No Universal Remainder Rate for Chambolle-Dossal Acceleration

Chambolle-Dossal acceleration guarantees $F(x_n)-F^*=o(n^{-2})$ for every fixed smooth convex loss with a minimizer. We show that this qualitative improvement admits no universal quantitative rate. For every damping parameter $\alpha>3$ and positive nondecreasing gain $G(n)\to\infty$, we construct a fixed one-dimensional smooth convex loss whose exact CD orbit satisfies $\sup_{n\ge1} n^2G(n)\bigl(F(x_n)-F^*\bigr)=\infty$. Thus no divergent gain improves the $n^{-2}$ scale for all fixed losses, even with instance-dependent constants. The construction prescribes queried gradients and realizes infinitely many slow blocks within one smooth convex objective. Under local $p$-power growth with $p>2$ and sufficiently strong damping, we also construct a fixed loss whose exact CD orbit satisfies $F(x_n)-F^*\sim Dn^{-2p/(p-2)}$, $D>0$, establishing the sharpness of the known convergence rate. Both main results are formally verified in Lean 4.

==> anc/Makefile <==
.PHONY: all lean audit experiments lower-bound-experiments slow-gain-experiments experiment-overview figures clean
PYTHON ?= python3
all: experiment-overview
lean:
	cd nag_cd_rate_nonimprovability && lake build
audit:
	cd nag_cd_rate_nonimprovability && lake env lean AxiomAudit.lean
experiments:
	$(PYTHON) experiments/fixed_loss_lower_bounds/reproduce.py
	$(PYTHON) experiments/fixed_loss_lower_bounds/slow_gain.py
	$(PYTHON) experiments/fixed_loss_lower_bounds/plot_main.py
lower-bound-experiments:
	$(PYTHON) experiments/fixed_loss_lower_bounds/reproduce.py
slow-gain-experiments:
	$(PYTHON) experiments/fixed_loss_lower_bounds/slow_gain.py
experiment-overview:
	$(PYTHON) experiments/fixed_loss_lower_bounds/plot_main.py
figures:
	$(PYTHON) figures/generate_constructions.py
	$(PYTHON) figures/generate_block_schematic.py
	$(PYTHON) figures/generate_power_schematic.py
clean:
	rm -rf .build


==> anc/README.md <==
# Reproducible artifacts for the CD remainder-rate paper

These ancillary files accompany *No Universal Remainder Rate for
Chambolle–Dossal Acceleration*. Appendix G explains their scope and the
correspondence between manuscript statements and the formal development.

Run the commands below from the directory containing this README. This is
the artifact root, containing `nag_cd_rate_nonimprovability/`, `experiments/`,
and `figures/`. Keep these relative paths when downloading or extracting files.
The paper's LaTeX sources and required figures are separately included in
the parent directory of the complete arXiv source download; compile its
`main.tex` with pdfLaTeX. The TikZ file `proof_dependencies.tex` belongs to
those paper inputs and is intentionally not duplicated here.

## Check the Lean 4 proofs

Install Lean using elan, then run:

```bash
cd nag_cd_rate_nonimprovability
lake exe cache get
lake build
lake env lean AxiomAudit.lean
```

Lean 4 is pinned to v4.32.0. `lake-manifest.json` records the exact dependency
commits; downloaded dependencies and compiled objects are not bundled.
The axiom report covers 16 public declarations. See Appendix G for the
formalization scope, including differences between witness constructions.

## Reproduce the simulations

From the artifact root, with Python 3.11 or later:

```bash
python3 -m venv .venv
.venv/bin/pip install -r experiments/fixed_loss_lower_bounds/slow_gain_requirements.txt
.venv/bin/python experiments/fixed_loss_lower_bounds/reproduce.py
.venv/bin/python experiments/fixed_loss_lower_bounds/slow_gain.py
.venv/bin/python experiments/fixed_loss_lower_bounds/plot_main.py
```

The scalar-step runner needs a C compiler or the pinned Zig fallback and
`long double` with at least 64 mantissa bits. The high-precision slow-gain
run may take substantial time. Saved trajectories, metrics, and figures are
included; to redraw the main-text overview, run only `plot_main.py`.
See `experiments/fixed_loss_lower_bounds/README.md` for the exact protocols,
tail bounds, and numerical limitations. Finite computations illustrate the
proofs and do not themselves establish infinitely many exceedances.

## Regenerate the construction illustrations

```bash
.venv/bin/pip install -r figures/requirements.txt
.venv/bin/python figures/generate_constructions.py
.venv/bin/python figures/generate_block_schematic.py
.venv/bin/python figures/generate_power_schematic.py
```

The artifact READMEs also contain historical context; earlier draft
directories mentioned there are not needed and are not bundled.
`SHA256SUMS` covers every other file in this ancillary directory. Run
`sha256sum -c SHA256SUMS` to check integrity on systems with that utility.


==> anc/SHA256SUMS <==
1dfc404e6b4e8510d851b3b0fa04f446541add954888c7b16881d5d34b1f90da  Makefile
abb81f2d7434869387a3f7ad5954b83775fbb252fa5a6b3ca42cc1df74c6a395  README.md
91b135a19147b69054da389025ef4216f251d1000c7a82685b8c9d5a304fc1b9  experiments/README.md
536039049bed4fcf77b40191ca1c4eecd499385b5005a69238c17423bd1127f4  experiments/fixed_loss_lower_bounds/README.md
8bf4635f17c48cf9a010e34bb6ba12230fc1b5c20032d74a6c47ecc4e671055f  experiments/fixed_loss_lower_bounds/block_gain_n_extended.csv
2301ab362f6d971473abef27fc72d5b8c52cc9e32500d22b294b8aa853204994  experiments/fixed_loss_lower_bounds/block_gain_n_float64.csv
aaa33129fb8819ab96eb3b1a5c0c68e0a7d5bbf681cd2ebe7f2ddd1edc40a7ce  experiments/fixed_loss_lower_bounds/block_subsequence.csv
e81558774ff297bb069b7d0b967e10f10d1f27af8cc45d95625afe35f383425a  experiments/fixed_loss_lower_bounds/main_experiments.pdf
81ff0c2e49eedf214048164c3aa711ff831b8cd53620a754df8e73a38ec981f3  experiments/fixed_loss_lower_bounds/main_experiments.png
7e7e22beba44d4db7d0efbd133a2c69cb63b0a2afe8fe2ded8775fb3b5a56f43  experiments/fixed_loss_lower_bounds/main_experiments_metadata.json
68cab8176dfb2c92a561df5eedf641101f2eb653d7dad1e7fdd42f5933b15bd1  experiments/fixed_loss_lower_bounds/metrics.json
136b2ded1df9b714383f0ce346f4983ee40865c1a6c881375aa12d82ab242b46  experiments/fixed_loss_lower_bounds/no_gain_forward_cd.pdf
7606b05d8985681ac7e2cd768b9139b6030da620bf96d2733cb155109da8d083  experiments/fixed_loss_lower_bounds/no_gain_forward_cd.png
9c55cbd118b72a4ac714bf11c8c71c89e1e7dcc65f0161afdb876949ace9d78b  experiments/fixed_loss_lower_bounds/plot_main.py
2ed44eb6087796e81d91a74f41fc263d0655dc0d167f80398c3390fe3856551d  experiments/fixed_loss_lower_bounds/power_forward_cd.pdf
578406eb8d4f49cce613fe5f2907f2e1658ef50f9345c1bd1f39ac2ff49fe33f  experiments/fixed_loss_lower_bounds/power_forward_cd.png
74c0a145b5a67233c0023d6edf5efb066c79dcc810c28d30bcef15a7523be002  experiments/fixed_loss_lower_bounds/power_p10_a4_extended.csv
e9a7581ed6c91386c938f347f4194f83c6aee5acd89a10b8b36341b65c4523da  experiments/fixed_loss_lower_bounds/power_p10_a4_float64.csv
89ab45b1b69339f67d3b6dfab84c605366bc4320d29a98f61d811d661a08d85b  experiments/fixed_loss_lower_bounds/power_p4_a10_extended.csv
bdd5835aa79270d591586df3297fdfc0dbe57b62c33985fd62ed813cdb342200  experiments/fixed_loss_lower_bounds/power_p4_a10_float64.csv
12e6519bc8511419da48dfbc598e75c23665bebbafd9c1d1b71fefbda4b45cb3  experiments/fixed_loss_lower_bounds/power_p4_a4_extended.csv
009d351870ea2297fd727c81795e27bc242f2835fd0fd1d6d06161ebba27e2be  experiments/fixed_loss_lower_bounds/power_p4_a4_float64.csv
6c9e00b1ea6f6bb47967a78d2cc236fe3846d751fe73338d0c9918122534fd5d  experiments/fixed_loss_lower_bounds/power_p6_a4_extended.csv
d58755a8dd2fb3e0c23183d47b51d4ff6efc8f2c6d54b173d4ef9648f891c3d5  experiments/fixed_loss_lower_bounds/power_p6_a4_float64.csv
fdcd9bf27203cf3877910620ffb950ce43fa14ea872f0646fe7050eb0580b52b  experiments/fixed_loss_lower_bounds/power_rate_summary.csv
5874b76485e367bd66109cc82ea75cbcdf9b1ee3ec47f8ce9958203938899330  experiments/fixed_loss_lower_bounds/reproduce.py
df1c638db584aa5a896dc3e2b4f001fae1fb7c6fc731937e95062c0967ab670e  experiments/fixed_loss_lower_bounds/requirements.txt
d05ffd06767ecd01eae140ff37c34daea8d9c227b0ca99ed4367942318219772  experiments/fixed_loss_lower_bounds/run_cd.c
e739eecb6dd9463c2cccfaeca2a13904e1e287b0ca884e6f94cfa1de9c685473  experiments/fixed_loss_lower_bounds/slow_gain.py
3408c5c502a9b552e896fa714e71e982868859aa3583580adab98a56013c9491  experiments/fixed_loss_lower_bounds/slow_gain/metrics.json
b8563d1d19a0b4c6dd04f9c89e3b49d4af7cea2e184a3197580422cce11c5253  experiments/fixed_loss_lower_bounds/slow_gain/slow_gain_cd.pdf
8f156048e18e76d63a7525771e3744dfb2f81f2281d5f5c530f807da69c9a518  experiments/fixed_loss_lower_bounds/slow_gain/slow_gain_cd.png
53eabce1a1c25a0ca0f2d0943930a856eaee01147f80133fe31bf4a73fec7f31  experiments/fixed_loss_lower_bounds/slow_gain/subsequence.csv
a6995bf4d15146fa42bebbf4e886f5d09a2e11bdcd623076d53006d2b314f6ec  experiments/fixed_loss_lower_bounds/slow_gain/trace_higher_precision.csv
85c3faeb0470754e2d95e58bcef8432b53e9c99ecae07eb372effe654b5b2d51  experiments/fixed_loss_lower_bounds/slow_gain/trace_primary.csv
48f89e1fdb550d6e0140fe0850981d367af763f8935cea88059652d323940288  experiments/fixed_loss_lower_bounds/slow_gain_requirements.txt
d670bfe6fe0a21a0d8274eb7de5dbdd5a07e73e257b523eb4681e8ab00dc5328  experiments/fixed_loss_lower_bounds/summary.csv
024697a44ef0ba3daa4848be97aaf5d158ede8919dce89486660f8095ebf65cd  figures/README.md
cf9936e8356f31d62627cf062bf288d2870405fe8405ae985da0ec2f00a44711  figures/block_construction_schematic.pdf
6982e13b157812a879c62f64ba3201057b89da23f2333debc2a11789249061b4  figures/block_construction_schematic.png
8a8db42c15f3050c2bf61f5fc7fd1697b84c36a6d18868c424f5677f1a7317ed  figures/block_schematic_metadata.json
71064bfe243e57678b062793e6dc2917eddc98cc7b53c780d3ed9898608b23a2  figures/construction_checks.json
f59f864b2b6be227fefd0c75b7e176554dc0266dc58b2eefbb6297d08a8e1cdf  figures/construction_instances.pdf
20d552c68bbbef1196002d9113ea388d507c7291cbd7a7f783c9824108e78384  figures/construction_instances.png
86069bbfec3c67c1318f89d33282550a717670d40332a8718926f1333388b065  figures/generate_block_schematic.py
d88a42d31c16e5f8a7e90080df609e6ce38ae2e0fbb5e704b4b087fa45da3abd  figures/generate_constructions.py
14cc7a19024eb18d29181b346a89f6b375c3ed3e02b70c270b1d607d3a3146c7  figures/generate_power_schematic.py
117401e1a7a1fac1a84c6a003ddce84d1120d9c80083b26c3b171684e9778230  figures/power_construction_schematic.pdf
677af2d011c876f2ed3f2c4b0a8af3afec1bb9e76ee1b244cbb5535db47982be  figures/power_construction_schematic.png
b1d468ad7bfc22c80de14cb9b0641e8887ea0f6eaf64253ad266284a56701304  figures/power_schematic_metadata.json
4c40934e438ae009a1eb0b5a9322cce029fba6ca1af6e314c088c1957cee0c04  figures/requirements.txt
0892156e361029635b13776bd2a649d5e0276fe4e0d3a99f07343bce39df1b9e  figures/schematic_style.py
8de7c6deeafdb428e40dcc0dcf6306df619a745940eb54dbaf2bd8b86e18f43f  nag_cd_rate_nonimprovability/All.lean
e4a84dbd55e4533175bf78494721550cad31b6ac00b0784afd515b9ef004f9ec  nag_cd_rate_nonimprovability/AxiomAudit.lean
6fde834238c8fab51ede04cc72ca41650bae06492568fbff515366b1420a2edb  nag_cd_rate_nonimprovability/NAGConvergence.lean
01fcfdd42da959ec4f3ed4debe7bd521a47faf4f7cdac38a7ab929c8eb21813c  nag_cd_rate_nonimprovability/NAGConvergence/Core.lean
177f7618e5199fd5f2a6c060ad871e80ce423193b78309692dd7ce607314a7b6  nag_cd_rate_nonimprovability/NAGConvergence/EndpointWitness.lean
8550e3f79f6f5d552fbf59590cf214fb5b8230ade2a793017c85649b9f9d9483  nag_cd_rate_nonimprovability/NAGConvergence/ExactPowerTail.lean
74bf93abdd6a432392fa707876b606ff46f3c37cfd15da558ef2ae9bc21e7a6f  nag_cd_rate_nonimprovability/NAGConvergence/FixedDimensionalWitness.lean
5b9f8c7a38029beb8753832e14e8237c401fc79f1873d2b932d67e81d6c6ce19  nag_cd_rate_nonimprovability/NAGConvergence/GrowthOnly.lean
81b8c8468bc58d6c8f5a064c47370008150ca2f0b4ec39600390c19cbeff37b1  nag_cd_rate_nonimprovability/NAGConvergence/GrowthOnlyWeighted.lean
968e635221118cb43200f2e7986378e66fcbe1291acc42f1b44e026eec7e304e  nag_cd_rate_nonimprovability/NAGConvergence/PowerSums.lean
c16ceb13387c03fbca0be673e079378b65d8a1021830f6a4e01d9f6c62a4e679  nag_cd_rate_nonimprovability/NAGConvergence/PrescribedRadius.lean
29adc340bfedefe4189077df1e6d95f72249f04dc425e8016d514b3fef36725d  nag_cd_rate_nonimprovability/NAGConvergence/Scaling.lean
99c0c0392197e12a069b92577be5bee7a18453befb179f01a6960cc2d95f69e9  nag_cd_rate_nonimprovability/README.md
b47148542420b4087cb9cdc0f09341f7b75ee6f5825c5d69902adad927484660  nag_cd_rate_nonimprovability/lake-manifest.json
2ed3630f78dc901279d4910cfd4fd205e9cc683fe56bc3d07e501935d591c888  nag_cd_rate_nonimprovability/lakefile.toml
90f5a018ecbd1ad55afee82b7677bf492958f1786fcbf76c1fa145742f53d432  nag_cd_rate_nonimprovability/lean-toolchain


==> anc/experiments/README.md <==
# Experiments for the current manuscript

[`fixed_loss_lower_bounds/`](fixed_loss_lower_bounds/README.md) contains the
fixed-loss gradient oracles, forward CD implementations, recorded trajectories,
and plots used in Section 5 and Appendix F. The earlier scalar-step check with
G(n)=n is retained alongside the current double-logarithmic-gain experiment
and power witnesses; the subdirectory README identifies each dataset.

From the repository root, `make experiment-overview PYTHON=.venv/bin/python`
redraws Figure 3 from recorded runs. `make experiments PYTHON=.venv/bin/python`
reruns both experiment engines and then redraws the overview; it requires the
dependencies listed in the subdirectory README and may take substantial time.

The frozen-feature code and outputs from an earlier manuscript are in
`../archive_2026-09-22/frozen_features_and_experiments/experiments/`.
They are not inputs to the current paper.


==> anc/experiments/fixed_loss_lower_bounds/README.md <==
# Forward CD on the fixed lower-bound witnesses

These are the experiments for the two main theorems. They evaluate
the derivative of a fixed loss at each current CD query point. Prescribed
gradient values and inverse positions are not fed into the optimizer;
inverse positions are retained for independent numerical comparison.

**Main-text Figure 3 summarizes both experiments.** Appendix Figure 6 uses
the double-logarithmic gain experiment described below. Its slow-gain run
batches the exact discrete recurrence over constant spatial-gradient intervals.
Appendix Figure 7 uses the four power runs from `reproduce.py`.
The earlier G(n)=n run and its figure remain as supplementary
scalar-step checks; they have not been relabeled as slow-gain data.

To regenerate the main-text overview from the saved data, run
`.venv/bin/python experiments/fixed_loss_lower_bounds/plot_main.py` from the
repository root. This creates `main_experiments.pdf/.png` and an input-hash
manifest; it does not rerun the simulations or fit any constants.

## Current slow-gain experiment

```bash
.venv/bin/pip install -r experiments/fixed_loss_lower_bounds/slow_gain_requirements.txt
.venv/bin/python experiments/fixed_loss_lower_bounds/slow_gain.py
```

The fixed infinite loss uses alpha=4, L=1, s=1/2, x_0=x_1=1 and

```
G(n) = log(log(exp(e)+n))
r = 999/1000
a_j = (1-r) r^(j-1)
N_0 = 0
N_j = 2^ceil(exp(2 j r^(-2(j-1))) / log(2))
g_k = a_j/N_j^2,  2N_(j-1) < k <= 2N_j.
```

All logarithms are natural. The block lemma and weighted summability apply
to these geometric amplitudes just as to a_j=2^(-j). In particular,
sum a_j=1, the gradients decrease, and G(N_j)a_j^2 >= 2j(1-r)^2.
For K=lambda^2 s exp(-alpha)(1-r)^2/6, the exact loss therefore satisfies
N_j^2 G(N_j) F(x_Nj)/K >= 2j for **every** j. The first five scales are
2^11, 2^80, 2^597, 2^4513, and 2^34437. No slowest divergent gain exists;
this example is slower than every positive power of log(n).

These indices cannot be reached by executing each step individually.
`slow_gain.py` uses arbitrary-precision arithmetic to sum the discrete
constant-gradient CD recurrence in closed form, as displayed in Appendix F.
A batch starts from the current forward state and uses the spatial gradient
oracle. Both endpoint queries must stay in the same constant interval;
monotonicity then covers every intervening query. Construction indices provide
only scheduling hints. Steps near joins are evaluated individually. Inverse
positions are never used to reset or advance the optimizer.

The default run uses 20,894 decimal digits, 883 batches, and 57 scalar steps;
it repeats with 100 extra digits. A separate 180-digit check compares batching
with 4,999 individual updates through n=5,000, including the first join.
This is a batched discrete computation, not an ODE simulation or a claim to
have executed 2N_5 scalar updates.

The spatial mesh retains six blocks. Writing P=N_(j-1), the weighted mass
of one block is exactly c_j[2(N_j^2-P^2)+7(N_j-P)]. After retained block J,
the infinite leading sum is 2r^J. The magnitude of its omitted correction is
at most r^J[2(N_J/N_(J+1))^2+7/N_(J+1)], using the increasing scale ratios.
The objective omits a positive area bounded by y_cut*g_cut. These analytic
tail estimates are separate from floating-point rounding checks. They are
not interval-arithmetic certificates.

Outputs in `slow_gain/`:

- `slow_gain_cd.pdf/.png`: five windows of **one** orbit, using local time
  n/N_j, and selected exceedances using double-logarithmic time G(N_j).
  The left ordinate is log10(n^2 G(n) Fhat(x_n)/K); crossing zero means
  exceeding K/[n^2 G(n)]. The right ordinate uses the unlogged ratio.
- `trace_primary.csv`, `trace_higher_precision.csv`: exact iteration indices
  in hexadecimal (`int(n_hex,16)`), forward states and queries, gradient/error
  logarithms, and normalized residuals. Logs avoid underflow in exported data.
- `subsequence.csv`: the five selected ratios, approximately 200, 394, 590,
  786, and 983, and their proved bounds (each at least 2j).
- `metrics.json`: schedules, precision, tail bounds, validation, and source hash.

The five windows demonstrate finite repeated crossings. Infinite recurrence
follows from the bound 2j above, rather than from extrapolating these plots.

## Scalar-step experiments and power witnesses

From the repository root:

```bash
python3 -m venv .venv
.venv/bin/pip install -r experiments/fixed_loss_lower_bounds/requirements.txt
.venv/bin/python experiments/fixed_loss_lower_bounds/reproduce.py
```

The runner uses a system C compiler if present, otherwise the pinned Zig
compiler distributed with `ziglang`. Its executable is built in `.build/`.
The platform must provide `long double` with at least 64 mantissa bits.
No external data, random initialization, or fitted asymptotic constant is used.
To redraw and validate existing traces only, append `--plot-only`. This preserves
`metrics.json` byte for byte: simulation settings, compile command, and source
hashes continue to describe the original execution. The separate
`plot_metadata.json` records the inputs and current plotting-script hash.
Compile commands in public records use project-relative paths and are intended
to run from the repository root with the experiment environment activated.

## Fixed objectives

Every case has L=1, s=1/2, F*=0, and x_0=x_1=1 after the transformation
F_new(x)=lambda^2 F_old(x/lambda), lambda=1/x_1,old. The loss is even;
its derivative is affine between the inverse-orbit nodes and constant
beyond the first positive query node, as in the manuscript.

- **Theorem 1:** alpha=4, G(n)=n, N_j=2048·8^(j−1), a_j=2^(−j), and
  g_k=a_j/N_j² for 2N_(j−1)<k≤2N_j, for all j≥1. The run reaches
  n=134,217,728=2N_6. The schedule satisfies the theorem's scale conditions
  for every j. Positions account analytically for the infinite weighted
  gradient tail. Twelve blocks provide the exact interpolant over the queried
  coordinates and a negligible bound on the omitted objective integral.
- **Theorem 2:** g_n=(n+32)^(−rho), rho=2+2/(p−2). The runs use
  (p,alpha)=(4,4),(6,4),(10,4),(4,10), each through n=100,000. All meet the
  endpoint-flatness shift condition. The alpha=10,p=4 case also meets the
  growth-only damping condition; the witness continues to satisfy flatness.
  The theoretical D is lambda² s/[2(rho−1)(alpha+1−rho)], without fitting.

The oracle is built once before each optimization run. A binary search in
its fixed spatial mesh locates each queried gradient. The optimizer does
not look up the gradient by iteration number. The stable velocity form of
CD is used: y=x−beta*v, v_next=beta*v+s*F'(y), x_next=x−v_next.

## Infinite tails and finite arithmetic

The power query coordinates use the infinite weighted tail, evaluated by
four Euler–Maclaurin terms with an analytic remainder estimate. Five million
nodes integrate the objective, and a smaller initial mesh covering all actual
queries is retained for derivative evaluation. No artificial quadratic or
zero-gradient continuation is introduced below the retained mesh. An attempted
query there raises an error.

Trapezoidal integration is exact for the affine derivative on every mesh
interval, apart from rounding. The omitted integral is nonnegative and at
most y_cut*g_cut. CSV `gap_lower` omits this integral; `gap_upper` adds its
bound. These are analytic truncation bounds, **not** interval-arithmetic
enclosures of every floating-point error. The weighted-tail coordinate error
is reported separately.

The primary run uses extended precision (64 mantissa bits on the recorded
platform). A second run uses float64 optimizer states on the same oracle.
The `mantissa_bits` column in `summary.csv` describes optimizer states: 64 for
the recorded extended runs and 53 for float64. Both runs use the same
64-mantissa-bit extended-precision oracle. The historical execution-source
hashes in `metrics.json` are retained after metadata-only corrections; they
need not match a later revision of the source that corrects only record keeping.
Reports compare both runs and compare sampled positions with the independently
recovered inverse orbit. Residuals are neither clipped nor replaced by a
theoretical formula. The power threshold check is performed at every tested
iteration, although the exported plotting traces are sampled.

## Figures and outputs

- `no_gain_forward_cd.pdf/.png`: raw errors, n²-normalized errors, and
  n³-weighted errors. Blue circles mark the six chosen N_j. Orange diamonds
  are the proved bounds at those indices; dotted connections are only guides.
  Black dashed references are n^(−3), n^(−1), and 1, respectively.
- `power_forward_cd.pdf/.png`: errors compared to (D/2)n^(−2p/(p−2)), and
  normalized errors compared to 1/2 and the predicted limit 1.
- `*_extended.csv`, `*_float64.csv`: sampled actual optimizer states,
  queried gradients, objective truncation bounds, and position comparisons.
- `block_subsequence.csv`, `power_rate_summary.csv`, `results_table.tex`:
  selected observations ready for inspection or inclusion in the paper.
- `summary.csv`, `metrics.json`: parameters, construction constants,
  tail bounds, observed threshold onsets, precision comparisons, and source hashes.

The six subsequence points and four observed tails illustrate the proved
mechanisms. Finite simulations cannot establish infinitely many exceedances.
The no-gain experiment instantiates G(n)=n; the arbitrary-gain result and
infinite tails remain mathematical statements proved in the appendix.


==> anc/experiments/fixed_loss_lower_bounds/block_subsequence.csv <==
j,N_j,residual,lower_bound,normalized_residual,gain_weighted_residual,gain_weighted_bound,ratio_to_proved_bound
1,2048,8.27459801021542e-08,8.302036055052975e-10,0.34706179532638576,710.782556828438,7.131394669333076,99.66950222023121
2,16384,3.3034669157983307e-10,3.2429828340050682e-12,0.08867676479232385,1452.880114357434,14.262789338666153,101.86507560752534
3,131072,1.2901859665895838e-12,1.2667901695332298e-14,0.022165226129041645,2905.2405191857465,28.525578677332305,101.84685653702023
4,1048576,5.03961961828024e-15,4.948399099739179e-17,0.005541120369867171,5810.2858329538385,57.05115735466461,101.84343495143449
5,8388608,1.9685930598568564e-17,1.9329683983356167e-19,0.0013852742141899192,11620.52235534727,114.10231470932922,101.8430027905223
6,67108864,7.689812559884275e-20,7.550657805998503e-22,0.0003463183697924378,23241.032379102417,228.20462941865844,101.8429487530904


==> anc/experiments/fixed_loss_lower_bounds/main_experiments_metadata.json <==
{
  "purpose": "Main-text overview of the two fixed-loss experiments",
  "source": "Recorded CD trajectories; no experiment rerun or fitted constant",
  "panels": {
    "left": "Five windows of the same double-log-gain orbit; zero means the constructed reference K/[n^2 G(n)].",
    "right": "Four power witnesses normalized by their analytic D; reference lines at 1/2 and 1."
  },
  "input_sha256": {
    "slow_gain/trace_primary.csv": "85c3faeb0470754e2d95e58bcef8432b53e9c99ecae07eb372effe654b5b2d51",
    "slow_gain/metrics.json": "3408c5c502a9b552e896fa714e71e982868859aa3583580adab98a56013c9491",
    "metrics.json": "68cab8176dfb2c92a561df5eedf641101f2eb653d7dad1e7fdd42f5933b15bd1",
    "power_p4_a4_extended.csv": "12e6519bc8511419da48dfbc598e75c23665bebbafd9c1d1b71fefbda4b45cb3",
    "power_p6_a4_extended.csv": "6c9e00b1ea6f6bb47967a78d2cc236fe3846d751fe73338d0c9918122534fd5d",
    "power_p10_a4_extended.csv": "74c0a145b5a67233c0023d6edf5efb066c79dcc810c28d30bcef15a7523be002",
    "power_p4_a10_extended.csv": "89ab45b1b69339f67d3b6dfab84c605366bc4320d29a98f61d811d661a08d85b"
  },
  "script_sha256": "9c55cbd118b72a4ac714bf11c8c71c89e1e7dcc65f0161afdb876949ace9d78b"
}


==> anc/experiments/fixed_loss_lower_bounds/metrics.json <==
{
  "experiment": "Independent forward CD on the fixed manuscript lower-bound losses",
  "scope": "Finite runs illustrate the theorem's repeated lower-bound exceedances. Infinitely many exceedances and arbitrary-gain quantifiers follow from the proofs, not from finite observations.",
  "oracle": "Fixed piecewise-affine derivative queried at the current optimizer point. No prescribed gradients, inverse positions, or reference errors are used to advance the optimizer.",
  "initialization": "x_0=x_1=1, after spatial rescaling; L=1, s=1/2; F*=0.",
  "arithmetic": "Primary run: C long double, at least 64 mantissa bits. Sensitivity run: float64 optimizer state on the same fixed oracle. Analytic integration-tail bounds exclude floating-point rounding.",
  "infinite_loss": "Node positions include the infinite weighted gradient tail. The gradient oracle is evaluated only inside its retained mesh; no artificial continuation near zero is used. Objective values omit a positive area bounded by y_min*g_min.",
  "block_schedule": "G(n)=n; N_j=2048*8^(j-1); a_j=2^(-j); c_j=a_j/N_j^2; all j>=1. Twelve blocks suffice for the numerical oracle's queried region and integral bound.",
  "power_schedule": "g_n=(n+32)^(-rho), rho=2+2/(p-2). D=s/[2(rho-1)(alpha+1-rho)] times the square of the spatial scale; D is not fitted.",
  "settings": {
    "blocks": 6,
    "power_steps": 100000,
    "tail_nodes": 5000000,
    "plot_only": false
  },
  "compile_command": [
    "python",
    "-m",
    "ziglang",
    "cc",
    "-O3",
    "-std=c11",
    "-Wall",
    "-Wextra",
    "experiments/fixed_loss_lower_bounds/run_cd.c",
    "-lm",
    "-o",
    ".build/lower-bound-experiments/run_cd"
  ],
  "platform": "Linux-7.0.0-28-generic-x86_64-with-glibc2.39",
  "numpy": "2.3.5",
  "matplotlib": "3.10.8",
  "runs": {
    "block_gain_n": {
      "alpha": 4.0,
      "p": 0.0,
      "rho": 0.0,
      "M": 0.0,
      "iterations": 134217728.0,
      "spatial_scale": 3.0208686513379273,
      "D": 0.0,
      "omitted_area_bound": 8.119413163406238e-34,
      "position_tail_bound": 0.0,
      "max_slope": 0.0024193794196537433,
      "max_sampled_position_error": 1.2362516433705738e-13,
      "max_relative_omitted_area": 9.05939730122984e-13,
      "last_below_half": 0.0,
      "final_scaled_residual": null,
      "mantissa_bits": 64.0,
      "float64_vs_extended_max_relative_gap_difference": 1.7152370041619743e-10,
      "samples": 4976,
      "selected_subsequence": [
        {
          "j": 1,
          "N_j": 2048,
          "residual": 8.27459801021542e-08,
          "lower_bound": 8.302036055052975e-10,
          "normalized_residual": 0.34706179532638576,
          "gain_weighted_residual": 710.782556828438,
          "gain_weighted_bound": 7.131394669333076,
          "ratio_to_proved_bound": 99.66950222023121
        },
        {
          "j": 2,
          "N_j": 16384,
          "residual": 3.3034669157983307e-10,
          "lower_bound": 3.2429828340050682e-12,
          "normalized_residual": 0.08867676479232385,
          "gain_weighted_residual": 1452.880114357434,
          "gain_weighted_bound": 14.262789338666153,
          "ratio_to_proved_bound": 101.86507560752534
        },
        {
          "j": 3,
          "N_j": 131072,
          "residual": 1.2901859665895838e-12,
          "lower_bound": 1.2667901695332298e-14,
          "normalized_residual": 0.022165226129041645,
          "gain_weighted_residual": 2905.2405191857465,
          "gain_weighted_bound": 28.525578677332305,
          "ratio_to_proved_bound": 101.84685653702023
        },
        {
          "j": 4,
          "N_j": 1048576,
          "residual": 5.03961961828024e-15,
          "lower_bound": 4.948399099739179e-17,
          "normalized_residual": 0.005541120369867171,
          "gain_weighted_residual": 5810.2858329538385,
          "gain_weighted_bound": 57.05115735466461,
          "ratio_to_proved_bound": 101.84343495143449
        },
        {
          "j": 5,
          "N_j": 8388608,
          "residual": 1.9685930598568564e-17,
          "lower_bound": 1.9329683983356167e-19,
          "normalized_residual": 0.0013852742141899192,
          "gain_weighted_residual": 11620.52235534727,
          "gain_weighted_bound": 114.10231470932922,
          "ratio_to_proved_bound": 101.8430027905223
        },
        {
          "j": 6,
          "N_j": 67108864,
          "residual": 7.689812559884275e-20,
          "lower_bound": 7.550657805998503e-22,
          "normalized_residual": 0.0003463183697924378,
          "gain_weighted_residual": 23241.032379102417,
          "gain_weighted_bound": 228.20462941865844,
          "ratio_to_proved_bound": 101.8429487530904
        }
      ]
    },
    "power_p4_a4": {
      "alpha": 4.0,
      "p": 4.0,
      "rho": 3.0,
      "M": 32.0,
      "iterations": 100000.0,
      "spatial_scale": 352.0663792691423,
      "D": 7746.920963230223,
      "omitted_area_bound": 4.9578420146844735e-23,
      "position_tail_bound": 1.0013999090982939e-60,
      "max_slope": 0.14277596851889546,
      "max_sampled_position_error": 9.020801113882794e-18,
      "max_relative_omitted_area": 6.41392580036938e-07,
      "last_below_half": 266.0,
      "final_scaled_residual": 0.9977911024121513,
      "mantissa_bits": 64.0,
      "float64_vs_extended_max_relative_gap_difference": 4.0502230911252965e-14,
      "samples": 4044
    },
    "power_p6_a4": {
      "alpha": 4.0,
      "p": 6.0,
      "rho": 2.5,
      "M": 32.0,
      "iterations": 100000.0,
      "spatial_scale": 24.342662456431537,
      "D": 39.50434769785077,
      "omitted_area_bound": 1.8961620647480434e-18,
      "position_tail_bound": 6.080916734326278e-59,
      "max_slope": 0.11985903297206711,
      "max_sampled_position_error": 1.2208051303176202e-17,
      "max_relative_omitted_area": 4.807295838187375e-05,
      "last_below_half": 189.0,
      "final_scaled_residual": 0.9984577894132372,
      "mantissa_bits": 64.0,
      "float64_vs_extended_max_relative_gap_difference": 8.564084553912034e-14,
      "samples": 4044
    },
    "power_p10_a4": {
      "alpha": 4.0,
      "p": 10.0,
      "rho": 2.25,
      "M": 32.0,
      "iterations": 100000.0,
      "spatial_scale": 4.359435450121618,
      "D": 1.3821583595474232,
      "omitted_area_bound": 2.4724336585674375e-16,
      "position_tail_bound": 3.0051753214024488e-58,
      "max_slope": 0.1082716492171422,
      "max_sampled_position_error": 9.888996899017535e-18,
      "max_relative_omitted_area": 0.0005664241146521995,
      "last_below_half": 155.0,
      "final_scaled_residual": 0.9986771378875203,
      "mantissa_bits": 64.0,
      "float64_vs_extended_max_relative_gap_difference": 1.0175169529291801e-13,
      "samples": 4044
    },
    "power_p4_a10": {
      "alpha": 10.0,
      "p": 4.0,
      "rho": 3.0,
      "M": 32.0,
      "iterations": 100000.0,
      "spatial_scale": 905.3503683232746,
      "D": 12807.176397235762,
      "omitted_area_bound": 8.196353323905515e-23,
      "position_tail_bound": 8.583730553380034e-61,
      "max_slope": 0.157053565370785,
      "max_sampled_position_error": 5.2949992354635075e-18,
      "max_relative_omitted_area": 6.409613229285473e-07,
      "last_below_half": 203.0,
      "final_scaled_residual": 0.998471001544775,
      "mantissa_bits": 64.0,
      "float64_vs_extended_max_relative_gap_difference": 4.6340566393746245e-14,
      "samples": 4044
    }
  },
  "validation": "passed",
  "source_sha256": {
    "run_cd.c": "7b83182cebed8bd5f1705b763689e289a6b0c827bfd74800095c5ba0b8c1cf69",
    "reproduce.py": "ad6c349aef4ac69cc45f73bcb5ff2096beb3876da81f410f60580f9283e6e12b",
    "requirements.txt": "df1c638db584aa5a896dc3e2b4f001fae1fb7c6fc731937e95062c0967ab670e"
  },
  "metadata_corrections": [
    {
      "date": "2026-09-24",
      "description": "Replaced machine-specific compile paths with an equivalent command relative to the repository root. Corrected the float64 optimizer mantissa_bits from 64 to 53 in summary.csv; the shared oracle remains 64-bit extended precision. No trajectory was rerun or changed. source_sha256 remains the source version recorded at the original execution, before these metadata-only source changes."
    }
  ]
}


==> anc/experiments/fixed_loss_lower_bounds/plot_main.py <==
#!/usr/bin/env python3
"""Compose the main-paper experiment overview from the recorded forward runs."""
from pathlib import Path
import csv
import hashlib
import json

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
INPUTS=[HERE/'slow_gain/trace_primary.csv',HERE/'slow_gain/metrics.json',
        HERE/'metrics.json']
CASES=['power_p4_a4','power_p6_a4','power_p10_a4','power_p4_a10']
INPUTS += [HERE/f'{c}_extended.csv' for c in CASES]
COLORS=['#1f77b4','#B44A16','#176B42','#d62728','#704214']


def main():
    with INPUTS[0].open() as f:
        rows=list(csv.DictReader(f))
    power=json.loads((HERE/'metrics.json').read_text())
    slow=json.loads((HERE/'slow_gain/metrics.json').read_text())
    assert power['validation']==slow['validation']=='passed'
    plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],
        'mathtext.fontset':'stix','font.size':10,'axes.titlesize':10.5,
        'axes.labelsize':10,'xtick.labelsize':9,'ytick.labelsize':9,
        'text.color':'black','axes.labelcolor':'black','xtick.color':'black',
        'ytick.color':'black','axes.spines.top':False,'axes.spines.right':False,
        'pdf.fonttype':42,'ps.fonttype':42})
    fig,axes=plt.subplots(1,2,figsize=(6.6,2.55),layout='constrained')
    for j,color in enumerate(COLORS,1):
        data=[r for r in rows if int(r['window_j'])==j and .001<=float(r['local_time'])<=2]
        axes[0].plot([float(r['local_time']) for r in data],
                     [float(r['log10_ratio']) for r in data],color=color,lw=1.25,label=rf'$j={j}$')
        selected=slow['primary']['selected_subsequence'][j-1]
        axes[0].scatter([1],[np.log10(selected['ratio'])],color=color,s=14,zorder=4)
    axes[0].axhline(0,color='black',ls='--',lw=1)
    axes[0].set(xscale='log',xlim=(.001,2.1),ylim=(-3,3.65),
        title='(a) Repeated slow episodes',xlabel=r'Local iteration $n/N_j$',
        ylabel=r'$\log_{10}\!\left(n^2G(n)\widehat F(x_n)/K\right)$')
    axes[0].legend(ncols=3,fontsize=9,frameon=False,loc='lower right',
                   handlelength=1.15,columnspacing=.6,handletextpad=.4)
    for case,color in zip(CASES,COLORS):
        data=np.genfromtxt(HERE/f'{case}_extended.csv',delimiter=',',names=True)
        data=data[data['n']>=100]
        params=power['runs'][case];p,alpha=params['p'],params['alpha']
        ratio=data['n']**(2*p/(p-2))*data['gap_lower']/params['D']
        axes[1].semilogx(data['n'],ratio,color=color,lw=1.3,
                         label=rf'$p={p:g},\ \alpha={alpha:g}$')
    axes[1].axhline(1,color='black',ls=':',lw=1)
    axes[1].axhline(.5,color='black',ls='--',lw=1)
    axes[1].set(xlim=(100,100000),ylim=(.15,1.07),
        title='(b) Matching power constants',xlabel=r'Iteration $n$',
        ylabel=r'$n^{2p/(p-2)}\widehat F(x_n)/D$')
    axes[1].legend(fontsize=9,frameon=False,loc='lower right',handlelength=1.2,
                   ncols=2,columnspacing=.6,handletextpad=.4)
    for suffix in ['pdf','png']:
        opts={'metadata':{'CreationDate':None,'ModDate':None}} if suffix=='pdf' else {'dpi':220}
        fig.savefig(HERE/f'main_experiments.{suffix}',bbox_inches='tight',**opts)
    plt.close(fig)
    metadata={'purpose':'Main-text overview of the two fixed-loss experiments',
        'source':'Recorded CD trajectories; no experiment rerun or fitted constant',
        'panels':{'left':'Five windows of the same double-log-gain orbit; zero means the constructed reference K/[n^2 G(n)].',
                  'right':'Four power witnesses normalized by their analytic D; reference lines at 1/2 and 1.'},
        'input_sha256':{str(p.relative_to(HERE)):hashlib.sha256(p.read_bytes()).hexdigest() for p in INPUTS},
        'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    (HERE/'main_experiments_metadata.json').write_text(json.dumps(metadata,indent=2)+'\n')


if __name__=='__main__':
    main()


==> anc/experiments/fixed_loss_lower_bounds/power_p10_a4_extended.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,1.670220795799152687535e-03,5.869806068320234768799e-05,5.869806068344959105326e-05,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,4.246840477991433840907e-05
2,9.991648896021004236292e-01,9.989978675225205083659e-01,1.561718259728387508339e-03,5.734099676153869098864e-05,5.734099676178593435390e-05,9.991648896021004236292e-01,0.000000000000000000000e+00,0,nan,2.346834275247962414534e-04
3,9.982170083926563146273e-01,9.979010479895082782933e-01,1.463110583063547592817e-03,5.588657203334169772578e-05,5.588657203358894109105e-05,9.982170083926563146273e-01,0.000000000000000000000e+00,0,nan,6.303079773642683442481e-04
4,9.971694926979765044757e-01,9.967205574002565858548e-01,1.373250053934962546896e-03,5.436982221754854327708e-05,5.436982221779578664235e-05,9.971694926979765045299e-01,5.436398628442037873770e-20,0,nan,1.258780731559043896269e-03
5,9.960339323732891045945e-01,9.954661522109454046539e-01,1.291149027089000207952e-03,5.281817145097059739081e-05,5.281817145121784075607e-05,9.960339323732891045945e-01,0.000000000000000000000e+00,0,nan,2.136242583850549342363e-03
6,9.948205776974009045474e-01,9.941464917663519045032e-01,1.215954037423187644669e-03,5.125287380836781081424e-05,5.125287380861505417951e-05,9.948205776974009046016e-01,5.449234750425976488278e-20,0,nan,3.269930656877238550189e-03
7,9.935385147476403107088e-01,9.927692769777839543839e-01,1.146924646987797261512e-03,4.969026197164245447672e-05,4.969026197188969784198e-05,9.935385147476403107630e-01,5.456266447611710226823e-20,0,nan,4.660779763529805989876e-03
8,9.921958146542900557714e-01,9.913413691403398935484e-01,1.083416064822229439643e-03,4.814277001857311540090e-05,4.814277001882035876617e-05,9.921958146542900558256e-01,5.463650201262298588074e-20,0,nan,6.305190863971891789255e-03
9,9.907996611079287788376e-01,9.898688920770212608456e-01,1.024864792319771587705e-03,4.661975343304723738259e-05,4.661975343329448074786e-05,9.907996611079287787834e-01,5.471349128607550200319e-20,0,nan,8.196311230168979397038e-03
10,9.893564596808613750768e-01,9.883573202313531724816e-01,9.707767088791632387873e-04,4.512814083123183316583e-05,4.512814083147907653110e-05,9.893564596808613750768e-01,0.000000000000000000000e+00,0,nan,1.032498994125864222838e-02
11,9.878719318769135908386e-01,9.868115548740937449852e-01,9.207171366146395706557e-04,4.367295023781211957915e-05,4.367295023805936294442e-05,9.878719318769135908928e-01,5.487564417512944146448e-20,0,nan,1.268050176708249134210e-02
12,9.863511963057864252030e-01,9.852359902202931703783e-01,8.743025184435377748629e-04,4.225769774132016076684e-05,4.225769774156740413211e-05,9.863511963057864251488e-01,5.496025029148859392553e-20,0,nan,1.525109908720775269707e-02
13,9.847988389610714015016e-01,9.836345709525351337392e-01,8.311934179661756498678e-04,4.088472108596682770727e-05,4.088472108621407107253e-05,9.847988389610714015016e-01,0.000000000000000000000e+00,0,nan,1.802443314371260566197e-02
14,9.832189742435520458876e-01,9.820108424007431268950e-01,7.910886073691149151884e-04,3.955543613190896657912e-05,3.955543613215620994438e-05,9.832189742435520458334e-01,5.513533611979186417583e-20,0,nan,2.098787465160138816511e-02
15,9.816152980970585694613e-01,9.803679944275636433219e-01,7.537200549631254874692e-04,3.827054031731550174892e-05,3.827054031756274511419e-05,9.816152980970585693529e-01,1.104508226988025654891e-19,0,nan,2.412875627599406686288e-02
16,9.799911344000820805945e-01,9.787088999024690630824e-01,7.188486597866792848575e-04,3.703017422534366075331e-05,3.703017422559090411858e-05,9.799911344000820805403e-01,5.531693779807594273263e-20,0,nan,2.743455418463637673927e-02
17,9.783494755725757234337e-01,9.770361485105706377051e-01,6.862606091307623521544e-04,3.583404997411238064892e-05,3.583404997435962401418e-05,9.783494755725757233253e-01,1.108195179284967447452e-19,0,nan,3.089302199905183720765e-02
18,9.766930182060052565134e-01,9.753520765283053547208e-01,6.557642575135131519618e-04,3.468155328173739871869e-05,3.468155328198464208395e-05,9.766930182060052564592e-01,5.550373312164002888847e-20,0,nan,3.449228754538880282242e-02
19,9.750241943995485981731e-01,9.736587931033567867791e-01,6.271874438065115542537e-04,3.357182460150436382383e-05,3.357182460175160718910e-05,9.750241943995485980104e-01,1.667961952195234235881e-19,0,nan,3.822092056936876036124e-02
20,9.733451993814535309867e-01,9.719582034969402146388e-01,6.003751778498274716094e-04,3.250382358449670268103e-05,3.250382358474394604630e-05,9.733451993814535309324e-01,5.569463809830771594728e-20,0,nan,4.206797784728183867354e-02
21,9.716580159080153008752e-01,9.702520296801501091337e-01,5.751876397320654611532e-04,3.147638023731502012035e-05,3.147638023756226348562e-05,9.716580159080153008210e-01,5.579134606697586477498e-20,0,nan,4.602303077180045355775e-02
22,9.699644358602840763807e-01,9.685418286201898478162e-01,5.514984445302042869073e-04,3.048823544540045225219e-05,3.048823544564769561745e-05,9.699644358602840763807e-01,0.000000000000000000000e+00,0,nan,5.007617942813954405840e-02
23,9.682660793979247456677e-01,9.668290085451591581579e-01,5.291931331509249356443e-04,2.953807298489206281637e-05,2.953807298513930618164e-05,9.682660793979247456135e-01,5.598678893923815021331e-20,0,nan,5.421805633702732059553e-02
24,9.665644119785836956959e-01,9.651148434361820605508e-01,5.081678563421776881119e-04,2.862454471468877580955e-05,2.862454471493601917482e-05,9.665644119785836956417e-01,5.608535546359052451917e-20,0,nan,5.843982237666914205683e-02
25,9.648607595080109716810e-01,9.634004859618057796606e-01,4.883282242280322677607e-04,2.774629029981010704832e-05,2.774629030005735041359e-05,9.648607595080109716268e-01,5.618438524945021373731e-20,0,nan,6.273315686872389690425e-02
26,9.631563218496917635082e-01,9.616869790407958944385e-01,4.695882980805879718605e-04,2.690195254745106407540e-05,2.690195254769830744067e-05,9.631563218496917635082e-01,0.000000000000000000000e+00,0,nan,6.709024339422782090179e-02
27,9.614521848917556004141e-01,9.599752661948775923993e-01,4.518697046540806019147e-04,2.609018922297823283229e-05,2.609018922322547619756e-05,9.614521848917556004141e-01,0.000000000000000000000e+00,0,nan,7.150375257182081006787e-02
28,9.597493313425505521183e-01,9.582662008319526068074e-01,4.351008564073155774932e-04,2.530968204262831441278e-05,2.530968204287555777805e-05,9.597493313425505521183e-01,0.000000000000000000000e+00,0,nan,7.596682276489541045468e-02
29,9.580486504037489490517e-01,9.565605545822975463413e-01,4.192162634425664648932e-04,2.455914340360221319614e-05,2.455914340384945656140e-05,9.580486504037489491059e-01,5.658387870118030032781e-20,0,nan,8.047303947251537573131e-02
30,9.563509464505762631384e-01,9.548590247947578421909e-01,4.041559250817110300019e-04,2.383732130338726242399e-05,2.383732130363450578926e-05,9.563509464505762631384e-01,0.000000000000000000000e+00,0,nan,8.501641399018077596965e-02
31,9.546569468322169866345e-01,9.531622412866058603330e-01,3.898647907559924202385e-04,2.314300281284803151261e-05,2.314300281309527487787e-05,9.546569468322169866887e-01,5.678490980886641469019e-20,0,nan,8.959136179207239272901e-02
32,9.529673088912278641109e-01,9.514707724292089270342e-01,3.762922813630401391647e-04,2.247501639747861792677e-05,2.247501639772586129204e-05,9.529673088912278641652e-01,5.688559105699898561526e-20,0,nan,9.419268097939875513395e-02
33,9.512826262885274069604e-01,9.497851306416825561659e-01,3.633918634913687502470e-04,2.183223332472591886106e-05,2.183223332497316222632e-05,9.512826262885274070146e-01,5.698633311088465393017e-20,0,nan,9.881553105440989976510e-02
34,9.496034347099368717600e-01,9.481057773560588268881e-01,3.511206699674284652296e-04,2.121356834972786615176e-05,2.121356834997510951702e-05,9.496034347099368717600e-01,0.000000000000000000000e+00,0,nan,1.034554122121582150944e-01
35,9.479302170210751126117e-01,9.464331275099882754762e-01,3.394391610752965458283e-04,2.061797983498993045157e-05,2.061797983523717381683e-05,9.479302170210751127201e-01,1.143757370550621046964e-19,0,nan,1.081081452886832077308e-01
36,9.462634079294506272160e-01,9.447675536164542941880e-01,3.283108215604676394799e-04,2.004446942972309608766e-05,2.004446942997033945292e-05,9.462634079294506272702e-01,5.728860290909283126630e-20,0,nan,1.127698524621764870991e-01
37,9.446033982056740603821e-01,9.431093894542751502100e-01,3.177018891785129312352e-04,1.949208141041514616325e-05,1.949208141066238952852e-05,9.446033982056740604363e-01,5.738927969902532101446e-20,0,nan,1.174369387706041030026e-01
38,9.429505385096858937483e-01,9.414589334181843775177e-01,3.075811111044773292237e-04,1.895990176461020883193e-05,1.895990176485745219720e-05,9.429505385096858937483e-01,0.000000000000000000000e+00,0,nan,1.221060744834270649396e-01
39,9.413051428626321388620e-01,9.398164515629168368118e-01,2.979195249945644318477e-04,1.844705708395405725116e-05,1.844705708420130061643e-05,9.413051428626321388620e-01,0.000000000000000000000e+00,0,nan,1.267741783450229892306e-01
40,9.396674918004195545978e-01,9.381821803719011642199e-01,2.886902619002200411757e-04,1.795271331962319406516e-05,1.795271331987043743043e-05,9.396674918004195545978e-01,0.000000000000000000000e+00,0,nan,1.314384016920112652216e-01
41,9.380378352409510542102e-01,9.365563292777978720151e-01,2.798683685864197531523e-04,1.747607444273072956527e-05,1.747607444297797293054e-05,9.380378352409510541560e-01,5.779096171568647714024e-20,0,nan,1.360961134349870046593e-01
42,9.364163950935046621662e-01,9.349390829591646160865e-01,2.714306471093653615427e-04,1.701638104373769138485e-05,1.701638104398493475012e-05,9.364163950935046621662e-01,0.000000000000000000000e+00,0,nan,1.407448858864237868383e-01
43,9.348033676356099334090e-01,9.333306034349234418996e-01,2.633555097710812116513e-04,1.657290889792851232635e-05,1.657290889817575569162e-05,9.348033676356099333548e-01,5.799092140776982888941e-20,0,nan,1.453824814101068851061e-01
44,9.331989256800379013007e-01,9.317310319760039144760e-01,2.556228477956098883842e-04,1.614496751833796501830e-05,1.614496751858520838357e-05,9.331989256800379013007e-01,0.000000000000000000000e+00,0,nan,1.500068398629202550391e-01
45,9.316032205521061095163e-01,9.301404908515019670924e-01,2.482139122687194569311e-04,1.573189871290391264075e-05,1.573189871315115600602e-05,9.316032205521061096247e-01,1.163802516529474806028e-19,0,nan,1.546160667967401513667e-01
46,9.300163838953676073425e-01,9.285590849248934727030e-01,2.411112060545426826741e-04,1.533307515887127870117e-05,1.533307515911852206644e-05,9.300163838953676073425e-01,0.000000000000000000000e+00,0,nan,1.592084223862704567357e-01
47,9.284385293218662013560e-01,9.269869031142449078572e-01,2.342983855520032864326e-04,1.494789900442938084716e-05,1.494789900467662421325e-05,9.284385293218662014102e-01,5.838847367080986949419e-20,0,nan,1.637823110476362009088e-01
48,9.268697539214689062209e-01,9.254240197289459087253e-01,2.277601712843246904338e-04,1.457580050509838404474e-05,1.457580050534562741084e-05,9.268697539214689062751e-01,5.848729920781112604417e-20,0,nan,1.683362717122287211029e-01
49,9.253101396433037464039e-01,9.238704956942282142652e-01,2.214822664289802058572e-04,1.421623670038605130032e-05,1.421623670063329466641e-05,9.253101396433037464039e-01,0.000000000000000000000e+00,0,nan,1.728689687205052617032e-01
50,9.237597545610137241240e-01,9.223263796736135148647e-01,2.154512824953596410290e-04,1.386869013462741544384e-05,1.386869013487465880994e-05,9.237597545610137241782e-01,5.868420696681766913074e-20,0,nan,1.773791833010568772390e-01
51,9.222186540323658350419e-01,9.207917090984326044002e-01,2.096546714450986995526e-04,1.353266762462732323471e-05,1.353266762487456660081e-05,9.222186540323658350419e-01,0.000000000000000000000e+00,0,nan,1.818658056011670047085e-01
52,9.206868817627100550394e-01,9.192665111126656045252e-01,2.040806636270718013852e-04,1.320769907569159714533e-05,1.320769907593884051143e-05,9.206868817627100550394e-01,0.000000000000000000000e+00,0,nan,1.863278272362059858686e-01
53,9.191644707808520686028e-01,9.177508034405553669077e-01,1.987182109668807742341e-04,1.289333634680977569555e-05,1.289333634705701906165e-05,9.191644707808520687112e-01,1.179551872326449818456e-19,0,nan,1.907643343264783471934e-01
54,9.176514443350719265301e-01,9.162445951837324961751e-01,1.935569349104787447519e-04,1.258915216510244505872e-05,1.258915216534968842481e-05,9.176514443350719266385e-01,1.181496720981150716087e-19,0,nan,1.951745009915078572966e-01
55,9.161478167162772568355e-01,9.147478875539511850284e-01,1.885870786743805967156e-04,1.229473908913739182405e-05,1.229473908938463519015e-05,9.161478167162772568897e-01,5.917179262466507085433e-20,0,nan,1.995575832731695474747e-01
56,9.146535940146139947093e-01,9.132606745469618012056e-01,1.837994634016163891906e-04,1.200970852032517967646e-05,1.200970852057242304256e-05,9.146535940146139947635e-01,5.926845854979395921830e-20,0,nan,2.039129134605263362934e-01
57,9.131687748152609930313e-01,9.117829435625315247986e-01,1.791854478639484969987e-04,1.173368976130490516784e-05,1.173368976155214853394e-05,9.131687748152609930856e-01,5.936482950289471007099e-20,0,nan,2.082398947906761948161e-01
58,9.116933508385995505439e-01,9.103146759751618092280e-01,1.747368913875598881884e-04,1.146632912000725077993e-05,1.146632912025449414602e-05,9.116933508385995505981e-01,5.946090160075351689442e-20,0,nan,2.125379965013453569244e-01
59,9.102273075294680292828e-01,9.088558476596353158275e-01,1.704461197120041060564e-04,1.120728905792008266112e-05,1.120728905816732602721e-05,9.102273075294680292828e-01,0.000000000000000000000e+00,0,nan,2.168067492123600213260e-01
60,9.087706245997793137888e-01,9.074064294751501992390e-01,1.663058935211854994755e-04,1.095624738096985791099e-05,1.095624738121710127708e-05,9.087706245997793137888e-01,0.000000000000000000000e+00,0,nan,2.210457406144831103896e-01
61,9.073232765283896064982e-01,9.059663877114617559403e-01,1.623093794109441900484e-04,1.071289647136025336398e-05,1.071289647160749673007e-05,9.073232765283896064440e-01,5.974729187120002161393e-20,0,nan,2.252546114454067977483e-01
62,9.058852330217562838412e-01,9.045356845001465502434e-01,1.584501230808312293202e-04,1.047694255866968185309e-05,1.047694255891692521919e-05,9.058852330217562838412e-01,0.000000000000000000000e+00,0,nan,2.294330517339408156421e-01
63,9.044564594386061346428e-01,9.031142781938287217693e-01,1.547220245582041660283e-04,1.024810502849513990737e-05,1.024810502874238327346e-05,9.044564594386061346970e-01,5.993667031569800576251e-20,0,nan,2.335807972946280540650e-01
64,9.030369171815496196973e-01,9.017021237159591653520e-01,1.511193152811389081786e-04,1.002611576693573145257e-05,1.002611576718297481866e-05,9.030369171815496196973e-01,0.000000000000000000000e+00,0,nan,2.376976264561511476350e-01
65,9.016265640583185958555e-01,9.002991728835129263734e-01,1.476365368830914027381e-04,9.810718539230810027855e-06,9.810718539478053393949e-06,9.016265640583185959640e-01,1.202495817786682432102e-19,0,nan,2.417833570079661918511e-01
66,9.002253546150713806712e-01,8.989053747047660330354e-01,1.442685215369721557611e-04,9.601668400901360479548e-06,9.601668401148603845642e-06,9.002253546150713807796e-01,1.204367514119950507518e-19,0,nan,2.458378433506129470942e-01
67,8.988332404439975469555e-01,8.975206756541279323031e-01,1.410103737295108583876e-04,9.398731139786045607045e-06,9.398731140033288973139e-06,8.988332404439975470639e-01,1.206232840198411010839e-19,0,nan,2.498609738361059601062e-01
68,8.974501704672631768596e-01,8.961450199258377853758e-01,1.378574533486567376730e-04,9.201682747412871752927e-06,9.201682747660115119022e-06,8.974501704672631769680e-01,1.208091778422647835171e-19,0,nan,2.538526682857096071879e-01
69,8.960760911991634570248e-01,8.947783496681803882709e-01,1.348053599774316955697e-04,9.010308918201728158937e-06,9.010308918448971525031e-06,8.960760911991634571874e-01,1.814916472720385987614e-19,0,nan,2.578128756732440550914e-01
70,8.947109469881916724476e-01,8.934206051997388897592e-01,1.318499182972590231063e-04,8.824404575050553082582e-06,8.824404575297796448676e-06,8.947109469881916726645e-01,2.423580880808902525230e-19,0,nan,2.617415719628607700281e-01
71,8.933546802405902602330e-01,8.920717252090754108436e-01,1.289871645124461650033e-04,8.643773419917307593353e-06,8.643773420164550959447e-06,8.933546802405902603956e-01,1.820445221477179994316e-19,0,nan,2.656387580909678281047e-01
72,8.920072316268191877416e-01,8.907316469391159058171e-01,1.262133337153078104602e-04,8.468227508070281350729e-06,8.468227508317524716824e-06,8.920072316268191879585e-01,2.430926867057266336571e-19,0,nan,2.695044580826793015186e-01
73,8.906685402722582519199e-01,8.894003063574110495198e-01,1.235248481184657807836e-04,8.297586844739711574946e-06,8.297586844986954941040e-06,8.906685402722582521368e-01,2.434580595277536366628e-19,0,nan,2.733387172938119396562e-01
74,8.893385439333518166592e-01,8.880776383133496118191e-01,1.209183060872347185189e-04,8.131679002963632925299e-06,8.131679003210876291394e-06,8.893385439333518168218e-01,1.828666113508888832275e-19,0,nan,2.771416007700586386735e-01
75,8.880171791603059944231e-01,8.867635766833138041203e-01,1.183904719107682613671e-04,7.970338761479803646168e-06,7.970338761727047012263e-06,8.880171791603059945315e-01,1.220924772548553223486e-19,0,nan,2.809131917155342898253e-01
76,8.867043814473584199777e-01,8.854580545046866721132e-01,1.159382662558620797214e-04,7.813407761573095708581e-06,7.813407761820339074675e-06,8.867043814473584200861e-01,1.222732395565444715408e-19,0,nan,2.846535900634178354750e-01
77,8.854000853715587410707e-01,8.841610040995490460793e-01,1.135587572520436501634e-04,7.660734181843614938271e-06,7.660734182090858304366e-06,8.854000853715587412334e-01,1.836800431350509069351e-19,0,nan,2.883629111419070823309e-01
78,8.841042247209230242480e-01,8.828723571888372193732e-01,1.112491521608736061419e-04,7.512172429914827064878e-06,7.512172430162070430559e-06,8.841042247209230244649e-01,2.452656920235268577378e-19,0,nan,2.920412844291622013547e-01
79,8.828167326127567825526e-01,8.815920449976718209452e-01,1.090067895862841232405e-04,7.367582850152967653867e-06,7.367582850400211019547e-06,8.828167326127567827694e-01,2.456233853376869293675e-19,0,nan,2.956888523913420249874e-01
80,8.815375416028786789029e-01,8.803199983525127730313e-01,1.068291321863254513499e-04,7.226831446518916922301e-06,7.226831446766160287982e-06,8.815375416028786790656e-01,1.844848553779329962575e-19,0,nan,2.993057693982362231012e-01
81,8.802665837864196102876e-01,8.790561477707443068289e-01,1.047137598499175401225e-04,7.089789619721475609572e-06,7.089789619968718975253e-06,8.802665837864196103960e-01,1.231674804491460758049e-19,0,nan,3.028922007113681240484e-01
82,8.790037908908193481014e-01,8.778004235432473335290e-01,1.026583633051411120975e-04,6.956333917886568366912e-06,6.956333918133811732593e-06,8.790037908908193482098e-01,1.233444251004570105734e-19,0,nan,3.064483215397891693963e-01
83,8.777490943615947629705e-01,8.765527558104736469179e-01,1.006607381282795558781e-04,6.826345800000333940413e-06,6.826345800247577306093e-06,8.777490943615947629705e-01,0.000000000000000000000e+00,0,nan,3.099743161591084033278e-01
84,8.765024254414095071400e-01,8.753130746324971366338e-01,9.871877912526479665022e-05,6.699711411425367018260e-06,6.699711411672610383941e-06,8.765024254414095071400e-01,0.000000000000000000000e+00,0,nan,3.134703770896006858623e-01
85,8.752637152429345042512e-01,8.740813100534810923831e-01,9.683047505940929700322e-05,6.576321370828597023491e-06,6.576321371075840389172e-06,8.752637152429345042512e-01,0.000000000000000000000e+00,0,nan,3.169367043295169032659e-01
86,8.740328948159513877615e-01,8.728573921609675124295e-01,9.499390370134277741811e-05,6.456070567896481834514e-06,6.456070568143725200195e-06,8.740328948159513877073e-01,6.202296154504626705592e-20,0,nan,3.203735046399798236936e-01
87,8.728098952091168410603e-01,8.716412511403638297596e-01,9.320722717893418806234e-05,6.338857971248422283098e-06,6.338857971495665648779e-06,8.728098952091168410603e-01,0.000000000000000000000e+00,0,nan,3.237809908780916712506e-01
88,8.715946475267743626678e-01,8.704328173249744107754e-01,9.146868760668321599379e-05,6.224586445992637775166e-06,6.224586446239881140846e-06,8.715946475267743626678e-01,0.000000000000000000000e+00,0,nan,3.271593813751052513318e-01
89,8.703870829811710691654e-01,8.692320212418983536602e-01,8.977660297562577977596e-05,6.113162580400258449492e-06,6.113162580647501815173e-06,8.703870829811710691654e-01,0.000000000000000000000e+00,0,nan,3.305088993567206803715e-01
90,8.691871329404105407743e-01,8.680387936540913254102e-01,8.812936328622774053600e-05,6.004496521203162456940e-06,6.004496521450405822621e-06,8.691871329404105407201e-01,6.236874266751454700899e-20,0,nan,3.338297724027655620754e-01
91,8.679947289724482115863e-01,8.668530655988672580783e-01,8.652542690805229385576e-05,5.898501817049195853252e-06,5.898501817296439218933e-06,8.679947289724482115320e-01,6.245442145535880634028e-20,0,nan,3.371222319436987833812e-01
92,8.668098028854132319483e-01,8.656747684230955145932e-01,8.496331715118990597641e-05,5.795095269674936213399e-06,5.795095269922179579080e-06,8.668098028854132318399e-01,1.250795928791346510835e-19,0,nan,3.403865127915479538829e-01
93,8.656322867645199196267e-01,8.645038338153304953524e-01,8.344161903554487740495e-05,5.694196792381176318796e-06,5.694196792628419684477e-06,8.656322867645199195725e-01,6.262486907332989868483e-20,0,nan,3.436228527030487179064e-01
94,8.644621130058127229023e-01,8.633401938350934517953e-01,8.195897624508838344755e-05,5.595729275419887975004e-06,5.595729275667131340684e-06,8.644621130058127227939e-01,1.254192816751257852763e-19,0,nan,3.468314919729015735985e-01
95,8.632992143469709076051e-01,8.621837809395103909048e-01,8.051408825512202067010e-05,5.499618457923652172001e-06,5.499618458170895537682e-06,8.632992143469709074967e-01,1.255882264766836478252e-19,0,nan,3.500126730551991748887e-01
96,8.621435238953828298931e-01,8.610345280074952805586e-01,7.910570762145564783746e-05,5.405792806029482906591e-06,5.405792806276726272272e-06,8.621435238953828297304e-01,1.886348634134844011528e-19,0,nan,3.531666402112050878086e-01
97,8.609949751536845527749e-01,8.598923683616542067284e-01,7.773263742119507406937e-05,5.314183396868697469721e-06,5.314183397115940835402e-06,8.609949751536845526123e-01,1.888864982560400287187e-19,0,nan,3.562936391817842617254e-01
98,8.598535020429436091793e-01,8.587572357880735940210e-01,7.639372883556479167318e-05,5.224723808113063212071e-06,5.224723808360306577752e-06,8.598535020429436090709e-01,1.260914992972089091371e-19,0,nan,3.593939168828966829346e-01
99,8.587190389236558116606e-01,8.576290645541440062194e-01,7.508787886586378849953e-05,5.137350012784943920918e-06,5.137350013032187286599e-06,8.587190389236558115522e-01,1.262580801567502150864e-19,0,nan,3.624677211226693638875e-01
100,8.575915206147110743124e-01,8.565077894245603073314e-01,7.381402817427329594448e-05,5.052000279055639115164e-06,5.052000279302882480845e-06,8.575915206147110742582e-01,6.321203897330757342135e-20,0,nan,3.655153003386584882541e-01
101,8.564708824104731706779e-01,8.553933456756290325783e-01,7.257115904180855788527e-05,4.968615074771616134753e-06,4.968615075018859500434e-06,8.564708824104731706237e-01,6.329474794485123643571e-20,0,nan,3.685369033540037221651e-01
102,8.553570600961081282819e-01,8.542856691080046113327e-01,7.135829343623626572645e-05,4.887136976462932597422e-06,4.887136976710175963103e-06,8.553570600961081281735e-01,1.267543372312474059762e-19,0,nan,3.715327791512608002049e-01
103,8.542499899612864932143e-01,8.531846960579675613178e-01,7.017449118326886881270e-05,4.807510582601889416859e-06,4.807510582849132782540e-06,8.542499899612864931058e-01,1.269186052357623178900e-19,0,nan,3.745031766627769804481e-01
104,8.531496088123759268885e-01,8.520903634073498677018e-01,6.901884823479979358293e-05,4.729682430892891695183e-06,4.729682431140135060864e-06,8.531496088123759267800e-01,1.270823031841700612608e-19,0,nan,3.774483445765471895507e-01
105,8.520558539832324678061e-01,8.510026085922054331443e-01,6.789049502836271008480e-05,4.653600919386674327456e-06,4.653600919633917693136e-06,8.520558539832324677519e-01,6.362271718555907916124e-20,0,nan,3.803685311565570370638e-01
106,8.509686633446912517784e-01,8.499213696103166859239e-01,6.678859493238610225176e-05,4.579216231223515585700e-06,4.579216231470758951381e-06,8.509686633446912517242e-01,6.370400105123143628139e-20,0,nan,3.832639840766826768261e-01
107,8.498879753128504928490e-01,8.488465850276221251751e-01,6.571234277217402776798e-05,4.506480262820857972538e-06,4.506480263068101338218e-06,8.498879753128504928490e-01,0.000000000000000000000e+00,0,nan,3.861349502672770673531e-01
108,8.488137288562360381595e-01,8.477781939836437259412e-01,6.466096343187736951638e-05,4.435346555330921369098e-06,4.435346555578164734779e-06,8.488137288562360380510e-01,1.277314604638229458076e-19,0,nan,3.889816757736278338814e-01
109,8.477458635019277872536e-01,8.467161361959876881775e-01,6.363371052802916389915e-05,4.365770229203466001554e-06,4.365770229450709367235e-06,8.477458635019277871452e-01,1.278923577411285052637e-19,0,nan,3.918044056255238761740e-01
110,8.466843193407236736248e-01,8.456603519639869622143e-01,6.262986515050466040099e-05,4.297707921697878636306e-06,4.297707921945122001987e-06,8.466843193407236735164e-01,1.280527048534128519783e-19,0,nan,3.946033837172164431863e-01
111,8.456290370314117098901e-01,8.446107821715492887577e-01,6.164873466703333369202e-05,4.231117727197246920365e-06,4.231117727444490286046e-06,8.456290370314117098359e-01,6.410625256504943632121e-20,0,nan,3.973788526971057373603e-01
112,8.445799578042157720837e-01,8.435673682892701277531e-01,6.068965158763775959978e-05,4.165959140185086419524e-06,4.165959140432329785204e-06,8.445799578042157720295e-01,6.418588094987899872536e-20,0,nan,4.001310538665265215022e-01
113,8.435370234634763088820e-01,8.425300523758657927041e-01,5.975197248560451444549e-05,4.102193000752921626088e-06,4.102193001000164991769e-06,8.435370234634763088278e-01,6.426523924426468929125e-20,0,nan,4.028602270870458312315e-01
114,8.425001763896229904269e-01,8.414987770789783324416e-01,5.883507697180641576904e-05,4.039781442514024112338e-06,4.039781442761267478019e-06,8.425001763896229903727e-01,6.434432910932138699036e-20,0,nan,4.055666106957229491393e-01
115,8.414693595404924292150e-01,8.404734856354001921249e-01,5.793836671939470706882e-05,3.978687842805304136501e-06,3.978687843052547502181e-06,8.414693595404924292692e-01,6.442315220351950529292e-20,0,nan,4.082504414278164457273e-01
116,8.404445164520404947992e-01,8.394541218707634153053e-01,5.706126453606533705316e-05,3.918876775065661108993e-06,3.918876775312904474674e-06,8.404445164520404947992e-01,0.000000000000000000000e+00,0,nan,4.109119543464555087320e-01
117,8.394255912384953826439e-01,8.384406301987351075298e-01,5.620321348127631400200e-05,3.860313963285046125017e-06,3.860313963532289490698e-06,8.394255912384953826439e-01,0.000000000000000000000e+00,0,nan,4.135513827788230887899e-01
118,8.384125285919944693897e-01,8.374329556197580491607e-01,5.536367602595419608907e-05,3.802966238424098462357e-06,3.802966238671341828245e-06,8.384125285919944693897e-01,0.000000000000000000000e+00,0,nan,4.161689582584267742466e-01
119,8.374052737817450720666e-01,8.364310437193727041337e-01,5.454213325237795513438e-05,3.746801496709507198712e-06,3.746801496956750564600e-06,8.374052737817450720666e-01,0.000000000000000000000e+00,0,nan,4.187649104730598359535e-01
120,8.364037726527465151484e-01,8.354348406661544153870e-01,5.373808409206856052117e-05,3.691788659715238759939e-06,3.691788659962482125826e-06,8.364037726527465150942e-01,6.481332389539791601725e-20,0,nan,4.213394672180797509973e-01
121,8.354079716241083810864e-01,8.344442932092972836297e-01,5.295104459964337527139e-05,3.637897636144478543461e-06,3.637897636391721909348e-06,8.354079716241083810864e-01,0.000000000000000000000e+00,0,nan,4.238928543546547664342e-01
122,8.344178176869974619310e-01,8.334593486758740921942e-01,5.218054726071654687146e-05,3.585099285231576953009e-06,3.585099285478820318897e-06,8.344178176869974619852e-01,6.496758275673619423194e-20,0,nan,4.264252957726508448525e-01
123,8.334332584022437339245e-01,8.324799549677996480580e-01,5.142614033204061783496e-05,3.533365381687483068196e-06,3.533365381934726434084e-06,8.334332584022437339245e-01,0.000000000000000000000e+00,0,nan,4.289370133578517461069e-01
124,8.324542418976336277496e-01,8.315060605585230524826e-01,5.068738721219116394582e-05,3.482668582116107221504e-06,3.482668582363350587392e-06,8.324542418976336277496e-01,0.000000000000000000000e+00,0,nan,4.314282269632240945641e-01
125,8.314807168649169569186e-01,8.305376144894726820494e-01,4.996386584119592033041e-05,3.432982392832791261705e-06,3.432982393080034627592e-06,8.314807168649169569186e-01,0.000000000000000000000e+00,0,nan,4.338991543839571880705e-01
126,8.305126325565520840877e-01,8.295745663662760444935e-01,4.925516812760306686420e-05,3.384281139019595075172e-06,3.384281139266838441060e-06,8.305126325565520840877e-01,0.000000000000000000000e+00,0,nan,4.363500113360240797121e-01
127,8.295499387822122429998e-01,8.286168663547751662589e-01,4.856089940157057276467e-05,3.336539935155442312157e-06,3.336539935402685678044e-06,8.295499387822122429998e-01,0.000000000000000000000e+00,0,nan,4.387810114380261806793e-01
128,8.285925859050743809637e-01,8.276644651768567589661e-01,4.788067789264016145434e-05,3.289734656662318740645e-06,3.289734656909562106533e-06,8.285925859050743809094e-01,6.542432257592715899887e-20,0,nan,4.411923661960983677815e-01
129,8.276405248379104388811e-01,8.267173141061151011287e-01,4.721413423093593919113e-05,3.243841912711693976206e-06,3.243841912958937342094e-06,8.276405248379104388269e-01,6.549958224301790954875e-20,0,nan,4.435842849916653899930e-01
130,8.266937070389996331269e-01,8.257753649633643403417e-01,4.656091097059939480751e-05,3.198839020138151741124e-06,3.198839020385395107012e-06,8.266937070389996330727e-01,6.557459935003211096856e-20,0,nan,4.459569750718533260084e-01
131,8.257520845078790406560e-01,8.248385701120157792866e-01,4.592066213433964891638e-05,3.154703978409874565106e-06,3.154703978657117930993e-06,8.257520845078790406018e-01,6.564937544975457776726e-20,0,nan,4.483106415423719777718e-01
132,8.248156097809486094765e-01,8.239068824533346355340e-01,4.529305277804082502692e-05,3.111415445608145234342e-06,3.111415445855388600230e-06,8.248156097809486094223e-01,6.572391208584441804681e-20,0,nan,4.506454873626954866247e-01
133,8.238842359269456150817e-01,8.229802554215897676063e-01,4.467775857442750644709e-05,3.068952715370407383813e-06,3.068952715617650749701e-06,8.238842359269456150817e-01,0.000000000000000000000e+00,0,nan,4.529617133433791422077e-01
134,8.229579165423025538723e-01,8.220586429791089250738e-01,4.407446541484470123345e-05,3.027295694753679398043e-06,3.027295695000922763930e-06,8.229579165423025538181e-01,6.587227309513178043710e-20,0,nan,4.552595181453603718406e-01
135,8.220366057464015027527e-01,8.211419996112512066947e-01,4.348286902826080474612e-05,2.986424882977246696849e-06,2.986424883224490062737e-06,8.220366057464015026443e-01,1.318922010171382895712e-19,0,nan,4.575390982811013073587e-01
136,8.211202581767370763089e-01,8.202302803213075974085e-01,4.290267461665095179151e-05,2.946321351005574446965e-06,2.946321351252817812852e-06,8.211202581767370762547e-01,6.601969453858863863463e-20,0,nan,4.598006481174391597789e-01
137,8.202088289839992719097e-01,8.193234406253396905182e-01,4.233359650596409810749e-05,2.906966721934292131740e-06,2.906966722181535497628e-06,8.202088289839992718555e-01,6.609305668097454572955e-20,0,nan,4.620443598800189062927e-01
138,8.193022738270867084314e-01,8.184214365469659907570e-01,4.177535781192035686435e-05,2.868343152143909611648e-06,2.868343152391152977536e-06,8.193022738270867083772e-01,6.616618842158399176582e-20,0,nan,4.642704236591905767224e-01
139,8.184005488680600305749e-01,8.175242246121045267188e-01,4.122769011992572510568e-05,2.830433313187636849250e-06,2.830433313434880215138e-06,8.184005488680600305207e-01,6.623909123625820707286e-20,0,nan,4.664790274172607224237e-01
140,8.175036107670445638482e-01,8.166317618436798794475e-01,4.069033317842953305973e-05,2.793220374381301994115e-06,2.793220374628545360002e-06,8.175036107670445637940e-01,6.631176659074464713337e-20,0,nan,4.686703569969945148066e-01
141,8.166114166770906646845e-01,8.157440057563021516026e-01,4.016303460508588771482e-05,2.756687986064899796348e-06,2.756687986312143162235e-06,8.166114166770906645761e-01,1.327684318812586592831e-19,0,nan,4.708445961312713422134e-01
142,8.157239242389996086518e-01,8.148609143509248576220e-01,3.964554960511422031713e-05,2.720820263506759528408e-06,2.720820263754002894296e-06,8.157239242389996084891e-01,1.993693221938363489135e-19,0,nan,4.730019264538028331767e-01
143,8.148410915761223004793e-01,8.139824461094882062642e-01,3.913764070128589851535e-05,2.685601771422702867380e-06,2.685601771669946233268e-06,8.148410915761223003708e-01,1.330568847955820687198e-19,0,nan,4.751425275108278999797e-01
144,8.139628772891375632983e-01,8.131085599895537713343e-01,3.863907747499388105974e-05,2.651017509083872043608e-06,2.651017509331115409496e-06,8.139628772891375631357e-01,1.998006670948652945792e-19,0,nan,4.772665767737047395306e-01
145,8.130892404508162743830e-01,8.122392154189361013813e-01,3.814963631789066167226e-05,2.617052895988150732536e-06,2.617052896235394098424e-06,8.130892404508162742745e-01,1.333435640944369090878e-19,0,nan,4.793742496523247250231e-01
146,8.122201406007771560570e-01,8.113743722903364033656e-01,3.766910019360641328157e-05,2.583693758071278673744e-06,2.583693758318522039632e-06,8.122201406007771560028e-01,6.674312284866203658936e-20,0,nan,4.814657195092778419593e-01
147,8.113555377402396001163e-01,8.105139909559830456876e-01,3.719725840908436956022e-05,2.550926314434879101852e-06,2.550926314682122467740e-06,8.113555377402396001163e-01,0.000000000000000000000e+00,0,nan,4.835411576747037380372e-01
148,8.104953923267785034995e-01,8.096580322222832637349e-01,3.673390639509419400749e-05,2.518737164569679218662e-06,2.518737164816922584550e-06,8.104953923267785036080e-01,1.337703067469594974999e-19,0,nan,4.856007334617666051598e-01
149,8.096396652690857166710e-01,8.088064573444901084447e-01,3.627884549550645466511e-05,2.487113276053211353400e-06,2.487113276300454719287e-06,8.096396652690857166710e-01,0.000000000000000000000e+00,0,nan,4.876446141826960337356e-01
150,8.087883179217423552216e-01,8.079592280213883626581e-01,3.583188276493243618616e-05,2.456041972702238765549e-06,2.456041972949482131436e-06,8.087883179217423551674e-01,6.702632496420471794259e-20,0,nan,4.896729651653396265317e-01
151,8.079413120800058964628e-01,8.071163063900028522123e-01,3.539283077435346014944e-05,2.425510923161058466530e-06,2.425510923408301832418e-06,8.079413120800058964628e-01,0.000000000000000000000e+00,0,nan,4.916859497701766335053e-01
152,8.070986099746156754750e-01,8.062776550203322988844e-01,3.496150742438270920680e-05,2.395508129907696081816e-06,2.395508130154939447704e-06,8.070986099746156754208e-01,6.716664847927343315085e-20,0,nan,4.936837294077450851619e-01
153,8.062601742666201075360e-01,8.054432369101116054528e-01,3.453773576582034324311e-05,2.366021918660827587178e-06,2.366021918908070953065e-06,8.062601742666201074818e-01,6.723649555627017740833e-20,0,nan,4.956664635564379706070e-01
154,8.054259680422286953039e-01,8.046130154796052171375e-01,3.412134382717950782358e-05,2.337040928171041646074e-06,2.337040928418285011962e-06,8.054259680422286951955e-01,1.346122692220744773807e-19,0,nan,4.976343097806268567142e-01
155,8.045959548076916273722e-01,8.037869545664339788701e-01,3.371216444887672758293e-05,2.308554100380796715591e-06,2.308554100628040081479e-06,8.045959548076916273180e-01,6.737556695426353136432e-20,0,nan,4.995874237490740456399e-01
156,8.037700984842095405227e-01,8.029650184204376948526e-01,3.331003512379520921327e-05,2.280550670938130962356e-06,2.280550671185374328244e-06,8.037700984842095404143e-01,1.348895877726912131304e-19,0,nan,5.015259592535968930687e-01
157,8.029483634028757972558e-01,8.021471716985753975366e-01,3.291479784394379570907e-05,2.253020160049852379265e-06,2.253020160297095745153e-06,8.029483634028757971473e-01,1.350276333948402083705e-19,0,nan,5.034500682279502940396e-01
158,8.021307142996534256425e-01,8.013333794598651502444e-01,3.252629895294776748109e-05,2.225952363660573104641e-06,2.225952363907816470529e-06,8.021307142996534255883e-01,6.758263666739963919471e-20,0,nan,5.053599007668955774399e-01
159,8.013171163103886763721e-01,8.005236071603650320179e-01,3.214438900412041932489e-05,2.199337344944557554798e-06,2.199337345191800920685e-06,8.013171163103886762637e-01,1.353025101320237821912e-19,0,nan,5.072556051454261568886e-01
160,8.005075349658629717763e-01,7.997178206481967936833e-01,3.176892262387639830727e-05,2.173165426097930184215e-06,2.173165426345173550103e-06,8.005075349658629717221e-01,6.771967315284167824430e-20,0,nan,5.091373278381222526904e-01
161,7.997019361868848554638e-01,7.989159861586135224945e-01,3.139975838025920733253e-05,2.147427180419337178626e-06,2.147427180666580544513e-06,7.997019361868848553554e-01,1.355757843547516215445e-19,0,nan,5.110052135386088790862e-01
162,7.989002862794233929006e-01,7.981180703091125112317e-01,3.103675865636609282268e-05,2.122113424667678304142e-06,2.122113424914921670030e-06,7.989002862794233929006e-01,0.000000000000000000000e+00,0,nan,5.128594051790930138783e-01
163,7.981025519297843282083e-01,7.973240400945943975788e-01,3.067978952846378849483e-05,2.097215211686022235174e-06,2.097215211933265601062e-06,7.981025519297843280999e-01,1.358474759746026538283e-19,0,nan,5.147000439499575280447e-01
164,7.973087001998301656777e-01,7.965338628825695160601e-01,3.032872064859829951556e-05,2.072723823281291965568e-06,2.072723823528535331456e-06,7.973087001998301656235e-01,6.799136722161503509163e-20,0,nan,5.165272693193909935559e-01
165,7.965186985222452168884e-01,7.957475064084122907048e-01,2.998342513151112630059e-05,2.048630763349757717346e-06,2.048630763597001083234e-06,7.965186985222452168342e-01,6.805880229158391676526e-20,0,nan,5.183412190530339364231e-01
166,7.957325146958465351119e-01,7.949649387706643901912e-01,2.964377944568306083810e-05,2.024927751238804231103e-06,2.024927751486047596990e-06,7.957325146958465350035e-01,1.362520887939234056767e-19,0,nan,5.201420292336234651792e-01
167,7.949501168809415486884e-01,7.941861284263872678042e-01,2.930966330833497818437e-05,2.001606715335848616049e-06,2.001606715583091981936e-06,7.949501168809415485258e-01,2.045792841831641089974e-19,0,nan,5.219298342806195015859e-01
168,7.941714735947331003300e-01,7.934110441865646156756e-01,2.898095958422290923423e-05,1.978659786875674881809e-06,1.978659787122918247696e-06,7.941714735947331002758e-01,6.825995446411453683068e-20,0,nan,5.237047669697970219836e-01
169,7.933965537067725042205e-01,7.926396552115551777753e-01,2.865755418807214622677e-05,1.956079293957823166812e-06,1.956079294205066532699e-06,7.933965537067725041121e-01,1.366532495534647023142e-19,0,nan,5.254669584527898797978e-01
170,7.926253264344611417077e-01,7.918719310065962846998e-01,2.833933599050221864807e-05,1.933857755766026088011e-06,1.933857756013269453899e-06,7.926253264344611415451e-01,2.051793204797031974997e-19,0,nan,5.272165382765728222875e-01
171,7.918577613386010335527e-01,7.911078414173583991964e-01,2.802619672730130819495e-05,1.911987876982022708064e-06,1.911987877229266073951e-06,7.918577613386010334443e-01,1.369188035301577287073e-19,0,nan,5.289536344028693237414e-01
172,7.910938283189947485270e-01,7.903473566255508928427e-01,2.771803091191506477382e-05,1.890462542386403067950e-06,1.890462542633646433837e-06,7.910938283189947483644e-01,2.055765322027614541538e-19,0,nan,5.306783732274738018858e-01
173,7.903334976100949353477e-01,7.895904471445792088130e-01,2.741473575102085892878e-05,1.869274811639443792331e-06,1.869274811886687158218e-06,7.903334976100949351850e-01,2.057743046000286181430e-19,0,nan,5.323908795994776586196e-01
174,7.895767397767036983674e-01,7.888370838152535063047e-01,2.711621106306428074653e-05,1.848417914235188826016e-06,1.848417914482432191904e-06,7.895767397767036982589e-01,1.373143505711835306373e-19,0,nan,5.340912768403894270489e-01
175,7.888235257097219741752e-01,7.880872378015488280401e-01,2.682235919964018269466e-05,1.827885244622309434803e-06,1.827885244869552800690e-06,7.888235257097219740125e-01,2.061681993149273327079e-19,0,nan,5.357796867631400757623e-01
176,7.880738266219490079328e-01,7.873408805864167783772e-01,2.653308496960578179092e-05,1.807670357485544991729e-06,1.807670357732788357617e-06,7.880738266219490077702e-01,2.063643282888037140310e-19,0,nan,5.374562296909652575681e-01
177,7.873276140439319755251e-01,7.865979839676486549439e-01,2.624829556581830181835e-05,1.787766963181781369583e-06,1.787766963429024735471e-06,7.873276140439319753625e-01,2.065599160653230688706e-19,0,nan,5.391210244761569825062e-01
178,7.865848598198657457784e-01,7.858585200537899299314e-01,2.596790049439435536142e-05,1.768168923325067481800e-06,1.768168923572310847688e-06,7.865848598198657455616e-01,2.756732878722825773493e-19,0,nan,5.407741885186778269803e-01
179,7.858455361035427327648e-01,7.851224612601059398270e-01,2.569181150639276192108e-05,1.748870246515103387180e-06,1.748870246762346753068e-06,7.858455361035427325480e-01,2.759326413842860680479e-19,0,nan,5.424158377846314169307e-01
180,7.851096153543527434338e-01,7.843897803045986008466e-01,2.541994253182677131539e-05,1.729865084203955694235e-06,1.729865084451199060123e-06,7.851096153543527432169e-01,2.761912862310720100858e-19,0,nan,5.440460868245834628442e-01
181,7.843770703333326874845e-01,7.836604502040739370734e-01,2.515220961591573654507e-05,1.711147726695968584438e-06,1.711147726943211950326e-06,7.843770703333326873219e-01,2.073369199888944897080e-19,0,nan,5.456650487917281886732e-01
182,7.836478740992659792054e-01,7.829344442702601727501e-01,2.488853085749015390117e-05,1.692712599276041743296e-06,1.692712599523285109184e-06,7.836478740992659790970e-01,1.383532334253696631875e-19,0,nan,5.472728354598954689583e-01
183,7.829220000048314276678e-01,7.822117361059761138256e-01,2.462882634946768357740e-05,1.674554258461640648231e-06,1.674554258708884014118e-06,7.829220000048314275051e-01,2.077222582477208075196e-19,0,nan,5.488695572413944792677e-01
184,7.821994216928013799470e-01,7.814922996013495150704e-01,2.437301812132128003049e-05,1.656667388374090132404e-06,1.656667388621333498291e-06,7.821994216928013797844e-01,2.079141474189130816251e-19,0,nan,5.504553232046900883398e-01
185,7.814801130922888544529e-01,7.807761089300851060913e-01,2.412103008346391439981e-05,1.639046797224879581273e-06,1.639046797472122947161e-06,7.814801130922888542361e-01,2.774740276359318265995e-19,0,nan,5.520302410919086401721e-01
186,7.807640484150433741279e-01,7.800631385457819251257e-01,2.387278797347756636003e-05,1.621687413912877742526e-06,1.621687414160121108414e-06,7.807640484150433739111e-01,2.777285082955452755208e-19,0,nan,5.535944173361701575102e-01
187,7.800512021517951863413e-01,7.793533631782995919879e-01,2.362821930411720871463e-05,1.604584284728517419340e-06,1.604584284975760785227e-06,7.800512021517951860702e-01,3.474778865460047557940e-19,0,nan,5.551479570787443665499e-01
188,7.793415490686475333767e-01,7.786467578301731296908e-01,2.338725331302341177112e-05,1.587732570161165478113e-06,1.587732570408408844001e-06,7.793415490686475331056e-01,3.477942930738072175485e-19,0,nan,5.566909641860282582210e-01
189,7.786350642035166180039e-01,7.779432977730759300110e-01,2.314982091407996640279e-05,1.571127541806042221476e-06,1.571127542053285587364e-06,7.786350642035166177328e-01,3.481098599106114327460e-19,0,nan,5.582235412663432534632e-01
190,7.779317228626188900293e-01,7.772429585443304414050e-01,2.291585465035556523966e-05,1.554764579367196206330e-06,1.554764579614439572218e-06,7.779317228626188897582e-01,3.484245919731480930734e-19,0,nan,5.597457896865502966410e-01
191,7.772315006170052636221e-01,7.765457159434661449458e-01,2.268528864857110404882e-05,1.538639167753176719959e-06,1.538639168000420085847e-06,7.772315006170052632969e-01,4.184861929649572187065e-19,0,nan,5.612578095884815129572e-01
192,7.765343732991418594365e-01,7.758515460288243712080e-01,2.245805857503657225516e-05,1.522746894262176283885e-06,1.522746894509419649773e-06,7.765343732991418591112e-01,4.188618854871376145307e-19,0,nan,5.627596999051872949196e-01
193,7.758403169995368529183e-01,7.751604251142094995932e-01,2.223410159300379711682e-05,1.507083445853540298436e-06,1.507083446100783664324e-06,7.758403169995368525930e-01,4.192365936892211010788e-19,0,nan,5.642515583769979426940e-01
194,7.751493080634129977189e-01,7.744723297655860735629e-01,2.201335632138350047570e-05,1.491644606502660335109e-06,1.491644606749903700997e-06,7.751493080634129973394e-01,4.895453771583358134409e-19,0,nan,5.657334815673992009922e-01
195,7.744613230874253818068e-01,7.737872367978213541343e-01,2.179576279477722145279e-05,1.476426254636381955582e-06,1.476426254883625321469e-06,7.744613230874253815357e-01,3.499858999295416818074e-19,0,nan,5.672055648787212459657e-01
196,7.737763389164239655194e-01,7.731051232714728289517e-01,2.158126242477665812905e-05,1.461424360646167502624e-06,1.461424360893410868511e-06,7.737763389164239651399e-01,4.904140140823218046689e-19,0,nan,5.686679025676408722498e-01
197,7.730943326402604406076e-01,7.724259664896201862234e-01,2.136979796248489330567e-05,1.446634984476359264224e-06,1.446634984723602630112e-06,7.730943326402604402281e-01,4.908466461964137930313e-19,0,nan,5.701205877604968049171e-01
198,7.724152815906389437403e-01,7.717497439947412577734e-01,2.116131346221579557564e-05,1.432054273284989042306e-06,1.432054273532232408194e-06,7.724152815906389434692e-01,3.509129733466695108989e-19,0,nan,5.715637124684182458962e-01
199,7.717391633380101498589e-01,7.710764335656314311194e-01,2.095575424632963211966e-05,1.417678459174676531591e-06,1.417678459421919897479e-06,7.717391633380101495336e-01,4.214644885181135422214e-19,0,nan,5.729973676022669072053e-01
200,7.710659556885082662738e-01,7.704060132143660257170e-01,2.075306687116459843791e-05,1.403503856991251336390e-06,1.403503857238494702278e-06,7.710659556885082659486e-01,4.218324636771392560207e-19,0,nan,5.744216429873929306914e-01
201,7.703956366809304434607e-01,7.697384611833051269421e-01,2.055319909402556580791e-05,1.389526862187822097119e-06,1.389526862435065463007e-06,7.703956366809304431354e-01,4.221994988795118750376e-19,0,nan,5.758366273782052452662e-01
202,7.697281845837581141763e-01,7.690737559421403669326e-01,2.035609984119287249532e-05,1.375743948752101092045e-06,1.375743948999344457933e-06,7.697281845837581138511e-01,4.225655994674806306300e-19,0,nan,5.772424084725570115110e-01
203,7.690635778922197705117e-01,7.684118761849831422280e-01,2.016171917691544443360e-05,1.362151667194874236194e-06,1.362151667442117602081e-06,7.690635778922197701322e-01,4.934192325294429561568e-19,0,nan,5.786390729259469483141e-01
204,7.684017953253946845381e-01,7.677528008274937547828e-01,1.997000827335392687984e-05,1.348746642597584499659e-06,1.348746642844827865547e-06,7.684017953253946841045e-01,5.643933572676664236459e-19,0,nan,5.800267063655374220237e-01
205,7.677428158233570778266e-01,7.670965090040509635257e-01,1.978091938144084479319e-05,1.335525572717071778055e-06,1.335525572964315143943e-06,7.677428158233570774471e-01,4.942680706988673514971e-19,0,nan,5.814053934039902873411e-01
206,7.670866185443602431118e-01,7.664429800649614339626e-01,1.959440580262608793590e-05,1.322485226145584187220e-06,1.322485226392827553107e-06,7.670866185443602427324e-01,4.946908878296146995547e-19,0,nan,5.827752176531215610664e-01
207,7.664331828620601209413e-01,7.657921935737085725074e-01,1.941042186147724031575e-05,1.309622440524244791734e-06,1.309622440771488157622e-06,7.664331828620601205077e-01,5.658430228382401495877e-19,0,nan,5.841362617373760921543e-01
208,7.657824883627778338765e-01,7.651441293042402347195e-01,1.922892287910544579934e-05,1.296934120808224027230e-06,1.296934121055467393118e-06,7.657824883627778334429e-01,5.663238263927916341193e-19,0,nan,5.854886073071234604392e-01
209,7.651345148428006820072e-01,7.644987672382947971675e-01,1.904986514738862340585e-05,1.284417237581931726066e-06,1.284417237829175091954e-06,7.651345148428006816277e-01,4.959530030453403685614e-19,0,nan,5.868323350517764272418e-01
210,7.644892423057211028347e-01,7.638560875627650838325e-01,1.887320590396492020259e-05,1.272068825422603687821e-06,1.272068825669847053708e-06,7.644892423057211024552e-01,4.963716156756268315616e-19,0,nan,5.881675247127333056355e-01
211,7.638466509598131013998e-01,7.632160706670996420291e-01,1.869890330797031931031e-05,1.259885981310716387995e-06,1.259885981557959753882e-06,7.638466509598131010204e-01,4.967891917744245879554e-19,0,nan,5.894942550961456826015e-01
212,7.632067212154456568537e-01,7.625786971407408624439e-01,1.852691641649530684321e-05,1.247865863085719759682e-06,1.247865863332963125569e-06,7.632067212154456564742e-01,4.972057370847049124374e-19,0,nan,5.908126040855129874289e-01
213,7.625694336825326148177e-01,7.619439477705994439075e-01,1.835720516173644666574e-05,1.236005687945632052227e-06,1.236005688192875418114e-06,7.625694336825326143841e-01,5.687100083462677224401e-19,0,nan,5.921226486541054391511e-01
214,7.619347691680185756893e-01,7.613118035385647031912e-01,1.818973032881961705036e-05,1.224302730989092742556e-06,1.224302731236336108444e-06,7.619347691680185752014e-01,6.403316889597006660244e-19,0,nan,5.934244648772169494484e-01
215,7.613027086734002933871e-01,7.606822456190502364085e-01,1.802445353427253291354e-05,1.212754323798519428194e-06,1.212754324045762794082e-06,7.613027086734002929535e-01,5.696562800228408851886e-19,0,nan,5.947181279442496066689e-01
216,7.606732333922831001700e-01,7.600552553765744401727e-01,1.786133720512500859448e-05,1.201357853063062579024e-06,1.201357853310305944912e-06,7.606732333922830997363e-01,5.701276842096405387696e-19,0,nan,5.960037121706313907989e-01
217,7.600463247079718776596e-01,7.594308143633754046189e-01,1.770034455861621472899e-05,1.190110759240098157432e-06,1.190110759487341523320e-06,7.600463247079718772260e-01,5.705979423830941088683e-19,0,nan,5.972812910095688028770e-01
218,7.594219641910960965324e-01,7.588089043170596960397e-01,1.754143958248894940200e-05,1.179010535254042445612e-06,1.179010535501285811499e-06,7.594219641910960960445e-01,6.424504433950072369264e-19,0,nan,5.985509370636361279640e-01
219,7.588001335972684515698e-01,7.581895071582845479618e-01,1.738458701585167667913e-05,1.168054725231316009903e-06,1.168054725478559375790e-06,7.588001335972684511361e-01,5.715350456492894712160e-19,0,nan,5.998127220962030602103e-01
220,7.581808148647766221217e-01,7.575726049884729869257e-01,1.722975233058979189579e-05,1.157240923270324724134e-06,1.157240923517568090021e-06,7.581808148647766216880e-01,5.720019030968883106679e-19,0,nan,6.010667170427024527733e-01
221,7.575639901123076920455e-01,7.569581800875614214456e-01,1.707690171330824797068e-05,1.146566772245365173563e-06,1.146566772492608539451e-06,7.575639901123076916118e-01,5.724676392418140869226e-19,0,nan,6.023129920217399699148e-01
222,7.569496416367047673056e-01,7.563462149117792278894e-01,1.692600204778832700097e-05,1.136029962643399621813e-06,1.136029962890642987700e-06,7.569496416367047668720e-01,5.729322601388393716033e-19,0,nan,6.035516163460474211070e-01
223,7.563377519107553337546e-01,7.557366920914598724403e-01,1.677702089794196356184e-05,1.125628231432682226231e-06,1.125628231679925592119e-06,7.563377519107553332667e-01,6.450702432688380127052e-19,0,nan,6.047826585332815929673e-01
224,7.557283035810109014644e-01,7.551295944288831111699e-01,1.662992649124762505652e-05,1.115359360962253201924e-06,1.115359361209496567811e-06,7.557283035810109009765e-01,6.455904526886323386922e-19,0,nan,6.060061863166703815631e-01
225,7.551212794656374873467e-01,7.545249048961478173601e-01,1.648468770265232797384e-05,1.105221177891351406558e-06,1.105221178138594772446e-06,7.551212794656374869130e-01,5.743194911698112655800e-19,0,nan,6.072222666555080502321e-01
226,7.545166625522964911569e-01,7.539226066330749883508e-01,1.634127403892492091924e-05,1.095211552147828265404e-06,1.095211552395071631292e-06,7.545166625522964907232e-01,5.747797106656247128059e-19,0,nan,6.084309657455014352999e-01
227,7.539144359960555258912e-01,7.533226829451404904818e-01,1.619965562344629473551e-05,1.085328395914677212286e-06,1.085328396161920578174e-06,7.539144359960555255118e-01,5.033339889142432337984e-19,0,nan,6.096323490289689280377e-01
228,7.533145831173287673222e-01,7.527251173014371041638e-01,1.605980318142268955599e-05,1.075569662643822906917e-06,1.075569662891066272804e-06,7.533145831173287668885e-01,5.756968983655742748379e-19,0,nan,6.108264812048940697181e-01
229,7.527170873998463927865e-01,7.521298933326654384893e-01,1.592168802550875648306e-05,1.065933346096343416810e-06,1.065933346343586782697e-06,7.527170873998463924612e-01,4.321154085517279388657e-19,0,nan,6.120134262388355790032e-01
230,7.521219324886526841106e-01,7.515369948291532880441e-01,1.578528204182750316141e-05,1.056417479408326462201e-06,1.056417479655569828089e-06,7.521219324886526837854e-01,4.324573419490842469338e-19,0,nan,6.131932473726956485762e-01
231,7.515291021881323743278e-01,7.509464057389030100021e-01,1.565055767637470188208e-05,1.047020134181587642064e-06,1.047020134428831007951e-06,7.515291021881323738942e-01,5.770646375922209243155e-19,0,nan,6.143660071343483309583e-01
232,7.509385804600648226122e-01,7.503581101656665058213e-01,1.551748792179577561253e-05,1.037739419598504432903e-06,1.037739419845747798790e-06,7.509385804600648222870e-01,4.331388214817507382156e-19,0,nan,6.155317673471298373002e-01
233,7.503503514217056079814e-01,7.497720923670473969517e-01,1.538604630452359262737e-05,1.028573481560244633611e-06,1.028573481807487999499e-06,7.503503514217056076020e-01,5.057247719694337554450e-19,0,nan,6.166905891391925584127e-01
234,7.497643993438951351914e-01,7.491883367526299867894e-01,1.525620687226600254697e-05,1.019520501847691937232e-06,1.019520502094935303120e-06,7.497643993438951348662e-01,4.338171457997750628638e-19,0,nan,6.178425329527246198441e-01
235,7.491807086491938537831e-01,7.486068278821346107547e-01,1.512794418183233289893e-05,1.010578697304394405568e-06,1.010578697551637771456e-06,7.491807086491938534579e-01,4.341551350569487503091e-19,0,nan,6.189876585530367638982e-01
236,7.485992639100436946012e-01,7.480275504635989774083e-01,1.500123328728843602112e-05,1.001746319040883913749e-06,1.001746319288127279637e-06,7.485992639100436941675e-01,5.793231304142927160306e-19,0,nan,6.201260250375183561973e-01
237,7.480200498469553331473e-01,7.474504893515851111033e-01,1.487604972843023315852e-05,9.930216516597360515137e-07,9.930216519069794174013e-07,7.480200498469553327678e-01,5.073002527774036943090e-19,0,nan,6.212576908444642792713e-01
238,7.474430513267208959593e-01,7.468756295454115116624e-01,1.475236951956604725077e-05,9.844030125007607169389e-07,9.844030127480040828265e-07,7.474430513267208955257e-01,5.802192798828121165964e-19,0,nan,6.223827137617745021599e-01
239,7.468682533606517286499e-01,7.463029561874101509042e-01,1.463016913859834489028e-05,9.758887509057335058048e-07,9.758887511529768716924e-07,7.468682533606517282162e-01,5.806658229785322539824e-19,0,nan,6.235011509355280614553e-01
240,7.462956411028408517153e-01,7.457324545612079315891e-01,1.450942551639582760818e-05,9.674772475020972752471e-07,9.674772477493406411348e-07,7.462956411028408513358e-01,5.084724330014340979108e-19,0,nan,6.246130588784332093822e-01
241,7.457251998484497336993e-01,7.451641100900322405368e-01,1.439011602644711830970e-05,9.591669135050817631449e-07,9.591669137523251290325e-07,7.457251998484497332656e-01,5.815558721662305647808e-19,0,nan,6.257184934781554504083e-01
242,7.451569150320190169836e-01,7.445979083350402303199e-01,1.427221847478758310696e-05,9.509561900377070249733e-07,9.509561902849503908092e-07,7.451569150320190165499e-01,5.819993886463050880381e-19,0,nan,6.268175100055251834923e-01
243,7.445907722258028365778e-01,7.440338349936714720757e-01,1.415571109019111404159e-05,9.428435474681536997227e-07,9.428435477153970655586e-07,7.445907722258028361441e-01,5.824419065761464194271e-19,0,nan,6.279101631226266575338e-01
244,7.440267571381263765596e-01,7.434718758980236243562e-01,1.404057251461896973179e-05,9.348274847639996948889e-07,9.348274850112430607249e-07,7.440267571381263760717e-01,6.557438599320447185343e-19,0,nan,6.289965068907699068221e-01
245,7.434648556117663148902e-01,7.429120170132507703156e-01,1.392678179391803576716e-05,9.269065288628389814568e-07,9.269065291100823472927e-07,7.434648556117663144565e-01,5.833239671259831375618e-19,0,nan,6.300765947783473580569e-01
246,7.429050536223538113412e-01,7.423542444359840788916e-01,1.381431836876111979033e-05,9.190792340588136013607e-07,9.190792343060569671967e-07,7.429050536223538107991e-01,7.297043997742439679447e-19,0,nan,6.311504796685767468452e-01
247,7.423473372767996983639e-01,7.417985443927744511664e-01,1.370316206582213977814e-05,9.113441814046049507112e-07,9.113441816518483165472e-07,7.423473372767996978760e-01,6.572273558739211342599e-19,0,nan,6.322182138671319861860e-01
248,7.417916928117415400991e-01,7.412449032385568186256e-01,1.359329308917930095846e-05,9.036999781284448014266e-07,9.036999783756881672625e-07,7.417916928117415396112e-01,6.577196568070738495760e-19,0,nan,6.332798491096636103194e-01
249,7.412381065920122290096e-01,7.406933074551357640953e-01,1.348469201193958181940e-05,8.961452570657204088098e-07,8.961452573129637746457e-07,7.412381065920122285217e-01,6.582108681131513662656e-19,0,nan,6.343354365692103888005e-01
250,7.406865651091297943318e-01,7.401437436496921412361e-01,1.337733976807806974431e-05,8.886786761047614986369e-07,8.886786763520048644728e-07,7.406865651091297938439e-01,6.587009952672667844350e-19,0,nan,6.353850268635037058774e-01
251,7.401370549798081021806e-01,7.395961985533103736756e-01,1.327121764448589663120e-05,8.812989176464098581739e-07,8.812989178936532240098e-07,7.401370549798081016385e-01,7.324333818924137468197e-19,0,nan,6.364286700621662692967e-01
252,7.395895629444881307231e-01,7.390506590195261196318e-01,1.316630727322072808980e-05,8.740046880769847673676e-07,8.740046883242281332036e-07,7.395895629444881302353e-01,6.596780188136551023193e-19,0,nan,6.374664156938066981875e-01
253,7.390440758658895092524e-01,7.385071120228939912412e-01,1.306259062395395596913e-05,8.667947172542695884650e-07,8.667947175015129543009e-07,7.390440758658895088187e-01,5.868132675119360392999e-19,0,nan,6.384983127530115278015e-01
254,7.385005807275820142793e-01,7.379655446575750250685e-01,1.296004999660893247614e-05,8.596677580061564782414e-07,8.596677582533998440774e-07,7.385005807275820137914e-01,6.606507704270176434504e-19,0,nan,6.395244097072361401011e-01
255,7.379590646325767205839e-01,7.374259441359436019568e-01,1.285866801418476589805e-05,8.526225856415974630936e-07,8.526225858888408289296e-07,7.379590646325767199875e-01,8.080545702950684661159e-19,0,nan,6.405447545035961227932e-01
256,7.374195148019365096117e-01,7.368882977872135219650e-01,1.275842761576037448744e-05,8.456579974735209772550e-07,8.456579977207643430909e-07,7.374195148019365090696e-01,7.351325471612385191639e-19,0,nan,6.415593945755605294248e-01
257,7.368819185734056417770e-01,7.363525930560829411173e-01,1.265931204967366363573e-05,8.387728123533834902134e-07,8.387728126006268560493e-07,7.368819185734056412891e-01,6.621019804136705450255e-19,0,nan,6.425683768495485071945e-01
258,7.363462634000581043280e-01,7.358188175013978854131e-01,1.256130486687085501434e-05,8.319658702170359832515e-07,8.319658704642793490875e-07,7.363462634000581037859e-01,7.362040295276514888087e-19,0,nan,6.435717477514307315978e-01
259,7.358125368489644500098e-01,7.352869587948340576061e-01,1.246438991442115434933e-05,8.252360316415948452391e-07,8.252360318888382110750e-07,7.358125368489644494135e-01,8.104118440556394566825e-19,0,nan,6.445695532129370678830e-01
260,7.352807265998768470163e-01,7.347570047195966600070e-01,1.236855132919209652782e-05,8.185821774130162503730e-07,8.185821776602596162089e-07,7.352807265998768464200e-01,8.109979947720382910667e-19,0,nan,6.455618386779718749090e-01
261,7.347508204439320639778e-01,7.342289431691379594964e-01,1.227377353168105344658e-05,8.120032081040822130516e-07,8.120032083513255788875e-07,7.347508204439320634357e-01,7.378026279919197285876e-19,0,nan,6.465486491088383273632e-01
262,7.342228062823721189325e-01,7.337027621458923240224e-01,1.218004121999853169160e-05,8.054980436625153855460e-07,8.054980439097587513819e-07,7.342228062823721183904e-01,7.383332165716839672101e-19,0,nan,6.475300289923731298638e-01
263,7.336966721252823247557e-01,7.331784497600284673368e-01,1.208733936399902444578e-05,7.990656230089482228139e-07,7.990656232561915886499e-07,7.336966721252823242136e-01,7.388626755965246953105e-19,0,nan,6.485060223459929781972e-01
264,7.331724060903464678025e-01,7.326559942282186386748e-01,1.199565319955531327427e-05,7.927049036444803884302e-07,7.927049038917237542662e-07,7.331724060903464673146e-01,6.654519094903794921573e-19,0,nan,6.494766727236540885745e-01
265,7.326499964016188610181e-01,7.321353838724245020994e-01,1.190496822297224415240e-05,7.864148612675663051518e-07,7.864148615148096709877e-07,7.326499964016188605302e-01,6.659264041694315270998e-19,0,nan,6.504420232217261229474e-01
266,7.321294313883130159713e-01,7.316166071186994511585e-01,1.181527018553612376686e-05,7.801944893999824562910e-07,7.801944896472258221270e-07,7.321294313883130154834e-01,6.663998969325756306360e-19,0,nan,6.514021164847817964619e-01
267,7.316106994836066830870e-01,7.310996524960071106807e-01,1.172654508819600260708e-05,7.740427990216315370340e-07,7.740427992688749028700e-07,7.316106994836066825991e-01,6.668723926028493601993e-19,0,nan,6.523569947113034455982e-01
268,7.310937892234630127190e-01,7.305845086350557802458e-01,1.163877917637322513520e-05,7.679588182139477948939e-07,7.679588184611911607298e-07,7.310937892234630121769e-01,7.414932177423489355421e-19,0,nan,6.533066996593078267028e-01
269,7.305786892454675936583e-01,7.300711642671485778248e-01,1.155195893489573890274e-05,7.619415918116748682104e-07,7.619415920589182340463e-07,7.305786892454675930620e-01,8.162176143994702061264e-19,0,nan,6.542512726518903738585e-01
270,7.300653882876811299574e-01,7.295596082230490466900e-01,1.146607108305376136822e-05,7.559901810627942305655e-07,7.559901813100375964015e-07,7.300653882876811294153e-01,7.425377164012850423222e-19,0,nan,6.551907545826901554421e-01
271,7.295538751875075197668e-01,7.290498294318619915176e-01,1.138110256977350732576e-05,7.501036632963888631359e-07,7.501036635436322289719e-07,7.295538751875075192247e-01,7.430583328796974621662e-19,0,nan,6.561251859212767218311e-01
272,7.290441388805771047638e-01,7.285418169199293139389e-01,1.129704056890577905302e-05,7.442811315982331427268e-07,7.442811318454765085627e-07,7.290441388805771042760e-01,6.692200809235189465782e-19,0,nan,6.570546067184600512998e-01
273,7.285361683996448610781e-01,7.280355598097406209421e-01,1.121387247462631917919e-05,7.385216944939060280531e-07,7.385216947411493938890e-07,7.285361683996448605360e-01,7.440963259704327329969e-19,0,nan,6.579790566115247474267e-01
274,7.280299528735033077749e-01,7.275310473188583833769e-01,1.113158589694491872788e-05,7.328244756392305930815e-07,7.328244758864739589174e-07,7.280299528735033072328e-01,7.446137128054996235425e-19,0,nan,6.588985748293896623656e-01
275,7.275254815259099109041e-01,7.270282687588574262552e-01,1.105016865732036432650e-05,7.271886135178486703060e-07,7.271886137650920361420e-07,7.275254815259099104704e-01,5.961040266034403794979e-19,0,nan,6.598132001976940748519e-01
276,7.270227436745287660585e-01,7.265272135342785336841e-01,1.096960878437839465401e-05,7.216132611457449300865e-07,7.216132613929882959225e-07,7.270227436745287655706e-01,6.710807631031890794362e-19,0,nan,6.607229711438115438474e-01
277,7.265217287298863444974e-01,7.260278711415959574998e-01,1.088989450972992209611e-05,7.160975857825401080535e-07,7.160975860297834738894e-07,7.265217287298863440095e-01,6.715435455336120821598e-19,0,nan,6.616279257017925488583e-01
278,7.260224261943410925557e-01,7.255302311681986200242e-01,1.081101426388685629374e-05,7.106407686493782942070e-07,7.106407688966216600429e-07,7.260224261943410920678e-01,6.720053816738144884128e-19,0,nan,6.625281015172370048701e-01
279,7.255248256610666765499e-01,7.250342832913848054900e-01,1.073295667227294580542e-05,7.052420046532382317118e-07,7.052420049004815975478e-07,7.255248256610666760620e-01,6.724662759457361772652e-19,0,nan,6.634235358520977193504e-01
280,7.250289168130486690267e-01,7.245400172773701386346e-01,1.065571055132713041174e-05,6.999005021175034707151e-07,6.999005023647468365510e-07,7.250289168130486685388e-01,6.729262327398749124612e-19,0,nan,6.643142655894158561149e-01
281,7.245346894220944750716e-01,7.240474229803086500469e-01,1.057926490469697059521e-05,6.946154825186309343902e-07,6.946154827658743002262e-07,7.245346894220944745295e-01,7.482058404617513985513e-19,0,nan,6.652003272379894388121e-01
282,7.240421333478563015152e-01,7.235564903413267339263e-01,1.050360891951979211088e-05,6.893861802287620429398e-07,6.893861804760054087758e-07,7.240421333478563009731e-01,7.487148347792448759163e-19,0,nan,6.660817569369759245088e-01
283,7.235512385368669740441e-01,7.230672093875698049916e-01,1.042873196278925324572e-05,6.842118422641249776116e-07,6.842118425113683434476e-07,7.235512385368669735562e-01,6.743005216950058137237e-19,0,nan,6.669585904604298593683e-01
284,7.230619950215884103660e-01,7.225795702312614643198e-01,1.035462357780510857629e-05,6.790917280390809402058e-07,6.790917282863243060417e-07,7.230619950215884098239e-01,7.497297465158111981358e-19,0,nan,6.678308632217765945360e-01
285,7.225743929194725617541e-01,7.220935630687749888219e-01,1.028127348070400851835e-05,6.740251091256714688334e-07,6.740251093729148346693e-07,7.225743929194725612120e-01,7.502356733850749320502e-19,0,nan,6.686986102782230666913e-01
286,7.220884224320346368134e-01,7.216091781797169599352e-01,1.020867155706923667583e-05,6.690112690185278533033e-07,6.690112692657712191393e-07,7.220884224320346363255e-01,6.756665284498435738858e-19,0,nan,6.695618663351065843526e-01
287,7.216040738439384253223e-01,7.211264059260228512270e-01,1.013680785861734706876e-05,6.640495029050076322884e-07,6.640495031522509981243e-07,7.216040738439384247802e-01,7.512444925026748336564e-19,0,nan,6.704206657501825772859e-01
288,7.211213375220935425523e-01,7.206452367510643970488e-01,1.006567259995972280415e-05,6.591391174404269376379e-07,6.591391176876703034738e-07,7.211213375220935420102e-01,7.517473940037774216886e-19,0,nan,6.712750425378522498888e-01
289,7.206402039147644171774e-01,7.201656611787685674650e-01,9.995256155437134523807e-06,6.542794305282611028425e-07,6.542794307755044686784e-07,7.206402039147644166895e-01,6.770243666230194979511e-19,0,nan,6.721250303733310471643e-01
290,7.201606635506908489215e-01,7.196876698127479778295e-01,9.925549056025431534099e-06,6.494697711051895234930e-07,6.494697713524328893290e-07,7.201606635506908484336e-01,6.774751834027869025293e-19,0,nan,6.729706625967588422255e-01
291,7.196827070382199651290e-01,7.192112533354425627343e-01,9.856541986310552775527e-06,6.447094789308642097621e-07,6.447094791781075755981e-07,7.196827070382199646411e-01,6.779251090058034722168e-19,0,nan,6.738119722172527459791e-01
292,7.192063250644494074460e-01,7.187364025072723488813e-01,9.788225781531095514687e-06,6.399979043822847865352e-07,6.399979046295281523712e-07,7.192063250644494069581e-01,6.783741474670098094782e-19,0,nan,6.746489919169033993001e-01
293,7.187315083943815833276e-01,7.182631081658011622422e-01,9.720591424686730418807e-06,6.353344082526659725043e-07,6.353344084999093383403e-07,7.187315083943815827855e-01,7.542470031038225892249e-19,0,nan,6.754817540547156307280e-01
294,7.182582478700888188724e-01,7.177913612249111084468e-01,9.653630043710799806580e-06,6.307183615546866735858e-07,6.307183618019300394218e-07,7.182582478700888183303e-01,7.547439766271948176142e-19,0,nan,6.763102906704943120255e-01
295,7.177865344098892530652e-01,7.173211526739876679987e-01,9.587332908705482804887e-06,6.261491453280129032376e-07,6.261491455752562690735e-07,7.177865344098892525231e-01,7.552399777023226616589e-19,0,nan,6.771346334886762634037e-01
296,7.173163590075333152958e-01,7.168524735771152495969e-01,9.521691429237956737725e-06,6.216261504509896745555e-07,6.216261506982330403914e-07,7.173163590075333147537e-01,7.557350106901145235060e-19,0,nan,6.779548139221090234077e-01
297,7.168477127314006306269e-01,7.163853150722830484196e-01,9.456697151696028154071e-06,6.171487774563998811027e-07,6.171487777036432469386e-07,7.168477127314006300848e-01,7.562290799215744604959e-19,0,nan,6.787708630757772952061e-01
298,7.163805867237072003703e-01,7.159196683706010582316e-01,9.392341756701749562452e-06,6.127164363511909643557e-07,6.127164365984343301916e-07,7.163805867237071998282e-01,7.567221896980705169977e-19,0,nan,6.795828117504778713757e-01
299,7.159149721997227073774e-01,7.154555247555260884566e-01,9.328617056581579398267e-06,6.083285464400728586919e-07,6.083285466873162245279e-07,7.159149721997227067811e-01,8.329357787207602223538e-19,0,nan,6.803906904464438223077e-01
300,7.154508604469977976694e-01,7.149928755820976392478e-01,9.265514992891682562941e-06,6.039845361528933076716e-07,6.039845364001366735076e-07,7.154508604469977970730e-01,8.334761027395584608859e-19,0,nan,6.811945293669187108084e-01
301,7.149882428246011933969e-01,7.145317122761834918243e-01,9.203027633997008447148e-06,5.996838428756992088496e-07,5.996838431229425746856e-07,7.149882428246011928548e-01,7.581958048724709683733e-19,0,nan,6.819943584216816127603e-01
302,7.145271107623664933080e-01,7.140720263337348712278e-01,9.141147172702820226039e-06,5.954259127853950723887e-07,5.954259130326384382246e-07,7.145271107623664926575e-01,9.104221431111652633218e-19,0,nan,6.827902072305236735677e-01
303,7.140674557601485198332e-01,7.136138093200510427224e-01,9.079865923937386170365e-06,5.912102006879120917330e-07,5.912102009351554575689e-07,7.140674557601485191827e-01,9.110081943152011185346e-19,0,nan,6.835821051266769488638e-01
304,7.136092693870890740640e-01,7.131570528690532041445e-01,9.019176322484579353154e-06,5.870361698598036305228e-07,5.870361701070469963587e-07,7.136092693870890734677e-01,8.356270307127489758283e-19,0,nan,6.843700811601962509089e-01
305,7.131525432808919618527e-01,7.127017486825675393809e-01,8.959070920765166014571e-06,5.829032918931851808954e-07,5.829032921404285467314e-07,7.131525432808919612564e-01,8.361621934679916022608e-19,0,nan,6.851541641012947148970e-01
306,7.126972691471071568088e-01,7.122478885296173007030e-01,8.899542386665596405482e-06,5.788110465439390275272e-07,5.788110467911823933631e-07,7.126972691471071562124e-01,8.366963375356268130700e-19,0,nan,6.859343824436337836684e-01
307,7.122434387584239679197e-01,7.117954642457237879024e-01,8.840583501413144191112e-06,5.747589215831059838254e-07,5.747589218303493496613e-07,7.122434387584239673234e-01,8.372294673665390013575e-19,0,nan,6.867107644075683117106e-01
308,7.117910439539730813128e-01,7.113444677322160967776e-01,8.782187157496272105239e-06,5.707464126513885986007e-07,5.707464128986319644366e-07,7.117910439539730807165e-01,8.377615873817977171346e-19,0,nan,6.874833379433474525762e-01
309,7.113400766386373486549e-01,7.108948909555495100144e-01,8.724346356629131269281e-06,5.667730231166922604670e-07,5.667730233639356263030e-07,7.113400766386373480585e-01,8.382927019729202078738e-19,0,nan,6.882521307342720178054e-01
310,7.108905287823711954473e-01,7.104467259466324052320e-01,8.667054207759131792644e-06,5.628382639346325329886e-07,5.628382641818758988246e-07,7.108905287823711948510e-01,8.388228155021311949072e-19,0,nan,6.890171701998089484435e-01
311,7.104423924195285256714e-01,7.099999648001615586580e-01,8.610303925116550584264e-06,5.589416535119389636578e-07,5.589416537591823294938e-07,7.104423924195285250751e-01,8.393519323026199153447e-19,0,nan,6.897784834986635599729e-01
312,7.099956596481990004320e-01,7.095545996739657231087e-01,8.554088826305169809865e-06,5.550827175726874142822e-07,5.550827178199307801182e-07,7.099956596481989998357e-01,8.398800566787944628453e-19,0,nan,6.905360975318101855410e-01
313,7.095503226295525705234e-01,7.091106227883573612301e-01,8.498402330432966851314e-06,5.512609890272947608202e-07,5.512609892745381266561e-07,7.095503226295525699271e-01,8.404071929065334574319e-19,0,nan,6.912900389454818619330e-01
314,7.091063735871921447406e-01,7.086680264254924183683e-01,8.443237956281902503633e-06,5.474760078442115087520e-07,5.474760080914548745880e-07,7.091063735871921441443e-01,8.409333452334350753797e-19,0,nan,6.920403341341196594796e-01
315,7.086638048065142773827e-01,7.082268029287380184649e-01,8.388589320515879198856e-06,5.437273209242495597967e-07,5.437273211714929256327e-07,7.086638048065142767864e-01,8.414585178790634701661e-19,0,nan,6.927870092432822686371e-01
316,7.082226086340777605125e-01,7.077869447020479711408e-01,8.334450135925966547933e-06,5.400144819774839958462e-07,5.400144822247273616822e-07,7.082226086340777599704e-01,7.654388318501751035806e-19,0,nan,6.935300901725164476278e-01
317,7.077827774769800081058e-01,7.073484442093459776454e-01,8.280814209712014276527e-06,5.363370514026693082250e-07,5.363370516499126740609e-07,7.077827774769800076179e-01,6.893230425267662103933e-19,0,nan,6.942696025781889053344e-01
318,7.073443038022411216096e-01,7.069112939739164268717e-01,8.227675441799796704033e-06,5.326945961691120609081e-07,5.326945964163554267441e-07,7.073443038022411211217e-01,6.897503450524445733461e-19,0,nan,6.950055718762802156509e-01
319,7.069071801361955269738e-01,7.064754865778026726372e-01,8.175027823192855042193e-06,5.290866897009434410641e-07,5.290866899481868069000e-07,7.069071801361955264317e-01,7.668631773386555260025e-19,0,nan,6.957380232451413149333e-01
320,7.064713990638910761960e-01,7.060410146612126867384e-01,8.122865434358225700059e-06,5.255129117637366217362e-07,5.255129120109799875721e-07,7.064713990638910757081e-01,6.906025895244396906877e-19,0,nan,6.964669816282131557653e-01
321,7.060369532284955076192e-01,7.056078709219319830982e-01,8.071182443645264072865e-06,5.219728483534152595181e-07,5.219728486006586253540e-07,7.060369532284955071313e-01,6.910275381302603116596e-19,0,nan,6.971924717367100641846e-01
322,7.056038353307101604621e-01,7.051760481147437098991e-01,8.019973105736793871763e-06,5.184660915874008153903e-07,5.184660918346441812263e-07,7.056038353307101599742e-01,6.914517087195350775147e-19,0,nan,6.979145180522673376977e-01
323,7.051720381281908415073e-01,7.047455390508558086557e-01,7.969231760131832135374e-06,5.149922395979477316741e-07,5.149922398451910975101e-07,7.051720381281908410194e-01,6.918751045681492886365e-19,0,nan,6.986331448295536303067e-01
324,7.047415544349757427346e-01,7.043163365973351405856e-01,7.918952829659159399399e-06,5.115508964276167707801e-07,5.115508966748601366161e-07,7.047415544349757423009e-01,6.153757590495766991589e-19,0,nan,6.993483760988486330366e-01
325,7.043123771209203110217e-01,7.038884336765484821068e-01,7.869130819021023495115e-06,5.081416719268380987505e-07,5.081416721740814645864e-07,7.043123771209203104796e-01,7.696884278233850394669e-19,0,nan,7.000602356685865820373e-01
326,7.038844991111389716291e-01,7.034618232656102929123e-01,7.819760313366283866418e-06,5.047641816535169057251e-07,5.047641819007602715610e-07,7.038844991111389710870e-01,7.701563067908359173611e-19,0,nan,7.007687471278660954854e-01
327,7.034579133854536097336e-01,7.030364983958371613202e-01,7.770835976892320829609e-06,5.014180467746355438626e-07,5.014180470218789096986e-07,7.034579133854536091915e-01,7.706233392611118009678e-19,0,nan,7.014739338489268381826e-01
328,7.030326129778487151433e-01,7.026124521522088344177e-01,7.722352551475051963049e-06,4.981028939698073265719e-07,4.981028942170506924078e-07,7.030326129778487146554e-01,6.939805758824015708573e-19,0,nan,7.021758189895935103062e-01
329,7.026085909759330968985e-01,7.021896776728357391067e-01,7.674304855326414200214e-06,4.948183553367382483643e-07,4.948183555839816142002e-07,7.026085909759330963564e-01,7.715548787836002334584e-19,0,nan,7.028744254956876449502e-01
330,7.021858405204080758716e-01,7.017681681484329049830e-01,7.626687781678686809902e-06,4.915640682985539748088e-07,4.915640685457973406448e-07,7.021858405204080753837e-01,6.948174535346488638505e-19,0,nan,7.035697761034076827785e-01
331,7.017643548045420656494e-01,7.013479168218001992248e-01,7.579496297495046516566e-06,4.883396755129505305079e-07,4.883396757601938963438e-07,7.017643548045420651073e-01,7.724830743130864254854e-19,0,nan,7.042618933416778103794e-01
332,7.013441270736514517080e-01,7.009289169873087853974e-01,7.532725442205760814898e-06,4.851448247831281148840e-07,4.851448250303714807200e-07,7.013441270736514511659e-01,7.729459267088489183847e-19,0,nan,7.049507995344659983883e-01
333,7.009251506245876825246e-01,7.005111619903937200888e-01,7.486370326469441446926e-06,4.819791689704685228810e-07,4.819791692177118887169e-07,7.009251506245876819283e-01,8.507487487582094176847e-19,0,nan,7.056365168030717254801e-01
334,7.005074188052304854008e-01,7.000946452270526021585e-01,7.440426130958793677370e-06,4.788423659089175753137e-07,4.788423661561609411496e-07,7.005074188052304848587e-01,7.738691578275466310958e-19,0,nan,7.063190670683837996862e-01
335,7.000909250139871227566e-01,6.996793601433501904653e-01,7.394888105170312117699e-06,4.757340783210349642580e-07,4.757340785682783301198e-07,7.000909250139871222145e-01,7.743295433117085113726e-19,0,nan,7.069984720531087501278e-01
336,6.996756626992976053014e-01,6.992653002349289081073e-01,7.349751566257386713184e-06,4.726539737356748023780e-07,4.726539739829181682398e-07,6.996756626992976047593e-01,7.747891132176383261811e-19,0,nan,7.076747532839701988316e-01
337,6.992616253591457794125e-01,6.988524590465251514816e-01,7.305011897886296718660e-06,4.696017244072610876782e-07,4.696017246545044535400e-07,6.992616253591457788704e-01,7.752478708728299176900e-19,0,nan,7.083479320938796450604e-01
338,6.988488065405762083280e-01,6.984408301714913243092e-01,7.260664549114583056034e-06,4.665770072366231713337e-07,4.665770074838665371955e-07,6.988488065405762078401e-01,6.981352376254638631835e-19,0,nan,7.090180296240790917763e-01
339,6.984371998392167670304e-01,6.980304072513235180242e-01,7.216705033291302190553e-06,4.635795036933571475948e-07,4.635795039406005134566e-07,6.984371998392167664883e-01,7.761629626365064860292e-19,0,nan,7.096850668262559048180e-01
340,6.980267988988068723791e-01,6.976211839751947607320e-01,7.173128926978677264523e-06,4.606088997396799438388e-07,4.606088999869233097006e-07,6.980267988988068718370e-01,7.766193032960339874872e-19,0,nan,7.103490644646303356011e-01
341,6.976175974107312714062e-01,6.972131540794937587914e-01,7.129931868894673808939e-06,4.576648857557436660334e-07,4.576648860029870318952e-07,6.976175974107312709183e-01,6.993673603265270708987e-19,0,nan,7.110100431180160848060e-01
342,6.972095891135593115004e-01,6.968063113473690554488e-01,7.087109558876039407159e-06,4.547471564663785631818e-07,4.547471567136219290436e-07,6.972095891135593109583e-01,7.775295903947421074078e-19,0,nan,7.116680231818543156353e-01
343,6.968027677925896174534e-01,6.964006496082785325845e-01,7.044657756861357653586e-06,4.518554108692337237244e-07,4.518554111164770895862e-07,6.968027677925896168571e-01,8.557818975893125183170e-19,0,nan,7.123230248702214952982e-01
344,6.963971272794001019131e-01,6.959961627375441830905e-01,7.002572281893678291984e-06,4.489893521642853676377e-07,4.489893524115287334995e-07,6.963971272794001013168e-01,8.562803772563275013896e-19,0,nan,7.129750682178114471192e-01
345,6.959926614514032362237e-01,6.955928446559120816180e-01,6.960849011142295537347e-06,4.461486876846833211109e-07,4.461486879319266869727e-07,6.959926614514032356274e-01,8.567779919166059725913e-19,0,nan,7.136241730818919900333e-01
346,6.955893642314065104739e-01,6.951906893291174836021e-01,6.919483878943257592129e-06,4.433331288289069639365e-07,4.433331290761503297983e-07,6.955893642314065098775e-01,8.572747450299548886355e-19,0,nan,7.142703591442365305161e-01
347,6.951872295871780119548e-01,6.947896907674549820343e-01,6.878472875858200113495e-06,4.405423909942026256163e-07,4.405423912414459914781e-07,6.951872295871780113585e-01,8.577706400348205764925e-19,0,nan,7.149136459130309697793e-01
348,6.947862515310170529112e-01,6.943898430253536546556e-01,6.837812047751106651892e-06,4.377761935112750838746e-07,4.377761937585184497364e-07,6.947862515310170523691e-01,7.802415275895127937467e-19,0,nan,7.155540527247562933950e-01
349,6.943864241193297791158e-01,6.939911402009571334275e-01,6.797497494882608404406e-06,4.350342595802064480592e-07,4.350342598274498139210e-07,6.943864241193297785195e-01,8.587598693671347089582e-19,0,nan,7.161915987460471738689e-01
350,6.939877414522096921038e-01,6.935935764357085296021e-01,6.757525371021445000384e-06,4.323163162075763720163e-07,4.323163164548197378781e-07,6.939877414522096915075e-01,8.592532104662419526354e-19,0,nan,7.168263029755269540315e-01
351,6.935901976730230188736e-01,6.931971459139401498819e-01,6.717891882572717570067e-06,4.296220941447581358456e-07,4.296220943920015017074e-07,6.935901976730230183315e-01,7.815870063641141267488e-19,0,nan,7.174581842456193397071e-01
352,6.931937869679988635171e-01,6.928018428624679380745e-01,6.678593287722573660137e-06,4.269513278273657453938e-07,4.269513280746091112556e-07,6.931937869679988629208e-01,8.602373623042239016340e-19,0,nan,7.180872612243371375996e-01
353,6.927985035658240767545e-01,6.924076615501905797388e-01,6.639625895598972451866e-06,4.243037553158277844015e-07,4.243037555630711502633e-07,6.927985035658240762124e-01,7.824801633556735635859e-19,0,nan,7.187135524170483690779e-01
354,6.924043417372427802747e-01,6.920145962876932069913e-01,6.600986065448187428733e-06,4.216791182370643255931e-07,4.216791184843076914549e-07,6.924043417372427797326e-01,7.829256022321009245429e-19,0,nan,7.193370761682200906499e-01
355,6.920112957946604828889e-01,6.916226414268556413507e-01,6.562670205826711130920e-06,4.190771617272437514418e-07,4.190771619744871173036e-07,6.920112957946604823468e-01,7.833702853365114628459e-19,0,nan,7.199578506631402243236e-01
356,6.916193600917527279986e-01,6.912317913604651152038e-01,6.524674773808235407989e-06,4.164976343755968961394e-07,4.164976346228402620012e-07,6.916193600917527274565e-01,7.838142156269817619281e-19,0,nan,7.205758939296177327635e-01
357,6.912285290230782111207e-01,6.908420405218334110699e-01,6.486996274205387782907e-06,4.139402881692664271879e-07,4.139402884165097930497e-07,6.912285290230782105786e-01,7.842573960436939078992e-19,0,nan,7.211912238396614332255e-01
358,6.908387970236963083808e-01,6.904533833844183602800e-01,6.449631258805912292904e-06,4.114048784391699116795e-07,4.114048786864132775413e-07,6.908387970236963078387e-01,7.846998295090797112300e-19,0,nan,7.218038581111377615979e-01
359,6.904501585687889573194e-01,6.900658144614496432821e-01,6.412576325622990491977e-06,4.088911638068555067302e-07,4.088911640540988725920e-07,6.904501585687889567773e-01,7.851415189279635034076e-19,0,nan,7.224138143094077839997e-01
360,6.900626081732868317888e-01,6.896793283055588343273e-01,6.375828118159405636093e-06,4.063989061323297048778e-07,4.063989063795730707396e-07,6.900626081732868311925e-01,8.641407139064738785049e-19,0,nan,7.230211098489437544171e-01
361,6.896761403914997546174e-01,6.892939195084136343736e-01,6.339383324685259720227e-06,4.039278704628370349365e-07,4.039278707100804007983e-07,6.896761403914997540752e-01,7.860226771583319269457e-19,0,nan,7.236257619949255014634e-01
362,6.892907498167512917158e-01,6.889095827003562366449e-01,6.303238677528960212533e-06,4.014778249825720915361e-07,4.014778252298154573979e-07,6.892907498167512911737e-01,7.864621516926933820603e-19,0,nan,7.242277878648169436642e-01
363,6.889064310810174721696e-01,6.885263125500457708481e-01,6.267390952381199627913e-06,3.990485409633047028070e-07,3.990485412105480686688e-07,6.889064310810174716275e-01,7.869008936265823539195e-19,0,nan,7.248272044299229960253e-01
364,6.885231788545695802688e-01,6.881441037641047716255e-01,6.231836967611657805692e-06,3.966397927158995028182e-07,3.966397929631428686800e-07,6.885231788545695796725e-01,8.660727963567669078091e-19,0,nan,7.254240285169271630562e-01
365,6.881409878456209658088e-01,6.877629510867696189256e-01,6.196573583598162811929e-06,3.942513575427115908294e-07,3.942513577899549566912e-07,6.881409878456209652667e-01,7.877761909516837920656e-19,0,nan,7.260182768094100793266e-01
366,6.877598527999778198054e-01,6.873828492995448976579e-01,6.161597702068052697042e-06,3.918830156908403831390e-07,3.918830159380837490008e-07,6.877598527999778192633e-01,7.882127519304507158003e-19,0,nan,7.266099658493492705015e-01
367,6.873797685006938635839e-01,6.870037932208616258348e-01,6.126906265451486228092e-06,3.895345503062241720149e-07,3.895345505534675378767e-07,6.873797685006938630418e-01,7.886485914841193102380e-19,0,nan,7.271991120386004007039e-01
368,6.870007297677289000680e-01,6.866257777057393000804e-01,6.092496256246456503319e-06,3.872057473885582966266e-07,3.872057476358016624884e-07,6.870007297677288995259e-01,7.890837123652453167390e-19,0,nan,7.277857316403602603943e-01
369,6.866227314576111768508e-01,6.862487976454517086882e-01,6.058364696395267025135e-06,3.848963957470202271647e-07,3.848963959942635930265e-07,6.866227314576111763087e-01,7.895181173101300991187e-19,0,nan,7.283698407806117569824e-01
370,6.862457684631035110699e-01,6.858728479671964637092e-01,6.024508646672235491800e-06,3.826062869567852349221e-07,3.826062872040286007839e-07,6.862457684631035104736e-01,8.689469899428436799188e-19,0,nan,7.289514554495511602472e-01
371,6.858698357128731275647e-01,6.854979236337682026842e-01,5.990925206082395591436e-06,3.803352153163166894121e-07,3.803352155635600552739e-07,6.858698357128731270226e-01,7.903847902558772540477e-19,0,nan,7.295305915029978445063e-01
372,6.854949281711651615299e-01,6.851240196432354137806e-01,5.957611511270972882255e-06,3.780829778054153857990e-07,3.780829780526587516608e-07,6.854949281711651609878e-01,7.908170636492176744130e-19,0,nan,7.301072646637867797725e-01
373,6.851210408374797782840e-01,6.847511310286208352721e-01,5.924564735943415249248e-06,3.758493740440126535940e-07,3.758493742912560194558e-07,6.851210408374797777419e-01,7.912486318915231221600e-19,0,nan,7.306814905231440072800e-01
374,6.847481687462528635859e-01,6.843792528575853856688e-01,5.891782090295764134303e-06,3.736342062516923403300e-07,3.736342064989357061918e-07,6.847481687462528630438e-01,7.916794976397207758460e-19,0,nan,7.312532845420453406129e-01
375,6.843763069665402377722e-01,6.840083802321155762504e-01,5.859260820455156980592e-06,3.714372792079270941295e-07,3.714372794551704599913e-07,6.843763069665402372843e-01,7.128986971817106119347e-19,0,nan,7.318226620525585189277e-01
376,6.840054506017053486647e-01,6.836385082882143633936e-01,5.826998207930256612334e-06,3.692584002130146996937e-07,3.692584004602580655555e-07,6.840054506017053481226e-01,7.925391322041033189988e-19,0,nan,7.323896382591690522573e-01
377,6.836355947891103982555e-01,6.832696321955953947230e-01,5.794991569071407318063e-06,3.670973790497005315296e-07,3.670973792969438973914e-07,6.836355947891103977676e-01,7.136711156313954263978e-19,0,nan,7.329542282400899728631e-01
378,6.832667346998108589867e-01,6.829017471573806062602e-01,5.763238254540322532790e-06,3.649540279454725053766e-07,3.649540281927158712384e-07,6.832667346998108584989e-01,7.140563894608874378159e-19,0,nan,7.335164469485557285590e-01
379,6.828988655382533360955e-01,6.825348484098011275821e-01,5.731735648789112797955e-06,3.628281615355152021865e-07,3.628281617827585680483e-07,6.828988655382533356076e-01,7.144410427947141498524e-19,0,nan,7.340763092141004242754e-01
380,6.825319825419767330349e-01,6.821689312219014521624e-01,5.700481169548467456325e-06,3.607195968263101402056e-07,3.607195970735535060674e-07,6.825319825419767325470e-01,7.148250779420010170348e-19,0,nan,7.346338297438206382459e-01
381,6.821660809813166779581e-01,6.818039908952468317505e-01,5.669472267324807396073e-06,3.586281531598694522883e-07,3.586281534071128181501e-07,6.821660809813166774702e-01,7.152084971985575259519e-19,0,nan,7.351890231236230169158e-01
382,6.818011561591131693616e-01,6.814400227636338530472e-01,5.638706424906230408790e-06,3.565536521785905121346e-07,3.565536524258338779964e-07,6.818011561591131688737e-01,7.155913028469799125364e-19,0,nan,7.357419038194568687767e-01
383,6.814372034104213999585e-01,6.810770221928041566689e-01,5.608181156877074541119e-06,3.544959177907193162417e-07,3.544959180379626821035e-07,6.814372034104213994164e-01,7.955261079519476697706e-19,0,nan,7.362924861785319496249e-01
384,6.810742181022257181250e-01,6.807149845801612577973e-01,5.577894009140928878253e-06,3.524547761364107064968e-07,3.524547763836540723586e-07,6.810742181022257176371e-01,7.163550823843504863334e-19,0,nan,7.368407844305216536991e-01
385,6.807121956331566873448e-01,6.803539053544904300795e-01,5.547842558451924945942e-06,3.504300555543737708907e-07,3.504300558016171367525e-07,6.807121956331566868569e-01,7.167360607733357351189e-19,0,nan,7.373868126887518060727e-01
386,6.803511314332112041355e-01,6.799937799756816127726e-01,5.518024411954145245757e-06,3.484215865490910142877e-07,3.484215867963343801495e-07,6.803511314332112035934e-01,7.967960383938440842858e-19,0,nan,7.379305849513752503695e-01
387,6.799910209634756356935e-01,6.796346039344553038343e-01,5.488437206728989700071e-06,3.464292017586001448274e-07,3.464292020058435106892e-07,6.799910209634756352057e-01,7.174962059457592285682e-19,0,nan,7.384721151025324322207e-01
388,6.796318597158519393664e-01,6.792763727520914010679e-01,5.459078609350343792417e-06,3.444527359228275564747e-07,3.444527361700709223365e-07,6.796318597158519388243e-01,7.976393079473935784640e-19,0,nan,7.390114169134981652698e-01
389,6.792736432127867258969e-01,6.789190819801609533745e-01,5.429946315447395535720e-06,3.424920258524628266971e-07,3.424920260997061925589e-07,6.792736432127867253548e-01,7.980599448533816506350e-19,0,nan,7.395485040438147658279e-01
390,6.789163670070032296838e-01,6.785627272002607868217e-01,5.401038049274952347359e-06,3.405469103983637827538e-07,3.405469106456071486156e-07,6.789163670070032290875e-01,8.783279117218222949405e-19,0,nan,7.400833900424117483023e-01
391,6.785600266812361493598e-01,6.782073040237509683396e-01,5.372351563291111478382e-06,3.386172304214819079915e-07,3.386172306687252738533e-07,6.785600266812361488176e-01,7.988992350376283126889e-19,0,nan,7.406160883487122558984e-01
392,6.782046178479693227989e-01,6.778528080914950717010e-01,5.343884637742141161003e-06,3.367028287632980849472e-07,3.367028290105414508090e-07,6.782046178479693222568e-01,7.993178931203813448827e-19,0,nan,7.411466122937264113988e-01
393,6.778501361491762006129e-01,6.774992350736032109808e-01,5.315635080254432883929e-06,3.348035502167588844147e-07,3.348035504640022502765e-07,6.778501361491762000166e-01,8.797094860150558714028e-19,0,nan,7.416749751011317633338e-01
394,6.774965772560630837659e-01,6.771465806691778068567e-01,5.287600725433387832170e-06,3.329192414977038185661e-07,3.329192417449471844279e-07,6.774965772560630831696e-01,8.801685718947163927576e-19,0,nan,7.422011898883410025893e-01
395,6.771439368688150901810e-01,6.767948406060620513249e-01,5.259779434469103886395e-06,3.310497512167741824016e-07,3.310497514640175482634e-07,6.771439368688150895847e-01,8.806269426621956230674e-19,0,nan,7.427252696675571211338e-01
396,6.767922107163448167274e-01,6.764440106405910372775e-01,5.232169094748732179548e-06,3.291949298517943029061e-07,3.291949300990376687678e-07,6.767922107163448161311e-01,8.810846008937766175978e-19,0,nan,7.432472273468161762006e-01
397,6.764413945560436629235e-01,6.760940865573455206311e-01,5.204767619475375162787e-06,3.273546297206162198401e-07,3.273546299678595857018e-07,6.764413945560436623272e-01,8.815415491513398531543e-19,0,nan,7.437670757310178400114e-01
398,6.760914841735357829638e-01,6.757450641689082808535e-01,5.177572947293400967908e-06,3.255287049544189997562e-07,3.255287052016623656180e-07,6.760914841735357823133e-01,9.621794072536049045450e-19,0,nan,7.442848275229438826544e-01
399,6.757424753824346341379e-01,6.753969393156230489905e-01,5.150583041920051146818e-06,3.237170114714540821123e-07,3.237170117186974479740e-07,6.757424753824346335416e-01,8.824533259205686669187e-19,0,nan,7.448004953242647633790e-01
400,6.753943640241020889546e-01,6.750497078653559710447e-01,5.123795891783222183106e-06,3.219194069512282311219e-07,3.219194071984715969837e-07,6.753943640241020883582e-01,8.829081594849487198424e-19,0,nan,7.453140916365344813364e-01
401,6.750471459674100794201e-01,6.747033657132595749401e-01,5.097209509665302909103e-06,3.201357508091158464558e-07,3.201357510563592123176e-07,6.750471459674100788238e-01,8.833622931809508697622e-19,0,nan,7.458256288621738447093e-01
402,6.747008171085047422994e-01,6.743579087815392109312e-01,5.070821932352953160922e-06,3.183659041713925596917e-07,3.183659044186359255535e-07,6.747008171085047416489e-01,9.641626140000456603090e-19,0,nan,7.463351193054423134360e-01
403,6.743553733705730344615e-01,6.740133330192219346107e-01,5.044631220292711027271e-06,3.166097298506822132921e-07,3.166097300979255791539e-07,6.743553733705730338110e-01,9.646565137308203364109e-19,0,nan,7.468425751733985695378e-01
404,6.740108107036117882213e-01,6.736696344019278024306e-01,5.018635457252318568653e-06,3.148670923218094800378e-07,3.148670925690528458996e-07,6.740108107036117876250e-01,8.847205199046105093454e-19,0,nan,7.473480085768499578402e-01
405,6.736671250841991762668e-01,6.733268089316435506785e-01,4.992832749987658276185e-06,3.131378576980505501275e-07,3.131378579452939159893e-07,6.736671250841991756162e-01,9.656420497140874967135e-19,0,nan,7.478514315312909563034e-01
406,6.733243125152685568439e-01,6.729848526364986280941e-01,4.967221227915194632470e-06,3.114218937077744610182e-07,3.114218939550178268800e-07,6.733243125152685561933e-01,9.661336912983536352263e-19,0,nan,7.483528559578308081792e-01
407,6.729823690258846704670e-01,6.726437615705435537207e-01,4.941799042789817548157e-06,3.097190696714678086502e-07,3.097190699187111745120e-07,6.729823690258846698707e-01,8.860725366849718222432e-19,0,nan,7.488522936841104693561e-01
408,6.726412906710221588282e-01,6.723035318135305718544e-01,4.916564368387986538956e-06,3.080292564791357253233e-07,3.080292567263790911851e-07,6.726412906710221582319e-01,8.865218402993840002393e-19,0,nan,7.493497564452090116752e-01
410,6.719617137129964773239e-01,6.716256406725482707527e-01,4.866650355103828271914e-06,3.046881539009925848220e-07,3.046881541482359506838e-07,6.719617137129964768360e-01,7.260696073331069732106e-19,0,nan,7.503388035547352627051e-01
411,6.716232073473707188394e-01,6.712879715746495570719e-01,4.841967471102809103196e-06,3.030366139445226218812e-07,3.030366141917659877430e-07,6.716232073473707184057e-01,6.457204936486022613362e-19,0,nan,7.508304109185243890487e-01
412,6.712855505909140056177e-01,6.709511483574110920786e-01,4.817465006989789731323e-06,3.013975836480357389883e-07,3.013975838952791048501e-07,6.712855505909140051298e-01,7.268009525737596071758e-19,0,nan,7.513200893495963969548e-01
413,6.709487396249075971850e-01,6.706151672258820196069e-01,4.793141242074947483302e-06,2.997709414228339130034e-07,2.997709416700772788652e-07,6.709487396249075967514e-01,6.463696008083271764548e-19,0,nan,7.518078501334574035545e-01
414,6.706127706552609821027e-01,6.702800244095438309661e-01,4.768994475894805990245e-06,2.981565671216647926450e-07,2.981565673689081585068e-07,6.706127706552609816148e-01,7.275301022701296104777e-19,0,nan,7.522937044682762014317e-01
415,6.702776399123058835659e-01,6.699457161621063361985e-01,4.745023027929824230912e-06,2.965543420185692727693e-07,2.965543422658126386311e-07,6.702776399123058830780e-01,7.278938585543581678356e-19,0,nan,7.527776634657206134807e-01
416,6.699433436505923712819e-01,6.696122387613057183055e-01,4.721225237326549555461e-06,2.949641487890534441929e-07,2.949641490362968100547e-07,6.699433436505923707941e-01,7.282570716501298237364e-19,0,nan,7.532597381517843595838e-01
417,6.696098781486870550714e-01,6.692795885087046465914e-01,4.697599462624250749158e-06,2.933858714905790130652e-07,2.933858717378223789270e-07,6.696098781486870545835e-01,7.286197434353569553104e-19,0,nan,7.537399394676045509588e-01
418,6.692772397089733344951e-01,6.689477617294944235900e-01,4.674144081485949262978e-06,2.918193955433664100228e-07,2.918193957906097758846e-07,6.692772397089733340072e-01,7.289818757778617425638e-19,0,nan,7.542182782702699493258e-01
419,6.689454246574536806021e-01,6.686167547722991419401e-01,4.650857490433768228982e-06,2.902646077115049170437e-07,2.902646079587482829055e-07,6.689454246574536801142e-01,7.293434705354490122595e-19,0,nan,7.546947653336200934602e-01
420,6.686144293435539250775e-01,6.682865640089818268146e-01,4.627738104588520527346e-06,2.887213960843642656526e-07,2.887213963316076315144e-07,6.686144293435539245354e-01,8.107828106177538093031e-19,0,nan,7.551694113490354300111e-01
421,6.682842501399295325045e-01,6.679571858344525398877e-01,4.604784357413458803549e-06,2.871896500583022564425e-07,2.871896503055456223043e-07,6.682842501399295320709e-01,6.489467152688320327558e-19,0,nan,7.556422269262185404727e-01
422,6.679548834422738331357e-01,6.676286166664784227235e-01,4.581994700462112068803e-06,2.856692603186630823822e-07,2.856692605659064482440e-07,6.679548834422738327020e-01,6.492667090915601521570e-19,0,nan,7.561132225939666111087e-01
423,6.676263256691281916685e-01,6.673008529454956548111e-01,4.559367603130134570652e-06,2.841601188220611180209e-07,2.841601190693044838827e-07,6.676263256691281912348e-01,6.495862315787881992653e-19,0,nan,7.565824088009352275247e-01
424,6.672985732616940897474e-01,6.669738911344233049422e-01,4.536901552411094783739e-06,2.826621187789450656901e-07,2.826621190261884315519e-07,6.672985732616940893138e-01,6.499052843383278178709e-19,0,nan,7.570497959163936284917e-01
426,6.666454704209527247971e-01,6.663223592049967592809e-01,4.492446625337419954017e-06,2.796991220614444471531e-07,2.796991223086878130149e-07,6.666454704209527243634e-01,6.505419870630101961845e-19,0,nan,7.579792139573975309655e-01
427,6.663201129816840906123e-01,6.659977821232458623292e-01,4.470454808815342341362e-06,2.782339179240315287036e-07,2.782339181712748945654e-07,6.663201129816840901786e-01,6.508596402013799935981e-19,0,nan,7.584412652312295198944e-01
428,6.659955468958414546250e-01,6.656739930242525785987e-01,4.448618158109358358735e-06,2.767794402810596968228e-07,2.767794405283030626846e-07,6.659955468958414542455e-01,5.697797262138060205097e-19,0,nan,7.589015581115766609496e-01
429,6.656717687151735239333e-01,6.653509884806228888866e-01,4.426935244672447817569e-06,2.753355883600781818547e-07,2.753355886073215477165e-07,6.656717687151735234996e-01,6.514935579005520183987e-19,0,nan,7.593601025818135900089e-01
430,6.653487750130005526470e-01,6.650287650863672855080e-01,4.405404656169098547007e-06,2.739022625434687641474e-07,2.739022627907121300091e-07,6.653487750130005522675e-01,5.703335973865915664441e-19,0,nan,7.598169085502866087643e-01
431,6.650265623840392009529e-01,6.647073194567272626525e-01,4.384024996256764378576e-06,2.724793643528373719696e-07,2.724793646000807378314e-07,6.650265623840392005734e-01,5.706099302403352280662e-19,0,nan,7.602719858510120807616e-01
432,6.647051274442291342705e-01,6.643866482280035279644e-01,4.362794884370733156463e-06,2.710667964336485807821e-07,2.710667966808919466439e-07,6.647051274442291338368e-01,6.524409863689354081923e-19,0,nan,7.607253442443671154552e-01
433,6.643844668305613426025e-01,6.640667480573859159966e-01,4.341712955512344478137e-06,2.696644625400987384509e-07,2.696644627873421043127e-07,6.643844668305613422230e-01,5.711613972255967453614e-19,0,nan,7.611769934177726359059e-01
434,6.640645772009081598060e-01,6.637476156227849832608e-01,4.320777860040497938356e-06,2.682722675202235270938e-07,2.682722677674668929556e-07,6.640645772009081593723e-01,6.530703246094010775060e-19,0,nan,7.616269429863689314391e-01
435,6.637454552338549629981e-01,6.634292476226652657397e-01,4.299988263466393683151e-06,2.668901173012358500352e-07,2.668901175484792158969e-07,6.637454552338549626186e-01,5.717112748233116460097e-19,0,nan,7.620752024936837837896e-01
437,6.631095011044570531407e-01,6.627947918215085417468e-01,4.258840303608332162677e-06,2.641555802842682831122e-07,2.641555805315116489740e-07,6.631095011044570527612e-01,5.722595736268149224104e-19,0,nan,7.629666891444753037293e-01
438,6.627926624013567375913e-01,6.624786975186927060811e-01,4.238479345305067338450e-06,2.628030106077858476669e-07,2.628030108550292135287e-07,6.627926624013567372118e-01,5.725331342611281372238e-19,0,nan,7.634099350228560928837e-01
439,6.624765782790200535635e-01,6.621633546464782716376e-01,4.218258695472142905573e-06,2.614601199474105511747e-07,2.614601201946539170365e-07,6.624765782790200531840e-01,5.728063041197844529087e-19,0,nan,7.638515283110494597852e-01
440,6.621612455171305355807e-01,6.618487600036553698867e-01,4.198177092412584666967e-06,2.601268194140935092051e-07,2.601268196613368750669e-07,6.621612455171305351470e-01,6.549475251386970094055e-19,0,nan,7.642914782042892550377e-01
441,6.618466609151091636226e-01,6.615349104086014977197e-01,4.178233288414933909780e-06,2.588030211146070533078e-07,2.588030213618504191696e-07,6.618466609151091631347e-01,7.371661842999849320244e-19,0,nan,7.647297938300548663976e-01
442,6.615328212919572902027e-01,6.612218026991258831002e-01,4.158426049569082718529e-06,2.574886381383863917893e-07,2.574886383856297576511e-07,6.615328212919572897148e-01,7.375159053569525773333e-19,0,nan,7.651664842486899428668e-01
443,6.612197234861010985561e-01,6.609094337323153659967e-01,4.138754155584916513013e-06,2.561835845445714750018e-07,2.561835847918148408636e-07,6.612197234861010980683e-01,7.378651305895785342213e-19,0,nan,7.656015584540144052980e-01
445,6.605957407761819690211e-01,6.602868995505107895037e-01,4.099811588072265183520e-06,2.536011265128675386652e-07,2.536011267601109045270e-07,6.605957407761819685332e-01,7.385621000904704752711e-19,0,nan,7.664668938710183189109e-01
446,6.602848496447167533658e-01,6.599767281447122523334e-01,4.080538540469636075755e-06,2.523235549278933801310e-07,2.523235551751367459927e-07,6.602848496447167528779e-01,7.389098475922918499056e-19,0,nan,7.668971727431348346638e-01
447,6.599746878754420175068e-01,6.596672830996719459531e-01,4.061396089236575250956e-06,2.510549784065856636660e-07,2.510549786538290295278e-07,6.599746878754420170189e-01,7.392571057369966426829e-19,0,nan,7.673258707239932564022e-01
448,6.596652524016273276639e-01,6.593585613666047858363e-01,4.042383079557476291658e-06,2.497953156690057845765e-07,2.497953159162491504383e-07,6.596652524016273271760e-01,7.396038761208417680325e-19,0,nan,7.677529964837460569921e-01
449,6.593565401750650071156e-01,6.590505599151094327749e-01,4.023498369204876743479e-06,2.485444863311870433671e-07,2.485444865784304092289e-07,6.593565401750650066277e-01,7.399501603319770144081e-19,0,nan,7.681785586295577891898e-01
450,6.590485481659248303394e-01,6.587432757330243019399e-01,4.004740828376441973602e-06,2.473024108934851017384e-07,2.473024111407284676002e-07,6.590485481659248298515e-01,7.402959599505005116811e-19,0,nan,7.686025657061724181726e-01
451,6.587412733626101137138e-01,6.584367058262849540292e-01,3.986109339534392864475e-06,2.460690107291028610425e-07,2.460690109763462269043e-07,6.587412733626101132801e-01,6.583478013764566453258e-19,0,nan,7.690250261964745881211e-01
453,6.581288634173842290519e-01,6.578256969522254726454e-01,3.949220108034452961556e-06,2.436279260096919204261e-07,2.436279262569352862879e-07,6.581288634173842286182e-01,6.589604150504520405276e-19,0,nan,7.698653410437091895442e-01
454,6.578237223421714554498e-01,6.575212520859977433280e-01,3.930960190212016533983e-06,2.424200884644123283268e-07,2.424200887116556941886e-07,6.578237223421714550704e-01,5.768578229724319234190e-19,0,nan,7.702832120620821695998e-01
455,6.575192866059026373113e-01,6.572175096970248132163e-01,3.912821973742181526695e-06,2.412206201901748709129e-07,2.412206204374182367747e-07,6.575192866059026368776e-01,6.595713279116892197244e-19,0,nan,7.706995698181050031411e-01
456,6.572155532860379421010e-01,6.569144668796361200783e-01,3.894804400084024634380e-06,2.400294467581928840386e-07,2.400294470054362499004e-07,6.572155532860379416674e-01,6.598761499569261683532e-19,0,nan,7.711144224935773905882e-01
457,6.569125194774360780624e-01,6.566121207454307519649e-01,3.876906422046787842161e-06,2.388464945471774885273e-07,2.388464947944208543891e-07,6.569125194774360776287e-01,6.601805508885540981348e-19,0,nan,7.715277782116839324451e-01
458,6.566101822922197285733e-01,6.563104684231440849205e-01,3.859127003645290768385e-06,2.376716907330037586698e-07,2.376716909802471245316e-07,6.566101822922197281938e-01,5.779239655486270966418e-19,0,nan,7.719396450375149403966e-01
460,6.560075863259557044441e-01,6.557092338141584473166e-01,3.823919756984046564252e-06,2.353462409235618620562e-07,2.353462411708052279180e-07,6.560075863259557040646e-01,5.784548354009063223656e-19,0,nan,7.727589439853265721359e-01
461,6.557073218542799553023e-01,6.554096458694289970720e-01,3.806489911510175757452e-06,2.341954531749760092094e-07,2.341954534222193750712e-07,6.557073218542799549228e-01,5.787197240635016367584e-19,0,nan,7.731663919516270573650e-01
462,6.554077426244732419713e-01,6.551107404202992745925e-01,3.789174590969229635863e-06,2.330525302969722102784e-07,2.330525305442155761402e-07,6.554077426244732415919e-01,5.789842500950597260510e-19,0,nan,7.735723827152954478869e-01
463,6.551088458330037899899e-01,6.548125146792293547549e-01,3.771972813308493621057e-06,2.319174033014801437535e-07,2.319174035487235096153e-07,6.551088458330037895563e-01,6.619981881678834212324e-19,0,nan,7.739769240585725785272e-01
464,6.548106286928227005081e-01,6.545149658750414490161e-01,3.754883606856855084960e-06,2.307900039387013432950e-07,2.307900041859447091568e-07,6.548106286928227001286e-01,5.795122188646384213296e-19,0,nan,7.743800237086166656322e-01
465,6.545130884332380205842e-01,6.542180912527950901081e-01,3.737906010194414408131e-06,2.296702646877897130260e-07,2.296702649350330788878e-07,6.545130884332380202047e-01,5.797756638882455642068e-19,0,nan,7.747816893379869921548e-01
467,6.539200275541274715073e-01,6.536263536148110141633e-01,3.704281851044498712550e-06,2.274535000279746572534e-07,2.274535002752180231152e-07,6.539200275541274711279e-01,5.803014808848568263933e-19,0,nan,7.755807489548156658183e-01
468,6.536245014738854919398e-01,6.533314851692718943548e-01,3.687633415826143159336e-06,2.263563431401489218473e-07,2.263563433873922877091e-07,6.536245014738854915604e-01,5.805638551098404495894e-19,0,nan,7.759781580186807509571e-01
469,6.533296413525639812891e-01,6.530372800458299410611e-01,3.671092844687438496257e-06,2.252665833886352806099e-07,2.252665836358786464717e-07,6.533296413525639809096e-01,5.808258746447235956768e-19,0,nan,7.763741632156181194974e-01
470,6.530354444994075973296e-01,6.527437355688994703382e-01,3.654659225573986411488e-06,2.241841567622218933038e-07,2.241841570094652591656e-07,6.530354444994075969501e-01,5.810875406017426209283e-19,0,nan,7.767687719522730356147e-01
471,6.527419082392866833144e-01,6.524508490784072959950e-01,3.638331655939004841043e-06,2.231089999255009003266e-07,2.231090001727442661884e-07,6.527419082392866829349e-01,5.813488540876978791792e-19,0,nan,7.771619915834899955994e-01
473,6.521568068750545083684e-01,6.518670394933072097005e-01,3.605991101750561134416e-06,2.209802456081462375716e-07,2.209802458553896034334e-07,6.521568068750545079889e-01,5.818704280466532626729e-19,0,nan,7.779442926926770562543e-01
474,6.518652364977563344346e-01,6.515761111550686273449e-01,3.589976358590230459794e-06,2.199265247605698113350e-07,2.199265250078131771968e-07,6.518652364977563340009e-01,6.652922179501659421953e-19,0,nan,7.783333886253554162005e-01
475,6.515743161668893322224e-01,6.512858303157785392137e-01,3.574064147467454801869e-06,2.188798269525630331167e-07,2.188798271998063989785e-07,6.515743161668893317887e-01,6.655892631641453869399e-19,0,nan,7.787211243628885212103e-01
476,6.512840432837048055149e-01,6.509961943911940535795e-01,3.558253611640558936174e-06,2.178400921038754966769e-07,2.178400923511188625387e-07,6.512840432837048050812e-01,6.658859117868587804197e-19,0,nan,7.791075070077687977780e-01
478,6.507054295399477022890e-01,6.504188470231948264325e-01,3.526934182929013058330e-06,2.157812740911208053186e-07,2.157812743383641711804e-07,6.507054295399477018553e-01,6.664780241665057571276e-19,0,nan,7.798762411841041958054e-01
479,6.504170835561033619100e-01,6.501311304849880202354e-01,3.511423620259768556143e-06,2.147620738711639332192e-07,2.147620741184072990810e-07,6.504170835561033614763e-01,6.667734903626551799493e-19,0,nan,7.802586066763711432413e-01
480,6.501293747731778903138e-01,6.498440486716845137594e-01,3.496011393105727742706e-06,2.137496024836317793156e-07,2.137496027308751451774e-07,6.501293747731778898801e-01,6.670685648460472549611e-19,0,nan,7.806396469984411080932e-01
481,6.498423006659879608998e-01,6.495575990720805928478e-01,3.480696687789461254886e-06,2.127438029075362871619e-07,2.127438031547796530237e-07,6.498423006659879604661e-01,6.673632488216693259569e-19,0,nan,7.810193690111301835586e-01
482,6.495558587237366981364e-01,6.492717791892565798082e-01,3.465478698934333399171e-06,2.117446187114394058949e-07,2.117446189586827717567e-07,6.495558587237366977027e-01,6.676575434887287366862e-19,0,nan,7.813977795281527451805e-01
484,6.489848613621565043361e-01,6.487020186570568250632e-01,3.435329690002638828404e-06,2.097658736381959611120e-07,2.097658738854393269738e-07,6.489848613621565039567e-01,5.847143484571490607741e-19,0,nan,7.821506930969519254281e-01
485,6.487003009922118237614e-01,6.484180730843158700660e-01,3.420397099778267965336e-06,2.087862027817102416598e-07,2.087862030289536075216e-07,6.487003009922118233277e-01,6.685381035446882989489e-19,0,nan,7.825252095442415125009e-01
486,6.484163628857659809348e-01,6.481347473814178545963e-01,3.405558085525166853914e-06,2.078129273326620288030e-07,2.078129275799053946648e-07,6.484163628857659805011e-01,6.688308528552741200306e-19,0,nan,7.828984412876732603770e-01
487,6.481330446023750920404e-01,6.478520391212975981484e-01,3.390811881889341575846e-06,2.068459937014987161585e-07,2.068459939487420820203e-07,6.481330446023750916067e-01,6.691232187679334143110e-19,0,nan,7.832703949113940748022e-01
489,6.475682578116886337202e-01,6.472884652893512482915e-01,3.361594883550253414496e-06,2.049309402674538297982e-07,2.049309405146971956600e-07,6.475682578116886332323e-01,7.534201556870543438246e-19,0,nan,7.840104939129026540641e-01
490,6.472867844919094731373e-01,6.470075949313171617423e-01,3.347122596359576423034e-06,2.039827159985717669753e-07,2.039827162458151328371e-07,6.472867844919094727578e-01,5.862482742758200241513e-19,0,nan,7.843786522367257433869e-01
491,6.470059213700189819905e-01,6.467273324434474421492e-01,3.332740134630228854879e-06,2.030406246026312152387e-07,2.030406248498745811005e-07,6.470059213700189815026e-01,7.540749806205481989482e-19,0,nan,7.847455583336526639920e-01
492,6.467256660733801270388e-01,6.464476754660070406027e-01,3.318446770685395773053e-06,2.021046151643541960129e-07,2.021046154115975618747e-07,6.467256660733801266593e-01,5.867569207109065851681e-19,0,nan,7.851112185678042577962e-01
494,6.461669695315418431437e-01,6.458901686692433151459e-01,3.290124461696247781459e-06,2.002506410722749476448e-07,2.002506413195183135065e-07,6.461669695315418427100e-01,6.711591422084167326002e-19,0,nan,7.858388266901140334700e-01
495,6.458885236070124670244e-01,6.456123141959331260221e-01,3.276094097294949345622e-06,1.993325771421075770947e-07,1.993325773893509429565e-07,6.458885236070124666449e-01,5.875174221253288197777e-19,0,nan,7.862007870934370697721e-01
496,6.456106761488844785596e-01,6.453350559248897805862e-01,3.262149991795220114556e-06,1.984203966047998832352e-07,1.984203968520432490970e-07,6.456106761488844781802e-01,5.877702683504209620663e-19,0,nan,7.865615266650221617498e-01
498,6.450567674155687071893e-01,6.447823188230345507928e-01,3.234517795600387761234e-06,1.966134926052917671753e-07,1.966134928525351330371e-07,6.450567674155687068098e-01,5.882749853013446133105e-19,0,nan,7.872793678845054861012e-01
499,6.447807015641367505863e-01,6.445068354406046502421e-01,3.220828340995927497354e-06,1.957186738000288913800e-07,1.957186740472722572418e-07,6.447807015641367502611e-01,5.044515925439766661517e-19,0,nan,7.876364817156552379832e-01
500,6.445052250264341522348e-01,6.442319391570234234849e-01,3.207222417314391509449e-06,1.948295476900748434083e-07,1.948295479373182092701e-07,6.445052250264341518553e-01,5.887784080483795830299e-19,0,nan,7.879923990822500859681e-01
501,6.442303355458147662532e-01,6.439576277277399785830e-01,3.193699359283841797529e-06,1.939460677869995346773e-07,1.939460680342429005390e-07,6.442303355458147659279e-01,5.048825455728951071259e-19,0,nan,7.883471259749279513298e-01
503,6.436823087912914635148e-01,6.434107505154851901555e-01,3.166899211676387706175e-06,1.921958629584559880694e-07,1.921958632056993539312e-07,6.436823087912914631895e-01,5.053123991498643807770e-19,0,nan,7.890530321024387136008e-01
504,6.434091670658793519306e-01,6.431381803047702945086e-01,3.153620823916385490738e-06,1.913290473505558130307e-07,1.913290475977991788925e-07,6.434091670658793515511e-01,5.897814016241272104973e-19,0,nan,7.894042231208837246824e-01
505,6.431366034943583362784e-01,6.428661860926918168333e-01,3.140422705291787627391e-06,1.904676965739994422656e-07,1.904676968212428081274e-07,6.431366034943583359531e-01,5.057411597760265746291e-19,0,nan,7.897542472332831417080e-01
507,6.425932020434230799695e-01,6.423239169414906446368e-01,3.114264748173330873549e-06,1.887612130475746930310e-07,1.887612132948180588928e-07,6.425932020434230796985e-01,4.218073615771925545844e-19,0,nan,7.904508178814234388172e-01
508,6.423223598091165579432e-01,6.420536376705776016559e-01,3.101303661375313041102e-06,1.879159931507607621638e-07,1.879159933980041280256e-07,6.423223598091165576179e-01,5.063822655065461526481e-19,0,nan,7.907973758927542597130e-01
509,6.420520870187469140208e-01,6.417839257345520329089e-01,3.088420346962863324371e-06,1.870760637812918086278e-07,1.870760640285351744896e-07,6.420520870187469136413e-01,5.910279991954088937455e-19,0,nan,7.911427899498415714213e-01
510,6.417823815243785515097e-01,6.415147789968278760255e-01,3.075614195800718253889e-06,1.862413824297972852727e-07,1.862413826770406511345e-07,6.417823815243785511302e-01,5.912763754414658866182e-19,0,nan,7.914870656967258145736e-01
512,6.412446638900915219786e-01,6.409781726277318135367e-01,3.050230976032006861323e-06,1.845875958223242714918e-07,1.845875960695676373536e-07,6.412446638900915215449e-01,6.763110765917174087956e-19,0,nan,7.921722246515856021140e-01
513,6.409766475122437975258e-01,6.407107087807359779158e-01,3.037652718299005893725e-06,1.837684076122807218628e-07,1.837684078595240877246e-07,6.409766475122437972005e-01,5.074454007147557924474e-19,0,nan,7.925131189640797571300e-01
514,6.407091899543768284101e-01,6.404438017006326211498e-01,3.025149245431102167500e-06,1.829543015026311322718e-07,1.829543017498744981336e-07,6.407091899543768280306e-01,5.922667667634791385705e-19,0,nan,7.928528971760006217200e-01
516,6.401759429479121224298e-01,6.399116495341927421977e-01,3.000364338291678978268e-06,1.813411740856306032581e-07,1.813411743328739691199e-07,6.401759429479121220503e-01,5.927601068895557795397e-19,0,nan,7.935291271116680740169e-01
517,6.399101493520235963450e-01,6.396464003222572896582e-01,2.988081759842405196405e-06,1.805420730075954579689e-07,1.805420732548388238307e-07,6.399101493520235959113e-01,6.777215042351638224168e-19,0,nan,7.938655896537787744140e-01
518,6.396449062813773684690e-01,6.393816996258608621176e-01,2.975871677777239809208e-06,1.797478944796266287505e-07,1.797478947268699946123e-07,6.396449062813773680895e-01,5.932522195416323752524e-19,0,nan,7.942009577326144239076e-01
520,6.391160635429446733617e-01,6.388539356493823048212e-01,2.951666773913231043328e-06,1.781741497429522939458e-07,1.781741499901956598076e-07,6.391160635429446729822e-01,5.937431118008950625379e-19,0,nan,7.948684317543161498136e-01
521,6.388524598159953481863e-01,6.385908683312364758915e-01,2.939670850877128695865e-06,1.773945068035598271128e-07,1.773945070508031929746e-07,6.388524598159953478611e-01,5.091326592674216329248e-19,0,nan,7.952005482385133269883e-01
522,6.385893984958110373377e-01,6.383283414523519402536e-01,2.927745221631593035882e-06,1.766196329443629165804e-07,1.766196331916062824422e-07,6.385893984958110370124e-01,5.093423920155870652680e-19,0,nan,7.955315913426461201375e-01
524,6.380648950757731600251e-01,6.378049010538087474861e-01,2.904102698866191765637e-06,1.750840430270732130464e-07,1.750840432743165789082e-07,6.380648950757731596999e-01,5.097610826983752526698e-19,0,nan,7.961904781226494563838e-01
525,6.378034490024593143858e-01,6.375439835812160281918e-01,2.892384745144712713683e-06,1.743232531423077276725e-07,1.743232533895510935343e-07,6.378034490024593140605e-01,5.099700421099434250875e-19,0,nan,7.965183320715946548658e-01
526,6.375425373888434558392e-01,6.372835986418711954737e-01,2.880734964697630713436e-06,1.735670846763311090527e-07,1.735670849235744749145e-07,6.375425373888434554598e-01,5.952085360831125343572e-19,0,nan,7.968451331871526286364e-01
528,6.370223097089064513482e-01,6.367644185714126239882e-01,2.857637857545991397184e-06,1.720684681904242982082e-07,1.720684684376676640699e-07,6.370223097089064509687e-01,5.956946163209408033092e-19,0,nan,7.974955971052094594927e-01
529,6.367629897524838510081e-01,6.365056195701696912701e-01,2.846189509867943442436e-06,1.713259491188233972091e-07,1.713259493660667630709e-07,6.367629897524838506829e-01,5.108033239684413850952e-19,0,nan,7.978192699209731960567e-01
530,6.365041964754147573195e-01,6.362473453617758256695e-01,2.834807293410098499228e-06,1.705879093550190441023e-07,1.705879096022624099641e-07,6.365041964754147569942e-01,5.110110091131420530163e-19,0,nan,7.981419099303875915497e-01
532,6.359881822911238260392e-01,6.357323636945260477023e-01,2.812239264151951482557e-06,1.691251293207340050224e-07,1.691251295679773708842e-07,6.359881822911238257140e-01,5.114256220515165901840e-19,0,nan,7.987841112088989120685e-01
533,6.357309575748939717353e-01,6.354756524460986685950e-01,2.801052467890466885505e-06,1.684003206511407821550e-07,1.684003208983841480168e-07,6.357309575748939713558e-01,5.969046431488622176570e-19,0,nan,7.991036822395820008900e-01
535,6.352180634463237393541e-01,6.349637797197979299465e-01,2.778870887537399354714e-06,1.669636974189783378518e-07,1.669636976662217037136e-07,6.352180634463237389746e-01,5.973866018720231671904e-19,0,nan,7.997397892569956629957e-01
536,6.349623902843541612610e-01,6.347086145113416858041e-01,2.767875147045054846067e-06,1.662518163700998124206e-07,1.662518166173431782824e-07,6.349623902843541608273e-01,6.830024512160274323336e-19,0,nan,8.000563348217071976362e-01
537,6.347072305737681632582e-01,6.344539609351124319001e-01,2.756942142752319664526e-06,1.655441785608242174049e-07,1.655441788080675832667e-07,6.347072305737681628787e-01,5.978673978975933098377e-19,0,nan,8.003718814255782320211e-01
539,6.341984441142459372654e-01,6.339461813242279045514e-01,2.735262478030003812437e-06,1.641415030850585417015e-07,1.641415033323019075633e-07,6.341984441142459369401e-01,5.128688894844689076366e-19,0,nan,8.009999965776493268321e-01
540,6.339448136929888895515e-01,6.336930516357926672453e-01,2.724514895914341658460e-06,1.634464013852273006136e-07,1.634464016324706664754e-07,6.339448136929888891720e-01,5.985864260949680006576e-19,0,nan,8.013125744656620596498e-01
541,6.336916893783447100549e-01,6.334404262718964436244e-01,2.713828206533039004541e-06,1.627554148516775473907e-07,1.627554150989209132525e-07,6.336916893783447096754e-01,5.988255278244056021485e-19,0,nan,8.016241720729177822904e-01
543,6.331869518281558422259e-01,6.329366813133876452707e-01,2.692635708602296930005e-06,1.613856624660578143694e-07,1.613856627133011802312e-07,6.331869518281558418464e-01,5.993028745685733111472e-19,0,nan,8.022444448058123344118e-01
544,6.329353349955333441260e-01,6.326855581397490361768e-01,2.682129011591723756460e-06,1.607068349273643110062e-07,1.607068351746076768680e-07,6.329353349955333437465e-01,5.995411211677801113697e-19,0,nan,8.025531290404267961550e-01
546,6.324335962917583498443e-01,6.321848015249108720297e-01,2.661292530537184304941e-06,1.593611250747722255116e-07,1.593611253220155913734e-07,6.324335962917583494648e-01,6.000167647559106758222e-19,0,nan,8.031676158066886549950e-01
547,6.321834708786456034457e-01,6.319351645594464043053e-01,2.650961882017621547942e-06,1.586941827677461440221e-07,1.586941830149895098839e-07,6.321834708786456030662e-01,6.002541633088189898470e-19,0,nan,8.034734272788334231725e-01
548,6.319338390785053954533e-01,6.316860194874406155083e-01,2.640689058365184990231e-06,1.580311426711840395025e-07,1.580311429184274053643e-07,6.319338390785053950196e-01,6.862757494148456651959e-19,0,nan,8.037782900579417153593e-01
550,6.314360493323510766742e-01,6.311891980737658405798e-01,2.620315199340325613733e-06,1.567166521321445089323e-07,1.567166523793878747941e-07,6.314360493323510763490e-01,5.151125788424111816662e-19,0,nan,8.043851871159346090092e-01
551,6.311878879161661704228e-01,6.309415182791594945279e-01,2.610213330284961429672e-06,1.560651438698344525201e-07,1.560651441170778183819e-07,6.311878879161661700975e-01,5.153151034305844743044e-19,0,nan,8.046872301166713079001e-01
553,6.306930233882108434809e-01,6.304476119476991587218e-01,2.590177656889648004452e-06,1.547734587862522828446e-07,1.547734590334956487064e-07,6.306930233882108431556e-01,5.157194382748760045266e-19,0,nan,8.052885266656521735741e-01
554,6.304463168588707138980e-01,6.302013820101721651391e-01,2.580243041106630394791e-06,1.541332257142028178334e-07,1.541332259614461836952e-07,6.304463168588707135728e-01,5.159212498317488434997e-19,0,nan,8.055877887761228829861e-01
555,6.302000918886516118251e-01,6.299556319719824674951e-01,2.570363371011397810654e-06,1.534966952141668472488e-07,1.534966954614102131106e-07,6.302000918886516114999e-01,5.161228250076497530027e-19,0,nan,8.058861324417661488209e-01
557,6.297090798850596208278e-01,6.294655648862882608725e-01,2.550767284540098325119e-06,1.522346322174446332910e-07,1.522346324646879991528e-07,6.297090798850596205026e-01,5.165252687876454641987e-19,0,nan,8.064800812767225971075e-01
558,6.294642895026459908305e-01,6.292212445062032245466e-01,2.541050085285473370880e-06,1.516090454844744951290e-07,1.516090457317178609908e-07,6.294642895026459905052e-01,5.167261386704671476907e-19,0,nan,8.067756948010474106177e-01
560,6.289761316670510221021e-01,6.287340218027752780758e-01,2.521775443533203543978e-06,1.503686277910561722649e-07,1.503686280382995381267e-07,6.289761316670510217226e-01,6.033150405312990131636e-19,0,nan,8.073642207607604955066e-01
561,6.287327609150535114848e-01,6.284911161967581108892e-01,2.512217238796882085687e-06,1.497537440493715261083e-07,1.497537442966148919701e-07,6.287327609150535112138e-01,4.311061232548005558304e-19,0,nan,8.076571413998374329886e-01
563,6.282474275574580757360e-01,6.280067083308811891188e-01,2.493257181185884040084e-06,1.485344965975226248717e-07,1.485344968447659907334e-07,6.282474275574580754649e-01,4.314391611202999229644e-19,0,nan,8.082403183197715121800e-01
564,6.280054617022905961900e-01,6.277652028372830283077e-01,2.483854586067854300600e-06,1.479300815152559084353e-07,1.479300817624992742971e-07,6.280054617022905958106e-01,6.042475480090915664581e-19,0,nan,8.085305826563940539086e-01
566,6.275229235759323204928e-01,6.272835807046799729632e-01,2.465202431993768106660e-06,1.467315419265569537949e-07,1.467315421738003196567e-07,6.275229235759323201133e-01,6.047121883731620402394e-19,0,nan,8.091084830406435020387e-01
567,6.272823481034639760633e-01,6.270434608799252340573e-01,2.455952150168357001418e-06,1.461373674129064942819e-07,1.461373676601498601437e-07,6.272823481034639757381e-01,5.185235209137477995909e-19,0,nan,8.093961269994213619566e-01
568,6.270422329038501498889e-01,6.268037997721845816577e-01,2.446751921835456309600e-06,1.455465567856889334055e-07,1.455465570329322992673e-07,6.270422329038501495636e-01,5.187220807111510472845e-19,0,nan,8.096829053705276153341e-01
570,6.265633770075342258649e-01,6.263258474226052724518e-01,2.428500214377986299309e-06,1.443749296036755921529e-07,1.443749298509189580147e-07,6.265633770075342254854e-01,6.056382710752715069735e-19,0,nan,8.102538809125416842025e-01
571,6.263246331724980834992e-01,6.260875530575667226025e-01,2.419448037287940763094e-06,1.437940647954228442657e-07,1.437940650426662101275e-07,6.263246331724980831197e-01,6.058691296361886638726e-19,0,nan,8.105380858067764153659e-01
573,6.258485059407840953158e-01,6.256123201965809730359e-01,2.401489314146685651835e-06,1.426421137070783687045e-07,1.426421139543217345663e-07,6.258485059407840949363e-01,6.063300571429836328547e-19,0,nan,8.111039489775846642039e-01
574,6.256111194519238996982e-01,6.253753786232984367859e-01,2.392582088139345222926e-06,1.420709804412581450163e-07,1.420709806885015108780e-07,6.256111194519238993188e-01,6.065601274836157985956e-19,0,nan,8.113856148402534042567e-01
576,6.251376930545830936173e-01,6.249028375543050586221e-01,2.374910229342163392068e-06,1.409382825489094473649e-07,1.409382827961528132267e-07,6.251376930545830931836e-01,6.937365540623951572189e-19,0,nan,8.119464339167298221728e-01
577,6.249016500991903875334e-01,6.246672350262486656186e-01,2.366144934055045413789e-06,1.403766721652027772147e-07,1.403766724124461430765e-07,6.249016500991903871540e-01,6.072487731624541413931e-19,0,nan,8.122255945824266523290e-01
579,6.244308971134400573669e-01,6.241973584575681782216e-01,2.348753976772431760280e-06,1.392628156290563768740e-07,1.392628158762997427358e-07,6.244308971134400569332e-01,6.945217973661786651729e-19,0,nan,8.127814366335376758594e-01
580,6.241961840805797920220e-01,6.239630814287340053047e-01,2.340127669207446709117e-06,1.387105249102010851220e-07,1.387105251574444509838e-07,6.241961840805797915883e-01,6.947829545497771064763e-19,0,nan,8.130581253395811788505e-01
582,6.237280774833356999150e-01,6.234958424659194423903e-01,2.323011802972411589264e-06,1.376151086082170112434e-07,1.376151088554603771052e-07,6.237280774833356994814e-01,6.953043876813266192507e-19,0,nan,8.136090562529033326901e-01
583,6.234946809600179561486e-01,6.232628775870300263376e-01,2.314521615148240150285e-06,1.370719396129824730035e-07,1.370719398602258388653e-07,6.234946809600179558233e-01,5.216734988738563161323e-19,0,nan,8.138833056524206866324e-01
585,6.230291941203273934258e-01,6.227982497253567907981e-01,2.297675177244042298693e-06,1.359945728127633457261e-07,1.359945730600067115879e-07,6.230291941203273931005e-01,5.220632593387474860155e-19,0,nan,8.144293901599652544328e-01
586,6.227971008877681687792e-01,6.225665838401499235875e-01,2.289318313930749676808e-06,1.354603327148116225587e-07,1.354603329620549884205e-07,6.227971008877681684539e-01,5.222578128286202171342e-19,0,nan,8.147012323346351347214e-01
588,6.223342075594186830205e-01,6.221045409572797667578e-01,2.272735784939808237256e-06,1.344006347570281195521e-07,1.344006350042714854139e-07,6.223342075594186826953e-01,5.226462691504811382018e-19,0,nan,8.152425340380007958460e-01
589,6.221034045893872968546e-01,6.218741610988831497757e-01,2.264509521472433266770e-06,1.338751356894274582218e-07,1.338751359366708240836e-07,6.221034045893872965294e-01,5.228401731064888596384e-19,0,nan,8.155120005104653621748e-01
591,6.216430789036862695021e-01,6.214146774476975069275e-01,2.248185520980040323842e-06,1.328327356823225997551e-07,1.328327359295659656169e-07,6.216430789036862691768e-01,5.232273354016466206808e-19,0,nan,8.160485819053390298518e-01
592,6.214135533549370169122e-01,6.211855708350869189390e-01,2.240087201148041544589e-06,1.323157945874896280781e-07,1.323157948347329939399e-07,6.214135533549370165869e-01,5.234205948512197735002e-19,0,nan,8.163157036512949428779e-01
594,6.209557698136574261922e-01,6.207286210366849826272e-01,2.224016483594778144452e-06,1.312903311120244999715e-07,1.312903313592678658333e-07,6.209557698136574258128e-01,6.111075519659023480096e-19,0,nan,8.168476261513203298529e-01
595,6.207275090284431851928e-01,6.205007750712236883170e-01,2.216043517604356195334e-06,1.307817695968812983071e-07,1.307817698441246641689e-07,6.207275090284431848676e-01,5.239990930235172276154e-19,0,nan,8.171124336112983966521e-01
597,6.202722424969310366480e-01,6.200463341080807462146e-01,2.200220968281382842932e-06,1.297728904221040434487e-07,1.297728906693474093105e-07,6.202722424969310363770e-01,4.369864142723059285114e-19,0,nan,8.176397575713311825112e-01
598,6.200452339975966054714e-01,6.198197363701379442578e-01,2.192370830787829348504e-06,1.292725346182456405756e-07,1.292725348654890064374e-07,6.200452339975966052003e-01,4.371464020033524584771e-19,0,nan,8.179022806621739091564e-01
600,6.195924596980356537177e-01,6.193677795794196486276e-01,2.176791461969476978283e-06,1.282798964264838309425e-07,1.282798966737271968043e-07,6.195924596980356534467e-01,4.374658517527395323128e-19,0,nan,8.184250654009417484192e-01
601,6.193666911836886639162e-01,6.191424178250658263414e-01,2.169061690176824340146e-06,1.277875768551605885949e-07,1.277875771024039544567e-07,6.193666911836886635910e-01,5.251503775962455803816e-19,0,nan,8.186853335269877530761e-01
603,6.189163846885181843914e-01,6.186929208920941955421e-01,2.153720637385154350894e-06,1.268108449766544907175e-07,1.268108452238978565793e-07,6.189163846885181841204e-01,4.379437187751744741182e-19,0,nan,8.192036373491727391997e-01
604,6.186918440317755029799e-01,6.184687830498713235735e-01,2.146108829210519360430e-06,1.263263964183823327093e-07,1.263263966656256985711e-07,6.186918440317755027631e-01,3.504821286862869020732e-19,0,nan,8.194616794131566906855e-01
606,6.182439812572570053684e-01,6.180217220017384071305e-01,2.131001347606752389100e-06,1.253652445749931490958e-07,1.253652448222365149576e-07,6.182439812572570050973e-01,4.384200272684732943693e-19,0,nan,8.199755596309173104222e-01
608,6.177977344169230185418e-01,6.175762717244943078576e-01,2.116047001605916885677e-06,1.244143021877368807071e-07,1.244143024349802465689e-07,6.177977344169230183250e-01,3.509893649929854571876e-19,0,nan,8.204865221385268315752e-01
609,6.175752137009935049212e-01,6.173541473688282364717e-01,2.108626620804812276940e-06,1.239426160012556232038e-07,1.239426162484989890656e-07,6.175752137009935046502e-01,4.388947890201573102313e-19,0,nan,8.207409169985428068570e-01
611,6.171313711887813379699e-01,6.169110937641734184475e-01,2.093898194375557541238e-06,1.230067278316684073557e-07,1.230067280789117732175e-07,6.171313711887813376988e-01,4.392104433116905565170e-19,0,nan,8.212475492731215676511e-01
612,6.169100468150762306267e-01,6.166901619494927825585e-01,2.086589655159168911173e-06,1.225424919517359658677e-07,1.225424921989793317295e-07,6.169100468150762304098e-01,3.514944125429368449752e-19,0,nan,8.214997927726963619752e-01
614,6.164685854337452892678e-01,6.162494819257648888421e-01,2.072082705771567732047e-06,1.216213529116489544422e-07,1.216213531588923203040e-07,6.164685854337452890509e-01,3.517461223827531507984e-19,0,nan,8.220021495808044062416e-01
615,6.162484458844120030507e-01,6.160297311865307122013e-01,2.064883813946414499623e-06,1.211644166906086499403e-07,1.211644169378520158021e-07,6.162484458844120027796e-01,4.398397187556012119860e-19,0,nan,8.222522688723375644060e-01
617,6.158093427581664398526e-01,6.155914019716217684274e-01,2.050594006487056336403e-06,1.202577292158799303927e-07,1.202577294631232962545e-07,6.158093427581664395815e-01,4.401533466630433365327e-19,0,nan,8.227504040623898724175e-01
619,6.153717992493160784473e-01,6.151546274666200786398e-01,2.036446603565721558526e-06,1.193605144211566361320e-07,1.193605146684000019938e-07,6.153717992493160782305e-01,3.523730446562901743087e-19,0,nan,8.232457543114535524495e-01
620,6.151536092433182957768e-01,6.149368201362354266200e-01,2.029425724485492786123e-06,1.189154195451678119157e-07,1.189154197924111777710e-07,6.151536092433182956142e-01,2.643735213922783804454e-19,0,nan,8.234923923654023784121e-01
622,6.147183865618835156715e-01,6.145023591811073813236e-01,2.015488468693602133132e-06,1.180321765059176601540e-07,1.180321767531610260093e-07,6.147183865618835155089e-01,2.645606987329859524253e-19,0,nan,8.239836087551491993234e-01
623,6.145013514368730345129e-01,6.142857031177731634412e-01,2.008571640511615352475e-06,1.175939973945375556926e-07,1.175939976417809215479e-07,6.145013514368730342960e-01,3.528721848862795171815e-19,0,nan,8.242281928121554704478e-01
625,6.140684275362884257925e-01,6.138535337648001508179e-01,1.994840468407788244518e-06,1.167244475629140432795e-07,1.167244478101574091348e-07,6.140684275362884255757e-01,3.531209630286466454265e-19,0,nan,8.247153268347843201578e-01
627,6.136370240569600823747e-01,6.134228801013390169959e-01,1.981244475787974970824e-06,1.158638751330177768712e-07,1.158638753802611427266e-07,6.136370240569600822121e-01,2.650269124858569654557e-19,0,nan,8.251997674654696319574e-01
628,6.134218894791011229980e-01,6.132081186703569589580e-01,1.974496628512069271355e-06,1.154369182318840089972e-07,1.154369184791273748525e-07,6.134218894791011227811e-01,3.534931475647780852354e-19,0,nan,8.254409847245095919088e-01
630,6.129927487022296994147e-01,6.127797206915466358967e-01,1.961100160538527009127e-06,1.145895896861128702299e-07,1.145895899333562360852e-07,6.129927487022296991978e-01,3.537406192098927052607e-19,0,nan,8.259214269274015408971e-01
631,6.127787401414663666041e-01,6.125660817924428655761e-01,1.954451116329058689015e-06,1.141691890483830831199e-07,1.141691892956264489752e-07,6.127787401414663664414e-01,2.653981204297015221923e-19,0,nan,8.261606573448027232521e-01
633,6.123518408109130368262e-01,6.121399183364254711383e-01,1.941250361204459274887e-06,1.133348434353861902036e-07,1.133348436826295560590e-07,6.123518408109130366636e-01,2.655831419686120857689e-19,0,nan,8.266371503830838114377e-01
635,6.119264241108079020238e-01,6.117152329467373110842e-01,1.928178007974938859356e-06,1.125090112354892184734e-07,1.125090114827325843287e-07,6.119264241108079018070e-01,3.543570369790655208712e-19,0,nan,8.271110376153004331134e-01
636,6.117142688577333236363e-01,6.115034416500614029952e-01,1.921689472208107331278e-06,1.120992527884115862572e-07,1.120992530356549521125e-07,6.117142688577333234736e-01,2.658599515367013235806e-19,0,nan,8.273470107201841615505e-01
638,6.112910588120306860167e-01,6.110809561447472719031e-01,1.908806676605826173884e-06,1.112859824209407169391e-07,1.112859826681840827944e-07,6.112910588120306859083e-01,1.773626747612697926333e-19,0,nan,8.278170291128058895925e-01
639,6.110800017414089689832e-01,6.108702596681119978850e-01,1.902412019179968867222e-06,1.108824433181756379110e-07,1.108824435654190037663e-07,6.110800017414089688205e-01,2.661358994065821544689e-19,0,nan,8.280510796396633155215e-01
641,6.106589778478064027209e-01,6.104499536348414286319e-01,1.889715202716355646921e-06,1.100814901294034552941e-07,1.100814903766468211495e-07,6.106589778478064026125e-01,1.775462593388283031358e-19,0,nan,8.285172763459263338523e-01
643,6.102394001341170328323e-01,6.100310893773291223740e-01,1.877140425418578473707e-06,1.092886153449814552040e-07,1.092886155922248210593e-07,6.102394001341170326697e-01,2.665025002270963503401e-19,0,nan,8.289809510805526320334e-01
644,6.100301508071164130519e-01,6.098221951390153334279e-01,1.870898322586396774734e-06,1.088951746409683621113e-07,1.088951748882117279666e-07,6.100301508071164128893e-01,2.665939145100505952472e-19,0,nan,8.292118490908312253827e-01
646,6.096127256808538589605e-01,6.094054769353914292277e-01,1.858503743772361233607e-06,1.081142220865007613414e-07,1.081142223337441271967e-07,6.096127256808538588521e-01,1.778509743664880374714e-19,0,nan,8.296717790418704533101e-01
648,6.091967246061063109754e-01,6.089901784754052953752e-01,1.846227424706456034738e-06,1.073410898248467663867e-07,1.073410900720901322421e-07,6.091967246061063108670e-01,1.779724231423809077676e-19,0,nan,8.301292376014058492961e-01
649,6.089892553616929421435e-01,6.087830589347299621280e-01,1.840133151941002337339e-06,1.069574248621382313739e-07,1.069574251093815972292e-07,6.089892553616929420351e-01,1.780330544323924798423e-19,0,nan,8.303570463219935005560e-01
651,6.085753740481322017247e-01,6.083698738447466307453e-01,1.828031471042408290948e-06,1.061958352522734155451e-07,1.061958354995167814004e-07,6.085753740481322016705e-01,8.907706577688065702944e-20,0,nan,8.308108349539353382814e-01
653,6.081628951428878475534e-01,6.079580869487531420551e-01,1.816044414010701675825e-06,1.054418178333560112542e-07,1.054418180805993771095e-07,6.081628951428878475534e-01,0.000000000000000000000e+00,0,nan,8.312622014327322524812e-01
654,6.079571789265461366839e-01,6.077527151681425793381e-01,1.810093426218873776222e-06,1.050676184675392831936e-07,1.050676187147826490489e-07,6.079571789265461367381e-01,8.916764289220594852159e-20,0,nan,8.314869824132316360426e-01
656,6.075467876736144844227e-01,6.073430096716132469770e-01,1.798275657450467912988e-06,1.043247787907770151878e-07,1.043247790380203810431e-07,6.075467876736144844769e-01,8.922787466600499511334e-20,0,nan,8.319347518411620243128e-01
658,6.071377776572033728962e-01,6.069346812881960887540e-01,1.786569013761223855863e-06,1.035892727571811037481e-07,1.035892730044244696034e-07,6.071377776572033729504e-01,8.928798473627981308684e-20,0,nan,8.323801470566465597611e-01
659,6.069337880036892081685e-01,6.067310309160573042410e-01,1.780756937229302691664e-06,1.032242407873405971158e-07,1.032242410345839629712e-07,6.069337880036892081685e-01,0.000000000000000000000e+00,0,nan,8.326019602245208800669e-01
661,6.065268342277512644508e-01,6.063247526547200888752e-01,1.769214432900683106536e-06,1.024995615894921824986e-07,1.024995618367355483540e-07,6.065268342277512645050e-01,8.937792289651489144205e-20,0,nan,8.330438293514630638354e-01
663,6.061212409746244274234e-01,6.059198308811619082754e-01,1.757779685847153629198e-06,1.017819866092898544803e-07,1.017819868565332203356e-07,6.061212409746244275319e-01,1.788754623979421151196e-19,0,nan,8.334833709513879824418e-01
665,6.057170000841944051810e-01,6.055162574699268591082e-01,1.746451384314036761522e-06,1.010714265383186896583e-07,1.010714267855620555137e-07,6.057170000841944052894e-01,1.789948395595304066628e-19,0,nan,8.339206033561712788594e-01
666,6.055153842442347020573e-01,6.053149738801491974867e-01,1.740826746082213479675e-06,1.007187495598122978258e-07,1.007187498070556636811e-07,6.055153842442347021657e-01,1.790544386974966368420e-19,0,nan,8.341383592865901044260e-01
668,6.051131567514828373455e-01,6.049134079301704024819e-01,1.729655696220117760928e-06,1.000185473863784893606e-07,1.000185476336218552160e-07,6.051131567514828374539e-01,1.791734587801701409399e-19,0,nan,8.345721618521129580746e-01
670,6.047122615275414053075e-01,6.045131703335913109514e-01,1.718587897780562259918e-06,9.932514278469051862027e-08,9.932514303193388447560e-08,6.047122615275414054159e-01,1.792922421891597167025e-19,0,nan,8.350037002186367876728e-01
671,6.045123110396424206850e-01,6.043135472015232519788e-01,1.713092328234799548608e-06,9.898096307735890993926e-08,9.898096332460227579459e-08,6.045123110396424207934e-01,1.793515454831498278079e-19,0,nan,8.352186258568069055852e-01
673,6.041133993956332486281e-01,6.039152873741305927271e-01,1.702177079411823197836e-06,9.829759656280502375365e-08,9.829759681004838960898e-08,6.041133993956332486823e-01,8.973498796502124411757e-20,0,nan,8.356468010015811114866e-01
675,6.037158003545192740992e-01,6.035183363168463139647e-01,1.691362005478684267139e-06,9.762081845718105892915e-08,9.762081870442442478448e-08,6.037158003545192741534e-01,8.979408621149469242343e-20,0,nan,8.360727557833837885349e-01
677,6.033195061671038889159e-01,6.031226863128862013502e-01,1.680645907585894518270e-06,9.695054730279223250740e-08,9.695054755003559836273e-08,6.033195061671038889701e-01,8.985306801809325985451e-20,0,nan,8.364965074201487399462e-01
678,6.031218459899324084114e-01,6.029253468123331538911e-01,1.675324604855226875900e-06,9.661782671308680100981e-08,9.661782696033016686514e-08,6.031218459899324084656e-01,8.988251542322697120870e-20,0,nan,8.367075623911871715913e-01
680,6.027274946971473032443e-01,6.025316340624359646777e-01,1.664754761755911562320e-06,9.595716593204437238803e-08,9.595716617928773824337e-08,6.027274946971473032985e-01,8.994132356864555197912e-20,0,nan,8.371280412066698093970e-01
682,6.023344291715292827226e-01,6.021392033588123885173e-01,1.654280974219326332862e-06,9.530281378170589999983e-08,9.530281402894926585516e-08,6.023344291715292827768e-01,9.000001660014288076446e-20,0,nan,8.375463591509652466782e-01
684,6.019426418911567172316e-01,6.017480472107256726875e-01,1.643902103913242883866e-06,9.465469300696200551373e-08,9.465469325420537136906e-08,6.019426418911567172858e-01,9.005859504148153508145e-20,0,nan,8.379625328311208167149e-01
685,6.017472252596737160735e-01,6.015529447713970114518e-01,1.638747911544691125255e-06,9.433294555913349195121e-08,9.433294580637685780655e-08,6.017472252596737161278e-01,9.008784145349698476907e-20,0,nan,8.381698207154274521294e-01
687,6.013573413819176110293e-01,6.011636865490926706981e-01,1.628509318984188506914e-06,9.369402951176570963913e-08,9.369402975900907549446e-08,6.013573413819176111919e-01,2.704387469505262843342e-19,0,nan,8.385828087672822803785e-01
689,6.009687172201691152357e-01,6.007756844295713181091e-01,1.618362869898523512011e-06,9.306115670368667465119e-08,9.306115695093004050652e-08,6.009687172201691153441e-01,1.804090864330795681651e-19,0,nan,8.389936933355305756716e-01
691,6.005813454711547514503e-01,6.003889311395736044525e-01,1.608307482870712297716e-06,9.243425382849339045276e-08,9.243425407573675630809e-08,6.005813454711547515587e-01,1.805254493269267632188e-19,0,nan,8.394024904431436754954e-01
692,6.003881269858321690974e-01,6.001960205493459757234e-01,1.603313603968227993419e-06,9.212301850441989360898e-08,9.212301875166325946431e-08,6.003881269858321691516e-01,9.029177325079658057576e-20,0,nan,8.396061111619960366553e-01
694,6.000026202954125603738e-01,5.998111269986950828633e-01,1.593392816498096618295e-06,9.150493544525280039675e-08,9.150493569249616625208e-08,6.000026202954125604280e-01,9.034978646857368714013e-20,0,nan,8.400118067675793021259e-01
696,5.996183480247221685502e-01,5.994274643581879162438e-01,1.583560455360318973053e-06,9.089264375449211025562e-08,9.089264400173547611095e-08,5.996183480247221686587e-01,1.808153763234748366541e-19,0,nan,8.404154542650004389918e-01
698,5.992353030809090733535e-01,5.990450255638696148161e-01,1.573815492697483471344e-06,9.028607383809639531380e-08,9.028607408533976116913e-08,5.992353030809090734619e-01,1.809309576573987117923e-19,0,nan,8.408170691185684924229e-01
699,5.990442386561232660631e-01,5.988542629175185744985e-01,1.568975468620234936713e-06,8.998491307641723638723e-08,8.998491332366060224256e-08,5.990442386561232661715e-01,1.809886653643091533080e-19,0,nan,8.410171190940310940076e-01
701,5.986630215316808290298e-01,5.984736467750438904676e-01,1.559359708565655181965e-06,8.938679755820451200099e-08,8.938679780544787785633e-08,5.986630215316808291382e-01,1.811039154734445564913e-19,0,nan,8.414157136385702276263e-01
703,5.982830142572558396554e-01,5.980942370727947841771e-01,1.549828841190551854616e-06,8.879423425140771610173e-08,8.879423449865108195706e-08,5.982830142572558397638e-01,1.812189459918894024728e-19,0,nan,8.418123135255406139536e-01
705,5.979042099425697035647e-01,5.977160269483234356666e-01,1.540381889068765028307e-06,8.820715705417640896241e-08,8.820715730141977481775e-08,5.979042099425697036732e-01,1.813337578923628834312e-19,0,nan,8.422069336846898890241e-01
707,5.975266017538309794451e-01,5.973390095953734684549e-01,1.531017888638269274689e-06,8.762550082410827111041e-08,8.762550107135163696574e-08,5.975266017538309795535e-01,1.814483521408431059441e-19,0,nan,8.425995888972859200819e-01
708,5.973382440864291493014e-01,5.971509460964810566113e-01,1.526366697927545111044e-06,8.733668547306210448446e-08,8.733668572030547033980e-08,5.973382440864291494640e-01,2.722583519184393747138e-19,0,nan,8.427951842276257449259e-01
710,5.969624173953355416103e-01,5.967757052605280313384e-01,1.517125348109523655864e-06,8.676304061020688998619e-08,8.676304085745025584152e-08,5.969624173953355417187e-01,1.816198375127351887360e-19,0,nan,8.431849194149874136351e-01
712,5.965877699889024479078e-01,5.964016404223786201196e-01,1.507964600212273390354e-06,8.619465794915516988754e-08,8.619465819639853574287e-08,5.965877699889024480704e-01,2.726008377205769187193e-19,0,nan,8.435727259713649109655e-01
714,5.962142952263442983118e-01,5.960287449677773586047e-01,1.498883537389187138730e-06,8.563147557839706566226e-08,8.563147582564043151759e-08,5.962142952263442985286e-01,3.636954635829060291398e-19,0,nan,8.439586181726478338419e-01
716,5.958419865207095043750e-01,5.956570123360239701264e-01,1.489881255642298913925e-06,8.507343247449566770319e-08,8.507343272173903355852e-08,5.958419865207095046460e-01,4.549033959558928875677e-19,0,nan,8.443426101543081734231e-01
718,5.954708373383118842214e-01,5.952864360194083921218e-01,1.480956863608497335679e-06,8.452046848706979502144e-08,8.452046873431316087677e-08,5.954708373383118845466e-01,5.462243175493364286346e-19,0,nan,8.447247159131200499715e-01
719,5.952856955409765878605e-01,5.951015794599700189384e-01,1.476523601086193085934e-06,8.424587260013762497770e-08,8.424587284738099083303e-08,5.952856955409765881315e-01,4.553285005026940044491e-19,0,nan,8.449150657954420636300e-01
721,5.949162735079119612475e-01,5.947327255286503445769e-01,1.467714399439936865839e-06,8.370041637910297761406e-08,8.370041662634634346939e-08,5.949162735079119615185e-01,4.556112434496571724461e-19,0,nan,8.452943681646952907814e-01
723,5.945479948932402936923e-01,5.943650118713837387629e-01,1.458980913010395294278e-06,8.315989262227899627606e-08,8.315989286952236213140e-08,5.945479948932402940176e-01,5.470721531977525085107e-19,0,nan,8.456718187072920754361e-01
725,5.941808533453324442028e-01,5.939984321615815822436e-01,1.450322293031489081053e-06,8.262424412088084755731e-08,8.262424436812421341264e-08,5.941808533453324444738e-01,4.561751554182847877428e-19,0,nan,8.460474309477474848663e-01
727,5.938148425633558948251e-01,5.936329801231922255033e-01,1.441737702459603106689e-06,8.209341447512726961865e-08,8.209341472237063547399e-08,5.938148425633558952046e-01,6.390388605509463546836e-19,0,nan,8.464212182793122340378e-01
729,5.934499562967454314882e-01,5.932686495301749796767e-01,1.433226315781352896529e-06,8.156734808075348395604e-08,8.156734832799684981137e-08,5.934499562967454318134e-01,5.480843806533364946241e-19,0,nan,8.467931939655591961008e-01
731,5.930861883446806111404e-01,5.929054342059808443153e-01,1.424787318824998218914e-06,8.104599011578290115656e-08,8.104599036302626701189e-08,5.930861883446806115199e-01,6.398239713338116621206e-19,0,nan,8.471633711419469918175e-01
732,5.929047218123214318584e-01,5.927242428529274725869e-01,1.420594715119490090094e-06,8.078705987316485568580e-08,8.078706012040822154113e-08,5.929047218123214322378e-01,6.400197981389066267977e-19,0,nan,8.473477893591229829248e-01
734,5.925426198130855817269e-01,5.923626889579417354554e-01,1.412262800529356491428e-06,8.027266344047851190026e-08,8.027266368772187775559e-08,5.925426198130855821064e-01,6.404109133780597672476e-19,0,nan,8.477152931232440168227e-01
736,5.921816208406085552335e-01,5.920022351035846134605e-01,1.404001288645857965106e-06,7.976284172022380862273e-08,7.976284196746717447806e-08,5.921816208406085555588e-01,5.492582685763535356538e-19,0,nan,8.480810306657113874186e-01
738,5.918217188641572483422e-01,5.916428752825336287598e-01,1.395809403558727446819e-06,7.925754252786622815547e-08,7.925754277510959401081e-08,5.918217188641572486674e-01,5.495922866262862828897e-19,0,nan,8.484450146855752401993e-01
740,5.914629079004731937062e-01,5.912846035347019331440e-01,1.387686379893775565025e-06,7.875671440468732506764e-08,7.875671465193069092297e-08,5.914629079004731940857e-01,6.415799795746125774078e-19,0,nan,8.488072577605342154184e-01
742,5.911051820132855587364e-01,5.909274139467543066344e-01,1.379631462643009572527e-06,7.826030660588301116184e-08,7.826030685312637701717e-08,5.911051820132855591158e-01,6.419682518726382011819e-19,0,nan,8.491677723483796907163e-01
744,5.907485353128302918544e-01,5.905713006516292595967e-01,1.371643906997921463100e-06,7.776826908888647762768e-08,7.776826933612984348301e-08,5.907485353128302922338e-01,6.423558209399168340414e-19,0,nan,8.495265707884194861330e-01
746,5.903929619553753241237e-01,5.902162578280671462682e-01,1.363722978185878195530e-06,7.728055250191095964919e-08,7.728055274915432550452e-08,5.903929619553753244490e-01,5.509223054902135830986e-19,0,nan,8.498836653028813605134e-01
748,5.900384561427517361070e-01,5.898622797001442009013e-01,1.355867951309548498299e-06,7.679710817270766538493e-08,7.679710841995103124026e-08,5.900384561427517365407e-01,7.350044128128465872526e-19,0,nan,8.502390679982966427268e-01
750,5.896850121218908015322e-01,5.895093605368124075120e-01,1.348078111189302285226e-06,7.631788809753430029821e-08,7.631788834477766615354e-08,5.896850121218908019117e-01,6.435143382811433456846e-19,0,nan,8.505927908668643187872e-01
751,5.895086864977568128290e-01,5.893332962880744633431e-01,1.344207415288132954568e-06,7.607984733416591384802e-08,7.607984758140927970336e-08,5.895086864977568132085e-01,6.437068173233279515558e-19,0,nan,8.507690260827110875861e-01
753,5.891568244750690127990e-01,5.889819549229632582158e-01,1.336514035217695771663e-06,7.560687506878786090269e-08,7.560687531603122675802e-08,5.891568244750690132327e-01,7.361042951180370822307e-19,0,nan,8.511202514495834115958e-01
755,5.888060100557992465760e-01,5.886316583881865979288e-01,1.328884095461050437497e-06,7.513800990225414959918e-08,7.513801014949751545451e-08,5.888060100557992470097e-01,7.365428708057909191721e-19,0,nan,8.514698264786807935158e-01
757,5.884562376411664887219e-01,5.882824011062202804938e-01,1.321316913650885168342e-06,7.467320608665941413935e-08,7.467320633390277999469e-08,5.884562376411664891556e-01,7.369806644120495037176e-19,0,nan,8.518177627725064886516e-01
759,5.881075016754770155912e-01,5.879341775424151768804e-01,1.313811816463532037674e-06,7.421241849545211469878e-08,7.421241874269548055411e-08,5.881075016754770160249e-01,7.374176791805501560805e-19,0,nan,8.521640718251364033948e-01
761,5.877597966456922473329e-01,5.875869822045676788436e-01,1.306368139476637734003e-06,7.375560261348437186045e-08,7.375560286072773771578e-08,5.877597966456922478208e-01,8.300856581257169226769e-19,0,nan,8.525087650234812686949e-01
763,5.874131170810019246542e-01,5.872408096424954441084e-01,1.298985227029426172099e-06,7.330271452724521610320e-08,7.330271477448858195854e-08,5.874131170810019251420e-01,8.305755582083788845918e-19,0,nan,8.528518536485312492921e-01
765,5.870674575524025426095e-01,5.868956544476183609035e-01,1.291662432085499379175e-06,7.285371091527342994322e-08,7.285371116251679579856e-08,5.870674575524025430432e-01,7.387240825820953515747e-19,0,nan,8.531933488765832738587e-01
767,5.867228126722809636241e-01,5.865515112525446550832e-01,1.284399116098124313059e-06,7.240854903874624876421e-08,7.240854928598961461955e-08,5.867228126722809641120e-01,8.315527657708320027441e-19,0,nan,8.535332617804513643069e-01
769,5.863791770940031357535e-01,5.862083747306620668698e-01,1.277194648877954530141e-06,7.196718673224027339392e-08,7.196718697948363924925e-08,5.863791770940031361872e-01,7.395911825236554792487e-19,0,nan,8.538716033306602385690e-01
771,5.860365455115078406117e-01,5.858662395957340212151e-01,1.270048408463136677160e-06,7.152958239466103158555e-08,7.152958264190439744088e-08,5.860365455115078410454e-01,7.400235912176328596510e-19,0,nan,8.542083843966224580065e-01
773,5.856949126589053987598e-01,5.855251006015007212520e-01,1.262959780991753058503e-06,7.109569498033770716286e-08,7.109569522758107301820e-08,5.856949126589053991935e-01,7.404552432005962448711e-19,0,nan,8.545436157477993751588e-01
775,5.853542733100812607257e-01,5.851849525412850928463e-01,1.255928160576552573446e-06,7.066548399027963678698e-08,7.066548423752300264231e-08,5.853542733100812612136e-01,8.334969092470009567307e-19,0,nan,8.548773080548461482733e-01
777,5.850146222783044129665e-01,5.848457902476035105352e-01,1.248952949181923416550e-06,7.023890946359125232936e-08,7.023890971083461818469e-08,5.850146222783044134001e-01,7.413162893352265279807e-19,0,nan,8.552094718907410808204e-01
779,5.846759544158405293287e-01,5.845076085917812357324e-01,1.242033556503061993466e-06,6.981593196904222018974e-08,6.981593221628558604507e-08,5.846759544158405298708e-01,9.271821119860734280801e-19,0,nan,8.555401177318995126447e-01
781,5.843382646135698004083e-01,5.841704024835725001441e-01,1.235169399847293594178e-06,6.939651259678960895301e-08,6.939651284403297480835e-08,5.843382646135698008961e-01,8.349461385027136599275e-19,0,nan,8.558692559592725472486e-01
783,5.840015478006093724490e-01,5.838341668707851669028e-01,1.228359904017501250072e-06,6.898061295024898118959e-08,6.898061319749234704492e-08,5.840015478006093729369e-01,8.354275420260588363475e-19,0,nan,8.561968968594308082489e-01
785,5.836657989439403316514e-01,5.834988967389099052898e-01,1.221604501197620348149e-06,6.856819513811138356609e-08,6.856819538535474942142e-08,5.836657989439403320850e-01,7.430294353016489784053e-19,0,nan,8.565230506256335048947e-01
787,5.833310130480391672656e-01,5.831645871107538135585e-01,1.214902630840157383166e-06,6.815922176650327246049e-08,6.815922201374663831582e-08,5.833310130480391677535e-01,8.363878599033060815183e-19,0,nan,8.568477273588830113969e-01
789,5.829971851545136507489e-01,5.828312330460784269231e-01,1.208253739555692268118e-06,6.775365593128648144234e-08,6.775365617852984729768e-08,5.829971851545136512910e-01,9.298519787862738867644e-19,0,nan,8.571709370689651944744e-01
791,5.826643103417430677774e-01,5.824988296412420485859e-01,1.201657281004324469202e-06,6.735146121049540317267e-08,6.735146145773876902800e-08,5.826643103417430683737e-01,1.023421521248281412344e-18,0,nan,8.574926896754757195103e-01
793,5.823323837245227415304e-01,5.821673720288463426548e-01,1.195112715789024179108e-06,6.695260165690861978004e-08,6.695260190415198563537e-08,5.823323837245227420725e-01,9.309135150196244616112e-19,0,nan,8.578129950088325454357e-01
795,5.820014004537127865857e-01,5.818368553773871283447e-01,1.188619511350850536615e-06,6.655704179075227987620e-08,6.655704203799564573153e-08,5.820014004537127871278e-01,9.314429240550704034452e-19,0,nan,8.581318628112748303862e-01
797,5.816713557158910335781e-01,5.815072748909093163731e-01,1.182177141865999836991e-06,6.616474659253258009275e-08,6.616474683977594594808e-08,5.816713557158910340660e-01,8.387742886496551002658e-19,0,nan,8.584493027378484620443e-01
799,5.813422447330100659656e-01,5.811786258086659297077e-01,1.175785088144647401556e-06,6.577568149599476740165e-08,6.577568174323813325698e-08,5.813422447330100664535e-01,8.392491377304741836065e-19,0,nan,8.587653243573784093414e-01
801,5.810140627620583110612e-01,5.808509034047811505535e-01,1.169442837531547675364e-06,6.538981238120613801316e-08,6.538981262844950386849e-08,5.810140627620583116033e-01,9.330257578718158171904e-19,0,nan,8.590799371534281159385e-01
803,5.806868050947251285723e-01,5.805241029879173376331e-01,1.163149883808357834489e-06,6.500710556776056299983e-08,6.500710581500392885517e-08,5.806868050947251290602e-01,8.401964248849933494203e-19,0,nan,8.593931505252461271714e-01
805,5.803604670570698405405e-01,5.801982199009459584141e-01,1.156905727097650976190e-06,6.462752780810212589955e-08,6.462752805534549175488e-08,5.803604670570698409742e-01,7.472612171420623223932e-19,0,nan,8.597049737887001413903e-01
807,5.800350440091946478205e-01,5.798732495206223811488e-01,1.150709873768585741558e-06,6.425104628096551287472e-08,6.425104652820887873005e-08,5.800350440091946483084e-01,8.411405184179578709153e-19,0,nan,8.600154161771986989537e-01
809,5.797105313449213789974e-01,5.795491872572644735488e-01,1.144561836344199892552e-06,6.387762858493084532548e-08,6.387762883217421118081e-08,5.797105313449213794853e-01,8.416113753989872554335e-19,0,nan,8.603244868426006809964e-01
811,5.793869244914720183443e-01,5.792260285544349552927e-01,1.138461133410296110267e-06,6.350724273209069793649e-08,6.350724297933406379182e-08,5.793869244914720188322e-01,8.420814433233869950544e-19,0,nan,8.606321948561128126927e-01
814,5.789032026849826883283e-01,5.787429747899393210164e-01,1.129397792763546223090e-06,6.295727968607950044363e-08,6.295727993332286629896e-08,5.789032026849826888162e-01,8.427850724535875175404e-19,0,nan,8.610912215512673085279e-01
816,5.785818405690386286326e-01,5.784220552693640094583e-01,1.123413358851690342234e-06,6.259433615194463670290e-08,6.259433639918800255823e-08,5.785818405690386291747e-01,9.369479790613418205577e-19,0,nan,8.613955621002650078289e-01
818,5.782613685176960982765e-01,5.781020236190900172266e-01,1.117474620945710938281e-06,6.223431567086142125313e-08,6.223431591810478710846e-08,5.782613685176960987102e-01,7.499737879877586244500e-19,0,nan,8.616985711241433742611e-01
820,5.779417821046230361258e-01,5.777828754284490625427e-01,1.111581123827469068839e-06,6.187718804025646571004e-08,6.187718828749983156537e-08,5.779417821046230366137e-01,8.441870664581152932398e-19,0,nan,8.620002573419685343629e-01
822,5.776230769351956911774e-01,5.774646063183354649019e-01,1.105732417867569836649e-06,6.152292343814646834977e-08,6.152292368538983420510e-08,5.776230769351956916111e-01,7.508025325014101063402e-19,0,nan,8.623006293968843606742e-01
824,5.773052486462024737658e-01,5.771472119409116645957e-01,1.099928058943870382977e-06,6.117149241748272239695e-08,6.117149266472608825228e-08,5.773052486462024741995e-01,7.512158775815670652847e-19,0,nan,8.625996958569363440663e-01
826,5.769882929055512125202e-01,5.768306879793171249460e-01,1.094167608361363080568e-06,6.082286590059237898285e-08,6.082286614783574483819e-08,5.769882929055512130081e-01,8.455821090608179805750e-19,0,nan,8.628974652158847683556e-01
828,5.766722054119797710465e-01,5.765150301473805721461e-01,1.088450632773407576731e-06,6.047701517371459421440e-08,6.047701542095796006974e-08,5.766722054119797714802e-01,7.520405265316650545498e-19,0,nan,8.631939458940073649587e-01
830,5.763569818947699777145e-01,5.762002341893355260890e-01,1.082776704104285869723e-06,6.013391188162972697296e-08,6.013391212887309282829e-08,5.763569818947699781482e-01,7.524518356114618851151e-19,0,nan,8.634891462388915823545e-01
833,5.758857573068393422098e-01,5.757296470303891015321e-01,1.074345600423349112778e-06,5.962434722477200729616e-08,5.962434747201537315149e-08,5.758857573068393426977e-01,8.472009794097449846041e-19,0,nan,8.639295642149720407519e-01
835,5.755726752440433163891e-01,5.754169873350970058077e-01,1.068777450126806165833e-06,5.928799077111243989057e-08,5.928799101835580574591e-08,5.755726752440433168227e-01,7.534771674321069993804e-19,0,nan,8.642215997774550877131e-01
837,5.752604424465750935147e-01,5.751051748539201343867e-01,1.063250888904646869939e-06,5.895428525706864825531e-08,5.895428550431201411064e-08,5.752604424465750940026e-01,8.481218968289964208861e-19,0,nan,8.645123836620204431629e-01
839,5.749490547777108363564e-01,5.747942054644793153056e-01,1.057765511476147951017e-06,5.862320387679893256459e-08,5.862320412404229841993e-08,5.749490547777108368443e-01,8.485812326574002411181e-19,0,nan,8.648019238986833338596e-01
841,5.746385081297545420194e-01,5.744840750732924690566e-01,1.052320917428110290959e-06,5.829472015504850741562e-08,5.829472040229187327095e-08,5.746385081297545425073e-01,8.490398236734775550460e-19,0,nan,8.650902284489476409303e-01
843,5.743287984237724443960e-01,5.741747796155104780185e-01,1.046916711145422362319e-06,5.796880794234153044455e-08,5.796880818958489629988e-08,5.743287984237724448839e-01,8.494976726876288199528e-19,0,nan,8.653773052065344381948e-01
845,5.740199216093304088529e-01,5.738663150546560279578e-01,1.041552501742770036799e-06,5.764544141025364074492e-08,5.764544165749700660025e-08,5.740199216093304093408e-01,8.499547824936439788742e-19,0,nan,8.656631619981012629996e-01
848,5.735581592684138853787e-01,5.734051673844422352148e-01,1.033580338185400256141e-06,5.716510904112586960216e-08,5.716510928836923545749e-08,5.735581592684138858124e-01,7.561236153407203049592e-19,0,nan,8.660896767068585773018e-01
850,5.732513471468664186773e-01,5.730987625901861038887e-01,1.028314441295804886547e-06,5.684799577639367567290e-08,5.684799602363704152824e-08,5.732513471468664191110e-01,7.565283032524530129902e-19,0,nan,8.663725173912813031212e-01
852,5.729453539610515925228e-01,5.727931747849127647079e-01,1.023087209475006515299e-06,5.653334025465864974835e-08,5.653334050190201560368e-08,5.729453539610515929565e-01,7.569323426675052200326e-19,0,nan,8.666541649850319043195e-01
854,5.726401757856121274050e-01,5.724884000566639331289e-01,1.017898272306361444091e-06,5.622111803580890729055e-08,5.622111828305227314588e-08,5.726401757856121278387e-01,7.573357360042536913545e-19,0,nan,8.669346270216412939243e-01
856,5.723358087222977840045e-01,5.721844345204681606056e-01,1.012747263746981248274e-06,5.591130497615558385856e-08,5.591130522339894971389e-08,5.723358087222977844924e-01,8.524557963753161888726e-19,0,nan,8.672139109713731987684e-01
858,5.720322488997212624466e-01,5.718812743180980613395e-01,1.007633822066390020195e-06,5.560387722419292774511e-08,5.560387747143629360044e-08,5.720322488997212629345e-01,8.529081683015489380987e-19,0,nan,8.674920242418864309969e-01
861,5.715784143390353348908e-01,5.714280356407597942004e-01,1.000033316607253690030e-06,5.514715658077143554695e-08,5.514715682801480140228e-08,5.715784143390353353245e-01,7.587425594014144060013e-19,0,nan,8.679070151760766360172e-01
863,5.712768558551009924202e-01,5.711268720665577713945e-01,9.950122373111143929162e-07,5.484558962770622683046e-08,5.484558987494959268579e-08,5.712768558551009927997e-01,6.642501905699042445629e-19,0,nan,8.681822337520847936176e-01
865,5.709760912701334586213e-01,5.708265005295527122530e-01,9.900274919348582587189e-07,5.454632674341295402533e-08,5.454632699065631988067e-08,5.709760912701334589466e-01,5.696572180844046155613e-19,0,nan,8.684563070920348503865e-01
867,5.706761168306796684255e-01,5.705269172889324866098e-01,9.850787374210218440196e-07,5.424934534058308032285e-08,5.424934558782644617818e-08,5.706761168306796687508e-01,5.699566569423415701618e-19,0,nan,8.687292423298396014581e-01
870,5.702276285465235648514e-01,5.700790123632870397079e-01,9.777223478904106579010e-07,5.380810226805015119714e-08,5.380810251529351705247e-08,5.702276285465235651766e-01,5.704049321053093434380e-19,0,nan,8.691365267051491662418e-01
872,5.699296132167275425471e-01,5.697813836640751816677e-01,9.728620957203765909929e-07,5.351672751243044824629e-08,5.351672775967381410162e-08,5.699296132167275428723e-01,5.707031959786308363502e-19,0,nan,8.694066475120669634119e-01
874,5.696323750952218057438e-01,5.694845303673948784333e-01,9.680366647913392242299e-07,5.322755728471317004868e-08,5.322755753195653590402e-08,5.696323750952218060149e-01,4.758341607182462555134e-19,0,nan,8.696756547240507605537e-01
876,5.693359105418361415475e-01,5.691884488452228895035e-01,9.632457295825268826420e-07,5.294057018334934859293e-08,5.294057043059271444826e-08,5.693359105418361418727e-01,5.712983244568241799974e-19,0,nan,8.699435552137880722453e-01
878,5.690402159409654584852e-01,5.688931354939945787895e-01,9.584889683240126902559e-07,5.265574506020862605261e-08,5.265574530745199190794e-08,5.690402159409654588105e-01,5.715951924554225006213e-19,0,nan,8.702103557975474037891e-01
881,5.685981098513573969559e-01,5.684515979644833571518e-01,9.514172078131373067404e-07,5.223251543721052993412e-08,5.223251568445389578945e-08,5.685981098513573973353e-01,6.673795670357180535041e-19,0,nan,8.706085091227827504673e-01
883,5.683043244727660162508e-01,5.681581894335944032666e-01,9.467444978408011070421e-07,5.195300436783608978631e-08,5.195300461507945564164e-08,5.683043244727660166303e-01,6.677245694408073288007e-19,0,nan,8.708725893977128511042e-01
885,5.680112965824218783590e-01,5.678655366507006324421e-01,9.421048644280138243349e-07,5.167558320331541598992e-08,5.167558345055878184525e-08,5.680112965824218787384e-01,6.680690378045378305053e-19,0,nan,8.711355931875773243997e-01
888,5.675731673706722706639e-01,5.674279668624471270480e-01,9.352067654966854256428e-07,5.126332623141189510539e-08,5.126332647865526096073e-08,5.675731673706722710975e-01,7.640968494040386146505e-19,0,nan,8.715280948188999863148e-01
890,5.672820179058835621797e-01,5.671371882049006440734e-01,9.306484944513467557527e-07,5.099104261947574349024e-08,5.099104286671910934557e-08,5.672820179058835625592e-01,6.689278848829713148758e-19,0,nan,8.717884360208320350134e-01
892,5.669916137543287481594e-01,5.668471531604122328981e-01,9.261222457786544457841e-07,5.072077975433117612784e-08,5.072078000157454198317e-08,5.669916137543287485930e-01,7.648805704948414643252e-19,0,nan,8.720477234985544490761e-01
894,5.667019514893338088179e-01,5.665578583135363812816e-01,9.216277259337481090604e-07,5.045251839244274736299e-08,5.045251863968611321833e-08,5.667019514893338092516e-01,7.652715291600055584283e-19,0,nan,8.723059636371877223612e-01
897,5.662688416891098122240e-01,5.661252964980394904735e-01,9.149448037407713231763e-07,5.005383762232366191331e-08,5.005383786956702776864e-08,5.662688416891098126577e-01,7.658568458412535293294e-19,0,nan,8.726913739252622503905e-01
899,5.659810192973105353676e-01,5.658378373504837924530e-01,9.105283433642026795930e-07,4.979049728750805237403e-08,4.979049753475141822937e-08,5.659810192973105357470e-01,6.704655234570509297044e-19,0,nan,8.729470233145815575345e-01
901,5.656939269762023695179e-01,5.655511066232170081002e-01,9.061426102383720834740e-07,4.952909284390549339741e-08,4.952909309114885925274e-08,5.656939269762023698974e-01,6.708057878547636236510e-19,0,nan,8.732016473107949909951e-01
904,5.652646501073284662710e-01,5.651223690742039691324e-01,8.996210147636176972783e-07,4.914057608514733108501e-08,4.914057633239069694034e-08,5.652646501073284665963e-01,5.754130418095190115939e-19,0,nan,8.735816741492034469881e-01
906,5.649793684591944718039e-01,5.648374449409607924019e-01,8.953108861105719411097e-07,4.888393193461900592614e-08,4.888393218186237178147e-08,5.649793684591944721292e-01,5.757035918545107354143e-19,0,nan,8.738337614944349287507e-01
908,5.646948053356976815432e-01,5.645532377193565285204e-01,8.910305218984855049034e-07,4.862916067331470639584e-08,4.862916092055807225117e-08,5.646948053356976818143e-01,4.799947521391541452679e-19,0,nan,8.740848447838264974373e-01
911,5.642693007796061919579e-01,5.641282640146394081020e-01,8.846651979948933704200e-07,4.825047713828656049977e-08,4.825047738552992635510e-08,5.642693007796061922289e-01,4.803567068895774505893e-19,0,nan,8.744596001978903112716e-01
913,5.639865197933243892562e-01,5.638458349434237215940e-01,8.804580779358500767076e-07,4.800031180710024339171e-08,4.800031205434360924705e-08,5.639865197933243894731e-01,3.844780449301574113383e-19,0,nan,8.747081994392588197404e-01
915,5.637044460474445013113e-01,5.635641115359157533068e-01,8.762797965020037967394e-07,4.775195885136881483807e-08,4.775195909861218069340e-08,5.637044460474445014739e-01,2.885028262827251008427e-19,0,nan,8.749558153742837202029e-01
918,5.632826545601803198060e-01,5.631428426221447874791e-01,8.700658832619426520046e-07,4.738279081704812311604e-08,4.738279106429148897137e-08,5.632826545601803199686e-01,2.887188599830220259910e-19,0,nan,8.753254083033420564555e-01
920,5.630023350605944899502e-01,5.628628695635290895335e-01,8.659585760223713854912e-07,4.713889550318854915950e-08,4.713889575043191501483e-08,5.630023350605944901671e-01,3.851501512400706290913e-19,0,nan,8.755705913492145537171e-01
922,5.627227117712881599701e-01,5.625835911737426055820e-01,8.618792169064015854983e-07,4.689675442391604910246e-08,4.689675467115941495779e-08,5.627227117712881601327e-01,2.890061525345449251795e-19,0,nan,8.758148112705593207991e-01
925,5.623045754430508230866e-01,5.621659693261563299298e-01,8.558120388412181593405e-07,4.653679662637862792468e-08,4.653679687362199378001e-08,5.623045754430508233034e-01,3.856280812338189635375e-19,0,nan,8.761793476734466069888e-01
927,5.620266791350423118425e-01,5.618884141070879061877e-01,8.518014702333491141192e-07,4.629897069490133937541e-08,4.629897094214470523074e-08,5.620266791350423120051e-01,2.893640674195633200961e-19,0,nan,8.764211844696117237807e-01
929,5.617494682538760477448e-01,5.616115428076331117448e-01,8.478179929696482032906e-07,4.606284312084954382798e-08,4.606284336809290968331e-08,5.617494682538760478532e-01,1.930045747716688620661e-19,0,nan,8.766620777746560817171e-01
932,5.613349304700215990234e-01,5.611975115912594364400e-01,8.418930516504853194786e-07,4.571180218191372033908e-08,4.571180242915708619441e-08,5.613349304700215991861e-01,2.897206588170999758106e-19,0,nan,8.770216607308861021222e-01
934,5.610594199128481427015e-01,5.609223368895299547429e-01,8.379762636059556516834e-07,4.547985279005385499483e-08,4.547985303729722085016e-08,5.610594199128481428642e-01,2.898629273492774749778e-19,0,nan,8.772602193270204606218e-01
937,5.606474185538650725422e-01,5.605108365528916785411e-01,8.321502598135543019342e-07,4.513500772026505396940e-08,4.513500796750841982473e-08,5.606474185538650727590e-01,3.867679174487585815711e-19,0,nan,8.776163256720715616713e-01
939,5.603735896420437383983e-01,5.602373398289826818036e-01,8.282987084716047739997e-07,4.490714192282980782491e-08,4.490714217007317368024e-08,5.603735896420437385609e-01,2.902176849139355453802e-19,0,nan,8.778525833423833447727e-01
941,5.601004282245956808223e-01,5.599645091486096645989e-01,8.244728538572497443936e-07,4.468088366482892021961e-08,4.468088391207228607495e-08,5.601004282245956809850e-01,2.903592243061314664630e-19,0,nan,8.780879299558368987250e-01
944,5.596919312619243534030e-01,5.595565055911803972050e-01,8.187817645362626261758e-07,4.434447862238884485138e-08,4.434447886963221070671e-08,5.596919312619243535114e-01,1.937140973322554541061e-19,0,nan,8.784392531408028454831e-01
946,5.594204258337207109810e-01,5.592853273127347677927e-01,8.150191781433120930128e-07,4.412217589222850450734e-08,4.412217613947187036267e-08,5.594204258337207110894e-01,1.938081132575175555994e-19,0,nan,8.786723450387231236481e-01
949,5.590143993194585413163e-01,5.588797888648628876471e-01,8.094219638062563996507e-07,4.379163735464908727251e-08,4.379163760189245312784e-08,5.590143993194585413705e-01,9.697444053367918413290e-20,0,nan,8.790203104482024738624e-01
951,5.587445318993657933783e-01,5.586102450631085275697e-01,8.057212843712202832904e-07,4.357320167400529400927e-08,4.357320192124865986460e-08,5.587445318993657934325e-01,9.702127811434024206863e-20,0,nan,8.792511798831330700407e-01
954,5.583409490732547862625e-01,5.582071450475276822131e-01,8.002159303220839658148e-07,4.324839874292268996544e-08,4.324839899016605582077e-08,5.583409490732547862625e-01,0.000000000000000000000e+00,0,nan,8.795958354342966258347e-01
956,5.580727019607167002126e-01,5.579392180766731559015e-01,7.965758325791213136718e-07,4.303374404065634397640e-08,4.303374428789970983173e-08,5.580727019607167002126e-01,0.000000000000000000000e+00,0,nan,8.798245140466742074837e-01
958,5.578050980768064139471e-01,5.576719329588703234443e-01,7.929596042863952281237e-07,4.282057815430069791853e-08,4.282057840154406377386e-08,5.578050980768064140013e-01,9.718467760725057969708e-20,0,nan,8.800523250550007847768e-01
961,5.574048922484106364139e-01,5.572722027190402569428e-01,7.875795708187561581557e-07,4.250359190534321201792e-08,4.250359215258657787326e-08,5.574048922484106363597e-01,9.725445430808343321130e-20,0,nan,8.803924255820394709346e-01
963,5.571388843518296566911e-01,5.570065101867333485488e-01,7.840221271828871913445e-07,4.229409039572883513485e-08,4.229409064297220099018e-08,5.571388843518296566369e-01,9.730088878528514877100e-20,0,nan,8.806180890635120025079e-01
966,5.567410596705476070177e-01,5.566091560305712006209e-01,7.787293324081782858155e-07,4.198253987630558487263e-08,4.198254012354895072796e-08,5.567410596705476069092e-01,1.947408321432377855878e-19,0,nan,8.809549910724076263093e-01
968,5.564766307111585080000e-01,5.563450390857827567944e-01,7.752294300345035651108e-07,4.177662214064526478180e-08,4.177662238788863063713e-08,5.564766307111585078916e-01,1.948333699296465239742e-19,0,nan,8.811785372565733446605e-01
971,5.560811617990495042750e-01,5.559500357128031899131e-01,7.700220332834527126618e-07,4.147038807614371742819e-08,4.147038832338708328352e-08,5.560811617990495042208e-01,9.748596490644125556544e-20,0,nan,8.815122856658497138885e-01
973,5.558182949885000920178e-01,5.556874776183008754352e-01,7.665784611043882923236e-07,4.126797566827785107551e-08,4.126797591552121693085e-08,5.558182949885000919635e-01,9.753206958651267772892e-20,0,nan,8.817337442176301141286e-01
976,5.554251568563566804999e-01,5.552948001152108572554e-01,7.614546694452976987252e-07,4.096694196768600297246e-08,4.096694221492936882780e-08,5.554251568563566803915e-01,1.952022084527041626568e-19,0,nan,8.820643831087739346634e-01
978,5.551638356628508922156e-01,5.550337843893038363807e-01,7.580662477247098636193e-07,4.076795853021241372061e-08,4.076795877745577957594e-08,5.551638356628508922156e-01,0.000000000000000000000e+00,0,nan,8.822837831415805230216e-01
981,5.547730037024521205710e-01,5.546434082222935689445e-01,7.530243144968148799291e-07,4.047201218617102615952e-08,4.047201243341439201486e-08,5.547730037024521205168e-01,9.771583740103972671287e-20,0,nan,8.826113557784401731482e-01
983,5.545132118456492712594e-01,5.543839186337564898925e-01,7.496898938697871064806e-07,4.027638338502758496015e-08,4.027638363227095081548e-08,5.545132118456492711510e-01,1.955232353935862528981e-19,0,nan,8.828287258669265349822e-01
986,5.541246618222036626473e-01,5.539958196409789504926e-01,7.447281172686283385207e-07,3.998541437748582243974e-08,3.998541462472918829507e-08,5.541246618222036625931e-01,9.783016775685227887372e-20,0,nan,8.831532747145741757779e-01
988,5.538663832682423082969e-01,5.537378402040998322383e-01,7.414465778151989374472e-07,3.979306783888588657327e-08,3.979306808612925242860e-08,5.538663832682423082969e-01,0.000000000000000000000e+00,0,nan,8.833686429070360674864e-01
991,5.534800913130150359291e-01,5.533519945883334618876e-01,7.365632995279188064101e-07,3.950696904221381907036e-08,3.950696928945718492569e-08,5.534800913130150358749e-01,9.794409857755343573896e-20,0,nan,8.836902096501103196988e-01
993,5.532233102696578492391e-01,5.530955095580819035408e-01,7.333335498794283708265e-07,3.931783429183903621148e-08,3.931783453908240206681e-08,5.532233102696578491307e-01,1.959791195271636973388e-19,0,nan,8.839036034805450617021e-01
996,5.528392528727767942149e-01,5.527118938795711608133e-01,7.285271537679969008533e-07,3.903650138525709552850e-08,3.903650163250046138383e-08,5.528392528727767941607e-01,9.805763310506178572700e-20,0,nan,8.842222290410908452181e-01
998,5.525839537846729667488e-01,5.524568877468834101566e-01,7.253481302447454382604e-07,3.885050978961642749829e-08,3.885051003685979335362e-08,5.525839537846729666946e-01,9.810293667231501986722e-20,0,nan,8.844336755409268648054e-01
1001,5.522021077881085202098e-01,5.520754789163520853267e-01,7.206170410752090578249e-07,3.857384117080820719360e-08,3.857384141805157304893e-08,5.522021077881085201013e-01,1.963415490803478511958e-19,0,nan,8.847494000957483962708e-01
1004,5.518215776596761938406e-01,5.516953832549973338740e-01,7.159303965141039491737e-07,3.829992345514501329394e-08,3.829992370238837914927e-08,5.518215776596761937864e-01,9.823847203327034888047e-20,0,nan,8.850634030283155034868e-01
1006,5.515686179228839637200e-01,5.514427116753619729584e-01,7.128303890701122578124e-07,3.811882258245689863222e-08,3.811882282970026448755e-08,5.515686179228839636658e-01,9.828352604327184123301e-20,0,nan,8.852717888027977803590e-01
1009,5.511902628567136717313e-01,5.510647866311830166911e-01,7.082166131115344293780e-07,3.784941203837111373673e-08,3.784941228561447959206e-08,5.511902628567136716228e-01,1.967019821551803214799e-19,0,nan,8.855829535043917585357e-01
1011,5.509387457070310499269e-01,5.508135546971653052298e-01,7.051646899199891009111e-07,3.767128408822661437732e-08,3.767128433546998023265e-08,5.509387457070310498727e-01,9.839589073501496390614e-20,0,nan,8.857894599589618794106e-01
1014,5.505625434282265747462e-01,5.504377780606251556721e-01,7.006223080456853553126e-07,3.740628579869368072020e-08,3.740628604593704657553e-08,5.505625434282265746378e-01,1.969262503283326155521e-19,0,nan,8.860978247466326912225e-01
1017,5.501876222665747211030e-01,5.500632799442525376231e-01,6.961220701587645927128e-07,3.714389031647508545174e-08,3.714389056371845130708e-08,5.501876222665747210487e-01,9.853022211032140455088e-20,0,nan,8.864045276918797886196e-01
1019,5.499383826871973082458e-01,5.498143209635686265674e-01,6.931450727947036133604e-07,3.697038979025125583044e-08,3.697039003749462168577e-08,5.499383826871973081373e-01,1.971497547030090048675e-19,0,nan,8.866080796999852311167e-01
1022,5.495655793525587043619e-01,5.494419363964688630248e-01,6.887139456122942014337e-07,3.671225972312069437480e-08,3.671225997036406023013e-08,5.495655793525587042535e-01,1.972834932207361383123e-19,0,nan,8.869120426169107812672e-01
1024,5.493177444847736420213e-01,5.491943792963792598865e-01,6.857825585301337217720e-07,3.654157302240085515937e-08,3.654157326964422101470e-08,5.493177444847736419129e-01,1.973725013202367209949e-19,0,nan,8.871137801855578237085e-01
1027,5.489470375418725593989e-01,5.488240869054461158641e-01,6.814191606762550467185e-07,3.628761962489345917990e-08,3.628761987213682503523e-08,5.489470375418725592905e-01,1.975057880520584293757e-19,0,nan,8.874150396377964084070e-01
1030,5.485775782750813205167e-01,5.484550396906314824919e-01,6.770957515227609866954e-07,3.603613056871710838977e-08,3.603613081596047424510e-08,5.485775782750813203540e-01,2.964582081247140395883e-19,0,nan,8.877146942917592506201e-01
1032,5.483319615254609027608e-01,5.482096962641749533047e-01,6.742354584102561768326e-07,3.586982511415298231608e-08,3.586982536139634817142e-08,5.483319615254609026523e-01,1.977273346367137254328e-19,0,nan,8.879135788291482981357e-01
1035,5.479645650002649722560e-01,5.478427076724222901543e-01,6.699776385821898032245e-07,3.562237537977483622336e-08,3.562237562701820207869e-08,5.479645650002649721476e-01,1.978599058654422590892e-19,0,nan,8.882105871791415312340e-01
1038,5.475983961953583823139e-01,5.474769443583117902678e-01,6.657585486421222350302e-07,3.537730924367830865098e-08,3.537730949092167450631e-08,5.475983961953583822055e-01,1.979922110835967557454e-19,0,nan,8.885060245426649179847e-01
1040,5.473549620860698550835e-01,5.472337792296045137211e-01,6.629671114751885687075e-07,3.521524148291280249072e-08,3.521524173015616834606e-08,5.473549620860698549751e-01,1.980802673923721614339e-19,0,nan,8.887021161606440271307e-01
1043,5.469908231471143597352e-01,5.468700417570507756201e-01,6.588115537661742960068e-07,3.497408280150235101311e-08,3.497408304874571686844e-08,5.469908231471143596810e-01,9.910606600742787280731e-20,0,nan,8.889949627808739370774e-01
1046,5.466278924303144343068e-01,5.465075101196426703436e-01,6.546935157224914947891e-07,3.473523018561165073759e-08,3.473523043285501659292e-08,5.466278924303144341984e-01,1.983437339183567891603e-19,0,nan,8.892862712832805227006e-01
1048,5.463866062972204323345e-01,5.462664887234615337182e-01,6.519687828659301341428e-07,3.457726227395854566992e-08,3.457726252120191152525e-08,5.463866062972204322803e-01,9.921566158374369059008e-20,0,nan,8.894796284168881543987e-01
1051,5.460256733220865157344e-01,5.459059508946716743642e-01,6.479122990718101823124e-07,3.434219046973320917291e-08,3.434219071697657502824e-08,5.460256733220865156802e-01,9.928124495402264984637e-20,0,nan,8.897684001922157803429e-01
1054,5.456659295150351447561e-01,5.455465999009470259721e-01,6.438921710936053694858e-07,3.410935025878011633366e-08,3.410935050602348218900e-08,5.456659295150351447019e-01,9.934669857884453038815e-20,0,nan,8.900556658078558916426e-01
1056,5.454267574834684090333e-01,5.453076884586150671879e-01,6.412320733602883596516e-07,3.395534979293073836979e-08,3.395535004017410422512e-08,5.454267574834684089791e-01,9.939026254302953017672e-20,0,nan,8.902463452733669023171e-01
1059,5.450689800228658135400e-01,5.449502999669470996850e-01,6.372715971673193929088e-07,3.372616873185816674277e-08,3.372616897910153259810e-08,5.450689800228658134858e-01,9.945550125050427701382e-20,0,nan,8.905311266869608884805e-01
1062,5.447123731072048985762e-01,5.445940797396110367589e-01,6.333463572140648023292e-07,3.349914771055701740775e-08,3.349914795780038326308e-08,5.447123731072048985220e-01,9.952061179562397164596e-20,0,nan,8.908144330197948734503e-01
1064,5.444752820686273248399e-01,5.443572452357624452722e-01,6.307489041311390329356e-07,3.334898747652096187701e-08,3.334898772376432773234e-08,5.444752820686273247857e-01,9.956394791387869524760e-20,0,nan,8.910024900703729755329e-01
1067,5.441206108117854405113e-01,5.440029569089152579157e-01,6.268814856084410308631e-07,3.312550869463069343906e-08,3.312550894187405929440e-08,5.441206108117854404029e-01,1.992576923097912977335e-19,0,nan,8.912833632861024512717e-01
1070,5.437670918950238890333e-01,5.436498186924181855108e-01,6.230482260319591128336e-07,3.290412118351401780562e-08,3.290412143075738366095e-08,5.437670918950238889791e-01,9.969361778652958643931e-20,0,nan,8.915627916508115947134e-01
1073,5.434147185968538039391e-01,5.432978238834794805848e-01,6.192487319292555821979e-07,3.268479984650459545463e-08,3.268480009374796130996e-08,5.434147185968538038849e-01,9.975826338353633390392e-20,0,nan,8.918407862876372126635e-01
1075,5.431804362258426755535e-01,5.430637926194114300680e-01,6.167343026803861772188e-07,3.253972126931635473099e-08,3.253972151655972058632e-08,5.431804362258426754993e-01,9.980129071094863804667e-20,0,nan,8.920253249713427619121e-01
1078,5.428299575084550061691e-01,5.427136887471952808354e-01,6.129902251069655810305e-07,3.232378877980465412852e-08,3.232378902704801998385e-08,5.428299575084550061149e-01,9.986572751639422252166e-20,0,nan,8.923009544711337432993e-01
1081,5.424806067601058604888e-01,5.423647106818518202616e-01,6.092788907906883985678e-07,3.210985731782173745143e-08,3.210985756506510330676e-08,5.424806067601058604346e-01,9.993003980001786979093e-20,0,nan,8.925751793519321642561e-01
1084,5.421323774633747458445e-01,5.420168519239216247795e-01,6.055999262775683922960e-07,3.189790310234006336711e-08,3.189790334958342922245e-08,5.421323774633747457903e-01,9.999422812177923412088e-20,0,nan,8.928480103263615030710e-01
1087,5.417852631550868403487e-01,5.416701060279964388233e-01,6.019529633611916779175e-07,3.168790269688249585842e-08,3.168790294412586171375e-08,5.417852631550868402945e-01,1.000582930376928639114e-19,0,nan,8.931194579983870729389e-01
1089,5.415544698868677021809e-01,5.414395571953512213844e-01,5.995392539232197099512e-07,3.154897645650225441497e-08,3.154897670374562027030e-08,5.415544698868677020724e-01,2.002018693912723884149e-19,0,nan,8.932996597996555500766e-01
1092,5.412091996755128117712e-01,5.410946518912565637752e-01,5.959448227409091956169e-07,3.134218123724271631429e-08,3.134218148448608216962e-08,5.412091996755128116628e-01,2.003295903202584673465e-19,0,nan,8.935688252412658014027e-01
1095,5.408650274782169324736e-01,5.407508425212289177313e-01,5.923814362659218524632e-07,3.113727897081694695529e-08,3.113727921806031281063e-08,5.408650274782169323109e-01,3.006856010474360350539e-19,0,nan,8.938366351368777224917e-01
1098,5.405219470257285473863e-01,5.404081228330920340917e-01,5.888487447966659881109e-07,3.093424743462477128532e-08,3.093424768186813714065e-08,5.405219470257285472236e-01,3.008764524136603672194e-19,0,nan,8.941030997036404595504e-01
1100,5.402938301763947568095e-01,5.401802453556104938637e-01,5.865104994386585946809e-07,3.079992154175405659009e-08,3.079992178899742244542e-08,5.402938301763947566468e-01,3.010034851216609832404e-19,0,nan,8.942800003423358897706e-01
1103,5.399525555067170086865e-01,5.398393280495394790422e-01,5.830282023429228586841e-07,3.059995936716068942972e-08,3.059995961440405528506e-08,5.399525555067170085781e-01,2.007958220455198792744e-19,0,nan,8.945442451215227774300e-01
1106,5.396123561144376549244e-01,5.394994840025972754924e-01,5.795756912255800353390e-07,3.040181020296184562688e-08,3.040181045020521148221e-08,5.396123561144376548702e-01,1.004612070313280164418e-19,0,nan,8.948071713203297080611e-01
1109,5.392732259166914534710e-01,5.391607071483355140685e-01,5.761526337932599601460e-07,3.020545296682099900711e-08,3.020545321406436486244e-08,5.392732259166914534168e-01,1.005243835944671245230e-19,0,nan,8.950687887865643024626e-01
1112,5.389351588801853221817e-01,5.388229914697038881429e-01,5.727587023199292721035e-07,3.001086687528755641223e-08,3.001086712253092226756e-08,5.389351588801853221275e-01,1.005874412367426812641e-19,0,nan,8.953291072702126410145e-01
1115,5.385981490206715150098e-01,5.384863309985256033668e-01,5.693935735723514383431e-07,2.981803143880159391714e-08,2.981803168604495977247e-08,5.385981490206715149014e-01,2.013007609582209160528e-19,0,nan,8.955881364246506380492e-01
1118,5.382621904024276938841e-01,5.381507198149796878848e-01,5.660569287369542445670e-07,2.962692645679468133379e-08,2.962692670403804719074e-08,5.382621904024276938299e-01,1.007132018389503452670e-19,0,nan,8.958458858078374485528e-01
1120,5.380387991037212862093e-01,5.379275590618276769962e-01,5.638481677738672684383e-07,2.950047465225372050357e-08,2.950047489949708636052e-08,5.380387991037212861551e-01,1.007550175091086353001e-19,0,nan,8.960170124232177814674e-01
1123,5.377045794939409263029e-01,5.375936836655652631932e-01,5.605582994280571596410e-07,2.931220964062094796084e-08,2.931220988786431381779e-08,5.377045794939409261944e-01,2.016352870763901806886e-19,0,nan,8.962726498387902658430e-01
1126,5.373713955301917262583e-01,5.372608420032876022513e-01,5.572960858907146250113e-07,2.912562259187953684413e-08,2.912562283912290270108e-08,5.373713955301917262041e-01,1.008801530472037857841e-19,0,nan,8.965270325134076033588e-01
1129,5.370392414503381608428e-01,5.369290283281573186204e-01,5.540612239499574454448e-07,2.894069432467865320725e-08,2.894069457192201906420e-08,5.370392414503381607344e-01,2.018850930813710909177e-19,0,nan,8.967801696650959991024e-01
1132,5.367081115384318694308e-01,5.365982369393646136827e-01,5.508534144900255600116e-07,2.875740592500659525056e-08,2.875740617224996110751e-08,5.367081115384318692682e-01,3.030144735593031044845e-19,0,nan,8.970320704218057606826e-01
1135,5.363780001242288387130e-01,5.362684621816464984167e-01,5.476723624255752295547e-07,2.857573874179810450934e-08,2.857573898904147036629e-08,5.363780001242288385504e-01,3.032009624465570207651e-19,0,nan,8.972827438225086661401e-01
1138,5.360489015827128022208e-01,5.359396984448122118147e-01,5.445177766371926982934e-07,2.839567438262475357156e-08,2.839567462986811942851e-08,5.360489015827128020581e-01,3.033871077669425413673e-19,0,nan,8.975321988182793327745e-01
1141,5.357208103336247621232e-01,5.356119401632747312691e-01,5.413893699081016610467e-07,2.821719470946663408867e-08,2.821719495670999994562e-08,5.357208103336247619606e-01,3.035729109935942658882e-19,0,nan,8.977804442733608612445e-01
1144,5.353937208409985397850e-01,5.352851818155882808199e-01,5.382868588620394423121e-07,2.804028183456361093900e-08,2.804028208180697679595e-08,5.353937208409985395682e-01,4.050111647863316153625e-19,0,nan,8.980274889662150145011e-01
1147,5.350676276127022633605e-01,5.349594179239917473819e-01,5.352099639022774032215e-07,2.786491811634445003351e-08,2.786491836358781589046e-08,5.350676276127022631978e-01,3.039434970088347292290e-19,0,nan,8.982733415905571995662e-01
1149,5.348507829148421335972e-01,5.347427917863833864956e-01,5.331727953679504346988e-07,2.774886101133417672942e-08,2.774886125857754258637e-08,5.348507829148421334345e-01,3.040667249031948013236e-19,0,nan,8.984365853350957849006e-01
1152,5.345263380399824793541e-01,5.344186732660246791165e-01,5.301379826354792232623e-07,2.757604067346464489947e-08,2.757604092070801075642e-08,5.345263380399824791915e-01,3.042512862306533235518e-19,0,nan,8.986804702710029853652e-01
1155,5.342028749946445531074e-01,5.340955348045524553519e-01,5.271280584239938390392e-07,2.740472362153586942457e-08,2.740472386877923528152e-08,5.342028749946445529448e-01,3.044355122095815253207e-19,0,nan,8.989231859150346650323e-01
1158,5.338803884435929888899e-01,5.337733710805694471659e-01,5.241427564911977348025e-07,2.723489308305520278847e-08,2.723489333029856864542e-08,5.338803884435929887815e-01,2.030796028388024536684e-19,0,nan,8.991647406587856290587e-01
1161,5.335588730933628995204e-01,5.334521768143078439446e-01,5.211818141041981472275e-07,2.706653251370363811997e-08,2.706653276094700397691e-08,5.335588730933628994119e-01,2.032019758568965223947e-19,0,nan,8.994051428137406529345e-01
1164,5.332383236918333517399e-01,5.331319467672045374850e-01,5.182449719845746508422e-07,2.689962559367612735837e-08,2.689962584091949321532e-08,5.332383236918333516315e-01,2.033241281270101630881e-19,0,nan,8.996444006122280308128e-01
1167,5.329187350278062064142e-01,5.328126757414817058650e-01,5.153319742544426129729e-07,2.673415622408946477542e-08,2.673415647133283063237e-08,5.329187350278062063058e-01,2.034460605759964139178e-19,0,nan,8.998825222083595274021e-01
1170,5.326001019305902443304e-01,5.324943585797326570499e-01,5.124425683834910968161e-07,2.657010852345632626353e-08,2.657010877069969212048e-08,5.326001019305902442220e-01,2.035677741246095985327e-19,0,nan,9.001195156789569820285e-01
1173,5.322824192695904985486e-01,5.321769901645128533047e-01,5.095765051369752259365e-07,2.640746682422408633340e-08,2.640746707146745219035e-08,5.322824192695904984944e-01,1.018446348437799442390e-19,0,nan,9.003553890244657686992e-01
1176,5.319656819539027158440e-01,5.318605654179360400845e-01,5.067335385246434976220e-07,2.624621566937706779287e-08,2.624621591662043364982e-08,5.319656819539027157897e-01,1.019052740867836246669e-19,0,nan,9.005901501698553442382e-01
1179,5.316498849319128711804e-01,5.315450793012754030203e-01,5.039134257505809450808e-07,2.608633980910090892711e-08,2.608634005634427478406e-08,5.316498849319128711804e-01,0.000000000000000000000e+00,0,nan,9.008238069655070726061e-01
1182,5.313350231909016609501e-01,5.312305268145696795471e-01,5.011159271639495254403e-07,2.592782419750776526825e-08,2.592782444475113112520e-08,5.313350231909016608959e-01,1.020262287600007221320e-19,0,nan,9.010563671880895683175e-01
1185,5.310210917566539005463e-01,5.309169029962341512839e-01,4.983408062106075080702e-07,2.577065398942109041856e-08,2.577065423666445627550e-08,5.310210917566539004378e-01,2.041730901683942311831e-19,0,nan,9.012878385414217285261e-01
1188,5.307080856930727550931e-01,5.306042029226764458814e-01,4.955878293855900517564e-07,2.561481453721877128806e-08,2.561481478446213714501e-08,5.307080856930727549847e-01,2.042935093158797045131e-19,0,nan,9.015182286573236835735e-01
1191,5.303960001017987319375e-01,5.302924217079170780787e-01,4.928567661864335863878e-07,2.546029138773341973533e-08,2.546029163497678559228e-08,5.303960001017987318291e-01,2.044137158420149970205e-19,0,nan,9.017475450964558474987e-01
1194,5.300848301218333645372e-01,5.299815545032146591191e-01,4.901473890673269670946e-07,2.530707027920865047392e-08,2.530707052645201633087e-08,5.300848301218333644830e-01,1.022668553103391142909e-19,0,nan,9.019757953491462565063e-01
1198,5.296713527669590114498e-01,5.295684783788128122627e-01,4.865682323013481554486e-07,2.510477656738251222353e-08,2.510477681462587808048e-08,5.296713527669590113956e-01,1.023466878869059679480e-19,0,nan,9.022784833233392710644e-01
1201,5.293623005165902984564e-01,5.292597252144401666243e-01,4.839085874079279057388e-07,2.495453914497778954125e-08,2.495453939222115539820e-08,5.293623005165902983479e-01,2.048128798419269689128e-19,0,nan,9.025042745477299218531e-01
1204,5.290541479392932966820e-01,5.289518701618757692915e-01,4.812698908897613249887e-07,2.480555756878298307629e-08,2.480555781602634893323e-08,5.290541479392932966278e-01,1.024660875175589778768e-19,0,nan,9.027290240558733493614e-01
1207,5.287468903317302088268e-01,5.286449085295233032565e-01,4.786519275028260002278e-07,2.465781837263291632367e-08,2.465781861987628218062e-08,5.287468903317302087183e-01,2.050512622032230683953e-19,0,nan,9.029527390426073155095e-01
1210,5.284405230259937070211e-01,5.283388356611017625713e-01,4.760544847285184110353e-07,2.451130826643972443546e-08,2.451130851368309029241e-08,5.284405230259937069127e-01,2.051701421906610876168e-19,0,nan,9.031754266366597519336e-01
1213,5.281350413892587869437e-01,5.280336469352986980379e-01,4.734773527326703789913e-07,2.436601413347820840327e-08,2.436601438072157426022e-08,5.281350413892587868352e-01,2.052888158364783979471e-19,0,nan,9.033970939014062621203e-01
1216,5.278304408234388361235e-01,5.277293377654276568104e-01,4.709203243252786780026e-07,2.422192302771936907500e-08,2.422192327496273493195e-08,5.278304408234388360151e-01,2.054072839743954679345e-19,0,nan,9.036177478356172216504e-01
1219,5.275267167648458572311e-01,5.274259035990897572519e-01,4.683831949209337525299e-07,2.407902217121115478153e-08,2.407902241845452063847e-08,5.275267167648458571227e-01,2.055255474328528224020e-19,0,nan,9.038373953741946623315e-01
1222,5.272238646838547855870e-01,5.271233399178393390361e-01,4.658657624999337439151e-07,2.393729895150547704910e-08,2.393729919874884290605e-08,5.272238646838547855328e-01,1.028218035175282568537e-19,0,nan,9.040560433888990973729e-01
1225,5.269218800845718433728e-01,5.268216422368536305441e-01,4.633678275700703618236e-07,2.379674091913057011705e-08,2.379674116637393597400e-08,5.269218800845718433186e-01,1.028807317995115491720e-19,0,nan,9.042736986890664392853e-01
1229,5.265205756600098116775e-01,5.264207180844883913183e-01,4.600672369505087452971e-07,2.361112150552416539463e-08,2.361112175276753125158e-08,5.265205756600098115690e-01,2.059182912512817771581e-19,0,nan,9.045623731870913237412e-01
1232,5.262205978877130532409e-01,5.261210238162422259318e-01,4.576140342812564192530e-07,2.347323472594802862107e-08,2.347323497319139447802e-08,5.262205978877130531867e-01,1.030178386058593249202e-19,0,nan,9.047777382887102817495e-01
1235,5.259214728502488532384e-01,5.258221808375221665525e-01,4.551796819058512351883e-07,2.333647278095610626307e-08,2.333647302819947212002e-08,5.259214728502488531300e-01,2.061528628237281938040e-19,0,nan,9.049921329317424957268e-01
1238,5.256231961941559021776e-01,5.255241848054829134412e-01,4.527639908587803772427e-07,2.320082389916542494492e-08,2.320082414640879080187e-08,5.256231961941559021234e-01,1.031349244416735508865e-19,0,nan,9.052055636630671232325e-01
1241,5.253257635980012278513e-01,5.252270314092058035404e-01,4.503667745090313045293e-07,2.306627645941797439925e-08,2.306627670666134025620e-08,5.253257635980012277429e-01,2.063866361816543567688e-19,0,nan,9.054180369708014490169e-01
1244,5.250291707720728121489e-01,5.249307163693926270103e-01,4.479878485258382352881e-07,2.293281898852006954340e-08,2.293281923576343540035e-08,5.250291707720728120947e-01,1.032516127524066114072e-19,0,nan,9.056295592849586296590e-01
1248,5.246350126245476404069e-01,5.245369264219819580302e-01,4.448440845396966614429e-07,2.275655164349747489363e-08,2.275655189074084075058e-08,5.246350126245476402985e-01,2.066583713240290665988e-19,0,nan,9.059101207199283086130e-01
1251,5.243403627561848635223e-01,5.242425510808980950134e-01,4.425071319066854428897e-07,2.262559362986910646660e-08,2.262559387711247232354e-08,5.243403627561848634681e-01,1.033872508675869349113e-19,0,nan,9.061194487331345385041e-01
1254,5.240465385842308301150e-01,5.239490000564625782299e-01,4.401878713891579789768e-07,2.249568838150603421241e-08,2.249568862874940006935e-08,5.240465385842308300608e-01,1.034452183783710749384e-19,0,nan,9.063278467747672101449e-01
1257,5.237535359529666520342e-01,5.236562692029482901234e-01,4.378861282422297262523e-07,2.236682504121036569940e-08,2.236682528845373155635e-08,5.237535359529666519258e-01,2.070061771540701101517e-19,0,nan,9.065353210304433546527e-01
1260,5.234613507368151805480e-01,5.233643544046754756847e-01,4.356017298481321564407e-07,2.223899288833485974037e-08,2.223899313557822559731e-08,5.234613507368151804396e-01,2.071217236877947401279e-19,0,nan,9.067418776310383196821e-01
1264,5.230730349084747944936e-01,5.229763970350834659923e-01,4.325825516191019649784e-07,2.207013580928103949927e-08,2.207013605652440535622e-08,5.230730349084747944394e-01,1.036377427365581699446e-19,0,nan,9.070158694636526579020e-01
1267,5.227827411175270895310e-01,5.226863705269494606563e-01,4.303379647429281393508e-07,2.194466882092492155455e-08,2.194466906816828741150e-08,5.227827411175270894768e-01,1.036952912951811007104e-19,0,nan,9.072203084083609623623e-01
1270,5.224932512038215415349e-01,5.223971465685100702301e-01,4.281101621985043969070e-07,2.182019824495297896129e-08,2.182019849219634481824e-08,5.224932512038215414807e-01,1.037527441730116767591e-19,0,nan,9.074238497465806565926e-01
1273,5.222045611691418710745e-01,5.221087211710499412080e-01,4.258989802367268947998e-07,2.169671392947467427572e-08,2.169671417671804013267e-08,5.222045611691418710745e-01,0.000000000000000000000e+00,0,nan,9.076264993788533362302e-01
1277,5.218208785222949835621e-01,5.217253893397897848033e-01,4.229763125206980107128e-07,2.153358504797490101655e-08,2.153358529521826687350e-08,5.218208785222949835621e-01,0.000000000000000000000e+00,0,nan,9.078953218923117562673e-01
1280,5.215340394838716523178e-01,5.214388118995956376204e-01,4.208032861237492992983e-07,2.141236323252004797824e-08,2.141236347976341383519e-08,5.215340394838716522635e-01,1.039435674762925224209e-19,0,nan,9.080959135350705827006e-01
1283,5.212479872025650060822e-01,5.211530199295064651340e-01,4.186463485419960364329e-07,2.129209473861764035432e-08,2.129209498586100621127e-08,5.212479872025650060280e-01,1.040006099883668951451e-19,0,nan,9.082956327707642409791e-01
1287,5.208678013100262767362e-01,5.207731791323303246100e-01,4.157951904561838628356e-07,2.113320308397579334486e-08,2.113320333121915920181e-08,5.208678013100262766820e-01,1.040765209289809131956e-19,0,nan,9.085605778191453317711e-01
1290,5.205835697697226909864e-01,5.204892049355529748899e-01,4.136751922358301519003e-07,2.101512180624263314574e-08,2.101512205348599900268e-08,5.205835697697226909322e-01,1.041333452921973089528e-19,0,nan,9.087582834458333854951e-01
1293,5.203001121732893386471e-01,5.202060034257206481826e-01,4.115707719227383345925e-07,2.089796224584728161414e-08,2.089796249309064747108e-08,5.203001121732893384845e-01,3.125702302725250550551e-19,0,nan,9.089551354113636930598e-01
1296,5.200174247355231160706e-01,5.199235708264766053993e-01,4.094817801662083987527e-07,2.078171517221829024085e-08,2.078171541946165609780e-08,5.200174247355231158538e-01,4.169868627140413092570e-19,0,nan,9.091511392346403576609e-01
1300,5.196416996840290133757e-01,5.195481836333608155172e-01,4.067202029654045505759e-07,2.062812275472482447884e-08,2.062812300196819033579e-08,5.196416996840290131046e-01,5.216104544461883612620e-19,0,nan,9.094111677832957976817e-01
1303,5.193607947123330908601e-01,5.192675306219511298638e-01,4.046666402329937386764e-07,2.051396955047089683187e-08,2.051396979771426268882e-08,5.193607947123330905890e-01,5.218925761839750205457e-19,0,nan,9.096052138046509718400e-01
1306,5.190806474732823026764e-01,5.189876341240141872989e-01,4.026280208289096834469e-07,2.040069886957166449196e-08,2.040069911681503034890e-08,5.190806474732823023511e-01,6.266090892213292972000e-19,0,nan,9.097984297400647951161e-01
1310,5.187082901746067744382e-01,5.186156092650153186393e-01,3.999328618160041657541e-07,2.025102899473148724491e-08,2.025102924197485310186e-08,5.187082901746067741672e-01,5.225490863663187226035e-19,0,nan,9.100547689255081736646e-01
1313,5.184298967452284723841e-01,5.183374637649411743401e-01,3.979285612893941658034e-07,2.013978367598563062240e-08,2.013978392322899647935e-08,5.184298967452284720588e-01,6.273956301279705585870e-19,0,nan,9.102460685919791982725e-01
1316,5.181522489099839091399e-01,5.180600626678658099551e-01,3.959387375752659428084e-07,2.002939211109912365576e-08,2.002939235834248951270e-08,5.181522489099839088146e-01,6.277318151757308970192e-19,0,nan,9.104365557198340886649e-01
1320,5.177832054136202417981e-01,5.176913463170937713714e-01,3.933079231917721738440e-07,1.988351690436059615636e-08,1.988351715160396201331e-08,5.177832054136202414186e-01,7.328757603615094139293e-19,0,nan,9.106892835334089178695e-01
1323,5.175072833923502505448e-01,5.174156682866195617232e-01,3.913513508641157861219e-07,1.977508491430701875618e-08,1.977508516155038461313e-08,5.175072833923502502195e-01,6.285141527159022515931e-19,0,nan,9.108778947586321753809e-01
1327,5.171405281223039178428e-01,5.170492365284545254757e-01,3.887643866103314965081e-07,1.963179260840503912375e-08,1.963179285564840498070e-08,5.171405281223039174633e-01,7.337865429881403205666e-19,0,nan,9.111281398445913676330e-01
1330,5.168663127005162715669e-01,5.167752623940498656399e-01,3.868403427641769270409e-07,1.952527569227086382288e-08,1.952527593951422967983e-08,5.168663127005162711333e-01,8.390581052348173128212e-19,0,nan,9.113149027512853299869e-01
1333,5.165928228729421733175e-01,5.165020127084830010378e-01,3.849300232068937667831e-07,1.941956620537846857855e-08,1.941956645262183443550e-08,5.165928228729421728838e-01,8.395023116704567790159e-19,0,nan,9.115008818317289374534e-01
1337,5.162292925141404569141e-01,5.161388007708611067384e-01,3.824040587884756548636e-07,1.927986266439888060589e-08,1.927986291164224646284e-08,5.162292925141404564804e-01,8.400934919482944066974e-19,0,nan,9.117476431615219269384e-01
1340,5.159574823685422629974e-01,5.158672281250767043502e-01,3.805252683454412505495e-07,1.917600680077094526040e-08,1.917600704801431111735e-08,5.159574823685422625096e-01,9.456030667076987976390e-19,0,nan,9.119318123988598907598e-01
1344,5.155961792196077243117e-01,5.155062399023880706831e-01,3.780408884970288020142e-07,1.903874685110936649646e-08,1.903874709835273235341e-08,5.155961792196077238780e-01,8.411250635150347242911e-19,0,nan,9.121761782190035762778e-01
1347,5.153260302771338703578e-01,5.152363258593133079548e-01,3.761929501174335985625e-07,1.893670302579178366071e-08,1.893670327303514951766e-08,5.153260302771338698699e-01,9.467617565448755730048e-19,0,nan,9.123585639127434803114e-01
1351,5.149669298953663559458e-01,5.148775369639863038829e-01,3.737492641078766679309e-07,1.880183198317948805276e-08,1.880183223042285390971e-08,5.149669298953663554037e-01,1.052691065721247614580e-18,0,nan,9.126005689491753973086e-01
1354,5.146984239693682327220e-01,5.146092633778918657935e-01,3.719315186103294806570e-07,1.870155974589000438710e-08,1.870155999313337024405e-08,5.146984239693682321799e-01,1.053240229612622297762e-18,0,nan,9.127811968916551890458e-01
1358,5.143415022976388426674e-01,5.142526498067947733433e-01,3.695276591586680028712e-07,1.856902441446265048867e-08,1.856902466170601634562e-08,5.143415022976388421253e-01,1.053971114174351567150e-18,0,nan,9.130208752022541356238e-01
1361,5.140746214876585227171e-01,5.139859988173043058046e-01,3.677394646725450172215e-07,1.847048441318000073075e-08,1.847048466042336658770e-08,5.140746214876585222292e-01,9.490664530503182558311e-19,0,nan,9.131997706908088932956e-01
1365,5.137198548464953481237e-01,5.136315369438595896940e-01,3.653745872167138728978e-07,1.834023303783327072108e-08,1.834023328507663657803e-08,5.137198548464953476358e-01,9.497218630264226788022e-19,0,nan,9.134371556813830397565e-01
1368,5.134545815324053615134e-01,5.133664909701105520798e-01,3.636153186436662239987e-07,1.824338698372791100546e-08,1.824338723097127686241e-08,5.134545815324053609713e-01,1.055791701429270245653e-18,0,nan,9.136143435301631907206e-01
1372,5.131019466122788922485e-01,5.130141575366079471432e-01,3.612886006355230052307e-07,1.811536920422436134857e-08,1.811536945146772720552e-08,5.131019466122788917064e-01,1.056517305814055462448e-18,0,nan,9.138494679699812878312e-01
1375,5.128382634485694971252e-01,5.127506992715593313868e-01,3.595576491303192951376e-07,1.802017983787504999031e-08,1.802018008511841584726e-08,5.128382634485694965831e-01,1.057060529371200813636e-18,0,nan,9.140249725214338953052e-01
1379,5.124877373023717332307e-01,5.124004713816618112460e-01,3.572682893559221159878e-07,1.789434664462957606739e-08,1.789434689187294192434e-08,5.124877373023717327429e-01,9.520051741854996643712e-19,0,nan,9.142578685583147134891e-01
1382,5.122256272125812837722e-01,5.121385837865443517751e-01,3.555650618258397778050e-07,1.780077770347262606276e-08,1.780077795071599191971e-08,5.122256272125812832843e-01,9.524923231066589234938e-19,0,nan,9.144317136943389684998e-01
1386,5.118771872482927893112e-01,5.117904388979812450628e-01,3.533122797499510821588e-07,1.767708139494729169520e-08,1.767708164219065755214e-08,5.118771872482927888233e-01,9.531406942380869069659e-19,0,nan,9.146624128693135846843e-01
1389,5.116166334195769550635e-01,5.115301051968858947060e-01,3.516361983719661546322e-07,1.758509758190776558278e-08,1.758509782915113143973e-08,5.116166334195769545756e-01,9.536261054639274367908e-19,0,nan,9.148346220221012392191e-01
1393,5.112702573931162910352e-01,5.111840211143276131224e-01,3.494192335058047757861e-07,1.746349172354992478859e-08,1.746349197079329064554e-08,5.112702573931162906016e-01,8.482419282621090419157e-19,0,nan,9.150631552836621845958e-01
1396,5.110112432709520275645e-01,5.109252247889282045386e-01,3.477697352608635229236e-07,1.737305867680636461341e-08,1.737305892404973047036e-08,5.110112432709520271850e-01,7.425878889492864994260e-19,0,nan,9.152337514462332592716e-01
1400,5.106669092792021905818e-01,5.105811796570372351300e-01,3.455878465521713237850e-07,1.725349806146702115856e-08,1.725349830871038701551e-08,5.106669092792021902023e-01,7.430886033041443583237e-19,0,nan,9.154601491641840594628e-01
1403,5.104094185622225000355e-01,5.103239044414433855479e-01,3.439643827758593313645e-07,1.716458232530351140495e-08,1.716458257254687726189e-08,5.104094185622224996561e-01,7.434634757306430779298e-19,0,nan,9.156291549006277659482e-01
1407,5.100671050362291762009e-01,5.099818767380963821772e-01,3.418168480203905472119e-07,1.704702293507572670778e-08,1.704702318231909256472e-08,5.100671050362291758756e-01,6.376820785620916174037e-19,0,nan,9.158534468795458724066e-01
1411,5.097259365043908496923e-01,5.096409923140234413943e-01,3.396886268980946639757e-07,1.693058778389687452869e-08,1.693058803114024038564e-08,5.097259365043908493128e-01,7.444603721212796056945e-19,0,nan,9.160765487476505095901e-01
1414,5.094708073695214515554e-01,5.093860751435088170432e-01,3.381049992429267220521e-07,1.684399090119706596082e-08,1.684399114844043181776e-08,5.094708073695214512302e-01,6.384284379806247216196e-19,0,nan,9.162430998273019886044e-01
1418,5.091316260686106983952e-01,5.090471749848814592685e-01,3.360100339029211926830e-07,1.672949011882767308487e-08,1.672949036607103894182e-08,5.091316260686106980700e-01,6.388537562618809463032e-19,0,nan,9.164641416815083549982e-01
1422,5.087935709964009831628e-01,5.087093993804282757881e-01,3.339337671266480936718e-07,1.661607615648235063404e-08,1.661607640372571649099e-08,5.087935709964009828917e-01,5.327318554567455797626e-19,0,nan,9.166840191742291052619e-01
1425,5.085407647389200685301e-01,5.084568016335047012356e-01,3.323887069304359227005e-07,1.653172094523738231080e-08,1.653172119248074816775e-08,5.085407647389200683132e-01,4.263973500893771570868e-19,0,nan,9.168481687069833456602e-01
1429,5.082046644467056188059e-01,5.081209779130965396030e-01,3.303446408056675711314e-07,1.642017720527592585384e-08,1.642017745251929171079e-08,5.082046644467056186432e-01,3.200095104398247292834e-19,0,nan,9.170660305963912737920e-01
1433,5.078696720587496394044e-01,5.077862604615414974379e-01,3.283186821915169622829e-07,1.630968437743120323686e-08,1.630968462467456909380e-08,5.078696720587496392417e-01,3.202205896909961990820e-19,0,nan,9.172827531360309179904e-01
1436,5.076191508835580574912e-01,5.075359444238011543673e-01,3.268109703301041813311e-07,1.622749677260021507561e-08,1.622749701984358093256e-08,5.076191508835580573286e-01,3.203786255694895456132e-19,0,nan,9.174445527103798985434e-01
1440,5.072860815845596896864e-01,5.072031472326690560814e-01,3.248161982835654293351e-07,1.611881260172437500317e-08,1.611881284896774086012e-08,5.072860815845596895780e-01,2.137259845763732835396e-19,0,nan,9.176593027896466781414e-01
1444,5.069541022929338849770e-01,5.068714384514392835824e-01,3.228389656027382396993e-07,1.601114487457818641428e-08,1.601114512182155227123e-08,5.069541022929338848686e-01,2.138659432050553993080e-19,0,nan,9.178729378194764434778e-01
1447,5.067058292868031271023e-01,5.066233672878979051274e-01,3.213674302042449148062e-07,1.593105378040122552068e-08,1.593105402764459137763e-08,5.067058292868031269939e-01,2.139707320935180486187e-19,0,nan,9.180324375566010759817e-01
1451,5.063757421298911574523e-01,5.062935478782256743424e-01,3.194204091670661217215e-07,1.582513560397345945850e-08,1.582513585121682531545e-08,5.063757421298911573981e-01,1.070551057526166214099e-19,0,nan,9.182441420462621009296e-01
1455,5.060467274980711553959e-01,5.059647994329680044520e-01,3.174903812096578307930e-07,1.572020077469726064773e-08,1.572020102194062650468e-08,5.060467274980711553417e-01,1.071247093964891782122e-19,0,nan,9.184547551005449253785e-01
1458,5.058006666029296500035e-01,5.057189371614421670898e-01,3.160538954901701516402e-07,1.564213792502430421587e-08,1.564213817226767007282e-08,5.058006666029296499493e-01,1.071768232105394997624e-19,0,nan,9.186120037061156825154e-01
1462,5.054735138661340195410e-01,5.053920479114692356631e-01,3.141531416253017166517e-07,1.553889588412404411532e-08,1.553889613136740997227e-08,5.054735138661340195410e-01,0.000000000000000000000e+00,0,nan,9.188207269607120528283e-01
1466,5.051474165742848500163e-01,5.050662125814580836721e-01,3.122688554193248886346e-07,1.543660540154369470798e-08,1.543660564878706056493e-08,5.051474165742848500705e-01,1.073154228757761282195e-19,0,nan,9.190283817317738546799e-01
1470,5.048223686137630843011e-01,5.047414250705040082972e-01,3.104008507977213470437e-07,1.533525522999606133493e-08,1.533525547723942719188e-08,5.048223686137630843011e-01,0.000000000000000000000e+00,0,nan,9.192349762057737569908e-01
1473,5.045792676181204123686e-01,5.044985184271801676109e-01,3.090104216478911882512e-07,1.525985300598327386536e-08,1.525985325322663972231e-08,5.045792676181204123144e-01,1.074362584895242580522e-19,0,nan,9.193892311189192766293e-01
1477,5.042560414296699885118e-01,5.041755500720035316499e-01,3.071704698242564269211e-07,1.516012180087589376933e-08,1.516012204811925962628e-08,5.042560414296699884576e-01,1.075051247191374669198e-19,0,nan,9.195939895214123646215e-01
1481,5.039338480214987177255e-01,5.038536130190929654177e-01,3.053463011082562811803e-07,1.506130080417771542339e-08,1.506130105142108128034e-08,5.039338480214987177255e-01,0.000000000000000000000e+00,0,nan,9.197977097126287930086e-01
1485,5.036126814684703581200e-01,5.035327013555176520632e-01,3.035377389208797364833e-07,1.496337936232529147574e-08,1.496337960956865733268e-08,5.036126814684703581742e-01,1.076424613975276751518e-19,0,nan,9.200003995715909026025e-01
1489,5.032925358944239790796e-01,5.032128092171906420002e-01,3.017446091170786753274e-07,1.486634697377433853957e-08,1.486634722101770439652e-08,5.032925358944239791338e-01,1.077109330221557535907e-19,0,nan,9.202020668977828570098e-01
1492,5.030530932238053769506e-01,5.029735556765389001103e-01,3.004097858581288427471e-07,1.479414989061731489349e-08,1.479415013786068075043e-08,5.030530932238053770590e-01,2.155244023125704611781e-19,0,nan,9.203526510028536015344e-01
1496,5.027347203688916744773e-01,5.026554337419745025210e-01,2.986432508680877643400e-07,1.469864852414122104385e-08,1.469864877138458690080e-08,5.027347203688916745857e-01,2.156608900395718372718e-19,0,nan,9.205525474285385384584e-01
1500,5.024173525817607869498e-01,5.023383154539990700445e-01,2.968916815903268985425e-07,1.460400809486836571594e-08,1.460400834211173157289e-08,5.024173525817607870040e-01,1.078985595256751219736e-19,0,nan,9.207514423680360294081e-01
1504,5.021009841652636484914e-01,5.020221951270599104050e-01,2.951549126584744303207e-07,1.451021864895226664861e-08,1.451021889619563250556e-08,5.021009841652636484914e-01,0.000000000000000000000e+00,0,nan,9.209493433313566561663e-01
1508,5.017856094687801139158e-01,5.017070671220098501317e-01,2.934327809574898260431e-07,1.441727037285142911086e-08,1.441727062009479496781e-08,5.017856094687801139700e-01,1.080344027435646167929e-19,0,nan,9.211462577535962503316e-01
1512,5.014712228877233107164e-01,5.013929258456132043945e-01,2.917251255872700443845e-07,1.432515359099793743502e-08,1.432515383824130329197e-08,5.014712228877233107164e-01,0.000000000000000000000e+00,0,nan,9.213421929958677389014e-01
1516,5.011578188630504959440e-01,5.010797657500582263034e-01,2.900317878269364371536e-07,1.423385876351063516348e-08,1.423385901075400102043e-08,5.011578188630504958898e-01,1.081697353286011752582e-19,0,nan,9.215371563462191128275e-01
1519,5.009234073284877386415e-01,5.008455362663234012970e-01,2.887710861678598699484e-07,1.416592138693298846956e-08,1.416592163417635432651e-08,5.009234073284877386415e-01,0.000000000000000000000e+00,0,nan,9.216827453984052010739e-01
1523,5.006117095363076494345e-01,5.005340800227307446776e-01,2.871024287325813349931e-07,1.407604242437851087587e-08,1.407604267162187673282e-08,5.006117095363076494345e-01,0.000000000000000000000e+00,0,nan,9.218760252582191561652e-01
1527,5.003009792440622771625e-01,5.002235899338086984474e-01,2.854476633775956615262e-07,1.398695986299027359620e-08,1.398696011023363945315e-08,5.003009792440622772168e-01,1.083549920413604779180e-19,0,nan,9.220683528988392775724e-01
1531,4.999912110592510896439e-01,4.999140606178507744686e-01,2.838066392472546872566e-07,1.389866465207921527358e-08,1.389866489932258113052e-08,4.999912110592510896981e-01,1.084221230797816819267e-19,0,nan,9.222597353422657772250e-01
1535,4.996823996326800285822e-01,4.996054867363440010752e-01,2.821792075043588799729e-07,1.381114786636059106513e-08,1.381114811360395692207e-08,4.996823996326800286093e-01,5.424456481169383361193e-20,0,nan,9.224501795416120951692e-01
1539,4.993745396580078587236e-01,4.992978629935167286119e-01,2.805652212980880848001e-07,1.372440070390552531866e-08,1.372440095114889117561e-08,4.993745396580078587507e-01,5.427800610479713759835e-20,0,nan,9.226396923819476151131e-01
1543,4.990676258712983725727e-01,4.989911841358922681155e-01,2.789645357325218165737e-07,1.363841448413107807020e-08,1.363841473137444392714e-08,4.990676258712983726269e-01,1.086227713721810301253e-19,0,nan,9.228282806811280448425e-01
1547,4.987616530505783604623e-01,4.986854449518482734500e-01,2.773770078357367913367e-07,1.355318064582800667984e-08,1.355318089307137253679e-08,4.987616530505783605436e-01,1.630341114619869031535e-19,0,nan,9.230159511906136658764e-01
1551,4.984566160154012578304e-01,4.983806402711817791539e-01,2.758024965294696834299e-07,1.346869074522542329015e-08,1.346869099246878914710e-08,4.984566160154012578575e-01,5.437796077181594045497e-20,0,nan,9.232027105962756558162e-01
1555,4.981525096264163834578e-01,4.980767649646798081876e-01,2.742408625993333753145e-07,1.338493645409156785357e-08,1.338493670133493371052e-08,4.981525096264163834578e-01,0.000000000000000000000e+00,0,nan,9.233885655191906919313e-01
1559,4.978493287849436832557e-01,4.977738139436954642794e-01,2.726919686655752383266e-07,1.330190955786993473574e-08,1.330190980511330059269e-08,4.978493287849436832015e-01,1.088885843365119802900e-19,0,nan,9.235735225164240311951e-01
1563,4.975470684325538962584e-01,4.974717821597294263635e-01,2.711556791543662438973e-07,1.321960195385000881723e-08,1.321960220109337467418e-08,4.975470684325538962042e-01,1.089547342627420063166e-19,0,nan,9.237575880818012585643e-01
1567,4.972457235506540606899e-01,4.971706646040167627636e-01,2.696318602696099701956e-07,1.313800564937188466053e-08,1.313800589661525051747e-08,4.972457235506540606628e-01,5.451038194675683049398e-20,0,nan,9.239407686466689024530e-01
1571,4.969452891600782793336e-01,4.968704563071189852998e-01,2.681203799652608188816e-07,1.305711276006405895491e-08,1.305711300730742481186e-08,4.969452891600782792523e-01,1.636300106071017045503e-19,0,nan,9.241230705806440904964e-01
1575,4.966457603206836650563e-01,4.965711523385212638711e-01,2.666211079181409964626e-07,1.297691550811370349816e-08,1.297691575535706935511e-08,4.966457603206836649479e-01,2.183049286045321696055e-19,0,nan,9.243045001923534454195e-01
1579,4.963471321309513887784e-01,4.962727478062347247548e-01,2.651339155012460665950e-07,1.289740622056874166608e-08,1.289740646781210752303e-08,4.963471321309513886971e-01,1.638272041329321767097e-19,0,nan,9.244850637301613889021e-01
1583,4.960493997275927531272e-01,4.959752378564037557504e-01,2.636586757575291014889e-07,1.281857732767106736857e-08,1.281857757491443322551e-08,4.960493997275927530730e-01,1.092836895963282905278e-19,0,nan,9.246647673828880384579e-01
1587,4.957525582851602165572e-01,4.956786176729182435226e-01,2.621952633741536897532e-07,1.274042136122026051910e-08,1.274042160846362637605e-08,4.957525582851602164759e-01,1.640236879819383648647e-19,0,nan,9.248436172805168574646e-01
1591,4.954566030156632944290e-01,4.953828824770306697690e-01,2.607435546572062883619e-07,1.266293095296716837480e-08,1.266293120021053423174e-08,4.954566030156632943748e-01,1.094144437561596712846e-19,0,nan,9.250216194948922474300e-01
1595,4.951615291681892640522e-01,4.950880275269779937065e-01,2.593034275068586126245e-07,1.258609883303673624222e-08,1.258609908028010209916e-08,4.951615291681892640522e-01,0.000000000000000000000e+00,0,nan,9.251987800404072335232e-01
1599,4.948673320285286026234e-01,4.947940481176082500514e-01,2.578747613929709729020e-07,1.250991782837948546809e-08,1.250991807562285132504e-08,4.948673320285286026234e-01,0.000000000000000000000e+00,0,nan,9.253751048746814129409e-01
1603,4.945740069188050876126e-01,4.945009395800117921280e-01,2.564574373311276707373e-07,1.243438086125105037791e-08,1.243438110849441623485e-08,4.945740069188050876668e-01,1.096097001983668173232e-19,0,nan,9.255505998992293244004e-01
1607,4.942815491971104910774e-01,4.942086972811571123976e-01,2.550513378590957734492e-07,1.235948094771919939131e-08,1.235948119496256524826e-08,4.942815491971104911316e-01,1.096745543351390938359e-19,0,nan,9.257252709601194031277e-01
1612,4.939171897953576650302e-01,4.938446055551487095256e-01,2.533093215767160721279e-07,1.226674142219973778699e-08,1.226674166944310364394e-08,4.939171897953576651386e-01,2.195109210381433997250e-19,0,nan,9.259424599048136350350e-01
1616,4.936266669086090191020e-01,4.935542955373415148111e-01,2.519280556883714162806e-07,1.219324982025355283252e-08,1.219325006749691868947e-08,4.936266669086090191562e-01,1.098200568534353197954e-19,0,nan,9.261152981393691105828e-01
1620,4.933369965677613561725e-01,4.932648369443902380490e-01,2.505576428734026264472e-07,1.212037320447396764507e-08,1.212037345171733350202e-08,4.933369965677613562538e-01,1.648268090618335461116e-19,0,nan,9.262873310348548570327e-01
1624,4.930481742797989280790e-01,4.929762252917861482164e-01,2.491979718857093436518e-07,1.204810497358974927430e-08,1.204810522083311513125e-08,4.930481742797989281875e-01,2.198978170985443500834e-19,0,nan,9.264585642088322801771e-01
1628,4.927601955858288536262e-01,4.926884561290591723855e-01,2.478489328843997784549e-07,1.197643861273283001503e-08,1.197643885997619587198e-08,4.927601955858288537888e-01,3.300394945242665274950e-19,0,nan,9.266290032267276353907e-01
1632,4.924730560607430335024e-01,4.924015250394408375976e-01,2.465104174127105672016e-07,1.190536769210487199958e-08,1.190536793934823785653e-08,4.924730560607430336650e-01,3.302319261356023832693e-19,0,nan,9.267986536024354941258e-01
1636,4.921867513128841932696e-01,4.921154276395313261719e-01,2.451823183772925777555e-07,1.183488586566752109813e-08,1.183488611291088695508e-08,4.921867513128841934323e-01,3.304240218555602922690e-19,0,nan,9.269675207989138481738e-01
1641,4.918300376467055701148e-01,4.917589716414153661029e-01,2.435366817188252053935e-07,1.174760246192690533213e-08,1.174760270917027118908e-08,4.918300376467055703587e-01,4.959955068552989586770e-19,0,nan,9.271775116897436182727e-01
1645,4.915455952616394556104e-01,4.914747341871551990407e-01,2.422316350292332953923e-07,1.167842331985857258357e-08,1.167842356710193844052e-08,4.915455952616394558002e-01,3.859975188750721998992e-19,0,nan,9.273446364470361999379e-01
1649,4.912619736079740763121e-01,4.911913164030588206384e-01,2.409366658949718949914e-07,1.160981321042850776756e-08,1.160981345767187362450e-08,4.912619736079740764747e-01,3.310460296334767620303e-19,0,nan,9.275109954349701118300e-01
1653,4.909791684325859009339e-01,4.909087140439218926351e-01,2.396516727943156451198e-07,1.154176612949726610235e-08,1.154176637674063195930e-08,4.909791684325859010966e-01,3.312367129383732491853e-19,0,nan,9.276765939064732408329e-01
1658,4.906268037079481958115e-01,4.905566013703098449095e-01,2.380593075923738240419e-07,1.145749001518087183851e-08,1.145749026242423769545e-08,4.906268037079481959470e-01,2.762288373493780509543e-19,0,nan,9.278825304445678773778e-01
1662,4.903458202222222993196e-01,4.902758183594269945991e-01,2.367963958768875694742e-07,1.139068819399344905178e-08,1.139068844123681490873e-08,4.903458202222222994551e-01,2.763871251095169359689e-19,0,nan,9.280464367126659767752e-01
1666,4.900656396098879737501e-01,4.899958371938277059755e-01,2.355431388582145226131e-07,1.132443041534960338333e-08,1.132443066259296924028e-08,4.900656396098879739127e-01,3.318541695808054765093e-19,0,nan,9.282095992080489994715e-01
1670,4.897862577506960410747e-01,4.897166537608606807737e-01,2.342994402445688030019e-07,1.125871099545043102375e-08,1.125871124269379688070e-08,4.897862577506960412644e-01,3.873840418804474729566e-19,0,nan,9.283720229836128462041e-01
1675,4.894381474456719710001e-01,4.893687900649817752361e-01,2.327581137044421699636e-07,1.117731024577054663423e-08,1.117731049301391249118e-08,4.894381474456719711898e-01,3.876595667402979782364e-19,0,nan,9.285740215022022205548e-01
1679,4.891605478737546420110e-01,4.890913866505433075203e-01,2.315355755378171593625e-07,1.111278172496991929626e-08,1.111278197221328515320e-08,4.891605478737546422549e-01,4.987022969648757273643e-19,0,nan,9.287348013970723593197e-01
1683,4.888837338731070765853e-01,4.888147678110561902885e-01,2.303222909128850236016e-07,1.104877358505949554718e-08,1.104877383230286140413e-08,4.888837338731070767479e-01,3.326564469314853786744e-19,0,nan,9.288948586812455901810e-01
1688,4.885388150019773508914e-01,4.884700915014073058153e-01,2.288185588199489244551e-07,1.096948700090965612607e-08,1.096948724815302198301e-08,4.885388150019773510541e-01,3.328913095107241829360e-19,0,nan,9.290939215184220401024e-01
1692,4.882637539827193145353e-01,4.881952234281505412304e-01,2.276257622503814938478e-07,1.090663013808531559982e-08,1.090663038532868145677e-08,4.882637539827193146438e-01,2.220525614776387105075e-19,0,nan,9.292523706400228667465e-01
1696,4.879894656647989400198e-01,4.879211270833603447423e-01,2.264419262809806241845e-07,1.084427640667931279907e-08,1.084427665392267865602e-08,4.879894656647989401282e-01,2.221773724169376519206e-19,0,nan,9.294101127949580308323e-01
1701,4.876476859419096468538e-01,4.875795859695468607669e-01,2.249745984709180779272e-07,1.076703390646367801254e-08,1.076703415370704386949e-08,4.876476859419096469351e-01,1.667498181178683750769e-19,0,nan,9.296063035073022466767e-01
1705,4.873751219904883892945e-01,4.873072118280404940792e-01,2.238106043621217379575e-07,1.070579342956480351473e-08,1.070579367680816937168e-08,4.873751219904883893758e-01,1.668430727533109063637e-19,0,nan,9.297624721902595143334e-01
1709,4.871033181728301397968e-01,4.870355968701570506790e-01,2.226552892828762846540e-07,1.064503952837249839940e-08,1.064503977561586425635e-08,4.871033181728301399323e-01,2.782269520746767961707e-19,0,nan,9.299179491021571787959e-01
1714,4.867646265409130706557e-01,4.866971399872598360854e-01,2.212232217904495222869e-07,1.056977384920141363187e-08,1.056977409644477948882e-08,4.867646265409130707912e-01,2.784205428479240877530e-19,0,nan,9.301113294244071086564e-01
1718,4.864945191447064691851e-01,4.864272193379754322107e-01,2.200871273678485520525e-07,1.051009670362030789078e-08,1.051009695086367374773e-08,4.864945191447064693207e-01,2.785751251606113808068e-19,0,nan,9.302652665640833589181e-01
1722,4.862251596078236244775e-01,4.861580456199162333930e-01,2.189594412535083996127e-07,1.045089023905677529397e-08,1.045089048630014115092e-08,4.862251596078236245860e-01,2.229835604064572221932e-19,0,nan,9.304185266958351802915e-01
1727,4.858895062005291064396e-01,4.858226231911335040033e-01,2.175615341933338970422e-07,1.037753680373265377127e-08,1.037753705097601962821e-08,4.858895062005291065209e-01,1.673531984097916393376e-19,0,nan,9.306091566057060657886e-01
1731,4.856218157895356985062e-01,4.855551165349516272278e-01,2.164524713803235606752e-07,1.031937204792665762964e-08,1.031937229517002348659e-08,4.856218157895356986146e-01,2.232605985220788130677e-19,0,nan,9.307609097092828265318e-01
1736,4.852882371654134686326e-01,4.852217663300245665029e-01,2.150775917348647798167e-07,1.024730599513144817358e-08,1.024730624237481403053e-08,4.852882371654134687140e-01,1.675605479567724636416e-19,0,nan,9.309496697288858116219e-01
1740,4.850221973535163688110e-01,4.849559082418776015952e-01,2.139867520688421799707e-07,1.019015949969818385502e-08,1.019015974694154971197e-08,4.850221973535163688923e-01,1.676524566918840310823e-19,0,nan,9.310999379311338213622e-01
1745,4.846906705397509596033e-01,4.846246073287486876935e-01,2.126344063005879682650e-07,1.011935192332126936911e-08,1.011935217056463522605e-08,4.846906705397509596575e-01,1.118447536114258370316e-19,0,nan,9.312868554479664117991e-01
1749,4.844262630957419874585e-01,4.843603796096947205921e-01,2.115614001948205358841e-07,1.006320088179886491981e-08,1.006320112904223077676e-08,4.844262630957419874856e-01,5.595290011512148132196e-20,0,nan,9.314356604445886130624e-01
1754,4.840967654851397762301e-01,4.840311054210837137825e-01,2.102311077673306481567e-07,9.993623665099370225811e-09,9.993623912342736082759e-09,4.840967654851397762030e-01,5.599098412684942718547e-20,0,nan,9.316207623137974234203e-01
1758,4.838339724672590386873e-01,4.837684901609621402176e-01,2.091755558721236033719e-07,9.938445892282471473718e-09,9.938446139525837330666e-09,4.838339724672590387144e-01,5.602139546737141363125e-20,0,nan,9.317681253798046010274e-01
1763,4.835064818106760251460e-01,4.834412204868153706814e-01,2.078668488443489183747e-07,9.870071682538621070453e-09,9.870071929781986927401e-09,4.835064818106760251731e-01,5.605934011604623730269e-20,0,nan,9.319514379370587057409e-01
1767,4.832452855606318619036e-01,4.831802000582837876145e-01,2.068283817284091047494e-07,9.815845594575927915239e-09,9.815845841819293772187e-09,4.832452855606318619308e-01,5.608964044148298579659e-20,0,nan,9.320973799369181472026e-01
1772,4.829197799595942196726e-01,4.828549130384155678290e-01,2.055408043636228793564e-07,9.748647778669208706342e-09,9.748648025912574563291e-09,4.829197799595942197268e-01,1.122548938227607249287e-19,0,nan,9.322789290109106622047e-01
1776,4.826601630967350203773e-01,4.825954700911380266983e-01,2.045190622068701959654e-07,9.695352373893112919417e-09,9.695352621136478776365e-09,4.826601630967350204315e-01,1.123152743256550910871e-19,0,nan,9.324234704084024245125e-01
1781,4.823366209962466082031e-01,4.822721442080583976520e-01,2.032521705956144996273e-07,9.629305054788364584415e-09,9.629305302031730441363e-09,4.823366209962466081760e-01,5.619530662248540704350e-20,0,nan,9.326032813329927754912e-01
1785,4.820785664118799325830e-01,4.820142616630404682962e-01,2.022468028929752438074e-07,9.576919895246316629240e-09,9.576920142489682486188e-09,4.820785664118799325559e-01,5.622538772856269644494e-20,0,nan,9.327464422007833539600e-01
1790,4.817569665934111540506e-01,4.816928757349636892535e-01,2.010001645894538263518e-07,9.511997869330670769435e-09,9.511998116574036626383e-09,4.817569665934111540777e-01,5.626292133106502038783e-20,0,nan,9.329245398267922210990e-01
1794,4.815004574452657443943e-01,4.814365367790299408913e-01,2.000108298651913848747e-07,9.460503062989304383587e-09,9.460503310232670240535e-09,4.815004574452657443943e-01,0.000000000000000000000e+00,0,nan,9.330663398557350192127e-01
1799,4.811807790199183395836e-01,4.811170699530583275269e-01,1.987840235365659937570e-07,9.396681798234600486397e-09,9.396682045477966343346e-09,4.811807790199183395565e-01,5.633029309139466883209e-20,0,nan,9.332427485624035039778e-01
1804,4.808621591282734507268e-01,4.807986604032907257563e-01,1.975680568938337125877e-07,9.333461707489978975594e-09,9.333461954733344832542e-09,4.808621591282734507268e-01,0.000000000000000000000e+00,0,nan,9.334182293448608222020e-01
1808,4.806080211285873058443e-01,4.805446897789458851082e-01,1.966030041567960079493e-07,9.283313596743900664632e-09,9.283313843987266521580e-09,4.806080211285873058172e-01,5.639742393081204537606e-20,0,nan,9.335579507766992565570e-01
1813,4.802912907757697095405e-01,4.802281675315562410296e-01,1.954062353779549400089e-07,9.221157391771274153488e-09,9.221157639014640010436e-09,4.802912907757697094592e-01,1.693038464325930973923e-19,0,nan,9.337317796518698080946e-01
1818,4.799756014719843873737e-01,4.799126851055417054110e-01,1.942199609962552775918e-07,9.159582296385730437867e-09,9.159582543629096294815e-09,4.799756014719843873466e-01,5.647173362356774100836e-20,0,nan,9.339047008637864584263e-01
1822,4.797237954540751707485e-01,4.796610437129508387093e-01,1.932784167489243296057e-07,9.110735933778022665349e-09,9.110736181021388522297e-09,4.797237954540751706943e-01,1.130027510371118410666e-19,0,nan,9.340423890847585992533e-01
1827,4.794099645920750639883e-01,4.793474175451520462342e-01,1.921107309785819721744e-07,9.050189347507814049400e-09,9.050189594751179906348e-09,4.794099645920750640154e-01,5.653836239136376464058e-20,0,nan,9.342136943276030691696e-01
1832,4.790971577085722641514e-01,4.790348141571154943130e-01,1.909532078022084638499e-07,8.990204618873676897421e-09,8.990204866117042754369e-09,4.790971577085722641243e-01,5.657527680142326303351e-20,0,nan,9.343841115824441862555e-01
1836,4.788476454334594314705e-01,4.787854638220862378160e-01,1.900344287574783553801e-07,8.942616877057305307263e-09,8.942617124300671164211e-09,4.788476454334594314434e-01,5.660475637841289860476e-20,0,nan,9.345198106667321369823e-01
1841,4.785366666285825109565e-01,4.784746863803628988833e-01,1.888949086468883798364e-07,8.883626708151738134327e-09,8.883626955395103991275e-09,4.785366666285825109023e-01,1.132830823731852918022e-19,0,nan,9.346886468555445654101e-01
1846,4.782266951330690403109e-01,4.781649150773055258776e-01,1.877652321902980077673e-07,8.825179918804996598658e-09,8.825180166048362455606e-09,4.782266951330690402837e-01,5.667825445126079782186e-20,0,nan,9.348566141669123728017e-01
1850,4.779794392609475708238e-01,4.779178185228396021479e-01,1.868685038771888615791e-07,8.778809404072144568529e-09,8.778809651315510425477e-09,4.779794392609475708238e-01,0.000000000000000000000e+00,0,nan,9.349903669237192759748e-01
1855,4.776712661922985353198e-01,4.776098435640288360920e-01,1.857562675576772646612e-07,8.721324584777865763425e-09,8.721324832021231620374e-09,4.776712661922985353198e-01,0.000000000000000000000e+00,0,nan,9.351567870739397366885e-01
1860,4.773640841530262318650e-01,4.773028584910835563223e-01,1.846535682260979725808e-07,8.664365404341206410469e-09,8.664365651584572267417e-09,4.773640841530262318650e-01,0.000000000000000000000e+00,0,nan,9.353223569126990028454e-01
1865,4.770578874208987062340e-01,4.769968575912809387503e-01,1.835602992261932006436e-07,8.607925698866186733578e-09,8.607925946109552590526e-09,4.770578874208987062069e-01,5.681711806228529949537e-20,0,nan,9.354870829424224369219e-01
1869,4.768136356414046691913e-01,4.767527616674895649498e-01,1.826924031308594374437e-07,8.563143870612857111251e-09,8.563144117856222968199e-09,4.768136356414046691100e-01,1.705386693210409844582e-19,0,nan,9.356182605510769902829e-01
1874,4.765091981937352298183e-01,4.764485180345759132920e-01,1.816158446297056362013e-07,8.507623967373868260878e-09,8.507624214617234117826e-09,4.765091981937352297099e-01,2.275301665939087167668e-19,0,nan,9.357814839000500552928e-01
1879,4.762057302825699366187e-01,4.761452428302455740098e-01,1.805484255643635010337e-07,8.452606744252345452017e-09,8.452606991495711308965e-09,4.762057302825699364561e-01,3.415127444525382561103e-19,0,nan,9.359438812975587410883e-01
1884,4.759032263638459475620e-01,4.758429305195601916663e-01,1.794900447364816779429e-07,8.398086364391130690865e-09,8.398086611634496547813e-09,4.759032263638459473993e-01,3.417298241817101140483e-19,0,nan,9.361054589991017757869e-01
1889,4.756016809391779186971e-01,4.755415756131608975431e-01,1.784406023283077685788e-07,8.344057073559156063918e-09,8.344057320802521920866e-09,4.756016809391779185073e-01,3.989375727400498601417e-19,0,nan,9.362662231971544451385e-01
1894,4.753010885553671204516e-01,4.752411726667787229155e-01,1.773999998803240461787e-07,8.290513198772623614349e-09,8.290513446015989471297e-09,4.753010885553671202618e-01,3.991898709124485465102e-19,0,nan,9.364261800219603798425e-01
1898,4.750612972017362839287e-01,4.750015320908257450839e-01,1.765738173821173166526e-07,8.248023837289930341238e-09,8.248024084533296198186e-09,4.750612972017362837119e-01,4.564472748556043913085e-19,0,nan,9.365535682533407162089e-01
1903,4.747624066917919153166e-01,4.747028290949969634783e-01,1.755488829961693230542e-07,8.195339669643201450879e-09,8.195339916886567307827e-09,4.747624066917919151540e-01,3.425509761947151081857e-19,0,nan,9.367120870588531452274e-01
1908,4.744644541900424938364e-01,4.744050630510226190405e-01,1.745325199243394688369e-07,8.143125454510543643749e-09,8.143125701753909500697e-09,4.744644541900424935383e-01,6.284044985888240249397e-19,0,nan,9.368698153313223088781e-01
1913,4.741674344106349199719e-01,4.741082286816233332788e-01,1.735246346717209761139e-07,8.091375815532839158336e-09,8.091376062776205015284e-09,4.741674344106349197280e-01,5.144711996353141744633e-19,0,nan,9.370267589715252983407e-01
1918,4.738713421106351675316e-01,4.738123207523480353881e-01,1.725251349999732182979e-07,8.040085451338563638367e-09,8.040085698581929495316e-09,4.738713421106351672877e-01,5.147926602243955186638e-19,0,nan,9.371829238216460243572e-01
1923,4.735761720895737093362e-01,4.735173340711205718589e-01,1.715339299072680955725e-07,7.989249134310798021464e-09,7.989249381554163878413e-09,4.735761720895737090923e-01,5.151135196115776473110e-19,0,nan,9.373383156660007659217e-01
1928,4.732819191889968754984e-01,4.732232634877922303554e-01,1.705509296086067128620e-07,7.938861709377574807556e-09,7.938861956620940664504e-09,4.732819191889968752816e-01,4.581633603681137950221e-19,0,nan,9.374929402317529723593e-01
1933,4.729885782920240523263e-01,4.729301038937000861121e-01,1.695760455164985907708e-07,7.888918092825059401777e-09,7.888918340068425258725e-09,4.729885782920240521094e-01,4.584475068724031389929e-19,0,nan,9.376468031896174950830e-01
1938,4.726961443229106312391e-01,4.726378502212310806960e-01,1.686091902219958345882e-07,7.839413271133079164940e-09,7.839413518376445021888e-09,4.726961443229106310765e-01,3.440483444301775329826e-19,0,nan,9.377999101545544272736e-01
1943,4.724046122466166193867e-01,4.723464974433917452890e-01,1.676502774760748602227e-07,7.790342299832524512050e-09,7.790342547075890368998e-09,4.724046122466166191698e-01,4.590142197508866653019e-19,0,nan,9.379522666864527387235e-01
1948,4.721139770683808245587e-01,4.720560405733834807764e-01,1.666992221713584416921e-07,7.741700302384157546841e-09,7.741700549627523403790e-09,4.721139770683808243419e-01,4.592967906681860292472e-19,0,nan,9.381038782908038731905e-01
1953,4.718242338333005291928e-01,4.717664746641833106993e-01,1.657559403241710285712e-07,7.693482469078374804907e-09,7.693482716321740661855e-09,4.718242338333005289760e-01,4.595788409073376177434e-19,0,nan,9.382547504193654815184e-01
1958,4.715353776259165690223e-01,4.714777948081300218777e-01,1.648203490569204265160e-07,7.645684055955481366670e-09,7.645684303198847223618e-09,4.715353776259165688597e-01,3.448952795262909724840e-19,0,nan,9.384048884708154600375e-01
1963,4.712474035698037345054e-01,4.711899961365156120957e-01,1.638923665807991118537e-07,7.598300383746044088263e-09,7.598300630989409945211e-09,4.712474035698037343157e-01,4.026237147359871599492e-19,0,nan,9.385542977913964647922e-01
1968,4.709603068271664130177e-01,4.709030738191819623123e-01,1.629719121787985890564e-07,7.551326836830901624511e-09,7.551327084074267481459e-09,4.709603068271664128280e-01,4.028691535879107470587e-19,0,nan,9.387029836755510441124e-01
1973,4.706740825984393931198e-01,4.706170230641226556072e-01,1.620589061890303708982e-07,7.504758862220419230537e-09,7.504759109463785087486e-09,4.706740825984393930385e-01,1.727632048221098461039e-19,0,nan,9.388509513665475756327e-01
1978,4.703887261218937520808e-01,4.703318391170898638237e-01,1.611532699883472900046e-07,7.458591968552585490495e-09,7.458592215795951347443e-09,4.703887261218937519995e-01,1.728680098411655006975e-19,0,nan,9.389982060570971366168e-01
1983,4.701042326732477497043e-01,4.700475172612062255248e-01,1.602549259762590069057e-07,7.412821725109557907522e-09,7.412821972352923764066e-09,4.701042326732477495688e-01,2.882877075792821280035e-19,0,nan,9.391447528899614779693e-01
1988,4.698205975652826536489e-01,4.697640528165816408345e-01,1.593637975591357160745e-07,7.367443760852273210322e-09,7.367444008095639066866e-09,4.698205975652826535134e-01,2.884617495763508022899e-19,0,nan,9.392905969585522441283e-01
1993,4.695378161474634210522e-01,4.694814411399349077020e-01,1.584798091346941884309e-07,7.322453763472747224911e-09,7.322454010716113081456e-09,4.695378161474634209167e-01,2.886354770584120095862e-19,0,nan,9.394357433075215867233e-01
1998,4.692558838055641643057e-01,4.691996776242201283298e-01,1.576028860767604212457e-07,7.277847478463697839021e-09,7.277847725707063695565e-09,4.692558838055641641431e-01,3.465706696183087667618e-19,0,nan,9.395801969333443150060e-01
2003,4.689747959612983290703e-01,4.689187576982578135323e-01,1.567329547203032956527e-07,7.233620708205133078967e-09,7.233620955448498935511e-09,4.689747959612983289077e-01,3.467783925135426006891e-19,0,nan,9.397239627848917299072e-01
2008,4.686945480719535138967e-01,4.686386768263706151185e-01,1.558699423467337753186e-07,7.189769311067554435927e-09,7.189769558310920292471e-09,4.686945480719535137069e-01,4.048166998431466541941e-19,0,nan,9.398670457639972642370e-01
2014,4.683593530011350327259e-01,4.683036809971849555442e-01,1.548433595451187348491e-07,7.137637377031156449018e-09,7.137637624274522305562e-09,4.683593530011350325362e-01,4.051064187555649539480e-19,0,nan,9.400378507803982456150e-01
2019,4.680809371952749604125e-01,4.680254302513357642567e-01,1.539953175364145235311e-07,7.094597492528572957227e-09,7.094597739771938813771e-09,4.680809371952749602499e-01,3.474406089837818240211e-19,0,nan,9.401794484663427905200e-01
2024,4.678033470425429297458e-01,4.677480042798073490507e-01,1.531539680046250676645e-07,7.051920094033979524188e-09,7.051920341277345380732e-09,4.678033470425429296102e-01,2.897056475065432297619e-19,0,nan,9.403203786560624312819e-01
2029,4.675265781457521902680e-01,4.674713986921552271554e-01,1.523192420514638186728e-07,7.009601265646226185174e-09,7.009601512889592041718e-09,4.675265781457521900783e-01,4.058280086181816061335e-19,0,nan,9.404606460598292256583e-01
2034,4.672506261414634043448e-01,4.671956091316148490457e-01,1.514910716527205167673e-07,6.967637143046245803849e-09,6.967637390289611660393e-09,4.672506261414634041551e-01,4.060676852416235369054e-19,0,nan,9.406002553436919783091e-01
2039,4.669754866996467472095e-01,4.669206312747645308829e-01,1.506693896450918976409e-07,6.926023912695940513430e-09,6.926024159939306369974e-09,4.669754866996467469655e-01,5.223946347448028371021e-19,0,nan,9.407392111299940888223e-01
2045,4.666463859041276871290e-01,4.665917232568197380255e-01,1.496918425991591673794e-07,6.876545918449089604037e-09,6.876546165692455460582e-09,4.666463859041276869121e-01,4.646782682715358417521e-19,0,nan,9.409051019012066914169e-01
2050,4.663730190205551110101e-01,4.663185160918304028685e-01,1.488842027971540381445e-07,6.835691472623644272820e-09,6.835691719867010129364e-09,4.663730190205551107932e-01,4.649506417684591115587e-19,0,nan,9.410426360514039819771e-01
2055,4.661004510640100834086e-01,4.660461070157942041416e-01,1.480828420997017057413e-07,6.795176047898996456130e-09,6.795176295142362312674e-09,4.661004510640100831917e-01,4.652225373352448300361e-19,0,nan,9.411795312077409505721e-01
2060,4.658286778411858652103e-01,4.657744918417414418054e-01,1.472876968206001354352e-07,6.754996035587011584995e-09,6.754996282830377441539e-09,4.658286778411858649934e-01,4.654939569242834528036e-19,0,nan,9.413157918144914761268e-01
2066,4.655035931650061525042e-01,4.654495957350243226405e-01,1.463416383438749805201e-07,6.707217753369681967072e-09,6.707218000613047823617e-09,4.655035931650061522603e-01,5.240464142298631306909e-19,0,nan,9.414784731339016028619e-01
2071,4.652335537517731616343e-01,4.651797125627400103314e-01,1.455599467150780478990e-07,6.667763175550037007486e-09,6.667763422793402864031e-09,4.652335537517731613633e-01,5.826117676499231732766e-19,0,nan,9.416133531734335916381e-01
2076,4.649642958652893807341e-01,4.649106101053297110111e-01,1.447842720001549799001e-07,6.628632773589476525420e-09,6.628633020832842381964e-09,4.649642958652893804901e-01,5.246542389997080446950e-19,0,nan,9.417476126110117673885e-01
2082,4.646422122994213695947e-01,4.645887119912304254491e-01,1.438613196481331690052e-07,6.582099395732329292996e-09,6.582099642975695149540e-09,4.646422122994213693237e-01,5.833532467487213162814e-19,0,nan,9.419079107575386283074e-01
2087,4.643746595157538532416e-01,4.643213128718273753875e-01,1.430986705127942601098e-07,6.543670215600041433447e-09,6.543670462843407289991e-09,4.643746595157538529976e-01,5.253204149072709619909e-19,0,nan,9.420408198626270193242e-01
2092,4.641078753665678988810e-01,4.640546815942771726750e-01,1.423418475597523863058e-07,6.505554431468698346606e-09,6.505554678712064203150e-09,4.641078753665678986100e-01,5.840248733277610037222e-19,0,nan,9.421731219075237998397e-01
2098,4.637887434032315991212e-01,4.637357320389257618089e-01,1.414412688687949640896e-07,6.460224560023683899241e-09,6.460224807267049755785e-09,4.637887434032315988231e-01,6.428694134438887360487e-19,0,nan,9.423310888837509694698e-01
2103,4.635236363316362592270e-01,4.634707761158423975733e-01,1.406970601246232434301e-07,6.422786765537287400664e-09,6.422787012780653257208e-09,4.635236363316362588746e-01,7.601892944369348349716e-19,0,nan,9.424620699542517626734e-01
2108,4.632592853072238225107e-01,4.632065754659674137518e-01,1.399584942444190835563e-07,6.385652022112919154091e-09,6.385652269356285010635e-09,4.632592853072238221583e-01,7.606230835159783362269e-19,0,nan,9.425924571151111606700e-01
2114,4.629430566097760091728e-01,4.628905262043561297963e-01,1.390795852206542229214e-07,6.341485929401639245468e-09,6.341486176645005102012e-09,4.629430566097760087663e-01,8.782415220988508631933e-19,0,nan,9.427481434212728097491e-01
2119,4.626803552982712517685e-01,4.626279735846720831359e-01,1.383532381087417473241e-07,6.305006877338490872258e-09,6.305007124581856728802e-09,4.626803552982712513890e-01,8.201574932337404946789e-19,0,nan,9.428772381207420100364e-01
2125,4.623660951484065292590e-01,4.623138908677053244894e-01,1.374888327755954360007e-07,6.261618667304228295835e-09,6.261618914547594152380e-09,4.623660951484065289067e-01,7.620924409362011009738e-19,0,nan,9.430313850054907836543e-01
2130,4.621050251092216233769e-01,4.620529678646878290202e-01,1.367744414268864891819e-07,6.225780495280036268619e-09,6.225780742523402125163e-09,4.621050251092216230246e-01,7.625229913362334511196e-19,0,nan,9.431592063717876333532e-01
2136,4.617927115569163945736e-01,4.617408297744761602657e-01,1.359242283852686137426e-07,6.183152640419301676480e-09,6.183152887662667533024e-09,4.617927115569163942213e-01,7.630386908225586624691e-19,0,nan,9.433118365622210098938e-01
2141,4.615332546457451505907e-01,4.614815182703161073696e-01,1.352215367525300970003e-07,6.147940944003125976392e-09,6.147941191246491832936e-09,4.615332546457451502655e-01,7.047393627037962134112e-19,0,nan,9.434384033478818837033e-01
2147,4.612228660927736060497e-01,4.611713032400970543911e-01,1.343852128207854980146e-07,6.106056397122523079520e-09,6.106056644365888936064e-09,4.612228660927736057244e-01,7.052136302371143041482e-19,0,nan,9.435895391258267155161e-01
2152,4.609650044553970361341e-01,4.609135854065207446616e-01,1.336939715966062323713e-07,6.071457165629672642032e-09,6.071457412873038498576e-09,4.609650044553970358089e-01,7.056081233974097573047e-19,0,nan,9.437148697168856956987e-01
2158,4.606565196479940654437e-01,4.606052722133389193068e-01,1.328712415536545895396e-07,6.030299344367400605079e-09,6.030299591610766461623e-09,4.606565196479940650913e-01,7.649206969371573555456e-19,0,nan,9.438645329297511679841e-01
2163,4.604002357142451425630e-01,4.603491305055869458110e-01,1.321912079602981206015e-07,5.996298948201948181987e-09,5.996299195445314038531e-09,4.604002357142451422377e-01,7.064736864025621784913e-19,0,nan,9.439886453546513684645e-01
2169,4.600936337359573469685e-01,4.600426982631617484260e-01,1.313817842980409965723e-07,5.955851720122031325100e-09,5.955851967365397181644e-09,4.600936337359573466432e-01,7.069444736814481219573e-19,0,nan,9.441368574259660360112e-01
2174,4.598389102138401128702e-01,4.597881154141218007882e-01,1.307127218848613953908e-07,5.922436898586520607973e-09,5.922437145829886464517e-09,4.598389102138401124907e-01,8.252254255592686883767e-19,0,nan,9.442597693642121583699e-01
2180,4.595341704785592065621e-01,4.594835435658970066927e-01,1.299163245694778641250e-07,5.882684566821865413205e-09,5.882684814065231269749e-09,4.595341704785592061556e-01,8.847564355413566423868e-19,0,nan,9.444065513038557379655e-01
2185,4.592809903485175525100e-01,4.592305025803859345535e-01,1.292580030175903229881e-07,5.849842416374762188784e-09,5.849842663618128045328e-09,4.592809903485175521576e-01,7.672116056673763707562e-19,0,nan,9.445282800944165844449e-01
2191,4.589780925936906403294e-01,4.589277708927556695840e-01,1.284743592593598569059e-07,5.810769705796250933349e-09,5.810769953039616789894e-09,4.589780925936906398957e-01,9.448835924683595332720e-19,0,nan,9.446736525085567826032e-01
2197,4.586761911286692105377e-01,4.586260345142695424477e-01,1.276975595294433686651e-07,5.772061405991316511755e-09,5.772061653234682368299e-09,4.586761911286692100769e-01,1.004599611269289419064e-18,0,nan,9.448182646345380902007e-01
2202,4.584253633830336586302e-01,4.583753435976521088539e-01,1.270553982245795825457e-07,5.740079712628473286796e-09,5.740079959871839143341e-09,4.584253633830336581152e-01,1.123402134930116807023e-18,0,nan,9.449381982587703486054e-01
2208,4.581252732046950028213e-01,4.580754167295707704325e-01,1.262909442028854885128e-07,5.702028225701408029155e-09,5.702028472944773885699e-09,4.581252732046950023063e-01,1.124138007772623306143e-18,0,nan,9.450814319334141095350e-01
2214,4.578261627758524171918e-01,4.577764686537224388585e-01,1.255331161646470437879e-07,5.664328965336201025204e-09,5.664329212579566881749e-09,4.578261627758524166768e-01,1.124872438062811287406e-18,0,nan,9.452239220195885302154e-01
2219,4.575776483600725334983e-01,4.575280888066965260012e-01,1.249066002444588237424e-07,5.633178958730216701717e-09,5.633179205973582558261e-09,4.575776483600725330105e-01,1.066247399467708687903e-18,0,nan,9.453420999088236764164e-01
2225,4.572803192575162228200e-01,4.572309203230832081810e-01,1.241607260565483539145e-07,5.596114631585156706504e-09,5.596114878828522563049e-09,4.572803192575162223321e-01,1.066940686208982592052e-18,0,nan,9.454832417109084029164e-01
2231,4.569839537578990594925e-01,4.569347145078195606956e-01,1.234212683245131301397e-07,5.559390841041849944569e-09,5.559391088285215801113e-09,4.569839537578990590317e-01,1.008319700324651952018e-18,0,nan,9.456236561385989428563e-01
2236,4.567377145471575684095e-01,4.566886076591050166258e-01,1.228099030387234353977e-07,5.529044917960848285385e-09,5.529045165204214141929e-09,4.567377145471575679487e-01,1.008863311765693577933e-18,0,nan,9.457401165775135563657e-01
2242,4.564431011240576238240e-01,4.563941522272309359129e-01,1.220820225492950997028e-07,5.492935065272969440299e-09,5.492935312516335296843e-09,4.564431011240576233903e-01,9.501312823574273824147e-19,0,nan,9.458792120142948484855e-01
2248,4.561494355389237535922e-01,4.561006437207098679625e-01,1.213603571122959227765e-07,5.457154529956802842027e-09,5.457154777200168698571e-09,4.561494355389237530772e-01,1.129007276578487414787e-18,0,nan,9.460175958226690915245e-01
2254,4.558567123165467470576e-01,4.558080766719274903235e-01,1.206448375135154019857e-07,5.421699460471229820647e-09,5.421699707714595677192e-09,4.558567123165467465697e-01,1.070272663397101995030e-18,0,nan,9.461552734514483555895e-01
2259,4.556134922397629360665e-01,4.555649860538948568115e-01,1.200532166410518772214e-07,5.392399448257418729544e-09,5.392399695500784586088e-09,4.556134922397629355515e-01,1.130335340595229973386e-18,0,nan,9.462694692586807448530e-01
2265,4.553224826129920393221e-01,4.552741309609713908592e-01,1.193487877886409442453e-07,5.357531244426778484854e-09,5.357531491670144341398e-09,4.553224826129920388613e-01,1.011999057595385810077e-18,0,nan,9.464058661929564052152e-01
2271,4.550324000817138354186e-01,4.549842020795972506232e-01,1.186503137736874251746e-07,5.322977888896227241491e-09,5.322978136139593098036e-09,4.550324000817138349307e-01,1.072211511819515447301e-18,0,nan,9.465415720868905215778e-01
2277,4.547432393427362213429e-01,4.546951941138651339183e-01,1.179577289393788009282e-07,5.288735735679611111506e-09,5.288735982922976968051e-09,4.547432393427362208008e-01,1.192103673770452932577e-18,0,nan,9.466765921803492274855e-01
2283,4.544549951365754755870e-01,4.544071018114978131831e-01,1.172709685208402417670e-07,5.254801190263563383931e-09,5.254801437506929240475e-09,4.544549951365754750720e-01,1.133216792513953960069e-18,0,nan,9.468109316603460931744e-01
2288,4.542154879961242273305e-01,4.541677205985219906409e-01,1.167030712609463182715e-07,5.226754822348912128504e-09,5.226755069592277985048e-09,4.542154879961242268426e-01,1.074139897278536036838e-18,0,nan,9.469223650200259210629e-01
2294,4.539289105832534009725e-01,4.538812935139102626837e-01,1.160268236317479943601e-07,5.193375056214433655056e-09,5.193375303457799511600e-09,4.539289105832534004575e-01,1.134530143208759367638e-18,0,nan,9.470554700077618107698e-01
2300,4.536432350346033423008e-01,4.535957674440693885480e-01,1.153562216367511083224e-07,5.160292985522554728704e-09,5.160293232765920585248e-09,4.536432350346033418129e-01,1.075494882187014820768e-18,0,nan,9.471879087973319525360e-01
2306,4.533584562539401103360e-01,4.533111372996812111179e-01,1.146912037992171277718e-07,5.127505205278706241499e-09,5.127505452522072098043e-09,4.533584562539401098481e-01,1.076170458250356646957e-18,0,nan,9.473196863792201248078e-01
2312,4.530745691865237856962e-01,4.530273980328481521582e-01,1.140317094672436285495e-07,5.095008357969672987279e-09,5.095008605213038843823e-09,4.530745691865237852354e-01,1.017020055073188082915e-18,0,nan,9.474508076941795029326e-01
2318,4.527915688186677664292e-01,4.527445446366534692920e-01,1.133776788006230517732e-07,5.062799132783055303317e-09,5.062799380026421159861e-09,4.527915688186677659684e-01,1.017655705269709133991e-18,0,nan,9.475812776338506605227e-01
2324,4.525094501773038314744e-01,4.524625721447272653749e-01,1.127290527579437075715e-07,5.030874264841499001162e-09,5.030874512084864857706e-09,4.525094501773038310408e-01,9.583907448215179217208e-19,0,nan,9.477111010413703866512e-01
2330,4.522282083295528820925e-01,4.521814756308181613618e-01,1.120857730839279553903e-07,4.999230534451377608923e-09,4.999230781694743465467e-09,4.522282083295528815775e-01,1.138796789861725835830e-18,0,nan,9.478402827119714599345e-01
2336,4.519478383823012729791e-01,4.519012502083705444403e-01,1.114477822970026123884e-07,4.967864766365618615243e-09,4.967865013608984471787e-09,4.519478383823012725183e-01,1.019555541975094044755e-18,0,nan,9.479688273935735470647e-01
2342,4.516683354817826473600e-01,4.516218910301073059127e-01,1.108150236770967567486e-07,4.936773829060372707234e-09,4.936774076303738563778e-09,4.516683354817826468992e-01,1.020186466724153350717e-18,0,nan,9.480967397873653799653e-01
2348,4.513896948131651900053e-01,4.513433932876179832563e-01,1.101874412536621994473e-07,4.905954634025232028947e-09,4.905954881268597885492e-09,4.513896948131651895174e-01,1.080864235991076535344e-18,0,nan,9.482240245483783454695e-01
2354,4.511119116001442159829e-01,4.510657522109522241268e-01,1.095649797939120168284e-07,4.875404135066710679911e-09,4.875404382310076536455e-09,4.511119116001442155763e-01,9.012748371903868496544e-19,0,nan,9.483506862860516605060e-01
2360,4.508349811045400124801e-01,4.507889630682184900923e-01,1.089475847912726370543e-07,4.845119327624707159474e-09,4.845119574868073016019e-09,4.508349811045400120464e-01,9.619503525030136740198e-19,0,nan,9.484767295647892515649e-01
2366,4.505588986259008535699e-01,4.505130211651879202500e-01,1.083352024540450776763e-07,4.815097248101675321264e-09,4.815097495345041177808e-09,4.505588986259008531363e-01,9.625397929478851309392e-19,0,nan,9.486021589045085000464e-01
2372,4.502836595011111085599e-01,4.502379218449032752226e-01,1.077277796942710357885e-07,4.785334973204236584889e-09,4.785335220447602441433e-09,4.502836595011111081534e-01,9.029326427979359240812e-19,0,nan,9.487269787811809691747e-01
2378,4.500092591040043670794e-01,4.499636604872928855351e-01,1.071252641167996311829e-07,4.755829619296972700850e-09,4.755829866540338557394e-09,4.500092591040043666728e-01,9.034832205265757933848e-19,0,nan,9.488511936273652807466e-01
2384,4.497356928449815036835e-01,4.496902325087895268500e-01,1.065276040085506944490e-07,4.726578341768144153623e-09,4.726578589011510010167e-09,4.497356928449815033041e-01,8.437639404812051898083e-19,0,nan,9.489748078327322425990e-01
2390,4.494629561706336077608e-01,4.494176333619541480907e-01,1.059347483279705923598e-07,4.697578334407085438059e-09,4.697578581650451294603e-09,4.494629561706336073001e-01,1.025192214353271727136e-18,0,nan,9.490978257445823746265e-01
2396,4.491910445633697046650e-01,4.491458585351043791085e-01,1.053466466946766689066e-07,4.668826828793034173073e-09,4.668827076036400029617e-09,4.491910445633697042042e-01,1.025812800329179160038e-18,0,nan,9.492202516683559578698e-01
2402,4.489199535410491964606e-01,4.488749035519477457925e-01,1.047632493792864752772e-07,4.640321093695156668780e-09,4.640321340938522525325e-09,4.489199535410491960540e-01,9.056755251688470794241e-19,0,nan,9.493420898681357375385e-01
2409,4.486047118789658747406e-01,4.485598196730833681241e-01,1.040884994592634253124e-07,4.607371436460870822436e-09,4.607371683704236678980e-09,4.486047118789658743341e-01,9.063119577570528018626e-19,0,nan,9.494834972486907800101e-01
2415,4.483353835811391552161e-01,4.482906258281571179472e-01,1.035151272738246558793e-07,4.579389008096746401462e-09,4.579389255340112258006e-09,4.483353835811391547553e-01,1.027770593580524181835e-18,0,nan,9.496040764806412148879e-01
2421,4.480668619045893370681e-01,4.480222378813861623637e-01,1.029463061122893472531e-07,4.551643940074885722424e-09,4.551644187318251578969e-09,4.480668619045893366073e-01,1.028386525501317758812e-18,0,nan,9.497240812242675940557e-01
2427,4.477991425110309844915e-01,4.477546515000892696267e-01,1.023819888522411460517e-07,4.524133649903102789383e-09,4.524133897146468645928e-09,4.477991425110309840307e-01,1.029001352531595093405e-18,0,nan,9.498435155765827728994e-01
2433,4.475322210958025044320e-01,4.474878623851523909850e-01,1.018221289725195453307e-07,4.496855589349021218006e-09,4.496855836592387074550e-09,4.475322210958025039170e-01,1.150746265083716134493e-18,0,nan,9.499623835957268436691e-01
2440,4.472218156373491125034e-01,4.471776103845116869862e-01,1.011745315046866582222e-07,4.465321345034839839719e-09,4.465321592278205696264e-09,4.472218156373491120155e-01,1.090937339277980102226e-18,0,nan,9.501003525298164153969e-01
2446,4.469566085659078551640e-01,4.469125340895261940910e-01,1.006241724978518111240e-07,4.438537866752071630778e-09,4.438538113995437487322e-09,4.469566085659078546490e-01,1.152228252274904475346e-18,0,nan,9.502180072330376313784e-01
2452,4.466921860593552047014e-01,4.466482416646608317339e-01,1.000781274184163325587e-07,4.411978768674821237159e-09,4.411979015918187093703e-09,4.466921860593552041322e-01,1.274269302931695593275e-18,0,nan,9.503351082025990286114e-01
2458,4.464285439495171367856e-01,4.463847289470605177847e-01,9.953635215418026723004e-08,4.385641639660442283962e-09,4.385641886903808140506e-09,4.464285439495171362435e-01,1.214306507928072553954e-18,0,nan,9.504516593395489187359e-01
2465,4.461219423063276381209e-01,4.460782773971163592025e-01,9.890961950635415773244e-08,4.355192360540302817050e-09,4.355192607783668673594e-09,4.461219423063276375788e-01,1.215141051884242289212e-18,0,nan,9.505869458922755592129e-01
2471,4.458599769084931194662e-01,4.458164399157069923436e-01,9.837694681599545408832e-08,4.329328042788086083159e-09,4.329328290031451939703e-09,4.458599769084931188699e-01,1.337440509914646248820e-18,0,nan,9.507023189343707276502e-01
2477,4.455987789171737715002e-01,4.455553691678592166474e-01,9.784840787994611126782e-08,4.303678264925398035517e-09,4.303678512168763892061e-09,4.455987789171737709581e-01,1.216567710441405704153e-18,0,nan,9.508171542579749774184e-01
2484,4.452950124594035148304e-01,4.452517503170708541513e-01,9.723694792378734427472e-08,4.274021634977989981537e-09,4.274021882221355838081e-09,4.452950124594035143154e-01,1.156527734470337387369e-18,0,nan,9.509504541886902062890e-01
2490,4.450354633728690377319e-01,4.449923270333768036955e-01,9.671722258184102208856e-08,4.248828902151697648907e-09,4.248829149395063505452e-09,4.450354633728690372169e-01,1.157202232890662296986e-18,0,nan,9.510641372788097295176e-01
2497,4.447336097183274329658e-01,4.446906193188265312929e-01,9.611593287694461519343e-08,4.219699372507666562421e-09,4.219699619751032418965e-09,4.447336097183274325050e-01,1.036094221883024995776e-18,0,nan,9.511961030547712329041e-01
2503,4.444756908928526839791e-01,4.444328248790027491159e-01,9.560482991930726064184e-08,4.194953266685092622700e-09,4.194953513928458479245e-09,4.444756908928526834641e-01,1.158659612848797785972e-18,0,nan,9.513086511713172561911e-01
2509,4.442185182915259194906e-01,4.441757760170080414786e-01,9.509764344975360450883e-08,4.170409862902682756578e-09,4.170410110146048613122e-09,4.442185182915259190027e-01,1.098313009315587077630e-18,0,nan,9.514206811800335436449e-01
2516,4.439194215630235772750e-01,4.438768228406385552747e-01,9.451082370005460800475e-08,4.142029244732658529431e-09,4.142029491976024385976e-09,4.439194215630235767871e-01,1.099053012595464340093e-18,0,nan,9.515507327875402122106e-01
2522,4.436638525174567243526e-01,4.436213761505860483654e-01,9.401198928044734967275e-08,4.117917758457020592885e-09,4.117918005700386449429e-09,4.436638525174567238105e-01,1.221873459301988794529e-18,0,nan,9.516616524339284246018e-01
2529,4.433666161155636673398e-01,4.433242816994139820258e-01,9.343480852229757098499e-08,4.090035333253289005421e-09,4.090035580496654861965e-09,4.433666161155636667977e-01,1.222692612701027935098e-18,0,nan,9.517904182496519926993e-01
2535,4.431126327163439345498e-01,4.430704192941340126483e-01,9.294414720447850014206e-08,4.066346040479798503902e-09,4.066346287723164360446e-09,4.431126327163439340348e-01,1.162223764133320087173e-18,0,nan,9.519002439643119750146e-01
2542,4.428172359153211710883e-01,4.427751628680975818709e-01,9.237639943522439080507e-08,4.038950620121778531654e-09,4.038950867365144388199e-09,4.428172359153211706546e-01,9.793676348161241818410e-19,0,nan,9.520277429679392838563e-01
2548,4.425648205405409312582e-01,4.425228671474604233264e-01,9.189373698347688103991e-08,4.015674063091876593685e-09,4.015674310335242450229e-09,4.425648205405409308245e-01,9.799262138922645180343e-19,0,nan,9.521364908588258019174e-01
2555,4.422712429465464148448e-01,4.422294283778590531135e-01,9.133522161179690320401e-08,3.988754765032566579462e-09,3.988755012275932436007e-09,4.422712429465464144924e-01,7.967185560386443766675e-19,0,nan,9.522627416582555174370e-01
2561,4.420203782557972209150e-01,4.419786820227808918078e-01,9.086038835584818478722e-08,3.965881743660911929093e-09,3.965881990904277785637e-09,4.420203782557972205355e-01,8.584915516051768978720e-19,0,nan,9.523704275185602657178e-01
2568,4.417285997999695141203e-01,4.416870408653726200795e-01,9.031091003337419414082e-08,3.939427981112038303904e-09,3.939428228355404160449e-09,4.417285997999695137137e-01,9.204199476017088602547e-19,0,nan,9.524954483589632813346e-01
2574,4.414792687284903439200e-01,4.414378268319753966268e-01,8.984374072669022918763e-08,3.916949544730599867252e-09,3.916949791973965723796e-09,4.414792687284903435405e-01,8.595437821187952290658e-19,0,nan,9.526020876747669359442e-01
2581,4.411892696602094550700e-01,4.411479635602510331993e-01,8.930310918567626397230e-08,3.890951017209731904947e-09,3.890951264453097761491e-09,4.411892696602094546905e-01,8.601087706919603464717e-19,0,nan,9.527258964473830784941e-01
2588,4.409002206524500345054e-01,4.408590495501651855906e-01,8.876716421904697498289e-08,3.865193447281456346834e-09,3.865193694524822203378e-09,4.409002206524500341530e-01,7.991960301955700177589e-19,0,nan,9.528490598572970915730e-01
2594,4.406532162935045088368e-01,4.406121602728001481310e-01,8.831147276562599878345e-08,3.843305140840182566295e-09,3.843305388083548422839e-09,4.406532162935045084844e-01,7.996440126357544118567e-19,0,nan,9.529541186557651245804e-01
2601,4.403659168940671250856e-01,4.403249944053033348361e-01,8.778409142281147664050e-08,3.817987497233772225521e-09,3.817987744477138082065e-09,4.403659168940671247332e-01,8.001657088792200856764e-19,0,nan,9.530760968513652869665e-01
2608,4.400795517142526947993e-01,4.400387619776940621589e-01,8.726124721567872402061e-08,3.792902738493674697538e-09,3.792902985737040554082e-09,4.400795517142526945011e-01,6.775038655445382370091e-19,0,nan,9.531974439296151937399e-01
2614,4.398348352727498961035e-01,4.397941587081642795219e-01,8.681666761860358115873e-08,3.771584790623423047832e-09,3.771585037866788904376e-09,4.398348352727498957783e-01,7.395063457034981130771e-19,0,nan,9.533009570986843052710e-01
2621,4.395501906366175976881e-01,4.395096453935058203029e-01,8.630211498927008947643e-08,3.746925274045127212552e-09,3.746925521288493069096e-09,4.395501906366175973629e-01,7.399852364403794408524e-19,0,nan,9.534211450285141463846e-01
2628,4.392664647579288823408e-01,4.392260500751073459846e-01,8.579195589928174590799e-08,3.722490897728162285247e-09,3.722491144971528141993e-09,4.392664647579288820156e-01,7.404631990855393084195e-19,0,nan,9.535407156700769070335e-01
2634,4.390239983662937457828e-01,4.389836949912727282364e-01,8.535813647078837674551e-08,3.701724340700673391056e-09,3.701724587944039247802e-09,4.390239983662937454576e-01,7.408721458417279890716e-19,0,nan,9.536427170781910307479e-01
2641,4.387419646589727769228e-01,4.387017904474273442231e-01,8.485600750897488695108e-08,3.677701117040755093246e-09,3.677701364284120949992e-09,4.387419646589727765704e-01,8.031274289699579072961e-19,0,nan,9.537611538783150883359e-01
2648,4.384608346138812032049e-01,4.384207888226065750006e-01,8.435813406263355729399e-08,3.653895601512370777506e-09,3.653895848755736634252e-09,4.384608346138812029068e-01,6.800050857360531758233e-19,0,nan,9.538789868180830553465e-01
2655,4.381806030322841141592e-01,4.381406849242367720291e-01,8.386446909219749811501e-08,3.630305263930376108719e-09,3.630305511173741965465e-09,4.381806030322841138611e-01,6.804399724000250138935e-19,0,nan,9.539962205051788775409e-01
2661,4.379411157281457221647e-01,4.379013064808597794947e-01,8.344464210391617735657e-08,3.610254346945456914624e-09,3.610254594188822771371e-09,4.379411157281457218666e-01,6.808120697637245668513e-19,0,nan,9.540962330249892351850e-01
2668,4.376625390756977642293e-01,4.376228561589636005199e-01,8.295867025330484416931e-08,3.587057034657912452713e-09,3.587057281901278309459e-09,4.376625390756977638769e-01,8.051082160286147986195e-19,0,nan,9.542123658796379859540e-01
2675,4.373848462690776609072e-01,4.373452889630912753308e-01,8.247677597471536333073e-08,3.564067866715340609431e-09,3.564068113958706466177e-09,4.373848462690776605548e-01,8.056193740215104859601e-19,0,nan,9.543279123907396174656e-01
2682,4.371080322732168079575e-01,4.370685998640833311605e-01,8.199891464320624279097e-08,3.541284447945553606090e-09,3.541284695188919462836e-09,4.371080322732168075780e-01,8.681395269642087972956e-19,0,nan,9.544428769888201042454e-01
2689,4.368320920943754954123e-01,4.367927838740459138230e-01,8.152504223557318561505e-08,3.518704416778087358156e-09,3.518704664021453214902e-09,4.368320920943754949786e-01,9.927861914057978262532e-19,0,nan,9.545572640598721549099e-01
2696,4.365570207797003985642e-01,4.365178360459091136717e-01,8.105511532071429571056e-08,3.496325444688500072384e-09,3.496325691931865929130e-09,4.365570207797003981305e-01,9.934117385619826833761e-19,0,nan,9.546710779459134081247e-01
2703,4.362828134167879073825e-01,4.362437514729911166786e-01,8.058909105017377859141e-08,3.474145235653248228414e-09,3.474145482896614085160e-09,4.362828134167879069218e-01,1.056163362699651583935e-18,0,nan,9.547843229455362693112e-01
2710,4.360094651332532020933e-01,4.359705252885680890724e-01,8.012692714886038226237e-08,3.452161525614912204220e-09,3.452161772858278060966e-09,4.360094651332532015783e-01,1.181157917691583901863e-18,0,nan,9.548970033144494974414e-01
2717,4.357369710963049860169e-01,4.356981526654497064149e-01,7.966858190593691420208e-08,3.430372081957549545334e-09,3.430372329200915402080e-09,4.357369710963049855561e-01,1.057486405495984804658e-18,0,nan,9.550091232660117226039e-01
2724,4.354653265123257868956e-01,4.354266288155602388876e-01,7.921401416587725648761e-08,3.408774702991958948741e-09,3.408774950235324805487e-09,4.354653265123257864619e-01,9.959021823105507252500e-19,0,nan,9.551206869717570079113e-01
2730,4.352331607874005314947e-01,4.351945660401379707694e-01,7.882736046136659901503e-08,3.390413885022559888880e-09,3.390414132265925745627e-09,4.352331607874005311152e-01,8.718792467086110120281e-19,0,nan,9.552158734108825867263e-01
2737,4.349630811730877169824e-01,4.349246059120441459456e-01,7.837970075359889137605e-08,3.369167459819571896596e-09,3.369167707062937753342e-09,4.349630811730877166300e-01,8.101048601813856945979e-19,0,nan,9.553264150154896138466e-01
2744,4.346938375278767169199e-01,4.346554810888260514704e-01,7.793570394369785087151e-08,3.348106974714033882956e-09,3.348107221957399739703e-09,4.346938375278767165946e-01,7.482522724394327620511e-19,0,nan,9.554364120670739181904e-01
2752,4.343871481817878845322e-01,4.343489267327849390730e-01,7.743271407248871188648e-08,3.324262854681345437276e-09,3.324263101924711294022e-09,4.343871481817878842070e-01,7.487805592478811012117e-19,0,nan,9.555614613321707427433e-01
2759,4.341196803007802806744e-01,4.340815762682730144138e-01,7.699643534411521691096e-08,3.303593821445922172674e-09,3.303594068689288029420e-09,4.341196803007802803491e-01,7.492418945860601000450e-19,0,nan,9.556703049537993889940e-01
2766,4.338530339108641967758e-01,4.338150466471615330252e-01,7.656369836641485226644e-08,3.283104264599872103697e-09,3.283104511843237960443e-09,4.338530339108641964505e-01,7.497023791989354952519e-19,0,nan,9.557786165089641654356e-01
2773,4.335872044813373360223e-01,4.335493333438962880011e-01,7.613446563399126493240e-08,3.262792185317872754187e-09,3.262792432561238610933e-09,4.335872044813373357513e-01,6.251350139486018743299e-19,0,nan,9.558863998905037832822e-01
2780,4.333221875175040361497e-01,4.332844318688763287305e-01,7.570870013084235392471e-08,3.242655611915869348756e-09,3.242655859159235205502e-09,4.333221875175040358516e-01,6.880690765955060484194e-19,0,nan,9.559936589533668276531e-01
2787,4.330579785603019722119e-01,4.330203377680813457652e-01,7.528636532277682887679e-08,3.222692599416589109986e-09,3.222692846659954966732e-09,4.330579785603019719680e-01,5.633090738109328002662e-19,0,nan,9.561003975150716894149e-01
2794,4.327945731859336290798e-01,4.327570466227038148454e-01,7.486742514996674301259e-08,3.202901229123061492042e-09,3.202901476366427348788e-09,4.327945731859336288359e-01,5.636519122998260243859e-19,0,nan,9.562066193561598248453e-01
2801,4.325319670055024702971e-01,4.324945540487858273093e-01,7.445184401963323244845e-08,3.183279608199977487020e-09,3.183279855443343343767e-09,4.325319670055024699176e-01,8.773241963988735701725e-19,0,nan,9.563123282206424316944e-01
2808,4.322701556646537324950e-01,4.322328556968605360318e-01,7.403958679886275742788e-08,3.163825869262725157884e-09,3.163826116506091014630e-09,4.322701556646537320884e-01,9.405595305484778621906e-19,0,nan,9.564175278164406692567e-01
2816,4.319719104362887442919e-01,4.319347388486651701564e-01,7.357246131563752651572e-08,3.141796232325803756915e-09,3.141796479569169613661e-09,4.319719104362887438582e-01,1.003956179827033181395e-18,0,nan,9.565371370407769360095e-01
2823,4.317117878190034885029e-01,4.316747279131241246458e-01,7.316721054993394412349e-08,3.122696068316583393582e-09,3.122696315559949250328e-09,4.317117878190034880692e-01,1.004561101250318022249e-18,0,nan,9.566412576671557499246e-01
2830,4.314524465771284018293e-01,4.314154977504425070962e-01,7.276517619188147913784e-08,3.103758078600552571318e-09,3.103758325843918428064e-09,4.314524465771284013956e-01,1.005164931696997595473e-18,0,nan,9.567448804481681414488e-01
2837,4.311938824956819292164e-01,4.311570441503233170905e-01,7.236632493993910895647e-08,3.084980497015006878458e-09,3.084980744258372735204e-09,4.311938824956819288098e-01,9.429071960132358861611e-19,0,nan,9.568480089467723754865e-01
2845,4.308993269498750026503e-01,4.308626141427556212869e-01,7.191435046375460348727e-08,3.063714587407310330225e-09,3.063714834650676186971e-09,4.308993269498750022437e-01,9.435517515425585526116e-19,0,nan,9.569652693697713266184e-01
2852,4.306424141708192370500e-01,4.306058105794396798668e-01,7.152220998286052223705e-08,3.045274898817689981818e-09,3.045275146061055838564e-09,4.306424141708192366163e-01,1.007055632987830360713e-18,0,nan,9.570673505322863691800e-01
2859,4.303862655168738874224e-01,4.303497705577842882808e-01,7.113315068238847501710e-08,3.026990218543935611461e-09,3.026990465787301468207e-09,4.303862655168738869345e-01,1.133611866151310901555e-18,0,nan,9.571689483912751176750e-01
2867,4.300944546273253601227e-01,4.300580831107555518508e-01,7.069224385991510716621e-08,3.006281104177741317943e-09,3.006281351421107174689e-09,4.300944546273253596077e-01,1.197402166872521125860e-18,0,nan,9.572844728220017956736e-01
2874,4.298399296811759054090e-01,4.298036655617130851674e-01,7.030968125050938705494e-08,2.988322984698316299179e-09,2.988323231941682155925e-09,4.298399296811759048398e-01,1.324228163207372739394e-18,0,nan,9.573850465223732631608e-01
2881,4.295861561383074352365e-01,4.295499988464668330830e-01,6.993010189731671016485e-08,2.970514694240552226347e-09,2.970514941483918083093e-09,4.295861561383074346944e-01,1.261914702084161277640e-18,0,nan,9.574851475752896733020e-01
2889,4.292970442089214258509e-01,4.292610083140439293482e-01,6.949991097496082732687e-08,2.950343770467013514406e-09,2.950344017710379371152e-09,4.292970442089214252817e-01,1.325902771130845082478e-18,0,nan,9.575989742902509703677e-01
2896,4.290448674404397307904e-01,4.290089371674578068157e-01,6.912662260615910265570e-08,2.932851169685465623717e-09,2.932851416928831480463e-09,4.290448674404397302483e-01,1.263506750416975958535e-18,0,nan,9.576980736830293030205e-01
2903,4.287934296571117065205e-01,4.287576044500717751347e-01,6.875622338521545502843e-08,2.915503428587021435560e-09,2.915503675830387292306e-09,4.287934296571117059513e-01,1.327460033634517987416e-18,0,nan,9.577967107733924699456e-01
2911,4.285069720826928795106e-01,4.284712662756634940823e-01,6.833641031668726291694e-08,2.895852844964341728539e-09,2.895853092207707585285e-09,4.285069720826928789956e-01,1.201838162463389623479e-18,0,nan,9.579088769318502101708e-01
2918,4.282571047809623345577e-01,4.282215028626927152652e-01,6.797210435976682653879e-08,2.878810361498575369330e-09,2.878810608741941226076e-09,4.282571047809623340427e-01,1.202539376886732619403e-18,0,nan,9.580065342062481730900e-01
2926,4.279724319629001202329e-01,4.279369481101787608902e-01,6.755918000951196472362e-08,2.859504690330185283835e-09,2.859504937573551140581e-09,4.279724319629001198263e-01,9.500046832860234853885e-19,0,nan,9.581175889187621662335e-01
2933,4.277241175729931678916e-01,4.276887364508064221793e-01,6.720083689760207075483e-08,2.842760592771840966614e-09,2.842760840015206823361e-09,4.277241175729931674850e-01,9.505562066246593036194e-19,0,nan,9.582142809079510978321e-01
2941,4.274412095938274958518e-01,4.274059452241635050887e-01,6.679465419109244151780e-08,2.823792089021990415949e-09,2.823792336265356272695e-09,4.274412095938274953096e-01,1.268247127500596700388e-18,0,nan,9.583242406167024542325e-01
2948,4.271944308284988061730e-01,4.271592680497041094861e-01,6.644214693616405512066e-08,2.807339693775087497356e-09,2.807339941018453354102e-09,4.271944308284988056851e-01,1.142081783866572420812e-18,0,nan,9.584199815654800088294e-01
2956,4.269132680902595550004e-01,4.268782207719507907609e-01,6.604256265835217755770e-08,2.788700823919893243721e-09,2.788701071163259100468e-09,4.269132680902595545396e-01,1.079343177520822215514e-18,0,nan,9.585288623898696799960e-01
2964,4.266330282420646399278e-01,4.265980957035863424976e-01,6.564644027937269341922e-08,2.770234749386923775663e-09,2.770234996630289632410e-09,4.266330282420646394128e-01,1.207117119020645152716e-18,0,nan,9.586371742912705180145e-01
2971,4.263885711564184417246e-01,4.263537384964876838763e-01,6.530264227179214439871e-08,2.754217064695425536435e-09,2.754217311938791393181e-09,4.263885711564184412910e-01,1.017102470213978110098e-18,0,nan,9.587314840086076525799e-01
2979,4.261100471042466293712e-01,4.260753279634480862679e-01,6.491290594795833748138e-08,2.736069467994842145041e-09,2.736069715238208001787e-09,4.261100471042466289917e-01,8.905463810316823947845e-19,0,nan,9.588387411331129166225e-01
2986,4.258670830737061769342e-01,4.258324627170986167307e-01,6.457463673675413167289e-08,2.720327355436153858006e-09,2.720327602679519714752e-09,4.258670830737061765547e-01,8.910544520865218764150e-19,0,nan,9.589321346638546470181e-01
2994,4.255902559995044365086e-01,4.255557479212350714638e-01,6.419115250322850827231e-08,2.702491209042074447235e-09,2.702491456285440303981e-09,4.255902559995044361291e-01,8.916340424165359968294e-19,0,nan,9.590383523479128905832e-01
3002,4.253143263884132728545e-01,4.252799299347222859616e-01,6.381094913819642002981e-08,2.684818361366535077980e-09,2.684818608609900934726e-09,4.253143263884132725021e-01,8.284830399434867197232e-19,0,nan,9.591440218321648017983e-01
3009,4.250736200711559127868e-01,4.250393207569965372931e-01,6.348093373890052713833e-08,2.669487067719280806600e-09,2.669487314962646663346e-09,4.250736200711559124616e-01,7.651866321208165709766e-19,0,nan,9.592360362652944262129e-01
3017,4.247993591577978936670e-01,4.247651702571519938289e-01,6.310678372415269031362e-08,2.652115259064400357483e-09,2.652115506307766214229e-09,4.247993591577978933689e-01,7.018739341430114802286e-19,0,nan,9.593406892526709400424e-01
3025,4.245259808065327500836e-01,4.244919016812468162919e-01,6.273581067572127928511e-08,2.634901310556743441482e-09,2.634901557800109298228e-09,4.245259808065327497854e-01,7.023259138747288653145e-19,0,nan,9.594448060962088281460e-01
3033,4.242534799181232780000e-01,4.242195099353577644871e-01,6.236797940909443854197e-08,2.617843382573974867888e-09,2.617843629817340724634e-09,4.242534799181232777290e-01,6.388882023399930164707e-19,0,nan,9.595483909063552739951e-01
3040,4.240157574581726832193e-01,4.239818824601198588519e-01,6.204867699975859063775e-08,2.603044254900237692742e-09,2.603044502143603549488e-09,4.240157574581726830025e-01,5.113971136284746587291e-19,0,nan,9.596385943810158881571e-01
3048,4.237448882160128408312e-01,4.237111211880287313586e-01,6.168664340627040673261e-08,2.586273997698414978379e-09,2.586274244941780835125e-09,4.237448882160128406415e-01,4.477585109846603932780e-19,0,nan,9.597411925619639179604e-01
3056,4.234748820112563696776e-01,4.234412223354602530627e-01,6.132765308644376451522e-08,2.569654616169686156335e-09,2.569654863413052013082e-09,4.234748820112563694607e-01,5.120502861167030435415e-19,0,nan,9.598432702954093803161e-01
3064,4.232057339066101330632e-01,4.231721809702158574066e-01,6.097167267332419359241e-08,2.553184369555810806720e-09,2.553184616799176663467e-09,4.232057339066101328193e-01,5.764229292391169691863e-19,0,nan,9.599448315323083222523e-01
3072,4.229374390054779812517e-01,4.229039922007391731715e-01,6.061866925071502536741e-08,2.536861541583837107705e-09,2.536861788827202964451e-09,4.229374390054779810078e-01,5.767885893073629282220e-19,0,nan,9.600458801837196674855e-01
3080,4.226699924515231771179e-01,4.226366511756791763009e-01,6.026861034594679415784e-08,2.520684440060105447128e-09,2.520684687303471303874e-09,4.226699924515231769281e-01,4.488972095806502907994e-19,0,nan,9.601464201213076183608e-01
3087,4.224366688392204956715e-01,4.224034194105861359967e-01,5.996469903373901095504e-08,2.506647705207099146757e-09,2.506647952450465003503e-09,4.224366688392204954275e-01,5.774723332601702086284e-19,0,nan,9.602339782763969423438e-01
3095,4.221707999852112532012e-01,4.221376549685483151140e-01,5.962007509003380252838e-08,2.490739361929696086993e-09,2.490739609173061943739e-09,4.221707999852112528760e-01,7.704480076714099861075e-19,0,nan,9.603335746758544152753e-01
3103,4.219057657367845512377e-01,4.218727245433715590344e-01,5.927830471215040850431e-08,2.474972010600142325833e-09,2.474972257843508182579e-09,4.219057657367845509395e-01,7.066876578774342433890e-19,0,nan,9.604326732775297558397e-01
3111,4.216415613895818779620e-01,4.216086234354802145100e-01,5.893935708023704397695e-08,2.459344048638385503280e-09,2.459344295881751360027e-09,4.216415613895818776909e-01,6.428458860366827101162e-19,0,nan,9.605312778050396253044e-01
3119,4.213781822774523125904e-01,4.213453469834555337441e-01,5.860320178459031558696e-08,2.443853895672347697561e-09,2.443854142915713554307e-09,4.213781822774523122923e-01,7.075724609709292066120e-19,0,nan,9.606293919449491416256e-01
3127,4.211156237720477337502e-01,4.210828905636315444821e-01,5.826980881917376782484e-08,2.428499993175127697243e-09,2.428500240418493553989e-09,4.211156237720477334521e-01,7.080136204941829203778e-19,0,nan,9.607270193472316366259e-01
3135,4.208538812824233129066e-01,4.208212495896961950986e-01,5.793914857525494149735e-08,2.413280804109024890918e-09,2.413281051352390747664e-09,4.208538812824233125813e-01,7.728588619748952017889e-19,0,nan,9.608241636257215937040e-01
3143,4.205929502546432099009e-01,4.205604195122976915770e-01,5.761119183515848619290e-08,2.398194812576239723777e-09,2.398195059819605580523e-09,4.205929502546432096027e-01,7.088934734949761045458e-19,0,nan,9.609208283585608633814e-01
3151,4.203328261713913910455e-01,4.203003958186559473140e-01,5.728590976613292247759e-08,2.383240523476109189211e-09,2.383240770719475045957e-09,4.203328261713913907203e-01,7.738169171993856425708e-19,0,nan,9.610170170886382909120e-01
3159,4.200735045515874901685e-01,4.200411740321790660905e-01,5.696327391432870760486e-08,2.368416462168739112857e-09,2.368416709412104969603e-09,4.200735045515874898161e-01,8.388191643601182324992e-19,0,nan,9.611127333240228576522e-01
3167,4.198149809500076353038e-01,4.197827497120847809560e-01,5.664325619888531168413e-08,2.353721174144898269210e-09,2.353721421388264125956e-09,4.198149809500076350328e-01,6.456428555932198183901e-19,0,nan,9.612079805383904520383e-01
3176,4.195250902901123202856e-01,4.194929700897086851546e-01,5.628633126745743443058e-08,2.337341113821190833060e-09,2.337341361064556689806e-09,4.195250902901123199603e-01,7.753067915931447108766e-19,0,nan,9.613145773093948112252e-01
3184,4.192682478792434551049e-01,4.192362258021993821476e-01,5.597178552357841094167e-08,2.322914729617606505814e-09,2.322914976860972362561e-09,4.192682478792434547525e-01,8.404302206049154264195e-19,0,nan,9.614088392332232197433e-01
3192,4.190121898222872664174e-01,4.189802653303458483810e-01,5.565977250408068611307e-08,2.308612699572342270901e-09,2.308612946815708127647e-09,4.190121898222872660379e-01,9.056317920747576666817e-19,0,nan,9.615026427741918262928e-01
3200,4.187569118180242037453e-01,4.187250843771830940293e-01,5.535026560644964605874e-08,2.294433648855973736141e-09,2.294433896099339592887e-09,4.187569118180242034200e-01,7.767290343544161366688e-19,0,nan,9.615959912684827611234e-01
3208,4.185024095992230930687e-01,4.184706786796906354626e-01,5.504323857248536558308e-08,2.280376221171432633199e-09,2.280376468414798489946e-09,4.185024095992230926892e-01,9.067349474363241537925e-19,0,nan,9.616888880199762490312e-01
3216,4.182486789322907636392e-01,4.182170440084426795845e-01,5.473866548301036806585e-08,2.266439078459491261149e-09,2.266439325702857117895e-09,4.182486789322907631513e-01,1.166509309399302251972e-18,0,nan,9.617813363006406613353e-01
3225,4.179641489490023741537e-01,4.179326213971479209077e-01,5.439892214393514648115e-08,2.250901928036822512658e-09,2.250902175280188369404e-09,4.179641489490023736387e-01,1.232153602708761308667e-18,0,nan,9.618848085871143965462e-01
3233,4.177120439244931295042e-01,4.176806112650139129680e-01,5.409947914422925933808e-08,2.237216029696153174053e-09,2.237216276939519030799e-09,4.177120439244931290163e-01,1.168007924872450215992e-18,0,nan,9.619763145877744788740e-01
3241,4.174606974348981460507e-01,4.174293591549197752371e-01,5.380241121999062438581e-08,2.223646349288781906877e-09,2.223646596532147763623e-09,4.174606974348981455086e-01,1.298567959986919246150e-18,0,nan,9.620673821410251171159e-01
3250,4.171788342185680063411e-01,4.171476015074548618551e-01,5.347101817652082135591e-08,2.208517800132019259156e-09,2.208518047375385115902e-09,4.171788342185680057990e-01,1.299445326027099072462e-18,0,nan,9.621693129706585917416e-01
3258,4.169290860472675773994e-01,4.168979466390094260053e-01,5.317891608208544079707e-08,2.195190900813138087514e-09,2.195191148056503944261e-09,4.169290860472675769386e-01,1.105190159973870768863e-18,0,nan,9.622594592259995906159e-01
3266,4.166800837087909912724e-01,4.166490371028619001223e-01,5.288911330180497721729e-08,2.181976319207692393493e-09,2.181976566451058250239e-09,4.166800837087909908387e-01,1.040800570869838541617e-18,0,nan,9.623491767608145454251e-01
3275,4.164008426022933806779e-01,4.163698998055157584144e-01,5.256580418598078223974e-08,2.167242658519297546396e-09,2.167242905762663403143e-09,4.164008426022933802443e-01,1.041498538484977651285e-18,0,nan,9.624496003311567737153e-01
3283,4.161534119164738528473e-01,4.161225608712063207947e-01,5.228080942381612771690e-08,2.154262740575679525210e-09,2.154262987819045381956e-09,4.161534119164738524678e-01,9.118530558776005536287e-19,0,nan,9.625384169316986790075e-01
3291,4.159067146663656269561e-01,4.158759548840447785594e-01,5.199804117751270963338e-08,2.141391398918312617813e-09,2.141391646161678474560e-09,4.159067146663656265224e-01,1.042735915774031966643e-18,0,nan,9.626268142529484444993e-01
3300,4.156300520848142306682e-01,4.155993943939888536068e-01,5.168256003928720907984e-08,2.127039472216162994586e-09,2.127039719459528851332e-09,4.156300520848142302074e-01,1.108644384579560104557e-18,0,nan,9.627257637572474381540e-01
3308,4.153849004596169644391e-01,4.153543330059419546002e-01,5.140444814857716719212e-08,2.114395006069869003302e-09,2.114395253313234860048e-09,4.153849004596169640054e-01,1.044045819947572970455e-18,0,nan,9.628132799120252166320e-01
3317,4.151099669107476890326e-01,4.150795004039175677959e-01,5.109414892561303802039e-08,2.100295416967342862384e-09,2.100295664210708719131e-09,4.151099669107476885718e-01,1.110033388828296744273e-18,0,nan,9.629112455161629412757e-01
3325,4.148663435658182521368e-01,4.148359662869139383244e-01,5.082059362728433882419e-08,2.087872710440703312764e-09,2.087872957684069169510e-09,4.148663435658182517302e-01,9.800163859702473010066e-19,0,nan,9.629978936173115330443e-01
3334,4.145931196950913356957e-01,4.145628422368273414034e-01,5.051536557522779330794e-08,2.074019783111270106233e-09,2.074020030354635962979e-09,4.145931196950913352891e-01,9.806622333266808066321e-19,0,nan,9.630948899266944623855e-01
3342,4.143510075655440983626e-01,4.143208183422047488880e-01,5.024626973318508498689e-08,2.061813860607431144465e-09,2.061814107850797001211e-09,4.143510075655440980102e-01,8.504038837218224588045e-19,0,nan,9.631806828281205190220e-01
3351,4.140794743298229217178e-01,4.140493838189785338715e-01,4.994600501667798547247e-08,2.048202074487401635318e-09,2.048202321730767492064e-09,4.140794743298229213925e-01,7.855029575471650883683e-19,0,nan,9.632767241604560778858e-01
3359,4.138388566246580509774e-01,4.138088533716211845433e-01,4.968127403999537344403e-08,2.036208096179716716684e-09,2.036208343423082573430e-09,4.138388566246580505979e-01,9.169529499113647987519e-19,0,nan,9.633616744634908862647e-01
3368,4.135689952856893342105e-01,4.135390896546844505656e-01,4.938586764216118579888e-08,2.022832080973560820547e-09,2.022832328216926677293e-09,4.135689952856893338853e-01,7.864725244235596495447e-19,0,nan,9.634567748558374759241e-01
3377,4.133000115846067987506e-01,4.132702030053628700394e-01,4.909299171559339627804e-08,2.009578761368122019680e-09,2.009579008611487876426e-09,4.133000115846067984253e-01,7.869843760676186231484e-19,0,nan,9.635513826925773285385e-01
3385,4.130616476001343781931e-01,4.130319248142575160878e-01,4.883475904126595606152e-08,1.997899869318905440801e-09,1.997900116562271297547e-09,4.130616476001343778679e-01,7.874385182826775610373e-19,0,nan,9.636350681310218502305e-01
3394,4.127943077126162771254e-01,4.127646809143740463293e-01,4.854658607335673075598e-08,1.984874386998666189880e-09,1.984874634242032046626e-09,4.127943077126162768002e-01,7.879484907337794521134e-19,0,nan,9.637287559688812087970e-01
3403,4.125278307760195103200e-01,4.124982994088628924546e-01,4.826086296082815768218e-08,1.971967487016978602195e-09,1.971967734260344458941e-09,4.125278307760195098321e-01,1.182686212226431900597e-18,0,nan,9.638219621726178012555e-01
3411,4.122916827965201286776e-01,4.122622357935284610633e-01,4.800892156117809295226e-08,1.960593118002678421543e-09,1.960593365246044278289e-09,4.122916827965201282439e-01,1.051878771971827360970e-18,0,nan,9.639044107928810850724e-01
3420,4.120268222666431514939e-01,4.119974696561217748629e-01,4.772775213848042567949e-08,1.947906445547329652686e-09,1.947906692790695509432e-09,4.120268222666431510602e-01,1.052554944380648128241e-18,0,nan,9.639967173219248463526e-01
3429,4.117628103531292151193e-01,4.117335515918225197576e-01,4.744895510419208502286e-08,1.935334409459209513222e-09,1.935334656702575369968e-09,4.117628103531292146314e-01,1.184883543028230257940e-18,0,nan,9.640885528177684930568e-01
3438,4.114996421741096446453e-01,4.114704767232667401904e-01,4.717250434976509456367e-08,1.922875681334304543577e-09,1.922875928577670400323e-09,4.114996421741096442387e-01,9.880344306837521854224e-19,0,nan,9.641799208774181367712e-01
3447,4.112373128881796419327e-01,4.112082402135056346290e-01,4.689837412067048959640e-08,1.910528951534916296021e-09,1.910529198778282152767e-09,4.112373128881796415261e-01,9.886647002593779809285e-19,0,nan,9.642708250613429592419e-01
3455,4.110048316742236719273e-01,4.109758410222759818882e-01,4.665663035481741206326e-08,1.899647059668417944393e-09,1.899647306911783801139e-09,4.110048316742236715208e-01,9.892239296211726838924e-19,0,nan,9.643512422038229304762e-01
3464,4.107440738960909081402e-01,4.107151750230766224198e-01,4.638681429924941565250e-08,1.887508374079177248286e-09,1.887508621322543105032e-09,4.107440738960909077878e-01,8.578716735105704967281e-19,0,nan,9.644412797651828531120e-01
3473,4.104841412480846510975e-01,4.104553336323139656552e-01,4.611924630394601005682e-08,1.875478005998373625656e-09,1.875478253241739482402e-09,4.104841412480846507722e-01,7.923829913542829721940e-19,0,nan,9.645308635355856663918e-01
3482,4.102250290420538079864e-01,4.101963121661095176037e-01,4.585390193789651706367e-08,1.863554715851867247749e-09,1.863554963095233104495e-09,4.102250290420538076340e-01,8.589571116141392823663e-19,0,nan,9.646199969377481344074e-01
3491,4.099667326282269333546e-01,4.099381059789187874555e-01,4.559075709723194469093e-08,1.851737281359744210402e-09,1.851737528603110067148e-09,4.099667326282269330293e-01,7.933830378393404312063e-19,0,nan,9.647086833600470260480e-01
3500,4.097092473948023803334e-01,4.096807104631220396152e-01,4.532978800002329707621e-08,1.840024497251878764181e-09,1.840024744495244620927e-09,4.097092473948023800081e-01,7.938816461035964044801e-19,0,nan,9.647969261569487601430e-01
3509,4.094525687675438442754e-01,4.094241210486204288535e-01,4.507097118117558305935e-08,1.828415174988879828114e-09,1.828415422232245684860e-09,4.094525687675438440044e-01,6.619827638088603056752e-19,0,nan,9.648847286494326006868e-01
3518,4.091966922093812156225e-01,4.091683332024374352017e-01,4.481428348741552592674e-08,1.816908142488306626663e-09,1.816908389731672483409e-09,4.091966922093812153514e-01,6.623967111217083838908e-19,0,nan,9.649720941254075445002e-01
3527,4.089416132200166584644e-01,4.089133424283255159452e-01,4.455970207237102123099e-08,1.805502243856040912166e-09,1.805502491099406768912e-09,4.089416132200166581663e-01,7.290908721316692761384e-19,0,nan,9.650590258401229802588e-01
3536,4.086873273355358342077e-01,4.086591442663778933478e-01,4.430720439174043765352e-08,1.794196339122706035820e-09,1.794196586366071892566e-09,4.086873273355358339638e-01,5.969000565778667743658e-19,0,nan,9.651455270165732574497e-01
3545,4.084338301280241900662e-01,4.084057342926453987699e-01,4.405676819854989857415e-08,1.782989303985025627753e-09,1.782989551228391484499e-09,4.084338301280241897409e-01,7.963607021575511914961e-19,0,nan,9.652316008458962474383e-01
3554,4.081811172051882339879e-01,4.081531081187582946557e-01,4.380837153849672477995e-08,1.771880029552017247948e-09,1.771880276795383104694e-09,4.081811172051882336627e-01,7.968537446629269669093e-19,0,nan,9.653172504877660068008e-01
3563,4.079291842099817196900e-01,4.079012613915529978747e-01,4.356199274537726274089e-08,1.760867422095918843729e-09,1.760867669339284700475e-09,4.079291842099817193648e-01,7.973458735872726201794e-19,0,nan,9.654024790707796546490e-01
3572,4.076780268202366653370e-01,4.076501897927036289007e-01,4.331761043659736186110e-08,1.749950402807748212441e-09,1.749950650051114069188e-09,4.076780268202366650117e-01,7.978370928710199698484e-19,0,nan,9.654872896928385486237e-01
3581,4.074276407482991323552e-01,4.073998890383583126418e-01,4.307520350876380507258e-08,1.739127907557398059210e-09,1.739128154800763915956e-09,4.074276407482991320570e-01,7.318001225589612005937e-19,0,nan,9.655716854215238668393e-01
3591,4.071503334614045915504e-01,4.071226759982544226484e-01,4.280815395854682502872e-08,1.727212498131322550954e-09,1.727212745374688407700e-09,4.071503334614045912523e-01,7.322985465804047562658e-19,0,nan,9.656649755436592046489e-01
3600,4.069015617998764699278e-01,4.068739886674308576955e-01,4.256984920854926075983e-08,1.716586123786616209330e-09,1.716586371029982066076e-09,4.069015617998764696025e-01,7.993595559252780322193e-19,0,nan,9.657485053257921499108e-01
3609,4.066535483336167155989e-01,4.066260590701503398138e-01,4.233345592328008591633e-08,1.706051054184470501879e-09,1.706051301427836358625e-09,4.066535483336167152736e-01,7.998470764081688913583e-19,0,nan,9.658316295682391181866e-01
3618,4.064062889131350082047e-01,4.063788830605653253439e-01,4.209895410252531978510e-08,1.695606283114281494941e-09,1.695606530357647351687e-09,4.064062889131350078252e-01,9.337226581428083246989e-19,0,nan,9.659143512177613773075e-01
3628,4.061324355923529296701e-01,4.061051218856838214020e-01,4.184059090464269828314e-08,1.684105680673987347714e-09,1.684105927917353204461e-09,4.061324355923529293177e-01,8.676128158635149345985e-19,0,nan,9.660057955332710547067e-01
3637,4.058867545664156720577e-01,4.058595233153746811004e-01,4.161001765147726670473e-08,1.673848296067862996173e-09,1.673848543311228852919e-09,4.058867545664156716240e-01,1.068477510327916162948e-18,0,nan,9.660876768136575999711e-01
3646,4.056418148844942346012e-01,4.056146656420942695983e-01,4.138127527136780955784e-08,1.663678165063553041894e-09,1.663678412306918898640e-09,4.056418148844942342217e-01,9.354823552349507106602e-19,0,nan,9.661691644882002227802e-01
3656,4.053705242750702448270e-01,4.053434656333840270233e-01,4.112924133297489684798e-08,1.652479196530956645554e-09,1.652479443774322502300e-09,4.053705242750702444205e-01,1.002973305494150952293e-18,0,nan,9.662592481556970087854e-01
3665,4.051271364989475952606e-01,4.051001589336861410842e-01,4.090430214347797541246e-08,1.642490156715414679654e-09,1.642490403958780536400e-09,4.051271364989475948270e-01,1.070480918019986432749e-18,0,nan,9.663399141512108917579e-01
3674,4.048844776718418794683e-01,4.048575807467647106892e-01,4.068113561530828067101e-08,1.632585450132673585469e-09,1.632585697376039442215e-09,4.048844776718418790617e-01,1.004177332309570803566e-18,0,nan,9.664201952624101167426e-01
3684,4.046157069255907914277e-01,4.045888990931911122109e-01,4.043522969603089173024e-08,1.621678019612351337168e-09,1.621678266855717193914e-09,4.046157069255907910482e-01,9.378547443283302433557e-19,0,nan,9.665089484316815832241e-01
3693,4.043745741529104158586e-01,4.043478460508089770585e-01,4.021574588738126178613e-08,1.611948365517018759420e-09,1.611948612760384616167e-09,4.043745741529104154521e-01,1.005443568092195057343e-18,0,nan,9.665884260037299824863e-01
3703,4.041074894347725403787e-01,4.040808494226046776573e-01,3.997388766156994845399e-08,1.601233223869087776367e-09,1.601233471112453633113e-09,4.041074894347725400263e-01,8.719603453790101051245e-19,0,nan,9.666762930546650943995e-01
3712,4.038678655273524646609e-01,4.038413043503523561565e-01,3.975800750232982917321e-08,1.591674664427863226432e-09,1.591674911671229083178e-09,4.038678655273524643898e-01,6.711366916193010806509e-19,0,nan,9.667549790936598330020e-01
3722,4.036024478936672005443e-01,4.035759738200777202867e-01,3.952011028258470858257e-08,1.581147475006932292584e-09,1.581147722250298149330e-09,4.036024478936672002191e-01,8.058936546176356661207e-19,0,nan,9.668419732333123644717e-01
3731,4.033643159406244916242e-01,4.033379198215164735427e-01,3.930775678922854387604e-08,1.571756161210692075179e-09,1.571756408454057931925e-09,4.033643159406244912447e-01,9.407643298466315314790e-19,0,nan,9.669198795073166862357e-01
3741,4.031005467536556654455e-01,4.030742367673148537986e-01,3.907373617001462346147e-08,1.561412706314076979613e-09,1.561412953557442836359e-09,4.031005467536556650661e-01,9.413799197891690337139e-19,0,nan,9.670060136815437475881e-01
3750,4.028638901165271238509e-01,4.028376572181223877456e-01,3.886483438037879150673e-08,1.552184894459169310279e-09,1.552185141702535167026e-09,4.028638901165271235527e-01,7.400901514088868646021e-19,0,nan,9.670831517264576102349e-01
3760,4.026017510380342260222e-01,4.025756033173001953050e-01,3.863460816687665008363e-08,1.542021071490556291974e-09,1.542021318733922148720e-09,4.026017510380342257241e-01,7.405720334419177314350e-19,0,nan,9.671684386263457064675e-01
3770,4.023404626450253842337e-01,4.023143996054143579715e-01,3.840634672170654927067e-08,1.531950181613009143220e-09,1.531950428856374999966e-09,4.023404626450253839627e-01,6.736845241452063790654e-19,0,nan,9.672532846055900217740e-01
3779,4.021060263300413051279e-01,4.020800390823404914166e-01,3.820257321680668170515e-08,1.522964937565902570004e-09,1.522965184809268426750e-09,4.021060263300413048298e-01,7.414850261129710943952e-19,0,nan,9.673292718197058126972e-01
3789,4.018463406188388436981e-01,4.018204371202721171400e-01,3.797798482960653681322e-08,1.513067631350090407367e-09,1.513067878593456264113e-09,4.018463406188388434542e-01,6.070616157249688760970e-19,0,nan,9.674132894181052270597e-01
3799,4.015874913336747565153e-01,4.015616710996632574872e-01,3.775529861207087967464e-08,1.503260140825465438307e-09,1.503260388068831295054e-09,4.015874913336747562443e-01,6.749476738461535096589e-19,0,nan,9.674968758915325046607e-01
3808,4.013552381226438091593e-01,4.013294924157567408784e-01,3.755648999825282375252e-08,1.494509327574209740063e-09,1.494509574817575596809e-09,4.013552381226438089425e-01,5.402705979654862329458e-19,0,nan,9.675717378425795226144e-01
3818,4.010979647542338807529e-01,4.010723014022950262138e-01,3.733736024899284511480e-08,1.484869619499080700869e-09,1.484869866742446557615e-09,4.010979647542338805361e-01,5.406171398300818189648e-19,0,nan,9.676545142709821366788e-01
3828,4.008415138951251359975e-01,4.008159324251499886860e-01,3.712007251607162049073e-08,1.475316736579653587347e-09,1.475316983823019444093e-09,4.008415138951251358620e-01,3.381018853155674976687e-19,0,nan,9.677368690820137045699e-01
3838,4.005858808239553712170e-01,4.005603807668732696968e-01,3.690460660331813677649e-08,1.465849675904750555757e-09,1.465849923148116412504e-09,4.005858808239553710815e-01,3.383176443511424168501e-19,0,nan,9.678188054892824603004e-01
3848,4.003310608584106336961e-01,4.003056417490225177042e-01,3.669094258739364224579e-08,1.456467448686054557455e-09,1.456467695929420414201e-09,4.003310608584106335063e-01,4.739461878829057844237e-19,0,nan,9.679003266738156233367e-01
3857,4.001024142559310813993e-01,4.000770676048886362547e-01,3.650016934461208810661e-08,1.448095170756271794146e-09,1.448095417999637650892e-09,4.001024142559310811554e-01,6.097076151437450925083e-19,0,nan,9.679733433276459032596e-01
3867,3.998491264293064903132e-01,3.998238598525972386719e-01,3.628987500187615184156e-08,1.438871452548558841348e-09,1.438871699791924698094e-09,3.998491264293064900693e-01,6.100938396131976358309e-19,0,nan,9.680540842378247590357e-01
3877,3.995966383465478740430e-01,3.995714513899666601321e-01,3.608132628108475887755e-08,1.429729778029893692343e-09,1.429730025273259549089e-09,3.995966383465478737990e-01,6.104793319048850035190e-19,0,nan,9.681344189697785980941e-01
3887,3.993449454736556767970e-01,3.993198376867094816429e-01,3.587450428187031876281e-08,1.420669211292003385001e-09,1.420669458535369241747e-09,3.993449454736556765259e-01,6.787378836105914826432e-19,0,nan,9.682143505813473135678e-01
3897,3.990940433136671273116e-01,3.990690142495354944931e-01,3.566939035601316035527e-08,1.411688829442640190372e-09,1.411689076686006047118e-09,3.990940433136671270406e-01,6.791645920616873304918e-19,0,nan,9.682938820997495485876e-01
3907,3.988439274062615902633e-01,3.988189766217575714586e-01,3.546596610344706538718e-08,1.402787722392187056512e-09,1.402787969635552913258e-09,3.988439274062615900465e-01,5.436723981414105218846e-19,0,nan,9.683730165219650784514e-01
3917,3.985945933273710994622e-01,3.985697203829027117123e-01,3.526421336833802087150e-08,1.393964992644289755216e-09,1.393965239887655611962e-09,3.985945933273710992725e-01,4.760109227802070483753e-19,0,nan,9.684517568151114886958e-01
3927,3.983460366887959916752e-01,3.983212411483281785028e-01,3.506411423523466623124e-08,1.385219755090429787465e-09,1.385220002333795644212e-09,3.983460366887959913770e-01,7.484839058821737725833e-19,0,nan,9.685301059168152156974e-01
3937,3.980982531378255626629e-01,3.980735345688426511331e-01,3.486565102528894758356e-08,1.376551136808354254660e-09,1.376551384051720111406e-09,3.980982531378255623647e-01,7.489497757989138809988e-19,0,nan,9.686080667355770907473e-01
3947,3.978512383568636664739e-01,3.978265963303323125247e-01,3.466880629254552644598e-08,1.367958276864280771537e-09,1.367958524107646628283e-09,3.978512383568636661486e-01,8.175433940811308908093e-19,0,nan,9.686856421511324447926e-01
3957,3.976049880630591822918e-01,3.975804221533917968002e-01,3.447356282029852150666e-08,1.359440326118797529275e-09,1.359440573362163386021e-09,3.976049880630591819395e-01,8.862205370570064352057e-19,0,nan,9.687628350148058891484e-01
3968,3.973349906530081123866e-01,3.973105079844057835434e-01,3.426062418454872936216e-08,1.350156101166134046249e-09,1.350156348409499902995e-09,3.973349906530081120614e-01,8.186056083585672315672e-19,0,nan,9.688473086861591481605e-01
3978,3.970903319940541715747e-01,3.970659245596377829722e-01,3.406868831857341336238e-08,1.341792747180191421272e-09,1.341792994423557278018e-09,3.970903319940541711681e-01,1.023887468225119171051e-18,0,nan,9.689237073475332231152e-01
3988,3.968464247623099908232e-01,3.968220921469464391128e-01,3.387830175990381431281e-08,1.333501742975996562190e-09,1.333501990219362418936e-09,3.968464247623099903895e-01,1.092817881007630763528e-18,0,nan,9.689997321193287341365e-01
3998,3.966032648136162466204e-01,3.965790066054731012038e-01,3.368944819504639506122e-08,1.325282285817393006185e-09,1.325282533060758862931e-09,3.966032648136162461867e-01,1.093487894503365099925e-18,0,nan,9.690753857399856726479e-01
4008,3.963608480367470139486e-01,3.963366638272582825084e-01,3.350211152217397205302e-08,1.317133583827358273423e-09,1.317133831070724130169e-09,3.963608480367470134607e-01,1.230926263366063167090e-18,0,nan,9.691506709212630872987e-01
4019,3.960950430787627516457e-01,3.960709397997573138507e-01,3.329777422959723518308e-08,1.308250801821143461832e-09,1.308251049064509318578e-09,3.960950430787627512120e-01,1.094890927246380995181e-18,0,nan,9.692330622774339473203e-01
4029,3.958541737252577813401e-01,3.958301435974006110422e-01,3.311357154161795395533e-08,1.300248155453948260219e-09,1.300248402697314116965e-09,3.958541737252577808522e-01,1.232501789805801749928e-18,0,nan,9.693075824459327614630e-01
4039,3.956140350044048061180e-01,3.955900776290429985218e-01,3.293083714019280265663e-08,1.292313876593307558022e-09,1.292314123836673414768e-09,3.956140350044048055759e-01,1.370277690569588640067e-18,0,nan,9.693817424154234455589e-01
4050,3.953507215433153676053e-01,3.953268437389897421860e-01,3.273150695372097423507e-08,1.283664240528021731923e-09,1.283664487771387588669e-09,3.953507215433153671174e-01,1.234071296781540700989e-18,0,nan,9.694629054611691924663e-01
4060,3.951121042343089330743e-01,3.950882983554593436647e-01,3.255180649183309701715e-08,1.275871106949316574200e-09,1.275871354192682430946e-09,3.951121042343089325864e-01,1.234816580889023942172e-18,0,nan,9.695363174643968819252e-01
4070,3.948742053221118213861e-01,3.948504709796862529084e-01,3.237352762055711434356e-08,1.268144050959715168806e-09,1.268144298203081025552e-09,3.948742053221118209253e-01,1.166918266870486555677e-18,0,nan,9.696093772650419020357e-01
4081,3.946133416324518034229e-01,3.945896855343559113990e-01,3.217904529547125023524e-08,1.259719751604904303843e-09,1.259719998848270160590e-09,3.946133416324518029079e-01,1.305064927100941425345e-18,0,nan,9.696893392693417849590e-01
4091,3.943769387474883061060e-01,3.943533533786411025813e-01,3.200370423410039290916e-08,1.252129130829541381515e-09,1.252129378072907238261e-09,3.943769387474883055911e-01,1.305847227188799449839e-18,0,nan,9.697616676474558669173e-01
4102,3.941177113830768209300e-01,3.940942033779038375038e-01,3.181241862856236469671e-08,1.243853203583798703539e-09,1.243853450827164560285e-09,3.941177113830768204150e-01,1.306706136406150430998e-18,0,nan,9.698408311285826171070e-01
4112,3.938827876755237122972e-01,3.938593496055141522432e-01,3.163995238954354458300e-08,1.236395936237750351944e-09,1.236396183481116208690e-09,3.938827876755237117823e-01,1.307485495798975218793e-18,0,nan,9.699124390149142451063e-01
4123,3.936251782523662067273e-01,3.936018166796215763227e-01,3.145179513730323082122e-08,1.228265038075565178513e-09,1.228265285318931035259e-09,3.936251782523662061852e-01,1.377201246753563013180e-18,0,nan,9.699908158767419174401e-01
4133,3.933917171451697488880e-01,3.933684247263171197329e-01,3.128214239293358247093e-08,1.220938127029925291114e-09,1.220938374273291147860e-09,3.933917171451697483459e-01,1.378018556610091538706e-18,0,nan,9.700617139852852544219e-01
4144,3.931357075761374464959e-01,3.931124908020867466817e-01,3.109704692482179025477e-08,1.212949006529320990767e-09,1.212949253772686847513e-09,3.931357075761374460080e-01,1.241024328791066561852e-18,0,nan,9.701393158962205574727e-01
4155,3.928805289053082353034e-01,3.928573873349987128625e-01,3.091352926786210734996e-08,1.205032882777713242822e-09,1.205033130021079099569e-09,3.928805289053082347613e-01,1.379811536482147749999e-18,0,nan,9.702165164599386759149e-01
4165,3.926492652478594856213e-01,3.926261916649672508155e-01,3.074804944340989541354e-08,1.197899030967313104343e-09,1.197899278210678961090e-09,3.926492652478594850521e-01,1.449655432808664441947e-18,0,nan,9.702863531283385943225e-01
4176,3.923956594266187637829e-01,3.923726602156970182176e-01,3.056749546166933981055e-08,1.190119899839626168736e-09,1.190120147082992025482e-09,3.923956594266187632679e-01,1.312440694892352975878e-18,0,nan,9.703627960818491232902e-01
4187,3.921428705310211423895e-01,3.921199452616753508138e-01,3.038846892345299471557e-08,1.182411311023494467099e-09,1.182411558266860323845e-09,3.921428705310211419287e-01,1.175046030244959189615e-18,0,nan,9.704388466354494405491e-01
4197,3.919137673700545145537e-01,3.918909089498607550698e-01,3.022702880613267377316e-08,1.175464026892947117426e-09,1.175464274136312974172e-09,3.919137673700545140929e-01,1.175732933289006163210e-18,0,nan,9.705076455269650064156e-01
4208,3.916625249730283308235e-01,3.916397396826801965421e-01,3.005087168852264205066e-08,1.167887841578168947138e-09,1.167888088821534803885e-09,3.916625249730283303085e-01,1.314897390211329471028e-18,0,nan,9.705829552974463010325e-01
4219,3.914120858659698649928e-01,3.913893732854042203256e-01,2.987619361815293376767e-08,1.160379844256593825166e-09,1.160380091499959681913e-09,3.914120858659698644778e-01,1.315738707432154364867e-18,0,nan,9.706578813513029663695e-01
4230,3.911624454375069721401e-01,3.911398051501371148596e-01,2.970297839749937133231e-08,1.152939247882100995380e-09,1.152939495125466852126e-09,3.911624454375069716522e-01,1.247284813021304215367e-18,0,nan,9.707324266141939965750e-01
4241,3.909135991144087144420e-01,3.908910307070868474873e-01,2.953121004759625644721e-08,1.145565276483362016944e-09,1.145565523726727873691e-09,3.909135991144087139270e-01,1.317416516328178894629e-18,0,nan,9.708065939821076422334e-01
4251,3.906880604668005929809e-01,3.906655570493235019459e-01,2.937629928226969452541e-08,1.138918837182854219228e-09,1.138919084426220075974e-09,3.906880604668005924388e-01,1.387554781159784671003e-18,0,nan,9.708736933494335698182e-01
4262,3.904407175999996560138e-01,3.904182852832496292074e-01,2.920724954413930112171e-08,1.131669943415627888059e-09,1.131670190658993744805e-09,3.904407175999996554988e-01,1.319012102775151391056e-18,0,nan,9.709471472175368175414e-01
4273,3.901941557476833280526e-01,3.901717941283078823879e-01,2.903960140291354518074e-08,1.124485478530022614158e-09,1.124485725773388470904e-09,3.901941557476833275376e-01,1.319845580320874029571e-18,0,nan,9.710202314501153831672e-01
4284,3.899483704818202717995e-01,3.899260791597638451398e-01,2.887333970098967245769e-08,1.117364708116734596897e-09,1.117364955360100453643e-09,3.899483704818202712574e-01,1.390186822868196692099e-18,0,nan,9.710929488307197169988e-01
4295,3.897033574105519576256e-01,3.896811359890207567816e-01,2.870844948274303457656e-08,1.110306907972390107422e-09,1.110307155215755964168e-09,3.897033574105519570293e-01,1.530166942438769922941e-18,0,nan,9.711653021150179356360e-01
4306,3.894591121778072043830e-01,3.894369602632345148986e-01,2.854491599133115633513e-08,1.103311363932349142668e-09,1.103311611175714999415e-09,3.894591121778072037867e-01,1.531126570726587864512e-18,0,nan,9.712372940311440990468e-01
4317,3.892156304629217813257e-01,3.891935476649337319517e-01,2.838272466555631623331e-08,1.096377371706661623511e-09,1.096377618950027480257e-09,3.892156304629217807294e-01,1.532084397941039009585e-18,0,nan,9.713089272800412852572e-01
4328,3.889729079802629923201e-01,3.889508939116447668559e-01,2.822186113678542339208e-08,1.089504236719108920062e-09,1.089504483962474776808e-09,3.889729079802629917238e-01,1.533040431950301974274e-18,0,nan,9.713802045357995361679e-01
4339,3.887309404788591653919e-01,3.887089947555216553916e-01,2.806231122592600373437e-08,1.082691273949265127319e-09,1.082691521192630984065e-09,3.887309404788591647684e-01,1.603721711503612782336e-18,0,nan,9.714511284459887879611e-01
4350,3.884897237420339707675e-01,3.884678459829808617912e-01,2.790406094045713492753e-08,1.075937807777514024261e-09,1.075938055020879881007e-09,3.884897237420339701441e-01,1.604717476627844205308e-18,0,nan,9.715217016319868540753e-01
4362,3.882274295407925421698e-01,3.882056254936655964084e-01,2.773289026143569300083e-08,1.068637462980246513315e-09,1.068637710223612370061e-09,3.882274295407925415735e-01,1.535984192493464039653e-18,0,nan,9.715982936118610187250e-01
4373,3.879877691077638012743e-01,3.879660322381440232210e-01,2.757731296484463861914e-08,1.062006256160561877523e-09,1.062006503403927734269e-09,3.879877691077638007593e-01,1.327351202629210189418e-18,0,nan,9.716681418225843419145e-01
4384,3.877488466189302637418e-01,3.877271765551773387098e-01,2.742299319261517541088e-08,1.055432515479099195870e-09,1.055432762722465052616e-09,3.877488466189302631997e-01,1.398072724057682167639e-18,0,nan,9.717376472494022541788e-01
4395,3.875106579942061202685e-01,3.874890543676422580296e-01,2.726991768567595515374e-08,1.048915602220406424582e-09,1.048915849463772281328e-09,3.875106579942061196993e-01,1.468878671624562994757e-18,0,nan,9.718068124098570240306e-01
4407,3.872516480718538771702e-01,3.872301165051921610226e-01,2.710432992979295347574e-08,1.041870313614725067768e-09,1.041870560858090924514e-09,3.872516480718538765739e-01,1.539854505038498695183e-18,0,nan,9.718818801684923396273e-01
4418,3.870149808486879799475e-01,3.869935149577814249584e-01,2.695381397892941763322e-08,1.035470195356170200279e-09,1.035470442599536057025e-09,3.870149808486879793512e-01,1.540796156157501351375e-18,0,nan,9.719503418900926581007e-01
4429,3.867790350824859897552e-01,3.867576345076206616397e-01,2.680450238824731731769e-08,1.029124984424840952587e-09,1.029125231668206809333e-09,3.867790350824859891589e-01,1.541736083859498260549e-18,0,nan,9.720184709726361291801e-01
4440,3.865438068240237233768e-01,3.865224712083246540813e-01,2.665638258681047294211e-08,1.022834076650616853527e-09,1.022834323893982710273e-09,3.865438068240237228076e-01,1.472552736601013960629e-18,0,nan,9.720862698349207213153e-01
4452,3.862880078899087504438e-01,3.862667427350410911447e-01,2.649614200228950492134e-08,1.016032500500135433115e-09,1.016032747743501289861e-09,3.862880078899087499017e-01,1.403359864066113744786e-18,0,nan,9.721598584294116460929e-01
4463,3.860542672502396651160e-01,3.860330663173906468966e-01,2.635047421154891642194e-08,1.009853218935240312574e-09,1.009853466178606169320e-09,3.860542672502396645468e-01,1.474420020297124332960e-18,0,nan,9.722269745445104123169e-01
4475,3.858000819450616993391e-01,3.857789506754754412930e-01,2.619287955060842413826e-08,1.003172025207789522268e-09,1.003172272451155379014e-09,3.858000819450616987970e-01,1.405134709950496928457e-18,0,nan,9.722998239496775425708e-01
4486,3.855678120746247054449e-01,3.855467443019318211656e-01,2.604961095903074442162e-08,9.971018360611659082120e-10,9.971020833045317649582e-10,3.855678120746247049028e-01,1.405981177022710823605e-18,0,nan,9.723662675804667311001e-01
4498,3.853152221674506399459e-01,3.852942232734270881236e-01,2.589460537763674480273e-08,9.905382990826645828439e-10,9.905385463260304395901e-10,3.853152221674506394038e-01,1.406902855260583072148e-18,0,nan,9.724383888798329425227e-01
4509,3.850844064909789661382e-01,3.850634703804907430034e-01,2.575368457169244680619e-08,9.845747385061490888909e-10,9.845749857495149456370e-10,3.850844064909789655961e-01,1.407746138522104876075e-18,0,nan,9.725041700844983574002e-01
4521,3.848333940469160197289e-01,3.848125260432042597130e-01,2.560121272677825737752e-08,9.781262076538570414142e-10,9.781264548972228981604e-10,3.848333940469160192410e-01,1.267797922856447752942e-18,0,nan,9.725755741410784068661e-01
4532,3.846040162576270330925e-01,3.845832103356113054759e-01,2.546258964710648258374e-08,9.722668794718152658935e-10,9.722671267151811226397e-10,3.846040162576270326317e-01,1.198078813086761670723e-18,0,nan,9.726407027781936860916e-01
4544,3.843545636315675266407e-01,3.843338250568684342449e-01,2.531259764962682135394e-08,9.659307767442131099851e-10,9.659310239875789667312e-10,3.843545636315675261799e-01,1.198856386542185066130e-18,0,nan,9.727114002399513691165e-01
4556,3.841059179138264261986e-01,3.840852462950524439853e-01,2.516387856481569130154e-08,9.596523323084459121152e-10,9.596525795518117688613e-10,3.841059179138264257920e-01,1.058499220450122884797e-18,0,nan,9.727817332003208735140e-01
4567,3.838786975160324298781e-01,3.838580869324960561349e-01,2.502865891846651378039e-08,9.539471679447980522081e-10,9.539474151881639089543e-10,3.838786975160324294986e-01,9.885173697456296513455e-19,0,nan,9.728458872785498395938e-01
4579,3.836315853073818907151e-01,3.836110409387328943232e-01,2.488234036442865271818e-08,9.477773626827295233961e-10,9.477776099260953801423e-10,3.836315853073818903085e-01,1.059807977897071178743e-18,0,nan,9.729155294467812965927e-01
4591,3.833852664480949499505e-01,3.833647879124003703642e-01,2.473725416252757781498e-08,9.416632798296871275926e-10,9.416635270730529843388e-10,3.833852664480949495982e-01,9.190903691274071769673e-19,0,nan,9.729848152352048360858e-01
4602,3.831601671894014152773e-01,3.831397486677756939345e-01,2.460532949897773572990e-08,9.361071031030741987185e-10,9.361073503464400554646e-10,3.831601671894014149249e-01,9.196303171138602666082e-19,0,nan,9.730480164693767564186e-01
4614,3.829153561664995803371e-01,3.828950027546326091721e-01,2.446256762156292233425e-08,9.300980253800464224939e-10,9.300982726234122792401e-10,3.829153561664995799034e-01,1.132576330539296236391e-18,0,nan,9.731166268005554917690e-01
4626,3.826713252606744734049e-01,3.826510365857951501015e-01,2.432099912038736569308e-08,9.241428130359613682850e-10,9.241430602793272250312e-10,3.826713252606744729983e-01,1.062467417450487121361e-18,0,nan,9.731848886339799774054e-01
4638,3.824280700084939062580e-01,3.824078457009061013936e-01,2.418061098380639734378e-08,9.182408468434042536383e-10,9.182410940867701103844e-10,3.824280700084939058785e-01,9.922670173282477127373e-19,0,nan,9.732528046185161171833e-01
4650,3.821855859833205397425e-01,3.821654256763700105426e-01,2.404139037497652065508e-08,9.123915162533154236750e-10,9.123917634966812804211e-10,3.821855859833205393901e-01,9.219753935805600824724e-19,0,nan,9.733203773762498156792e-01
4662,3.819438687949162263349e-01,3.819237721249579689336e-01,2.390332462906693442876e-08,9.065942192516150108144e-10,9.065944664949808675605e-10,3.819438687949162259283e-01,1.064491010066125702262e-18,0,nan,9.733876095028245942469e-01
4674,3.817029140890515950661e-01,3.816828806954176286307e-01,2.376640125052252437871e-08,9.008483622185538093822e-10,9.008486094619196661283e-10,3.817029140890515946595e-01,1.065162983238869642319e-18,0,nan,9.734545035677741050910e-01
4686,3.814627175471207963249e-01,3.814427470720883721616e-01,2.363060791037724528151e-08,8.951533597907317694254e-10,8.951536070340976261716e-10,3.814627175471207959183e-01,1.065833686962714072034e-18,0,nan,9.735210621148496388188e-01
4698,3.812232748857613258246e-01,3.812033669745215546331e-01,2.349593244361683952306e-08,8.895086347257269168384e-10,8.895088819690927735846e-10,3.812232748857613254180e-01,1.066503126819578543320e-18,0,nan,9.735872876623427192556e-01
4710,3.809845818564788475001e-01,3.809647361571057386795e-01,2.336236284658986504155e-08,8.839136177692788606149e-10,8.839138650126447173610e-10,3.809845818564788470935e-01,1.067171308352908148080e-18,0,nan,9.736531827034028588157e-01
4722,3.807466342452769383572e-01,3.807268504086968444514e-01,2.322988727446602707527e-08,8.783677475249723967538e-10,8.783679947683382534999e-10,3.807466342452769379506e-01,1.067838237068034250141e-18,0,nan,9.737187497063505707052e-01
4734,3.805094278722916778361e-01,3.804897055522531381278e-01,2.309849403874083325733e-08,8.728704703263680100599e-10,8.728707175697338668061e-10,3.805094278722916773753e-01,1.210971107556868402625e-18,0,nan,9.737839911149857236093e-01
4746,3.802729585914310062001e-01,3.802532974444749831657e-01,2.296817160478561364917e-08,8.674212401115273094872e-10,8.674214873548931662334e-10,3.802729585914310057664e-01,1.140446248401671785197e-18,0,nan,9.738489093488912923691e-01
4758,3.800372222900187792281e-01,3.800176219754492818359e-01,2.283890858944196985485e-08,8.620195182998827226208e-10,8.620197655432485793670e-10,3.800372222900187787673e-01,1.212475768899022850651e-18,0,nan,9.739135068037326275971e-01
4770,3.798022148884434448599e-01,3.797826750682985325590e-01,2.271069375865973760786e-08,8.566647736714018971203e-10,8.566650209147677538665e-10,3.798022148884434443991e-01,1.213226003544193913117e-18,0,nan,9.739777858515522757261e-01
4783,3.795484413870764216334e-01,3.795289667243146046244e-01,2.257296435009600094895e-08,8.509162052232739430361e-10,8.509164524666397997822e-10,3.795484413870764211726e-01,1.214037190147262951705e-18,0,nan,9.740470648967307638996e-01
4795,3.793149395665337419872e-01,3.792955247027656896363e-01,2.244689779457496104523e-08,8.456576550722387624159e-10,8.456579023156046191621e-10,3.793149395665337415807e-01,1.071868709275419211507e-18,0,nan,9.741106881134666543214e-01
4807,3.790821542714977593618e-01,3.790627988770129546694e-01,2.232184569944128420911e-08,8.404444892587249716990e-10,8.404447365020908284452e-10,3.790821542714977589010e-01,1.215530507343074704173e-18,0,nan,9.741740000913447408010e-01
4819,3.788500815538191410898e-01,3.788307853015265482671e-01,2.219779741587203315855e-08,8.352762054106473153933e-10,8.352764526540131721395e-10,3.788500815538191406019e-01,1.287820701047328643416e-18,0,nan,9.742370031089173411376e-01
4832,3.785994690247258774845e-01,3.785802364770343528158e-01,2.206453236114409982765e-08,8.297273046579580964001e-10,8.297275519013239531463e-10,3.785994690247258769424e-01,1.431859076926883501941e-18,0,nan,9.743049103412723647316e-01
4844,3.783688682991761580371e-01,3.783496942205321787386e-01,2.194254174937130698588e-08,8.246509408952073751583e-10,8.246511881385732319044e-10,3.783688682991761575221e-01,1.361095150998013369463e-18,0,nan,9.743672769131224143638e-01
4857,3.781198413339048654421e-01,3.781007302366180151672e-01,2.181148162523809558908e-08,8.192004795770584945034e-10,8.192007268204243512496e-10,3.781198413339048649000e-01,1.433675324548867171050e-18,0,nan,9.744344998867730407157e-01
4869,3.778906958790422220256e-01,3.778716425886694232265e-01,2.169150427798127173442e-08,8.142139445800468910426e-10,8.142141918234127477887e-10,3.778906958790422215106e-01,1.362817443103859790651e-18,0,nan,9.744962396095478772244e-01
4881,3.776622430950385271337e-01,3.776432472975978189638e-01,2.157247787151777833302e-08,8.092698016166743679494e-10,8.092700488600402246956e-10,3.776622430950385266187e-01,1.363641829032446052313e-18,0,nan,9.745576817969362762783e-01
4894,3.774155298787434987292e-01,3.773965960138422507471e-01,2.144459430746892373794e-08,8.039609490095025208656e-10,8.039611962528683776118e-10,3.774155298787434982414e-01,1.292715691310389844831e-18,0,nan,9.746239108945710723111e-01
4907,3.771696204350042834149e-01,3.771507481401247181049e-01,2.131780290583620063402e-08,7.987007262208979216573e-10,7.987009734642637784035e-10,3.771696204350042828728e-01,1.437287249215687381884e-18,0,nan,9.746897960205976475649e-01
4919,3.769433364433987798398e-01,3.769245206632684806237e-01,2.120172354028292785491e-08,7.938878043617648665168e-10,7.938880516051307232630e-10,3.769433364433987793249e-01,1.366242567887774833337e-18,0,nan,9.747503100719682113569e-01
4932,3.766989595363498471525e-01,3.766802046376551716951e-01,2.107699840281656515494e-08,7.887195019761666694870e-10,7.887197492195325262332e-10,3.766989595363498466104e-01,1.439083046340195078235e-18,0,nan,9.748155412034024389122e-01
4944,3.764740822660711574424e-01,3.764553832516439365447e-01,2.096280600053309740062e-08,7.839904746357798558773e-10,7.839907218791457126235e-10,3.764740822660711569003e-01,1.439942646196890152057e-18,0,nan,9.748754560626486920499e-01
4957,3.762312207888099571782e-01,3.762125819783010710498e-01,2.084010331318121787445e-08,7.789120376904012458791e-10,7.789122849337671026252e-10,3.762312207888099566090e-01,1.512915752609490564604e-18,0,nan,9.749400428902015012015e-01
4970,3.759891406657354869533e-01,3.759705617111332235356e-01,2.071843536508695755500e-08,7.738795372724072913796e-10,7.738797845157731481258e-10,3.759891406657354864383e-01,1.369709856563277727938e-18,0,nan,9.750042984460649836561e-01
4982,3.757663716963210403090e-01,3.757478476869458429801e-01,2.060703505234385737313e-08,7.692744633843976691520e-10,7.692747106277635258981e-10,3.757663716963210397940e-01,1.370521874019139913368e-18,0,nan,9.750633194379450796856e-01
4995,3.755257815242974132235e-01,3.755073167096946384035e-01,2.048732513231827883046e-08,7.643288112740815371493e-10,7.643290585174473938955e-10,3.755257815242974126543e-01,1.515757821591966607921e-18,0,nan,9.751269450564411221411e-01
5008,3.752859596186122310654e-01,3.752675536591542175817e-01,2.036861711482276038125e-08,7.594275591674872601797e-10,7.594278064108531169258e-10,3.752859596186122304962e-01,1.516726448102003988719e-18,0,nan,9.751902467624511382520e-01
5021,3.750469015745043727757e-01,3.750285541333709809510e-01,2.025090006258269183843e-08,7.545701958789644694329e-10,7.545704431223303261791e-10,3.750469015745043722336e-01,1.445422116452445747278e-18,0,nan,9.752532270235136048963e-01
5034,3.748086030235990738697e-01,3.747903137667474128894e-01,2.013416318543568048474e-08,7.497562173978114043750e-10,7.497564646411772611212e-10,3.748086030235990733818e-01,1.301706987733571090325e-18,0,nan,9.753158882821644357812e-01
5047,3.745710596335158542116e-01,3.745528282296504117847e-01,2.001839583798193156972e-08,7.449851267695596646658e-10,7.449853740129255214120e-10,3.745710596335158537780e-01,1.157806664023962663778e-18,0,nan,9.753782329562528874358e-01
5060,3.743342671074816511252e-01,3.743160932280248190417e-01,1.990358751727804939738e-08,7.402564339795196482049e-10,7.402566812228855049511e-10,3.743342671074816507186e-01,1.086130366380070350542e-18,0,nan,9.754402634392526785052e-01
5073,3.740982211839490762808e-01,3.740801045030120654689e-01,1.978972786057334804644e-08,7.355696558385380219004e-10,7.355699030819038786466e-10,3.740982211839490759826e-01,7.969981693307935900075e-19,0,nan,9.755019821005684235574e-01
5086,3.738629176362197156411e-01,3.738448578305738548690e-01,1.967680664308778297061e-08,7.309243158709197192234e-10,7.309245631142855759696e-10,3.738629176362197153430e-01,7.974997876725190999539e-19,0,nan,9.755633912858374553979e-01
5099,3.736283522720723927757e-01,3.736103490211208047640e-01,1.956481377583063375681e-08,7.263199442044680962902e-10,7.263201914478339530363e-10,3.736283522720723924233e-01,9.430914541549560800958e-19,0,nan,9.756244933172271085347e-01
5112,3.733945209333963188912e-01,3.733765739191459681178e-01,1.945373930345909108588e-08,7.217560774625980038712e-10,7.217563247059638606173e-10,3.733945209333963185117e-01,1.016272974282914219247e-18,0,nan,9.756852904937275596377e-01
5125,3.731614194958290524372e-01,3.731435284028631586969e-01,1.934357340217591828852e-08,7.172322586584775916457e-10,7.172325059018434483919e-10,3.731614194958290520307e-01,1.089544077818603630874e-18,0,nan,9.757457850914402932413e-01
5138,3.729290438683991938294e-01,3.729112083838500059927e-01,1.923430637766537860922e-08,7.127480370911557130685e-10,7.127482843345215698147e-10,3.729290438683991934228e-01,1.090222983076476035120e-18,0,nan,9.758059793638622641415e-01
5151,3.726973899931737415909e-01,3.726796098066956658434e-01,1.912592866306663760831e-08,7.083029682436328341007e-10,7.083032154869986908468e-10,3.726973899931737412656e-01,8.727204978591579246883e-19,0,nan,9.758658755421658412689e-01
5164,3.724664538449100379227e-01,3.724487286486531151166e-01,1.901843081698386835140e-08,7.038966136828343322423e-10,7.038968609262001889885e-10,3.724664538449100375161e-01,1.091577001056199275561e-18,0,nan,9.759254758354746034062e-01
5177,3.722362314307122321702e-01,3.722185609192959589229e-01,1.891180352153230460315e-08,6.995285409614460370630e-10,6.995287882048118938091e-10,3.722362314307122318450e-01,8.738016997848182325513e-19,0,nan,9.759847824311350437216e-01
5191,3.719890932571608914816e-01,3.719714812983935718442e-01,1.879793715513422102598e-08,6.948667857390490086613e-10,6.948670329824148654074e-10,3.719890932571608911563e-01,8.743822269025356007449e-19,0,nan,9.760483251016349502227e-01
5204,3.717603405939453142359e-01,3.717427826935455802756e-01,1.869308867904162203616e-08,6.905768651320645932873e-10,6.905771123754304500335e-10,3.717603405939453138835e-01,9.478302755340432240253e-19,0,nan,9.761070286059348987133e-01
5217,3.715322895782723740200e-01,3.715147854382974115719e-01,1.858908283767321152593e-08,6.863239322883717159452e-10,6.863241795317375726914e-10,3.715322895782723736135e-01,1.094321613724529352243e-18,0,nan,9.761654450091133833345e-01
5231,3.712874764275763050589e-01,3.712700298529545886569e-01,1.847800877172989552779e-08,6.817847467437579917409e-10,6.817849939871238484870e-10,3.712874764275763046523e-01,1.095043168689723461723e-18,0,nan,9.762280363139505403409e-01
5244,3.710608703669945725656e-01,3.710434769415257650672e-01,1.837572492226997866915e-08,6.776073340281160653645e-10,6.776075812714819221107e-10,3.710608703669945721861e-01,1.022664448543480885259e-18,0,nan,9.762858631209119068014e-01
5258,3.708176044566867193299e-01,3.708002679436856925145e-01,1.826648520290082958158e-08,6.731485477267858780471e-10,6.731487949701517347933e-10,3.708176044566867189775e-01,9.502399611638366848909e-19,0,nan,9.763478242826893743886e-01
5271,3.705924269541919003658e-01,3.705751429890609248842e-01,1.816588625154855055120e-08,6.690449396589836876180e-10,6.690451869023495443642e-10,3.705924269541919000676e-01,8.045377502286846919893e-19,0,nan,9.764050703757918918922e-01
5285,3.703506907707218873485e-01,3.703334630758155020626e-01,1.805844146456349532822e-08,6.646647308862410616694e-10,6.646649781296069184156e-10,3.703506907707218870503e-01,8.050628900219792477162e-19,0,nan,9.764664108639291813306e-01
5298,3.701269256967333921848e-01,3.701097499581908127186e-01,1.795949129959244386462e-08,6.606332593746861037040e-10,6.606335066180519604502e-10,3.701269256967333919138e-01,7.323178193835691101138e-19,0,nan,9.765230849479858945736e-01
5312,3.698867020114697794914e-01,3.698695819113251558605e-01,1.785380307168519571682e-08,6.563298566130500625021e-10,6.563301038564159192482e-10,3.698867020114697791932e-01,8.060727671801195023825e-19,0,nan,9.765838140430946692511e-01
5325,3.696643334981556095441e-01,3.696472647724383160813e-01,1.775646653264546189194e-08,6.523688994154128906777e-10,6.523691466587787474239e-10,3.696643334981556092459e-01,8.065576535665465460111e-19,0,nan,9.766399246497877691467e-01
5339,3.694256053613545625095e-01,3.694085916524053124607e-01,1.765249749883297556476e-08,6.481405797180917512106e-10,6.481408269614576079568e-10,3.694256053613545622385e-01,7.337080570152882465783e-19,0,nan,9.767000514483545955545e-01
5353,3.691876461116439693609e-01,3.691706871010794953033e-01,1.754940551287575661847e-08,6.439505292690951214344e-10,6.439507765124609781806e-10,3.691876461116439690898e-01,7.341809672564428965055e-19,0,nan,9.767598694666770034922e-01
5366,3.689673685320351272056e-01,3.689504600300657599610e-01,1.745445411910551778451e-08,6.400936463842368061041e-10,6.400938936276026628502e-10,3.689673685320351269345e-01,7.346192813737740782638e-19,0,nan,9.768151403594491534866e-01
5380,3.687308796124482205528e-01,3.687140252023099976509e-01,1.735302644589035967883e-08,6.359761520550296529929e-10,6.359763992983955097391e-10,3.687308796124482203089e-01,6.615813925474197977200e-19,0,nan,9.768743695524793319148e-01
5394,3.684951466632381701497e-01,3.684783460342407649345e-01,1.725244792774520833775e-08,6.318956438191340510854e-10,6.318958910624999078315e-10,3.684951466632381699058e-01,6.620046180205906059160e-19,0,nan,9.769332968458904668894e-01
5408,3.682601653455712477142e-01,3.682434181895954551493e-01,1.715270929198490642000e-08,6.278516956085357260073e-10,6.278519428519015827535e-10,3.682601653455712474431e-01,7.360300369903578641486e-19,0,nan,9.769919245423042678173e-01
5422,3.680259313564930979772e-01,3.680092373679630808321e-01,1.705380139068552940233e-08,6.238438873388231754249e-10,6.238441345821890321711e-10,3.680259313564930977061e-01,7.364984910773025935413e-19,0,nan,9.770502549209830023920e-01
5435,3.678090938000632957345e-01,3.677924489098888725892e-01,1.696269429521577871107e-08,6.201543489482949679478e-10,6.201545961916608246939e-10,3.678090938000632955447e-01,5.158528796139586496562e-19,0,nan,9.771041545957891371298e-01
5449,3.675762890670192102572e-01,3.675596967620471939957e-01,1.686536314343641689083e-08,6.162150745042043955398e-10,6.162153217475702522860e-10,3.675762890670192101217e-01,3.686997110305395429046e-19,0,nan,9.771619179275267587240e-01
5463,3.673442192638184883920e-01,3.673276792457652831117e-01,1.676883663479445479299e-08,6.123107432471734336912e-10,6.123109904905392904374e-10,3.673442192638184882294e-01,4.427191645992070570481e-19,0,nan,9.772193904849075512132e-01
5477,3.671128802247629711875e-01,3.670963921977828351307e-01,1.667310609254716084669e-08,6.084409576584540330116e-10,6.084412049018198897577e-10,3.671128802247629709977e-01,5.168311721146879025601e-19,0,nan,9.772765744582433119830e-01
5491,3.668822678181754853464e-01,3.668658314888345410023e-01,1.657816295523863206149e-08,6.046053257325751669035e-10,6.046055729759410236497e-10,3.668822678181754851567e-01,5.171560384024744464567e-19,0,nan,9.773334720159001733531e-01
5505,3.666523779460374091578e-01,3.666359930232879947522e-01,1.648399877488082469250e-08,6.008034608872018746937e-10,6.008037081305677314398e-10,3.666523779460374089681e-01,5.174802935899350785069e-19,0,nan,9.773900853045727932407e-01
5520,3.664068645434837455041e-01,3.663905343789331977547e-01,1.638396351663257649403e-08,5.967670723552222743423e-10,5.967673195985881310885e-10,3.664068645434837453144e-01,5.178270347673746081028e-19,0,nan,9.774504293621758997061e-01
5534,3.661784584569086484966e-01,3.661621791035471359629e-01,1.629138649600521569630e-08,5.930339467702371373669e-10,5.930341940136029941130e-10,3.661784584569086482527e-01,6.661928990504657176454e-19,0,nan,9.775064605447638695209e-01
5548,3.659507625247082770418e-01,3.659345336986603846870e-01,1.619956317570239131564e-08,5.893334338883679452222e-10,5.893336811317338019683e-10,3.659507625247082767978e-01,6.666074067621809568678e-19,0,nan,9.775622139191176749825e-01
5562,3.657237727822588605018e-01,3.657075942019343781921e-01,1.610848555161623435549e-08,5.856651683114455909592e-10,5.856654155548114477054e-10,3.657237727822588603120e-01,5.187942220478134494387e-19,0,nan,9.776176915464442648655e-01
5576,3.654974852968288397939e-01,3.654813566828987651911e-01,1.601814572437907840688e-08,5.820287896326679530845e-10,5.820290368760338098306e-10,3.654974852968288395771e-01,5.932747644515250957859e-19,0,nan,9.776728954676079759098e-01
5591,3.652558092783491082195e-01,3.652397338924135360117e-01,1.592216292560733189219e-08,5.781676505294778791213e-10,5.781678977728437358675e-10,3.652558092783491079756e-01,6.678757260321515791843e-19,0,nan,9.777317410913707249054e-01
5605,3.650309640935324105549e-01,3.650149381024724420106e-01,1.583332670630094135439e-08,5.745961978950943724494e-10,5.745964451384602291956e-10,3.650309640935324103110e-01,6.682871120673806545364e-19,0,nan,9.777863844555499766003e-01
5619,3.648068092825250135103e-01,3.647908324138099981303e-01,1.574520465934935467579e-08,5.710555555623995340140e-10,5.710558028057653907602e-10,3.648068092825250132664e-01,6.686977397406928878406e-19,0,nan,9.778407602573682741291e-01
5634,3.645674051934038520774e-01,3.645514806558082408154e-01,1.565157218628457253968e-08,5.672958130020603834645e-10,5.672960602454262402106e-10,3.645674051934038518606e-01,5.947883200969832578745e-19,0,nan,9.778987253597808324804e-01
5648,3.643446683684901374128e-01,3.643287923955785954813e-01,1.556490578150748458124e-08,5.638179127901357772708e-10,5.638181600335016340170e-10,3.643446683684901372773e-01,3.719699595648283037030e-19,0,nan,9.779525531404401671263e-01
5663,3.641067749088224195079e-01,3.640909506744367071687e-01,1.547281605445036250816e-08,5.601246267107580146913e-10,5.601248739541238714375e-10,3.641067749088224193995e-01,2.977703924232127439977e-19,0,nan,9.780099355158339611660e-01
5677,3.638854400048045500417e-01,3.638696637865407475503e-01,1.538757400753440743966e-08,5.567080463263241960226e-10,5.567082935696900527688e-10,3.638854400048045499875e-01,1.489757562807664418599e-19,0,nan,9.780632235193722677177e-01
5692,3.636490401027615626604e-01,3.636333150400744903413e-01,1.529699395376451768545e-08,5.530797140186961200204e-10,5.530799612620619767666e-10,3.636490401027615626604e-01,0.000000000000000000000e+00,0,nan,9.781200319119458677446e-01
5706,3.634290913160358701722e-01,3.634134137298141093754e-01,1.521314580677006889312e-08,5.497230703777188634051e-10,5.497233176210847201512e-10,3.634290913160358701722e-01,0.000000000000000000000e+00,0,nan,9.781727882178540854955e-01
5721,3.631941681770797147519e-01,3.631785411729258205454e-01,1.512404322498962918095e-08,5.461582304552071615354e-10,5.461584776985730182816e-10,3.631941681770797147248e-01,7.462965181456937215220e-20,0,nan,9.782290311977105586039e-01
5736,3.629600023806867146840e-01,3.629444256655967243413e-01,1.503569249640271222545e-08,5.426256712050990616753e-10,5.426259184484649184215e-10,3.629600023806867146840e-01,0.000000000000000000000e+00,0,nan,9.782849850294676533600e-01
5750,3.627421270611171586753e-01,3.627265970202897321574e-01,1.495390285363069660017e-08,5.393574094741359043848e-10,5.393576567175017611309e-10,3.627421270611171587024e-01,7.472265361550017754207e-20,0,nan,9.783369496924764067199e-01
5765,3.625094130628895389644e-01,3.624939327515621024698e-01,1.486698234338020916611e-08,5.358862012664989373370e-10,5.358864485098647940832e-10,3.625094130628895390458e-01,2.243118661371310727488e-19,0,nan,9.783923507915892762770e-01
5780,3.622774436522068596390e-01,3.622620127844732868113e-01,1.478078973029616210720e-08,5.324461891074003059477e-10,5.324464363507661626939e-10,3.622774436522068596661e-01,7.481849832792507871314e-20,0,nan,9.784474692029091795410e-01
5795,3.620462145516558039526e-01,3.620308328439782335519e-01,1.469531706367699546604e-08,5.290370134524442150054e-10,5.290372606958100717516e-10,3.620462145516558039797e-01,7.486628287414487748293e-20,0,nan,9.785023070847883222946e-01
5809,3.618310649060251204243e-01,3.618157288273193445153e-01,1.461618520548068116414e-08,5.258826247567505759823e-10,5.258828720001164327284e-10,3.618310649060251203430e-01,2.247323981359423426433e-19,0,nan,9.785532378930028017151e-01
5824,3.616012550741751026739e-01,3.615859676139726434398e-01,1.453208228702889380418e-08,5.225320655437183158909e-10,5.225323127870841726371e-10,3.616012550741751026197e-01,1.499168154523001490416e-19,0,nan,9.786075394568440126127e-01
5839,3.613721732082009668928e-01,3.613569340897645200373e-01,1.444867660394299153760e-08,5.192113170049621420395e-10,5.192115642483279987857e-10,3.613721732082009668657e-01,7.500592552963757017044e-20,0,nan,9.786615666969929618448e-01
5854,3.611438151677576928261e-01,3.611286241166195173067e-01,1.436596061665231863789e-08,5.159200389897731481097e-10,5.159202862331390048559e-10,3.611438151677576927990e-01,7.505335318991087659097e-20,0,nan,9.787153216871741389553e-01
5869,3.609161768464295479565e-01,3.609010335903671869032e-01,1.428392688604324319348e-08,5.126578960792203630411e-10,5.126581433225862197873e-10,3.609161768464295479565e-01,0.000000000000000000000e+00,0,nan,9.787688064802610984146e-01
5884,3.606892541713674009256e-01,3.606741584403797226698e-01,1.420256807186975575590e-08,5.094245575085557424768e-10,5.094248047519215992229e-10,3.606892541713674009256e-01,0.000000000000000000000e+00,0,nan,9.788220231085379009327e-01
5899,3.604630431029308115971e-01,3.604479946292143656623e-01,1.412187693119316459986e-08,5.062196970910836800007e-10,5.062199443344495367468e-10,3.604630431029308115700e-01,7.519509927789661991782e-20,0,nan,9.788749735839566035612e-01
5914,3.602375396343348240916e-01,3.602225381522605073459e-01,1.404184631685028337225e-08,5.030429931434638188123e-10,5.030432403868296755585e-10,3.602375396343348240916e-01,0.000000000000000000000e+00,0,nan,9.789276598983909215843e-01
5930,3.599977780561568285831e-01,3.599828264081419801779e-01,1.395720043016277650538e-08,4.996851862471666187750e-10,4.996854334905324755211e-10,3.599977780561568285018e-01,2.258768467280048189695e-19,0,nan,9.789835696912467117030e-01
5945,3.597737244027512448297e-01,3.597588192042034001532e-01,1.387851265827273786109e-08,4.965656719059044761081e-10,4.965659191492703328543e-10,3.597737244027512447484e-01,2.260175144013129688520e-19,0,nan,9.790357163001129761149e-01
5960,3.595503662629383760294e-01,3.595355072547541201158e-01,1.380046407627288810163e-08,4.934733548554008829490e-10,4.934736020987667396951e-10,3.595503662629383759481e-01,2.261579199086317614333e-19,0,nan,9.790876047338190518222e-01
5975,3.593276997600020471624e-01,3.593128866851605169501e-01,1.372304791127818566633e-08,4.904079309851666489157e-10,4.904081782285325056619e-10,3.593276997600020471082e-01,1.508653762581693622965e-19,0,nan,9.791392369051219694430e-01
5991,3.590909468287739579075e-01,3.590761824685253318559e-01,1.364116020285229646924e-08,4.871674498863497711718e-10,4.871676971297156279179e-10,3.590909468287739578804e-01,7.548242179734530368070e-20,0,nan,9.791940308966078770079e-01
6006,3.588696975572054845554e-01,3.588549786056290374773e-01,1.356502994877723347246e-08,4.841566592955707388474e-10,4.841569065389365955936e-10,3.588696975572054845012e-01,1.510579159881112013660e-19,0,nan,9.792451394395516480178e-01
6021,3.586491282266684032121e-01,3.586344544329948173886e-01,1.348951188708333320691e-08,4.811718548463662511163e-10,4.811721020897321078625e-10,3.586491282266684031579e-01,1.511508166555868705520e-19,0,nan,9.792959974693310582720e-01
6037,3.584145994932041091494e-01,3.583999735938046953009e-01,1.340962682611063749597e-08,4.780163818975052936431e-10,4.780166291408711503893e-10,3.584145994932041089868e-01,4.537491667548807396824e-19,0,nan,9.793499719832894954237e-01
6052,3.581954235177084434579e-01,3.581808422642554730667e-01,1.333535370582315406518e-08,4.750843749485421046123e-10,4.750846221919079613585e-10,3.581954235177084433224e-01,3.783556758758755168883e-19,0,nan,9.794003180885942287767e-01
6068,3.579623725878972310586e-01,3.579478386871041258261e-01,1.325678224663689989203e-08,4.719845777394165932875e-10,4.719848249827824500337e-10,3.579623725878972308417e-01,6.057632061421650635660e-19,0,nan,9.794537506722917499877e-01
6083,3.577445742032864601156e-01,3.577300844448250718944e-01,1.318372736516834877924e-08,4.691041735678276088466e-10,4.691044208111934655928e-10,3.577445742032864598717e-01,6.818985007739565756142e-19,0,nan,9.795035925444347181426e-01
6099,3.575129843994655169778e-01,3.574985414608525523012e-01,1.310644140340008289315e-08,4.660587954048536645022e-10,4.660590426482195212484e-10,3.575129843994655167068e-01,7.581558011848851051628e-19,0,nan,9.795564913196579812831e-01
6115,3.572821422888987463577e-01,3.572677458985176679939e-01,1.302980817152397541859e-08,4.630410241634181930910e-10,4.630412714067840498372e-10,3.572821422888987461409e-01,6.069165201146926205251e-19,0,nan,9.796091177053963149264e-01
6130,3.570664030129394718807e-01,3.570520500168620179628e-01,1.295855093243776915806e-08,4.602366508506827832760e-10,4.602368980940486400222e-10,3.570664030129394716367e-01,6.831936209926710275755e-19,0,nan,9.796582094236663114340e-01
6146,3.568369972569693017743e-01,3.568226902893050758096e-01,1.288316199019148268511e-08,4.572714587763290139175e-10,4.572717060196948706637e-10,3.568369972569693015303e-01,6.836328370781739456229e-19,0,nan,9.797103140078792006822e-01
6162,3.566083265657782899684e-01,3.565940653615094159856e-01,1.280840493276226051468e-08,4.543329437489679958752e-10,4.543331909923338526213e-10,3.566083265657782897244e-01,6.840712082033829446503e-19,0,nan,9.797621523065340718209e-01
6177,3.563946116198359861037e-01,3.563803930800155803289e-01,1.273888792669293937876e-08,4.516020403153335809222e-10,4.516022875586994376683e-10,3.563946116198359858598e-01,6.844814171024945258797e-19,0,nan,9.798105106812693842902e-01
6193,3.561673531139359567853e-01,3.561531798302737928763e-01,1.266533557063499746546e-08,4.487143400372627895875e-10,4.487145872806286463337e-10,3.561673531139359565143e-01,7.610201798441322789607e-19,0,nan,9.798618388279019366435e-01
6209,3.559408173501395116010e-01,3.559266890640082967989e-01,1.259239507050017875393e-08,4.458524249277194547322e-10,4.458526721710853114783e-10,3.559408173501395113299e-01,7.615045252164583478262e-19,0,nan,9.799129066118653259843e-01
6225,3.557150002015417996292e-01,3.557009166564437274054e-01,1.252005978737773581062e-08,4.430159997104118622818e-10,4.430162469537777190280e-10,3.557150002015417993310e-01,8.381867429391058994056e-19,0,nan,9.799637160093516190175e-01
6241,3.554898975751905884158e-01,3.554758585167344673357e-01,1.244832317111486038169e-08,4.402047732313168792011e-10,4.402050204746827359473e-10,3.554898975751905881989e-01,6.099763621306183682714e-19,0,nan,9.800142689766021047645e-01
6257,3.552655054117218997548e-01,3.552515105876005852676e-01,1.237717875890761072500e-08,4.374184583908383365305e-10,4.374187056342041932766e-10,3.552655054117218994566e-01,8.392472471763822064159e-19,0,nan,9.800645674501584629526e-01
6273,3.550418196850004625797e-01,3.550278688449685865025e-01,1.230662017391772143391e-08,4.346567720772504116042e-10,4.346570193206162683504e-10,3.550418196850004622545e-01,9.161192673984954108990e-19,0,nan,9.801146133471101109711e-01
6289,3.548188364017649094829e-01,3.548049292976169028163e-01,1.223664112391475723342e-08,4.319194351013985246787e-10,4.319196823447643814248e-10,3.548188364017649091306e-01,9.930862454517542464808e-19,0,nan,9.801644085653378661127e-01
6305,3.545965516012776407799e-01,3.545826879868260452194e-01,1.216723539994308276332e-08,4.292061721326308677103e-10,4.292064193759967244565e-10,3.545965516012776404004e-01,1.070147915021515645455e-18,0,nan,9.802139549837539363262e-01
6321,3.543749613549792838014e-01,3.543611409860333473910e-01,1.209839687501313407876e-08,4.265167116359343541249e-10,4.265169588793002108710e-10,3.543749613549792834219e-01,1.070817077253402994053e-18,0,nan,9.802632544625383224229e-01
6338,3.541402783854324772461e-01,3.541265036994851162877e-01,1.202587066245066750236e-08,4.236849408220293443107e-10,4.236851880653952010568e-10,3.541402783854324769208e-01,9.184514487551464376550e-19,0,nan,9.803153666458761530630e-01
6354,3.539201083857372477767e-01,3.539063764478680925200e-01,1.195818297888553563715e-08,4.210437312616283138920e-10,4.210439785049941706382e-10,3.539201083857372473972e-01,1.072193275767031776050e-18,0,nan,9.803641626076403722953e-01
6370,3.537006211056332718394e-01,3.536869316776362462992e-01,1.189104422698032130268e-08,4.184255155675431315751e-10,4.184257628109089883213e-10,3.537006211056332714599e-01,1.072858620331902063682e-18,0,nan,9.804127172124726201895e-01
6386,3.534818127438248548493e-01,3.534681655894064656004e-01,1.182444859976151381842e-08,4.158300370022022178624e-10,4.158302842455680746086e-10,3.534818127438248544698e-01,1.073522729286602344401e-18,0,nan,9.804610322468119984279e-01
6403,3.532500685350773286851e-01,3.532364660395452499262e-01,1.175427943995633101757e-08,4.130969709703119174726e-10,4.130972182136777742188e-10,3.532500685350773282785e-01,1.150957496959952178462e-18,0,nan,9.805121064508687776795e-01
6419,3.530326485670541738051e-01,3.530190878637003472091e-01,1.168878599020132629693e-08,4.105475917869546770132e-10,4.105478390303205337593e-10,3.530326485670541733714e-01,1.228444085141970859256e-18,0,nan,9.805599329380290766502e-01
6436,3.528023711105659109748e-01,3.527888545588184095712e-01,1.161977520182318100597e-08,4.078629460397712353583e-10,4.078631932831370921044e-10,3.528023711105659105140e-01,1.306073771148018018134e-18,0,nan,9.806104919974519022394e-01
6452,3.525863237586468118610e-01,3.525728485255558997406e-01,1.155536019640032358029e-08,4.053586188209880158294e-10,4.053588660643538725756e-10,3.525863237586468114273e-01,1.229999122969573782636e-18,0,nan,9.806578373107723793482e-01
6469,3.523574964282576504416e-01,3.523440648477745016146e-01,1.148748289931434826973e-08,4.027212959782211397627e-10,4.027215432215869965089e-10,3.523574964282576499808e-01,1.307722775809194369085e-18,0,nan,9.807078889808071381026e-01
6485,3.521428061724490615378e-01,3.521294154448117836274e-01,1.142412323319699601398e-08,4.002610022472429648790e-10,4.002612494906088216252e-10,3.521428061724490610771e-01,1.308520052744415088070e-18,0,nan,9.807547603459823356707e-01
6502,3.519154126128636483515e-01,3.519020650469410837569e-01,1.135735520407397609969e-08,3.976699351737813868380e-10,3.976701824171472435842e-10,3.519154126128636478907e-01,1.309365565677120237801e-18,0,nan,9.808043122269706518782e-01
6518,3.517020641853834930963e-01,3.516887570140436403631e-01,1.129502838065055229604e-08,3.952526844541690099173e-10,3.952529316975348666635e-10,3.517020641853834926626e-01,1.233091622588848218481e-18,0,nan,9.808507167257277878912e-01
6535,3.514760883064294152772e-01,3.514628238138454191693e-01,1.122934603242876099618e-08,3.927068352798332531349e-10,3.927070825231991098811e-10,3.514760883064294148706e-01,1.156766642764035877343e-18,0,nan,9.808997762669556400917e-01
6552,3.512508365534828534184e-01,3.512376144938994047666e-01,1.116421397160286582245e-08,3.901838844319193412431e-10,3.901841316752851979893e-10,3.512508365534828529576e-01,1.311842920653594749332e-18,0,nan,9.809485850374677272877e-01
6569,3.510263047603925275480e-01,3.510131248900931858229e-01,1.109962618480704261162e-08,3.876835677868250676345e-10,3.876838150301909243807e-10,3.510263047603925270872e-01,1.312682032820497053809e-18,0,nan,9.809971449552460648217e-01
6586,3.508024887955417851304e-01,3.507893508728269147659e-01,1.103557673964106503011e-08,3.852056249350303081053e-10,3.852058721783961648515e-10,3.508024887955417846696e-01,1.313519538839130771332e-18,0,nan,9.810454579187615394291e-01
6602,3.505924887110056419807e-01,3.505793900493659153697e-01,1.097578143853971417257e-08,3.828936517767896141556e-10,3.828938990201554709018e-10,3.505924887110056415742e-01,1.159682046175283953872e-18,0,nan,9.810907050350468505033e-01
6619,3.503700506284712802162e-01,3.503569934509103091962e-01,1.091276037209181800372e-08,3.804584106670906640040e-10,3.804586579104565207502e-10,3.503700506284712797283e-01,1.392501946851135006370e-18,0,nan,9.811385439642398359418e-01
6636,3.501483164189786777905e-01,3.501353004896035154756e-01,1.085026065605545249211e-08,3.780447983842976354824e-10,3.780450456276634922285e-10,3.501483164189786773297e-01,1.315973550919418177908e-18,0,nan,9.811861414121695503920e-01
6653,3.499272820834295179911e-01,3.499143071682798862283e-01,1.078827666475210060778e-08,3.756525685683708256399e-10,3.756528158117366823861e-10,3.499272820834295175574e-01,1.239345690373475254135e-18,0,nan,9.812334992027843297529e-01
6670,3.497069436554627476618e-01,3.496940095224903824922e-01,1.072680284730106241571e-08,3.732814782803425670562e-10,3.732817255237084238023e-10,3.497069436554627471739e-01,1.395142379841206464999e-18,0,nan,9.812806191417083062785e-01
6687,3.494872972011050008510e-01,3.494744036201532699695e-01,1.066583372643852304879e-08,3.709312879463141399843e-10,3.709315351896799967305e-10,3.494872972011050003902e-01,1.318462579317124556133e-18,0,nan,9.813275030164709586259e-01
6705,3.492554802585274620666e-01,3.492426293662261398392e-01,1.060182228312601726618e-08,3.684653688333659784099e-10,3.684656160767318351561e-10,3.492554802585274615788e-01,1.396945803849171221824e-18,0,nan,9.813768894308532122930e-01
6722,3.490372462045880645374e-01,3.490244353963264409919e-01,1.054187530412236193433e-08,3.661574674895040537553e-10,3.661577147328699105015e-10,3.490372462045880640495e-01,1.397819238272639428990e-18,0,nan,9.814232928438480227178e-01
6739,3.488196922883907979962e-01,3.488069213396746615552e-01,1.048241671268633013487e-08,3.638697536047658433641e-10,3.638700008481317001103e-10,3.488196922883907975083e-01,1.398691038392142641077e-18,0,nan,9.814694655504429023074e-01
6756,3.486028147039235428268e-01,3.485900833920702898510e-01,1.042344131866837536877e-08,3.616020007100465995961e-10,3.616022479534124563423e-10,3.486028147039235423389e-01,1.399561211325428112320e-18,0,nan,9.815154092670106195291e-01
6774,3.483739125975100090415e-01,3.483612230133752820705e-01,1.036151776091320035414e-08,3.592223591833933263751e-10,3.592226064267591831212e-10,3.483739125975100085807e-01,1.322676316003900566249e-18,0,nan,9.815638078522533327137e-01
6791,3.481584156067653113356e-01,3.481457652066526923184e-01,1.030352113076831105329e-08,3.569950024805005517503e-10,3.569952497238664084964e-10,3.481584156067653109019e-01,1.245642355760348927200e-18,0,nan,9.816092854511391755799e-01
6808,3.479435834949616794933e-01,3.479309720616126229387e-01,1.024599223970483319105e-08,3.547869330547864839239e-10,3.547871802981523406701e-10,3.479435834949616790596e-01,1.246411457392148157152e-18,0,nan,9.816545392055329747813e-01
6826,3.477168348020878894619e-01,3.477042643927893400936e-01,1.018558364804521660319e-08,3.524697616526509572688e-10,3.524700088960168140149e-10,3.477168348020878890011e-01,1.325175767139970999565e-18,0,nan,9.817022127947500931039e-01
6843,3.475033599929903693770e-01,3.474908281086037081364e-01,1.012900232560479604769e-08,3.503007300692103579839e-10,3.503009773125762147300e-10,3.475033599929903689433e-01,1.247990433827603065760e-18,0,nan,9.817470108663658753378e-01
6861,3.472780402801700960541e-01,3.472655489558234537370e-01,1.006958621994965756207e-08,3.480244221946916176305e-10,3.480246694380574743767e-10,3.472780402801700956204e-01,1.248800150577690763259e-18,0,nan,9.817942056118448901966e-01
6878,3.470659074154252167325e-01,3.470534541813395690594e-01,1.001393215923433360537e-08,3.458935455449888406401e-10,3.458937927883546973862e-10,3.470659074154252162988e-01,1.249563439474052435438e-18,0,nan,9.818385548493774839479e-01
6896,3.468420005538059806968e-01,3.468295874232928525146e-01,9.955487323565044746764e-09,3.436571793148818904112e-10,3.436574265582477471574e-10,3.468420005538059803715e-01,9.377775794924043179124e-19,0,nan,9.818852779299248789615e-01
6914,3.466188141066055255623e-01,3.466064408477951158422e-01,9.897533919526359523639e-09,3.414410038186828127846e-10,3.414412510620486695307e-10,3.466188141066055252099e-01,1.016579861557705032735e-18,0,nan,9.819317611885331105741e-01
6931,3.464086846472066377278e-01,3.463963488338401564546e-01,9.843246528293482788673e-09,3.393662777980911882138e-10,3.393665250414570449600e-10,3.464086846472066373755e-01,1.017196512889534277410e-18,0,nan,9.819754434971239165516e-01
6949,3.461868871237976458754e-01,3.461745907367862493207e-01,9.786233322611254173326e-09,3.371886958332176316207e-10,3.371889430765834883668e-10,3.461868871237976455501e-01,9.395522009744319975810e-19,0,nan,9.820214656908827709453e-01
6967,3.459657978600002424150e-01,3.459535406731015126311e-01,9.729695886374741445988e-09,3.350306256749408113964e-10,3.350308729183066681426e-10,3.459657978600002420626e-01,1.018498673098253801225e-18,0,nan,9.820672534322510893387e-01
6985,3.457454127951207474925e-01,3.457331945839627770868e-01,9.673629041021524795355e-09,3.328918431123340276093e-10,3.328920903556998843555e-10,3.457454127951207471943e-01,8.623559023476981089444e-19,0,nan,9.821128085083533375060e-01
7003,3.455257279020091148634e-01,3.455135484440703348208e-01,9.618027677440602729729e-09,3.307721270754189660130e-10,3.307723743187848227592e-10,3.455257279020091145652e-01,8.629041873202289142106e-19,0,nan,9.821581326881952799662e-01
7021,3.453067391866974976758e-01,3.452945982612867733316e-01,9.562886754866365599527e-09,3.286712595832961108496e-10,3.286715068266619675957e-10,3.453067391866974973776e-01,8.634514291141867880757e-19,0,nan,9.822032277228930206197e-01
7039,3.450884426880436137185e-01,3.450763400762806044355e-01,9.508201299792949437246e-09,3.265890256932610186077e-10,3.265892729366268753538e-10,3.450884426880436134204e-01,8.639976323491172341396e-19,0,nan,9.822480953458985983859e-01
7057,3.448708344773788331283e-01,3.448587699621746118037e-01,9.453966404908543204070e-09,3.245252134508852601715e-10,3.245254606942511169176e-10,3.448708344773788328030e-01,9.431376017590904852044e-19,0,nan,9.822927372732221679304e-01
7075,3.446539106581609150746e-01,3.446418840241988430307e-01,9.400177228049233497293e-09,3.224796138410413580037e-10,3.224798610844072147498e-10,3.446539106581609147764e-01,8.650869414600498993167e-19,0,nan,9.823371552036508298268e-01
7093,3.444376673656313204823e-01,3.444256783993481741356e-01,9.346828991171980245696e-09,3.204520207398515448296e-10,3.204522679832174015757e-10,3.444376673656313201841e-01,8.656300564160198513623e-19,0,nan,9.823813508189641904400e-01
7111,3.442221007664770286662e-01,3.442101492560443737746e-01,9.293916979346325989174e-09,3.184422308675406334820e-10,3.184424781109064902282e-10,3.442221007664770283138e-01,1.023657996605036695221e-18,0,nan,9.824253257841466789612e-01
7129,3.440072070584967878367e-01,3.439952927938025975020e-01,9.241436539764450968549e-09,3.164500437421737695427e-10,3.164502909855396262889e-10,3.440072070584967875927e-01,7.091290060320065585637e-19,0,nan,9.824690817475966851278e-01
7148,3.437811006482107034263e-01,3.437692254723933122046e-01,9.186503650107386306107e-09,3.143660579186947633917e-10,3.143663051620606201379e-10,3.437811006482107031282e-01,8.672832708701305002722e-19,0,nan,9.825150328111399099218e-01
7166,3.435675782951860673660e-01,3.435557399385237022061e-01,9.134895977961766000877e-09,3.124094362530242853465e-10,3.124096834963901420927e-10,3.435675782951860670949e-01,7.889293409650405345262e-19,0,nan,9.825583437117329768575e-01
7184,3.433547174048502131243e-01,3.433429156623640170047e-01,9.083706036003453570616e-09,3.104698216165222605012e-10,3.104700688598881172473e-10,3.433547174048502128533e-01,7.894184334207934813284e-19,0,nan,9.826014405467344445212e-01
7203,3.431307444497358996496e-01,3.431189811349866274830e-01,9.030120521325302851968e-09,3.084406916853949139135e-10,3.084409389287607706597e-10,3.431307444497358992972e-01,1.026913827330928199848e-18,0,nan,9.826467011647666311845e-01
7221,3.429192317105116467771e-01,3.429075045937378572139e-01,8.979775459027501546034e-09,3.065354433888199963127e-10,3.065356906321858530589e-10,3.429192317105116463163e-01,1.343715606173203499728e-18,0,nan,9.826893629308184664761e-01
7240,3.426966737000398621174e-01,3.426849845752877808365e-01,8.927072122687929765379e-09,3.045421750785437176990e-10,3.045424223219095744451e-10,3.426966737000398617108e-01,1.186401403586243419015e-18,0,nan,9.827341677865385571964e-01
7258,3.424864938198763180104e-01,3.424748404836984487986e-01,8.877553797061417986791e-09,3.026705141838140206782e-10,3.026707614271798774244e-10,3.424864938198763176310e-01,1.107987518391021117834e-18,0,nan,9.827764010390175967438e-01
7277,3.422653347447114637828e-01,3.422537189719404647872e-01,8.825713742849242228835e-09,3.007122967063272773144e-10,3.007125439496931340606e-10,3.422653347447114633492e-01,1.267089666903238215676e-18,0,nan,9.828207569823926888631e-01
7295,3.420564726808540000525e-01,3.420448922939108242611e-01,8.777004489758136933417e-09,2.988734657458057642678e-10,2.988737129891716210140e-10,3.420564726808539995646e-01,1.426346280760749427602e-18,0,nan,9.828625681456266887444e-01
7314,3.418366967919972540177e-01,3.418251535467959328484e-01,8.726009318945240882371e-09,2.969495106055440859238e-10,2.969497578489099426700e-10,3.418366967919972535569e-01,1.347970910176215036112e-18,0,nan,9.829064818900270035962e-01
7333,3.416176251510476269413e-01,3.416061188337103178472e-01,8.675441014862616343010e-09,2.950428502765556937547e-10,2.950430975199215505008e-10,3.416176251510476266160e-01,9.521190588507721347975e-19,0,nan,9.829501711246236661892e-01
7352,3.413992537062924801131e-01,3.413877841047157912508e-01,8.625294916890204549343e-09,2.931532853845162928854e-10,2.931535326278821496315e-10,3.413992537062924798150e-01,8.733340632607782481282e-19,0,nan,9.829936375668279810555e-01
7370,3.411930177409769414485e-01,3.411815827286911879371e-01,8.578173378427665304016e-09,2.913787625737844278928e-10,2.913790098171502846389e-10,3.411930177409769412045e-01,7.149779629852633050934e-19,0,nan,9.830346123302344868086e-01
7389,3.409759983350452584156e-01,3.409645996304967255906e-01,8.528836332079661598199e-09,2.895219271690411953972e-10,2.895221744124070521434e-10,3.409759983350452581716e-01,7.154330216801244062790e-19,0,nan,9.830776497764240807087e-01
7408,3.407596673774229810308e-01,3.407483047736274945445e-01,8.479908116235047827441e-09,2.876816156967204297114e-10,2.876818629400862864576e-10,3.407596673774229807056e-01,9.545162848905910828482e-19,0,nan,9.831204693912526341591e-01
7427,3.405440209468769124782e-01,3.405326942385504225888e-01,8.431384312007717300482e-09,2.858576395762022561282e-10,2.858578868195681128744e-10,3.405440209468769121530e-01,9.551207237210319200447e-19,0,nan,9.831630728244338513454e-01
7446,3.403290551543536174826e-01,3.403177641378939837261e-01,8.383260559361948713914e-09,2.840498128506790053867e-10,2.840500600940448621329e-10,3.403290551543536171574e-01,9.557240171519645043641e-19,0,nan,9.832054617090635900310e-01
7465,3.401147661426349461534e-01,3.401035106161039625724e-01,8.335532556181714201496e-09,2.822579521441200262615e-10,2.822581993874858830077e-10,3.401147661426349458281e-01,9.563261702352722866095e-19,0,nan,9.832476376618285746501e-01
7485,3.398899257050057308210e-01,3.398787073199433764095e-01,8.285715428033617616444e-09,2.803888328312620775098e-10,2.803890800746279342560e-10,3.398899257050057304958e-01,9.569587891461916677690e-19,0,nan,9.832918051235427376591e-01
7504,3.396770139233357270773e-01,3.396658306188355183066e-01,8.238786514594029155260e-09,2.786291806665829671307e-10,2.786294279099488238768e-10,3.396770139233357266978e-01,1.117151720061847272000e-18,0,nan,9.833335490023073798861e-01
7523,3.394647673412070918776e-01,3.394536189203014628195e-01,8.192240566682910279502e-09,2.768849502694099866166e-10,2.768851975127758433628e-10,3.394647673412070915252e-01,1.038003763446869571414e-18,0,nan,9.833750847849814126630e-01
7542,3.392531822269842821447e-01,3.392420684942991411927e-01,8.146073507729033123240e-09,2.751559682985573006734e-10,2.751562155419231574195e-10,3.392531822269842818737e-01,7.989624189877877035932e-19,0,nan,9.834164140238244760967e-01
7562,3.390311715907918165501e-01,3.390200941626869726687e-01,8.097881507814205883521e-09,2.733522727394484934279e-10,2.733525199828143501740e-10,3.390311715907918162791e-01,7.994856102745978856413e-19,0,nan,9.834596970389955232126e-01
7581,3.388209326627035447999e-01,3.388098895267095301978e-01,8.052479621921023278153e-09,2.716540571088796005933e-10,2.716543043522454573395e-10,3.388209326627035445560e-01,7.199835231316312678283e-19,0,nan,9.835006071176520303146e-01
7600,3.386113439964461073147e-01,3.386003349619500246996e-01,8.007444507953642923638e-09,2.699705752895412168337e-10,2.699708225329070735799e-10,3.386113439964461070708e-01,7.204291679365556806970e-19,0,nan,9.835413152964910680543e-01
7620,3.383914228772023391511e-01,3.383804495347725863259e-01,7.960431112457782540315e-09,2.682142263833143220945e-10,2.682144736266801788406e-10,3.383914228772023389071e-01,7.208973759886432148360e-19,0,nan,9.835839495309759937785e-01
7639,3.381831576764586291535e-01,3.381722180490342063140e-01,7.916136792494187995174e-09,2.665604764487266729534e-10,2.665607236920925296996e-10,3.381831576764586288553e-01,8.816394035765688273292e-19,0,nan,9.836242479390577387417e-01
7659,3.379646217691234133963e-01,3.379537174302620627117e-01,7.869894780368293308874e-09,2.648350682733573541800e-10,2.648353155167232109261e-10,3.379646217691234131252e-01,8.020086294906368143935e-19,0,nan,9.836664540923347268848e-01
7679,3.377467901492256286452e-01,3.377359208945545708362e-01,7.824041934012803187190e-09,2.631252554395668996996e-10,2.631255026829327564458e-10,3.377467901492256284826e-01,4.815155335775987892752e-19,0,nan,9.837084432134668983243e-01
7698,3.375404987445260627458e-01,3.375296626320889146230e-01,7.780838303267449033586e-09,2.615152137566854864408e-10,2.615154610000513431870e-10,3.375404987445260625832e-01,4.818098168300554538608e-19,0,nan,9.837481333735921576163e-01
7718,3.373240287950838319604e-01,3.373132273731980119459e-01,7.735732095926675327381e-09,2.598352942289826422568e-10,2.598355414723484990030e-10,3.373240287950838317706e-01,5.624721750854663212019e-19,0,nan,9.837897040692514008769e-01
7738,3.371082512089217494337e-01,3.370974842781919503232e-01,7.691002617769206747251e-09,2.581704440824022077368e-10,2.581706913257680644830e-10,3.371082512089217492711e-01,4.824276038619892641249e-19,0,nan,9.838310626097409173209e-01
7758,3.368931620101027286029e-01,3.368824293727849016945e-01,7.646645764743151029629e-09,2.565204899616959890434e-10,2.565207372050618457895e-10,3.368931620101027284403e-01,4.827356094213295974569e-19,0,nan,9.838722106150823720500e-01
7777,3.366894612982588252362e-01,3.366787610580098886440e-01,7.604848209929919652824e-09,2.549666752839194460511e-10,2.549669225272853027973e-10,3.366894612982588249922e-01,7.245415044135806789645e-19,0,nan,9.839111076727112959578e-01
7797,3.364757031432299598311e-01,3.364650368154741971467e-01,7.561206379461592257184e-09,2.533452789716044972395e-10,2.533455262149703539856e-10,3.364757031432299595600e-01,8.055575501866062916344e-19,0,nan,9.839518497319785951668e-01
7817,3.362626218368504133946e-01,3.362519892286119622775e-01,7.517925384815781689092e-09,2.517382813004660920959e-10,2.517385285438319488420e-10,3.362626218368504130965e-01,8.866748132897576372478e-19,0,nan,9.839923859400861728660e-01
7837,3.360502135310720607476e-01,3.360396144509572308591e-01,7.475001334482455634747e-09,2.501455182872232789400e-10,2.501457655305891356861e-10,3.360502135310720604766e-01,8.065775060021322779161e-19,0,nan,9.840327178532667025445e-01
7857,3.358384744093677645163e-01,3.358279086675481167287e-01,7.432430388664147517337e-09,2.485668282254311738662e-10,2.485670754687970306124e-10,3.358384744093677642723e-01,7.263774325983954776204e-19,0,nan,9.840728470121042746220e-01
7878,3.356168643994858412599e-01,3.356063334602674590786e-01,7.388106779208423003326e-09,2.469241752181114640224e-10,2.469244224614773207686e-10,3.356168643994858410431e-01,6.460951683256149342252e-19,0,nan,9.841147660830929731735e-01
7898,3.354064853049581273569e-01,3.353959873197097652767e-01,7.346247907397432535268e-09,2.453738385834813351606e-10,2.453740858268471919068e-10,3.354064853049581271672e-01,5.656878697871693286579e-19,0,nan,9.841544843467767805486e-01
7918,3.351967639453001127168e-01,3.351862987288651410985e-01,7.304730739704139817744e-09,2.438370953742272668983e-10,2.438373426175931236445e-10,3.351967639453001124728e-01,7.277680307470012660430e-19,0,nan,9.841940044602738105477e-01
7938,3.349876966282461605233e-01,3.349772639969669164775e-01,7.263551637575490002327e-09,2.423137927312113010687e-10,2.423140399745771578149e-10,3.349876966282461602793e-01,7.282222340241883848248e-19,0,nan,9.842333279027675129423e-01
7959,3.347688758517438505937e-01,3.347584772388391764731e-01,7.220673495027277775957e-09,2.407286254302373568797e-10,2.407288726736032136258e-10,3.347688758517438503768e-01,6.477317640279411880770e-19,0,nan,9.842744074524530612869e-01
7979,3.345611379047761014573e-01,3.345507715051485103587e-01,7.180176252943176250729e-09,2.392324068792349712889e-10,2.392326541226008280351e-10,3.345611379047761012133e-01,7.291507027294696444278e-19,0,nan,9.843133322819017201003e-01
7999,3.343540429221291275692e-01,3.343437085565959025974e-01,7.140006270572056442891e-09,2.377491754751990615766e-10,2.377494227185649183227e-10,3.343540429221291273524e-01,6.485354045729391843802e-19,0,nan,9.843520648619085235717e-01
8020,3.341372812712951274384e-01,3.341269803502867613424e-01,7.098176228300367638150e-09,2.362056017490979309682e-10,2.362058489924637877144e-10,3.341372812712951271945e-01,7.300756380164969815716e-19,0,nan,9.843925287168967287201e-01
8041,3.339212204468630625163e-01,3.339109527760584581596e-01,7.056699246589141653191e-09,2.346760219335952977078e-10,2.346762691769611544540e-10,3.339212204468630622181e-01,8.928920331403714061663e-19,0,nan,9.844327838113876825185e-01
8061,3.337160960725778737401e-01,3.337058598894611686440e-01,7.017522044719989428557e-09,2.332321405814174582060e-10,2.332323878247833149522e-10,3.337160960725778735233e-01,6.497751743144615547025e-19,0,nan,9.844709293854587252911e-01
8082,3.335013918346875644587e-01,3.334911885270577586095e-01,6.976723217958294569034e-09,2.317294154203996222188e-10,2.317296626637654789650e-10,3.335013918346875642148e-01,7.314676783422817055478e-19,0,nan,9.845107815291016077077e-01
8103,3.332873765102377570349e-01,3.332772058885253285687e-01,6.936266127694726774408e-09,2.302402104437039201133e-10,2.302404576870697768595e-10,3.332873765102377567910e-01,7.319373789776436395559e-19,0,nan,9.845504296223455575790e-01
8123,3.330841892465729932478e-01,3.330740495795030659107e-01,6.898049863186298774586e-09,2.288343470222735139298e-10,2.288345942656393706760e-10,3.330841892465729930039e-01,7.323838737618747008959e-19,0,nan,9.845880014348534075034e-01
8144,3.328715075354651817317e-01,3.328614001887241352629e-01,6.858249258319860455563e-09,2.273710910065809868917e-10,2.273713382499468436379e-10,3.328715075354651814878e-01,7.328518160517171178802e-19,0,nan,9.846272556346979777176e-01
8165,3.326595031151478413253e-01,3.326494279037669281036e-01,6.818779511190859599961e-09,2.259209009028239676149e-10,2.259211481461898243610e-10,3.326595031151478410272e-01,8.962786111368331248542e-19,0,nan,9.846663103535965476322e-01
8186,3.324481721131019072246e-01,3.324381288536375624412e-01,6.779637034325241328533e-09,2.244836270879024375454e-10,2.244838743312682942916e-10,3.324481721131019069536e-01,8.153166895114172447399e-19,0,nan,9.847051671083081824352e-01
8207,3.322375106887101577720e-01,3.322274991992275952613e-01,6.740818288178100643754e-09,2.230591220275580241821e-10,2.230593692709238809283e-10,3.322375106887101575551e-01,6.526669250789970885779e-19,0,nan,9.847438274002526860406e-01
8228,3.320275150329144081877e-01,3.320175351329714337771e-01,6.702319780373308327993e-09,2.216472402419973520339e-10,2.216474874853632087801e-10,3.320275150329144079166e-01,8.163496422713835730580e-19,0,nan,9.847822927157040338690e-01
8249,3.318181813678772431513e-01,3.318082328785082817883e-01,6.664138064957094337553e-09,2.202478382721665289112e-10,2.202480855155323856574e-10,3.318181813678772429344e-01,6.534917212890638867311e-19,0,nan,9.848205645259808772526e-01
8270,3.316095059466482173260e-01,3.315995886903485510009e-01,6.626269741665298272631e-09,2.188607746466628297539e-10,2.188610218900286865001e-10,3.316095059466482172176e-01,3.269514754682391025905e-19,0,nan,9.848586442876341911297e-01
8291,3.314014850528344532986e-01,3.313915988535446662672e-01,6.588711455204002485764e-09,2.174859098492699650212e-10,2.174861570926358217674e-10,3.314014850528344532715e-01,8.178917577214937484142e-20,0,nan,9.848965334426321008624e-01
8313,3.311842564076362489724e-01,3.311744025569847311985e-01,6.549693605656450975985e-09,2.160585094086462387770e-10,2.160587566520120955232e-10,3.311842564076362489453e-01,8.184282250052221589662e-20,0,nan,9.849360239608563984191e-01
8334,3.309775642677233460209e-01,3.309677411180242978831e-01,6.512759872965762523577e-09,2.147081959104738367677e-10,2.147084431538396935139e-10,3.309775642677233460751e-01,1.637878650301063501281e-19,0,nan,9.849735272648119108001e-01
8355,3.307715155141980565841e-01,3.307617228937029549914e-01,6.476126221554011565993e-09,2.133696677799213717416e-10,2.133699150232872284877e-10,3.307715155141980566112e-01,8.194494701274890114491e-20,0,nan,9.850108442686123158137e-01
8377,3.305563410695259874284e-01,3.305465802493036769590e-01,6.438066501702390003580e-09,2.119798970395675994831e-10,2.119801442829334562293e-10,3.305563410695259874013e-01,8.199828877715160472037e-20,0,nan,9.850497399627140325084e-01
8398,3.303515985376493937446e-01,3.303418678992591858842e-01,6.402037424396527183019e-09,2.106650911940682707621e-10,2.106653384374341275083e-10,3.303515985376493937446e-01,0.000000000000000000000e+00,0,nan,9.850866798005990452301e-01
8420,3.301377847157154498705e-01,3.301280855166760849892e-01,6.364604222864990518135e-09,2.092998886979201695019e-10,2.093001359412860262480e-10,3.301377847157154499247e-01,1.642044962255866078121e-19,0,nan,9.851251833636519394770e-01
8441,3.299343335753658998540e-01,3.299246642164672892433e-01,6.329166738225503958244e-09,2.080082673183596763174e-10,2.080085145617255330636e-10,3.299343335753658998540e-01,0.000000000000000000000e+00,0,nan,9.851617517250277693513e-01
8463,3.297218649672837786587e-01,3.297122266927013300650e-01,6.292346636280563704005e-09,2.066670774675896365327e-10,2.066673247109554932789e-10,3.297218649672837786858e-01,8.220581402700447074067e-20,0,nan,9.851998690573441460261e-01
8484,3.295196906303267197450e-01,3.295100818597533062564e-01,6.257488105459030007015e-09,2.053981175628786422253e-10,2.053983648062444989715e-10,3.295196906303267198263e-01,2.467687523645943412965e-19,0,nan,9.852360715177509875194e-01
8506,3.293085520780115042804e-01,3.292989740424818858125e-01,6.221268037611126774215e-09,2.040804000385894769505e-10,2.040806472819553336967e-10,3.293085520780115044159e-01,4.115449498820875249512e-19,0,nan,9.852738084018508558318e-01
8528,3.290980882374632605805e-01,3.290885407604686843425e-01,6.185350022805444688945e-09,2.027744874785164793674e-10,2.027747347218823361136e-10,3.290980882374632606889e-01,3.294465119175016308701e-19,0,nan,9.853113528367996202606e-01
8550,3.288882952375482046474e-01,3.288787781440403977518e-01,6.149730775481361085727e-09,2.014802442567185532606e-10,2.014804915000844100067e-10,3.288882952375482047829e-01,4.120708262445197973270e-19,0,nan,9.853487062910397616448e-01
8572,3.286791692391331259524e-01,3.286696823555085328230e-01,6.114407054113022365902e-09,2.001975366468672450516e-10,2.001977838902331017977e-10,3.286791692391331261151e-01,4.947996134020367039039e-19,0,nan,9.853858702181110041686e-01
8594,3.284707064347403358124e-01,3.284612495888245651144e-01,6.079375660508542335215e-09,1.989262327908825044158e-10,1.989264800342483611619e-10,3.284707064347403359479e-01,4.125946968960954987346e-19,0,nan,9.854228460568389043610e-01
8616,3.282629030482072000972e-01,3.282534760692396780723e-01,6.044633439122105277087e-09,1.976662026681644499998e-10,1.976664499115303067460e-10,3.282629030482072002870e-01,5.779982398958422634507e-19,0,nan,9.854596352315205702111e-01
8638,3.280557553343501843066e-01,3.280463580529690111249e-01,6.010177276378704036064e-09,1.964173180654083425057e-10,1.964175653087741992519e-10,3.280557553343501844421e-01,4.131165795965458666263e-19,0,nan,9.854962391521075897646e-01
8660,3.278492595786333395650e-01,3.278398918268603455224e-01,5.976004100011249519526e-09,1.951794525469902634249e-10,1.951796997903561201711e-10,3.278492595786333397006e-01,4.133767809476563951557e-19,0,nan,9.855326592143861947335e-01
8682,3.276434120968411597952e-01,3.276340737080671582668e-01,5.942110878409794690418e-09,1.939524814259113021690e-10,1.939527286692771589152e-10,3.276434120968411599579e-01,4.963637902316718026616e-19,0,nan,9.855688968001547112154e-01
8704,3.274382092347557423066e-01,3.274289000437259764464e-01,5.908494619982621351024e-09,1.927362817352883469663e-10,1.927365289786542037125e-10,3.274382092347557425506e-01,7.450122860717900678159e-19,0,nan,9.856049532773983631157e-01
8727,3.272243642730617771679e-01,3.272150854317079487490e-01,5.873643279071192809896e-09,1.914761856013865412246e-10,1.914764328447523979708e-10,3.272243642730617774932e-01,9.939988804569216890295e-19,0,nan,9.856424565113560524749e-01
8749,3.270204686939140613009e-01,3.270112187164418570567e-01,5.840584383177768296302e-09,1.902816424579690275301e-10,1.902818897013348842763e-10,3.270204686939140616261e-01,9.946186336430521968827e-19,0,nan,9.856781467430591613826e-01
8771,3.268172067872287550215e-01,3.268079855124205810170e-01,5.807793579780384700963e-09,1.890975065640238850582e-10,1.890977538073897418044e-10,3.268172067872287554009e-01,1.161110102189256496101e-18,0,nan,9.857136599490540333508e-01
8794,3.266053793972349304439e-01,3.265961879587892087657e-01,5.773795856040701078246e-09,1.878705476956761283437e-10,1.878707949390419850899e-10,3.266053793972349308776e-01,1.327843619093413355426e-18,0,nan,9.857505995390611515383e-01
8817,3.263942367236368184572e-01,3.263850749482313512841e-01,5.740084854034164500767e-09,1.866547055791748160535e-10,1.866549528225406727997e-10,3.263942367236368188909e-01,1.328702593978110738627e-18,0,nan,9.857873485663474722937e-01
8839,3.261929112096906433144e-01,3.261837776467834819653e-01,5.708104932387777818488e-09,1.855020092858714749603e-10,1.855022565292373317064e-10,3.261929112096906437481e-01,1.329522666160618401244e-18,0,nan,9.858223228514930208048e-01
8862,3.259830967363068529423e-01,3.259739925015121795064e-01,5.674945825177000585626e-09,1.843075454426620540110e-10,1.843077926860279107572e-10,3.259830967363068533488e-01,1.247229745200408654468e-18,0,nan,9.858587032787104306101e-01
8884,3.257830344885321750142e-01,3.257739581484835690356e-01,5.643488142765139816621e-09,1.831750663362686989372e-10,1.831753135796345556834e-10,3.257830344885321753937e-01,1.164795953741674131280e-18,0,nan,9.858933276423017105501e-01
8907,3.255745332513357905035e-01,3.255654859099071079392e-01,5.610869174271013362565e-09,1.820014998872807142167e-10,1.820017471306465709629e-10,3.255745332513357908830e-01,1.165541900898569841249e-18,0,nan,9.859293449874780041354e-01
8930,3.253666975235729970427e-01,3.253576790144186377566e-01,5.578521836672261407662e-09,1.808384328953047144353e-10,1.808386801386705711814e-10,3.253666975235729974221e-01,1.166286418549131584536e-18,0,nan,9.859651788527652498334e-01
8953,3.251595234913389774250e-01,3.251505336494881533019e-01,5.546443179561254590946e-09,1.796857448947331842900e-10,1.796859921380990410362e-10,3.251595234913389777503e-01,1.000311011202213937698e-18,0,nan,9.860008306366284931786e-01
8976,3.249530073722198908015e-01,3.249440460340618046220e-01,5.514630292016663251165e-09,1.785433171049777997533e-10,1.785435643483436564994e-10,3.249530073722198911538e-01,1.084358962876650548755e-18,0,nan,9.860363017233557568139e-01
8999,3.247471454149537088436e-01,3.247382124182229301318e-01,5.483080301975940453953e-09,1.774110324026853903117e-10,1.774112796460512470578e-10,3.247471454149537091959e-01,1.085046353856459405895e-18,0,nan,9.860715934832372606285e-01
9022,3.245419338990955520502e-01,3.245330290828575865053e-01,5.451790375619343497067e-09,1.762887752944811670755e-10,1.762890225378470238217e-10,3.245419338990955524025e-01,1.085732440872630571219e-18,0,nan,9.861067072727418969112e-01
9045,3.243373691346874568904e-01,3.243284923393245067734e-01,5.420757716765253594102e-09,1.751764318902279161666e-10,1.751766791335937729128e-10,3.243373691346874572428e-01,1.086417229682411855783e-18,0,nan,9.861416444346910702427e-01
9068,3.241334474619325027405e-01,3.241245985291294147738e-01,5.389979566276558177205e-09,1.740738898767901081207e-10,1.740741371201559648668e-10,3.241334474619325030386e-01,9.198544604642514599952e-19,0,nan,9.861764062984299051618e-01
9091,3.239301652508732313389e-01,3.239213440236036295440e-01,5.359453201477866188116e-09,1.729810384922921483590e-10,1.729812857356580051052e-10,3.239301652508732316913e-01,1.087782935512947121342e-18,0,nan,9.862109941799958839469e-01
9115,3.237187225589989236297e-01,3.237099300758145741311e-01,5.327865142256479967183e-09,1.718508854827032201678e-10,1.718511327260690769139e-10,3.237187225589989239278e-01,9.210329111538297532197e-19,0,nan,9.862469017982966497382e-01
9138,3.235167359095417854140e-01,3.235079708149614079605e-01,5.297844979307234547272e-09,1.707774986268952565851e-10,1.707777458702611133313e-10,3.235167359095417857664e-01,1.089173037886712572002e-18,0,nan,9.862811381885779226839e-01
9162,3.233066373612304010197e-01,3.232979006827592405619e-01,5.266779394646952671609e-09,1.696674234353223890872e-10,1.696676706786882458334e-10,3.233066373612304013178e-01,9.222068555938261384900e-19,0,nan,9.863166818287135292832e-01
9185,3.231059314861967641922e-01,3.230972218846103203096e-01,5.237254512461929563227e-09,1.686130576361938031719e-10,1.686133048795596599181e-10,3.231059314861967645446e-01,1.090557837910945833791e-18,0,nan,9.863505720584978606730e-01
9209,3.228971617785816068257e-01,3.228884802705066041080e-01,5.206700158735853289888e-09,1.675226039726681380801e-10,1.675228512160339948263e-10,3.228971617785816071509e-01,1.007319636859150918418e-18,0,nan,9.863857572267132416111e-01
9232,3.226977221333533406246e-01,3.226890673955426098714e-01,5.177659925815667007872e-09,1.664868280451802749292e-10,1.664870752885461316754e-10,3.226977221333533409498e-01,1.007942199267334370712e-18,0,nan,9.864193065195255177326e-01
9256,3.224902662139554150773e-01,3.224816392523218564381e-01,5.147605856784417417182e-09,1.654155522300848449914e-10,1.654157994734507017376e-10,3.224902662139554153484e-01,8.404921683482634403698e-19,0,nan,9.864541386115502776639e-01
9280,3.222834754387784962572e-01,3.222748760932730016507e-01,5.117803123711573395257e-09,1.643539021877557831204e-10,1.643541494311216398666e-10,3.222834754387784965554e-01,9.251346102296574342448e-19,0,nan,9.864887924555670775770e-01
9303,3.220859215526952410423e-01,3.220773485236904693668e-01,5.089475479614895455801e-09,1.633454174301214643141e-10,1.633456646734873210603e-10,3.220859215526952413675e-01,1.009856780382239350401e-18,0,nan,9.865218363901443031513e-01
9327,3.218804222899130971320e-01,3.218718765674424177737e-01,5.060157038794657447650e-09,1.623022980051560836848e-10,1.623025452485219404310e-10,3.218804222899130975386e-01,1.263126883547664590067e-18,0,nan,9.865561451054914087421e-01
9351,3.216755769359473093860e-01,3.216670583638508516930e-01,5.031081929720964005314e-09,1.612684807101141016990e-10,1.612687279534799584452e-10,3.216755769359473097655e-01,1.179669168497325912095e-18,0,nan,9.865902795700554590115e-01
9375,3.214713817548808989799e-01,3.214628901782854811004e-01,5.002247518160149316936e-09,1.602438591622217698740e-10,1.602441064055876266202e-10,3.214713817548808994136e-01,1.349049693402816245370e-18,0,nan,9.866242411079593207048e-01
9399,3.212678330415494258154e-01,3.212593683068547258076e-01,4.973651205016387703137e-09,1.592283284619377571121e-10,1.592285757053036138583e-10,3.212678330415494262220e-01,1.265535397157180977858e-18,0,nan,9.866580310299428020716e-01
9423,3.210649271212107890299e-01,3.210564890760756991746e-01,4.945290425775130716437e-09,1.582217851685750767059e-10,1.582220324119409334520e-10,3.210649271212107894093e-01,1.181912841656061558364e-18,0,nan,9.866916506335312967184e-01
9447,3.208626603492193971653e-01,3.208542488425485585005e-01,4.917162649956744554598e-09,1.572241272763841660682e-10,1.572243745197500228144e-10,3.208626603492193976261e-01,1.436084593965626251435e-18,0,nan,9.867251012032019037105e-01
9471,3.206610291107046383104e-01,3.206526439926351526491e-01,4.889265380580135610781e-09,1.562352541910872558632e-10,1.562355014344531126093e-10,3.206610291107046387441e-01,1.352458919616572107645e-18,0,nan,9.867583840105470583456e-01
9496,3.204516685113438215671e-01,3.204433107233558044571e-01,4.860448181992305657374e-09,1.552144126015008593222e-10,1.552146598448667160684e-10,3.204516685113438220279e-01,1.437926428802563101554e-18,0,nan,9.867928765655255570030e-01
9520,3.202513237189305532861e-01,3.202429920173459704724e-01,4.833013914085510469629e-09,1.542431685983961118701e-10,1.542434158417619686163e-10,3.202513237189305536927e-01,1.269552331464823338622e-18,0,nan,9.868258207534098226861e-01
9544,3.200516036445246324164e-01,3.200432978831494327577e-01,4.805802758152495367966e-09,1.532804118682537762710e-10,1.532806591116196330171e-10,3.200516036445246328772e-01,1.439723838466142305286e-18,0,nan,9.868586009691827871178e-01
9569,3.198442224348204071061e-01,3.198359435403111721214e-01,4.777692502752108061658e-09,1.522864628318290159669e-10,1.522867100751948727131e-10,3.198442224348204076211e-01,1.610146426939330736050e-18,0,nan,9.868925739809882504848e-01
9593,3.196457669962222518649e-01,3.196375137470949880667e-01,4.750929551272711614453e-09,1.513407403349149603994e-10,1.513409875782808171456e-10,3.196457669962222524612e-01,1.865537593288619926357e-18,0,nan,9.869250231989913912391e-01
9618,3.194396956154492146600e-01,3.194314689285977178267e-01,4.723281139478727219267e-09,1.503643330881220445546e-10,1.503645803314879013008e-10,3.194396956154492152021e-01,1.697037324050512657024e-18,0,nan,9.869586540324608915664e-01
9643,3.192342867912957038196e-01,3.192260865132354794146e-01,4.695864542125139892643e-09,1.493967224633703431203e-10,1.493969697067361998664e-10,3.192342867912957044159e-01,1.867942196499948638082e-18,0,nan,9.869921122732725078642e-01
9667,3.190377141028420010537e-01,3.190295390340094144009e-01,4.669760346140428124730e-09,1.484759977718826976739e-10,1.484762450152485544200e-10,3.190377141028420016500e-01,1.869093115037823276000e-18,0,nan,9.870240710395091372482e-01
9692,3.188335928246988762501e-01,3.188254438675216322866e-01,4.642790782951575018943e-09,1.475253350415455319864e-10,1.475255822849113887326e-10,3.188335928246988769006e-01,2.040316071239621099722e-18,0,nan,9.870571948302229514714e-01
9717,3.186301228742140201865e-01,3.186219998789497526734e-01,4.616045628854070058874e-09,1.465831722332018494274e-10,1.465834194765677061735e-10,3.186301228742140209183e-01,2.296821342019264808235e-18,0,nan,9.870901499117085140032e-01
9742,3.184273005199125787393e-01,3.184192033380561586656e-01,4.589522448271427413664e-09,1.456494118835889835334e-10,1.456496591269548402795e-10,3.184273005199125795796e-01,2.638770866393477469801e-18,0,nan,9.871229375695836419629e-01
9767,3.182251220611204955968e-01,3.182170505453906969833e-01,4.563218838197743862237e-09,1.447239578918703683776e-10,1.447242051352362251238e-10,3.182251220611204965184e-01,2.895974524712965207318e-18,0,nan,9.871555590764357971376e-01
9792,3.180235838276328842506e-01,3.180155378319592270314e-01,4.537132427680491238667e-09,1.438067154971846144978e-10,1.438069627405504712439e-10,3.180235838276328851450e-01,2.812580065714049274036e-18,0,nan,9.871880156919867574817e-01
9817,3.178226821793867995980e-01,3.178146615588965668414e-01,4.511260877312811785701e-09,1.428975912566203826829e-10,1.428978384999862394290e-10,3.178226821793868005466e-01,2.984925098547120738472e-18,0,nan,9.872203086632547907220e-01
9842,3.176224135061383404448e-01,3.176144181171437669601e-01,4.485601878735118429075e-09,1.419964930236079321594e-10,1.419967402669737889055e-10,3.176224135061383414477e-01,3.157481861807305672577e-18,0,nan,9.872524392247144113316e-01
9867,3.174227742271440135728e-01,3.174148039271296435702e-01,4.460153154145806231393e-09,1.411033299267184224972e-10,1.411035771700842792434e-10,3.174227742271440145757e-01,3.159467722474876421559e-18,0,nan,9.872844085984536995656e-01
9893,3.172158132210002763347e-01,3.172078688635915454238e-01,4.433907123361589564644e-09,1.401827615783054394837e-10,1.401830088216712962299e-10,3.172158132210002773918e-01,3.332422515257461401911e-18,0,nan,9.873174870596067867153e-01
9918,3.170174469246512187048e-01,3.170095273690743383562e-01,4.408880419785811781393e-09,1.393055096006230075879e-10,1.393057568439888643341e-10,3.170174469246512197619e-01,3.334507701163267241665e-18,0,nan,9.873491313489375669128e-01
9943,3.168196993150299014760e-01,3.168118044222573027185e-01,4.384057248422046038024e-09,1.384359241277499705382e-10,1.384361713711158272843e-10,3.168196993150299026144e-01,3.593249673461114427171e-18,0,nan,9.873806180912197635619e-01
9969,3.166146943798247832640e-01,3.166068249900951187600e-01,4.358454736514620984529e-09,1.375395955095121463933e-10,1.375398427528780031395e-10,3.166146943798247843753e-01,3.509967308922401019588e-18,0,nan,9.874131984387140431592e-01
9994,3.164181981777707631858e-01,3.164103531706983105597e-01,4.334040106109696423749e-09,1.366853845239771686116e-10,1.366856317673430253577e-10,3.164181981777707644056e-01,3.854795492391125199875e-18,0,nan,9.874443674116202092545e-01
10000,3.163711297233300375582e-01,3.163632905478693443382e-01,4.328209995321008020740e-09,1.364814794580389641214e-10,1.364817267014048208676e-10,3.163711297233300387779e-01,3.855368993728527878636e-18,0,nan,9.874518250045439364537e-01
10020,3.162144873010890139232e-01,3.162066675080974577675e-01,4.308857897469564585849e-09,1.358048632963078052466e-10,1.358051105396736619928e-10,3.162144873010890151158e-01,3.771561511659897911167e-18,0,nan,9.874766197802565812543e-01
10046,3.160114304952191142332e-01,3.160036357708117472280e-01,4.283886491053869151934e-09,1.349322628669430452613e-10,1.349325101103089020074e-10,3.160114304952191154529e-01,3.859757357937233041197e-18,0,nan,9.875087068465864723575e-01
10060,3.159023618092952002316e-01,3.158945805235158171376e-01,4.270526855722968019253e-09,1.344656498240722670701e-10,1.344658970674381238163e-10,3.159023618092952014785e-01,3.946891980222108434142e-18,0,nan,9.875259164740418837340e-01
10071,3.158167968757892941694e-01,3.158090261197057543559e-01,4.260072176781181001611e-09,1.341006086022950329486e-10,1.341008558456608896948e-10,3.158167968757892954163e-01,3.947961320273630526121e-18,0,nan,9.875394050872116548530e-01
10097,3.156150121324144141883e-01,3.156072661630189498414e-01,4.235507610445425252777e-09,1.332432809126164438686e-10,1.332435281559823006147e-10,3.156150121324144154893e-01,4.122245637785950986831e-18,0,nan,9.875711715763203322614e-01
10120,3.154370463499558205486e-01,3.154293221888797423772e-01,4.213947601290217204642e-09,1.324912586059486744130e-10,1.324915058493145311591e-10,3.154370463499558218496e-01,4.124571359126878081060e-18,0,nan,9.875991379670368576753e-01
10123,3.154138703840398546500e-01,3.154061490593801996929e-01,4.211147119304533931835e-09,1.323936071225704089600e-10,1.323938543659362657062e-10,3.154138703840398559239e-01,4.038939540354880242781e-18,0,nan,9.876027764795635763132e-01
10149,3.152133679519361906846e-01,3.152056711312313718940e-01,4.186988491955587240010e-09,1.315514996011567655473e-10,1.315517468445226222934e-10,3.152133679519361918501e-01,3.697550465561586280176e-18,0,nan,9.876342210266613445987e-01
10175,3.150135011876982285854e-01,3.150058287313259590575e-01,4.163029546522011569819e-09,1.307168719405270809665e-10,1.307171191838929377127e-10,3.150135011876982297509e-01,3.699896452144294768718e-18,0,nan,9.876655064348860669447e-01
10180,3.149751378439717069491e-01,3.149674700571372517536e-01,4.158444768695244696142e-09,1.305572169910802296540e-10,1.305574642344460864002e-10,3.149751378439717081146e-01,3.700347092154543647431e-18,0,nan,9.876715047162317192924e-01
10201,3.148142664729189512502e-01,3.148066182424031911324e-01,4.139268130185446980786e-09,1.298896389358588274506e-10,1.298898861792246841968e-10,3.148142664729189524157e-01,3.702237984574240219896e-18,0,nan,9.876966339092197529775e-01
10227,3.146156602188677830296e-01,3.146080360768664646446e-01,4.115702118726202446914e-09,1.290697165656106905774e-10,1.290699638089765473236e-10,3.146156602188677843307e-01,4.135339627015110116160e-18,0,nan,9.877276046425087193195e-01
10240,3.145165916511733703032e-01,3.145089795022770472492e-01,4.103991733715679035282e-09,1.286624709304411838786e-10,1.286627181738070406248e-10,3.145165916511733715229e-01,3.878102066548456550319e-18,0,nan,9.877430316007451079107e-01
10253,3.144176788661731068437e-01,3.144100786764660219281e-01,4.092329416072120285677e-09,1.282570219721508530486e-10,1.282572692155167097948e-10,3.144176788661731081177e-01,4.051736394926759186485e-18,0,nan,9.877584198156159936118e-01
10280,3.142127404774118351930e-01,3.142051650182509477864e-01,4.068260150520730718431e-09,1.274206324196965207389e-10,1.274208796630623774850e-10,3.142127404774118364398e-01,3.968115667314777596680e-18,0,nan,9.877902567909031738224e-01
10300,3.140613639713714750289e-01,3.140538067379207036781e-01,4.050562680889881728053e-09,1.268059998344056421538e-10,1.268062470777714988999e-10,3.140613639713714762757e-01,3.970028285529531572807e-18,0,nan,9.878137331563119253415e-01
10306,3.140160220598566247370e-01,3.140084702787349320633e-01,4.045275124145937319125e-09,1.266224195227655855456e-10,1.266226667661314422918e-10,3.140160220598566260110e-01,4.056918956917536612770e-18,0,nan,9.878207584683988602713e-01
10332,3.138199179055650418313e-01,3.138123896695983756488e-01,4.022477205915180553992e-09,1.258311895899112613509e-10,1.258314368332771180971e-10,3.138199179055650430781e-01,3.973082737003098688774e-18,0,nan,9.878511081017329475843e-01
10359,3.136169177480316973879e-01,3.136094138233058839559e-01,3.998998356304929612796e-09,1.250168347518835717189e-10,1.250170819952494284650e-10,3.136169177480316985806e-01,3.802799920035691167328e-18,0,nan,9.878824653157627312043e-01
10360,3.136094118238067058018e-01,3.136019087967829976210e-01,3.998132574438126952224e-09,1.249868153247141682917e-10,1.249870625680800250379e-10,3.136094118238067069945e-01,3.802890936207293276086e-18,0,nan,9.878836235851327154402e-01
10385,3.134220551100470876743e-01,3.134145744629126181249e-01,3.976575725713413317621e-09,1.242395978392288524921e-10,1.242398450825947092383e-10,3.134220551100470889211e-01,3.978126229567823132929e-18,0,nan,9.879125085126572560824e-01
10412,3.132203368804927622201e-01,3.132128802690256539861e-01,3.953482396625350245128e-09,1.234396086975286478356e-10,1.234398559408945045818e-10,3.132203368804927634669e-01,3.980688197886879692447e-18,0,nan,9.879435499138376912441e-01
10420,3.131606930272171403641e-01,3.131532435107493694403e-01,3.946677130389646599508e-09,1.232039600398471804534e-10,1.232042072832130371996e-10,3.131606930272171415567e-01,3.808339987389166841904e-18,0,nan,9.879527167653859245520e-01
10439,3.130192661193484299545e-01,3.130118334048943046926e-01,3.930582284338287570875e-09,1.226468127190357431375e-10,1.226470599624015998836e-10,3.130192661193484310930e-01,3.636876078661957509083e-18,0,nan,9.879744322603012038342e-01
10466,3.128188390953606096145e-01,3.128114301404174861152e-01,3.907873280263437618732e-09,1.218611269593947225965e-10,1.218613742027605793427e-10,3.128188390953606108072e-01,3.812501808340553224399e-18,0,nan,9.880051567713368306672e-01
10480,3.127151661805011655343e-01,3.127077694915485708176e-01,3.896172789858961264420e-09,1.214565064912296962520e-10,1.214567537345955529981e-10,3.127151661805011667540e-01,3.900442242517134946442e-18,0,nan,9.880210262604164887399e-01
10492,3.126264402556551896069e-01,3.126190540513480520875e-01,3.886184030515166299636e-09,1.211111844087712913226e-10,1.211114316521371480687e-10,3.126264402556551908266e-01,3.901549219729275546908e-18,0,nan,9.880345952891333266804e-01
10519,3.124272661317322091811e-01,3.124199034203282169999e-01,3.863844141309875097097e-09,1.203392189968011768983e-10,1.203394662401670336444e-10,3.124272661317322105092e-01,4.251061943917344092292e-18,0,nan,9.880650134732647937993e-01
10540,3.122727906439548719415e-01,3.122654461119994477570e-01,3.846596693417877244785e-09,1.197435559678299954517e-10,1.197438032111958521979e-10,3.122727906439548731612e-01,3.905967732670289756482e-18,0,nan,9.880885653276134680356e-01
10546,3.122287248700016980610e-01,3.122213855173406712095e-01,3.841689277375593945423e-09,1.195741248143156830527e-10,1.195743720576815397988e-10,3.122287248700016992265e-01,3.732895927199482988126e-18,0,nan,9.880952773622938038679e-01
10573,3.120308128600309191265e-01,3.120234967330565348633e-01,3.819717439858597136364e-09,1.188158234256892178864e-10,1.188160706690550746326e-10,3.120308128600309202649e-01,3.648396998601681129687e-18,0,nan,9.881253881271613398961e-01
10600,3.118335265210637245953e-01,3.118262334878116702876e-01,3.797926656512319079872e-09,1.180642374868446755882e-10,1.180644847302105323344e-10,3.118335265210637257879e-01,3.824548319224731085394e-18,0,nan,9.881553469269889673245e-01
10627,3.116368623017023701161e-01,3.116295922312886528568e-01,3.776314981276785801608e-09,1.173192907273462770998e-10,1.173195379707121338459e-10,3.116368623017023713900e-01,4.087891089845274061790e-18,0,nan,9.881851549092275891102e-01
10655,3.114335675647626963398e-01,3.114263211705604320523e-01,3.754090001956997642796e-09,1.165536855083842851730e-10,1.165539327517501419192e-10,3.114335675647626975324e-01,3.829460000280954678230e-18,0,nan,9.882159088055354709832e-01
10660,3.113973346408291249235e-01,3.113900924599210380225e-01,3.750141145875796030279e-09,1.164177067882848550035e-10,1.164179540316507117497e-10,3.113973346408291261432e-01,3.916948889280142502529e-18,0,nan,9.882213837294699931846e-01
10682,3.112381597611825452348e-01,3.112309360664969501670e-01,3.732837263718530636787e-09,1.158220314547767436239e-10,1.158222786981426003701e-10,3.112381597611825464003e-01,3.744776464159263909278e-18,0,nan,9.882454130683303838967e-01
10709,3.110433634682478683568e-01,3.110361623454058292704e-01,3.711757879656285467470e-09,1.150967913470279607115e-10,1.150970385903938174576e-10,3.110433634682478695494e-01,3.834264060277244687194e-18,0,nan,9.882747699283389123943e-01
10720,3.109641765406112626463e-01,3.109569845773407720593e-01,3.703219256893780539928e-09,1.148031453713934461893e-10,1.148033926147593029355e-10,3.109641765406112638389e-01,3.835240454388162989637e-18,0,nan,9.882866881249144050707e-01
10737,3.108419947268698383172e-01,3.108348168781181727937e-01,3.690078909516281140255e-09,1.143513880723415447915e-10,1.143516353157074015377e-10,3.108419947268698394828e-01,3.749549144561474797784e-18,0,nan,9.883050595645585286310e-01
10764,3.106484335049231827654e-01,3.106412779711290359874e-01,3.669346974741565285860e-09,1.136389914060803447738e-10,1.136392386494462015200e-10,3.106484335049231839852e-01,3.926391742216405347975e-18,0,nan,9.883341195561038155962e-01
10780,3.105340144494704006524e-01,3.105268720805109490990e-01,3.657140691875615133495e-09,1.132197595709319093160e-10,1.132200068142977660621e-10,3.105340144494704019264e-01,4.102409054701995586408e-18,0,nan,9.883512722298615903074e-01
10792,3.104483382762240908600e-01,3.104412057523103168975e-01,3.648024433038027365404e-09,1.129067553380245077029e-10,1.129070025813903644491e-10,3.104483382762240921610e-01,4.190850607243358527749e-18,0,nan,9.883641036634504208232e-01
10820,3.102488858254838335123e-01,3.102417761786051899362e-01,3.626880404198080260351e-09,1.121811077580961319382e-10,1.121813550014619886844e-10,3.102488858254838347862e-01,4.106179299502987981630e-18,0,nan,9.883939340013635369356e-01
10840,3.101068112719894509608e-01,3.100997178851289472787e-01,3.611885739192771728700e-09,1.116667796714771450591e-10,1.116670269148430018053e-10,3.101068112719894522618e-01,4.195466077142958335241e-18,0,nan,9.884151478950280820396e-01
10847,3.100571619604844031317e-01,3.100500742488248287401e-01,3.606658758369313529465e-09,1.114875447468241122941e-10,1.114877919901899690403e-10,3.100571619604844044869e-01,4.370976974173563198144e-18,0,nan,9.884225544443280704046e-01
10875,3.098589613451517118983e-01,3.098518962527871203633e-01,3.585859729123826295437e-09,1.107746185083153615017e-10,1.107748657516812182478e-10,3.098589613451517131722e-01,4.111346488544604091516e-18,0,nan,9.884520861585834686789e-01
10900,3.096825305725613765599e-01,3.096754855664444491359e-01,3.567435253244369917737e-09,1.101434590579655603685e-10,1.101437063013314171146e-10,3.096825305725613778067e-01,4.026163490892122275903e-18,0,nan,9.884783267125578039617e-01
10903,3.096613926079297403966e-01,3.096543500052557122096e-01,3.565233510301725661569e-09,1.100680584980034500840e-10,1.100683057413693068302e-10,3.096613926079297416435e-01,4.026438323026522110293e-18,0,nan,9.884814675656594319848e-01
10931,3.094644521319592750223e-01,3.094574318904413298421e-01,3.544778229095137880724e-09,1.093677918106943435139e-10,1.093680390540602002601e-10,3.094644521319592763505e-01,4.291761629307928306864e-18,0,nan,9.885106998100777701138e-01
10959,3.092681363302095515872e-01,3.092611383223716268846e-01,3.524492037704282083084e-09,1.086737465590395538837e-10,1.086739938024054106299e-10,3.092681363302095528341e-01,4.031558223725547531943e-18,0,nan,9.885397840247686712602e-01
10960,3.092611365601256080151e-01,3.092541393440032019776e-01,3.523770635212828475848e-09,1.086490734008122473595e-10,1.086493206441781041056e-10,3.092611365601256092619e-01,4.031649473408453047468e-18,0,nan,9.885408200230363337828e-01
10987,3.090724416451573780974e-01,3.090654657445704606177e-01,3.504373112940931921566e-09,1.079858518567845606389e-10,1.079860991001504173850e-10,3.090724416451573792900e-01,3.858714751098033296278e-18,0,nan,9.885687213312170593398e-01
11015,3.088773645484705123192e-01,3.088704106297414200594e-01,3.484419655839152576277e-09,1.073040378023345432268e-10,1.073042850457003999730e-10,3.088773645484705134034e-01,3.510137993020094689772e-18,0,nan,9.885975128396067812238e-01
11020,3.088425940733382803996e-01,3.088356440668243504542e-01,3.480873814574382024578e-09,1.071829198740189415557e-10,1.071831671173847983019e-10,3.088425940733382815109e-01,3.598296504832973792387e-18,0,nan,9.886026389222780450926e-01
11043,3.086829015406952243393e-01,3.086759694794555366267e-01,3.464629891273161385892e-09,1.066282354626306229411e-10,1.066284827059964796873e-10,3.086829015406952254506e-01,3.600158030298716763076e-18,0,nan,9.886261596489625902776e-01
11072,3.084821371013420805165e-01,3.084752275481875049483e-01,3.444304047195993931678e-09,1.059345624202672387778e-10,1.059348096636330955240e-10,3.084821371013420816549e-01,3.690366942497517085467e-18,0,nan,9.886556781761382422841e-01
11080,3.084268685661616908470e-01,3.084199651989967519341e-01,3.438727231330950196910e-09,1.057443164047653405720e-10,1.057445636481311973181e-10,3.084268685661616919583e-01,3.603146612887429969563e-18,0,nan,9.886637942678946674026e-01
11100,3.082889135085223843353e-01,3.082820255627998228031e-01,3.424842126000889707749e-09,1.052707891597112526330e-10,1.052710364030771093792e-10,3.082889135085223854737e-01,3.692679922070273260092e-18,0,nan,9.886840337698508220164e-01
11128,3.080962935550228439234e-01,3.080894270954084348526e-01,3.405538650781055045842e-09,1.046128241246145277138e-10,1.046130713679803844600e-10,3.080962935550228450890e-01,3.782964481569681064222e-18,0,nan,9.887122479339252868443e-01
11140,3.080139260938589459006e-01,3.080070688056802525841e-01,3.397313818931506300270e-09,1.043326009530547388814e-10,1.043328481964205956276e-10,3.080139260938589470390e-01,3.695976657766049117810e-18,0,nan,9.887242966856534761070e-01
11157,3.078974270677990772579e-01,3.078905827348000695586e-01,3.385711006155184815526e-09,1.039374138978468893503e-10,1.039376611412127460964e-10,3.078974270677990783692e-01,3.609342362425561806263e-18,0,nan,9.887413217760400661318e-01
11186,3.076992007439851512581e-01,3.076923784095885816092e-01,3.366049677761267137298e-09,1.032680928529861257341e-10,1.032683400963519824802e-10,3.076992007439851523694e-01,3.611667577005773795530e-18,0,nan,9.887702461987672668655e-01
11200,3.076037332993803048438e-01,3.075969215394984396087e-01,3.356616987852660562727e-09,1.029471308200570340275e-10,1.029473780634228907736e-10,3.076037332993803059822e-01,3.700905281282140682425e-18,0,nan,9.887841565756328690746e-01
11214,3.075084137722176785346e-01,3.075016125573842771493e-01,3.347222431807200217322e-09,1.026275636470252742797e-10,1.026278108903911310258e-10,3.075084137722176796188e-01,3.525764252059168684934e-18,0,nan,9.887980325256117545597e-01
11243,3.073114349468475011687e-01,3.073046554821037362694e-01,3.327882720727674627969e-09,1.019700067495147742800e-10,1.019702539928806310262e-10,3.073114349468475022800e-01,3.616224781840133688085e-18,0,nan,9.888266665990135223345e-01
11260,3.071962574001282490245e-01,3.071894906273099074944e-01,3.316620609809656972923e-09,1.015872819838602822080e-10,1.015875292272261389542e-10,3.071962574001282501900e-01,3.794047965577300289075e-18,0,nan,9.888433841181828644774e-01
11272,3.071150854025140635643e-01,3.071083275629776323016e-01,3.308704000844859790644e-09,1.013183331352316956265e-10,1.013185803785975523726e-10,3.071150854025140647028e-01,3.706793756541600793557e-18,0,nan,9.888551546257460677270e-01
11301,3.069193615297987817996e-01,3.069126251916204682971e-01,3.289684524129923204562e-09,1.006724752981398924274e-10,1.006727225415057491736e-10,3.069193615297987828838e-01,3.532531043598692317907e-18,0,nan,9.888834977202153705056e-01
11320,3.067914661750887992547e-01,3.067847438573455692043e-01,3.277309002570386118206e-09,1.002524484614063282620e-10,1.002526957047721850081e-10,3.067914661750888002576e-01,3.268953410121044471278e-18,0,nan,9.889019892796976906615e-01
11330,3.067242597491113504716e-01,3.067175447894638783304e-01,3.270822565940089786114e-09,1.000323666765040720772e-10,1.000326139198699288234e-10,3.067242597491113515287e-01,3.446408572435814539088e-18,0,nan,9.889116969855171872814e-01
11359,3.065297765103682104532e-01,3.065230828074352435210e-01,3.252116424647123328265e-09,9.939794163731844317836e-11,9.939818888068429992453e-11,3.065297765103682115645e-01,3.625446243588843158203e-18,0,nan,9.889397535135801852769e-01
11380,3.063893279523170785970e-01,3.063826495667000165729e-01,3.238666915346344005674e-09,9.894204169544685162377e-11,9.894228893881270836994e-11,3.063893279523170797083e-01,3.627108144480127432660e-18,0,nan,9.889599818182073178341e-01
11388,3.063359082926752873226e-01,3.063292357256405762877e-01,3.233564421272636925796e-09,9.876913546103088531129e-11,9.876938270439674205745e-11,3.063359082926752884339e-01,3.627740649117412654049e-18,0,nan,9.889676683853069024863e-01
11417,3.061426516040149325396e-01,3.061360000530516051003e-01,3.215164899130089953202e-09,9.814588432655629997792e-11,9.814613156992215672408e-11,3.061426516040149336509e-01,3.630030709458543516470e-18,0,nan,9.889954426707125682708e-01
11440,3.059898115967655735147e-01,3.059831766291653906849e-01,3.200679514735724759502e-09,9.765548996541367584122e-11,9.765573720877953258739e-11,3.059898115967655745718e-01,3.454680770765050957989e-18,0,nan,9.890173712887945705143e-01
11446,3.059500029809370024792e-01,3.059433723271969948938e-01,3.196916223473332473186e-09,9.752812529657295613039e-11,9.752837253993881287656e-11,3.059500029809370035092e-01,3.366537191782297511496e-18,0,nan,9.890230774290618445091e-01
11476,3.057513475244492464082e-01,3.057447383644910920432e-01,3.178195304846676058371e-09,9.689477761697900899216e-11,9.689502486034486573833e-11,3.057513475244492474111e-01,3.280073882483531045095e-18,0,nan,9.890515193992869639192e-01
11501,3.055862928617304672936e-01,3.055797015176583740026e-01,3.162715262712905818211e-09,9.637137792260021319385e-11,9.637162516596606994002e-11,3.055862928617304682965e-01,3.281845530954069481576e-18,0,nan,9.890751086672581156105e-01
11505,3.055599254263334553245e-01,3.055533369247825242765e-01,3.160248566911000009852e-09,9.628800149748574337354e-11,9.628824874085160011971e-11,3.055599254263334563816e-01,3.459541092302757672839e-18,0,nan,9.890788735180588952785e-01
11534,3.053691010557794725073e-01,3.053625330966946036719e-01,3.142447845643672493296e-09,9.568653176324446284834e-11,9.568677900661031959451e-11,3.053691010557794735644e-01,3.461702950686798056023e-18,0,nan,9.891060912596605043468e-01
11561,3.051919713580918436550e-01,3.051854224213518463791e-01,3.126004657739842770316e-09,9.513126048562326005899e-11,9.513150772898911680516e-11,3.051919713580918447663e-01,3.641338341413013387302e-18,0,nan,9.891313102156841242907e-01
11564,3.051723219675189329434e-01,3.051657751382518388346e-01,3.124185313164940451929e-09,9.506984235988710079088e-11,9.507008960325295753705e-11,3.051723219675189340547e-01,3.641572799370462604077e-18,0,nan,9.891341051145044927667e-01
11594,3.049761752744178543357e-01,3.049696494529236415563e-01,3.106075690079944811412e-09,9.445870295240111164308e-11,9.445895019576696838925e-11,3.049761752744178555825e-01,4.088294756914795127519e-18,0,nan,9.891619752280125979602e-01
11621,3.048001809320655577495e-01,3.047936739140581958746e-01,3.089906386181804598776e-09,9.391336977251282258398e-11,9.391361701587867933015e-11,3.048001809320655590234e-01,4.179582665518185246107e-18,0,nan,9.891869363434939176646e-01
11623,3.047871645009950526402e-01,3.047806588719589404406e-01,3.088713500082140673060e-09,9.387315022011750197779e-11,9.387339746348335872396e-11,3.047871645009950539141e-01,4.179761161386796596156e-18,0,nan,9.891887807408583138582e-01
11653,3.045922509023135689844e-01,3.045857660439811512418e-01,3.070899748407397846199e-09,9.327273979098532443999e-11,9.327298703435118118616e-11,3.045922509023135703397e-01,4.449399850429965560951e-18,0,nan,9.892163713712490035650e-01
11681,3.044108924890493269493e-01,3.044044269092651579104e-01,3.054407159857864723338e-09,9.271719620148632794122e-11,9.271744344485218468739e-11,3.044108924890493282774e-01,4.363009649342691697596e-18,0,nan,9.892419958418706972232e-01
11683,3.043979589619785476823e-01,3.043914947552859274712e-01,3.053234017249628961493e-09,9.267769194486333660973e-11,9.267793918822919335590e-11,3.043979589619785489833e-01,4.274150232213333317630e-18,0,nan,9.892438215008982279079e-01
11713,3.042042851201495935341e-01,3.041978414470162208781e-01,3.035714702311868716033e-09,9.208794525774649336399e-11,9.208819250111235011016e-11,3.042042851201495949165e-01,4.544175863180353505287e-18,0,nan,9.892711322001698664476e-01
11741,3.040240774150706587985e-01,3.040176528009159785703e-01,3.019494044992558473693e-09,9.154224439752262963745e-11,9.154249164088848638362e-11,3.040240774150706601808e-01,4.546869385057769868628e-18,0,nan,9.892964973238075205566e-01
11743,3.040112258463566710816e-01,3.040048025896747495658e-01,3.018340220721694544910e-09,9.150343916335662769288e-11,9.150368640672248443905e-11,3.040112258463566724640e-01,4.547061596395272020597e-18,0,nan,9.892983045285819459374e-01
11773,3.038187776391840254949e-01,3.038123746828080593647e-01,3.001109010691479662228e-09,9.092411393902325316935e-11,9.092436118238910991552e-11,3.038187776391840269857e-01,4.906800029779661689988e-18,0,nan,9.893253395349436492712e-01
11801,3.036397075664564806918e-01,3.036333234530836587800e-01,2.985154451020108497679e-09,9.038803272663581520991e-11,9.038827997000167195608e-11,3.036397075664564821013e-01,4.641892312199226877436e-18,0,nan,9.893504492285993820520e-01
11803,3.036269370259582956091e-01,3.036205542546947753211e-01,2.984019531184880157298e-09,9.034991069183186890577e-11,9.035015793519772565194e-11,3.036269370259582970457e-01,4.731358464484576895951e-18,0,nan,9.893522382574902983288e-01
11833,3.034357005624407514820e-01,3.034293378620379754850e-01,2.967070261589425867865e-09,8.978077134503402887989e-11,8.978101858839988562606e-11,3.034357005624407528914e-01,4.645013166277438883193e-18,0,nan,9.893790017240162506531e-01
11861,3.032577552597756690139e-01,3.032514111899179531776e-01,2.951376119796852136028e-09,8.925409284767687079093e-11,8.925434009104272753710e-11,3.032577552597756704233e-01,4.647738762768939943965e-18,0,nan,9.894038598262000492917e-01
11864,3.032387206145317732708e-01,3.032323785349803312570e-01,2.949701720933213245080e-09,8.919791976440034772154e-11,8.919816700776620446771e-11,3.032387206145317746803e-01,4.648030506707037043742e-18,0,nan,9.894065162928395180801e-01
11894,3.030487020834178135242e-01,3.030423798452782509455e-01,2.933032938432966885799e-09,8.863890122745581979729e-11,8.863914847082167654346e-11,3.030487020834178148794e-01,4.472062431845792450848e-18,0,nan,9.894330078657852037814e-01
11921,3.028781932620459397545e-01,3.028718887858565909249e-01,2.918147115205019571886e-09,8.813996928091931561826e-11,8.814021652428517236443e-11,3.028781932620459411097e-01,4.474580031697214355271e-18,0,nan,9.894567372214484426616e-01
11925,3.028529734588992452149e-01,3.028466716064720248727e-01,2.915951093377865078592e-09,8.806638803515541756282e-11,8.806663527852127430899e-11,3.028529734588992465701e-01,4.474952648238748324289e-18,0,nan,9.894602436183066258759e-01
11955,3.026641589688502541789e-01,3.026578767321557480291e-01,2.899556758865893565560e-09,8.751726008208384123420e-11,8.751750732544969798037e-11,3.026641589688502555341e-01,4.477744309812253434313e-18,0,nan,9.894864674195019713728e-01
11981,3.025009947811968675222e-01,3.024947294560924905278e-01,2.885455813131787532271e-09,8.704521899272001811709e-11,8.704546623608587486326e-11,3.025009947811968688775e-01,4.480159533317083721712e-18,0,nan,9.895090893581690380944e-01
11986,3.024696674316186724429e-01,3.024634053493509621509e-01,2.882755452225829226190e-09,8.695485069556909534261e-11,8.695509793893495208878e-11,3.024696674316186737440e-01,4.301398609752300740942e-18,0,nan,9.895134285718417634006e-01
12016,3.022820433190010689902e-01,3.022758006304760241244e-01,2.866629686406126604052e-09,8.641538946911662144550e-11,8.641563671248247819167e-11,3.022820433190010701828e-01,3.945396083205211447491e-18,0,nan,9.895393886402130414971e-01
12041,3.021261334567810996306e-01,3.021199068472890400343e-01,2.853290891808270138622e-09,8.596941099557970314963e-11,8.596965823894555989580e-11,3.021261334567811008504e-01,4.037146439768916954829e-18,0,nan,9.895609240231506964882e-01
12047,3.020887748657224409045e-01,3.020825521041099241627e-01,2.850102923521083177394e-09,8.586285577880532303050e-11,8.586310302217117977667e-11,3.020887748657224421242e-01,4.037645703943675805077e-18,0,nan,9.895660793239039376072e-01
12078,3.018961226863819175719e-01,3.018899197374794726788e-01,2.833713436177902556998e-09,8.531525548115301418782e-11,8.531550272451887093399e-11,3.018961226863819187103e-01,3.770874137036844184219e-18,0,nan,9.895926341131354490540e-01
12101,3.017535833509261121465e-01,3.017473950285357942925e-01,2.821641322493807677845e-09,8.491212596295921994883e-11,8.491237320632507669499e-11,3.017535833509261133391e-01,3.952305641212842268000e-18,0,nan,9.896122488500080708316e-01
12109,3.017040832527580573419e-01,3.016979000033062218334e-01,2.817459737087910457723e-09,8.477253208620880083093e-11,8.477277932957465757710e-11,3.017040832527580585074e-01,3.863114223898269270444e-18,0,nan,9.896190540429791407005e-01
12140,3.015126530657324308005e-01,3.015064894034045794077e-01,2.801340358817059837673e-09,8.423462989259821694268e-11,8.423487713596407368885e-11,3.015126530657324319660e-01,3.865566912602583721182e-18,0,nan,9.896453401380202951568e-01
12161,3.013833189395191297134e-01,3.013771684825372151504e-01,2.790496360491578723013e-09,8.387295585823759239866e-11,8.387320310160344914483e-11,3.013833189395191309060e-01,3.957161245454953094636e-18,0,nan,9.896630713229296405302e-01
12171,3.013218286549764887087e-01,3.013156844683688116162e-01,2.785353853471195388289e-09,8.370149397454645124911e-11,8.370174121791230799528e-11,3.013218286549764898742e-01,3.868014941448113136399e-18,0,nan,9.896714934124903778915e-01
12202,3.011316065786425813240e-01,3.011254817572641950265e-01,2.769498792387090845840e-09,8.317307016914734955409e-11,8.317331741251320630026e-11,3.011316065786425824895e-01,3.870458331040499490122e-18,0,nan,9.896975148703974914724e-01
12221,3.010153151036180906323e-01,3.010092020970273409843e-01,2.759845536482191724812e-09,8.285150357722628226222e-11,8.285175082059213900838e-11,3.010153151036180917707e-01,3.781908175396011154029e-18,0,nan,9.897133987803162144255e-01
12234,3.009358764804353697573e-01,3.009297715340338292937e-01,2.753268656154784850032e-09,8.263248638343546064864e-11,8.263273362680131739481e-11,3.009358764804353708144e-01,3.512698886342624137914e-18,0,nan,9.897242385204532234616e-01
12265,3.007468680145513182018e-01,3.007407822116056802511e-01,2.737676399851616616688e-09,8.211347501658422155612e-11,8.211372225995007830229e-11,3.007468680145513193131e-01,3.695158104668516845191e-18,0,nan,9.897499951449311300644e-01
12281,3.006495471210817899165e-01,3.006434711564035216070e-01,2.729678648162511998896e-09,8.184738260368106653860e-11,8.184762984704692328476e-11,3.006495471210817909736e-01,3.516044272461976753064e-18,0,nan,9.897632384183136260354e-01
12296,3.005584516175290708687e-01,3.005523848502575521224e-01,2.722211370219772354082e-09,8.159901606334970185092e-11,8.159926330671555859709e-11,3.005584516175290719529e-01,3.607292247649681293100e-18,0,nan,9.897756229360656247485e-01
12328,3.003645747673699331203e-01,3.003585275377003280175e-01,2.706379482171630847580e-09,8.107268243295870667406e-11,8.107292967632456342023e-11,3.003645747673699341774e-01,3.519380136595936641406e-18,0,nan,9.898019433179042337982e-01
12341,3.002859906584125754660e-01,3.002799513335725981196e-01,2.699985752177549905404e-09,8.086021667727853384746e-11,8.086046392064439059363e-11,3.002859906584125765231e-01,3.520301149765782522995e-18,0,nan,9.898125972942432271285e-01
12360,3.001713216192803563036e-01,3.001652938142480727367e-01,2.690680248932670404074e-09,8.055108954927077820518e-11,8.055133679263663495135e-11,3.001713216192803573607e-01,3.521645946957339947152e-18,0,nan,9.898281284974080282434e-01
12391,2.999846990029451880956e-01,2.999786899086938771132e-01,2.675596749853365707527e-09,8.005026560087001284444e-11,8.005051284423586959061e-11,2.999846990029451890985e-01,3.343127209095572770000e-18,0,nan,9.898533674398048718204e-01
12401,2.999246217628052004606e-01,2.999186186820031345727e-01,2.670757156333777837391e-09,7.988963947354850742402e-11,7.988988671691436417019e-11,2.999246217628052015177e-01,3.524542639948280086200e-18,0,nan,9.898614823299335504689e-01
12423,2.997926632691774421092e-01,2.997866733799047812565e-01,2.660154462428660233146e-09,7.953784676222746694170e-11,7.953809400559332368786e-11,2.997926632691774431934e-01,3.616506690532391080612e-18,0,nan,9.898792894658181045126e-01
12455,2.996012406302552949749e-01,2.995952698357606109854e-01,2.644840582553200791768e-09,7.903000834373356334579e-11,7.903025558709942009196e-11,2.996012406302552960591e-01,3.618817366058717325797e-18,0,nan,9.899050793429132415581e-01
12461,2.995654168543956599605e-01,2.995594496279775327064e-01,2.641983412082758748084e-09,7.893529429527680216143e-11,7.893554153864265890760e-11,2.995654168543956610176e-01,3.528768872166478690082e-18,0,nan,9.899099003149564836778e-01
12487,2.994104275718614163846e-01,2.994044757628551048465e-01,2.629653717503153096747e-09,7.852669783770832847394e-11,7.852694508107418522011e-11,2.994104275718614174416e-01,3.530595533182134158408e-18,0,nan,9.899307380788890298640e-01
12519,2.992202206087021825907e-01,2.992142876767958830969e-01,2.614592493167093201233e-09,7.802786347028600590424e-11,7.802811071365186265041e-11,2.992202206087021837291e-01,3.804596757511619038336e-18,0,nan,9.899562666713214651435e-01
12521,2.992083527187040527229e-01,2.992024209630380746810e-01,2.613655307264459111191e-09,7.799683377491465915680e-11,7.799708101828051590297e-11,2.992083527187040538613e-01,3.804747664180484124916e-18,0,nan,9.899578579097711466444e-01
12551,2.990306162841950176538e-01,2.990247021218919196519e-01,2.599655553750644231871e-09,7.753345418932583140685e-11,7.753370143269168815302e-11,2.990306162841950187651e-01,3.716366038390762398851e-18,0,nan,9.899816661076930865491e-01
12581,2.988534064992657133164e-01,2.988475098366211417519e-01,2.585763859100085368768e-09,7.707391958755204620384e-11,7.707416683091790295001e-11,2.988534064992657143735e-01,3.537176070890676364894e-18,0,nan,9.900053616487785082523e-01
12583,2.988416111701598843105e-01,2.988357156708451613225e-01,2.584841561486536345976e-09,7.704341965255203084149e-11,7.704366689591788758766e-11,2.988416111701598853675e-01,3.537315683830447533788e-18,0,nan,9.900069373655203014721e-01
12615,2.986532018665148605757e-01,2.986473249244462310260e-01,2.570149196349977108070e-09,7.655771021591813062169e-11,7.655795745928398736786e-11,2.986532018665148617413e-01,3.902577732760599683138e-18,0,nan,9.900320814124788139105e-01
12641,2.985005556904450562349e-01,2.984946937488740543326e-01,2.558300307424726519200e-09,7.616622217403182934711e-11,7.616646941739768609327e-11,2.985005556904450574275e-01,3.995377452398593573385e-18,0,nan,9.900524179432896604443e-01
12648,2.984595252334855704896e-01,2.984536673187398489286e-01,2.555123704266508787971e-09,7.606130050593354281414e-11,7.606154774929939956031e-11,2.984595252334855716551e-01,3.905110197136882730813e-18,0,nan,9.900578789886143430440e-01
12680,2.982723158168379289687e-01,2.982664762471971159374e-01,2.540674402337014007535e-09,7.558422642346072770587e-11,7.558447366682658445204e-11,2.982723158168379301071e-01,3.816687706977311552467e-18,0,nan,9.900827675775259535305e-01
12701,2.981497781304267660513e-01,2.981439505436491701682e-01,2.531256108150508095623e-09,7.527342047380066932060e-11,7.527366771716652606676e-11,2.981497781304267671355e-01,3.636434611100787147859e-18,0,nan,9.900990330844106549054e-01
12712,2.980856920727000787606e-01,2.980798707450103870163e-01,2.526342831777163636863e-09,7.511133110783176374913e-11,7.511157835119762049530e-11,2.980856920727000798177e-01,3.546286005285861045301e-18,0,nan,9.901075318299665691240e-01
12745,2.978938462671339353158e-01,2.978880436443012115423e-01,2.511685383087922029731e-09,7.462798482745146045127e-11,7.462823207081731719744e-11,2.978938462671339364000e-01,3.639558809527252746460e-18,0,nan,9.901329407231541853166e-01
12761,2.978010519943791450253e-01,2.977952584016700552326e-01,2.504622926951364205644e-09,7.439520166711040140658e-11,7.439544891047625815275e-11,2.978010519943791461366e-01,3.731710211751090263653e-18,0,nan,9.901452132458465331833e-01
12778,2.977026162337372179611e-01,2.976968322078552859765e-01,2.497150454287533657469e-09,7.414898188178226960294e-11,7.414922912514812634911e-11,2.977026162337372190724e-01,3.732944106628589620582e-18,0,nan,9.901582193844098608014e-01
12810,2.975177657602359618326e-01,2.975119996655578961942e-01,2.483171721984195852565e-09,7.368859475956389011995e-11,7.368884200292974686612e-11,2.975177657602359628625e-01,3.461951461047474626993e-18,0,nan,9.901826085975519685378e-01
12821,2.974543557877846104796e-01,2.974485958338647221850e-01,2.478392633160918080250e-09,7.353126092620071688485e-11,7.353150816956657363102e-11,2.974543557877846115367e-01,3.553812871133548308706e-18,0,nan,9.901909644866272823798e-01
12843,2.973277382608560967612e-01,2.973219905532002342932e-01,2.468874230359903184252e-09,7.321800114538743922324e-11,7.321824838875329596941e-11,2.973277382608560978996e-01,3.828812904469109645786e-18,0,nan,9.902076336520664142553e-01
12876,2.971383160814311452582e-01,2.971325866555264225827e-01,2.454695343887780993501e-09,7.275160427280194265115e-11,7.275185151616779939732e-11,2.971383160814311463695e-01,3.740033400785265396500e-18,0,nan,9.902325314102457840351e-01
12881,2.971096683399324961026e-01,2.971039416748610939307e-01,2.452557293875325368459e-09,7.268130117511016432194e-11,7.268154841847602106811e-11,2.971096683399324972139e-01,3.740394020184360224179e-18,0,nan,9.902362927537581364619e-01
12909,2.969494957599891057703e-01,2.969437845114328308836e-01,2.440633779216914163610e-09,7.228935614434906901996e-11,7.228960338771492576613e-11,2.969494957599891069087e-01,3.833689894627425099797e-18,0,nan,9.902573028407318515474e-01
12941,2.967669687975694794969e-01,2.967612750766400165313e-01,2.427109168253282552447e-09,7.184503285777793645533e-11,7.184528010114379320150e-11,2.967669687975694806353e-01,3.836047811258647206137e-18,0,nan,9.902812038847967449377e-01
12942,2.967612738630854323971e-01,2.967555806883339412049e-01,2.426688270106508627824e-09,7.183120943179608926198e-11,7.183145667516194600814e-11,2.967612738630854335626e-01,3.927457650554645576752e-18,0,nan,9.902819489023624629901e-01
12975,2.965736469854964075545e-01,2.965679717818558443318e-01,2.412857567155009622153e-09,7.137711746513623805201e-11,7.137736470850209479818e-11,2.965736469854964086387e-01,3.655760326333128606977e-18,0,nan,9.903064705442952595730e-01
13002,2.964205743013209472898e-01,2.964149137255204479173e-01,2.401626068553007171619e-09,7.100857142360624001192e-11,7.100881866697209675809e-11,2.964205743013209484553e-01,3.931971787616644309459e-18,0,nan,9.903264418191198158355e-01
13009,2.963809532159635764679e-01,2.963752964214922721166e-01,2.398726526999742801208e-09,7.091345743331472811509e-11,7.091370467668058486126e-11,2.963809532159635776335e-01,3.932497425273617544257e-18,0,nan,9.903316061266130227239e-01
13042,2.961945240477459319556e-01,2.961888850184626334949e-01,2.385125140125240479513e-09,7.046745692685370829516e-11,7.046770417021956504133e-11,2.961945240477459331482e-01,4.026483587325897561931e-18,0,nan,9.903558780392969016892e-01
13062,2.960818215315461421409e-01,2.960761932202381873226e-01,2.376936031930826999481e-09,7.019906288113406519826e-11,7.019931012449992194443e-11,2.960818215315461433335e-01,4.028016254307549574804e-18,0,nan,9.903705290494109940522e-01
13075,2.960086797492368965352e-01,2.960030583849678638398e-01,2.371634873475811297632e-09,7.002537365204933869460e-11,7.002562089541519544077e-11,2.960086797492368977007e-01,3.937443106091627836482e-18,0,nan,9.903800283506440655778e-01
13109,2.958178120481828734330e-01,2.958122087803182475327e-01,2.357850782094547951999e-09,6.957394438885414043299e-11,6.957419163221999717916e-11,2.958178120481828745985e-01,3.939983624894357374214e-18,0,nan,9.904047842678653575544e-01
13122,2.957449956212308551083e-01,2.957393992448910899926e-01,2.352610966139728205368e-09,6.940241560756372843389e-11,6.940266285092958518006e-11,2.957449956212308563009e-01,4.032603788371387224564e-18,0,nan,9.904142161155343423214e-01
13142,2.956331451060302535996e-01,2.956275593022913652673e-01,2.344582496804553461121e-09,6.913967918497721392940e-11,6.913992642834307067557e-11,2.956331451060302548193e-01,4.125814254043576039300e-18,0,nan,9.904286904855934406465e-01
13176,2.954434835291145886884e-01,2.954379156165045030734e-01,2.331024648947139984327e-09,6.869621315619208870510e-11,6.869646039955794545127e-11,2.954434835291145899352e-01,4.220206462043900584196e-18,0,nan,9.904531968184129347098e-01
13182,2.954100769312970713989e-01,2.954045121652404762573e-01,2.328643848087354154348e-09,6.861836807173849385573e-11,6.861861531510435060189e-11,2.954100769312970726729e-01,4.312437699837655855637e-18,0,nan,9.904575084400011326219e-01
13210,2.952544287800963116028e-01,2.952488786557298528759e-01,2.317579755140324974276e-09,6.825671912452253532171e-11,6.825696636788839206787e-11,2.952544287800963128767e-01,4.314711071173427116800e-18,0,nan,9.904775779373417698829e-01
13242,2.950770461104947651207e-01,2.950715126347831360123e-01,2.305027820871821132752e-09,6.784666521325489233455e-11,6.784691245662074908072e-11,2.950770461104947664217e-01,4.409162366683770973526e-18,0,nan,9.905004113477794096395e-01
13244,2.950659773730608243490e-01,2.950604449349052527227e-01,2.304246587927180446865e-09,6.782115146606222886976e-11,6.782139870942808561592e-11,2.950659773730608256500e-01,4.409327766507142447171e-18,0,nan,9.905018347993943192420e-01
13278,2.948781258509447314204e-01,2.948726109978105307642e-01,2.291023936285855966455e-09,6.738946519578514063353e-11,6.738971243915099737970e-11,2.948781258509447326672e-01,4.228297689970330799254e-18,0,nan,9.905259683518558758001e-01
13302,2.947458840899102955552e-01,2.947403815892619000907e-01,2.281756189121024592085e-09,6.708705825410332019761e-11,6.708730549746917694378e-11,2.947458840899102967478e-01,4.046273261513138713597e-18,0,nan,9.905429300684775242858e-01
13312,2.946908707852243703871e-01,2.946853734167561585479e-01,2.277910605368271372709e-09,6.696161595699940216561e-11,6.696186320036525891178e-11,2.946908707852243715797e-01,4.047028625475330702216e-18,0,nan,9.905499795324059482491e-01
13346,2.945042087756084870655e-01,2.944987287922760468590e-01,2.264905416243616685939e-09,6.653756001100153435784e-11,6.653780725436739110401e-11,2.945042087756084882310e-01,3.957557483702922470883e-18,0,nan,9.905738692692397382236e-01
13362,2.944165720776036561162e-01,2.944111002413050039042e-01,2.258822414482886576550e-09,6.633930451660698788962e-11,6.633955175997284463579e-11,2.944165720776036573360e-01,4.142862731669503945146e-18,0,nan,9.905850697384692799484e-01
13380,2.943181364497349874229e-01,2.943126737528244165080e-01,2.252007205646558707298e-09,6.611725422692673163976e-11,6.611750147029258838593e-11,2.943181364497349886968e-01,4.328437139612144329124e-18,0,nan,9.905976384811877363660e-01
13414,2.941326504628717034972e-01,2.941272049544766811280e-01,2.239214825730056367031e-09,6.570065607179100595921e-11,6.570090331515686270538e-11,2.941326504628717047711e-01,4.331166739447977562731e-18,0,nan,9.906212880778335402995e-01
13422,2.940890915533709934363e-01,2.940836500751906624747e-01,2.236220111261006534028e-09,6.560316724742159585207e-11,6.560341449078745259824e-11,2.940890915533709946560e-01,4.147475982885402499777e-18,0,nan,9.906268354029625342375e-01
13449,2.939423179673707066221e-01,2.939368900516104168787e-01,2.226155550185848579997e-09,6.527563359562148270521e-11,6.527588083898733945138e-11,2.939423179673707078419e-01,4.149546933155739989366e-18,0,nan,9.906455092563858880628e-01
13482,2.937634242636289262944e-01,2.937580128417333884413e-01,2.213943042190404183630e-09,6.487841544736808193077e-11,6.487866269073393867694e-11,2.937634242636289274870e-01,4.059805582412372365029e-18,0,nan,9.906682320180129106110e-01
13483,2.937580117347618673476e-01,2.937526008112719008117e-01,2.213574478262676404462e-09,6.486643141947897235082e-11,6.486667866284482909699e-11,2.937580117347618685131e-01,3.967610376101942129047e-18,0,nan,9.906689188627778727626e-01
13518,2.935688867469472423954e-01,2.935634932157411667740e-01,2.200730372599601270380e-09,6.444893539441546862190e-11,6.444918263778132536807e-11,2.935688867469472435338e-01,3.877836966051095833874e-18,0,nan,9.906928948723276230647e-01
13542,2.934395522164173096742e-01,2.934341705532887004451e-01,2.191985114348260153489e-09,6.416482370688031342409e-11,6.416507095024617017026e-11,2.934395522164173107855e-01,3.787175990433735400396e-18,0,nan,9.907092644524844184096e-01
13552,2.933857468303420745206e-01,2.933803700983811512542e-01,2.188356067345801613315e-09,6.404696123186202470174e-11,6.404720847522788144790e-11,2.933857468303420756319e-01,3.787870538374464040253e-18,0,nan,9.907160681222322068298e-01
13587,2.931978156305588387349e-01,2.931924560938101080945e-01,2.175722518903850544413e-09,6.363682115962524259097e-11,6.363706840299109933714e-11,2.931978156305588398463e-01,3.790298452284290897935e-18,0,nan,9.907398026656100985298e-01
13602,2.931174576765171912638e-01,2.931121054788729704782e-01,2.170340375194766469907e-09,6.346217204685866016398e-11,6.346241929022451691015e-11,2.931174576765171923209e-01,3.606394264445256500099e-18,0,nan,9.907499374899585147403e-01
13622,2.930104848025443411270e-01,2.930051423622750421860e-01,2.163194050535452651029e-09,6.323034869764454880573e-11,6.323059594101040555190e-11,2.930104848025443421298e-01,3.422700079230690660501e-18,0,nan,9.907634161178582374438e-01
13657,2.928237509027340533887e-01,2.928184254610282154869e-01,2.150769522225478671591e-09,6.282750178576548193162e-11,6.282774902913133867778e-11,2.928237509027340544458e-01,3.610011533949983478295e-18,0,nan,9.907869094030881397766e-01
13662,2.927971231606808148024e-01,2.927918001393952667139e-01,2.149003008739396873855e-09,6.277024576472905775244e-11,6.277049300809491449861e-11,2.927971231606808158595e-01,3.610339837913142584049e-18,0,nan,9.907902558305932559277e-01
13692,2.926376105160207498346e-01,2.926323019757703788543e-01,2.138447809198054066336e-09,6.242823895186937227933e-11,6.242848619523522902550e-11,2.926376105160207508646e-01,3.519684506871823380038e-18,0,nan,9.908102834360307500016e-01
13722,2.924785314329706214424e-01,2.924732373029981442913e-01,2.127967331828095377862e-09,6.208883528551542871763e-11,6.208908252888128546380e-11,2.924785314329706226080e-01,3.984967134892179710542e-18,0,nan,9.908302240929340101716e-01
13727,2.924520602554477568722e-01,2.924467685203441386088e-01,2.126227801674660606450e-09,6.203251930218197069629e-11,6.203276654554782744246e-11,2.924520602554477580648e-01,4.078009875164963438514e-18,0,nan,9.908335391221551388262e-01
13762,2.922670967619062784505e-01,2.922618217364313973150e-01,2.114108404636680939494e-09,6.164030251176591063315e-11,6.164054975513176737932e-11,2.922670967619062795890e-01,3.895109280936884646488e-18,0,nan,9.908566773577854642119e-01
13782,2.921616655002042969532e-01,2.921563999805044338281e-01,2.107227790547062108845e-09,6.141773601774122517623e-11,6.141798326110708192240e-11,2.921616655002042981458e-01,4.082063222401848333807e-18,0,nan,9.908698468156772189933e-01
13797,2.920827167038367296948e-01,2.920774582932548009862e-01,2.102088537592293196302e-09,6.125154881519305371461e-11,6.125179605855891046078e-11,2.920827167038367308874e-01,4.083166587851683269720e-18,0,nan,9.908796990302160997673e-01
13833,2.918936738421995659529e-01,2.918884324232022432354e-01,2.089827959154008154893e-09,6.085525949853281576069e-11,6.085550674189867250685e-11,2.918936738421995670100e-01,3.621514314643363425767e-18,0,nan,9.909032577834163582446e-01
13842,2.918465086075030048038e-01,2.918412714209671686514e-01,2.086778956738987646293e-09,6.075674821398338857587e-11,6.075699545734924532204e-11,2.918465086075030057795e-01,3.343476541462616855790e-18,0,nan,9.909091284593886083667e-01
13868,2.917104672027690187922e-01,2.917052422088548758929e-01,2.078006735457729917437e-09,6.047341104300428105283e-11,6.047365828637013779900e-11,2.917104672027690197950e-01,3.437953458324075661683e-18,0,nan,9.909260456880322008979e-01
13902,2.915330442339400336324e-01,2.915278351073198812840e-01,2.066615524627751958082e-09,6.010567683590921799839e-11,6.010592407927507474456e-11,2.915330442339400346353e-01,3.440045749134109064367e-18,0,nan,9.909480734081772000167e-01
13904,2.915226243796229623265e-01,2.915174161836718265753e-01,2.065948264601851414122e-09,6.008414300362241082743e-11,6.008439024698826757360e-11,2.915226243796229633565e-01,3.533146238831761363370e-18,0,nan,9.909493658250119473051e-01
13939,2.913405777848309654774e-01,2.913353858272695536837e-01,2.054321413059586300496e-09,5.970904288737784949723e-11,5.970929013074370624340e-11,2.913405777848309665616e-01,3.721425215564170057582e-18,0,nan,9.909719235035173376673e-01
13962,2.912212560882871767876e-01,2.912160747521245878757e-01,2.046732307547761777683e-09,5.946433142363351678513e-11,5.946457866699937353130e-11,2.912212560882871778718e-01,3.722949990150498101121e-18,0,nan,9.909866859713265210179e-01
13975,2.911539213573300910183e-01,2.911487460072809784341e-01,2.042460715068939245621e-09,5.932663698865968417107e-11,5.932688423202554091724e-11,2.911539213573300921567e-01,3.910001540774779553200e-18,0,nan,9.909950086303265458210e-01
14011,2.909678613414287153796e-01,2.909627025035151954180e-01,2.030698676750798174072e-09,5.894765109046900054635e-11,5.894789833383485729252e-11,2.909678613414287164096e-01,3.539882580545937499845e-18,0,nan,9.910179759516439644963e-01
14022,2.909111281048562381679e-01,2.909059742934148563246e-01,2.027124234774250556513e-09,5.883252596923994204200e-11,5.883277321260579878816e-11,2.909111281048562391979e-01,3.540572925384889541611e-18,0,nan,9.910249703848841718447e-01
14047,2.907823943156352460449e-01,2.907772518952697907916e-01,2.019034227660472906458e-09,5.857204596768365891702e-11,5.857229321104951566319e-11,2.907823943156352469936e-01,3.262497728439009630839e-18,0,nan,9.910408263666901773213e-01
14082,2.906026444394331452990e-01,2.905975178906314403539e-01,2.007786348451009657860e-09,5.821007879431676822911e-11,5.821032603768262497528e-11,2.906026444394331462477e-01,3.264515719582647589818e-18,0,nan,9.910629308132110705564e-01
14083,2.905975168867382661165e-01,2.905923907901140088104e-01,2.007466311663666657305e-09,5.819978294364470611976e-11,5.820003018701056286277e-11,2.905975168867382670652e-01,3.264573321507656279983e-18,0,nan,9.910635607655559093797e-01
14119,2.904132256895016373117e-01,2.904081158235839681245e-01,1.995993886709304023823e-09,5.783082388111615551285e-11,5.783107112448201225586e-11,2.904132256895016382875e-01,3.359977676361825044710e-18,0,nan,9.910861800293176010479e-01
14142,2.902957894653022236607e-01,2.902906899206480348049e-01,1.988713800612157229762e-09,5.759681243136326525201e-11,5.759705967472912199503e-11,2.902957894653022246094e-01,3.267966451295042106197e-18,0,nan,9.911005713504915192293e-01
14155,2.902295173863636528876e-01,2.902244236588819262680e-01,1.984615924606531613173e-09,5.746513117341626500343e-11,5.746537841678212174645e-11,2.902295173863636539447e-01,3.642279833191888191363e-18,0,nan,9.911086850301512308462e-01
14191,2.900463886671401776652e-01,2.900413109865795292959e-01,1.973331410805804378920e-09,5.710266773571663533060e-11,5.710291497908249207361e-11,2.900463886671401786410e-01,3.364227218001221388687e-18,0,nan,9.911310766314444232984e-01
14202,2.899905477693582629565e-01,2.899854749738847839230e-01,1.969901850294683134034e-09,5.699255350892862909613e-11,5.699280075229448583914e-11,2.899905477693582639322e-01,3.364875037282368978694e-18,0,nan,9.911378960222052868288e-01
14228,2.898587735432553108648e-01,2.898537122607865632561e-01,1.961829763536766488960e-09,5.673346247936963527765e-11,5.673370972273549202067e-11,2.898587735432553118677e-01,3.459916004231046177571e-18,0,nan,9.911539729522276940188e-01
14262,2.896869041483040757058e-01,2.896818578505072443706e-01,1.951345860738634642456e-09,5.639713264035087775083e-11,5.639737988371673449384e-11,2.896869041483040766816e-01,3.368402027374376019588e-18,0,nan,9.911749087865627530968e-01
14264,2.896768100410347169843e-01,2.896717646222021906892e-01,1.950731682745304266610e-09,5.637743554626857323884e-11,5.637768278963442998185e-11,2.896768100410347179330e-01,3.274949419632278310783e-18,0,nan,9.911761372192549908043e-01
14301,2.894903856498570884437e-01,2.894853564422947714101e-01,1.939419574057612029310e-09,5.601476992478790430509e-11,5.601501716815376104810e-11,2.894903856498570893382e-01,3.089797922969407336848e-18,0,nan,9.911988016695168945600e-01
14322,2.893848436049313211000e-01,2.893798235567085769672e-01,1.933041296671928514233e-09,5.581038431596837487732e-11,5.581063155933423162034e-11,2.893848436049313219945e-01,3.090924808493663669498e-18,0,nan,9.912116135359042558240e-01
14337,2.893095740868179779231e-01,2.893045605626156209988e-01,1.928503918859977816132e-09,5.566503328490231666762e-11,5.566528052826817341063e-11,2.893095740868179787362e-01,2.810662702507426424745e-18,0,nan,9.912207420458659966941e-01
14374,2.891243268940424893337e-01,2.891193293973475779304e-01,1.917377284859396057640e-09,5.530875911817711369121e-11,5.530900636154297043423e-11,2.891243268940424902282e-01,3.093709899507497876402e-18,0,nan,9.912431781290582336746e-01
14382,2.890843513444824312191e-01,2.890793573010728054445e-01,1.914983721676890870262e-09,5.523214679868165027552e-11,5.523239404204750701854e-11,2.890843513444824320864e-01,3.000375959315856359054e-18,0,nan,9.912480140980646366958e-01
14411,2.889396712658246861301e-01,2.889346897046444477444e-01,1.906343140993349628520e-09,5.495566917815651841810e-11,5.495591642152237516112e-11,2.889396712658246869974e-01,3.001878330478303131986e-18,0,nan,9.912654997799482331305e-01
14442,2.887854127710915436839e-01,2.887804444910170470788e-01,1.897168795635737086432e-09,5.466226202274798641683e-11,5.466250926611384315985e-11,2.887854127710915445512e-01,3.003481822940710416986e-18,0,nan,9.912841142377040069226e-01
14448,2.887556038104487678977e-01,2.887506380935511717293e-01,1.895400484441990638656e-09,5.460572696753105843511e-11,5.460597421089691517813e-11,2.887556038104487687922e-01,3.097660376100290320912e-18,0,nan,9.912877078715156017419e-01
14485,2.885721211642167664715e-01,2.885671712011223176929e-01,1.884548325782668874464e-09,5.425889649898335689832e-11,5.425914374234921364133e-11,2.885721211642167674744e-01,3.475342682110244670277e-18,0,nan,9.913098032678813971495e-01
14503,2.884830697895145460363e-01,2.884781274579404697410e-01,1.879301326207279980512e-09,5.409128264611464631933e-11,5.409152988948050306234e-11,2.884830697895145470663e-01,3.570372655188190827835e-18,0,nan,9.913205118882219520136e-01
14522,2.883892199911466521715e-01,2.883842856921202950251e-01,1.873785688777401090494e-09,5.391514228678744191836e-11,5.391538953015329866138e-11,2.883892199911466532015e-01,3.571534552827076013293e-18,0,nan,9.913317868244202273032e-01
14559,2.882068969826744473316e-01,2.882019782587175757524e-01,1.863111610164241348828e-09,5.357442933856731694091e-11,5.357467658193317368392e-11,2.882068969826744484158e-01,3.761888365047284850243e-18,0,nan,9.913536593878706103169e-01
14563,2.881872208795444910770e-01,2.881823038340788391829e-01,1.861962920041610452468e-09,5.353777621423038343623e-11,5.353802345759624017924e-11,2.881872208795444921612e-01,3.762145209549994396827e-18,0,nan,9.913560173764500052344e-01
14596,2.880251488573602856467e-01,2.880202456202028594046e-01,1.852525139452471248545e-09,5.323672314721138348254e-11,5.323697039057724022555e-11,2.880251488573602867852e-01,3.952475280808064424519e-18,0,nan,9.913754217964437123029e-01
14623,2.878928827958538813777e-01,2.878879908045798700661e-01,1.844854628837587401920e-09,5.299216695641132552418e-11,5.299241419977718226720e-11,2.878928827958538824890e-01,3.860141369266411905213e-18,0,nan,9.913912334291273086950e-01
14634,2.878390836016784496310e-01,2.878341961787587965883e-01,1.841742754486534408034e-09,5.289298377449816060180e-11,5.289323101786401734482e-11,2.878390836016784507423e-01,3.860862857441232406552e-18,0,nan,9.913976585888304282460e-01
14671,2.876584908230318257465e-01,2.876536187101891212429e-01,1.831331002874927970133e-09,5.256126845259422558799e-11,5.256151569596008233101e-11,2.876584908230318269392e-01,4.145966233507631614994e-18,0,nan,9.914192002475006238642e-01
14683,2.876000417071260372305e-01,2.875951745411868571572e-01,1.827972475047014010759e-09,5.245431059528384364186e-11,5.245455783864970038488e-11,2.876000417071260385044e-01,4.429545785559260564370e-18,0,nan,9.914261635699209884894e-01
14709,2.874736053575343197781e-01,2.874687488789268755788e-01,1.820726119717178164103e-09,5.222361156364803844280e-11,5.222385880701389518581e-11,2.874736053575343210792e-01,4.525781089935137702409e-18,0,nan,9.914412120479884906691e-01
14743,2.873086839642039757052e-01,2.873038413977502083304e-01,1.811312565706615278820e-09,5.192406606207057526055e-11,5.192431330543643200356e-11,2.873086839642039770062e-01,4.528378986082798942103e-18,0,nan,9.914608112655228382192e-01
14747,2.872893125249127756757e-01,2.872844715904671930628e-01,1.810209713310911373746e-09,5.188898367294313720835e-11,5.188923091630899395137e-11,2.872893125249127770039e-01,4.623031917275274096367e-18,0,nan,9.914631111532608004474e-01
14784,2.871104356997681192299e-01,2.871056098145906098728e-01,1.800054152214351713308e-09,5.156603906857534711049e-11,5.156628631194120385351e-11,2.871104356997681205039e-01,4.437099437244511772079e-18,0,nan,9.914843265025265701745e-01
14803,2.870187960969658237155e-01,2.870139779071039694833e-01,1.794871090305313119019e-09,5.140129541259998896843e-11,5.140154265596584571145e-11,2.870187960969658250165e-01,4.532952631238352171194e-18,0,nan,9.914951799267962405816e-01
14822,2.869273025556228544580e-01,2.869224920390171215993e-01,1.789709557828006330158e-09,5.123728767121879962861e-11,5.123753491458465637162e-11,2.869273025556228557320e-01,4.439931443692104009020e-18,0,nan,9.915060057070743204741e-01
14860,2.867447519849914980088e-01,2.867399567490838153136e-01,1.779450614764627215328e-09,5.091146307694353850866e-11,5.091171032030939525167e-11,2.867447519849914993099e-01,4.537284808095470088817e-18,0,nan,9.915275747568995726167e-01
14863,2.867303648112661732645e-01,2.867255707780082635511e-01,1.778644318713629190265e-09,5.088586374584261077038e-11,5.088611098920846751340e-11,2.867303648112661745655e-01,4.537512473919486720351e-18,0,nan,9.915292729098955309226e-01
14898,2.865627806604707642814e-01,2.865580006181113153336e-01,1.769276397996074666135e-09,5.058853186925483358970e-11,5.058877911262069033271e-11,2.865627806604707656908e-01,4.918513217182711493935e-18,0,nan,9.915490344891535644191e-01
14923,2.864433769859417269787e-01,2.864386068921559927848e-01,1.762628599173164283664e-09,5.037763912488810992060e-11,5.037788636825396666361e-11,2.864433769859417283339e-01,4.731311053051139662699e-18,0,nan,9.915630935173585136142e-01
14936,2.863813852820391702564e-01,2.863766203467942697601e-01,1.759185994803801715536e-09,5.026846109679213591325e-11,5.026870834015799265627e-11,2.863813852820391716116e-01,4.732335218897613186582e-18,0,nan,9.915703857325246758968e-01
14975,2.861958117883182813837e-01,2.861910622686111809040e-01,1.748916261116142058660e-09,4.994290766583223435103e-11,4.994315490919809109404e-11,2.861958117883182827119e-01,4.640695658667057497308e-18,0,nan,9.915921869022402719150e-01
14983,2.861578196698796325910e-01,2.861530733012422039589e-01,1.746820356344178606866e-09,4.987649250028068991874e-11,4.987673974364654666175e-11,2.861578196698796338921e-01,4.546591138007438174423e-18,0,nan,9.915966449991729070009e-01
15013,2.860155734513897200072e-01,2.860108388658195019882e-01,1.738992941830777894678e-09,4.962853387983918587618e-11,4.962878112320504261919e-11,2.860155734513897213625e-01,4.738387841098501916932e-18,0,nan,9.916133208194705925850e-01
15043,2.858736800791469494861e-01,2.858689572240945597542e-01,1.731216089409369989987e-09,4.938229763563333687539e-11,4.938254487899919361840e-11,2.858736800791469507871e-01,4.551110149847998702473e-18,0,nan,9.916299305538174311886e-01
15052,2.858311806371638258688e-01,2.858264612910702375307e-01,1.728892829448587552459e-09,4.930876032625017427846e-11,4.930900756961603102147e-11,2.858311806371638271428e-01,4.456957949201536814839e-18,0,nan,9.916349006460355589368e-01
15090,2.856520861246532717685e-01,2.856473815425652961961e-01,1.719132994444617434603e-09,4.899995381346317210420e-11,4.900020105682902884721e-11,2.856520861246532729883e-01,4.269975621721614353750e-18,0,nan,9.916558205372736176531e-01
15103,2.855909455941797368773e-01,2.855862460438634071905e-01,1.715812370232016588291e-09,4.889493103544445830543e-11,4.889517827881031504845e-11,2.855909455941797380700e-01,4.175981095103598344697e-18,0,nan,9.916629533292782571223e-01
15129,2.854688605369658393638e-01,2.854641710211831438977e-01,1.709198858315007014513e-09,4.868582886872386899980e-11,4.868607611208972574281e-11,2.854688605369658405565e-01,4.177767016306915927246e-18,0,nan,9.916771823733450963727e-01
15163,2.853096037570302933586e-01,2.853049273052699732263e-01,1.700605841566717436295e-09,4.841427187504329880967e-11,4.841451911840915555269e-11,2.853096037570302945512e-01,4.180099001328018038055e-18,0,nan,9.916957164240414531625e-01
15168,2.852862210798489180248e-01,2.852815465437441108546e-01,1.699347428245981685550e-09,4.837451598715175600008e-11,4.837476323051761274310e-11,2.852862210798489191904e-01,4.085431574684078313343e-18,0,nan,9.916984350561898980503e-01
15206,2.851088252549647476645e-01,2.851041652318038855209e-01,1.689827294623301896150e-09,4.807385952848169270947e-11,4.807410677184754945249e-11,2.851088252549647488029e-01,3.992904393933543761403e-18,0,nan,9.917190386031007071229e-01
15223,2.850296422686711234843e-01,2.850249887119112641607e-01,1.685593215321028409251e-09,4.794020193259326334346e-11,4.794044917595912008647e-11,2.850296422686711246498e-01,4.089109210344135702817e-18,0,nan,9.917282228880621463597e-01
15245,2.849273331720197245513e-01,2.849226879596028957616e-01,1.680136530358531724470e-09,4.776800430780462824862e-11,4.776825155117048499163e-11,2.849273331720197257168e-01,4.090577490220137106414e-18,0,nan,9.917400782195311475468e-01
15283,2.847510489863542431949e-01,2.847464181236202809746e-01,1.670771270866352551427e-09,4.747260552308489965135e-11,4.747285276645075639437e-11,2.847510489863542443333e-01,3.997921290061109881161e-18,0,nan,9.917604757237109777170e-01
15284,2.847464172882346455245e-01,2.847417868020462624994e-01,1.670525835899182950128e-09,4.746486644662547254170e-11,4.746511368999132928471e-11,2.847464172882346466629e-01,3.997986320429877371370e-18,0,nan,9.917610111390738319298e-01
15324,2.845614576448973645050e-01,2.845568421754669939845e-01,1.660750985110301734154e-09,4.715674615187740285945e-11,4.715699339524325960246e-11,2.845614576448973655079e-01,3.524324825467364001931e-18,0,nan,9.917823708122429433496e-01
15343,2.844738119210244782660e-01,2.844692035538802055519e-01,1.656136853396502964234e-09,4.701136943425281582991e-11,4.701161667761867257293e-11,2.844738119210244792960e-01,3.620692031037202295339e-18,0,nan,9.917924778866985047253e-01
15363,2.843816988971046626710e-01,2.843770979848260481730e-01,1.651299850908869716049e-09,4.685901825671573059055e-11,4.685926550008158733356e-11,2.843816988971046636739e-01,3.526552564523350054387e-18,0,nan,9.918030900735811378048e-01
15402,2.842025064933113258489e-01,2.841979200557485513428e-01,1.641926210484793776884e-09,4.656391535323318915763e-11,4.656416259659904590065e-11,2.842025064933113269060e-01,3.719520743207257679343e-18,0,nan,9.918237050616687554066e-01
15403,2.841979192347854461201e-01,2.841933331672912490672e-01,1.641686872332413092607e-09,4.655638286435322340006e-11,4.655663010771908014307e-11,2.841979192347854471501e-01,3.624206914091859241906e-18,0,nan,9.918242322869781318721e-01
15442,2.840193043688916425674e-01,2.840147326922622709414e-01,1.632391851831851455453e-09,4.626394143063847684244e-11,4.626418867400433358545e-11,2.840193043688916436245e-01,3.721919960765700810881e-18,0,nan,9.918447411433933147027e-01
15463,2.839233592384169490414e-01,2.839187952770888904986e-01,1.627418299771523797010e-09,4.610753736174111721593e-11,4.610778460510697395894e-11,2.839233592384169500985e-01,3.723177694885253004052e-18,0,nan,9.918557417896281602830e-01
15481,2.838412493845714652807e-01,2.838366920177260453772e-01,1.623172657559904397580e-09,4.597406528916750837706e-11,4.597431253253336512007e-11,2.838412493845714663378e-01,3.724254739102859278510e-18,0,nan,9.918651473082714687952e-01
15521,2.836592071862303601412e-01,2.836546644125499480756e-01,1.613794995975446761455e-09,4.567939099395739277741e-11,4.567963823732324952042e-11,2.836592071862303612254e-01,3.822199826475911919301e-18,0,nan,9.918859708388439543731e-01
15523,2.836501203889425411231e-01,2.836455783427122688697e-01,1.613328168980428909032e-09,4.566472676618832792304e-11,4.566497400955418466606e-11,2.836501203889425421531e-01,3.631206157955789541458e-18,0,nan,9.918870092157135064581e-01
15561,2.834777472629559844075e-01,2.834732189985433110837e-01,1.604495391277338961478e-09,4.538735416944794146777e-11,4.538760141281379821079e-11,2.834777472629559854375e-01,3.633414170269249419037e-18,0,nan,9.919066879744746129989e-01
15583,2.833781912872460671631e-01,2.833736709674215276263e-01,1.599413572929411256812e-09,4.522784715188582056723e-11,4.522809439525167731024e-11,2.833781912872460681660e-01,3.539040901466252981366e-18,0,nan,9.919180373431276487935e-01
15601,2.832968662708810007314e-01,2.832923524325337253803e-01,1.595272995999553232592e-09,4.509792454172552131407e-11,4.509817178509137805709e-11,2.832968662708810017072e-01,3.444379629331787194364e-18,0,nan,9.919272995281689202229e-01
15641,2.831165608938052978593e-01,2.831120613990084998576e-01,1.586126974012990626969e-09,4.481107226051316326562e-11,4.481131950387902000863e-11,2.831165608938052988350e-01,3.446573214072637040457e-18,0,nan,9.919478063046684988857e-01
15643,2.831075606757360034645e-01,2.831030618959629416732e-01,1.585671662867549497950e-09,4.479679677207566162138e-11,4.479704401544151836439e-11,2.831075606757360044402e-01,3.446682783419511432220e-18,0,nan,9.919488289074153049567e-01
15681,2.829368278428973939817e-01,2.829323426098161646611e-01,1.577056500345393440356e-09,4.452676789218235434384e-11,4.452701513554821108686e-11,2.829368278428973948490e-01,3.065566771922713692561e-18,0,nan,9.919682091005558600407e-01
15703,2.828382174360564642692e-01,2.828337400122806914228e-01,1.572099646937122531516e-09,4.437147600526004853372e-11,4.437172324862590527673e-11,2.828382174360564651095e-01,2.970803207901809078919e-18,0,nan,9.919793866025763795610e-01
15721,2.827576638563998100509e-01,2.827531928038719428445e-01,1.568060761004567603872e-09,4.424498241289750243219e-11,4.424522965626335917521e-11,2.827576638563998108911e-01,2.971649546881938355651e-18,0,nan,9.919885087043575303684e-01
15761,2.825790656993383523528e-01,2.825746087468671297873e-01,1.559138952804846074045e-09,4.396568720189022916214e-11,4.396593444525608590515e-11,2.825790656993383532201e-01,3.069447964384130375958e-18,0,nan,9.920087058966456565554e-01
15763,2.825701505868437675602e-01,2.825656943372741780249e-01,1.558694788826082793260e-09,4.395178730293668431438e-11,4.395203454630254105740e-11,2.825701505868437684275e-01,3.069544805730755021559e-18,0,nan,9.920097130818516609771e-01
15801,2.824010301632352403097e-01,2.823965872309823163543e-01,1.550290283196725695923e-09,4.368885403486070782560e-11,4.368910127822656456861e-11,2.824010301632352412313e-01,3.263344493042344581306e-18,0,nan,9.920288014501380323786e-01
15823,2.823033492815274851629e-01,2.822989140265998053594e-01,1.545454406457412883138e-09,4.353763513881159706128e-11,4.353788238217745380429e-11,2.823033492815274861116e-01,3.360487586630602662004e-18,0,nan,9.920398109584907570153e-01
15842,2.822191243038474126167e-01,2.822146956601425754293e-01,1.541295482643809443797e-09,4.340762605367473678739e-11,4.340787329704059353040e-11,2.822191243038474135654e-01,3.361490484618739693530e-18,0,nan,9.920492947109076503631e-01
15883,2.820378028061749312993e-01,2.820333883685161831332e-01,1.532375870714220875840e-09,4.312892595944224874037e-11,4.312917320280810548338e-11,2.820378028061749323293e-01,3.651964572171452819891e-18,0,nan,9.920696828065027462573e-01
15923,2.818614637186812583005e-01,2.818570630617275844950e-01,1.523745486796945737694e-09,4.285943172714560138608e-11,4.285967897051145812909e-11,2.818614637186812594118e-01,3.942742694002360869026e-18,0,nan,9.920894730540473611621e-01
15943,2.817735005773780701717e-01,2.817691067817717324464e-01,1.519456604199469675584e-09,4.272556813626545078246e-11,4.272581537963130752547e-11,2.817735005773780712830e-01,3.943973526681814353899e-18,0,nan,9.920993311613899496063e-01
15964,2.816812868119060571056e-01,2.816769002000169316966e-01,1.514972019147846888941e-09,4.258564049107292604316e-11,4.258588773443878278617e-11,2.816812868119060582169e-01,3.945264661971394736170e-18,0,nan,9.921096557487049514461e-01
16004,2.815060580601866665031e-01,2.815016850732332709287e-01,1.506482685070820589299e-09,4.232088105626824711298e-11,4.232112829963410385599e-11,2.815060580601866676415e-01,4.044006331353566787763e-18,0,nan,9.921292471185994817713e-01
16005,2.815016843199919283926e-01,2.814973116726857946582e-01,1.506271332951230091690e-09,4.231429163026180507032e-11,4.231453887362766181333e-11,2.815016843199919295039e-01,3.947781802734735073626e-18,0,nan,9.921297356556416726942e-01
16046,2.813226529550246421136e-01,2.813182941924843995609e-01,1.497642640674915912166e-09,4.204535720355134798636e-11,4.204560444691720472937e-11,2.813226529550246433062e-01,4.239340050318381962282e-18,0,nan,9.921497135577330047360e-01
16064,2.812442333903147513032e-01,2.812398806984815510899e-01,1.493876976066025462829e-09,4.192804402098133839022e-11,4.192829126434719513323e-11,2.812442333903147525230e-01,4.336897611526979720325e-18,0,nan,9.921584523216802996965e-01
16087,2.811441894562052781911e-01,2.811398444992711271467e-01,1.489085165286540515297e-09,4.177880965947509674683e-11,4.177905690284095348984e-11,2.811441894562052794108e-01,4.338440877634404371306e-18,0,nan,9.921695902299226459218e-01
16124,2.809836218103817439499e-01,2.809792892447532863462e-01,1.481423062425160655300e-09,4.154029312504804354928e-11,4.154054036841390029229e-11,2.809836218103817451696e-01,4.340920072805204912832e-18,0,nan,9.921874414542963614271e-01
16128,2.809662905895585402461e-01,2.809619593597209212337e-01,1.480598140087323894220e-09,4.151462182985402229164e-11,4.151486907321987903465e-11,2.809662905895585414658e-01,4.341187839604559384440e-18,0,nan,9.921893664393227016429e-01
16170,2.807846348309471583955e-01,2.807803175822804689766e-01,1.471976372118677464297e-09,4.124640913919439556000e-11,4.124665638256025230301e-11,2.807846348309471596152e-01,4.343996404149954355683e-18,0,nan,9.922095216208941038699e-01
16184,2.807242132407865549751e-01,2.807199006344706187469e-01,1.469118562659497344486e-09,4.115754401463796554860e-11,4.115779125800382229162e-11,2.807242132407865562219e-01,4.441485413617955790256e-18,0,nan,9.922162169043492153876e-01
16211,2.806078692087535354858e-01,2.806035655302114402096e-01,1.463629660117899513928e-09,4.098691666498484633885e-11,4.098716390835070308187e-11,2.806078692087535366242e-01,4.056950663286199065345e-18,0,nan,9.922290967710890211657e-01
16244,2.804659977224582479620e-01,2.804617049105542692837e-01,1.456961141264447371278e-09,4.077971403954442430394e-11,4.077996128291028104696e-11,2.804659977224582490733e-01,3.962359914649484011081e-18,0,nan,9.922447810246757089140e-01
16253,2.804273676855767093120e-01,2.804230778287334475919e-01,1.455150071396953022561e-09,4.072345879117018945853e-11,4.072370603453604620154e-11,2.804273676855767103962e-01,3.866249508504260265124e-18,0,nan,9.922490475592896428769e-01
16294,2.802517223795577403682e-01,2.802474459384468092227e-01,1.446940654439044504298e-09,4.046855492250608008437e-11,4.046880216587193682738e-11,2.802517223795577413982e-01,3.675239014111263134440e-18,0,nan,9.922684246994923012801e-01
16304,2.802089654149781904318e-01,2.802046922345462953079e-01,1.444948507666405620367e-09,4.040672221267082166092e-11,4.040696945603667840393e-11,2.802089654149781914889e-01,3.772531391377319312614e-18,0,nan,9.922731361336892358339e-01
16336,2.800723619573648925029e-01,2.800680991810948516397e-01,1.438600194390466367172e-09,4.020974403617310180920e-11,4.020999127953895855221e-11,2.800723619573648936142e-01,3.967928927477732046840e-18,0,nan,9.922881741862784390497e-01
16364,2.799531065947382146083e-01,2.799488528847688438106e-01,1.433078415197469541814e-09,4.003848917062462745472e-11,4.003873641399048419774e-11,2.799531065947382156654e-01,3.775979238207300577638e-18,0,nan,9.923012845160070106326e-01
16378,2.798935740235389270608e-01,2.798893248337141746479e-01,1.430329000110653515366e-09,3.995324450032156543123e-11,3.995349174368742217424e-11,2.798935740235389281450e-01,3.873622952109373906728e-18,0,nan,9.923078229680474091783e-01
16420,2.797153552973262946254e-01,2.797111196161992286596e-01,1.422126321283549359769e-09,3.969902984293645471627e-11,3.969927708630231145928e-11,2.797153552973262957910e-01,4.166797829826034049703e-18,0,nan,9.923273718127201507974e-01
16424,2.796984116531339674546e-01,2.796941772545180808040e-01,1.421348660097199120303e-09,3.967493713538478914866e-11,3.967518437875064589167e-11,2.796984116531339686473e-01,4.263958392488396404738e-18,0,nan,9.923292284230636548913e-01
16462,2.795377025250615402974e-01,2.795334802755255720864e-01,1.413991417607715121058e-09,3.944707396162204606454e-11,3.944732120498790280755e-11,2.795377025250615415171e-01,4.363373645230698776735e-18,0,nan,9.923468214804280151074e-01
16484,2.794448710947926526064e-01,2.794406558502924991258e-01,1.409757080540608719914e-09,3.931598987700954657468e-11,3.931623712037540331769e-11,2.794448710947926537720e-01,4.170831015275829221390e-18,0,nan,9.923569700737114524305e-01
16504,2.793606124798755691214e-01,2.793564035854582295205e-01,1.405923558637605948982e-09,3.919735111751815077293e-11,3.919759836088400751594e-11,2.793606124798755703140e-01,4.269114314817620784882e-18,0,nan,9.923661727236113074295e-01
16544,2.791924755358343884261e-01,2.791882792900548300062e-01,1.398301555691609222920e-09,3.896157267735276483479e-11,3.896181992071862157780e-11,2.791924755358343895645e-01,4.077517773087922261490e-18,0,nan,9.923845116548076334914e-01
16546,2.791840819614077821430e-01,2.791798863462639191887e-01,1.397922023627757814698e-09,3.894983592933160514534e-11,3.895008317269746188835e-11,2.791840819614077832543e-01,3.980553686980121006738e-18,0,nan,9.923854262871162960316e-01
16589,2.790039246894340388221e-01,2.789997425918094317121e-01,1.389797944763111638555e-09,3.869868851467194181550e-11,3.869893575803779855852e-11,2.790039246894340398792e-01,3.788825262404630968805e-18,0,nan,9.924050378427818817320e-01
16604,2.789412157021664252440e-01,2.789370383015268011634e-01,1.386980004781144959967e-09,3.861161229475798536532e-11,3.861185953812384210834e-11,2.789412157021664263282e-01,3.886848237024744076498e-18,0,nan,9.924118553217890016161e-01
16631,2.788285168613121602326e-01,2.788243478913569035709e-01,1.381928470497395238905e-09,3.845556497708937304417e-11,3.845581222045522978718e-11,2.788285168613121613168e-01,3.888419250261912398606e-18,0,nan,9.924240959696345911324e-01
16664,2.786910824278094853145e-01,2.786869237205160053893e-01,1.375790386209294880178e-09,3.826603692970044309519e-11,3.826628417306629983820e-11,2.786910824278094863174e-01,3.598561535634616537368e-18,0,nan,9.924390031992342181338e-01
16674,2.786495024376843314081e-01,2.786453468313147690280e-01,1.373938135319375266909e-09,3.820886239380468760082e-11,3.820910963717054434383e-11,2.786495024376843323297e-01,3.307279713584897257919e-18,0,nan,9.924435089578710482731e-01
16717,2.784710612019421788080e-01,2.784669188822490342903e-01,1.366014362754611400158e-09,3.796436986577733481713e-11,3.796461710914319156014e-11,2.784710612019421797025e-01,3.212063718362067106990e-18,0,nan,9.924628226404644574469e-01
16724,2.784420666532555080699e-01,2.784379264892741631036e-01,1.364730696670631635189e-09,3.792477619134830626669e-11,3.792502343471416300970e-11,2.784420666532555089102e-01,3.017707395207058821931e-18,0,nan,9.924659573814140612713e-01
16759,2.782973199537949271845e-01,2.782931905381494416655e-01,1.358338429772893378607e-09,3.772767244504698990243e-11,3.772791968841284664544e-11,2.782973199537949279977e-01,2.921880920373699767634e-18,0,nan,9.924815920270018920714e-01
16784,2.781941594238561008207e-01,2.781900376548860783464e-01,1.353798970302155462533e-09,3.758776106501536492826e-11,3.758800830838122167128e-11,2.781941594238561014983e-01,2.435803681884672562935e-18,0,nan,9.924927199328299351694e-01
16802,2.781200020953864964521e-01,2.781158858162570989600e-01,1.350544115843016457243e-09,3.748747427012295131459e-11,3.748772151348880805760e-11,2.781200020953864970755e-01,2.241536906667189999453e-18,0,nan,9.925007116352830501037e-01
16844,2.779473518882410149977e-01,2.779432483676886094437e-01,1.342993277853142222184e-09,3.725492388047833085548e-11,3.725517112384418759850e-11,2.779473518882410155398e-01,1.950373272348081061102e-18,0,nan,9.925192928887409546065e-01
16845,2.779432476961919704973e-01,2.779391444785474960487e-01,1.342814239933317713738e-09,3.724941161079193505684e-11,3.724965885415779179985e-11,2.779432476961919710665e-01,2.047922175742384026104e-18,0,nan,9.925197341765116481162e-01
16889,2.777629626433362483931e-01,2.777588727139074131940e-01,1.334970577925344613350e-09,3.700799780019678377581e-11,3.700824504356264051882e-11,2.777629626433362490165e-01,2.244418201931650852433e-18,0,nan,9.925390993917447483136e-01
16904,2.777016352967659836471e-01,2.776975498797189898664e-01,1.332311725876266465151e-09,3.692619828113280906485e-11,3.692644552449866580787e-11,2.777016352967659842705e-01,2.244913856963611248360e-18,0,nan,9.925456782556798598373e-01
16932,2.775873384618818721448e-01,2.775832614440122308498e-01,1.327368961024372323727e-09,3.677418171944585617491e-11,3.677442896281171291792e-11,2.775873384618818727953e-01,2.343483341480403496645e-18,0,nan,9.925579277875116273027e-01
16964,2.774570009999892740730e-01,2.774529335431918538029e-01,1.321752455939381354116e-09,3.660151919396287038754e-11,3.660176643732872713056e-11,2.774570009999892748049e-01,2.637657236220699229451e-18,0,nan,9.925718780119580736355e-01
16975,2.774122681012223963471e-01,2.774082039217273237667e-01,1.319829709436787450455e-09,3.654242857081361091932e-11,3.654267581417946766234e-11,2.774122681012223970518e-01,2.540375798587375214211e-18,0,nan,9.925766613214364453418e-01
17019,2.772336963557758607031e-01,2.772296452380882902065e-01,1.312178987958245416238e-09,3.630739691838954742215e-11,3.630764416175540416516e-11,2.772336963557758613536e-01,2.346472712525119276925e-18,0,nan,9.925957330678262321316e-01
17024,2.772134404471763240011e-01,2.772093908090043346253e-01,1.311313643857357149902e-09,3.628082280029998485583e-11,3.628107004366584159884e-11,2.772134404471763246245e-01,2.248867328270681331825e-18,0,nan,9.925978941081600895693e-01
17062,2.770597369526917129316e-01,2.770556985271288082280e-01,1.304763885330014679411e-09,3.607974655421002956633e-11,3.607999379757588630935e-11,2.770597369526917135550e-01,2.250114924802711882144e-18,0,nan,9.926142768503436306007e-01
17084,2.769709451848318486865e-01,2.769669132252686244357e-01,1.300993498943399490554e-09,3.596404650734788600442e-11,3.596429375071374274743e-11,2.769709451848318492828e-01,2.152973823550659096823e-18,0,nan,9.926237284676275350950e-01
17106,2.768822955147960114368e-01,2.768782700026211508867e-01,1.297238830045080228092e-09,3.584886523072149748839e-11,3.584911247408735423140e-11,2.768822955147960120602e-01,2.251556922482430756205e-18,0,nan,9.926331559066558695640e-01
17144,2.767295068552588202982e-01,2.767254924358713959133e-01,1.290790263279287383323e-09,3.565112892045070694070e-11,3.565137616381656368371e-11,2.767295068552588208403e-01,1.958956572442034167330e-18,0,nan,9.926493829869331419211e-01
17150,2.767054208346562831121e-01,2.767014081617328993064e-01,1.289776303002027175499e-09,3.562004706198582337575e-11,3.562029430535168011876e-11,2.767054208346562836271e-01,1.861170736652634978823e-18,0,nan,9.926519386198855255743e-01
17194,2.765291096621039936931e-01,2.765251097549087443779e-01,1.282375626498394089474e-09,3.539326840448865898776e-11,3.539351564785451573077e-11,2.765291096621039941810e-01,1.764338583430294031453e-18,0,nan,9.926706257252059023761e-01
17204,2.764891171951437344901e-01,2.764851201790595018614e-01,1.280702211003988569159e-09,3.534200981608247485860e-11,3.534225705944833160161e-11,2.764891171951437349509e-01,1.666560796246893457876e-18,0,nan,9.926748595363448249241e-01
17238,2.763533587738247532034e-01,2.763493715594409050448e-01,1.275036131882079690878e-09,3.516850594503802889584e-11,3.516875318840388563885e-11,2.763533587738247537455e-01,1.961622933218708468681e-18,0,nan,9.926892179503274681344e-01
17264,2.762497680341675964700e-01,2.762457882860513847390e-01,1.270727647620127600926e-09,3.503663011553677325145e-11,3.503687735890262999447e-11,2.762497680341675970934e-01,2.256712299219229074404e-18,0,nan,9.927001599602801527032e-01
17282,2.761781649730689004090e-01,2.761741903791798007138e-01,1.267757159407823733430e-09,3.494573669532415387423e-11,3.494598393869001061725e-11,2.761781649730689010324e-01,2.257297383520368269524e-18,0,nan,9.927077160155922982802e-01
17324,2.760114512936420721057e-01,2.760074886796736423655e-01,1.260864909317798529653e-09,3.473493185929607321665e-11,3.473517910266192995966e-11,2.760114512936420727292e-01,2.258660813735322910908e-18,0,nan,9.927252860777514474285e-01
17326,2.760035250893659312574e-01,2.759995630442485662671e-01,1.260538058096321240188e-09,3.472493798658239365194e-11,3.472518522994825039495e-11,2.760035250893659318537e-01,2.160520213189126974179e-18,0,nan,9.927261206340671093810e-01
17371,2.758254857840722550056e-01,2.758215364993513621481e-01,1.253216144589260691789e-09,3.450113605715005941757e-11,3.450138330051591616058e-11,2.758254857840722556561e-01,2.358452489051566418712e-18,0,nan,9.927448476183340436642e-01
17384,2.757741589851702613981e-01,2.757702133730222068039e-01,1.251112362315230203155e-09,3.443685818206090093886e-11,3.443710542542675768187e-11,2.757741589851702621028e-01,2.555465728583637051650e-18,0,nan,9.927502396828016716286e-01
17415,2.756519567374068667789e-01,2.756480198581704432455e-01,1.246116191442693003065e-09,3.428425519827886898120e-11,3.428450244164472572421e-11,2.756519567374068675650e-01,2.851590768139545139742e-18,0,nan,9.927630653699840855737e-01
17444,2.755378832093315691603e-01,2.755339544681476120485e-01,1.241468402215828057543e-09,3.414235328841965898119e-11,3.414260053178551572420e-11,2.755378832093315698108e-01,2.360914208653801636802e-18,0,nan,9.927750225449314206154e-01
17460,2.754750470179936118215e-01,2.754711227538187389959e-01,1.238914816921469133426e-09,3.406441436762001272002e-11,3.406466161098586946303e-11,2.754750470179936124721e-01,2.361452736039687816025e-18,0,nan,9.927816026948606175024e-01
17505,2.752987035387981078227e-01,2.752947918171095522029e-01,1.231773402004900855640e-09,3.384654204577062812273e-11,3.384678928913648486575e-11,2.752987035387981084732e-01,2.362965372263818429387e-18,0,nan,9.928000452186469319241e-01
17549,2.751268231857966094418e-01,2.751229236582758586483e-01,1.224848035943136363948e-09,3.363539301226368358892e-11,3.363564025562954033193e-11,2.751268231857966101736e-01,2.659996789675055079366e-18,0,nan,9.928179869398857525405e-01
17565,2.750644540977302212768e-01,2.750605589875007458923e-01,1.222343661719583523623e-09,3.355906871705055994445e-11,3.355931596041641668747e-11,2.750644540977302219544e-01,2.463518450707120689140e-18,0,nan,9.928244890338722997364e-01
17594,2.749515900478463220375e-01,2.749477029210393761545e-01,1.217823298661088491237e-09,3.342134770287874860514e-11,3.342159494624460534816e-11,2.749515900478463226609e-01,2.267367317536442910806e-18,0,nan,9.928362440957509779281e-01
17625,2.748311978854696927422e-01,2.748273192601533328867e-01,1.213017840162896139020e-09,3.327500210053040700473e-11,3.327524934389626374775e-11,2.748311978854696932843e-01,1.972487441067959863163e-18,0,nan,9.928487672996752752596e-01
17640,2.747730381372491550399e-01,2.747691636135513368994e-01,1.210702446585123688065e-09,3.320451166178452485601e-11,3.320475890515038159903e-11,2.747730381372491555549e-01,1.874259699648456938760e-18,0,nan,9.928548111958216876088e-01
17685,2.745989273472029004145e-01,2.745950650816414781040e-01,1.203794444805671475696e-09,3.299429046535141490746e-11,3.299453770871727165047e-11,2.745989273472029009566e-01,1.974155877008651128394e-18,0,nan,9.928728816911064039195e-01
17730,2.744253667940558493170e-01,2.744215167169992198898e-01,1.196943232530884151540e-09,3.278592786635707433069e-11,3.278617510972293107371e-11,2.744253667940558499676e-01,2.370485320256455172610e-18,0,nan,9.928908609370550989760e-01
17745,2.743676350108409010234e-01,2.743637889812441894909e-01,1.194672009509782460685e-09,3.271688303752039523628e-11,3.271713028088625197929e-11,2.743676350108409015926e-01,2.074611098107104262044e-18,0,nan,9.928968338606881767960e-01
17775,2.742523533556754741119e-01,2.742485153980619300162e-01,1.190148200796442646937e-09,3.257940279098932642788e-11,3.257965003435518317089e-11,2.742523533556754747353e-01,2.273148221159152559264e-18,0,nan,9.929087496226318582137e-01
17805,2.741373134858388564531e-01,2.741334835697650939180e-01,1.185649093974473243249e-09,3.244272997906267750905e-11,3.244297722242853425207e-11,2.741373134858388571308e-01,2.471850143955118661054e-18,0,nan,9.929206254387924717028e-01
17821,2.740760574370812702844e-01,2.740722317974379782586e-01,1.183259609801701213315e-09,3.237016585979327855757e-11,3.237041310315913530058e-11,2.740760574370812710163e-01,2.670194811145518453730e-18,0,nan,9.929269429432722351547e-01
17865,2.739079554620362037245e-01,2.739041415383729487134e-01,1.176724283196119360132e-09,3.217178236769737743282e-11,3.217202961106323417583e-11,2.739079554620362044564e-01,2.671833555156262833639e-18,0,nan,9.929442580340104619889e-01
17867,2.739003267035809455969e-01,2.738965133109275653289e-01,1.176428462788471383116e-09,3.216280542247563705328e-11,3.216305266584149379629e-11,2.739003267035809463287e-01,2.671907971908773681381e-18,0,nan,9.929450430677324195613e-01
17912,2.737289599669674920420e-01,2.737251584869486894494e-01,1.169800803102648353903e-09,3.196174783454402806020e-11,3.196199507790988480322e-11,2.737289599669674928552e-01,2.970645230458100543427e-18,0,nan,9.929626602177412705960e-01
17925,2.736795537085171347951e-01,2.736757556574624562372e-01,1.167896186941047551106e-09,3.190399217702019750244e-11,3.190423942038605424545e-11,2.736795537085171355811e-01,2.872142125345508741772e-18,0,nan,9.929677332335151073925e-01
17958,2.735543377595921299514e-01,2.735505483878754572904e-01,1.163081462681289554627e-09,3.175803630455564647348e-11,3.175828354792150321650e-11,2.735543377595921307104e-01,2.774372093513771978380e-18,0,nan,9.929805780715894973089e-01
17985,2.734521010724909652616e-01,2.734483187755349602296e-01,1.159163439231057183949e-09,3.163931225717944595126e-11,3.163955950054530269427e-11,2.734521010724909659663e-01,2.577165833985516320170e-18,0,nan,9.929910526034164572297e-01
18004,2.733802711278449242590e-01,2.733764937951863792332e-01,1.156417729921116128034e-09,3.155613787862395042484e-11,3.155638512198980716785e-11,2.733802711278449250722e-01,2.974434204814516434017e-18,0,nan,9.929984048337600094792e-01
18045,2.732255904781919788032e-01,2.732218238180986111512e-01,1.150524697841296201768e-09,3.137769631603140622932e-11,3.137794355939726297234e-11,2.732255904781919795621e-01,2.777710240873024906168e-18,0,nan,9.930142176891098762916e-01
18051,2.732029909609118081555e-01,2.731992258581052319402e-01,1.149665943070981924290e-09,3.135170148363768785065e-11,3.135194872700354459366e-11,2.732029909609118089415e-01,2.877152158134511008829e-18,0,nan,9.930165257709358062402e-01
18097,2.730300378911865658157e-01,2.730262846891811695971e-01,1.143112809239055867054e-09,3.115340576520410320922e-11,3.115365300856995995223e-11,2.730300378911865665746e-01,2.779699723157646758814e-18,0,nan,9.930341704771954460776e-01
18105,2.730000149257983471857e-01,2.729962637865876005244e-01,1.141978643810155128362e-09,3.111909890076162722659e-11,3.111934614412748396960e-11,2.730000149257983479447e-01,2.780005418483709968261e-18,0,nan,9.930372300156174229205e-01
18143,2.728576308866842180028e-01,2.728538895179413547427e-01,1.136613493479062929418e-09,3.095686148983116331106e-11,3.095710873319702005407e-11,2.728576308866842187076e-01,2.582780660469223565645e-18,0,nan,9.930517261627223466131e-01
18165,2.727753674903697312325e-01,2.727716317573000697632e-01,1.133523980960852848167e-09,3.086347537995911926040e-11,3.086372262332497600342e-11,2.727753674903697319644e-01,2.682927249483232027877e-18,0,nan,9.930600910879224585198e-01
18190,2.726820366842936097971e-01,2.726783073368756531933e-01,1.130027874241616538004e-09,3.075783284404652743482e-11,3.075808008741238417783e-11,2.726820366842936105560e-01,2.783247220712752834398e-18,0,nan,9.930695722475194364459e-01
18225,2.725516413208031812844e-01,2.725479208803543122047e-01,1.125159435434397854152e-09,3.061078192613085007308e-11,3.061102916949670681610e-11,2.725516413208031819620e-01,2.486231066228837837493e-18,0,nan,9.930828023912977059896e-01
18236,2.725107242518715747800e-01,2.725070066028513945651e-01,1.123635611462469113025e-09,3.056476921350902652475e-11,3.056501645687488326776e-11,2.725107242518715754034e-01,2.287676020423198047381e-18,0,nan,9.930869500005126950188e-01
18283,2.723362420324890598308e-01,2.723325362681317779565e-01,1.117158192575957180525e-09,3.036925631488198986326e-11,3.036950355824784660627e-11,2.723362420324890604813e-01,2.388669604296357401963e-18,0,nan,9.931046156656104027089e-01
18285,2.723288296388069625574e-01,2.723251243786628938569e-01,1.116883755233618163473e-09,3.036097549864432311008e-11,3.036122274201017985309e-11,2.723288296388069632350e-01,2.488265229583604298490e-18,0,nan,9.931053653916268736390e-01
18330,2.721623169727339046483e-01,2.721586230248261290400e-01,1.110734571888998822934e-09,3.017548983227252121342e-11,3.017573707563837795644e-11,2.721623169727339052446e-01,2.191013074476316310848e-18,0,nan,9.931221911890548043902e-01
18345,2.721069257378919404829e-01,2.721032355469243281402e-01,1.108695709777962385777e-09,3.011401382708639970634e-11,3.011426107045225644935e-11,2.721069257378919410792e-01,2.191459086349851036319e-18,0,nan,9.931277815357200168555e-01
18377,2.719889458783171726566e-01,2.719852636792096004339e-01,1.104364166587112406016e-09,2.998344975980350644453e-11,2.998369700316936318754e-11,2.719889458783171732801e-01,2.292064654193961087316e-18,0,nan,9.931396772585149649833e-01
18405,2.718859229823801689483e-01,2.718822477506319475920e-01,1.100594089468783306168e-09,2.986985539502688977893e-11,2.987010263839274652195e-11,2.718859229823801695988e-01,2.392625908526570988092e-18,0,nan,9.931500522516227444326e-01
18424,2.718161255813354625294e-01,2.718124550639367954092e-01,1.098046401635418491622e-09,2.979311637098959389119e-11,2.979336361435545063421e-11,2.718161255813354632341e-01,2.592676981942711484805e-18,0,nan,9.931570745546807746297e-01
18465,2.716658148064303342217e-01,2.716621544250996257003e-01,1.092577705264824100861e-09,2.962845942417579044443e-11,2.962870666754164718744e-11,2.716658148064303349536e-01,2.693885010703941208612e-18,0,nan,9.931721789489194534379e-01
18471,2.716438529399866173158e-01,2.716401940377575580327e-01,1.091780709655328788161e-09,2.960447021413760540436e-11,2.960471745750346214737e-11,2.716438529399866181019e-01,2.893665976773085294106e-18,0,nan,9.931743837513512518627e-01
18518,2.714721248382892085686e-01,2.714684774852365367127e-01,1.085566530803496603173e-09,2.941749210783409923736e-11,2.941773935119995598037e-11,2.714721248382892092191e-01,2.396272928127725270263e-18,0,nan,9.931916055155215270335e-01
18525,2.714465947130797132550e-01,2.714429490745040073952e-01,1.084645388267635513527e-09,2.938978585892338940975e-11,2.939003310228924615276e-11,2.714465947130797139326e-01,2.496352398598679845536e-18,0,nan,9.931941630190306775678e-01
18566,2.712973017767748045348e-01,2.712936661510728702986e-01,1.079272730018454097550e-09,2.922823774716713019200e-11,2.922848499053298693501e-11,2.712973017767748052937e-01,2.797453257991910114973e-18,0,nan,9.932091041438124224866e-01
18585,2.712282562733023151135e-01,2.712246252709429171382e-01,1.076795989316660495124e-09,2.915379535125278168892e-11,2.915404259461863843193e-11,2.712282562733023158995e-01,2.898099872971691075047e-18,0,nan,9.932160058355047114564e-01
18613,2.711266649301998183448e-01,2.711230407219272750855e-01,1.073160994244032442957e-09,2.904457374709163075139e-11,2.904482099045748749440e-11,2.711266649301998191580e-01,2.999157716831245928933e-18,0,nan,9.932261511919224051875e-01
18645,2.710107931250828815185e-01,2.710071766535096209744e-01,1.069028378593730670539e-09,2.892044924601466550922e-11,2.892069648938052225224e-11,2.710107931250828823587e-01,3.100454686645827155471e-18,0,nan,9.932377087543036627286e-01
18661,2.709529499743205851049e-01,2.709493373599575260569e-01,1.066970686668094217873e-09,2.885866536647417306426e-11,2.885891260984002980728e-11,2.709529499743205859994e-01,3.301188609997838174717e-18,0,nan,9.932434727433736105714e-01
18705,2.707941989725064283173e-01,2.707905969273826241180e-01,1.061341445236726367081e-09,2.868970956655458814007e-11,2.868995680992044488308e-11,2.707941989725064292117e-01,3.303123906252348592624e-18,0,nan,9.932592731140839869804e-01
18709,2.707797901069740348237e-01,2.707761890199302843121e-01,1.060831824682410449526e-09,2.867441867650629574994e-11,2.867466591987215249296e-11,2.707797901069740357453e-01,3.403399663795453019744e-18,0,nan,9.932607058439945173223e-01
18757,2.706071821435770455820e-01,2.706035925178134702977e-01,1.054743850613200917087e-09,2.849181462967598576257e-11,2.849206187304184250558e-11,2.706071821435770465036e-01,3.405570537014486960496e-18,0,nan,9.932778511690116881997e-01
18765,2.705784675848630195863e-01,2.705748798629306962112e-01,1.053734096962159487507e-09,2.846153900068311314348e-11,2.846178624404896988649e-11,2.705784675848630204808e-01,3.305757476876849387812e-18,0,nan,9.932807002364716957498e-01
18805,2.704351229258697310710e-01,2.704315446958922922193e-01,1.048706214235309793278e-09,2.831083444464896314397e-11,2.831108168801481988698e-11,2.704351229258697319926e-01,3.407737266676323126154e-18,0,nan,9.932949093867940151196e-01
18825,2.703635927957674711447e-01,2.703600192948328208970e-01,1.046205259696445382430e-09,2.823590088697966472137e-11,2.823614813034552146438e-11,2.703635927957674720934e-01,3.508892936045003863448e-18,0,nan,9.933019914263323180874e-01
18853,2.702636093216316293423e-01,2.702600424224855138022e-01,1.042718372654067849844e-09,2.813145960188383987814e-11,2.813170684524969662116e-11,2.702636093216316303452e-01,3.710773389234173611835e-18,0,nan,9.933118811589395542069e-01
18885,2.701495685022936886282e-01,2.701460091212127752639e-01,1.038753877215636883801e-09,2.801275920142108384218e-11,2.801300644478694058519e-11,2.701495685022936896040e-01,3.612006343917847750513e-18,0,nan,9.933231479720357433370e-01
18901,2.700926382244016619517e-01,2.700890825916654914163e-01,1.036779790189322665341e-09,2.795367183933041406400e-11,2.795391908269627080701e-11,2.700926382244016630088e-01,3.913831658362700320254e-18,0,nan,9.933287671403610514576e-01
18945,2.699363886641233512117e-01,2.699328433027880498976e-01,1.031378910793400148610e-09,2.779207854432619936241e-11,2.779232578769205610542e-11,2.699363886641233521875e-01,3.614858893482125813336e-18,0,nan,9.933441711457160788637e-01
18950,2.699186616075369516494e-01,2.699151174100271490094e-01,1.030767747449788280093e-09,2.777379848283775301252e-11,2.777404572620360975553e-11,2.699186616075369526523e-01,3.715515643032100511667e-18,0,nan,9.933459170960808056025e-01
18998,2.697487774486650868736e-01,2.697452443889852658030e-01,1.024927103324579104071e-09,2.759916323540720563140e-11,2.759941047877306237442e-11,2.697487774486650878494e-01,3.617373040449280693443e-18,0,nan,9.933626316808199103168e-01
19006,2.697205153499931580021e-01,2.697169841404946004988e-01,1.023958312338019519550e-09,2.757020691410173329532e-11,2.757045415746759003833e-11,2.697205153499931589778e-01,3.617752079298697438454e-18,0,nan,9.933654092755946913153e-01
19047,2.695759040720891536939e-01,2.695723823174592268057e-01,1.019013959508567509148e-09,2.742247131705119393289e-11,2.742271856041705067591e-11,2.695759040720891545884e-01,3.318051720458463582274e-18,0,nan,9.933796079999220896570e-01
19066,2.695090203739276664906e-01,2.695055029853846582846e-01,1.016734361542911804474e-09,2.735438413004622288956e-11,2.735463137341207963258e-11,2.695090203739276674664e-01,3.620591080339777915787e-18,0,nan,9.933861672871210360338e-01
19096,2.694035832263118918517e-01,2.694000727117851447441e-01,1.013149966684047165102e-09,2.724735902532358769308e-11,2.724760626868944443609e-11,2.694035832263118928546e-01,3.722619415594849587049e-18,0,nan,9.933964976056056838316e-01
19126,2.692983520024339810035e-01,2.692948483377802394571e-01,1.009583795878743778699e-09,2.714091924034584013742e-11,2.714116648371169688043e-11,2.692983520024339820335e-01,3.824724719637051106172e-18,0,nan,9.934067956684232140910e-01
19145,2.692318117406720685413e-01,2.692283124018393582373e-01,1.007334591955496111660e-09,2.707380824979107214000e-11,2.707405549315692888301e-11,2.692318117406720695713e-01,3.825669994945962383583e-18,0,nan,9.934133011599869356417e-01
19186,2.690885044383712110293e-01,2.690850144015220815326e-01,1.002505643513656341550e-09,2.692977922764949834003e-11,2.693002647101535508304e-11,2.690885044383712120322e-01,3.726978272974796495747e-18,0,nan,9.934272956289421563011e-01
19194,2.690605864707228096842e-01,2.690570982437067607354e-01,1.001567309546334106713e-09,2.690180113315311177401e-11,2.690204837651896851703e-11,2.690605864707228106600e-01,3.626625393322449287344e-18,0,nan,9.934300193184558668545e-01
19243,2.688899042979488955682e-01,2.688864271193981734338e-01,9.958476006859936199088e-10,2.673132006707117896515e-11,2.673156731043703570816e-11,2.688899042979488964627e-01,3.326516830878890637916e-18,0,nan,9.934466527297614665696e-01
19246,2.688794719431422341430e-01,2.688759954389817486157e-01,9.954989484644661505697e-10,2.672093163793347639077e-11,2.672117888129933313378e-11,2.688794719431422350375e-01,3.326645897644751431946e-18,0,nan,9.934476683631147599270e-01
19292,2.687197621294878135175e-01,2.687162959365714738657e-01,9.901749534990635920228e-10,2.656234768807707485864e-11,2.656259493144293160166e-11,2.687197621294878144662e-01,3.530357772747945748495e-18,0,nan,9.934632020360955971376e-01
19306,2.686712488359229574169e-01,2.686677857702911030645e-01,9.885627702899272155173e-10,2.651434456917780963295e-11,2.651459181254366637597e-11,2.686712488359229583385e-01,3.430109662293939813737e-18,0,nan,9.934679150506058367123e-01
19342,2.685467011359819892774e-01,2.685432460886634893019e-01,9.844345259769343451670e-10,2.639146430959918656608e-11,2.639171155296504330909e-11,2.685467011359819902532e-01,3.633565227609534325312e-18,0,nan,9.934800030459817534747e-01
19366,2.684638294929040745870e-01,2.684603797725842685463e-01,9.816961837908577849968e-10,2.630998666030450841670e-11,2.631023390367036515971e-11,2.684638294929040755899e-01,3.735650390756269437190e-18,0,nan,9.934880368565357670408e-01
19391,2.683776406630987009395e-01,2.683741964760355369461e-01,9.788554283684994527354e-10,2.622548809516853765232e-11,2.622573533853439439533e-11,2.683776406630987019966e-01,3.938841982370535106114e-18,0,nan,9.934963843590294716389e-01
19426,2.682572083465450789590e-01,2.682537718792518452297e-01,9.748982787169581857842e-10,2.610782708037076474154e-11,2.610807432373662148455e-11,2.682572083465450799890e-01,3.839569009943044895384e-18,0,nan,9.935080349317039778018e-01
19441,2.682056771310353874541e-01,2.682022439626871479653e-01,9.732094286512996408884e-10,2.605762711090277685985e-11,2.605787435426863360286e-11,2.682056771310353884569e-01,3.739246015508903815056e-18,0,nan,9.935130152510780440268e-01
19486,2.680513798848402954548e-01,2.680479565792071398596e-01,9.681681594801502506366e-10,2.590783551801050432954e-11,2.590808276137636107256e-11,2.680513798848402965119e-01,3.943636173883957604023e-18,0,nan,9.935279104128082715568e-01
19491,2.680342631224818763960e-01,2.680308409095580629729e-01,9.676103482630090915635e-10,2.589126647858128419582e-11,2.589151372194714093883e-11,2.680342631224818774802e-01,4.045013349618155364518e-18,0,nan,9.935295612044354323115e-01
19541,2.678633954846025740093e-01,2.678599841643364580426e-01,9.620576786240222828801e-10,2.572638900038460168423e-11,2.572663624375045842724e-11,2.678633954846025749851e-01,3.642834264351898944208e-18,0,nan,9.935460228675447857667e-01
19546,2.678463386505967040892e-01,2.678429284161641838217e-01,9.615049448742738004614e-10,2.570998217111783783528e-11,2.571022941448369457829e-11,2.678463386505967050921e-01,3.744262529783351888066e-18,0,nan,9.935476644226601720760e-01
19591,2.676930710906241762611e-01,2.676896706007671451820e-01,9.565509179472381015145e-10,2.556297771881829848600e-11,2.556322496218415522902e-11,2.676930710906241772098e-01,3.543897856824443365511e-18,0,nan,9.935624008822629974402e-01
19606,2.676420792407233285230e-01,2.676386819879273124608e-01,9.549077678009802189391e-10,2.551423773676614820653e-11,2.551448498013200494954e-11,2.676420792407233294717e-01,3.544573049260893515087e-18,0,nan,9.935672980703963278783e-01
19641,2.675232868395546553754e-01,2.675198971183706340017e-01,9.510895711303345249197e-10,2.540101591275408272029e-11,2.540126315611993946330e-11,2.675232868395546564054e-01,3.850102456609544513469e-18,0,nan,9.935786958839441260845e-01
19666,2.674385963055319702765e-01,2.674352119456920863190e-01,9.483757750016676826480e-10,2.532057340135673280244e-11,2.532082064472258954545e-11,2.674385963055319712523e-01,3.648620538384010081897e-18,0,nan,9.935868124516860476632e-01
19691,2.673540396559059794908e-01,2.673506606421659253701e-01,9.456731496500200602310e-10,2.524048709354597046470e-11,2.524073433691182720771e-11,2.673540396559059805479e-01,3.953922370254393253926e-18,0,nan,9.935949085015215268566e-01
19726,2.672358845480490737421e-01,2.672325129933573397583e-01,9.419081267953070072689e-10,2.512896083099109497468e-11,2.512920807435695171769e-11,2.672358845480490749076e-01,4.361380349024036012182e-18,0,nan,9.936062086489350881442e-01
19742,2.671819576522463930528e-01,2.671785894975411924045e-01,9.401941819383715540966e-10,2.507820709948418590034e-11,2.507845434285004264335e-11,2.671819576522463941912e-01,4.260812710233572879848e-18,0,nan,9.936113611449861383906e-01
19786,2.670339387233385124469e-01,2.670305798868481473901e-01,9.355039968220112366385e-10,2.493937216206114801961e-11,2.493961940542700476262e-11,2.670339387233385134769e-01,3.857157890811610460180e-18,0,nan,9.936254877314857688209e-01
19792,2.670137860667762147741e-01,2.670104284973567403908e-01,9.348670459039569973637e-10,2.492052355080469842795e-11,2.492077079417055517097e-11,2.670137860667762158041e-01,3.857449006785152901972e-18,0,nan,9.936274092392171442619e-01
19843,2.668427949041508026921e-01,2.668394480701917687092e-01,9.294781662098540956488e-10,2.476111260156075762245e-11,2.476135984492661436546e-11,2.668427949041508038034e-01,4.164651427807224612135e-18,0,nan,9.936436953448152234925e-01
19846,2.668327536378350878286e-01,2.668294074334494996037e-01,9.291625717922061503404e-10,2.475177999205175600472e-11,2.475202723541761274773e-11,2.668327536378350889400e-01,4.164808149099976750920e-18,0,nan,9.936446507558133940685e-01
19894,2.666723498439786327395e-01,2.666690136838517228017e-01,9.241340409906831396427e-10,2.460312560962449969508e-11,2.460337285299035643809e-11,2.666723498439786338237e-01,4.065671499575550505142e-18,0,nan,9.936598983152103587704e-01
19906,2.666323241486885445566e-01,2.666289904911504912233e-01,9.228830512412630690221e-10,2.456615737055020248501e-11,2.456640461391605922802e-11,2.666323241486885456679e-01,4.167938866174070014337e-18,0,nan,9.936636987657192615067e-01
19945,2.665024477548470211016e-01,2.664991222074336427086e-01,9.188341854366890198475e-10,2.444654626276696841684e-11,2.444679350613282515985e-11,2.665024477548470221316e-01,3.864850295141411876032e-18,0,nan,9.936760187847080568694e-01
19966,2.664326451631179002463e-01,2.664293239679988214974e-01,9.166646472894588045885e-10,2.438247779045732108270e-11,2.438272503382317782571e-11,2.664326451631179012763e-01,3.865862845863493110008e-18,0,nan,9.936826327925201059470e-01
19996,2.663330855312136915864e-01,2.663297705358994769921e-01,9.135781212091071969642e-10,2.429135847657072626586e-11,2.429160571993658300887e-11,2.663330855312136926706e-01,4.070850492806828379715e-18,0,nan,9.936920573811747414640e-01
20026,2.662337116377758998616e-01,2.662304028214654154404e-01,9.105065844071316707222e-10,2.420071517939518024037e-11,2.420096242276103698338e-11,2.662337116377759009729e-01,4.174179220059217564350e-18,0,nan,9.937014538552341964611e-01
20047,2.661642600931279903289e-01,2.661609555897973705707e-01,9.083653763376013860934e-10,2.413754639067937029782e-11,2.413779363404522704084e-11,2.661642600931279914131e-01,4.073432594241442627814e-18,0,nan,9.937080147261192625274e-01
20086,2.660355185781234070184e-01,2.660322220578189790952e-01,9.044080991849059202767e-10,2.402084389130635472838e-11,2.402109113467221147139e-11,2.660355185781234080484e-01,3.871633642628677784756e-18,0,nan,9.937201629607641386135e-01
20099,2.659926738633889097658e-01,2.659893799963831694552e-01,9.030945399728380382789e-10,2.398211860094578596743e-11,2.398236584431164271044e-11,2.659926738633889108229e-01,3.974158772193406279985e-18,0,nan,9.937242019408416863146e-01
20146,2.658380610378135444627e-01,2.658347767315103008521e-01,8.983684401088604319317e-10,2.384283869823995450159e-11,2.384308594160581124461e-11,2.658380610378135454927e-01,3.874509390567366029730e-18,0,nan,9.937387611040763577344e-01
20150,2.658249232333324713355e-01,2.658216397383995937469e-01,8.979678695793224404032e-10,2.383103742521339194996e-11,2.383128466857924869297e-11,2.658249232333324723926e-01,3.976666692180256371338e-18,0,nan,9.937399970591229679279e-01
20202,2.656544266131735893628e-01,2.656511536333131524683e-01,8.927838463929790258229e-10,2.367836225084821630272e-11,2.367860949421407304573e-11,2.656544266131735905826e-01,4.591406435783845431724e-18,0,nan,9.937560201261181755871e-01
20206,2.656413341180854074833e-01,2.656380619445661227219e-01,8.923868673405210562117e-10,2.366667478231972292130e-11,2.366692202568557966431e-11,2.656413341180854087030e-01,4.591632729505821789110e-18,0,nan,9.937572492683774757366e-01
20254,2.654844753671672939505e-01,2.654812128419217715847e-01,8.876429414175039476032e-10,2.352705294849035342277e-11,2.352730019185621016578e-11,2.654844753671672950889e-01,4.288055938244018810086e-18,0,nan,9.937719612682439926724e-01
20266,2.654453329671671707175e-01,2.654420728459924022635e-01,8.864626525015591290616e-10,2.349232772788964113368e-11,2.349257497125549787670e-11,2.654453329671671718830e-01,4.390799877299329441270e-18,0,nan,9.937756284252875282415e-01
20305,2.653183191344450641853e-01,2.653150668045228039360e-01,8.826423308908772257065e-10,2.337996503985699536760e-11,2.338021228322285211062e-11,2.653183191344450653508e-01,4.392901851723677210450e-18,0,nan,9.937875168773701469696e-01
20326,2.652500527796884159605e-01,2.652468046311867923715e-01,8.805950784630819048667e-10,2.331977351383260635218e-11,2.332002075719846309519e-11,2.652500527796884171260e-01,4.394032435461845157987e-18,0,nan,9.937938995350101102156e-01
20358,2.651461964950810985212e-01,2.651429546996906955745e-01,8.774886211974029341997e-10,2.322846949632439164323e-11,2.322871673969024838624e-11,2.651461964950810997138e-01,4.497980380254785191331e-18,0,nan,9.938036002756748960312e-01
20386,2.650554887961015141469e-01,2.650522525413601727961e-01,8.747834391394039060653e-10,2.314898850605787629967e-11,2.314923574942373304269e-11,2.650554887961015153666e-01,4.601781497098099191247e-18,0,nan,9.938120635464995937178e-01
20410,2.649778626822468558964e-01,2.649746311630821357609e-01,8.724742890356163388682e-10,2.308116465912664884314e-11,2.308141190249250558616e-11,2.649778626822468570619e-01,4.398546065788028123997e-18,0,nan,9.938192993740416174156e-01
20446,2.648616363021118930740e-01,2.648584118629670642610e-01,8.690270392861909656646e-10,2.297994945015308721864e-11,2.298019669351894396166e-11,2.648616363021118942395e-01,4.400476232399625653651e-18,0,nan,9.938301213976253691332e-01
20462,2.648100618695008043259e-01,2.648068405680753395763e-01,8.675012410536819131050e-10,2.293516431199767056778e-11,2.293541155536352731079e-11,2.648100618695008055456e-01,4.606046444894068409288e-18,0,nan,9.938349190138223402009e-01
20507,2.646652774954821678278e-01,2.646620649894943337621e-01,8.632306219002294708543e-10,2.280985933392040981008e-11,2.281010657728626655309e-11,2.646652774954821690204e-01,4.506153587730876097556e-18,0,nan,9.938483723393002215230e-01
20514,2.646427910267332158463e-01,2.646395798850401810654e-01,8.625690338873255166923e-10,2.279045363959928634436e-11,2.279070088296514308737e-11,2.646427910267332170931e-01,4.711379038593874943058e-18,0,nan,9.938504597960739909480e-01
20567,2.644728456803224369458e-01,2.644696448345418275823e-01,8.575835499957165145688e-10,2.264427205529641155811e-11,2.264451929866226830113e-11,2.644728456803224381927e-01,4.714406483399131527740e-18,0,nan,9.938662189088517031482e-01
20620,2.643034446056565322884e-01,2.643002539965188825964e-01,8.526395813037516669236e-10,2.249939979494838415946e-11,2.249964703831424090247e-11,2.643034446056565336166e-01,5.025086461799061854261e-18,0,nan,9.938818973436612573221e-01
20627,2.642811114018290483130e-01,2.642779221402960580756e-01,8.519896839426672319710e-10,2.248036280598102032481e-11,2.248061004934687706783e-11,2.642811114018290496411e-01,5.025511109173998359442e-18,0,nan,9.938839620817413793253e-01
20672,2.641377657198452160413e-01,2.641345850970785100458e-01,8.478288071596474228106e-10,2.235851894849554016228e-11,2.235876619186139690529e-11,2.641377657198452173423e-01,4.925621307641943514151e-18,0,nan,9.938972021461019213154e-01
20687,2.640900701219076467953e-01,2.640868923693753674519e-01,8.464483700938028833053e-10,2.231810978575483301713e-11,2.231835702912068976014e-11,2.640900701219076480693e-01,4.823875248631652162458e-18,0,nan,9.939016027529117079230e-01
20725,2.639694337027812644843e-01,2.639662632006833648923e-01,8.429657598151600239649e-10,2.221619642320324520716e-11,2.221644366656910195017e-11,2.639694337027812657854e-01,4.928762352263579988727e-18,0,nan,9.939127225638751920327e-01
20747,2.638997173449872987836e-01,2.638965510269128001558e-01,8.409589646929297012701e-10,2.215749153955828351224e-11,2.215773878292414025525e-11,2.638997173449873001117e-01,5.032774095617919076110e-18,0,nan,9.939191418070019992063e-01
20779,2.637984758457675510336e-01,2.637953155958312088860e-01,8.380522872889826329251e-10,2.207248961125914217883e-11,2.207273685462499892184e-11,2.637984758457675523347e-01,4.931956497516964590885e-18,0,nan,9.939284547214387718558e-01
20807,2.637100486175009282815e-01,2.637068936600366703344e-01,8.355208336972686462305e-10,2.199848695105170341522e-11,2.199873419441756015824e-11,2.637100486175009296096e-01,5.036393828212283594389e-18,0,nan,9.939365801184962758590e-01
20832,2.636312208202373121707e-01,2.636280705747289823096e-01,8.332699300505485074100e-10,2.193270633953959841215e-11,2.193295358290545515517e-11,2.636312208202373134989e-01,5.037899749363787701542e-18,0,nan,9.939438165544340720117e-01
20867,2.635210595273735716918e-01,2.635179158573589456422e-01,8.301333526034765503845e-10,2.184107523631362605814e-11,2.184132247967948280115e-11,2.635210595273735730741e-01,5.245720294227278050029e-18,0,nan,9.939539185518685599787e-01
20885,2.634644946750791388043e-01,2.634613543771347500251e-01,8.285268928014082809475e-10,2.179415926542467857368e-11,2.179440650879053531669e-11,2.634644946750791401054e-01,4.938208499734024020349e-18,0,nan,9.939591007336658970970e-01
20927,2.633327457035183129274e-01,2.633296132484713091774e-01,8.247959062772717407789e-10,2.168523593767398146353e-11,2.168548318103983820654e-11,2.633327457035183141200e-01,4.528955890190760229292e-18,0,nan,9.939711579617257030512e-01
20939,2.632951635889004017566e-01,2.632920333682082188252e-01,8.237343677020120038717e-10,2.165425499021308114060e-11,2.165450223357893788361e-11,2.632951635889004029492e-01,4.529602342396887225513e-18,0,nan,9.939745940353943862372e-01
20987,2.631451028153397605038e-01,2.631419815034487609323e-01,8.195078887865792834685e-10,2.153094891767891760305e-11,2.153119616104477434607e-11,2.631451028153397617235e-01,4.635189600705310120622e-18,0,nan,9.939882991929477361933e-01
20992,2.631294960585024341468e-01,2.631263756719870900997e-01,8.190694330503661408835e-10,2.151816111052863279869e-11,2.151840835389448954170e-11,2.631294960585024353666e-01,4.635464523426163232652e-18,0,nan,9.939897232234600966592e-01
21046,2.629612374032610269117e-01,2.629581269794227480505e-01,8.143556260442451771477e-10,2.138072781111023090440e-11,2.138097505447608764742e-11,2.629612374032610281314e-01,4.638430576654513550944e-18,0,nan,9.940050598092157099067e-01
21047,2.629581265722449350453e-01,2.629550163323606277056e-01,8.142687032381134993653e-10,2.137819435318407512582e-11,2.137844159654993186883e-11,2.629581265722449362650e-01,4.638485449929935527439e-18,0,nan,9.940053430808258887641e-01
21100,2.627935153437971875642e-01,2.627904148255263668064e-01,8.096809043876043100806e-10,2.124452025134696151286e-11,2.124476749471281825587e-11,2.627935153437971887026e-01,4.331964887415362231748e-18,0,nan,9.940203182048244964493e-01
21107,2.627718127231614331425e-01,2.627687134847888470357e-01,8.090777616173172421721e-10,2.122695272957322330217e-11,2.122719997293908004518e-11,2.627718127231614342809e-01,4.332322669285436827816e-18,0,nan,9.940222904511982110519e-01
21154,2.626263268076647248669e-01,2.626232361383234257385e-01,8.050448453584150122864e-10,2.110952441137837348691e-11,2.110977165474423022993e-11,2.626263268076647260324e-01,4.437930308013209232326e-18,0,nan,9.940354990059759261517e-01
21167,2.625861570560627409547e-01,2.625830687493533987912e-01,8.039344846315798113849e-10,2.107720483509925220819e-11,2.107745207846510895120e-11,2.625861570560627420931e-01,4.335385741094973422640e-18,0,nan,9.940391421205829322258e-01
21208,2.624596687477640406794e-01,2.624565878711809160657e-01,8.004470318679381003653e-10,2.097572646683954953874e-11,2.097597371020540628175e-11,2.624596687477640417094e-01,3.924382244233873237194e-18,0,nan,9.940506028023208264194e-01
21227,2.624011553975005709750e-01,2.623980779532447578373e-01,7.988383015566572545456e-10,2.092893175534459359504e-11,2.092917899871045033806e-11,2.624011553975005719508e-01,3.718664857853932017555e-18,0,nan,9.940558988963095512744e-01
21263,2.622904666045911345885e-01,2.622873956448496455521e-01,7.958029625237126476159e-10,2.084066805960897346316e-11,2.084091530297483020618e-11,2.622904666045911356456e-01,4.030253679661811169576e-18,0,nan,9.940659077452428865683e-01
21287,2.622168036121440982521e-01,2.622137369617632442339e-01,7.937886500862208109048e-10,2.078211486779822215040e-11,2.078236211116407889341e-11,2.622168036121440993906e-01,4.341492480373809802330e-18,0,nan,9.940725615766477167145e-01
21317,2.621248701399379997675e-01,2.621218088609728390866e-01,7.912811002473961656082e-10,2.070924675507779546954e-11,2.070949399844365221255e-11,2.621248701399380008246e-01,4.032799778247004507538e-18,0,nan,9.940808578780593372879e-01
21347,2.620330976023259769952e-01,2.620300416778651516226e-01,7.887849761844612899484e-10,2.063673583654646562955e-11,2.063698307991232237256e-11,2.620330976023259781065e-01,4.241094873000415009459e-18,0,nan,9.940891309509339947618e-01
21372,2.619567430583880087119e-01,2.619536915831511522711e-01,7.867135517584308395932e-10,2.057658130539059290614e-11,2.057682854875644964915e-11,2.619567430583880099045e-01,4.552745525119882585336e-18,0,nan,9.940960075045157589646e-01
21407,2.618500333075950153730e-01,2.618469880417155320985e-01,7.838267339416787822160e-10,2.049277660707492124720e-11,2.049302385044077799021e-11,2.618500333075950165386e-01,4.451087214691261929831e-18,0,nan,9.941056077996964135857e-01
21427,2.617891537828695917682e-01,2.617861120549918628800e-01,7.821839892495972212037e-10,2.044510262811838767216e-11,2.044534987148424441517e-11,2.617891537828695929066e-01,4.348584594356378870297e-18,0,nan,9.941110796550423913363e-01
21467,2.616676067042753977827e-01,2.616645720302475264121e-01,7.789133854327892843666e-10,2.035021940117885526954e-11,2.035046664454471201255e-11,2.616676067042753988669e-01,4.143432907653791009699e-18,0,nan,9.941219928947770542661e-01
21481,2.616251318256899095391e-01,2.616220996135570207484e-01,7.777733402169652462139e-10,2.031715590795625833728e-11,2.031740315132211508030e-11,2.616251318256899105962e-01,4.040502954730156636761e-18,0,nan,9.941258029632282687224e-01
21527,2.614858138050323351094e-01,2.614827896567281204261e-01,7.740444005786812161617e-10,2.020904671197952175474e-11,2.020929395534537849775e-11,2.614858138050323362208e-01,4.249971387075893292405e-18,0,nan,9.941382869994524715024e-01
21536,2.614585992824070025987e-01,2.614555767072946521566e-01,7.733178468266912596105e-10,2.018798915403044632169e-11,2.018823639739630306470e-11,2.614585992824070037372e-01,4.354082383345733049642e-18,0,nan,9.941407233139992187954e-01
21587,2.613046506584440372128e-01,2.613016369703302220105e-01,7.692192570103568141007e-10,2.006924129904391419357e-11,2.006948854240977093658e-11,2.613046506584440382428e-01,3.941728787703630194269e-18,0,nan,9.941544908685522309003e-01
21592,2.612895820328931615207e-01,2.612865692135222538725e-01,7.688191244691735432864e-10,2.005765203121440434887e-11,2.005789927458026109188e-11,2.612895820328931625778e-01,4.045691795091513542156e-18,0,nan,9.941558371413030169381e-01
21647,2.611241133485798941239e-01,2.611211100557109445613e-01,7.644374399357948205300e-10,1.993078618360552015039e-11,1.993103342697137689341e-11,2.611241133485798952352e-01,4.255858306406713968563e-18,0,nan,9.941706052485754164703e-01
21702,2.609591672795744105701e-01,2.609561734591232811547e-01,7.600917352992951393216e-10,1.980504090721345919225e-11,1.980528815057931593526e-11,2.609591672795744117085e-01,4.362415365504902712657e-18,0,nan,9.941852987806190012536e-01
21707,2.609441979945847608403e-01,2.609412050325959928434e-01,7.596984420094727116496e-10,1.979366464388371774754e-11,1.979391188724957449055e-11,2.609441979945847619787e-01,4.362665619158179284248e-18,0,nan,9.941866308778052185998e-01
21758,2.607917560826655553954e-01,2.607887718517471946442e-01,7.557035866362760288877e-10,1.967814755045800079769e-11,1.967839479382385754071e-11,2.607917560826655564796e-01,4.157348333287939211295e-18,0,nan,9.942001834279626794832e-01
21767,2.607649007502692417159e-01,2.607619180553700461507e-01,7.550017632044880845738e-10,1.965786021049951373151e-11,1.965810745386537047452e-11,2.607649007502692427730e-01,4.053832072997176013298e-18,0,nan,9.942025684864216779064e-01
21814,2.606248805032395960844e-01,2.606219058067058512158e-01,7.513519372525924379916e-10,1.955238951267195770167e-11,1.955263675603781444468e-11,2.606248805032395971144e-01,3.952009730891469101095e-18,0,nan,9.942149919348259483397e-01
21827,2.605862178037058688449e-01,2.605832453126730341875e-01,7.503469106872205033619e-10,1.952335666198537968887e-11,1.952360390535123643189e-11,2.605862178037058698749e-01,3.952596083332007305876e-18,0,nan,9.942184187966125133592e-01
21870,2.604585374645724487165e-01,2.604555722477321051743e-01,7.470363911598523744866e-10,1.942775376721041454111e-11,1.942800101057627128412e-11,2.604585374645724498821e-01,4.474867081600083254730e-18,0,nan,9.942297248831318701862e-01
21887,2.604081453768310772687e-01,2.604051830270022079288e-01,7.457333986944765253926e-10,1.939013802038700589789e-11,1.939038526375286264091e-11,2.604081453768310784342e-01,4.475733021850456963006e-18,0,nan,9.942341825226821964328e-01
21926,2.602927239154034663130e-01,2.602897681240173092523e-01,7.427565576631705351449e-10,1.930422746964653008191e-11,1.930447471301238682492e-11,2.602927239154034675598e-01,4.790116602581474208699e-18,0,nan,9.942443828488853292203e-01
21947,2.602306797250528758213e-01,2.602277274543199044661e-01,7.411607484130620669330e-10,1.925818854695484425284e-11,1.925843579032070099585e-11,2.602306797250528771224e-01,4.999574256030164768070e-18,0,nan,9.942498603711592145352e-01
21982,2.601274368296605558827e-01,2.601244904099364976574e-01,7.385120512771409900070e-10,1.918179795476685991325e-11,1.918204519813271665627e-11,2.601274368296605570753e-01,4.584762008457495715455e-18,0,nan,9.942589664022480663960e-01
22008,2.600508745153526657672e-01,2.600479324285959298844e-01,7.365532897175491959167e-10,1.912532500846058619298e-11,1.912557225182644293600e-11,2.600508745153526669869e-01,4.690341635340984923793e-18,0,nan,9.942657122010250233049e-01
22038,2.599626732061889518592e-01,2.599597361047772241000e-01,7.343024916433531705777e-10,1.906045273362370251420e-11,1.906069997698955925721e-11,2.599626732061889530247e-01,4.483402640260931499972e-18,0,nan,9.942734761076125844445e-01
22068,2.598746212707132481352e-01,2.598716891394613487799e-01,7.320616151349380532515e-10,1.899588810267304528032e-11,1.899613534603890202334e-11,2.598746212707132493278e-01,4.589222233023253220391e-18,0,nan,9.942812189810141821071e-01
22095,2.597955018674082460568e-01,2.597925741963720159405e-01,7.300532620031894598782e-10,1.893804142181670714689e-11,1.893828866518256388990e-11,2.597955018674082471953e-01,4.381955318421143381212e-18,0,nan,9.942881696541541493555e-01
22128,2.596989637038811980720e-01,2.596960414676599151573e-01,7.276093987660022332560e-10,1.886767429338089350203e-11,1.886792153674675024505e-11,2.596989637038811993459e-01,4.905439492331053616126e-18,0,nan,9.942966419687213312111e-01
22151,2.596317854783409017402e-01,2.596288670192922845592e-01,7.259130823013626759611e-10,1.881884682820864745028e-11,1.881909407157450419330e-11,2.596317854783409030412e-01,5.011106804914459785739e-18,0,nan,9.943025320401165926989e-01
22188,2.595238982008676189672e-01,2.595209857997319177715e-01,7.231961885472004589302e-10,1.874066876097407940724e-11,1.874091600433993615025e-11,2.595238982008676202411e-01,4.908748525673188968689e-18,0,nan,9.943119818404873572334e-01
22208,2.594656739828501739375e-01,2.594627648468458071566e-01,7.217337092942734026677e-10,1.869859955966429116325e-11,1.869884680303014790627e-11,2.594656739828501752386e-01,5.014314945832102413159e-18,0,nan,9.943170767767172498657e-01
22248,2.593494211792696211866e-01,2.593465185537976132118e-01,7.188215387956048988655e-10,1.861485690471703529008e-11,1.861510414808289203309e-11,2.593494211792696224335e-01,4.807539159674793988194e-18,0,nan,9.943272392653895791134e-01
22265,2.593000925201811632638e-01,2.592971926537490178594e-01,7.175890042497468722939e-10,1.857942523318953257378e-11,1.857967247655538931680e-11,2.593000925201811644294e-01,4.494858926173371031343e-18,0,nan,9.943315473049148587150e-01
22308,2.591755290879102888342e-01,2.591726361791972773946e-01,7.144850101019760458837e-10,1.849022433893855064762e-11,1.849047158230440739063e-11,2.591755290879102899997e-01,4.497019219073661089793e-18,0,nan,9.943424149053389980127e-01
22322,2.591350380538404809844e-01,2.591321474039503947994e-01,7.134785920706565367200e-10,1.846131157111341661281e-11,1.846155881447927335582e-11,2.591350380538404821770e-01,4.602320082575107982888e-18,0,nan,9.943459441903365052143e-01
22368,2.590022184064837016879e-01,2.589993351561363110367e-01,7.101861692259105579521e-10,1.836675688929797081445e-11,1.836700413266382755746e-11,2.590022184064837028805e-01,4.604680211125942615015e-18,0,nan,9.943575094151759705672e-01
22379,2.589705075723981105322e-01,2.589676260864570254841e-01,7.094021026605091734404e-10,1.834424646704349817680e-11,1.834449371040935491981e-11,2.589705075723981116977e-01,4.500579414804922585200e-18,0,nan,9.943602679928720736559e-01
22428,2.588294856452049297747e-01,2.588266119953353163862e-01,7.059245889930164651619e-10,1.824444058912599365448e-11,1.824468783249185039750e-11,2.588294856452049308860e-01,4.293588205483613134256e-18,0,nan,9.943725234427643919579e-01
22437,2.588036253623852416688e-01,2.588007531476254380505e-01,7.052885395750306994012e-10,1.822619157739070322274e-11,1.822643882075655996575e-11,2.588036253623852427530e-01,4.189285103589137651343e-18,0,nan,9.943747686450189604145e-01
22488,2.586573273444649158001e-01,2.586544632376850603160e-01,7.016998481940712123927e-10,1.812326167583837801722e-11,1.812350891920423476023e-11,2.586573273444649169385e-01,4.401237315785405179435e-18,0,nan,9.943874576290843250487e-01
22494,2.586401429774176263159e-01,2.586372798218094804239e-01,7.012793842420477229139e-10,1.811120581693189270136e-11,1.811145306029774944438e-11,2.586401429774176274272e-01,4.296731412241263857016e-18,0,nan,9.943889466809211253890e-01
22548,2.584857400744901662580e-01,2.584828854539062449602e-01,6.975115314861192148372e-10,1.800320658742092353487e-11,1.800345383078678027788e-11,2.584857400744901673151e-01,4.089576151739487104355e-18,0,nan,9.944023126083232023888e-01
22552,2.584743211430214690624e-01,2.584714671528397187674e-01,6.972335953863823147211e-10,1.799524254460537401730e-11,1.799548978797123076031e-11,2.584743211430214700924e-01,3.984891262336672143966e-18,0,nan,9.944033001394281850093e-01
22608,2.583147204350071700417e-01,2.583118752442140042254e-01,6.933592292954665031355e-10,1.788426195898411924460e-11,1.788450920234997598761e-11,2.583147204350071711259e-01,4.197214044401674925658e-18,0,nan,9.944170890079655408529e-01
22610,2.583090295167841216289e-01,2.583061846393515471128e-01,6.932214347419643305215e-10,1.788031610833930740223e-11,1.788056335170516414524e-11,2.583090295167841227402e-01,4.302239177920153714278e-18,0,nan,9.944175802085708358482e-01
22667,2.581471013722668075938e-01,2.581442653995668982372e-01,6.893108596049944984108e-10,1.776836982062181524646e-11,1.776861706398767198948e-11,2.581471013722668087322e-01,4.409936331100254079605e-18,0,nan,9.944315431103573956753e-01
22668,2.581442650549114684445e-01,2.581414292379870507963e-01,6.892425377225312498961e-10,1.776641461938590171351e-11,1.776666186275175845653e-11,2.581442650549114695830e-01,4.409984784545265456018e-18,0,nan,9.944317874488812834094e-01
22726,2.579800247387849698635e-01,2.579771979305591797060e-01,6.852965446121736352520e-10,1.765352635518819107225e-11,1.765377359855404781526e-11,2.579800247387849710561e-01,4.622925325096904110933e-18,0,nan,9.944459224151943886908e-01
22728,2.579743705919412981634e-01,2.579715440934413945456e-01,6.851610584485098073597e-10,1.764965158792099940430e-11,1.764989883128685614732e-11,2.579743705919412993560e-01,4.623026647947602222799e-18,0,nan,9.944464085454127177119e-01
22784,2.578163055746900520111e-01,2.578134877237802007402e-01,6.813831004880782210758e-10,1.754163975664145033109e-11,1.754188700000730707410e-11,2.578163055746900532309e-01,4.730994191105706773265e-18,0,nan,9.944599856567198768080e-01
22788,2.578050337323557333609e-01,2.578022164973085589724e-01,6.811143986438189718450e-10,1.753396007107537989499e-11,1.753420731444123663800e-11,2.578050337323557345535e-01,4.626063240379527171386e-18,0,nan,9.944609529054600309799e-01
22842,2.576531045935481069960e-01,2.576502956489937598463e-01,6.775018551446889832131e-10,1.743074342540654924975e-11,1.743099066877240599276e-11,2.576531045935481081073e-01,4.313191678985382158828e-18,0,nan,9.944739777171134338229e-01
22848,2.576362511906172526280e-01,2.576334431645182212133e-01,6.771021708782761182587e-10,1.741932745934435282993e-11,1.741957470271020957295e-11,2.576362511906172537664e-01,4.418680507299816717695e-18,0,nan,9.944754211305655263787e-01
22901,2.574876184250842647741e-01,2.574848184885883599447e-01,6.735863715033790725926e-10,1.731893951515985763261e-11,1.731918675852571437563e-11,2.574876184250842659125e-01,4.421231156949783328656e-18,0,nan,9.944881385426435982194e-01
22908,2.574680197090786591544e-01,2.574652208378852041490e-01,6.731239930329797404182e-10,1.730574132411291728110e-11,1.730598856747877402412e-11,2.574680197090786602928e-01,4.421567705364371296168e-18,0,nan,9.944898138159965216595e-01
22959,2.573254538074298630680e-01,2.573226626757566059915e-01,6.697690319534407523147e-10,1.721000674582781345952e-11,1.721025398919367020253e-11,2.573254538074298641251e-01,4.108016142718815721629e-18,0,nan,9.945019886457169468338e-01
22968,2.573003360576742826833e-01,2.572975462878007490498e-01,6.691794882138538941054e-10,1.719318941459697715765e-11,1.719343665796283390067e-11,2.573003360576742837404e-01,4.108417168706755228076e-18,0,nan,9.945041315508269560270e-01
23018,2.571610158513895756877e-01,2.571582336253419773220e-01,6.659178549603350802346e-10,1.710017747280886815807e-11,1.710042471617472490108e-11,2.571610158513895768261e-01,4.426846259495471707258e-18,0,nan,9.945160061633474316532e-01
23028,2.571331970336153941348e-01,2.571304163119279998580e-01,6.652682846668208456461e-10,1.708165965484408218038e-11,1.708190689820993892339e-11,2.571331970336153951919e-01,4.111087678947852797740e-18,0,nan,9.945183749180177278939e-01
23077,2.569971019588365467913e-01,2.569943285873976444281e-01,6.620985826178574422615e-10,1.699132695781130380231e-11,1.699157420117716054533e-11,2.569971019588365477671e-01,3.796859761450718016248e-18,0,nan,9.945299522369000136250e-01
23088,2.569665994610897642660e-01,2.569638277349016302080e-01,6.613900156945671612557e-10,1.697114014079238482824e-11,1.697138738415824157125e-11,2.569665994610897652418e-01,3.797310457014115688216e-18,0,nan,9.945325444944957770212e-01
23136,2.568337091310674728058e-01,2.568309445636413810535e-01,6.583108701681624117740e-10,1.688344401489258275528e-11,1.688369125825843949829e-11,2.568337091310674739442e-01,4.432487795162529374522e-18,0,nan,9.945438274102556196437e-01
23148,2.568005401909652993383e-01,2.567977774080315465032e-01,6.575443195748692266196e-10,1.686161913738653602973e-11,1.686186638075239277274e-11,2.568005401909653004767e-01,4.433060305337438007240e-18,0,nan,9.945466408512319420520e-01
23196,2.566680782532311451991e-01,2.566653225875785192603e-01,6.544909751825635420747e-10,1.677471348252887360256e-11,1.677496072589473034557e-11,2.566680782532311462833e-01,4.224141076927456273094e-18,0,nan,9.945578655983437711056e-01
23208,2.566350161004976896610e-01,2.566322622090106027044e-01,6.537308394804450907004e-10,1.675308507574927407437e-11,1.675333231911513081738e-11,2.566350161004976907452e-01,4.224685270777442623712e-18,0,nan,9.945606645533176476490e-01
23255,2.565057273634708471643e-01,2.565029804010444328263e-01,6.507658871256119707645e-10,1.666874868215928628012e-11,1.666899592552514302314e-11,2.565057273634708483569e-01,4.649496141831166874251e-18,0,nan,9.945715994019980726176e-01
23268,2.564700240930420030308e-01,2.564672790416262590388e-01,6.499492234003001717824e-10,1.664552655040748933800e-11,1.664577379377334608101e-11,2.564700240930420041964e-01,4.544458322346052247824e-18,0,nan,9.945746161600403429564e-01
23315,2.563411500081926429491e-01,2.563384118458925301333e-01,6.470089883938173426588e-10,1.656194646473083808798e-11,1.656219370809669483100e-11,2.563411500081926439791e-01,4.018051974208240631654e-18,0,nan,9.945854949209509685611e-01
23328,2.563055610977681642785e-01,2.563028248354761256221e-01,6.461991240625353318994e-10,1.653893231657158115020e-11,1.653917955993743789321e-11,2.563055610977681653627e-01,4.230115678496471579903e-18,0,nan,9.945884962249578574857e-01
23374,2.561798291573366022345e-01,2.561770995991342429732e-01,6.433451775980806096009e-10,1.645785618034427599059e-11,1.645810342371013273361e-11,2.561798291573366032916e-01,4.126387005762796054361e-18,0,nan,9.945990895007565498940e-01
23388,2.561416240693802549193e-01,2.561388965456873252917e-01,6.424801988585863530826e-10,1.643329128746694716891e-11,1.643353853083280391193e-11,2.561416240693802559493e-01,4.021181905141034721302e-18,0,nan,9.946023052959715568446e-01
23434,2.560162933236702035450e-01,2.560135724656150586764e-01,6.396499234099704655752e-10,1.635293853047087885611e-11,1.635318577383673559913e-11,2.560162933236702045479e-01,3.917278062772299455258e-18,0,nan,9.946128445106713154150e-01
23448,2.559782099878395743352e-01,2.559754911526396169402e-01,6.387921097688647757060e-10,1.632859253171647755399e-11,1.632883977508233429700e-11,2.559782099878395753652e-01,4.023748989846283043632e-18,0,nan,9.946160439153984150762e-01
23494,2.558532781384219951734e-01,2.558505659307256821066e-01,6.359852492498595834554e-10,1.624895487686244666906e-11,1.624920212022830341208e-11,2.558532781384219961763e-01,3.919773929988532996296e-18,0,nan,9.946265294810380727122e-01
23509,2.558126053441249569498e-01,2.558098952912871216266e-01,6.350738200597884549682e-10,1.622310364751644858773e-11,1.622335089088230533075e-11,2.558126053441249579256e-01,3.814440472643284420725e-18,0,nan,9.946299398424862310314e-01
23554,2.556907806255088748046e-01,2.556880770187935247482e-01,6.323508250278171282623e-10,1.614589455643303432094e-11,1.614614179979889106395e-11,2.556907806255088757262e-01,3.604243549017263894645e-18,0,nan,9.946401449444807850030e-01
23569,2.556502367871607164329e-01,2.556475353230230010025e-01,6.314469072617341941563e-10,1.612027251172055933290e-11,1.612051975508641607591e-11,2.556502367871607173545e-01,3.604815149770133166328e-18,0,nan,9.946435380117872020883e-01
23615,2.555261024642785446675e-01,2.555234075516932684149e-01,6.286865017329802613405e-10,1.604205227049067249093e-11,1.604229951385652923394e-11,2.555261024642785456433e-01,3.818717328001213212199e-18,0,nan,9.946539166215304462256e-01
23629,2.554883822168641156509e-01,2.554856892925555917316e-01,6.278498379550535465385e-10,1.601835158866490185226e-11,1.601859883203075859527e-11,2.554883822168641165995e-01,3.713189980276906348465e-18,0,nan,9.946570673323714233930e-01
23675,2.553646399707901026150e-01,2.553619535608378699918e-01,6.251120952917007788354e-10,1.594082217218156781551e-11,1.594106941554742455853e-11,2.553646399707901035094e-01,3.502704181764768938414e-18,0,nan,9.946673935109309499960e-01
23689,2.553270387119299738806e-01,2.553243542789803751790e-01,6.242822918306523174970e-10,1.591733054577266273539e-11,1.591757778913851947840e-11,2.553270387119299748293e-01,3.715536379189166244293e-18,0,nan,9.946705283248293476359e-01
23736,2.552010080529425686705e-01,2.551983302379593389494e-01,6.215081301851669528989e-10,1.583881932872512907121e-11,1.583906657209098581422e-11,2.552010080529425696191e-01,3.717371291605592683700e-18,0,nan,9.946810253777669262642e-01
23749,2.551662033749757008431e-01,2.551635273853111384953e-01,6.207439528155110014812e-10,1.581719919346513785007e-11,1.581744643683099459308e-11,2.551662033749757017647e-01,3.611653245701965312974e-18,0,nan,9.946839215045123448484e-01
23797,2.550378990544321911288e-01,2.550352297850461228421e-01,6.179341009845104225028e-10,1.573772793130251812552e-11,1.573797517466837486853e-11,2.550378990544321919690e-01,3.294634588786867923357e-18,0,nan,9.946945875660726005978e-01
23809,2.550058733322857603884e-01,2.550032057382244947885e-01,6.172345090061596547206e-10,1.571794748282875198674e-11,1.571819472619460872975e-11,2.550058733322857612829e-01,3.507632120829644376436e-18,0,nan,9.946972473815984467954e-01
23858,2.548753099749493211245e-01,2.548726492021971822303e-01,6.143896833494050845205e-10,1.563753753543685862288e-11,1.563778477880271536589e-11,2.548753099749493219919e-01,3.403082621355725174668e-18,0,nan,9.947080806077072184443e-01
23869,2.548460457335594968613e-01,2.548433864878077649194e-01,6.137536526033616163696e-10,1.561956550332588592278e-11,1.561981274669174266579e-11,2.548460457335594977828e-01,3.616190488496644671282e-18,0,nan,9.947105064611570831158e-01
23919,2.547132378389866843563e-01,2.547105855143094412971e-01,6.108745572693846979450e-10,1.553823784256226173591e-11,1.553848508592811847892e-11,2.547132378389866852507e-01,3.511661976775488571963e-18,0,nan,9.947215050291268511403e-01
23929,2.546867177516622733787e-01,2.546840668073101706943e-01,6.103010798479811707781e-10,1.552204348054858184773e-11,1.552229072391443859075e-11,2.546867177516622742460e-01,3.405602560060250734342e-18,0,nan,9.947236992432128822829e-01
23980,2.545516796955719422376e-01,2.545490357708104075466e-01,6.073884069952049321883e-10,1.543981869762091219097e-11,1.544006594098676893398e-11,2.545516796955719431321e-01,3.513890748512318169196e-18,0,nan,9.947348613514528102076e-01
23989,2.545278865823798678642e-01,2.545252438928972845669e-01,6.068764909580107506266e-10,1.542537177401421780588e-11,1.542561901738007454889e-11,2.545278865823798687045e-01,3.301236241571158955154e-18,0,nan,9.947368262228084659382e-01
24042,2.543879967434288842546e-01,2.543853613073442214172e-01,6.038744779501757173075e-10,1.534067812616474216216e-11,1.534092536953059890518e-11,2.543879967434288849864e-01,2.876851407284882494847e-18,0,nan,9.947483673785450451733e-01
24049,2.543695494441760792965e-01,2.543669149634086890403e-01,6.034795900667339383073e-10,1.532954087500226657005e-11,1.532978811836812331306e-11,2.543695494441760800012e-01,2.770502261986504712196e-18,0,nan,9.947498878900663765680e-01
24103,2.542274661355110454549e-01,2.542248390034327739848e-01,6.004458110767453539790e-10,1.524400420186737813921e-11,1.524425144523323488222e-11,2.542274661355110461868e-01,2.878667980105753732147e-18,0,nan,9.947615879497194130523e-01
24109,2.542117035779534909646e-01,2.542090772601187920990e-01,6.001100851620009499521e-10,1.523454140443127104045e-11,1.523478864779712778346e-11,2.542117035779534917235e-01,2.985470417207307138607e-18,0,nan,9.947628847302500088522e-01
24165,2.540648215912397082982e-01,2.540622028511608210515e-01,5.969896768729247158954e-10,1.514661720181726507393e-11,1.514686444518312181695e-11,2.540648215912397090571e-01,2.987196401243224352706e-18,0,nan,9.947749570499168486875e-01
24169,2.540543462468173452210e-01,2.540517280465007532453e-01,5.967676880265939493052e-10,1.514036411077519305127e-11,1.514061135414104979428e-11,2.540543462468173460341e-01,3.200699540775185791998e-18,0,nan,9.947758172238237015157e-01
24227,2.539026959876093504176e-01,2.539000855914000872075e-01,5.935622041306101793477e-10,1.505009900570601826202e-11,1.505034624907187500503e-11,2.539026959876093512036e-01,3.095857537055653785276e-18,0,nan,9.947882579164655267139e-01
24229,2.538974747358424789647e-01,2.538948646079934697223e-01,5.934521141796599317287e-10,1.504699986801830858582e-11,1.504724711138416532883e-11,2.538974747358424797507e-01,3.095921201539328353450e-18,0,nan,9.947886858465119079868e-01
24289,2.537410863518432741544e-01,2.537384842517715767931e-01,5.901630828191895120554e-10,1.495443967364784356002e-11,1.495468691701370030303e-11,2.537410863518432749134e-01,2.991007611938285746580e-18,0,nan,9.948014910693574838654e-01
24349,2.535851784231465770581e-01,2.535825843065184160218e-01,5.869003167655204237243e-10,1.486267464668356351407e-11,1.486292189004942025708e-11,2.535851784231465777628e-01,2.779071775794495255677e-18,0,nan,9.948142333587791551674e-01
24351,2.535799897357008184909e-01,2.535773958844280442611e-01,5.867920070402088239568e-10,1.485962940439687894959e-11,1.485987664776273569260e-11,2.535799897357008192227e-01,2.886018203528155907942e-18,0,nan,9.948146570233103682572e-01
24409,2.534297482993675397240e-01,2.534271621222019251016e-01,5.836635424058449773851e-10,1.477169602574354673358e-11,1.477194326910940347660e-11,2.534297482993675404829e-01,2.994682060147660727451e-18,0,nan,9.948269131766280906387e-01
24414,2.534168172740655628860e-01,2.534142317565475440062e-01,5.833949759537091711375e-10,1.476414969970673697502e-11,1.476439694307259371803e-11,2.534168172740655636450e-01,2.994834868907188576343e-18,0,nan,9.948279670225862541763e-01
24469,2.532747933511883406605e-01,2.532722150698534060759e-01,5.804524896397012626762e-10,1.468149516714539122920e-11,1.468174241051124797221e-11,2.532747933511883414194e-01,2.996514223535510869461e-18,0,nan,9.948395309802437004370e-01
24476,2.532567461062182276603e-01,2.532541687432373234297e-01,5.800795300036257323136e-10,1.467102200312082335218e-11,1.467126924648668009519e-11,2.532567461062182284464e-01,3.103753748468028922490e-18,0,nan,9.948409990386529010023e-01
24529,2.531203109701397388606e-01,2.531177405413491261462e-01,5.772668918254282619444e-10,1.459206354304212016384e-11,1.459231078640797690686e-11,2.531203109701397396196e-01,2.998343032335261343190e-18,0,nan,9.948520872225085758542e-01
24539,2.530946096686507365689e-01,2.530920405444331763042e-01,5.767384151106703644641e-10,1.457723246660755361664e-11,1.457747970997341035965e-11,2.530946096686507373820e-01,3.212836616428533856390e-18,0,nan,9.948541739759757938271e-01
24589,2.529662985683854196743e-01,2.529637359491947098402e-01,5.741064857275655516678e-10,1.450339273959206978908e-11,1.450363998295792653288e-11,2.529662985683854205146e-01,3.321615125933923127670e-18,0,nan,9.948645823519026438054e-01
24602,2.529329909101273005480e-01,2.529304299773892814810e-01,5.734250261081376891330e-10,1.448428020195523907329e-11,1.448452744532109581709e-11,2.529329909101273013883e-01,3.322052535150812978130e-18,0,nan,9.948672816182581717668e-01
24649,2.528127535785090894860e-01,2.528101987263122789546e-01,5.709710114651786719443e-10,1.441547445516205935280e-11,1.441572169852791609660e-11,2.528127535785090903263e-01,3.323632497896632308893e-18,0,nan,9.948770168125565423189e-01
24665,2.527718868630423941859e-01,2.527693340748910964756e-01,5.701390628881629260012e-10,1.439215562362191801966e-11,1.439240286698777476346e-11,2.527718868630423950533e-01,3.431401129107209724930e-18,0,nan,9.948803224786795027087e-01
24709,2.526596734533042772921e-01,2.526571263258302989913e-01,5.678602124610916531040e-10,1.432830049856315826991e-11,1.432854774192901501371e-11,2.526596734533042781865e-01,3.540204022569725754886e-18,0,nan,9.948893910443042020646e-01
24728,2.526112945843007843852e-01,2.526087498942301540867e-01,5.668802293454118598486e-10,1.430084927985248046975e-11,1.430109652321833721355e-11,2.526112945843007852526e-01,3.433582569677817158549e-18,0,nan,9.948932970652103022929e-01
24769,2.525070556655668033619e-01,2.525045162208760918374e-01,5.647738353920086522260e-10,1.424186278731838264728e-11,1.424211003068423939108e-11,2.525070556655668042563e-01,3.542343757258088269986e-18,0,nan,9.949017054827346937689e-01
24791,2.524512111550534750385e-01,2.524486745169400631788e-01,5.636482333136923409023e-10,1.421035185047746538763e-11,1.421059909384332213143e-11,2.524512111550534759600e-01,3.650494851643460142435e-18,0,nan,9.949062058806780582286e-01
24829,2.523548977078898731857e-01,2.523523659043709731079e-01,5.617116301395069909071e-10,1.415615334596166685943e-11,1.415640058932752360323e-11,2.523548977078898740531e-01,3.437071148079744555465e-18,0,nan,9.949139605592432875243e-01
24855,2.522891047683146200178e-01,2.522865762631294271991e-01,5.603921189021002683385e-10,1.411923677013564013172e-11,1.411948401350149687552e-11,2.522891047683146209394e-01,3.652840448496531361642e-18,0,nan,9.949192527649916417535e-01
24889,2.522031970924617589257e-01,2.522006728888279763958e-01,5.586733497418843409724e-10,1.407116430436747292073e-11,1.407141154773332966454e-11,2.522031970924617597931e-01,3.439138551722699790217e-18,0,nan,9.949261567010818159851e-01
24919,2.521275175159586549173e-01,2.521249970968855036316e-01,5.571631050396254162154e-10,1.402893750246684926050e-11,1.402918474583270600430e-11,2.521275175159586557846e-01,3.440170856929581455396e-18,0,nan,9.949322328038952597119e-01
24949,2.520519513508660286059e-01,2.520494347061521246104e-01,5.556587503468431386408e-10,1.398688789611041291951e-11,1.398713513947626966332e-11,2.520519513508660295275e-01,3.656277373269827394044e-18,0,nan,9.949382943314082956452e-01
24982,2.519689591948001295026e-01,2.519664466901461415734e-01,5.540107273423989341005e-10,1.394083685052898504859e-11,1.394108409389484179240e-11,2.519689591948001303157e-01,3.227189698138457411183e-18,0,nan,9.949449452395692415304e-01
25010,2.518986486311094148227e-01,2.518961396296303146560e-01,5.526179357443099849791e-10,1.390192952897033680176e-11,1.390217677233619354556e-11,2.518986486311094156088e-01,3.120487463206319770922e-18,0,nan,9.949505747051659851950e-01
25046,2.518083932854568667665e-01,2.518058887751596850704e-01,5.508346237954205686894e-10,1.385212885071273022625e-11,1.385237609407858697005e-11,2.518083932854568675254e-01,3.013964351376867256500e-18,0,nan,9.949577941409260994259e-01
25070,2.517483127879512308956e-01,2.517458112637433250574e-01,5.496503637133702071354e-10,1.381906705478871733177e-11,1.381931429815457407557e-11,2.517483127879512316003e-01,2.799349097164263462068e-18,0,nan,9.949625956080173611691e-01
25111,2.516458408401038375469e-01,2.516433444023315259296e-01,5.476357443046299477783e-10,1.376284155361810442903e-11,1.376308879698396117283e-11,2.516458408401038381703e-01,2.477355664206207611198e-18,0,nan,9.949707769347865394085e-01
25130,2.515984244877558390096e-01,2.515959304008039948810e-01,5.467057554352048856887e-10,1.373689439731770477786e-11,1.373714164068356152166e-11,2.515984244877558395788e-01,2.262359717529115621164e-18,0,nan,9.949745592515730576214e-01
25175,2.514863005227609636368e-01,2.514838119876769853642e-01,5.445122296243406015232e-10,1.367571316179899940571e-11,1.367596040516485614951e-11,2.514863005227609642060e-01,2.263368379795198351935e-18,0,nan,9.949834946529288348563e-01
25190,2.514489813380486739434e-01,2.514464946486463440666e-01,5.437838790865872231580e-10,1.365540419071895402357e-11,1.365565143408481076738e-11,2.514489813380486744855e-01,2.155908858162961039046e-18,0,nan,9.949864660430333433900e-01
25240,2.513247837121657260538e-01,2.513223031572770825668e-01,5.413661815438261504138e-10,1.358801175411023378589e-11,1.358825899747609052970e-11,2.513247837121657265959e-01,2.156974247568052549472e-18,0,nan,9.949963452316745211737e-01
25250,2.512999809647854139720e-01,2.512975016335315314926e-01,5.408845057283935012777e-10,1.357458916505695855411e-11,1.357483640842281529791e-11,2.512999809647854145141e-01,2.157187136113299856652e-18,0,nan,9.949983163857431149113e-01
25304,2.511662572552658640812e-01,2.511637845129076804219e-01,5.382941228351011217162e-10,1.350242698917953190296e-11,1.350267423254538864676e-11,2.511662572552658647047e-01,2.482085993524095165872e-18,0,nan,9.950089337607939297893e-01
25310,2.511514210121667585332e-01,2.511489489999626711025e-01,5.380074092629885994194e-10,1.349444214482685845512e-11,1.349468938819271519893e-11,2.511514210121667591566e-01,2.482232617544952386065e-18,0,nan,9.950101106792374170990e-01
25369,2.510057642630301239146e-01,2.510032994100553853216e-01,5.351997709217517162484e-10,1.341627543789882538808e-11,1.341652268126468213188e-11,2.510057642630301246464e-01,2.915616175494761175685e-18,0,nan,9.950216541292055652166e-01
25370,2.510032991424554998743e-01,2.510008344105019414733e-01,5.351523663923402031417e-10,1.341495604750826302072e-11,1.341520329087411976452e-11,2.510032991424555006061e-01,2.915644809960708332931e-18,0,nan,9.950218493192863043772e-01
25430,2.508556130357958554244e-01,2.508531555455899555919e-01,5.323191565768475383621e-10,1.333612388214456871641e-11,1.333637112551042546021e-11,2.508556130357958561291e-01,2.809310916295965810122e-18,0,nan,9.950335326979390925548e-01
25434,2.508457827326601808162e-01,2.508433257238756715292e-01,5.321310468582077607014e-10,1.333089148583038955985e-11,1.333113872919624630365e-11,2.508457827326601815210e-01,2.809421009348393091204e-18,0,nan,9.950343096345332253921e-01
25490,2.507083603900350266024e-01,2.507059101033673564451e-01,5.295075619948708025807e-10,1.325793874794726370222e-11,1.325818599131312044602e-11,2.507083603900350271987e-01,2.378505423350569606890e-18,0,nan,9.950451612035679651658e-01
25499,2.506863097377262063680e-01,2.506838605283117034416e-01,5.290876737880568355287e-10,1.324626636203438450558e-11,1.324651360540024124938e-11,2.506863097377262069644e-01,2.378714639386977093938e-18,0,nan,9.950469007704429865412e-01
25550,2.505615389205469528905e-01,2.505590957994986074132e-01,5.267173675029477477728e-10,1.318039383292472252529e-11,1.318064107629057926909e-11,2.505615389205469534326e-01,2.163544686779132665544e-18,0,nan,9.950567352209109838780e-01
25565,2.505249006583926308798e-01,2.505224593228580585590e-01,5.260231376837436958867e-10,1.316110684848038540899e-11,1.316135409184624215279e-11,2.505249006583926314490e-01,2.272054151339791439253e-18,0,nan,9.950596202561959823223e-01
25610,2.504151463600582279965e-01,2.504127103669979441847e-01,5.239483605966841930843e-10,1.310348241253500497729e-11,1.310372965590086172109e-11,2.504151463600582285657e-01,2.273049968536885076132e-18,0,nan,9.950682551311145028613e-01
25630,2.503664437636097298522e-01,2.503640101382322688994e-01,5.230300302931147450547e-10,1.307798489915374303588e-11,1.307823214251959977969e-11,2.503664437636097304214e-01,2.273492134162840313917e-18,0,nan,9.950720831427386141397e-01
25670,2.502691804584761469884e-01,2.502667515560574570726e-01,5.212003313723054680643e-10,1.302719784836218359530e-11,1.302744509172804033910e-11,2.502691804584761476118e-01,2.490982901039228263352e-18,0,nan,9.950797213117749670042e-01
25696,2.502060605059791620949e-01,2.502036346646448061607e-01,5.200159811253574024412e-10,1.299433422375534949320e-11,1.299458146712120623700e-11,2.502060605059791627183e-01,2.491611305971013040796e-18,0,nan,9.950846733984081475218e-01
25730,2.501236389827188536916e-01,2.501212171338772731336e-01,5.184730724888561331062e-10,1.295153358681573587155e-11,1.295178083018159261536e-11,2.501236389827188542337e-01,2.167332477839914225199e-18,0,nan,9.950911341369801592469e-01
25762,2.500461896394134326573e-01,2.500437715374209039873e-01,5.170269563591746746055e-10,1.291143071151093969130e-11,1.291167795487679643511e-11,2.500461896394134331994e-01,2.168003787718202223468e-18,0,nan,9.950971992887443839460e-01
25790,2.499785197165475568107e-01,2.499761048844978066048e-01,5.157663791310355604003e-10,1.287648315785254585649e-11,1.287673040121840260029e-11,2.499785197165475573257e-01,2.060161139103361014209e-18,0,nan,9.951024939773498352320e-01
25828,2.498868282248491311693e-01,2.498844178178670048394e-01,5.140626849914458124286e-10,1.282926580389606822253e-11,1.282951304726192496633e-11,2.498868282248491316978e-01,2.115151738254460454539e-18,0,nan,9.951096613048317442618e-01
25850,2.498338204604007864261e-01,2.498314126086340490238e-01,5.130800489726572351207e-10,1.280204017372107161012e-11,1.280228741708692835392e-11,2.498338204604007869818e-01,2.224092848497641050588e-18,0,nan,9.951138012000758236602e-01
25894,2.497279733475120004014e-01,2.497255705915747128000e-01,5.111228996352275161223e-10,1.274783106190291322338e-11,1.274807830526876996718e-11,2.497279733475120010384e-01,2.550650484993333930534e-18,0,nan,9.951220599327667799892e-01
25910,2.496895390312306603568e-01,2.496871381235118688769e-01,5.104138821407198893034e-10,1.272819832772724342223e-11,1.272844557109310016603e-11,2.496895390312306610479e-01,2.768153153877455089556e-18,0,nan,9.951250561689615708300e-01
25960,2.495696221166551061020e-01,2.495672269681590164979e-01,5.082073364624554473188e-10,1.266711816407281134780e-11,1.266736540743866809160e-11,2.495696221166551067119e-01,2.443661679857938119166e-18,0,nan,9.951343956537213237038e-01
25970,2.495456732623411315905e-01,2.495432792627062917586e-01,5.077676811800788403815e-10,1.265495139302166744259e-11,1.265519863638752418639e-11,2.495456732623411322275e-01,2.552513806422940833625e-18,0,nan,9.951362592444611254575e-01
26027,2.494093838283421213625e-01,2.494069963583199022703e-01,5.052721059548925807292e-10,1.258591224089286952017e-11,1.258615948425872626398e-11,2.494093838283421220807e-01,2.879939512484466072841e-18,0,nan,9.951468544252644956335e-01
26030,2.494022210032281883089e-01,2.493998338759817327056e-01,5.051412510187061325200e-10,1.258229322140771903127e-11,1.258254046477357577507e-11,2.494022210032281890136e-01,2.825682182302843429489e-18,0,nan,9.951474107837175884974e-01
26090,2.492591801194219789262e-01,2.492567998291341530709e-01,5.025343989335283908578e-10,1.251021774217011914175e-11,1.251046498553597588555e-11,2.492591801194219795632e-01,2.555447610916706227713e-18,0,nan,9.951585111406010502981e-01
26093,2.492520388357639906556e-01,2.492496588863987978471e-01,5.024045668285537799039e-10,1.250662915603661195599e-11,1.250687639940246869979e-11,2.492520388357639912790e-01,2.501148043125711887913e-18,0,nan,9.951590648212111256832e-01
26150,2.491165484923308337235e-01,2.491141750038351135045e-01,4.999469345168314045299e-10,1.243871896092359513194e-11,1.243896620428945187574e-11,2.491165484923308344283e-01,2.828922511895163629509e-18,0,nan,9.951695606657459754110e-01
26160,2.490928161954459512051e-01,2.490904438371816218451e-01,4.995175621170893456485e-10,1.242685814853116280959e-11,1.242710539189701955339e-11,2.490928161954459518692e-01,2.665969419713487581783e-18,0,nan,9.951713973357375702896e-01
26210,2.489743240190871574087e-01,2.489719572974776974541e-01,4.973786696432208498636e-10,1.236779095848123756791e-11,1.236803820184709431172e-11,2.489743240190871580592e-01,2.612804778381210275480e-18,0,nan,9.951805597065881226555e-01
26227,2.489341008186213416025e-01,2.489317360079860298169e-01,4.966544594036517316898e-10,1.234779765124997990555e-11,1.234804489461583664935e-11,2.489341008186213423343e-01,2.939880329858652193566e-18,0,nan,9.951836669708830669526e-01
26270,2.488325046123951642514e-01,2.488301446230242767798e-01,4.948294184371286185540e-10,1.229742788974217089770e-11,1.229767513310802764150e-11,2.488325046123951649291e-01,2.723222831594990404394e-18,0,nan,9.951915086074009131637e-01
26294,2.487758898037382169962e-01,2.487735324976187582574e-01,4.938150005684730080056e-10,1.226943954830333856127e-11,1.226968679166919530507e-11,2.487758898037382176060e-01,2.451458308537148922384e-18,0,nan,9.951958742050389718236e-01
26330,2.486910882003804309912e-01,2.486887349088560947215e-01,4.922989972408545934205e-10,1.222762398259816621214e-11,1.222787122596402295595e-11,2.486910882003804316146e-01,2.506789662992883182532e-18,0,nan,9.952024077093313360657e-01
26362,2.486158301832957818491e-01,2.486134804499812834633e-01,4.909570759049926959666e-10,1.219062189603354737401e-11,1.219086913939940411781e-11,2.486158301832957824589e-01,2.453036564781353575080e-18,0,nan,9.952082003183333632737e-01
26390,2.485500727264412409426e-01,2.485477260986246396027e-01,4.897872245831337953287e-10,1.215837353685883073657e-11,1.215862078022468748037e-11,2.485500727264412415795e-01,2.562738241627043684330e-18,0,nan,9.952132573504353461728e-01
26429,2.484586267037796362077e-01,2.484562843891850102243e-01,4.881644876063688856043e-10,1.211365487135818218662e-11,1.211390211472403893042e-11,2.484586267037796368176e-01,2.454588637609252271384e-18,0,nan,9.952202832525956593371e-01
26450,2.484094561491016947530e-01,2.484071161511047848622e-01,4.872939211482191471178e-10,1.208967092319501766489e-11,1.208991816656087440869e-11,2.484094561491016953493e-01,2.400517291536221716195e-18,0,nan,9.952240578657128055370e-01
26497,2.482995838013011115575e-01,2.482972489731541365215e-01,4.853536187985147099835e-10,1.203623291617813761873e-11,1.203648015954399436253e-11,2.482995838013011121267e-01,2.292416812951206954683e-18,0,nan,9.952324841715575761791e-01
26511,2.482669027976402140504e-01,2.482645695054760565123e-01,4.847778135294709512663e-10,1.202037913930267294732e-11,1.202062638266852969112e-11,2.482669027976402145925e-01,2.183541503655898938456e-18,0,nan,9.952349883709845709150e-01
26565,2.481410486312377150335e-01,2.481387212465777903730e-01,4.825660687544197341204e-10,1.195950195016042069299e-11,1.195974919352627743679e-11,2.481410486312377155214e-01,1.966184072767144325556e-18,0,nan,9.952446227487786047203e-01
26571,2.481270845128662846826e-01,2.481247577829339737810e-01,4.823212195407427359172e-10,1.195276448030480870946e-11,1.195301172367066545326e-11,2.481270845128662851976e-01,2.075533321731792655166e-18,0,nan,9.952456908225786658996e-01
26631,2.479876590564172739861e-01,2.479853388555708179511e-01,4.798825665925559546944e-10,1.188568109044956601318e-11,1.188592833381542275698e-11,2.479876590564172745011e-01,2.076700243432084813762e-18,0,nan,9.952563451407604769002e-01
26633,2.479830182834006967001e-01,2.479806982996224112186e-01,4.798015851442625591574e-10,1.188345406439490568866e-11,1.188370130776076243246e-11,2.479830182834006972286e-01,2.131390136088455706076e-18,0,nan,9.952566994595148386089e-01
26691,2.478486244461275271633e-01,2.478463107414622234589e-01,4.774616837257468975802e-10,1.181912361474444554059e-11,1.181937085811030228439e-11,2.478486244461275276647e-01,2.023184538123348567424e-18,0,nan,9.952669516485969659339e-01
26701,2.478254898716340975430e-01,2.478231772464833989868e-01,4.770599190025423622187e-10,1.180808146033074768038e-11,1.180832870369660442418e-11,2.478254898716340980580e-01,2.078059170577516242938e-18,0,nan,9.952687147741986859882e-01
26751,2.477099787142460992121e-01,2.477076714730962427366e-01,4.750584019890174801590e-10,1.175308676402053856331e-11,1.175333400738639530712e-11,2.477099787142460998491e-01,2.571429619595704288318e-18,0,nan,9.952775106662672219174e-01
26770,2.476661549879558765156e-01,2.476638497868141921535e-01,4.743010051849308768847e-10,1.173228278766089689161e-11,1.173253003102675363541e-11,2.476661549879558772203e-01,2.845489373184031970233e-18,0,nan,9.952808445059785097289e-01
26811,2.475717199072999798138e-01,2.475694190972365978928e-01,4.726725544109243606991e-10,1.168756531397844573531e-11,1.168781255734430247912e-11,2.475717199072999804779e-01,2.682349304258278363611e-18,0,nan,9.952880225110946564300e-01
26838,2.475096291612093317869e-01,2.475073312346174703933e-01,4.716045668569141152516e-10,1.165824743369766945853e-11,1.165849467706352620233e-11,2.475096291612093323562e-01,2.299733317381972865190e-18,0,nan,9.952927375350241510714e-01
26871,2.474338460859589174996e-01,2.474315516747875313741e-01,4.703039759723203223746e-10,1.162255410425011680894e-11,1.162280134761597355274e-11,2.474338460859589180010e-01,2.026576043280447238461e-18,0,nan,9.952984874975787649284e-01
26907,2.473513057847323183552e-01,2.473490151975395002706e-01,4.688910501697374593256e-10,1.158379017066839406401e-11,1.158403741403425080782e-11,2.473513057847323188431e-01,1.972461702074393947441e-18,0,nan,9.953047441272497519943e-01
26931,2.472963553249018214261e-01,2.472940672806602338302e-01,4.679525035792396467001e-10,1.155804803747631085643e-11,1.155829528084216760023e-11,2.472963553249018219411e-01,2.082505547863836324837e-18,0,nan,9.953089059374264622494e-01
26976,2.471934874870492792893e-01,2.471912041971683465227e-01,4.662000280870216215004e-10,1.150999695612805571147e-11,1.151024419949391245527e-11,2.471934874870492797501e-01,1.864069834487368650372e-18,0,nan,9.953166894070349508773e-01
26991,2.471592457126847187921e-01,2.471569640036408272251e-01,4.656179760362193818921e-10,1.149404207839938314759e-11,1.149428932176523989139e-11,2.471592457126847192529e-01,1.864328085229671447074e-18,0,nan,9.953192781395830210237e-01
27045,2.470361713752186936757e-01,2.470338953409102121338e-01,4.635312573754009961753e-10,1.143686019500956681336e-11,1.143710743837542355716e-11,2.470361713752186940687e-01,1.590954415048149039652e-18,0,nan,9.953285738414399189122e-01
27051,2.470225153516102457228e-01,2.470202399462598811196e-01,4.633002340200484859506e-10,1.143053125297111011295e-11,1.143077849633696685675e-11,2.470225153516102461159e-01,1.591042366994638359564e-18,0,nan,9.953296044102625648618e-01
27111,2.468861623575986517689e-01,2.468838932246634421878e-01,4.609991200539371150407e-10,1.136751064747527137716e-11,1.136775789084112812096e-11,2.468861623575986520942e-01,1.317451932662521178047e-18,0,nan,9.953398850529781974653e-01
27114,2.468793545801726297415e-01,2.468770857600411419415e-01,4.608844980421775153033e-10,1.136437239814951744367e-11,1.136461964151537418748e-11,2.468793545801726300532e-01,1.262592917579736825999e-18,0,nan,9.953403978927875796960e-01
27171,2.467501848600602956570e-01,2.467479219684855546607e-01,4.587144784820983868190e-10,1.130497540766471200012e-11,1.130522265103056874392e-11,2.467501848600602959959e-01,1.373102026626126447694e-18,0,nan,9.953501203685717036405e-01
27184,2.467207723803203345259e-01,2.467185108369688024125e-01,4.582216289429751143363e-10,1.129148961144736321663e-11,1.129173685481321996043e-11,2.467207723803203348240e-01,1.208473832814962765387e-18,0,nan,9.953523320750087249442e-01
27231,2.466145810017696131166e-01,2.466123243207222524658e-01,4.564461554447351570404e-10,1.124292073791261528367e-11,1.124316798127847202747e-11,2.466145810017696134148e-01,1.208994197433014988664e-18,0,nan,9.953603106552428775094e-01
27253,2.465649528395573675753e-01,2.465626984280214356062e-01,4.556184955803758905450e-10,1.122028683022636094608e-11,1.122053407359221768988e-11,2.465649528395573679006e-01,1.319168227275602111909e-18,0,nan,9.953640358699493195837e-01
27291,2.464793489387405356941e-01,2.464770984376070020569e-01,4.541939988534244676871e-10,1.118134190037772118685e-11,1.118158914374357793065e-11,2.464793489387405360465e-01,1.429595248344173367806e-18,0,nan,9.953704562085784571549e-01
27323,2.464073765620482832627e-01,2.464051293444264280401e-01,4.529994069714275405451e-10,1.114869279769577771770e-11,1.114894004106163446150e-11,2.464073765620482836015e-01,1.375012321582844258484e-18,0,nan,9.953758489806658213634e-01
27351,2.463444868401033410662e-01,2.463422424884875764576e-01,4.519578583668925060858e-10,1.112023421418323125851e-11,1.112048145754908800232e-11,2.463444868401033414050e-01,1.375363350922629495627e-18,0,nan,9.953805573215806747544e-01
27393,2.462503025258800412291e-01,2.462480624609565297509e-01,4.504020099552299869025e-10,1.107773669012536777033e-11,1.107798393349122451413e-11,2.462503025258800415408e-01,1.265818240190072847276e-18,0,nan,9.953876018143195008908e-01
27411,2.462099928879829154456e-01,2.462077546557043409230e-01,4.497375853671730158050e-10,1.105959305460914649695e-11,1.105984029797500324075e-11,2.462099928879829157573e-01,1.266025480661132254236e-18,0,nan,9.953906142846954433964e-01
27464,2.460914946799414978129e-01,2.460892618281437869136e-01,4.477894253870825541039e-10,1.100641110213577682094e-11,1.100665834550163356474e-11,2.460914946799414980975e-01,1.156492915968470605079e-18,0,nan,9.953994614415613795765e-01
27471,2.460758652773784086848e-01,2.460736331344699311780e-01,4.475330329361422972284e-10,1.099941385229778953812e-11,1.099966109566364628193e-11,2.460758652773784089694e-01,1.156566370117761749295e-18,0,nan,9.954006273858401772749e-01
27531,2.459421022160442629962e-01,2.459398761327503048105e-01,4.453440558324240189254e-10,1.093969209247226756661e-11,1.093993933583812431041e-11,2.459421022160442632672e-01,1.102090860731424099317e-18,0,nan,9.954105969104312340388e-01
27534,2.459354236004206511416e-01,2.459331978193301023611e-01,4.452350132469938505589e-10,1.093671793210041464739e-11,1.093696517546627139120e-11,2.459354236004206513991e-01,1.047014749626604318342e-18,0,nan,9.954110942478620022264e-01
27591,2.458087019243725971149e-01,2.458064818711471478772e-01,4.431705104686572387334e-10,1.088042331416763802342e-11,1.088067055753349476723e-11,2.458087019243725973182e-01,8.270167237756180339582e-19,0,nan,9.954205231414110228820e-01
27604,2.457798461705672906838e-01,2.457776274199826153265e-01,4.427015957730317733507e-10,1.086764102072848077945e-11,1.086788826409433752325e-11,2.457798461705672909413e-01,1.047677504796743136173e-18,0,nan,9.954226681458151701769e-01
27651,2.456756626352769267406e-01,2.456734485827816174500e-01,4.410122548891211295904e-10,1.082160310947454302084e-11,1.082185035284039976464e-11,2.456756626352769269574e-01,8.826288781360325608909e-19,0,nan,9.954304063592747295851e-01
27675,2.456225476068973552116e-01,2.456203359465255072039e-01,4.401532023057779824369e-10,1.079819965081374007353e-11,1.079844689417959681733e-11,2.456225476068973554014e-01,7.724672756371788996523e-19,0,nan,9.954343476651171123987e-01
27711,2.455429825940772046024e-01,2.455407745131794034865e-01,4.388691487477100842377e-10,1.076322712279508458056e-11,1.076347436616094132436e-11,2.455429825940772047785e-01,7.175234705043621764132e-19,0,nan,9.954402468420967375461e-01
27746,2.454657511126576787427e-01,2.454635465018192895737e-01,4.376259443487090968204e-10,1.072937789256878789561e-11,1.072962513593464463942e-11,2.454657511126576788511e-01,4.416918317814140468828e-19,0,nan,9.954459674981900539062e-01
27771,2.454106600583861606720e-01,2.454084579201570905918e-01,4.367410532862529357407e-10,1.070529105011071580591e-11,1.070553829347657254971e-11,2.454106600583861607804e-01,4.417909850483103053117e-19,0,nan,9.954500448655566699377e-01
27817,2.453094538106577384714e-01,2.453072562090097067771e-01,4.351195932590926482258e-10,1.066116865577784630989e-11,1.066141589914370305369e-11,2.453094538106577385798e-01,4.419732528214532595283e-19,0,nan,9.954575280999006437659e-01
27831,2.452786932979969262351e-01,2.452764970737098032994e-01,4.346278313131702090731e-10,1.064779063826192908785e-11,1.064803788162778583165e-11,2.452786932979969263571e-01,4.972822659994794656942e-19,0,nan,9.954598007029651079579e-01
27888,2.451536528474628523109e-01,2.451514622149947180720e-01,4.326339234418673034555e-10,1.059356494913654525225e-11,1.059381219250240199605e-11,2.451536528474628524193e-01,4.422541373104100880415e-19,0,nan,9.954690299204994665154e-01
27891,2.451470805947719246355e-01,2.451448902559001178085e-01,4.325293471824634231126e-10,1.059072168423952645988e-11,1.059096892760538320369e-11,2.451470805947719247303e-01,3.869827446540059383962e-19,0,nan,9.954695146252889985123e-01
27951,2.450158202425330105056e-01,2.450136357607482218146e-01,4.304454667730305524672e-10,1.053408003448726085517e-11,1.053432727785311759897e-11,2.450158202425330106005e-01,3.871900598033843981924e-19,0,nan,9.954791869011766972781e-01
27960,2.449961614750843443987e-01,2.449939778694314644294e-01,4.301341360656182222913e-10,1.052562038765547632727e-11,1.052586763102133307107e-11,2.449961614750843444936e-01,3.872211283691051062317e-19,0,nan,9.954806341670486955929e-01
28012,2.448827316799352789100e-01,2.448805531240177714154e-01,4.283416891667507834015e-10,1.047692817231395467308e-11,1.047717541567981141689e-11,2.448827316799352790726e-01,6.641151246441724896065e-19,0,nan,9.954889779628387552128e-01
28032,2.448391746844012120096e-01,2.448369980650959816060e-01,4.276551586982585904691e-10,1.045828435532241974713e-11,1.045853159868827649093e-11,2.448391746844012122129e-01,8.302915887666714295229e-19,0,nan,9.954921788834105493234e-01
28072,2.447521767604756869530e-01,2.447500040051124467152e-01,4.262868577315726427408e-10,1.042113581643984810538e-11,1.042138305980570484919e-11,2.447521767604756871291e-01,7.198418226993506516602e-19,0,nan,9.954985670596061813763e-01
28103,2.446848595548494168531e-01,2.446826897855580985842e-01,4.252307697840336595543e-10,1.039247264266392318963e-11,1.039271988602977993344e-11,2.446848595548494169886e-01,5.538768185626468386932e-19,0,nan,9.955035054046486137861e-01
28132,2.446219691163930047226e-01,2.446198021338432188667e-01,4.242462344528446226047e-10,1.036575852765441661620e-11,1.036600577102027336000e-11,2.446219691163930048716e-01,6.094211376649678681637e-19,0,nan,9.955081153065619740082e-01
28175,2.445288663360135456536e-01,2.445267034736888719801e-01,4.227924562910875406893e-10,1.032632458592487951577e-11,1.032657182929073625957e-11,2.445288663360135458026e-01,6.096531708117647592795e-19,0,nan,9.955149332332574143353e-01
28192,2.444921070884639378558e-01,2.444899458511780200039e-01,4.222196911324553775817e-10,1.031079234423399615897e-11,1.031103958759985290277e-11,2.444921070884639380320e-01,7.206075285086675242851e-19,0,nan,9.955176229632876388131e-01
28248,2.443712128978293009294e-01,2.443690569981010132653e-01,4.203408420956042414589e-10,1.025985802652677915126e-11,1.026010526989263589506e-11,2.443712128978293010649e-01,5.545877108583598522952e-19,0,nan,9.955264603819131072880e-01
28252,2.443625890288917659645e-01,2.443604335095096360947e-01,4.202071009981462360958e-10,1.025623335057393515357e-11,1.025648059393979189738e-11,2.443625890288917660729e-01,4.436858263755405550143e-19,0,nan,9.955270902871670912954e-01
28312,2.442334133012036558822e-01,2.442312634725530392561e-01,4.182083386846717049454e-10,1.020207767655544217062e-11,1.020232491992129891443e-11,2.442334133012036560448e-01,6.658807395540918549779e-19,0,nan,9.955365175334098587403e-01
28320,2.442162156484689194036e-01,2.442140665765395077621e-01,4.179428751344573806854e-10,1.019488718701660119120e-11,1.019513443038245793500e-11,2.442162156484689195798e-01,7.214215999583606069586e-19,0,nan,9.955377714851087386501e-01
28372,2.441045782801491126189e-01,2.441024341152438575199e-01,4.162232802152481310004e-10,1.014832149692244216708e-11,1.014856874028829891088e-11,2.441045782801491127273e-01,4.441547881339647533660e-19,0,nan,9.955459049550739972115e-01
28393,2.440595662156750734247e-01,2.440574240267394027061e-01,4.155317245533834877988e-10,1.012960051355843623581e-11,1.012984775692429297961e-11,2.440595662156750735331e-01,4.442367038903103663774e-19,0,nan,9.955491811906008966550e-01
28432,2.439760823515995524920e-01,2.439739438236379666120e-01,4.142518029832854791440e-10,1.009496103066826207067e-11,1.009520827403411881447e-11,2.439760823515995526276e-01,5.554858912988834019557e-19,0,nan,9.955552528030886996605e-01
28465,2.439055535478057718391e-01,2.439034181088052850460e-01,4.131732355215924417016e-10,1.006578009120185632160e-11,1.006602733456771306540e-11,2.439055535478057719205e-01,3.333879108270282420033e-19,0,nan,9.955603773414655060809e-01
28492,2.438479239124489848003e-01,2.438457909948121898815e-01,4.122937857343973599863e-10,1.004199254043197090875e-11,1.004223978379782765255e-11,2.438479239124489848545e-01,2.223111345567116134679e-19,0,nan,9.955645613262766533682e-01
28538,2.437498966696296032533e-01,2.437477680353281377307e-01,4.108016796325284493342e-10,1.000164651062305275121e-11,1.000189375398890949501e-11,2.437498966696296032398e-01,5.560013497949270550102e-20,0,nan,9.955716713832497327848e-01
28552,2.437201013705157858033e-01,2.437179740367660903729e-01,4.103491085486844551071e-10,9.989412331904201804650e-12,9.989659575270058548452e-12,2.437201013705157857898e-01,5.560693221387414098044e-20,0,nan,9.955738307713760719083e-01
28611,2.435947352172040762110e-01,2.435926133486704207176e-01,4.084497360467788839737e-10,9.938083547339156098665e-12,9.938330790705012842467e-12,2.435947352172040761568e-01,2.225422013983107986397e-19,0,nan,9.955829078564353794550e-01
28612,2.435926131444455526896e-01,2.435904913683248426969e-01,4.084176528232866565720e-10,9.937216753242288251877e-12,9.937463996608144995679e-12,2.435926131444455526354e-01,2.225441400890498695005e-19,0,nan,9.955830613830624907555e-01
28672,2.434654576636150219183e-01,2.434633414190431689771e-01,4.064993012551992684591e-10,9.885402194494548918761e-12,9.885649437860405662563e-12,2.434654576636150218776e-01,1.669952766949844637641e-19,0,nan,9.955922534039702690204e-01
28685,2.434379510149779353266e-01,2.434358359654880393780e-01,4.060853742927630172073e-10,9.874225578978659303176e-12,9.874472822344516046978e-12,2.434379510149779352317e-01,3.896996737646906233600e-19,0,nan,9.955942399454928942552e-01
28732,2.433386333680370387637e-01,2.433365226291103257551e-01,4.045939378243487472598e-10,9.833965087033559432581e-12,9.834212330399416176383e-12,2.433386333680370387095e-01,2.227764160337222295969e-19,0,nan,9.956014070747138304876e-01
28758,2.432837786340352101807e-01,2.432816702728876145727e-01,4.037722849251208051797e-10,9.811792003302494511876e-12,9.812039246668351255678e-12,2.432837786340352100723e-01,4.456532936856585798505e-19,0,nan,9.956053618156896994440e-01
28792,2.432121387082665642238e-01,2.432100334492561280838e-01,4.027014477769235152652e-10,9.782901902998252328976e-12,9.783149146364109072778e-12,2.432121387082665640882e-01,5.572307051797726365671e-19,0,nan,9.956105226339086323030e-01
28832,2.431279913056652235110e-01,2.431258896857241424435e-01,4.014468835227009384896e-10,9.749065791612583331107e-12,9.749313034978440074909e-12,2.431279913056652234026e-01,4.459388516571193346536e-19,0,nan,9.956165786172278565620e-01
28852,2.430859721453077057409e-01,2.430838723406579972563e-01,4.008217176089554929057e-10,9.732209154744689715267e-12,9.732456398110546459069e-12,2.430859721453077056731e-01,2.787599596238241874365e-19,0,nan,9.956196003181918755117e-01
28906,2.429727014977862393721e-01,2.429706065803532070399e-01,3.991407773380867473066e-10,9.686899553353513411802e-12,9.687146796719370155604e-12,2.429727014977862393179e-01,2.231119310527530111153e-19,0,nan,9.956277380450000732514e-01
28912,2.429601321505217591853e-01,2.429580377748490193778e-01,3.989546350501480724501e-10,9.681883394305356328910e-12,9.682130637671213072712e-12,2.429601321505217591040e-01,3.346852103539169378667e-19,0,nan,9.956286403622429737655e-01
28972,2.428346172055362478163e-01,2.428325282336270009965e-01,3.971000890479463108764e-10,9.631921212856823084631e-12,9.632168456222679828433e-12,2.428346172055362477078e-01,4.464776006659014051170e-19,0,nan,9.956376429988037459373e-01
28980,2.428179063577056603072e-01,2.428158181044022805733e-01,3.968537575381805528458e-10,9.625286877554902547833e-12,9.625534120920759291635e-12,2.428179063577056601852e-01,5.023218684084026046296e-19,0,nan,9.956388405364254609695e-01
29032,2.427094258021549463361e-01,2.427073422089645093121e-01,3.952579697518452440560e-10,9.582319240195634933522e-12,9.582566483561491677324e-12,2.427094258021549462142e-01,5.025463844327396055940e-19,0,nan,9.956466084586983728141e-01
29054,2.426636030562973980502e-01,2.426615214290618913835e-01,3.945856180748159866035e-10,9.564221442726501668003e-12,9.564468686092358411805e-12,2.426636030562973978604e-01,7.818864378311612890482e-19,0,nan,9.956498865244814896742e-01
29092,2.425845564422688768909e-01,2.425824782029198843446e-01,3.934281684979322700528e-10,9.533074144222279085136e-12,9.533321387588135828938e-12,2.425845564422688767689e-01,5.028050680285030847477e-19,0,nan,9.956555369708530961828e-01
29128,2.425097887877479289144e-01,2.425077137488317253252e-01,3.923361556406570108677e-10,9.503697015385952714551e-12,9.503944258751809458353e-12,2.425097887877479287924e-01,5.029600867426162701239e-19,0,nan,9.956608764377602217594e-01
29152,2.424600076377682650775e-01,2.424579347275492108521e-01,3.916105777936596399184e-10,9.484182630433092988376e-12,9.484429873798949732178e-12,2.424600076377682649555e-01,5.030633529750801625448e-19,0,nan,9.956644287623156965765e-01
29203,2.423543920862175129609e-01,2.423523236864523331584e-01,3.900751467811287766451e-10,9.442900413595926960640e-12,9.443147656961783704442e-12,2.423543920862175128660e-01,3.914420088526082149090e-19,0,nan,9.956719580816681525030e-01
29212,2.423357779104554429202e-01,2.423337103048192368659e-01,3.898050913028431605740e-10,9.435641441419973503809e-12,9.435888684785830247611e-12,2.423357779104554427847e-01,5.592458230033432118577e-19,0,nan,9.956732840582747084816e-01
29272,2.422118657919586870398e-01,2.422098034665212274715e-01,3.880116038308832985082e-10,9.387447356377752063756e-12,9.387694599743608807558e-12,2.422118657919586869856e-01,2.238127700599008813685e-19,0,nan,9.956821030820784074276e-01
29278,2.421994919923526765277e-01,2.421974301936001988553e-01,3.878329110134373430334e-10,9.382646915671174473456e-12,9.382894159037031217258e-12,2.421994919923526764328e-01,3.916923578662049224036e-19,0,nan,9.956829829980346952033e-01
29332,2.420882698236469807249e-01,2.420862127541857420731e-01,3.862300113102049461252e-10,9.339597190619103070645e-12,9.339844433984959814447e-12,2.420882698236469806436e-01,3.358905534565889781777e-19,0,nan,9.956908860552535806172e-01
29353,2.420450856567795256107e-01,2.420430304212170774487e-01,3.856092450239420678447e-10,9.322930299701501705993e-12,9.323177543067358449795e-12,2.420450856567795255430e-01,2.799587341196077687750e-19,0,nan,9.956939516196203915094e-01
29392,2.419649885565456868961e-01,2.419629367189983224954e-01,3.844602107859121558204e-10,9.292087795096854863533e-12,9.292335038462711607335e-12,2.419649885565456867470e-01,6.161130980398774570513e-19,0,nan,9.956996331975240480811e-01
29428,2.418911702536790512587e-01,2.418891215437962014174e-01,3.834039482120787379110e-10,9.263744430674830570008e-12,9.263991674040687313810e-12,2.418911702536790511909e-01,2.801368719216959066900e-19,0,nan,9.957048643747884483605e-01
29452,2.418420205512531209985e-01,2.418399739217160807162e-01,3.827021004016542591672e-10,9.244916055933575656941e-12,9.245163299299432400743e-12,2.418420205512531209307e-01,2.801938043102944559946e-19,0,nan,9.957083447268289513789e-01
29504,2.417357005685199254142e-01,2.417336584333782343719e-01,3.811877828416826539049e-10,9.204304627574940827272e-12,9.204551870940797571073e-12,2.417357005685199252922e-01,5.045706700241659349202e-19,0,nan,9.957158660790942711284e-01
29513,2.417173227421073863691e-01,2.417152813830386607263e-01,3.809265683204986285164e-10,9.197301091815289738695e-12,9.197548335181146482497e-12,2.417173227421073862606e-01,4.485413623591468771356e-19,0,nan,9.957171651628835241325e-01
29573,2.415949821416488940359e-01,2.415929459428624731396e-01,3.791917276278247767319e-10,9.150800962040989197826e-12,9.151048205406845941628e-12,2.415949821416488939546e-01,3.365763734643179034194e-19,0,nan,9.957258055284602301098e-01
29579,2.415827650985273758439e-01,2.415807294144778434093e-01,3.790188715931858503631e-10,9.146169064365984228976e-12,9.146416307731840972778e-12,2.415827650985273757626e-01,3.365933944139151180832e-19,0,nan,9.957266676383858094567e-01
29633,2.414729505179697827122e-01,2.414709194560329258970e-01,3.774682763239881055889e-10,9.104629303512682434111e-12,9.104876546878539177913e-12,2.414729505179697826580e-01,2.244976445932856062048e-19,0,nan,9.957344109278908656662e-01
29655,2.414282827277731793191e-01,2.414262535435069863537e-01,3.768391785333762994305e-10,9.087781406169980931447e-12,9.088028649535837675249e-12,2.414282827277731793191e-01,0.000000000000000000000e+00,0,nan,9.957375575218031531124e-01
29693,2.413512264692969757143e-01,2.413492005209303327580e-01,3.757561168268745204679e-10,9.058783139021184297071e-12,9.059030382387041040873e-12,2.413512264692969756466e-01,2.807635857983274774880e-19,0,nan,9.957429815721261272200e-01
29731,2.412742930238018234409e-01,2.412722703020581514229e-01,3.746775456412982854960e-10,9.029914249507849532251e-12,9.030161492873706276053e-12,2.412742930238018234816e-01,1.685118665509695497157e-19,0,nan,9.957483917657220078836e-01
29753,2.412298086030250099805e-01,2.412277877451013107375e-01,3.740551525850777615462e-10,9.013259524272593707005e-12,9.013506767638450450807e-12,2.412298086030250100347e-01,2.247239217168430385447e-19,0,nan,9.957515176704205733305e-01
29807,2.411207931656703474995e-01,2.411187768694961306993e-01,3.725337777313852279919e-10,8.972561643755472282468e-12,8.972808887121329026270e-12,2.411207931656703474724e-01,1.124127619035914066697e-19,0,nan,9.957591707937016954470e-01
29813,2.411086955356377889561e-01,2.411066797451805467193e-01,3.723652880649649468385e-10,8.968055547459089054046e-12,8.968302790824945797847e-12,2.411086955356377889426e-01,5.620920110724763876770e-20,0,nan,9.957600194303496353963e-01
29873,2.409878858926311586867e-01,2.409858751468133872237e-01,3.706864287379299955257e-10,8.923168328836168291843e-12,8.923415572202025035645e-12,2.409878858926311586596e-01,1.124747586864756155036e-19,0,nan,9.957684870578264145491e-01
29884,2.409657702632505275913e-01,2.409637604398189540672e-01,3.703798242191009228505e-10,8.914973139541674499269e-12,8.915220382907531243071e-12,2.409657702632505275913e-01,0.000000000000000000000e+00,0,nan,9.957700357699261821355e-01
29933,2.408673783084362974010e-01,2.408653725845792414352e-01,3.690184810678318921986e-10,8.878595020306224538042e-12,8.878842263672081281844e-12,2.408673783084362973603e-01,1.687965458574611737715e-19,0,nan,9.957769207571182951545e-01
29960,2.408132480804350473069e-01,2.408112446091005746744e-01,3.682714398483632495698e-10,8.858638692984097850800e-12,8.858885936349954594601e-12,2.408132480804350471714e-01,5.627816270117360301250e-19,0,nan,9.957807049067789786890e-01
29993,2.407471714263439074719e-01,2.407451707019157864577e-01,3.673613524986146977868e-10,8.834332805008349487856e-12,8.834580048374206231658e-12,2.407471714263439073635e-01,4.503488726625449956219e-19,0,nan,9.957853207308633459180e-01
30037,2.406592100448326497936e-01,2.406572129724166513287e-01,3.661529479486378945314e-10,8.802069949694068545741e-12,8.802317193059925289543e-12,2.406592100448326496581e-01,5.631418449991625635592e-19,0,nan,9.957914593936187394401e-01
30053,2.406272638984292008504e-01,2.406252681510439658677e-01,3.657149514421063421940e-10,8.790378896914259515538e-12,8.790626140280116259340e-12,2.406272638984292007013e-01,6.195382696936780070101e-19,0,nan,9.957936871800865346704e-01
30113,2.405076543854776669411e-01,2.405056635928937705597e-01,3.640791872659932695783e-10,8.746730540430240897377e-12,8.746977783796097641179e-12,2.405076543854776668327e-01,4.507973666184367101206e-19,0,nan,9.958020203042157381308e-01
30114,2.405056634108541769283e-01,2.405036727006626852540e-01,3.640520141356331275102e-10,8.746005640958977715214e-12,8.746252884324834459016e-12,2.405056634108541768199e-01,4.508010984478853173009e-19,0,nan,9.958021589084092696584e-01
30173,2.403883415569116142733e-01,2.403863556970307932103e-01,3.624539702819680525820e-10,8.703385010005012957175e-12,8.703632253370869700977e-12,2.403883415569116141378e-01,5.637763906641147563340e-19,0,nan,9.958103203010975735350e-01
30191,2.403526053639331260512e-01,2.403506209795753384293e-01,3.619684485960057951744e-10,8.690439998153302901824e-12,8.690687241519159645626e-12,2.403526053639331259428e-01,4.510881714154274096536e-19,0,nan,9.958128038697335904532e-01
30233,2.402693240907174759103e-01,2.402673431415835463465e-01,3.608392117340471382110e-10,8.660339609743409483741e-12,8.660586853109266227543e-12,2.402693240907174757748e-01,5.640556574318174250878e-19,0,nan,9.958185873670130390111e-01
30268,2.402000331127295000333e-01,2.401980550181145112292e-01,3.599020640447969582515e-10,8.635367333075878089647e-12,8.635614576441734833449e-12,2.402000331127294998842e-01,6.206402088495649762189e-19,0,nan,9.958233946919287436599e-01
30293,2.401506006733738688954e-01,2.401486246131715342320e-01,3.592348237870559799004e-10,8.617591673025780755456e-12,8.617838916391637499258e-12,2.401506006733738687192e-01,7.336348630188053853966e-19,0,nan,9.958268216966929641649e-01
30346,2.400459718692870357792e-01,2.400440001096065757897e-01,3.578261712429243368049e-10,8.580076318008663782548e-12,8.580323561374520526350e-12,2.400459718692870355082e-01,1.129160972836370221034e-18,0,nan,9.958340682788817745412e-01
30353,2.400321699997803990721e-01,2.400301988068340701020e-01,3.576407195152788046250e-10,8.575138562133020459433e-12,8.575385805498877203235e-12,2.400321699997803988281e-01,1.016303309716617064455e-18,0,nan,9.958350234833332839408e-01
30413,2.399140307731872013739e-01,2.399120644259598285553e-01,3.560568128912703543066e-10,8.532977667877123301859e-12,8.533224911242980045661e-12,2.399140307731872011300e-01,1.016803761009970294716e-18,0,nan,9.958431929186101191150e-01
30424,2.398924034270329906762e-01,2.398904379658621189637e-01,3.557675294362484519731e-10,8.525279663779285134045e-12,8.525526907145141877847e-12,2.398924034270329904729e-01,8.474128585854335462544e-19,0,nan,9.958446871542235021902e-01
30473,2.397961817051252075725e-01,2.397942201822171253778e-01,3.544830187748269814413e-10,8.491106409237181411167e-12,8.491353652603038154969e-12,2.397961817051252073827e-01,7.912360356858343886402e-19,0,nan,9.958513301926947090120e-01
30502,2.397393249557915590028e-01,2.397373657570070857735e-01,3.537259516342451234849e-10,8.470971701866015151484e-12,8.471218945231871895286e-12,2.397393249557915587724e-01,9.610144756003406791481e-19,0,nan,9.958552517356532770838e-01
30533,2.396786215153371312663e-01,2.396766647954849144167e-01,3.529192529021145095387e-10,8.449522233000728408782e-12,8.449769476366585152584e-12,2.396786215153371309952e-01,1.130891613977475565830e-18,0,nan,9.958594354942681335608e-01
30580,2.395867336488049204025e-01,2.395847806765821460314e-01,3.517012533437946605695e-10,8.417146842986376607020e-12,8.417394086352233350822e-12,2.395867336488049201179e-01,1.187891607949489399019e-18,0,nan,9.958657624366220108584e-01
30593,2.395613489317091621410e-01,2.395593969937844935772e-01,3.513654318749503269754e-10,8.408222613410342681406e-12,8.408469856776199425208e-12,2.395613489317091618835e-01,1.074872958904198182307e-18,0,nan,9.958675090105358732083e-01
30653,2.394443626902033614510e-01,2.394424155132119118647e-01,3.498214731502372511228e-10,8.367205051815422773297e-12,8.367452295181279517099e-12,2.394443626902033611664e-01,1.188597915105934454407e-18,0,nan,9.958755509272422283746e-01
30658,2.394346267224804925840e-01,2.394326799412899904075e-01,3.496932525295745713872e-10,8.363799575791395417301e-12,8.364046819157252161103e-12,2.394346267224804922723e-01,1.301850650661616611073e-18,0,nan,9.958762196663860664166e-01
30713,2.393276615347907482190e-01,2.393257190978710670902e-01,3.482872950295466895141e-10,8.326467076329048573469e-12,8.326714319694905317271e-12,2.393276615347907478667e-01,1.472315000272402699713e-18,0,nan,9.958835614286845144784e-01
30737,2.392810606168951010529e-01,2.392791200701924767620e-01,3.476763442090504888954e-10,8.310249621581288383864e-12,8.310496864947145127666e-12,2.392810606168951007141e-01,1.415963210912804247932e-18,0,nan,9.958867568739969446914e-01
30773,2.392112442173850699875e-01,2.392093064998074879244e-01,3.467628166488487289407e-10,8.286006241489845152684e-12,8.286253484855701896486e-12,2.392112442173850697164e-01,1.133101180122857558752e-18,0,nan,9.958915406977271431751e-01
30815,2.391299203143688258566e-01,2.391279858880665901448e-01,3.457014102335588356207e-10,8.257847259177202197030e-12,8.258094502543058940832e-12,2.391299203143688255720e-01,1.190160854414602086989e-18,0,nan,9.958971076999997824419e-01
30833,2.390951094977772484857e-01,2.390931764789427907327e-01,3.452479579683867915535e-10,8.245820127928766180013e-12,8.246067371294622923815e-12,2.390951094977772481469e-01,1.417064446083410661496e-18,0,nan,9.958994889158155184683e-01
30893,2.389792561435704919867e-01,2.389773278030098029766e-01,3.437426397626945258150e-10,8.205906342040715987369e-12,8.206153585406572731171e-12,2.389792561435704917021e-01,1.190911189825049956733e-18,0,nan,9.959074062629897585342e-01
30894,2.389773276311384830932e-01,2.389753993683763362549e-01,3.437176315072126461513e-10,8.205243405973920706005e-12,8.205490649339777449807e-12,2.389773276311384827815e-01,1.304341828906481165256e-18,0,nan,9.959075379582501301098e-01
30953,2.388636829301160672650e-01,2.388617592474883460685e-01,3.422467836107527060756e-10,8.166262515660931180552e-12,8.166509759026787924354e-12,2.388636829301160670482e-01,9.077999293870953007600e-19,0,nan,9.959152929178982858170e-01
30974,2.388232982632154888995e-01,2.388213762060824193437e-01,3.417254549783522064882e-10,8.152450520003262389564e-12,8.152697763369119133366e-12,2.388232982632154886691e-01,9.647005268273515410120e-19,0,nan,9.959180460289157313576e-01
31014,2.387464694251615128810e-01,2.387445504573782573783e-01,3.407356164257797141914e-10,8.126232289649630750863e-12,8.126479533015487494665e-12,2.387464694251615126370e-01,1.021776319442942346066e-18,0,nan,9.959232797359503510065e-01
31053,2.386716801408141692584e-01,2.386697641765521075427e-01,3.397745063292054222265e-10,8.100783029130409993579e-12,8.101030272496266737381e-12,2.386716801408141690009e-01,1.078879638394407595212e-18,0,nan,9.959283696185670602770e-01
31074,2.386314574683119498914e-01,2.386295431178278047852e-01,3.392586067675339824466e-10,8.087125780099810982915e-12,8.087373023465667726717e-12,2.386314574683119496204e-01,1.135854199597172194249e-18,0,nan,9.959311050326039318711e-01
31132,2.385205420776582798162e-01,2.385186321715895012323e-01,3.378396054364862957106e-10,8.049572809135454957752e-12,8.049820052501311701554e-12,2.385205420776582795045e-01,1.306839745853401584721e-18,0,nan,9.959386408138889914968e-01
31134,2.385167220041582717880e-01,2.385148122510139018004e-01,3.377908273690486903114e-10,8.048282237016352306360e-12,8.048529480382209050162e-12,2.385167220041582714763e-01,1.306860676142229739806e-18,0,nan,9.959389001676181131322e-01
31194,2.384022618385390399054e-01,2.384003566628994958830e-01,3.363322029440801819886e-10,8.009699391252756409192e-12,8.009946634618613152994e-12,2.384022618385390396073e-01,1.250640808246372198214e-18,0,nan,9.959466653141849504303e-01
31212,2.383679772944584765074e-01,2.383660734882210359301e-01,3.358963896746679693755e-10,7.998175037214827014787e-12,7.998422280580683758589e-12,2.383679772944584761686e-01,1.421387145821104328177e-18,0,nan,9.959489890361362277125e-01
31254,2.382880757847283305237e-01,2.382861751668820376055e-01,3.348826589634876118239e-10,7.971374997548493216667e-12,7.971622240914349960469e-12,2.382880757847283301984e-01,1.364989207598851216445e-18,0,nan,9.959544006441705820570e-01
31292,2.382158991916292787786e-01,2.382140014502457130483e-01,3.339692775221353138103e-10,7.947235549058991039080e-12,7.947482792424847782882e-12,2.382158991916292784804e-01,1.251619217882962680381e-18,0,nan,9.959592843421827573660e-01
31314,2.381741626633753072123e-01,2.381722665837330633117e-01,3.334421216461863806438e-10,7.933306834232419777448e-12,7.933554077598276521250e-12,2.381741626633753068735e-01,1.422543802035250592869e-18,0,nan,9.959621063281278827866e-01
31372,2.380643049817681938622e-01,2.380624132705500110320e-01,3.320580949085735109098e-10,7.896749104273767647143e-12,7.896996347639624390945e-12,2.380643049817681935641e-01,1.252416221979803017925e-18,0,nan,9.959695271348624151606e-01
31374,2.380605213024443990536e-01,2.380586297415383832199e-01,3.320105179502267249648e-10,7.895492702930440194553e-12,7.895739946296296938354e-12,2.380605213024443987554e-01,1.252436127595979796078e-18,0,nan,9.959697825353089851649e-01
31434,2.379471505371560768720e-01,2.379452634756388676674e-01,3.305877755639955004769e-10,7.857930428277337848735e-12,7.858177671643194592537e-12,2.379471505371560765874e-01,1.196076816364327053049e-18,0,nan,9.959774294336776501472e-01
31453,2.379113060199372907568e-01,2.379094203792123898600e-01,3.301390762672194082414e-10,7.846087865919080081113e-12,7.846335109284936824915e-12,2.379113060199372904315e-01,1.367150881507052237454e-18,0,nan,9.959798448682905313363e-01
31494,2.378340492099282207998e-01,2.378321666285718243797e-01,3.291738228975392079960e-10,7.820617857632712675731e-12,7.820865100998569419533e-12,2.378340492099282204745e-01,1.367594979886814060599e-18,0,nan,9.959850471899215054641e-01
31533,2.377606772881455179935e-01,2.377587976086387933832e-01,3.282594335487931024980e-10,7.796497580519315505730e-12,7.796744823885172249532e-12,2.377606772881455176683e-01,1.368017013812016356217e-18,0,nan,9.959899831824266969605e-01
31554,2.377212161703180719712e-01,2.377193380500129599230e-01,3.277685890740063843698e-10,7.783552860800957232270e-12,7.783800104166813976072e-12,2.377212161703180716595e-01,1.311233930278464040350e-18,0,nan,9.959926359694641372403e-01
31614,2.376086502749647613096e-01,2.376067765967189179772e-01,3.263720039212074849140e-10,7.746733329755206673349e-12,7.746980573121063417151e-12,2.376086502749647609030e-01,1.711115374846697428053e-18,0,nan,9.960001959364770489076e-01
31674,2.374963503875324088901e-01,2.374944811324703881726e-01,3.249839979632904182594e-10,7.710157178365198806151e-12,7.710404421731055549953e-12,2.374963503875324083751e-01,2.168437666895826966164e-18,0,nan,9.960077272538914818271e-01
31695,2.374571080620904503912e-01,2.374552403507048711756e-01,3.245002099622518623213e-10,7.697412641115402246364e-12,7.697659884481258990166e-12,2.374571080620904499304e-01,1.940501706042224520166e-18,0,nan,9.960103564764807044119e-01
31734,2.373843153786537867750e-01,2.373824505280157782627e-01,3.236045024125299469718e-10,7.673822342128981543230e-12,7.674069585494838287032e-12,2.373843153786537863006e-01,1.998187831853114649068e-18,0,nan,9.960152300834100970255e-01
31776,2.373060478738279201308e-01,2.373041860951860975885e-01,3.226438827205105833217e-10,7.648530444329406830527e-12,7.648777687695263574329e-12,2.373060478738279196700e-01,1.941736957126909701896e-18,0,nan,9.960204651997637218669e-01
31794,2.372725441258745393195e-01,2.372706836610154436455e-01,3.222334491612291837670e-10,7.637726777908406429723e-12,7.637974021274263173525e-12,2.372725441258745388993e-01,1.770657213568091164713e-18,0,nan,9.960227045855185465601e-01
31854,2.371610355135979534793e-01,2.371591794159864667921e-01,3.208707707737314274048e-10,7.601868463668347418666e-12,7.602115707034204162468e-12,2.371610355135979530185e-01,1.942924234195796433877e-18,0,nan,9.960301509194968850171e-01
31858,2.371536109172445386527e-01,2.371517551101267720003e-01,3.207802216815755157593e-10,7.599486295805510369360e-12,7.599733539171367113162e-12,2.371536109172445381648e-01,2.057278300471368370465e-18,0,nan,9.960306463441075049440e-01
31914,2.370497884330302734826e-01,2.370479366842479809313e-01,3.195164004785406509573e-10,7.566245398219585942047e-12,7.566492641585442685849e-12,2.370497884330302729541e-01,2.229694287350125306672e-18,0,nan,9.960375692434308745422e-01
31939,2.370035124087269583963e-01,2.370016624665474965308e-01,3.189545158218495375723e-10,7.551471413753020821210e-12,7.551718657118877565012e-12,2.370035124087269579084e-01,2.058581211138674431444e-18,0,nan,9.960406519822278148969e-01
31974,2.369388017821265528869e-01,2.369369543638670310098e-01,3.181702721605489534819e-10,7.530855600965303651837e-12,7.531102844331160395639e-12,2.369388017821265524397e-01,1.887548146552700140543e-18,0,nan,9.960449597142231446963e-01
32021,2.368520434317549374872e-01,2.368501993930237528005e-01,3.171215193236954883081e-10,7.503295253465028959911e-12,7.503542496830885703713e-12,2.368520434317549370399e-01,1.888239551030656850032e-18,0,nan,9.960507295626564266923e-01
32034,2.368280744655370387487e-01,2.368262313596049666584e-01,3.168323203533693395191e-10,7.495697111651125962791e-12,7.495944355016982706593e-12,2.368280744655370383285e-01,1.773980313720236676397e-18,0,nan,9.960523224876042590694e-01
32094,2.367176053945540799913e-01,2.367157665828643592462e-01,3.155024802317721760917e-10,7.460767990118659564323e-12,7.461015233484516308125e-12,2.367176053945540795169e-01,2.003815684396581052819e-18,0,nan,9.960596577181436159037e-01
32103,2.367010572406156528226e-01,2.366992190715092156579e-01,3.153036998703123827535e-10,7.455548285902302385909e-12,7.455795529268159129711e-12,2.367010572406156523347e-01,2.061211653662016425464e-18,0,nan,9.960607556366526545676e-01
32154,2.366073934870595555258e-01,2.366055589516364386079e-01,3.141806876042237654905e-10,7.426066316062469204219e-12,7.426313559428325948021e-12,2.366073934870595551328e-01,1.661077795303511692487e-18,0,nan,9.960669655592602567758e-01
32186,2.365487185827129096836e-01,2.365468863206527250361e-01,3.134790000940316398752e-10,7.407651100249870796333e-12,7.407898343615727540135e-12,2.365487185827129093041e-01,1.604197066226079535703e-18,0,nan,9.960708519279170723910e-01
32214,2.364974376674728153488e-01,2.364956073904490426655e-01,3.128668789055254599077e-10,7.391590188790439163681e-12,7.391837432156295907483e-12,2.364974376674728149286e-01,1.776460438564473401296e-18,0,nan,9.960742461632335474522e-01
32268,2.363986955012659185949e-01,2.363968690416140251915e-01,3.116912252982152519238e-10,7.360752961442524034655e-12,7.361000204808380778457e-12,2.363986955012659180934e-01,2.121177122874015877175e-18,0,nan,9.960807755440007864442e-01
32274,2.363877368666991285581e-01,2.363859108303150737934e-01,3.115609911895517600410e-10,7.357337726987466139298e-12,7.357584970353322883100e-12,2.363877368666991280160e-01,2.293270765346204104107e-18,0,nan,9.960814996812137366630e-01
32334,2.362782900220786327862e-01,2.362764682086814565717e-01,3.102629621220859107204e-10,7.323307068482431172899e-12,7.323554311848287916701e-12,2.362782900220786322577e-01,2.236974709091106379798e-18,0,nan,9.960887262632324000043e-01
32351,2.362473261070902330198e-01,2.362455054870113026997e-01,3.098966074089590495908e-10,7.313705118120003550007e-12,7.313952361485860293809e-12,2.362473261070902324371e-01,2.466731274015756723388e-18,0,nan,9.960907689183313530124e-01
32394,2.361690960773357789501e-01,2.361672784693785907774e-01,3.089727299737515020679e-10,7.289496370018399135581e-12,7.289743613384255879383e-12,2.361690960773357783809e-01,2.410163522701115626885e-18,0,nan,9.960959260582127664766e-01
32434,2.360964400953571991316e-01,2.360946252813303415939e-01,3.081168766171396584348e-10,7.267077202614307147346e-12,7.267324445980163891148e-12,2.360964400953571985624e-01,2.410905222988506983830e-18,0,nan,9.961007111128900042463e-01
32454,2.360601539825292658853e-01,2.360583405625702940674e-01,3.076902336130385953291e-10,7.255903807025995261080e-12,7.256151050391852004882e-12,2.360601539825292653296e-01,2.353864487608293114728e-18,0,nan,9.961030992139799382281e-01
32515,2.359496532914965223501e-01,2.359478441115630079501e-01,3.063942301649852474644e-10,7.221973125422322314571e-12,7.222220368788179058373e-12,2.359496532914965218758e-01,2.010337560769380674350e-18,0,nan,9.961103647647067515624e-01
32517,2.359460346946057826838e-01,2.359442256533873404003e-01,3.063518718410405737183e-10,7.220864408217548470236e-12,7.221111651583405214038e-12,2.359460346946057822230e-01,1.952929295475351806612e-18,0,nan,9.961106025176253647518e-01
32575,2.358412159258887029077e-01,2.358394108990955768669e-01,3.051271507589870800123e-10,7.188814993948437352501e-12,7.189062237314294096303e-12,2.358412159258887024334e-01,2.011261893304796302179e-18,0,nan,9.961174846432950457861e-01
32600,2.357961071562690148578e-01,2.357943038548895723955e-01,3.046014341465199396977e-10,7.175061995297893240544e-12,7.175309238663749984346e-12,2.357961071562690144105e-01,1.896695418529008434089e-18,0,nan,9.961204435185261691016e-01
32635,2.357330272807702880683e-01,2.357312263899879393569e-01,3.038676262801366443276e-10,7.155869604798041081595e-12,7.156116848163897825397e-12,2.357330272807702875262e-01,2.299639946493715740642e-18,0,nan,9.961245783220579702415e-01
32684,2.356448570087560377738e-01,2.356430594830799546429e-01,3.028445779397228350196e-10,7.129120796501128593649e-12,7.129368039866985337451e-12,2.356448570087560372724e-01,2.127962863861328739134e-18,0,nan,9.961303521578594892603e-01
32695,2.356250863311478199649e-01,2.356232895593485023587e-01,3.026155979299515629187e-10,7.123135206242648367854e-12,7.123382449608505111656e-12,2.356250863311478194770e-01,2.070624080038720266918e-18,0,nan,9.961316459445104459043e-01
32755,2.355173920581181216385e-01,2.355155993883751630239e-01,3.013710074742073030468e-10,7.090610064150662906492e-12,7.090857307516519650294e-12,2.355173920581181211100e-01,2.244201816553125803251e-18,0,nan,9.961386876531188352664e-01
32767,2.354958827154657936587e-01,2.354940908641117455031e-01,3.011229768451221571257e-10,7.084129995130761171956e-12,7.084377238496617915758e-12,2.354958827154657931708e-01,2.071760117385846686155e-18,0,nan,9.961400928976430094001e-01
32815,2.354099434488210615754e-01,2.354081548643080808300e-01,3.001337972365026412544e-10,7.058292461778849757070e-12,7.058539705144706500872e-12,2.354099434488210611146e-01,1.957376636499281279064e-18,0,nan,9.961457035893104891696e-01
32851,2.353455917827310687129e-01,2.353438056413208421673e-01,2.993949898118159712906e-10,7.039000811695550292890e-12,7.039248055061407036692e-12,2.353455917827310682250e-01,2.073083136687317066449e-18,0,nan,9.961499008387134818945e-01
32875,2.353027394963927703287e-01,2.353009549803829016562e-01,2.989039100919101091158e-10,7.026180699566654069055e-12,7.026427942932510812857e-12,2.353027394963927698273e-01,2.131056807276283382001e-18,0,nan,9.961526938934832063610e-01
32935,2.351957791999193033984e-01,2.351939987357844280628e-01,2.976812894607101077707e-10,6.994273094933321861039e-12,6.994520338299178604841e-12,2.351957791999193028969e-01,2.132025950807189693984e-18,0,nan,9.961596587050145777979e-01
32995,2.350890615643907459773e-01,2.350872851356007313828e-01,2.964658793022074704139e-10,6.962567982077779822824e-12,6.962815225443636566626e-12,2.350890615643907454352e-01,2.305939215697073476961e-18,0,nan,9.961665981622712387413e-01
33020,2.350446672662286169486e-01,2.350428925139767524023e-01,2.959615732783814848166e-10,6.949416888912925065623e-12,6.949664132278781809425e-12,2.350446672662286164742e-01,2.018077908251958341283e-18,0,nan,9.961694821524554941511e-01
33055,2.349825856006557539535e-01,2.349808131907776999206e-01,2.952576241086292181855e-10,6.931063711781231573846e-12,6.931310955147088317648e-12,2.349825856006557535198e-01,1.845587271438175558301e-18,0,nan,9.961735124026180151395e-01
33104,2.348958088186985538205e-01,2.348940396788091410470e-01,2.942761516505701165179e-10,6.905483072757144694886e-12,6.905730316123001438688e-12,2.348958088186985533597e-01,1.961660898181420270014e-18,0,nan,9.961791404212016368493e-01
33115,2.348763503253765266957e-01,2.348745819180740188932e-01,2.940564688991023183462e-10,6.899758651212428739482e-12,6.900005894578285483284e-12,2.348763503253765262484e-01,1.904122724704780797723e-18,0,nan,9.961804015624269737893e-01
33175,2.347703547609842062420e-01,2.347685903400165767068e-01,2.928623592137102259785e-10,6.868651183735575741649e-12,6.868898427101432485451e-12,2.347703547609842057541e-01,2.078162628817384914780e-18,0,nan,9.961872657770863645097e-01
33189,2.347456568501409185422e-01,2.347438933569914348468e-01,2.925847416041701666253e-10,6.861421034326851351168e-12,6.861668277692708094970e-12,2.347456568501409180679e-01,2.020648461944583338136e-18,0,nan,9.961888638522615883105e-01
33235,2.346645979356346988534e-01,2.346628374848562934767e-01,2.916752411076270694422e-10,6.837739708720828190109e-12,6.837986952086684933911e-12,2.346645979356346983384e-01,2.194604710131312607901e-18,0,nan,9.961941051810094813809e-01
33274,2.345959835650756985896e-01,2.345942256863068749401e-01,2.909073382404014525125e-10,6.817751599563897790431e-12,6.817998842929754534233e-12,2.345959835650756979797e-01,2.599634114596523941110e-18,0,nan,9.961985375520541900253e-01
33295,2.345590788831649136325e-01,2.345573223865243665706e-01,2.904950611453283077790e-10,6.807022641357345137602e-12,6.807269884723201881404e-12,2.345590788831649129819e-01,2.773379340457466056898e-18,0,nan,9.962009199076434278136e-01
33355,2.344537966430494130168e-01,2.344520440845889279198e-01,2.893217663948767260756e-10,6.776498412468856070891e-12,6.776745655834712814693e-12,2.344537966430494124883e-01,2.254382597571608551299e-18,0,nan,9.962077100894777569365e-01
33360,2.344450337825126457842e-01,2.344432815515164311493e-01,2.892243009759798988222e-10,6.773963382428716903118e-12,6.774210625794573646920e-12,2.344450337825126452421e-01,2.312273702268492101945e-18,0,nan,9.962082748341690794768e-01
33415,2.343487502603574724238e-01,2.343470016242121104123e-01,2.881553044222826817465e-10,6.746165468331704962523e-12,6.746412711697561706325e-12,2.343487502603574718411e-01,2.486715491606094227832e-18,0,nan,9.962144758580530780464e-01
33445,2.342963152186488133598e-01,2.342945685377404857475e-01,2.875746194768466120926e-10,6.731070246687335377876e-12,6.731317490053192121678e-12,2.342963152186488127500e-01,2.602959083901777673232e-18,0,nan,9.962178496282176534812e-01
33475,2.342439387857105417135e-01,2.342421940561075160921e-01,2.869956232859374576254e-10,6.716022270495332893596e-12,6.716269513861189637398e-12,2.342439387857105411036e-01,2.603541099866014708942e-18,0,nan,9.962212173439695009174e-01
33531,2.341463258492294293031e-01,2.341445847515827135752e-01,2.859193266474432333854e-10,6.688058468428571965789e-12,6.688305711794428709591e-12,2.341463258492294286390e-01,2.836148840853386898947e-18,0,nan,9.962274876035402367599e-01
33535,2.341393612752401066278e-01,2.341376204364980841301e-01,2.858426715311186975041e-10,6.686067295605163097984e-12,6.686314538971019841786e-12,2.341393612752401059637e-01,2.836233203296076042603e-18,0,nan,9.962279346768950457399e-01
33595,2.340350167905459438357e-01,2.340332798270743524697e-01,2.846963981845668268355e-10,6.656299035227851469882e-12,6.656546278593708213684e-12,2.340350167905459431852e-01,2.779589620443418442301e-18,0,nan,9.962346279855739288110e-01
33617,2.339968153474799790367e-01,2.339950798010524003458e-01,2.842777612737109842079e-10,6.645430493080930260181e-12,6.645677736446787003983e-12,2.339968153474799783862e-01,2.780043405827097423685e-18,0,nan,9.962370762046428710520e-01
33655,2.339309043986547666705e-01,2.339291712949531099470e-01,2.835567527491314374716e-10,6.626715995678867203169e-12,6.626963239044723946971e-12,2.339309043986547659928e-01,2.896694472863060513029e-18,0,nan,9.962412973978347876711e-01
33703,2.338477809684413657998e-01,2.338460509414553962305e-01,2.826497748634098214332e-10,6.603181928591403534983e-12,6.603429171957260278785e-12,2.338477809684413652306e-01,2.434088269718096365251e-18,0,nan,9.962466158075438037124e-01
33715,2.338270231719792557315e-01,2.338252939126364333711e-01,2.824236851984865963529e-10,6.597316697852368000745e-12,6.597563941218224744547e-12,2.338270231719792551758e-01,2.376344726375526862701e-18,0,nan,9.962479430405987860034e-01
33775,2.337233721882774717762e-01,2.337216467579711066634e-01,2.812971459719140896869e-10,6.568099677053335821586e-12,6.568346920419192565388e-12,2.337233721882774711392e-01,2.725310568521659327469e-18,0,nan,9.962545650398876752188e-01
33789,2.336992199898245541214e-01,2.336974954507647551807e-01,2.810352209034718945723e-10,6.561308444180647232959e-12,6.561555687546503976761e-12,2.336992199898245535115e-01,2.609609574433539772607e-18,0,nan,9.962561067844435316724e-01
33835,2.336199505306126446806e-01,2.336182289141084161068e-01,2.801770859691535794707e-10,6.539063482831938535322e-12,6.539310726197795279124e-12,2.336199505306126439894e-01,2.958561044934985981375e-18,0,nan,9.962611635208317167217e-01
33876,2.335494104896595793749e-01,2.335476914705366128573e-01,2.794154130447452017771e-10,6.519325344365096846081e-12,6.519572587730953589883e-12,2.335494104896595786973e-01,2.901426111000362553430e-18,0,nan,9.962656590204473507728e-01
33895,2.335167572873133361925e-01,2.335150394694643192378e-01,2.790634565453187359964e-10,6.510206678820084734368e-12,6.510453922185941478170e-12,2.335167572873133355149e-01,2.901831824299038594098e-18,0,nan,9.962677386076775627581e-01
33955,2.334137915519339715706e-01,2.334120775176799826388e-01,2.779562095058783577542e-10,6.481527842570138520588e-12,6.481775085935995264390e-12,2.334137915519339709336e-01,2.728925193751929321167e-18,0,nan,9.962742904237960477097e-01
33963,2.334000799282207215052e-01,2.333983663973128222356e-01,2.778090562212516863245e-10,6.477717368344431310929e-12,6.477964611710288054731e-12,2.334000799282207208547e-01,2.787151159894042716439e-18,0,nan,9.962751622476377021099e-01
34016,2.333093420191550353382e-01,2.333076318162059564136e-01,2.768370019600241082160e-10,6.452552015326369770121e-12,6.452799258692226513923e-12,2.333093420191550346605e-01,2.904411593376343097869e-18,0,nan,9.962809277073985133699e-01
34050,2.332512255564469897426e-01,2.332495174822950404408e-01,2.762160047378929536537e-10,6.436480217670531536589e-12,6.436727461036388280391e-12,2.332512255564469890785e-01,2.847032546402055455810e-18,0,nan,9.962846168397242375037e-01
34076,2.332068323552667388107e-01,2.332051259058025332238e-01,2.757424812729447466391e-10,6.424227809802718253271e-12,6.424475053168574997073e-12,2.332068323552667381195e-01,2.963802037783218950824e-18,0,nan,9.962874329659592262691e-01
34136,2.331045474961206575350e-01,2.331028447853389070970e-01,2.746542002620116629106e-10,6.396077363725529253763e-12,6.396324607091385997565e-12,2.331045474961206568167e-01,3.081381066937788599687e-18,0,nan,9.962939153207326997089e-01
34137,2.331028446480118069661e-01,2.331011419994165016626e-01,2.746361148440297468023e-10,6.395609653942684518884e-12,6.395856897308541262686e-12,2.331028446480118062343e-01,3.139543266976418313272e-18,0,nan,9.962940231666171519856e-01
34196,2.330024865558714272586e-01,2.330007875690538864534e-01,2.735721124923343862636e-10,6.368099308978537634929e-12,6.368346552344394378731e-12,2.330024865558714265538e-01,3.024566057352315258518e-18,0,nan,9.963003748916486453048e-01
34224,2.329549344990777727814e-01,2.329532372450968180167e-01,2.730692447026663582807e-10,6.355101497818744313458e-12,6.355348741184601057260e-12,2.329549344990777720360e-01,3.199713262938996312238e-18,0,nan,9.963033815944753332169e-01
34256,2.329006486537069719409e-01,2.328989533762189431671e-01,2.724961719551476708334e-10,6.340292290588296926775e-12,6.340539533954153670577e-12,2.329006486537069711278e-01,3.491409895440777553180e-18,0,nan,9.963068117977987785496e-01
34312,2.328058004022424121973e-01,2.328041085736646784751e-01,2.714974667348545083663e-10,6.314492202178661267498e-12,6.314739445544518011300e-12,2.328058004022424113706e-01,3.551046215737819840570e-18,0,nan,9.963127992325556501075e-01
34316,2.327990329138111707022e-01,2.327973413311008851257e-01,2.714263330631642772658e-10,6.312654966575227169161e-12,6.312902209941083912963e-12,2.327990329138111698755e-01,3.551149444964689983146e-18,0,nan,9.963132261574441218377e-01
34376,2.326976384653268663765e-01,2.326959505629248705028e-01,2.703625506459864627926e-10,6.285186007806607233210e-12,6.285433251172463977012e-12,2.326976384653268654820e-01,3.843901460279844096609e-18,0,nan,9.963196180880222361468e-01
34400,2.326571424533944002530e-01,2.326554560190825960569e-01,2.699387234525074816055e-10,6.274245271263575423225e-12,6.274492514629432167027e-12,2.326571424533943993179e-01,4.019323730652587083807e-18,0,nan,9.963221686062650853696e-01
34436,2.325964644423192117124e-01,2.325947802058377595285e-01,2.693047799455752981940e-10,6.257884097851482863032e-12,6.258131341217339606833e-12,2.325964644423192108314e-01,3.787307202869918174876e-18,0,nan,9.963259877061543760683e-01
34488,2.325089579231020182497e-01,2.325072768521763207517e-01,2.683928738590960046508e-10,6.234356558352564115830e-12,6.234603801718420859632e-12,2.325089579231020173552e-01,3.847020778426822140187e-18,0,nan,9.963314900831155189269e-01
34496,2.324955099837393496172e-01,2.324938293988718002902e-01,2.682529766117770162994e-10,6.230747932837462172078e-12,6.230995176203318915880e-12,2.324955099837393487092e-01,3.905534861813531383894e-18,0,nan,9.963323351276525648222e-01
34556,2.323947742333884237162e-01,2.323930972859086447534e-01,2.672070966979055520227e-10,6.203776221309370812818e-12,6.204023464675227556620e-12,2.323947742333884228488e-01,3.732277289149941198890e-18,0,nan,9.963386604675265911021e-01
34576,2.323612441044758837317e-01,2.323595683663111618387e-01,2.668597788373315367313e-10,6.194821974575675746033e-12,6.195069217941532489835e-12,2.323612441044758828508e-01,3.791141111072677584932e-18,0,nan,9.963407640268872322311e-01
34616,2.322942563398819164897e-01,2.322925830156436922930e-01,2.661670966563804923407e-10,6.176967684089739725912e-12,6.177214927455596469714e-12,2.322942563398819156224e-01,3.733892312512975246730e-18,0,nan,9.963449638399909642859e-01
34665,2.322123277444795292463e-01,2.322106573687834371687e-01,2.653220949438614133288e-10,6.155194206127325011908e-12,6.155441449493181755709e-12,2.322123277444795283654e-01,3.793572346916085126462e-18,0,nan,9.963500953776468784494e-01
34676,2.321939554566143099345e-01,2.321922857415507557619e-01,2.651329333344196299864e-10,6.150321054141098133272e-12,6.150568297506954877074e-12,2.321939554566143090264e-01,3.910607051208421110494e-18,0,nan,9.963512453584717560771e-01
34736,2.320938707417240663071e-01,2.320922046218470474792e-01,2.641045639697853529992e-10,6.123835076430045698035e-12,6.124082319795902441837e-12,2.320938707417240654126e-01,3.853900964476183998354e-18,0,nan,9.963575051356133866344e-01
34754,2.320638873548137050534e-01,2.320622223107766626300e-01,2.637971766368418239692e-10,6.115920424141865159056e-12,6.116167667507721902858e-12,2.320638873548137041318e-01,3.971198867334506850400e-18,0,nan,9.963593788459393901639e-01
34796,2.319940013580589259978e-01,2.319923388194584824032e-01,2.630819461865841091143e-10,6.097508507793077891215e-12,6.097755751158934635017e-12,2.319940013580589251711e-01,3.563472122903144089350e-18,0,nan,9.963637432832853630510e-01
34843,2.319159202041028705333e-01,2.319142604611703329759e-01,2.622848856832511989525e-10,6.076996573431811022018e-12,6.077243816797667765820e-12,2.319159202041028697202e-01,3.506234624378075367876e-18,0,nan,9.963686147967347346544e-01
34856,2.318943464731415175588e-01,2.318926875019852933097e-01,2.620650379911181839744e-10,6.071340116804138646610e-12,6.071587360169995390412e-12,2.318943464731415167457e-01,3.506560818455784261669e-18,0,nan,9.963699599125889164609e-01
34916,2.317949052591352778559e-01,2.317932498416679560661e-01,2.610537977677890546630e-10,6.045328683643875439085e-12,6.045575927009732182887e-12,2.317949052591352770969e-01,3.274194141115370494375e-18,0,nan,9.963761551338635874824e-01
34932,2.317684235835543041042e-01,2.317667691114240082319e-01,2.607850856944368329417e-10,6.038418655444166732364e-12,6.038665898810023476166e-12,2.317684235835543033589e-01,3.216093814932756878109e-18,0,nan,9.963778035912930287400e-01
34976,2.316956768928106785873e-01,2.316940250153534212738e-01,2.600481842750516000786e-10,6.019472999970571917760e-12,6.019720243336428661562e-12,2.316956768928106778148e-01,3.334089173589978840479e-18,0,nan,9.963823290566937414064e-01
35022,2.316197454456849853441e-01,2.316180962730192692848e-01,2.592809989379790950163e-10,5.999755038177691964182e-12,6.000002281543548707983e-12,2.316197454456849845445e-01,3.452206117701507226328e-18,0,nan,9.963870480417505996100e-01
35036,2.315966605555117557977e-01,2.315950122044616487282e-01,2.590481566414184338389e-10,5.993771868792733750276e-12,5.994019112158590494078e-12,2.315966605555117550116e-01,3.394032423293867047283e-18,0,nan,9.963884817899150153500e-01
35096,2.314978554331229392954e-01,2.314962105949524419184e-01,2.580536743615136727127e-10,5.968224104343303710950e-12,5.968471347709160454752e-12,2.314978554331229384822e-01,3.512566575801556211222e-18,0,nan,9.963946134416206989494e-01
35111,2.314731870598809202285e-01,2.314715430978254279262e-01,2.578059155408771358936e-10,5.961860988883849761283e-12,5.962108232249706505085e-12,2.314731870598809194154e-01,3.512940914205195583747e-18,0,nan,9.963961430731573204553e-01
35156,2.313992607160361788019e-01,2.313976193772925789608e-01,2.570646972921754305793e-10,5.942828531955482489382e-12,5.943075775321339233184e-12,2.313992607160361780294e-01,3.338360051391414722607e-18,0,nan,9.964007241191680535773e-01
35201,2.313254522721953607313e-01,2.313238135492383007772e-01,2.563265533381976978072e-10,5.923881028263987983662e-12,5.924128271629844727464e-12,2.313254522721953599182e-01,3.515184435508252818122e-18,0,nan,9.964052934272075253319e-01
35216,2.313008755991183635823e-01,2.312992377464232371761e-01,2.560811856486063671684e-10,5.917583987940131970612e-12,5.917831231305988714414e-12,2.313008755991183627149e-01,3.749928467593356676205e-18,0,nan,9.964068139291845641243e-01
35276,2.312026992816790324102e-01,2.312010649017277078926e-01,2.551031000005716015745e-10,5.892489319464738189918e-12,5.892736562830594933720e-12,2.312026992816790315293e-01,3.810138323996106462185e-18,0,nan,9.964128829775741266490e-01
35292,2.311765540925618649397e-01,2.311749206364378988522e-01,2.548431885565746290407e-10,5.885822574198326157519e-12,5.886069817564182901321e-12,2.311765540925618640181e-01,3.986441662434704766168e-18,0,nan,9.964144978975089029963e-01
35336,2.311047309674383709967e-01,2.311031000469993985100e-01,2.541304012686433530946e-10,5.867543384433911529419e-12,5.867790627799768273221e-12,2.311047309674383700210e-01,4.222250021244425902613e-18,0,nan,9.964189313695231749331e-01
35382,2.310297622961690848232e-01,2.310281340191077047809e-01,2.533882895106641488267e-10,5.848518186124327994432e-12,5.848765429490184738234e-12,2.310297622961690838610e-01,4.164958741754463523850e-18,0,nan,9.964235545462924709516e-01
35396,2.310069698644954937504e-01,2.310053423904101191247e-01,2.531630507204916292021e-10,5.842745051371402077455e-12,5.842992294737258821257e-12,2.310069698644954927204e-01,4.458705572673430217593e-18,0,nan,9.964249592095067484905e-01
35456,2.309094151852970063459e-01,2.309077911444786496522e-01,2.522010099672203442102e-10,5.818093199303608277999e-12,5.818340442669465021801e-12,2.309094151852970052617e-01,4.695357145205485953729e-18,0,nan,9.964309666012944807778e-01
35473,2.308818121133546328737e-01,2.308801890429259799387e-01,2.519293918306230393415e-10,5.811134985010870643578e-12,5.811382228376727387380e-12,2.308818121133546318166e-01,4.578520536101693075459e-18,0,nan,9.964326649923182353959e-01
35517,2.308104454004174656376e-01,2.308088248367455465592e-01,2.512283392577750450512e-10,5.793179501613177623301e-12,5.793426744979034367103e-12,2.308104454004174646483e-01,4.286350562153689237816e-18,0,nan,9.964370532602831871910e-01
35564,2.307343344532195054605e-01,2.307327165595320030329e-01,2.504825960565092212828e-10,5.774085459259670395330e-12,5.774332702625527139132e-12,2.307343344532195044983e-01,4.170291475523654615946e-18,0,nan,9.964417287056159817493e-01
35577,2.307133046310661089051e-01,2.307116874744873782162e-01,2.502768911995314806912e-10,5.768819685288515964797e-12,5.769066928654372708599e-12,2.307133046310661079022e-01,4.346897163788665290082e-18,0,nan,9.964430197276805015552e-01
35637,2.306163679356979573143e-01,2.306147541733404482303e-01,2.493306391739093920600e-10,5.744603030826992588051e-12,5.744850274192849331853e-12,2.306163679356979563520e-01,4.172424692549058876331e-18,0,nan,9.964489660557066530444e-01
35655,2.305873266062291297192e-01,2.305857138596384505092e-01,2.490477712457363960704e-10,5.737365789340960929400e-12,5.737613032706817673202e-12,2.305873266062291287570e-01,4.172950188732928140012e-18,0,nan,9.964507460420536980841e-01
35697,2.305196345439108877607e-01,2.305180241629727593819e-01,2.483895461354536183420e-10,5.720528458296403397133e-12,5.720775701662260140935e-12,2.305196345439108868391e-01,3.997801959195505055550e-18,0,nan,9.964548923453571962973e-01
35746,2.304407858852342242545e-01,2.304391782563406226441e-01,2.476247882014354220643e-10,5.700972209026825304058e-12,5.701219452392682047860e-12,2.304407858852342232922e-01,4.175603829784288280841e-18,0,nan,9.964597173538846399364e-01
35757,2.304231036894967013870e-01,2.304214966772457399383e-01,2.474535753644259118880e-10,5.696594897704590142526e-12,5.696842141070446886328e-12,2.304231036894967003976e-01,4.293555926258966106698e-18,0,nan,9.964607986969515073840e-01
35817,2.303267746104113172930e-01,2.303251709541844417415e-01,2.465226904634013278897e-10,5.672801288891494767980e-12,5.673048532257351511782e-12,2.303267746104113162224e-01,4.648394209229028671385e-18,0,nan,9.964666852101384129296e-01
35838,2.302931069617684880780e-01,2.302915044771711075279e-01,2.461980755985338078083e-10,5.664506394728245497424e-12,5.664753638094102241226e-12,2.302931069617684870209e-01,4.590224744976227447702e-18,0,nan,9.964687408212681705619e-01
35877,2.302306465487452281351e-01,2.302290462359480001305e-01,2.455968553539058060487e-10,5.649146581422564304987e-12,5.649393824788421048788e-12,2.302306465487452270509e-01,4.709200051071191377319e-18,0,nan,9.964725519839017991259e-01
35929,2.301474975799755690536e-01,2.301459001546825611928e-01,2.447985219953973134724e-10,5.628757385972437037958e-12,5.629004629338293781760e-12,2.301474975799755679287e-01,4.887560220214106155566e-18,0,nan,9.964776206301786771677e-01
35937,2.301347187506942140094e-01,2.301331217688003521072e-01,2.446760342730943741890e-10,5.625629734483486898248e-12,5.625876977849343642050e-12,2.301347187506942128574e-01,5.005610689770699806110e-18,0,nan,9.964783991165661463664e-01
35997,2.300389904665303115832e-01,2.300373968030812097372e-01,2.437601917704694091160e-10,5.602249716776240152929e-12,5.602496960142096896731e-12,2.300389904665303105261e-01,4.595295415049084619261e-18,0,nan,9.964842267058019929207e-01
36022,2.299991623883432119267e-01,2.299975701039184004570e-01,2.433800517342088744836e-10,5.592548183081222282649e-12,5.592795426447079026451e-12,2.299991623883432108561e-01,4.655015410541765354298e-18,0,nan,9.964866491230472462680e-01
36057,2.299434609505730375129e-01,2.299418705931772877009e-01,2.428492927046384264245e-10,5.579005506416433614139e-12,5.579252749782290357941e-12,2.299434609505730364287e-01,4.715081559629810905999e-18,0,nan,9.964900348486313826708e-01
36114,2.298528913439049222941e-01,2.298513041158430944517e-01,2.419884857183749217453e-10,5.557048375761702191528e-12,5.557295619127558935330e-12,2.298528913439049212099e-01,4.716939456999589105611e-18,0,nan,9.964955346598757084651e-01
36117,2.298481294611608613635e-01,2.298465423974937804548e-01,2.419433022401108268332e-10,5.555896090831926710256e-12,5.556143334197783454058e-12,2.298481294611608602928e-01,4.658074215523912818336e-18,0,nan,9.964958236414332214495e-01
36177,2.297529952606229269055e-01,2.297514114784260875541e-01,2.410421858441331000808e-10,5.532920466662704529044e-12,5.533167710028561272845e-12,2.297529952606229259839e-01,4.011141815876146695399e-18,0,nan,9.965015931799485940758e-01
36206,2.297070842350758004645e-01,2.297055020345481456676e-01,2.406083833013439939712e-10,5.521863246778698774363e-12,5.522110490144555518165e-12,2.297070842350757995429e-01,4.011943513546878422481e-18,0,nan,9.965043749163503400130e-01
36237,2.296580576152510192410e-01,2.296564771023317848709e-01,2.401459092835619461233e-10,5.510077639661993803418e-12,5.510324883027850547220e-12,2.296580576152510182381e-01,4.366870555133060478357e-18,0,nan,9.965073435592860510339e-01
36297,2.295633157952717737747e-01,2.295617385395028376181e-01,2.392544386217747830103e-10,5.487366624598601352356e-12,5.487613867964458096158e-12,2.295633157952717728261e-01,4.132528307662455851369e-18,0,nan,9.965130748739267959463e-01
36299,2.295601610986703346683e-01,2.295585839512649744773e-01,2.392248053077715645916e-10,5.486611849436300304168e-12,5.486859092802157047970e-12,2.295601610986703337196e-01,4.132585098322233834837e-18,0,nan,9.965132655905090585053e-01
36357,2.294687690748191265282e-01,2.294671950641380546204e-01,2.383677402156171733776e-10,5.464786445160458365510e-12,5.465033688526315109312e-12,2.294687690748191254982e-01,4.488593667948759333429e-18,0,nan,9.965187872177298649161e-01
36392,2.294137066319978619176e-01,2.294121345087398479830e-01,2.378526900576790490059e-10,5.451674709340367016694e-12,5.451921952706223760496e-12,2.294137066319978608469e-01,4.666894847075824093937e-18,0,nan,9.965221106945479862069e-01
36417,2.293744167319070017863e-01,2.293728459543157799052e-01,2.374857807123866211873e-10,5.442336133859353332792e-12,5.442583377225210076594e-12,2.293744167319070006750e-01,4.844948458644098956785e-18,0,nan,9.965244806839372320893e-01
36477,2.292802580484022351913e-01,2.292786904919668196991e-01,2.366085270468522843338e-10,5.420014731936837163274e-12,5.420261975302693907076e-12,2.292802580484022340800e-01,4.846938137007153100007e-18,0,nan,9.965301553651788657776e-01
36485,2.292677181508894587752e-01,2.292661510230432190968e-01,2.364919136790836673151e-10,5.417048233685170229279e-12,5.417295477051026973081e-12,2.292677181508894576368e-01,4.965427711722367129585e-18,0,nan,9.965309105749871718843e-01
36537,2.291862923099977303608e-01,2.291847279628476029089e-01,2.357359464383100984712e-10,5.397821289271284274834e-12,5.398068532637141018636e-12,2.291862923099977292224e-01,4.967191840469941651475e-18,0,nan,9.965358113534777521089e-01
36579,2.291206307148205806150e-01,2.291190686071409953996e-01,2.351279030667549295113e-10,5.382361510608532930758e-12,5.382608753974389674560e-12,2.291206307148205795036e-01,4.850314977444576168907e-18,0,nan,9.965397594719659933376e-01
36597,2.290925188061858455869e-01,2.290909576565135716828e-01,2.348680063876728322831e-10,5.375754864286093369286e-12,5.376002107651950113088e-12,2.290925188061858445163e-01,4.673437835982824196768e-18,0,nan,9.965414487402548490182e-01
36657,2.289989368302320091531e-01,2.289973788662928004273e-01,2.340046746745946193814e-10,5.353814523859012263707e-12,5.354061767224869007509e-12,2.289989368302320080553e-01,4.793710900306021564222e-18,0,nan,9.965470676163340024538e-01
36673,2.289740138937795006763e-01,2.289724567773934937528e-01,2.337752270987699409494e-10,5.347984942494765305882e-12,5.348232185860622049684e-12,2.289740138937794996057e-01,4.675856561723669885001e-18,0,nan,9.965485628685650124699e-01
36717,2.289055456791485603678e-01,2.289039908892598406494e-01,2.331459193546294794830e-10,5.331999343232571082768e-12,5.332246586598427826570e-12,2.289055456791485592701e-01,4.795666685945083239122e-18,0,nan,9.965526680719468055007e-01
36767,2.288278649843129239778e-01,2.288263128305866737818e-01,2.324337629197123873670e-10,5.313914972782244445479e-12,5.314162216148101189280e-12,2.288278649843129229071e-01,4.678842960855457873651e-18,0,nan,9.965573211117926236851e-01
36777,2.288123446536688146359e-01,2.288107930262097897134e-01,2.322917087564233978936e-10,5.310308405925608633604e-12,5.310555649291465377405e-12,2.288123446536688135382e-01,4.797620081657476542800e-18,0,nan,9.965582501967374276877e-01
36837,2.287193330582213495302e-01,2.287177845816325806269e-01,2.314420114789394927458e-10,5.288740803645876646304e-12,5.288988047011733390106e-12,2.287193330582213484460e-01,4.740317130119983248601e-18,0,nan,9.965638140797673730632e-01
36861,2.286821813053427060984e-01,2.286806340858790597282e-01,2.311033893149242616323e-10,5.280148094628830987457e-12,5.280395337994687731259e-12,2.286821813053427049871e-01,4.859614424063037213462e-18,0,nan,9.965660345451259945356e-01
36897,2.286265102009045103873e-01,2.286249648636874911596e-01,2.305967963887158367749e-10,5.267295636203707274262e-12,5.267542879569564018064e-12,2.286265102009045093031e-01,4.742241709120988158517e-18,0,nan,9.965693598095202174539e-01
36955,2.285369601979242989238e-01,2.285354178845602205519e-01,2.297839866844855848114e-10,5.246680850092516493692e-12,5.246928093458373237494e-12,2.285369601979242977719e-01,5.040606155206536516124e-18,0,nan,9.965747035085558542221e-01
36957,2.285338753934611325137e-01,2.285323331841778697631e-01,2.297560326171554973346e-10,5.245972011426728995406e-12,5.246219254792585739208e-12,2.285338753934611313753e-01,4.981372145157050943262e-18,0,nan,9.965748874739062809422e-01
37018,2.284398887440662312935e-01,2.284383497031853713034e-01,2.289057877869233556425e-10,5.224416679545946805893e-12,5.224663922911803549695e-12,2.284398887440662301415e-01,5.042748070834765575071e-18,0,nan,9.965804888365544530028e-01
37050,2.283906614755747442261e-01,2.283891240921248787427e-01,2.284615741982740036093e-10,5.213158526392082971533e-12,5.213405769757939715335e-12,2.283906614755747431690e-01,4.628460337842745622222e-18,0,nan,9.965834198560960912380e-01
37078,2.283476310917047658738e-01,2.283460951558734222850e-01,2.280739080101171337385e-10,5.203335484217849761323e-12,5.203582727583706505125e-12,2.283476310917047647896e-01,4.748033370445113794764e-18,0,nan,9.965859803342125582582e-01
37138,2.282555594348015243477e-01,2.282540265927617472520e-01,2.272463880094108721570e-10,5.182373187892505733831e-12,5.182620431258362477633e-12,2.282555594348015233584e-01,4.334328087529514848749e-18,0,nan,9.965914540282736705859e-01
37145,2.282448298260273981876e-01,2.282432973441993496062e-01,2.271501266267107457071e-10,5.179935291964018933942e-12,5.180182535329875677744e-12,2.282448298260273971847e-01,4.393908989366862701121e-18,0,nan,9.965920914701497911330e-01
37198,2.281636730994876735578e-01,2.281621433400403773376e-01,2.264231979534146439201e-10,5.161528929761781462141e-12,5.161776173127638205943e-12,2.281636730994876725821e-01,4.276675344420307934763e-18,0,nan,9.965969100043917623449e-01
37240,2.280994625720016433506e-01,2.280979349637369504904e-01,2.258495253813825672357e-10,5.147007724602611499584e-12,5.147254967968468243386e-12,2.280994625720016423341e-01,4.456124206712289580931e-18,0,nan,9.966007186910932438861e-01
37258,2.280719714154152582316e-01,2.280704447274198197406e-01,2.256043082624797819637e-10,5.140801856622321196432e-12,5.141049099988177940234e-12,2.280719714154152572423e-01,4.337817033163743813880e-18,0,nan,9.966023483476703565594e-01
37318,2.279804537157331825145e-01,2.279789300881070425930e-01,2.247896896061738982260e-10,5.120191122796274484858e-12,5.120438366162131228660e-12,2.279804537157331815388e-01,4.280112348814113295217e-18,0,nan,9.966077691426669153902e-01
37335,2.279545570583274157980e-01,2.279530342957990292786e-01,2.245596534541981581390e-10,5.114372449839514307209e-12,5.114619693205371051011e-12,2.279545570583274148222e-01,4.280598588723443423023e-18,0,nan,9.966093018558464228631e-01
37378,2.278891193370633948734e-01,2.278875987587816632650e-01,2.239793129007852342885e-10,5.099695890052976189731e-12,5.099943133418832933533e-12,2.278891193370633938163e-01,4.638646729815339773576e-18,0,nan,9.966131724733972430791e-01
37431,2.278085925956766180796e-01,2.278070747018576818637e-01,2.232669855611241267203e-10,5.081687177830242864091e-12,5.081934421196099607893e-12,2.278085925956766170090e-01,4.699777269726017199088e-18,0,nan,9.966179309554186186359e-01
37438,2.277979676194772717333e-01,2.277964500795723352814e-01,2.231731493068559477506e-10,5.079315327531565195713e-12,5.079562570897421939515e-12,2.277979676194772706897e-01,4.581009224632223896373e-18,0,nan,9.966185584233397881182e-01
37498,2.277069979064722000120e-01,2.277054833940333341494e-01,2.223711702267439728495e-10,5.059048611664529583086e-12,5.059295855030386326888e-12,2.277069979064721989278e-01,4.761391535849183319301e-18,0,nan,9.966239270754399437913e-01
37527,2.276630942615121011449e-01,2.276615812084540922607e-01,2.219850386126537736946e-10,5.049293600677528333940e-12,5.049540844043385077742e-12,2.276630942615121000065e-01,5.000425232743731191541e-18,0,nan,9.966265157476350900530e-01
37558,2.276162095449483555693e-01,2.276146980491213390606e-01,2.215733473022130561131e-10,5.038894926102165473523e-12,5.039142169468022217325e-12,2.276162095449483544580e-01,4.882372960253463031420e-18,0,nan,9.966292785121143000355e-01
37618,2.275256018851856754304e-01,2.275240933951724083532e-01,2.207796524120506165243e-10,5.018853461637937147468e-12,5.019100705003793891270e-12,2.275256018851856742649e-01,5.122576649682097975974e-18,0,nan,9.966346128152548377861e-01
37623,2.275180593832636337105e-01,2.275165511432491815636e-01,2.207136966302688627513e-10,5.017188379940320082561e-12,5.017435623306176826363e-12,2.275180593832636325585e-01,5.063179649951724650435e-18,0,nan,9.966350565696822988090e-01
37678,2.274351742808210224419e-01,2.274336687858791473124e-01,2.199900576697130516081e-10,4.998923416134726403007e-12,4.999170659500583146809e-12,2.274351742808210213441e-01,4.826670734255654906593e-18,0,nan,9.966399300662330942640e-01
37720,2.273719817462523946200e-01,2.273704783414984550381e-01,2.194397661199444107342e-10,4.985038252487653858008e-12,4.985285495853510601810e-12,2.273719817462523935494e-01,4.708802012924718528588e-18,0,nan,9.966436420391999087402e-01
37738,2.273449260888255404759e-01,2.273434235782680665460e-01,2.192045354209981424815e-10,4.979103994451959188404e-12,4.979351237817815932206e-12,2.273449260888255394459e-01,4.530525847138558130488e-18,0,nan,9.966452303459043018637e-01
37798,2.272548566694821976081e-01,2.272533571326771282926e-01,2.184230582417441903316e-10,4.959394408373597522370e-12,4.959641651739454266172e-12,2.272548566694821965510e-01,4.651593077769955648180e-18,0,nan,9.966505137346114682226e-01
37816,2.272278706091147731949e-01,2.272263719623703619361e-01,2.181893998047317630881e-10,4.953502833501147574496e-12,4.953750076867004318297e-12,2.272278706091147720564e-01,5.010002857739734597725e-18,0,nan,9.966520954694341607820e-01
37858,2.271649653863635159141e-01,2.271634688127334793218e-01,2.176455989355555442553e-10,4.939793876536985194533e-12,4.940041119902841938335e-12,2.271649653863635147079e-01,5.309687234731175473253e-18,0,nan,9.966557803121894182352e-01
37913,2.270827209904089221684e-01,2.270812271237770850127e-01,2.169364344557576574565e-10,4.921921861810439983830e-12,4.922169105176296727631e-12,2.270827209904089209080e-01,5.550334345199398065288e-18,0,nan,9.966605933079553697896e-01
37918,2.270752516063094862301e-01,2.270737579853313687169e-01,2.168721305315541726020e-10,4.920301624362535850248e-12,4.920548867728392594050e-12,2.270752516063094849697e-01,5.550516917182964387070e-18,0,nan,9.966610301579688143293e-01
37978,2.269857146994056653992e-01,2.269842240206102481845e-01,2.161026262821569478638e-10,4.900916883984252012174e-12,4.901164127350108755976e-12,2.269857146994056641931e-01,5.313880296332507096495e-18,0,nan,9.966662633507801177064e-01
38010,2.269380337873406998638e-01,2.269365446734471412725e-01,2.156938357465690099914e-10,4.890622053058217649945e-12,4.890869296424074393747e-12,2.269380337873406986983e-01,5.135839576869258163215e-18,0,nan,9.966690476047999536669e-01
38038,2.268963540389614552429e-01,2.268948662919330540202e-01,2.153370596608782962825e-10,4.881638894181064154317e-12,4.881886137546920898119e-12,2.268963540389614540909e-01,5.077052970485542023882e-18,0,nan,9.966714799689575422651e-01
38098,2.268071690014885599787e-01,2.268056841758646675227e-01,2.145754043601578946998e-10,4.862466900308978563608e-12,4.862714143674835307410e-12,2.268071690014885587861e-01,5.258309933431723112408e-18,0,nan,9.966766800903429332796e-01
38108,2.267923218594300881521e-01,2.267908375197031953203e-01,2.144488402421712813577e-10,4.859281820531305977685e-12,4.859529063897162721487e-12,2.267923218594300869460e-01,5.318411606710972957846e-18,0,nan,9.966775451788242746326e-01
38158,2.267181589666796216916e-01,2.267166770521505533370e-01,2.138176342892130805639e-10,4.843400154234023493217e-12,4.843647397599880237019e-12,2.267181589666796205260e-01,5.140820394511104657106e-18,0,nan,9.966818637922896329060e-01
38205,2.266485562738735388418e-01,2.266470766325350692561e-01,2.132267446828061598409e-10,4.828537568278322508732e-12,4.828784811644179252534e-12,2.266485562738735376899e-01,5.082603777426483069909e-18,0,nan,9.966859129401226018098e-01
38218,2.266293233173870315671e-01,2.266278443036955736836e-01,2.130637235719156725241e-10,4.824437914265982870413e-12,4.824685157631839614215e-12,2.266293233173870304558e-01,4.903633874603650697573e-18,0,nan,9.966870311516663075786e-01
38278,2.265406614396019151670e-01,2.265391853165429764794e-01,2.123136465446928669584e-10,4.805579445092907070293e-12,4.805826688458763814095e-12,2.265406614396019140150e-01,5.085024476159985992890e-18,0,nan,9.966921822448607364833e-01
38303,2.265037701319070045095e-01,2.265022952102786846722e-01,2.120022398623042153479e-10,4.797752202863934164281e-12,4.797999446229790908083e-12,2.265037701319070033711e-01,5.026019127393828958132e-18,0,nan,9.966943237509730618099e-01
38338,2.264521727224332900110e-01,2.264506994798535557527e-01,2.115673777544519077156e-10,4.786824017716390469792e-12,4.787071261082247213594e-12,2.264521727224332888590e-01,5.087011506300862542442e-18,0,nan,9.966973171477835627343e-01
38398,2.263638565580873938666e-01,2.263623861858849828463e-01,2.108248919565282332530e-10,4.768170909387605622256e-12,4.768418152753462366058e-12,2.263638565580873927282e-01,5.029125667054761712719e-18,0,nan,9.967024359358720114288e-01
38401,2.263594452685215294071e-01,2.263579750395737280995e-01,2.107878665201824363696e-10,4.767240926966638196635e-12,4.767488170332494940437e-12,2.263594452685215282551e-01,5.089095384994060181223e-18,0,nan,9.967026914536087528777e-01
38458,2.262757123418471824183e-01,2.262742448299713067972e-01,2.100861641126567813732e-10,4.749619403544084097536e-12,4.749866646909940841338e-12,2.262757123418471811986e-01,5.390447924890334936628e-18,0,nan,9.967075386840935833613e-01
38500,2.262141133772904807618e-01,2.262126478616901544385e-01,2.095712772979198351686e-10,4.736693422248374533303e-12,4.736940665614231277105e-12,2.262141133772904795420e-01,5.391915764388555208447e-18,0,nan,9.967111011040420042654e-01
38519,2.261862747058270367519e-01,2.261848100916986714995e-01,2.093389509641651904772e-10,4.730862130277114426833e-12,4.731109373642971170635e-12,2.261862747058270355321e-01,5.392579393389557144961e-18,0,nan,9.967127101118241391375e-01
38579,2.260984754245949575650e-01,2.260970136506780836549e-01,2.086077263298009083955e-10,4.712513368011596424104e-12,4.712760611377453167906e-12,2.260984754245949562504e-01,5.814259170345881405032e-18,0,nan,9.967177807391229260310e-01
38598,2.260707078170148283782e-01,2.260692469404322891538e-01,2.083769409558954014678e-10,4.706723697959846726617e-12,4.706970941325703470419e-12,2.260707078170148271584e-01,5.395336069073835922884e-18,0,nan,9.967193831369805747289e-01
38639,2.260108462856738473971e-01,2.260093873420697756205e-01,2.078801853476486834740e-10,4.694264083451799303188e-12,4.694511326817656046990e-12,2.260108462856738461097e-01,5.696585367408301563623e-18,0,nan,9.967228355498977039628e-01
38697,2.259262992907409678243e-01,2.259248430737434556944e-01,2.071803744707936373861e-10,4.676717016625311417299e-12,4.676964259991168161101e-12,2.259262992907409665368e-01,5.698717165148117522823e-18,0,nan,9.967277069012284429201e-01
38699,2.259233866965016021273e-01,2.259219305733613979094e-01,2.071563037884997618256e-10,4.676113584261593918177e-12,4.676360827627450661979e-12,2.259233866965016008534e-01,5.638803362937523169038e-18,0,nan,9.967278746172656289258e-01
38759,2.258360960674924742224e-01,2.258346427550166310878e-01,2.064360576197069058194e-10,4.658061183984985112494e-12,4.658308427350841856296e-12,2.258360960674924729620e-01,5.580972428507289081830e-18,0,nan,9.967328980138920900881e-01
38796,2.257823508130418723632e-01,2.257808992289456330140e-01,2.059937075844301679579e-10,4.646977473898339551422e-12,4.647224717264196295224e-12,2.257823508130418711028e-01,5.582300923769083439751e-18,0,nan,9.967359879951327797658e-01
38819,2.257489738120175532356e-01,2.257475233004556689436e-01,2.057194230032889637158e-10,4.640106201987181547612e-12,4.640353445353038291414e-12,2.257489738120175519617e-01,5.643159883115494112738e-18,0,nan,9.967379058119941997855e-01
38879,2.256620193463854037448e-01,2.256605716260358590131e-01,2.050063762940566086676e-10,4.622247963396345814647e-12,4.622495206762202558449e-12,2.256620193463854025251e-01,5.405107370655680413595e-18,0,nan,9.967428980833442260512e-01
38896,2.256374126724791320418e-01,2.256359657412159892972e-01,2.048049954443989098843e-10,4.617205624881881380915e-12,4.617452868247738124717e-12,2.256374126724791308492e-01,5.285570223521351181902e-18,0,nan,9.967443097472581869586e-01
38939,2.255752320898228604047e-01,2.255737871510325002220e-01,2.042968940377589804274e-10,4.604485799046016262986e-12,4.604733042411873006788e-12,2.255752320898228592392e-01,5.166867499698789867344e-18,0,nan,9.967478748992730349580e-01
38996,2.254929385471215156652e-01,2.254914962419150034980e-01,2.036261662764853688656e-10,4.587700127274180738530e-12,4.587947370640037482332e-12,2.254929385471215144590e-01,5.349058487869534530666e-18,0,nan,9.967525886233965365640e-01
38999,2.254886114644559772549e-01,2.254871692976197947676e-01,2.035909529692509591126e-10,4.586819045418191381750e-12,4.587066288784048125552e-12,2.254886114644559760351e-01,5.409264069367243852869e-18,0,nan,9.967528363306734596138e-01
39059,2.254021568952911305360e-01,2.254007174908519535114e-01,2.028885300106808148942e-10,4.569247044587068413586e-12,4.569494287952925157388e-12,2.254021568952911293028e-01,5.471464817327245878045e-18,0,nan,9.967577824480036601581e-01
39095,2.253503636226437850291e-01,2.253489258710751512650e-01,2.024687553974274475426e-10,4.558749053808225404047e-12,4.558996297174082147849e-12,2.253503636226437837822e-01,5.532862154357070515173e-18,0,nan,9.967607427967970734574e-01
39119,2.253158678101962737294e-01,2.253144311586444534701e-01,2.021896022696979780179e-10,4.551769144163427576949e-12,4.552016387529284320751e-12,2.253158678101962723606e-01,6.075050355157482964799e-18,0,nan,9.967627133212904523714e-01
39179,2.252297436398823426626e-01,2.252283097317554454701e-01,2.014941470376806656160e-10,4.534384697239653486058e-12,4.534631940605510229860e-12,2.252297436398823413345e-01,5.896857314806100305132e-18,0,nan,9.967676290201325982289e-01
39196,2.252053716955962750149e-01,2.252039385630592815382e-01,2.012977295884402696117e-10,4.529476005412020929656e-12,4.529723248777877673458e-12,2.252053716955962737138e-01,5.777138427857696864872e-18,0,nan,9.967690190522552406505e-01
39239,2.251437838178848099781e-01,2.251423526437673110689e-01,2.008021417879831329299e-10,4.517093062335385571054e-12,4.517340305701242314856e-12,2.251437838178848086906e-01,5.718523771759857096952e-18,0,nan,9.967725296137040728178e-01
39296,2.250622737011964169833e-01,2.250608451157091687266e-01,2.001479119914742591021e-10,4.500751396874642710622e-12,4.500998640240499454424e-12,2.250622737011964156551e-01,5.901245195176763157105e-18,0,nan,9.967771712489653543831e-01
39299,2.250579877805453870936e-01,2.250565593310683669821e-01,2.001135641742022823964e-10,4.499893603343789331311e-12,4.500140846709646075113e-12,2.250579877805453857384e-01,6.021793445200402752211e-18,0,nan,9.967774151707573025249e-01
39359,2.249723549669938720832e-01,2.249709292328347153358e-01,1.994283920284633957953e-10,4.482785689478440316324e-12,4.483032932844297060126e-12,2.249723549669938706737e-01,6.265048985409521899839e-18,0,nan,9.967822857596263576318e-01
39397,2.249182050212192381951e-01,2.249167810019604300727e-01,1.989962010618666544137e-10,4.471997742330417390071e-12,4.472244985696274133872e-12,2.249182050212192367992e-01,6.206301961832720334124e-18,0,nan,9.967853627548853953275e-01
39419,2.248868848191301429625e-01,2.248854617910122394054e-01,1.987466033597247583409e-10,4.465768695220813117169e-12,4.466015938586669860971e-12,2.248868848191301415124e-01,6.448221321868774421553e-18,0,nan,9.967871414482301412789e-01
39479,2.248015767816062939404e-01,2.248001564502987422383e-01,1.980681763521009251726e-10,4.448842000268367368678e-12,4.449089243634224112480e-12,2.248015767816062924226e-01,6.752101400758067931445e-18,0,nan,9.967919823040755304537e-01
39498,2.247745962761881489256e-01,2.247731767969534746887e-01,1.978540384571009936675e-10,4.443500605926669998941e-12,4.443747849292526742743e-12,2.247745962761881474213e-01,6.692618023769979899393e-18,0,nan,9.967935121603548813234e-01
39539,2.247164303018089139582e-01,2.247150126581262275384e-01,1.973930893632044007419e-10,4.432004989483223198742e-12,4.432252232849079942544e-12,2.247164303018089124946e-01,6.513421964248996774508e-18,0,nan,9.967968083942604956733e-01
39599,2.246314448298415058499e-01,2.246300298646433211297e-01,1.967213209225055105691e-10,4.415257052841418500394e-12,4.415504296207275244196e-12,2.246314448298415044269e-01,6.334889367181695394257e-18,0,nan,9.968016197854771876007e-01
39659,2.245466198185070451750e-01,2.245452075226978321746e-01,1.960528497297102229183e-10,4.398597585382740624399e-12,4.398844828748597368201e-12,2.245466198185070436842e-01,6.639057797318484791813e-18,0,nan,9.968064165440150061490e-01
39700,2.244887480676885976107e-01,2.244873375907535832457e-01,1.955979465792191359277e-10,4.387264189187474496832e-12,4.387511432553331240634e-12,2.244887480676885962012e-01,6.278545523387077875188e-18,0,nan,9.968096859471049808223e-01
39719,2.244619547232906768260e-01,2.244605450878194519908e-01,1.953876546531557075480e-10,4.382025987161125035248e-12,4.382273230526981779050e-12,2.244619547232906754165e-01,6.279294974369688775982e-18,0,nan,9.968111987357636280082e-01
39779,2.243774490023425487065e-01,2.243760420182025900596e-01,1.947257147282234163385e-10,4.365541663195613784666e-12,4.365788906561470528468e-12,2.243774490023425472699e-01,6.402461053598551730685e-18,0,nan,9.968159664262160195888e-01
39802,2.243450972853000795616e-01,2.243436913151250134595e-01,1.944728297711851682711e-10,4.359245687692815713747e-12,4.359492931058672457549e-12,2.243450972853000781115e-01,6.463793607467344647917e-18,0,nan,9.968177902097569664211e-01
39839,2.242931021164607807038e-01,2.242916977746893452084e-01,1.940670091557694489334e-10,4.349144023421866566396e-12,4.349391266787723310198e-12,2.242931021164607791589e-01,6.888255060958728311725e-18,0,nan,9.968207196804714121264e-01
39899,2.242089135290745681033e-01,2.242075118207526112605e-01,1.934115173005720097793e-10,4.332832482644217368493e-12,4.333079726010074112295e-12,2.242089135290745666531e-01,6.467719694432737318963e-18,0,nan,9.968254585632382572171e-01
39904,2.242019049421209054976e-01,2.242005034528518391868e-01,1.933570374000212362547e-10,4.331477055765328725412e-12,4.331724299131185469214e-12,2.242019049421209040204e-01,6.588817612378693206710e-18,0,nan,9.968258528234414653419e-01
39959,2.241248827062274178839e-01,2.241234836224793155676e-01,1.927592186897957398209e-10,4.316606460488269744065e-12,4.316853703854126487867e-12,2.241248827062274163118e-01,7.014362399754643907521e-18,0,nan,9.968301831388371538382e-01
40006,2.240591684113863991631e-01,2.240577713773830743080e-01,1.922504686689041547744e-10,4.303955435677152888854e-12,4.304202679043009632655e-12,2.240591684113863975774e-01,7.076906017738615194926e-18,0,nan,9.968338741046756888969e-01
40020,2.240396125524987425034e-01,2.240382161280131182964e-01,1.920993010169608638066e-10,4.300197079766789290099e-12,4.300444323132646033900e-12,2.240396125524987409178e-01,7.077523743210764343780e-18,0,nan,9.968349718564338396692e-01
40080,2.239558982745092070952e-01,2.239545044568292164923e-01,1.914533804949827106516e-10,4.284141774174965741312e-12,4.284389017540822485113e-12,2.239558982745092055502e-01,6.898626505018891429890e-18,0,nan,9.968396677733299861691e-01
40109,2.239154923882738141584e-01,2.239140998274119539048e-01,1.911423097017289696830e-10,4.276411783317489457773e-12,4.276659026683346201575e-12,2.239154923882738125999e-01,6.960396559990466914112e-18,0,nan,9.968419324026127026307e-01
40140,2.238723401659608797977e-01,2.238709489463402199769e-01,1.908105924262140090679e-10,4.268170265146075173159e-12,4.268417508511931916961e-12,2.238723401659608782933e-01,6.719590786465394579118e-18,0,nan,9.968443495747714314732e-01
40200,2.237889377032318331232e-01,2.237875490729665260080e-01,1.901709169749330454659e-10,4.252281991204187618538e-12,4.252529234570044362340e-12,2.237889377032318316459e-01,6.600976237576405223067e-18,0,nan,9.968490173235498615491e-01
40212,2.237722758422840536424e-01,2.237708877288490454219e-01,1.900433536641551871145e-10,4.249114275540100137611e-12,4.249361518905956881413e-12,2.237722758422840521245e-01,6.783159512349593475360e-18,0,nan,9.968499491924853226450e-01
40260,2.237056903652323168105e-01,2.237043043156604416245e-01,1.895343344603479532128e-10,4.236476395464719433974e-12,4.236723638830576177775e-12,2.237056903652323152927e-01,6.785178503960000985953e-18,0,nan,9.968536710820833895009e-01
40315,2.236295161352225152889e-01,2.236281324437127272081e-01,1.889535008672204099792e-10,4.222060091392410533122e-12,4.222307334758267276924e-12,2.236295161352225137303e-01,6.969297478627582863267e-18,0,nan,9.968579247903635920706e-01
40320,2.236225976333887686622e-01,2.236212141558901965975e-01,1.889008253551582561117e-10,4.220752925590128175246e-12,4.221000168955984919048e-12,2.236225976333887671173e-01,6.908908635095668332558e-18,0,nan,9.968583109124193394218e-01
40380,2.235396589916279497798e-01,2.235382780776240806581e-01,1.882703702841318785401e-10,4.205111033746100008584e-12,4.205358277111956752386e-12,2.235396589916279482077e-01,7.032725902846884877770e-18,0,nan,9.968629368762369950081e-01
40418,2.234872106507190939509e-01,2.234858313558435738704e-01,1.878726529525165938146e-10,4.195246449335487791539e-12,4.195493692701344535341e-12,2.234872106507190924195e-01,6.852452827957148545470e-18,0,nan,9.968658595091021438952e-01
40440,2.234568739263612030733e-01,2.234554955673147041750e-01,1.876429500226974386895e-10,4.189550176558223483004e-12,4.189797419924080226806e-12,2.234568739263612015690e-01,6.732084307325358903499e-18,0,nan,9.968675490348503205281e-01
40500,2.233742419264688341903e-01,2.233728661138833809677e-01,1.870185454955516348470e-10,4.174069815069143602189e-12,4.174317058435000345991e-12,2.233742419264688326995e-01,6.673902838171952086069e-18,0,nan,9.968721474492106654724e-01
40521,2.233453567939926859829e-01,2.233439818706688912380e-01,1.868007128711020255946e-10,4.168670606594889412288e-12,4.168917849960746156089e-12,2.233453567939926844650e-01,6.796125351644349371193e-18,0,nan,9.968737536583809859931e-01
40560,2.232917624832846132120e-01,2.232903892087046321163e-01,1.863971377752815385855e-10,4.158669414696190070798e-12,4.158916658062046814600e-12,2.232917624832846116806e-01,6.858450807160504550937e-18,0,nan,9.968767321799094282761e-01
40620,2.232094350905803967498e-01,2.232080643455908100102e-01,1.857787080810016198879e-10,4.143348445189473934034e-12,4.143595688555330677836e-12,2.232094350905803952591e-01,6.678830518802206942954e-18,0,nan,9.968813032871807191734e-01
40625,2.232025813221015887256e-01,2.232012107875326175287e-01,1.857273061127290115086e-10,4.142075266634047780549e-12,4.142322509999904524351e-12,2.232025813221015872348e-01,6.679035602264118209528e-18,0,nan,9.968816835997198257677e-01
40680,2.231272592445508688160e-01,2.231258910207768411969e-01,1.851632377770053232704e-10,4.128106380590446615923e-12,4.128353623956303359725e-12,2.231272592445508673659e-01,6.499073267018478347315e-18,0,nan,9.968858608309039874367e-01
40729,2.230602610391722317068e-01,2.230588948682062721911e-01,1.846627861039200178604e-10,4.115716863109769723694e-12,4.115964106475626467496e-12,2.230602610391722302703e-01,6.440268077562294751147e-18,0,nan,9.968895728048997765072e-01
40740,2.230452344437983993442e-01,2.230438687329050868408e-01,1.845507083714310126738e-10,4.112942699190915622076e-12,4.113189942556772365877e-12,2.230452344437983979483e-01,6.258417941795658823917e-18,0,nan,9.968904048706066250334e-01
40800,2.229633601893180195052e-01,2.229619969830103200041e-01,1.839411015149421190939e-10,4.097856883492511205423e-12,4.098104126858367949225e-12,2.229633601893180180957e-01,6.321499743430409199909e-18,0,nan,9.968949354654665441001e-01
40834,2.229170314155609430200e-01,2.229156696248513295502e-01,1.835969479959667020252e-10,4.089342623198280514041e-12,4.089589866564137257843e-12,2.229170314155609416377e-01,6.201220970604228653632e-18,0,nan,9.968974968568940749959e-01
40860,2.228816359844825126263e-01,2.228802752745048184501e-01,1.833343989994213131494e-10,4.082848420166598424017e-12,4.083095663532455167818e-12,2.228816359844825112168e-01,6.323817653282505220325e-18,0,nan,9.968994526743147398338e-01
40920,2.228000613350276200628e-01,2.227987031131635724387e-01,1.827305827566785379743e-10,4.067916800014629034920e-12,4.068164043380485778722e-12,2.228000613350276186940e-01,6.143648410871204612093e-18,0,nan,9.969039565556378346264e-01
40938,2.227756180298877480785e-01,2.227742605528614420823e-01,1.825499980229755325766e-10,4.063452222768004034146e-12,4.063699466133860777948e-12,2.227756180298877467639e-01,5.900982996991650319497e-18,0,nan,9.969053051298689083161e-01
40980,2.227186357490373599759e-01,2.227172800071096053748e-01,1.821296348571727321280e-10,4.053061517928927672999e-12,4.053308761294784416801e-12,2.227186357490373586613e-01,5.902492756016965274345e-18,0,nan,9.969084471675805813251e-01
41040,2.226373587369294593821e-01,2.226360054667994077418e-01,1.815315375087470783019e-10,4.038282072853907117575e-12,4.038529316219763861377e-12,2.226373587369294580540e-01,5.965520202133261759746e-18,0,nan,9.969129245679483729975e-01
41043,2.226332987776383528339e-01,2.226319456308852403790e-01,1.815017071510100012782e-10,4.037545082388997939835e-12,4.037792325754854683637e-12,2.226332987776383515193e-01,5.904755224651570347087e-18,0,nan,9.969131480921951896784e-01
41100,2.225562298114408966971e-01,2.225548790050084814609e-01,1.809362730553776147872e-10,4.023577967747707066163e-12,4.023825211113563809965e-12,2.225562298114408953283e-01,6.150379362207291945219e-18,0,nan,9.969173888142096905183e-01
41148,2.224914329674470350739e-01,2.224900841261664167836e-01,1.804620893984225069714e-10,4.011868596967268797278e-12,4.012115840333125541080e-12,2.224914329674470337729e-01,5.847607656753967220800e-18,0,nan,9.969209507786673318884e-01
41160,2.224752484876135557619e-01,2.224739001368169957746e-01,1.803438239759350498997e-10,4.008948709544251500287e-12,4.009195952910108244089e-12,2.224752484876135544473e-01,5.908950065570395416505e-18,0,nan,9.969218399634985713518e-01
41220,2.223944142827799888188e-01,2.223930683795955520515e-01,1.797541728829596257789e-10,3.994393809115719218768e-12,3.994641052481575962570e-12,2.223944142827799874907e-01,5.972036957753670896986e-18,0,nan,9.969262780726170319304e-01
41254,2.223486733553289065304e-01,2.223473288355773979280e-01,1.794212727003366696500e-10,3.986178854361570866854e-12,3.986426097727427610656e-12,2.223486733553289052700e-01,5.668507063679280402570e-18,0,nan,9.969287872341908384962e-01
41280,2.223137267165492878251e-01,2.223123832529910568493e-01,1.791673025214488619133e-10,3.979912781235422545005e-12,3.980160024601279288807e-12,2.223137267165492865647e-01,5.669398125476047855509e-18,0,nan,9.969307031980374710599e-01
41340,2.222331853107930636863e-01,2.222318442789127030036e-01,1.785831957676580418994e-10,3.965505144541089209621e-12,3.965752387906945953423e-12,2.222331853107930624801e-01,5.427519365315707991969e-18,0,nan,9.969351153959050601517e-01
41360,2.222063705733310924313e-01,2.222050303502501874078e-01,1.783891047105408335880e-10,3.960718825482394106044e-12,3.960966068848250849846e-12,2.222063705733310912929e-01,5.123220716725978338315e-18,0,nan,9.969365832653953356170e-01
41400,2.221527895896315318088e-01,2.221514509815180568619e-01,1.780018356279132772180e-10,3.951170421498542427614e-12,3.951417664864399171416e-12,2.221527895896315306568e-01,5.185461818389940051563e-18,0,nan,9.969395147220401138849e-01
41460,2.220725390794197029150e-01,2.220712028871992509143e-01,1.774232052374370055290e-10,3.936908138365774200188e-12,3.937155381731630943990e-12,2.220725390794197017631e-01,5.187335692387755369961e-18,0,nan,9.969439012319404209159e-01
41466,2.220645219968317666273e-01,2.220631860457689768528e-01,1.773654916891226730407e-10,3.935485876120745811893e-12,3.935733119486602555695e-12,2.220645219968317654754e-01,5.187522968132134814660e-18,0,nan,9.969443391801646394573e-01
41521,2.219910994361456375347e-01,2.219897656920493201807e-01,1.768377121266809631355e-10,3.922481927021806095397e-12,3.922729170387662839199e-12,2.219910994361456363963e-01,5.128188850820286563964e-18,0,nan,9.969483477687960050646e-01
41572,2.219231250229347401817e-01,2.219217933194413680867e-01,1.763503411480471575764e-10,3.910477408893936272662e-12,3.910724652259793016464e-12,2.219231250229347390975e-01,4.885485333596744829935e-18,0,nan,9.969520552832483050896e-01
41581,2.219111403363113761412e-01,2.219098089923411177052e-01,1.762645359502132917501e-10,3.908364305272367811191e-12,3.908611548638224554993e-12,2.219111403363113750841e-01,4.763605452936306500405e-18,0,nan,9.969527086001347597564e-01
41641,2.218313250319989020425e-01,2.218299960803914526561e-01,1.756940394168039062573e-10,3.894317716927647547146e-12,3.894564960293504290948e-12,2.218313250319989009311e-01,5.009694760815846537924e-18,0,nan,9.969570567807265990294e-01
41678,2.217821770702348879148e-01,2.217808495900638292563e-01,1.753435618313040175100e-10,3.885690862638683318194e-12,3.885938106004540061996e-12,2.217821770702348867764e-01,5.133019686921292143195e-18,0,nan,9.969597318763014047460e-01
41701,2.217516530584026272175e-01,2.217503264914309554773e-01,1.751262061678215590163e-10,3.880341703123327247266e-12,3.880588946489183991068e-12,2.217516530584026260791e-01,5.133726244692104105435e-18,0,nan,9.969613923647970887072e-01
41761,2.216721239528840441390e-01,2.216707997628571164982e-01,1.745610199678217186787e-10,3.866435808612793524079e-12,3.866683051978650267881e-12,2.216721239528840431496e-01,4.463053201056998118954e-18,0,nan,9.969657154062607391787e-01
41785,2.216403522105177388107e-01,2.216390289691232411845e-01,1.743356830480670997942e-10,3.860892982918764035031e-12,3.861140226284620778833e-12,2.216403522105177378349e-01,4.402546492572525161331e-18,0,nan,9.969674411229342843961e-01
41821,2.215927372549585324556e-01,2.215914154342210941882e-01,1.739984647034438174016e-10,3.852599581733477966842e-12,3.852846825099334710644e-12,2.215927372549585314934e-01,4.342332876071522018417e-18,0,nan,9.969700259587232391251e-01
41881,2.215134925062822641881e-01,2.215121730472146221010e-01,1.734385243823199264085e-10,3.838832574373558206500e-12,3.839079817739414950302e-12,2.215134925062822632529e-01,4.221523317556951315351e-18,0,nan,9.969743240754836471808e-01
41892,2.214989796638592582965e-01,2.214976606369406808978e-01,1.733361510505346660065e-10,3.836316096265081571292e-12,3.836563339630938315094e-12,2.214989796638592573343e-01,4.344170928196319582369e-18,0,nan,9.969751107188166234976e-01
41941,2.214343892506392076278e-01,2.214330721456570142780e-01,1.728811831319947387299e-10,3.825134341939015548523e-12,3.825381585304872292325e-12,2.214343892506392066656e-01,4.345438083656229346056e-18,0,nan,9.969786098095365933520e-01
42000,2.213567419175892787950e-01,2.213554271200960533853e-01,1.723356500804272839831e-10,3.811731050716048951603e-12,3.811978294081905695405e-12,2.213567419175892778192e-01,4.408187194949932362395e-18,0,nan,9.969828120909271905068e-01
42001,2.213554270339282283400e-01,2.213541122754822679854e-01,1.723264251988567160153e-10,3.811504443321044670037e-12,3.811751686686901413839e-12,2.213554270339282273777e-01,4.346988194391093837064e-18,0,nan,9.969828832135744401560e-01
42061,2.212766054041502866197e-01,2.212752929847262626752e-01,1.717742349470802727230e-10,3.797942440863811237736e-12,3.798189684229667981538e-12,2.212766054041502855897e-01,4.654771623868695613564e-18,0,nan,9.969871443399894362812e-01
42107,2.212162704155158357084e-01,2.212149597842747990539e-01,1.713526182816021802007e-10,3.787590615110632702181e-12,3.787837858476489445982e-12,2.212162704155158346784e-01,4.656041176024577110674e-18,0,nan,9.969904029214414752655e-01
42121,2.211979239113957305881e-01,2.211966138235140547482e-01,1.712245968575788642593e-10,3.784447900332553194241e-12,3.784695143698409938043e-12,2.211979239113957295581e-01,4.656427355411385149328e-18,0,nan,9.969913932408758470440e-01
42181,2.211193821078316842514e-01,2.211180743440472671034e-01,1.706774955269688577617e-10,3.771020390882021626193e-12,3.771267634247878369995e-12,2.211193821078316831537e-01,4.964534041191554966082e-18,0,nan,9.969956299680320801300e-01
42215,2.210749369229167970985e-01,2.210736304728290653747e-01,1.703685916678041885310e-10,3.763441060727332139978e-12,3.763688304093188883780e-12,2.210749369229167960008e-01,4.965532117393896914685e-18,0,nan,9.969980253958757337356e-01
42241,2.210409795476895288149e-01,2.210396741005915720654e-01,1.701329156665440505345e-10,3.757659485025256944780e-12,3.757906728391113688582e-12,2.210409795476895277036e-01,5.027607229535814785718e-18,0,nan,9.969998545729627583171e-01
42301,2.209627157872524780237e-01,2.209614126494642682562e-01,1.695908421012607217225e-10,3.744364758602696668671e-12,3.744612001968553412473e-12,2.209627157872524769123e-01,5.029387979950571752775e-18,0,nan,9.970040671068808249967e-01
42323,2.209340537647637286582e-01,2.209327514718808527385e-01,1.693927067794183548383e-10,3.739506523915520204190e-12,3.739753767281376947992e-12,2.209340537647637275063e-01,5.214066318143901828531e-18,0,nan,9.970056086882660584952e-01
42361,2.208845903848432448756e-01,2.208832895490219488531e-01,1.690512597687330863068e-10,3.731135790751610459991e-12,3.731383034117467203793e-12,2.208845903848432436559e-01,5.522012386292241255894e-18,0,nan,9.970082676207095860512e-01
42421,2.208066029008118003415e-01,2.208053043596482617591e-01,1.685141537182390308127e-10,3.717972163875858768384e-12,3.718219407241715512186e-12,2.208066029008117991760e-01,5.278453271370139006454e-18,0,nan,9.970124561650847622488e-01
42432,2.207923201211380966671e-01,2.207910219998716190945e-01,1.684159517101621525132e-10,3.715565887199846411419e-12,3.715813130565703155221e-12,2.207923201211380955151e-01,5.217413393879918192396e-18,0,nan,9.970132227705130583675e-01
42481,2.207287528975232224947e-01,2.207274566437417603318e-01,1.679795091097360215853e-10,3.704873463615971059989e-12,3.705120706981827803791e-12,2.207287528975232214105e-01,4.911920890473486539922e-18,0,nan,9.970166327903565135576e-01
42540,2.206523340346586676370e-01,2.206510400230737161282e-01,1.674561612077523472971e-10,3.692055988778961694878e-12,3.692303232144818438680e-12,2.206523340346586665935e-01,4.729361216969427860722e-18,0,nan,9.970207282309776006669e-01
42541,2.206510399393456355206e-01,2.206497459657038438157e-01,1.674473112128870507091e-10,3.691839278819539848735e-12,3.692086522185396592537e-12,2.206510399393456344636e-01,4.790809589947776086969e-18,0,nan,9.970207975465914468165e-01
42601,2.205734635926382376992e-01,2.205721718919267868291e-01,1.669175454060965161604e-10,3.678869201511926768271e-12,3.679116444877783512073e-12,2.205734635926382366557e-01,4.731052294416284920387e-18,0,nan,9.970249504835746075780e-01
42649,2.205115005853880538040e-01,2.205102106978522595891e-01,1.664954741086293728258e-10,3.668539024909745707514e-12,3.668786268275602451316e-12,2.205115005853880528417e-01,4.363624688628354645435e-18,0,nan,9.970282643565768754528e-01
42661,2.204960234257394178576e-01,2.204947339907818572535e-01,1.663901971755559151108e-10,3.665962826867276958347e-12,3.666210070233133702149e-12,2.204960234257394169225e-01,4.241003348904779481722e-18,0,nan,9.970290916508114591557e-01
42721,2.204187190089549591422e-01,2.204174318326075214964e-01,1.658652521142992425301e-10,3.653119753179838074574e-12,3.653366996545694818375e-12,2.204187190089549582071e-01,4.242490737507444851463e-18,0,nan,9.970332210975298389594e-01
42759,2.203698295636903133781e-01,2.203685438141157966111e-01,1.655340233842457217562e-10,3.645018366071836457039e-12,3.645265609437693200841e-12,2.203698295636903124430e-01,4.243431941750819696912e-18,0,nan,9.970358303739081962135e-01
42781,2.203415499145463294321e-01,2.203402649896977363273e-01,1.653426959212679705244e-10,3.640339581835580296726e-12,3.640586825201437040528e-12,2.203415499145463285783e-01,3.874935123055375504968e-18,0,nan,9.970373388726818963436e-01
42841,2.202645157167190580682e-01,2.202632330362903270168e-01,1.648225144003855176191e-10,3.627621917284113831494e-12,3.627869160649970575296e-12,2.202645157167190571873e-01,3.999347158928727250967e-18,0,nan,9.970414450249460289384e-01
42868,2.202298942247032282504e-01,2.202286125519624778921e-01,1.645892036943473555284e-10,3.621919256385987856075e-12,3.622166499751844599877e-12,2.202298942247032273694e-01,3.999975880865950300254e-18,0,nan,9.970432890144049336840e-01
42901,2.201876159916111974754e-01,2.201863355485554503952e-01,1.643046934596410759531e-10,3.614966367010900259209e-12,3.615213610376757003011e-12,2.201876159916111965945e-01,4.000743916397340924268e-18,0,nan,9.970455396027287848278e-01
42961,2.201108503172818693395e-01,2.201095721045841424119e-01,1.637892191101827086351e-10,3.602372541509754337775e-12,3.602619784875611081577e-12,2.201108503172818685128e-01,3.755853722469986572867e-18,0,nan,9.970496226541667574646e-01
42978,2.200891243558961719569e-01,2.200878467738622526511e-01,1.636435927437682225822e-10,3.598815459299000090504e-12,3.599062702664856834306e-12,2.200891243558961710895e-01,3.940956830678430528520e-18,0,nan,9.970507774298177190654e-01
43022,2.200329422027389109014e-01,2.200316662504132285140e-01,1.632675447892151239410e-10,3.589631696950691370092e-12,3.589878940316548113893e-12,2.200329422027389100476e-01,3.880369922271151440255e-18,0,nan,9.970537619897011069104e-01
43082,2.199564455884500160097e-01,2.199551718524318197909e-01,1.627567605963689401761e-10,3.577161177051048194001e-12,3.577408420416904937803e-12,2.199564455884500150745e-01,4.251407005905223907348e-18,0,nan,9.970578219416760871433e-01
43088,2.199488032372919883261e-01,2.199475297225234345750e-01,1.627058091774026165439e-10,3.575917462539926407934e-12,3.576164705905783151736e-12,2.199488032372919873910e-01,4.251554725487129402466e-18,0,nan,9.970582273100436508434e-01
43142,2.198800817636086477465e-01,2.198788102369781106667e-01,1.622482814110415449302e-10,3.564751224864936732736e-12,3.564998468230793476538e-12,2.198800817636086468249e-01,4.191247516468787931340e-18,0,nan,9.970618705109017856068e-01
43199,2.198076587488293580082e-01,2.198063893147359943863e-01,1.617673488250916086530e-10,3.553017527091643045832e-12,3.553264770457499789634e-12,2.198076587488293570730e-01,4.254284764650985222721e-18,0,nan,9.970657061512705484447e-01
43202,2.198038503138765054767e-01,2.198025809897449649627e-01,1.617420936497819968006e-10,3.552401462698423212037e-12,3.552648706064279955839e-12,2.198038503138765045281e-01,4.316015845810345963575e-18,0,nan,9.970659077444492510199e-01
43262,2.197277508267801472155e-01,2.197264836982899218116e-01,1.612381838278846467746e-10,3.540111515732241168846e-12,3.540358759098097912648e-12,2.197277508267801462397e-01,4.440868081365837628152e-18,0,nan,9.970699336891288451761e-01
43309,2.196682314679661272454e-01,2.196669660546249971007e-01,1.608450368663363002757e-10,3.530525928718433367854e-12,3.530773172084290111656e-12,2.196682314679661261340e-01,5.059025692386940510997e-18,0,nan,9.970730794910095482614e-01
43322,2.196517828917000287502e-01,2.196505179520242362302e-01,1.607365385585357604802e-10,3.527881011995969710684e-12,3.528128255361826454486e-12,2.196517828917000276389e-01,5.059404536431991614360e-18,0,nan,9.970739483914920389240e-01
43382,2.195759460998596224797e-01,2.195746833422019991642e-01,1.602371445519686786259e-10,3.515709582342479066342e-12,3.515956825708335810144e-12,2.195759460998596213278e-01,5.246316041111139413718e-18,0,nan,9.970779518978332033236e-01
43420,2.195279837770607480311e-01,2.195267223978466136259e-01,1.599220200903468944997e-10,3.508031398216520981455e-12,3.508278641582377725256e-12,2.195279837770607469198e-01,5.062257702536083035213e-18,0,nan,9.970804816819304624794e-01
43442,2.195002400443146148572e-01,2.194989794619093362868e-01,1.597399886146274298512e-10,3.503596860422640247210e-12,3.503844103788496991012e-12,2.195002400443146137865e-01,4.877669587574408049112e-18,0,nan,9.970819442541913817752e-01
43502,2.194246643199421819637e-01,2.194234059060536848730e-01,1.592450576483386905332e-10,3.491542482660295750960e-12,3.491789726026152494762e-12,2.194246643199421809337e-01,4.694057830980213384037e-18,0,nan,9.970859255063520466974e-01
43532,2.193869252058402404329e-01,2.193856678736937061252e-01,1.589984224620391284874e-10,3.485537059972767739516e-12,3.485784303338624483318e-12,2.193869252058402394300e-01,4.571316219542850041477e-18,0,nan,9.970879119825973660191e-01
43562,2.193492185234303425888e-01,2.193479622713531481678e-01,1.587523386494919975424e-10,3.479546088227488246804e-12,3.479793331593344990606e-12,2.193492185234303415724e-01,4.633887203006318651989e-18,0,nan,9.970898956998488430327e-01
43622,2.192739022532673878556e-01,2.192726481563259262580e-01,1.582618187082281265299e-10,3.467607319019944222173e-12,3.467854562385800965975e-12,2.192739022532673868256e-01,4.697285236760916742586e-18,0,nan,9.970938548799653092561e-01
43643,2.192475720852831248944e-01,2.192463187410675744124e-01,1.580906538814309119141e-10,3.463442297903968051986e-12,3.463689541269824795788e-12,2.192475720852831238373e-01,4.821476963777624895187e-18,0,nan,9.970952379994367238258e-01
43682,2.191987151097313872686e-01,2.191974631612798233942e-01,1.577734850076355385566e-10,3.455725819632809685254e-12,3.455973062998666429056e-12,2.191987151097313862386e-01,4.698896448118378756190e-18,0,nan,9.970978030917366000097e-01
43742,2.191236566948797699915e-01,2.191224068883018305423e-01,1.572873248229548055029e-10,3.443901237336634898085e-12,3.444148480702491641887e-12,2.191236566948797689480e-01,4.762354766972462514984e-18,0,nan,9.971017403799511798971e-01
43755,2.191074109668675266562e-01,2.191061616234930097924e-01,1.571822753656512823387e-10,3.441346712350349250612e-12,3.441593955716205994414e-12,2.191074109668675256126e-01,4.762707871962844352592e-18,0,nan,9.971025920236216024783e-01
43802,2.190487266125389810979e-01,2.190474789412477828269e-01,1.568033255207909225710e-10,3.432133222053605319458e-12,3.432380465419462063260e-12,2.190487266125389800002e-01,5.011463506853979578193e-18,0,nan,9.971056667891525125626e-01
43862,2.189739244682942117778e-01,2.189726789257320910254e-01,1.563214745583334215504e-10,3.420421426334015842182e-12,3.420668669699872585984e-12,2.189739244682942107207e-01,4.827502273342260863363e-18,0,nan,9.971095823636407256456e-01
43867,2.189676967189361058629e-01,2.189664513534729810875e-01,1.562814168941301997232e-10,3.419447970217738377837e-12,3.419695213583595121639e-12,2.189676967189361048329e-01,4.703853944188455908112e-18,0,nan,9.971099081738306368666e-01
43922,2.188992498694792035408e-01,2.188980064491175469638e-01,1.558417594825841969712e-10,3.408765505332985615970e-12,3.409012748698842359772e-12,2.188992498694792024295e-01,5.076797784644167309168e-18,0,nan,9.971134871474742846268e-01
43979,2.188284267834776043786e-01,2.188271853731855688598e-01,1.553879972634384926831e-10,3.397743822573370450568e-12,3.397991065939227194370e-12,2.188284267834776032673e-01,5.078440873210856806784e-18,0,nan,9.971171867371853808995e-01
43982,2.188247024251661246010e-01,2.188234611205052010938e-01,1.553641679295929523635e-10,3.397165116787410462402e-12,3.397412360153267206204e-12,2.188247024251661235032e-01,5.016594047543532791128e-18,0,nan,9.971173811844716159325e-01
44042,2.187502817461555194980e-01,2.187490425507243133480e-01,1.548886876237001933916e-10,3.385619920993150423892e-12,3.385867164359007167694e-12,2.187502817461555184274e-01,4.894392074757874128891e-18,0,nan,9.971212645182127603432e-01
44092,2.186883610686528622743e-01,2.186871236259905524024e-01,1.544940579979166332871e-10,3.376040842301796122199e-12,3.376288085667652866001e-12,2.186883610686528611495e-01,5.143665389675601000442e-18,0,nan,9.971244924848423413157e-01
44102,2.186759874449663295997e-01,2.186747503523223747936e-01,1.544153063767876695137e-10,3.374129580782449455477e-12,3.374376824148306199279e-12,2.186759874449663285020e-01,5.020005682689977943242e-18,0,nan,9.971251371920409791306e-01
44162,2.186018191358259849438e-01,2.186005841395552007079e-01,1.539440120875361896734e-10,3.362693761501584746929e-12,3.362941004867441490731e-12,2.186018191358259838596e-01,4.959712488997388468971e-18,0,nan,9.971289992490643565629e-01
44205,2.185487424695387975287e-01,2.185475089717389622201e-01,1.536075282526746525403e-10,3.354531443835259327784e-12,3.354778687201116071586e-12,2.185487424695387964445e-01,4.960917002927252883539e-18,0,nan,9.971317605496803317599e-01
44222,2.185277764346605667434e-01,2.185265435283770941950e-01,1.534747927406907293634e-10,3.351312130988743009600e-12,3.351559374354599753402e-12,2.185277764346605656592e-01,4.961392964201413744814e-18,0,nan,9.971328507321573965004e-01
44282,2.184538589590850396602e-01,2.184526281364310796516e-01,1.530076364063327408850e-10,3.339984359552121098165e-12,3.340231602917977841967e-12,2.184538589590850386031e-01,4.838994940214602088278e-18,0,nan,9.971366916839626037047e-01
44318,2.184095684235796721283e-01,2.184083388480632885708e-01,1.527283279205674388882e-10,3.333213412812243290251e-12,3.333460656178100034053e-12,2.184095684235796710712e-01,4.839976223583992833097e-18,0,nan,9.971389912176805272797e-01
44342,2.183800663283935531149e-01,2.183788375830392051888e-01,1.525425312391595956177e-10,3.328710119948248364390e-12,3.328957363314105108192e-12,2.183800663283935521392e-01,4.468273920979589985946e-18,0,nan,9.971405221468920424335e-01
44402,2.183063981635498117831e-01,2.183051714891929143608e-01,1.520794654777710724943e-10,3.317489087360528284663e-12,3.317736330726385028465e-12,2.183063981635498107938e-01,4.531862055879084287214e-18,0,nan,9.971443421631288978545e-01
44432,2.182696106378261678450e-01,2.182683849966133100211e-01,1.518486937215765217528e-10,3.311898422850905619723e-12,3.312145666216762363525e-12,2.182696106378261668963e-01,4.346353567739450048544e-18,0,nan,9.971462482668576474891e-01
44462,2.182328540871775138531e-01,2.182316294775434854401e-01,1.516184274439628144037e-10,3.306320939377996766301e-12,3.306568182743853510103e-12,2.182328540871775129044e-01,4.347085615925859941122e-18,0,nan,9.971481517746290142569e-01
44523,2.181582110968128356666e-01,2.181569885799096739039e-01,1.511517721924235374332e-10,3.295020539777243536221e-12,3.295267783143100280023e-12,2.181582110968128347992e-01,3.975838148047021642439e-18,0,nan,9.971520142563696460563e-01
44546,2.181301001338190682422e-01,2.181288784043079420719e-01,1.509763587163288802088e-10,3.290773769459519225081e-12,3.291021012825375968883e-12,2.181301001338190673749e-01,3.976350524096821248041e-18,0,nan,9.971534678301826905549e-01
44583,2.180849161243314151003e-01,2.180836956595806354862e-01,1.506947882216688040596e-10,3.283958071393804493388e-12,3.284205314759661237190e-12,2.180849161243314142329e-01,3.977174365850758030745e-18,0,nan,9.971558030116874342006e-01
44643,2.180117441118641078199e-01,2.180105256930733783612e-01,1.502397972462308784720e-10,3.272947529371650739361e-12,3.273194772737507483163e-12,2.180117441118641069661e-01,3.916345031367834488102e-18,0,nan,9.971595814874733557293e-01
44660,2.179910343451289782014e-01,2.179898165049048627535e-01,1.501112439014734011836e-10,3.269837272937089810044e-12,3.270084516302946553846e-12,2.179910343451289773340e-01,3.978887207880184073343e-18,0,nan,9.971606501924235232623e-01
44703,2.179386946886072741469e-01,2.179374783096112165229e-01,1.497867879150950708736e-10,3.261988600752720686569e-12,3.262235844118577430371e-12,2.179386946886072731983e-01,4.352953027824151616259e-18,0,nan,9.971633497247853738783e-01
44763,2.178657674853703083416e-01,2.178645531400303446792e-01,1.493357489570005606036e-10,3.251080974881206983325e-12,3.251328218247063727126e-12,2.178657674853703074606e-01,4.043380817978325901324e-18,0,nan,9.971671077644616494628e-01
44774,2.178524107265429490365e-01,2.178511967533761769042e-01,1.492532713272731223553e-10,3.249086784013726707402e-12,3.249334027379583451204e-12,2.178524107265429481692e-01,3.981419049234899963925e-18,0,nan,9.971677956354522737344e-01
44823,2.177929621345664753731e-01,2.177917498167706761064e-01,1.488866691797741957179e-10,3.240224343383567594568e-12,3.240471586749424338370e-12,2.177929621345664744516e-01,4.231412427566288926078e-18,0,nan,9.971708556471220269934e-01
44883,2.177202782702038110760e-01,2.177190679738667438895e-01,1.484395374696707279221e-10,3.229418400148736746231e-12,3.229665643514593490033e-12,2.177202782702038101137e-01,4.419567326139006926232e-18,0,nan,9.971745934131694714606e-01
44889,2.177130165514784809869e-01,2.177118064569536038880e-01,1.483949310167970316465e-10,3.228340581961458680847e-12,3.228587825327315424649e-12,2.177130165514784800111e-01,4.481964242162017372753e-18,0,nan,9.971749666349095833195e-01
44943,2.176477155278760866928e-01,2.176465072469386664546e-01,1.479943427907194320517e-10,3.218662841308533687326e-12,3.218910084674390431128e-12,2.176477155278760856086e-01,4.981454410655833345527e-18,0,nan,9.971783211027915240390e-01
45003,2.175752735447538359364e-01,2.175740672731831757829e-01,1.475510741840770257994e-10,3.207957365218266852482e-12,3.208204608584123596284e-12,2.175752735447538349200e-01,4.671668430632055848593e-18,0,nan,9.971820387559617196818e-01
45004,2.175740671994076386848e-01,2.175728609612754611320e-01,1.475437026299950145617e-10,3.207779363220501514612e-12,3.208026606586358258414e-12,2.175740671994076376819e-01,4.609405075054009190836e-18,0,nan,9.971821006320435832964e-01
45063,2.175029519595754454907e-01,2.175017476913647088328e-01,1.471097207673868342798e-10,3.197301672437531416106e-12,3.197548915803388159908e-12,2.175029519595754444607e-01,4.735531424201824007257e-18,0,nan,9.971857464124410300849e-01
45119,2.174355601217667167469e-01,2.174343577179619273432e-01,1.466995093044310501518e-10,3.187401012521353221923e-12,3.187648255887209965725e-12,2.174355601217667157847e-01,4.425354470731578151645e-18,0,nan,9.971891979074779039554e-01
45123,2.174307504126383068635e-01,2.174295481418065605317e-01,1.466702717341441106380e-10,3.186695465711197824431e-12,3.186942709077054568233e-12,2.174307504126383059148e-01,4.363122047476840739439e-18,0,nan,9.971894441117792576464e-01
45183,2.173586685457900305273e-01,2.173574682663820988786e-01,1.462327163530674696099e-10,3.176138449950589373363e-12,3.176385693316446117165e-12,2.173586685457900296735e-01,3.928112076434008764736e-18,0,nan,9.971931318933164508376e-01
45235,2.172962941267378735158e-01,2.172950955684333065659e-01,1.458550252047982705741e-10,3.167028599836833144824e-12,3.167275843202689888626e-12,2.172962941267378725535e-01,4.428190696706800333309e-18,0,nan,9.971963199785013311975e-01
45243,2.172867060024197203552e-01,2.172855077085060403967e-01,1.457970439674763494573e-10,3.165630332214846506536e-12,3.165877575580703250338e-12,2.172867060024197193659e-01,4.553129368080187569033e-18,0,nan,9.971968097961842769660e-01
45303,2.172148624274493090700e-01,2.172136661131257865987e-01,1.453632439946744378676e-10,3.155170821692475867361e-12,3.155418065058332611163e-12,2.172148624274493080942e-01,4.492243046043266637804e-18,0,nan,9.972004778593073948297e-01
45351,2.171574729870817296434e-01,2.171562782521964091431e-01,1.450175450889263922644e-10,3.146838016391071578132e-12,3.147085259756928321934e-12,2.171574729870817286540e-01,4.555838989947522369100e-18,0,nan,9.972034052512157667491e-01
45363,2.171431374673249541514e-01,2.171419431267128208969e-01,1.449313059253390137681e-10,3.144759629683082075705e-12,3.145006873048938819507e-12,2.171431374673249531756e-01,4.493726887333875458391e-18,0,nan,9.972041361214048406521e-01
45423,2.170715307700084925065e-01,2.170703383972541642501e-01,1.445012193229161175598e-10,3.134396469579279986098e-12,3.134643712945136729899e-12,2.170715307700084914901e-01,4.682509646012022939917e-18,0,nan,9.972077846209913664765e-01
45467,2.170190941515239833643e-01,2.170179032181596077549e-01,1.441869931868343430480e-10,3.126827180939583116523e-12,3.127074424305439860325e-12,2.170190941515239824020e-01,4.433846855010145109062e-18,0,nan,9.972104540049294725676e-01
45483,2.170000419849689550435e-01,2.169988515742438907254e-01,1.440729738230214993978e-10,3.124081056848785614836e-12,3.124328300214642358638e-12,2.170000419849689540948e-01,4.371782107722029091986e-18,0,nan,9.972114233963787942793e-01
45543,2.169286707631741391945e-01,2.169274823086747009846e-01,1.436465591328472848828e-10,3.113813109016683598388e-12,3.114060352382540342190e-12,2.169286707631741383000e-01,4.123322146186247913672e-18,0,nan,9.972150524856773432512e-01
45584,2.168799678646286551142e-01,2.168787807435582420327e-01,1.433562234698147993056e-10,3.106823832560282884842e-12,3.107071075926139628643e-12,2.168799678646286541791e-01,4.311713907816650400772e-18,0,nan,9.972175268120284154791e-01
45603,2.168574167570822401222e-01,2.168562302530295544522e-01,1.432219650305742864097e-10,3.103592345647869313487e-12,3.103839589013726057289e-12,2.168574167570822392955e-01,3.812201440388126398310e-18,0,nan,9.972186719267969628230e-01
45663,2.167862796206335389548e-01,2.167850950612733585532e-01,1.427991813647899080574e-10,3.093418488329663588555e-12,3.093665731695520332357e-12,2.167862796206335380603e-01,4.126030456659059485866e-18,0,nan,9.972222817574486288298e-01
45700,2.167424698262145481319e-01,2.167412864632237332708e-01,1.425393628370410619598e-10,3.087167870754313081844e-12,3.087415114120169825646e-12,2.167424698262145471697e-01,4.439505690104974312921e-18,0,nan,9.972245030454506901614e-01
45723,2.167152590092421489577e-01,2.167140763888447157397e-01,1.423781980539115762656e-10,3.083291260654598263860e-12,3.083538504020455007662e-12,2.167152590092421480091e-01,4.377527015226734113573e-18,0,nan,9.972258820151456640691e-01
45783,2.166443545797878176786e-01,2.166431738926477266913e-01,1.419590050856156460907e-10,3.073210388203370497696e-12,3.073457631569227241498e-12,2.166443545797878166622e-01,4.691742550488738964261e-18,0,nan,9.972294727372050147322e-01
45817,2.166042268451544391446e-01,2.166030472510034790269e-01,1.417222533376427502389e-10,3.067518366834513662169e-12,3.067765610200370405971e-12,2.166042268451544381417e-01,4.630043578355621383157e-18,0,nan,9.972315032610475189160e-01
45843,2.165735659906077860111e-01,2.165723872310438502070e-01,1.415415925162717125469e-10,3.063175598527964151927e-12,3.063422841893820895729e-12,2.165735659906077850218e-01,4.568122050665812005841e-18,0,nan,9.972330539607485516630e-01
45903,2.165028929014887024732e-01,2.165017160638438184858e-01,1.411259504703822791962e-10,3.053186621134936187306e-12,3.053433864500792931108e-12,2.165028929014887015516e-01,4.256626016687936473973e-18,0,nan,9.972366257227043247267e-01
45935,2.164652476969530842983e-01,2.164640718820268429134e-01,1.409049952707188465571e-10,3.047877805853082024759e-12,3.048125049218938768561e-12,2.164652476969530834580e-01,3.881716315279430426477e-18,0,nan,9.972385268063678618244e-01
45963,2.164323349736585932123e-01,2.164311600522996079993e-01,1.407120691400277189478e-10,3.043243187468866438603e-12,3.043490430834723182405e-12,2.164323349736585922907e-01,4.258013696173637103416e-18,0,nan,9.972401880598078358791e-01
46024,2.163607187889464957746e-01,2.163595458100612951667e-01,1.402930847245104331234e-10,3.033180443707009395532e-12,3.033427687072866139334e-12,2.163607187889464948937e-01,4.071507388565196337947e-18,0,nan,9.972438001450840235258e-01
46053,2.163267132717921264546e-01,2.163255412143518931716e-01,1.400945271961173350836e-10,3.028412848717851146090e-12,3.028660092083707889892e-12,2.163267132717921255737e-01,4.072147409911852876042e-18,0,nan,9.972455139737535521134e-01
46084,2.162903920784002113762e-01,2.162892210045130314940e-01,1.398827246091175603331e-10,3.023328047472927597082e-12,3.023575290838784340884e-12,2.162903920784002104953e-01,4.072831237113674131074e-18,0,nan,9.972473435863665823628e-01
46144,2.162201795158328055649e-01,2.162190103413819449184e-01,1.394740960259103160790e-10,3.013520396399854987275e-12,3.013767639765711731076e-12,2.162201795158328046162e-01,4.387550241837391287805e-18,0,nan,9.972508777124617124384e-01
46171,2.161886210146638636351e-01,2.161874526931510872722e-01,1.392907755311217140895e-10,3.009121481934781476968e-12,3.009368725300638220770e-12,2.161886210146638626458e-01,4.576256038591028368943e-18,0,nan,9.972524650397164468142e-01
46204,2.161500807681820351909e-01,2.161489134876292161799e-01,1.390671894329197495492e-10,3.003757229553253110327e-12,3.004004472919109854129e-12,2.161500807681820341880e-01,4.639771616022082449772e-18,0,nan,9.972544025593440152511e-01
46264,2.160800955037875696260e-01,2.160789301116178096827e-01,1.386619953530482643958e-10,2.994038287855980709317e-12,2.994285531221837453119e-12,2.160800955037875686502e-01,4.515834524054298917819e-18,0,nan,9.972579181628017315530e-01
46289,2.160509683917095314297e-01,2.160498037847438726749e-01,1.384936676755469011503e-10,2.990001720155490331038e-12,2.990248963521347074840e-12,2.160509683917095303862e-01,4.830085228432337323158e-18,0,nan,9.972593802779527705736e-01
46324,2.160102233923832842276e-01,2.160090598831047678399e-01,1.382585043735452645824e-10,2.984363314072688609330e-12,2.984610557438545353132e-12,2.160102233923832831840e-01,4.830996304844774992786e-18,0,nan,9.972614245584379447595e-01
46384,2.159404641050896057355e-01,2.159393024732335573788e-01,1.378567071454877044730e-10,2.974732052794365640641e-12,2.974979296160222384443e-12,2.159404641050896047326e-01,4.644275512258909120620e-18,0,nan,9.972649217816717601820e-01
46407,2.159137528899909607490e-01,2.159125919763683706416e-01,1.377031319961604235933e-10,2.971051605713462876689e-12,2.971298849079319620491e-12,2.159137528899909597326e-01,4.707618311016255547349e-18,0,nan,9.972662599593788330140e-01
46444,2.158708173144059102260e-01,2.158696575545264680670e-01,1.374565943832655041351e-10,2.965144250423034100149e-12,2.965391493788890843951e-12,2.158708173144059092095e-01,4.708554631656223392420e-18,0,nan,9.972684098677395131004e-01
46504,2.158012826942029719555e-01,2.158001248008770625456e-01,1.370581568640717651194e-10,2.955599655156592912621e-12,2.955846898522449656423e-12,2.158012826942029709662e-01,4.584469888415538602716e-18,0,nan,9.972718888516959353098e-01
46526,2.157758147074965482978e-01,2.157746574972193033244e-01,1.369124810358719373018e-10,2.952110746530993105409e-12,2.952357989896849849211e-12,2.157758147074965473220e-01,4.522202622938598894969e-18,0,nan,9.972731622054609545817e-01
46564,2.157318599197154631209e-01,2.157307038875426767805e-01,1.366613854273977441956e-10,2.946098016973806973771e-12,2.946345260339663717573e-12,2.157318599197154622128e-01,4.209018175593206503025e-18,0,nan,9.972753587684153160305e-01
46624,2.156625486675345048347e-01,2.156613944911369719869e-01,1.362662709745325327999e-10,2.936639087619441132770e-12,2.936886330985297876572e-12,2.156625486675345038860e-01,4.398894971733349858803e-18,0,nan,9.972788196525926712743e-01
46646,2.156371624205677247558e-01,2.156360089232780979262e-01,1.361218090534005560689e-10,2.933181465678477816448e-12,2.933428709044334560250e-12,2.156371624205677238478e-01,4.210866574499136622905e-18,0,nan,9.972800863871322911967e-01
46684,2.155933486156002676083e-01,2.155921962896225359382e-01,1.358728044680673878217e-10,2.927222620589537122260e-12,2.927469863955393866062e-12,2.155933486156002666732e-01,4.337445379338025967776e-18,0,nan,9.972822715387448874605e-01
46744,2.155242594431946221957e-01,2.155231089623035345697e-01,1.354809769314046723796e-10,2.917848371116831974522e-12,2.918095614482688718324e-12,2.155242594431946212606e-01,4.338835805234337369676e-18,0,nan,9.972857144612118668217e-01
46765,2.155001043689953421460e-01,2.154989545326287287574e-01,1.353442228483163828513e-10,2.914577312669252569725e-12,2.914824556035109313527e-12,2.155001043689953411702e-01,4.527988318586367810752e-18,0,nan,9.972869173727324215565e-01
46804,2.154552808309338393758e-01,2.154541321898184126274e-01,1.350907794482713523386e-10,2.908516096156316315301e-12,2.908763339522173059103e-12,2.154552808309338383052e-01,4.969242996506390894758e-18,0,nan,9.972891484541576551364e-01
46864,2.153864124607613388622e-01,2.153852656541326434189e-01,1.347022031622369982454e-10,2.899225554370931046514e-12,2.899472797736787790316e-12,2.153864124607613378458e-01,4.719144188774365288033e-18,0,nan,9.972925735515715590538e-01
46885,2.153623345172386972741e-01,2.153611883514349109050e-01,1.345665828401569901051e-10,2.895983679809034016955e-12,2.896230923174890760757e-12,2.153623345172386962170e-01,4.908458670560851462495e-18,0,nan,9.972937702403602353430e-01
46924,2.153176540159404873010e-01,2.153165090385315275285e-01,1.343152392762362583760e-10,2.889976506117400995723e-12,2.890223749483257739525e-12,2.153176540159404862032e-01,5.098303270387219649399e-18,0,nan,9.972959897872692820666e-01
46984,2.152490051810474436201e-01,2.152478620276130390622e-01,1.339298790520957334501e-10,2.880768713432203836911e-12,2.881015956798060580713e-12,2.152490051810474426172e-01,4.659194632307621252856e-18,0,nan,9.972993971948940055685e-01
47005,2.152250039260097089796e-01,2.152238614097312437319e-01,1.337953802307171966021e-10,2.877555688840747932326e-12,2.877802932206604676128e-12,2.152250039260097079497e-01,4.785652433837664296244e-18,0,nan,9.973005877081299165674e-01
47044,2.151804656419640530876e-01,2.151793243072807204500e-01,1.335461138100652335753e-10,2.871601940017673086648e-12,2.871849183383529830450e-12,2.151804656419640519763e-01,5.164535839636723950272e-18,0,nan,9.973027958079175068302e-01
47104,2.151120350858707879892e-01,2.151108955647366239244e-01,1.331639349283533428646e-10,2.862475951228233480978e-12,2.862723194594090224780e-12,2.151120350858707869728e-01,4.725163500495948069763e-18,0,nan,9.973061856596412316539e-01
47126,2.150869711266465245201e-01,2.150858322691812692654e-01,1.330241984485043898023e-10,2.859139928045875949908e-12,2.859387171411732693710e-12,2.150869711266465234901e-01,4.788723642655017030340e-18,0,nan,9.973074264166351354756e-01
47164,2.150437132012397363782e-01,2.150425754884743010417e-01,1.327833338426672780941e-10,2.853390514056767530414e-12,2.853637757422624274216e-12,2.150437132012397351585e-01,5.671997687766678283283e-18,0,nan,9.973095667831973951101e-01
47224,2.149754996778276363065e-01,2.149743637682718376726e-01,1.324043020457569595254e-10,2.844345397121111583204e-12,2.844592640486968327006e-12,2.149754996778276351681e-01,5.295544296051678840742e-18,0,nan,9.973129392115500269252e-01
47246,2.149505151419718256651e-01,2.149493798923044551657e-01,1.322657152421211309644e-10,2.841038911237064108919e-12,2.841286154602920852721e-12,2.149505151419718245403e-01,5.233110296157032391866e-18,0,nan,9.973141735964689738158e-01
47284,2.149073942066689576797e-01,2.149062600951849366974e-01,1.320268310869632925410e-10,2.835340370650680308452e-12,2.835587614016537052254e-12,2.149073942066689565819e-01,5.108035969138878374255e-18,0,nan,9.973163029774960644113e-01
47344,2.148393964800690292689e-01,2.148382641615400456819e-01,1.316509125717705751863e-10,2.826375206473217947021e-12,2.826622449839074690823e-12,2.148393964800690281440e-01,5.235816951562074279891e-18,0,nan,9.973196581136663991553e-01
47367,2.148133591875581097352e-01,2.148122275549763385500e-01,1.315072203291799087633e-10,2.822949081470196916982e-12,2.823196324836053660784e-12,2.148133591875581086103e-01,5.236451579212873330872e-18,0,nan,9.973209419679531060493e-01
47404,2.147715061915972112734e-01,2.147703756609275302803e-01,1.312765381613630153489e-10,2.817449678001675071579e-12,2.817696921367531815381e-12,2.147715061915972101350e-01,5.300574090560246142963e-18,0,nan,9.973230046525269146002e-01
47464,2.147037230360801137304e-01,2.147025942881948933495e-01,1.309036995721853054848e-10,2.808563560221209586723e-12,2.808810803587066330525e-12,2.147037230360801125784e-01,5.365369505363748747818e-18,0,nan,9.973263426263795392392e-01
47489,2.146755116014147785064e-01,2.146743835948635780266e-01,1.307488014823216260721e-10,2.804872589593108245957e-12,2.805119832958964989759e-12,2.146755116014147774086e-01,5.113553434449291418482e-18,0,nan,9.973277309285979193429e-01
47525,2.146349196741738442936e-01,2.146337927336051622018e-01,1.305262129543686276280e-10,2.799569511570889603315e-12,2.799816754936746347117e-12,2.146349196741738431688e-01,5.240804970884058347387e-18,0,nan,9.973297274859363244649e-01
47585,2.145673516469232801693e-01,2.145662264789678910299e-01,1.301564466305427594675e-10,2.790762193903424908461e-12,2.791009437269281652263e-12,2.145673516469232791257e-01,4.863482645460808605288e-18,0,nan,9.973330482846167561670e-01
47610,2.145392296691132835989e-01,2.145381052382662098033e-01,1.300028237959907571409e-10,2.787103924862983376744e-12,2.787351168228840120546e-12,2.145392296691132825282e-01,4.990460937986553168155e-18,0,nan,9.973344294495159891131e-01
47645,2.144998898395700293772e-01,2.144987664392154430522e-01,1.297881914696247522997e-10,2.781993617527607519733e-12,2.782240860893464263535e-12,2.144998898395700282795e-01,5.117740155776360295010e-18,0,nan,9.973363606147505405156e-01
47705,2.144325339519232278347e-01,2.144314123141774021034e-01,1.294214394056754911043e-10,2.773263563615123174661e-12,2.773510806980979918463e-12,2.144325339519232267505e-01,5.056145877232358840173e-18,0,nan,9.973396645079913693855e-01
47732,2.144022582790857124049e-01,2.144011374328905981924e-01,1.292568892254323988493e-10,2.769347549351140872355e-12,2.769594792716997616157e-12,2.144022582790857113749e-01,4.804016861242649548555e-18,0,nan,9.973411485158106158850e-01
47765,2.143652836850159089344e-01,2.143641638049071405041e-01,1.290561824258716705609e-10,2.764571814846480642657e-12,2.764819058212337386459e-12,2.143652836850159079722e-01,4.488737222463531004923e-18,0,nan,9.973429599958340782706e-01
47825,2.142981387410984865541e-01,2.142970206136753028839e-01,1.286924125700899173116e-10,2.755918155398732287761e-12,2.756165398764589031563e-12,2.142981387410984855241e-01,4.806350955318378913938e-18,0,nan,9.973462471096156523693e-01
47855,2.142646056725455241151e-01,2.142634884196146232858e-01,1.285110828404774035350e-10,2.751605542131737507925e-12,2.751852785497594251727e-12,2.142646056725455230445e-01,4.996857236260845159317e-18,0,nan,9.973478875359833953655e-01
47885,2.142310988236322804180e-01,2.142299824439633321388e-01,1.283301219304946752660e-10,2.747302370933309696616e-12,2.747549614299166440418e-12,2.142310988236322793474e-01,4.997638770507627313017e-18,0,nan,9.973495258805161893024e-01
47945,2.141641636372830846913e-01,2.141630490004570388525e-01,1.279693026511298360021e-10,2.738724248583973381057e-12,2.738971491949830124859e-12,2.141641636372830835393e-01,5.378886872113962639287e-18,0,nan,9.973527963395599016741e-01
47977,2.141285075930116832199e-01,2.141273938837005414956e-01,1.277774646281607454003e-10,2.734164576564922237916e-12,2.734411819930778981718e-12,2.141285075930116820950e-01,5.253199429623362666733e-18,0,nan,9.973545371964221965171e-01
48005,2.140973328879147781392e-01,2.140962199890402120655e-01,1.276099469275140565671e-10,2.730183576944875125889e-12,2.730430820310731869691e-12,2.140973328879147769737e-01,5.443866673631540645060e-18,0,nan,9.973560585176160789224e-01
48065,2.140306062825829763133e-01,2.140294951167882721792e-01,1.272520470062397388559e-10,2.721680146058731904083e-12,2.721927389424588647885e-12,2.140306062825829751749e-01,5.318922844178381729655e-18,0,nan,9.973593124454000524758e-01
48100,2.139917304076958904708e-01,2.139906202506225373457e-01,1.270439412845711349585e-10,2.716736926381117169248e-12,2.716984169746973913050e-12,2.139917304076958893188e-01,5.383221146308464016296e-18,0,nan,9.973612067720790757240e-01
48125,2.139639835295287253032e-01,2.139628740919619654130e-01,1.268955951845756260743e-10,2.713213747405110179254e-12,2.713460990770966923056e-12,2.139639835295287241106e-01,5.573939922320915020947e-18,0,nan,9.973625581534741618315e-01
48185,2.138974643381722364301e-01,2.138963566240010991749e-01,1.265405838100729807314e-10,2.704784173888819344870e-12,2.705031417254676088672e-12,2.138974643381722352917e-01,5.322233644200419353840e-18,0,nan,9.973657956722486922279e-01
48223,2.138553889499501245631e-01,2.138542823247723516237e-01,1.263164848504975871864e-10,2.699464397335395326784e-12,2.699711640701252070586e-12,2.138553889499501235331e-01,4.816301655612169376795e-18,0,nan,9.973678418788622855010e-01
48245,2.138310484191066620726e-01,2.138299424235183185655e-01,1.261870052801753125824e-10,2.696391219828413273103e-12,2.696638463194270016905e-12,2.138310484191066610562e-01,4.753470294514711181251e-18,0,nan,9.973690250319828286881e-01
48305,2.137647354840919117707e-01,2.137636312022929231316e-01,1.258348520418316131267e-10,2.688034680944798717459e-12,2.688281924310655461261e-12,2.137647354840919107272e-01,4.881743420653951726457e-18,0,nan,9.973722462627855848559e-01
48347,2.137183775513143355594e-01,2.137172744663261319853e-01,1.255891888031501920395e-10,2.682206662054385721964e-12,2.682453905420242465766e-12,2.137183775513143345836e-01,4.565737239899578697855e-18,0,nan,9.973744963036827692856e-01
48365,2.136985252460485087565e-01,2.136974226732647240759e-01,1.254841165911130607922e-10,2.679714354349949535956e-12,2.679961597715806279758e-12,2.136985252460485077672e-01,4.629580298946478324416e-18,0,nan,9.973754593946167384998e-01
48425,2.136324174190514864113e-01,2.136313165505279414310e-01,1.251347914728331732638e-10,2.671430038535725579797e-12,2.671677281901582323599e-12,2.136324174190514853000e-01,5.201959703605062449753e-18,0,nan,9.973786644572877596983e-01
48471,2.135818039288248376418e-01,2.135807043636925660443e-01,1.248679260296097338937e-10,2.665102991999236702692e-12,2.665350235365093446493e-12,2.135818039288248364898e-01,5.393553135499012300818e-18,0,nan,9.973811162259196663499e-01
48485,2.135664117183243238484e-01,2.135653125493251402122e-01,1.247868692801713503370e-10,2.663181533362795078797e-12,2.663428776728651822599e-12,2.135664117183243227506e-01,5.140109302812171646492e-18,0,nan,9.973818614804627046022e-01
48545,2.135005078602329215163e-01,2.134994103860412067118e-01,1.244403426542997983971e-10,2.654968640049659621538e-12,2.655215883415516365340e-12,2.135005078602329204050e-01,5.205173692257228589837e-18,0,nan,9.973850504936591437281e-01
48595,2.134456655711058201721e-01,2.134445695056641095641e-01,1.241526312479420136969e-10,2.648151623313212226373e-12,2.648398866679068970175e-12,2.134456655711058190608e-01,5.206511098851191282322e-18,0,nan,9.973877019071173955747e-01
48605,2.134347055622796155631e-01,2.134336097781973635274e-01,1.240952042840137793597e-10,2.646791161161780513614e-12,2.647038404527637257416e-12,2.134347055622796144247e-01,5.333773053031407427368e-18,0,nan,9.973882315262490710081e-01
48665,2.133690045430972302416e-01,2.133679104444452225903e-01,1.237514469053651640306e-10,2.638648900600805387073e-12,2.638896143966662130875e-12,2.133690045430972290761e-01,5.462449140247551019560e-18,0,nan,9.973914046074597697963e-01
48720,2.133088673400668828139e-01,2.133077747822979997223e-01,1.234375429730290240584e-10,2.631215933702024276045e-12,2.631463177067881019847e-12,2.133088673400668816078e-01,5.654593416255798372471e-18,0,nan,9.973943063050123567013e-01
48725,2.133034045224431698344e-01,2.133023121045608777282e-01,1.234090633012992521310e-10,2.630541663593894282861e-12,2.630788906959751026663e-12,2.133034045224431686418e-01,5.591201848860178841795e-18,0,nan,9.973945697663747353618e-01
48785,2.132379052211935477264e-01,2.132368144794390343600e-01,1.230680463012948238776e-10,2.622469256683143843306e-12,2.622716500049000587108e-12,2.132379052211935466829e-01,4.893804363416626484961e-18,0,nan,9.973977270319345337399e-01
48844,2.131735955207751684006e-01,2.131725064227043732880e-01,1.227340386379081004390e-10,2.614565167728287755589e-12,2.614812411094144499391e-12,2.131735955207751673706e-01,4.831705640396020430005e-18,0,nan,9.974008240072112059450e-01
48845,2.131725063613373539659e-01,2.131714172910871777359e-01,1.227283887810073986774e-10,2.614431487715108861468e-12,2.614678731080965605269e-12,2.131725063613373529495e-01,4.768154927926061565989e-18,0,nan,9.974008764329376959274e-01
48905,2.131072076659706596760e-01,2.131061202626197779032e-01,1.223900836619156527522e-10,2.606428165830419962069e-12,2.606675409196276705871e-12,2.131072076659706586731e-01,4.706021070488806365798e-18,0,nan,9.974040179980415699035e-01
48965,2.130420088592908592356e-01,2.130409231182525325252e-01,1.220531239109709822715e-10,2.598459101453496581757e-12,2.598706344819353325558e-12,2.130420088592908581785e-01,4.961918655543443260241e-18,0,nan,9.974071517557631914603e-01
48970,2.130365801256462802125e-01,2.130354945229275308787e-01,1.220251044407796767389e-10,2.597796553189553325029e-12,2.598043796555410068831e-12,2.130365801256462791419e-01,5.025661061109693067968e-18,0,nan,9.974074125507139669967e-01
49026,2.129758255224378952564e-01,2.129747414667340572517e-01,1.217119201501877243943e-10,2.590392143937732333024e-12,2.590639387303589076826e-12,2.129758255224378942129e-01,4.899826487149154068382e-18,0,nan,9.974103297683809893283e-01
49086,2.129108273234615419960e-01,2.129097449208756233596e-01,1.213776523485964206931e-10,2.582491594059192225458e-12,2.582738837425048969260e-12,2.129108273234615409660e-01,4.837668787489277901379e-18,0,nan,9.974134478673912822732e-01
49095,2.129010861444698351499e-01,2.129000039894602718991e-01,1.213276265778965453612e-10,2.581309422147461326690e-12,2.581556665513318070492e-12,2.129010861444698341063e-01,4.901546581632619742409e-18,0,nan,9.974139149155184456952e-01
49146,2.128459281877821187570e-01,2.128448474337820218641e-01,1.210447089707808832286e-10,2.574624737477092786717e-12,2.574871980842949530519e-12,2.128459281877821176999e-01,4.966489738252116632431e-18,0,nan,9.974165582442043013903e-01
49206,2.127811278439633980406e-01,2.127800487340349505980e-01,1.207130831628727941255e-10,2.566791389670651225084e-12,2.567038633036507968886e-12,2.127811278439633970241e-01,4.776925223605993814716e-18,0,nan,9.974196609267820620866e-01
49221,2.127649431625302635325e-01,2.127638644629164808354e-01,1.206303817821775628107e-10,2.564838266959303139324e-12,2.565085510325159883126e-12,2.127649431625302625160e-01,4.777288596499219503472e-18,0,nan,9.974204353984660757554e-01
49266,2.127164260216421419052e-01,2.127153485512890043329e-01,1.203827681147647477015e-10,2.558991367352669624654e-12,2.559238610718526368456e-12,2.127164260216421408888e-01,4.778378217964916692852e-18,0,nan,9.974227559429505179803e-01
49326,2.126518224515225617200e-01,2.126507466162661351433e-01,1.200537570597780261523e-10,2.551224488459800347915e-12,2.551471731825657091717e-12,2.126518224515225606900e-01,4.843560953238633280460e-18,0,nan,9.974258433204003681974e-01
49347,2.126292343643915037417e-01,2.126281591003641259822e-01,1.199389100133356662029e-10,2.548513877476763013631e-12,2.548761120842619757433e-12,2.126292343643915026981e-01,4.907813331204177422993e-18,0,nan,9.974269221029642020870e-01
49386,2.125873168653708135894e-01,2.125862426607501484000e-01,1.197260432743332984530e-10,2.543490572142900016185e-12,2.543737815508756759987e-12,2.125873168653708124916e-01,5.163782655654707297488e-18,0,nan,9.974289230866878773539e-01
49446,2.125229089960095289324e-01,2.125218364175812339864e-01,1.193996200776242129769e-10,2.535789438757471129916e-12,2.536036682123327873718e-12,2.125229089960095278617e-01,5.037808160952374605851e-18,0,nan,9.974319952692356991701e-01
49473,2.124939572639554377572e-01,2.124928854158687105110e-01,1.192531489234258907073e-10,2.532334576576281537632e-12,2.532581819942138281434e-12,2.124939572639554367001e-01,4.974716136799426502476e-18,0,nan,9.974333752844630323893e-01
49506,2.124585985773123797838e-01,2.124575276206505320878e-01,1.190744808312938539329e-10,2.528120909854190388174e-12,2.528368153220047131976e-12,2.124585985773123787674e-01,4.784176980887334169426e-18,0,nan,9.974350598953336871828e-01
49566,2.123943853441986780579e-01,2.123933160048947331054e-01,1.187506189391140331698e-10,2.520484808169522785892e-12,2.520732051535379529694e-12,2.123943853441986769602e-01,5.168473252541923761470e-18,0,nan,9.974381169921396799783e-01
49600,2.123580408847172056399e-01,2.123569724599657379885e-01,1.185676617126342226434e-10,2.516172011042591873192e-12,2.516419254408448616994e-12,2.123580408847172045693e-01,5.041719356935766467223e-18,0,nan,9.974398460150966742041e-01
49626,2.123302690326280097371e-01,2.123292013062907123870e-01,1.184280278466673866917e-10,2.512880957616420724102e-12,2.513128200982277467904e-12,2.123302690326280086665e-01,5.042378791339038192981e-18,0,nan,9.974411665866803087068e-01
49686,2.122662493795949027926e-01,2.122651832618501986899e-01,1.181067010410322561916e-10,2.505309183275107182363e-12,2.505556426640963926165e-12,2.122662493795949017897e-01,4.724665425993525202934e-18,0,nan,9.974442087058517919106e-01
49727,2.122225580739628973719e-01,2.122214930529162501275e-01,1.178878515334374024079e-10,2.500153496316960593980e-12,2.500400739682817337782e-12,2.122225580739628964232e-01,4.470198218015012202368e-18,0,nan,9.974462832016849152977e-01
49746,2.122023261231235286342e-01,2.122012616096144762136e-01,1.177866320504703174383e-10,2.497769311383942063165e-12,2.498016554749798806967e-12,2.122023261231235276585e-01,4.598356545209537954318e-18,0,nan,9.974472433764207088313e-01
49806,2.121384990022624372926e-01,2.121374360886491203373e-01,1.174678144441169338793e-10,2.490261169330370954941e-12,2.490508412696227698743e-12,2.121384990022624363303e-01,4.535854795836106592505e-18,0,nan,9.974502706250247886007e-01
49855,2.120864446530874386038e-01,2.120853830428480649135e-01,1.172083705640622728627e-10,2.484152937894325324548e-12,2.484400181260182068350e-12,2.120864446530874376415e-01,4.536968072876210474894e-18,0,nan,9.974527373908640311682e-01
49866,2.120747677570793257910e-01,2.120737064390387665344e-01,1.171502418316742094498e-10,2.482784585641955394470e-12,2.483031829007812138272e-12,2.120747677570793248287e-01,4.537217879606824400334e-18,0,nan,9.974532904781736824640e-01
49926,2.120111321286558391522e-01,2.120100724018819119207e-01,1.168339078631067106961e-10,2.475339389977483801549e-12,2.475586633343340545351e-12,2.120111321286558381222e-01,4.858198027244124489498e-18,0,nan,9.974563029622497249975e-01
49982,2.119518249154903427557e-01,2.119507666700283151777e-01,1.165397747906461859356e-10,2.468418710366732042007e-12,2.468665953732588785809e-12,2.119518249154903417257e-01,4.859557421937314054414e-18,0,nan,9.974591079886767458723e-01
49986,2.119475918590824046903e-01,2.119465337192857501159e-01,1.165188062283398325812e-10,2.467925413118162336314e-12,2.468172656484019080116e-12,2.119475918590824036603e-01,4.859654477914710351445e-18,0,nan,9.974593081035087077419e-01
50046,2.118841466914530981502e-01,2.118830901343610378983e-01,1.162049306569607851763e-10,2.460542486958884750533e-12,2.460789730324741494335e-12,2.118841466914530970796e-01,5.052995526317132865669e-18,0,nan,9.974623059280806239941e-01
50106,2.118207963698605426184e-01,2.118197413912169946705e-01,1.158922749179221682200e-10,2.453190444499580550898e-12,2.453437687865437294700e-12,2.118207963698605416291e-01,4.670620162647036285174e-18,0,nan,9.974652964619704286170e-01
50111,2.118155214496414504716e-01,2.118144666023436819234e-01,1.158662751405029167967e-10,2.452579163142212073045e-12,2.452826406508068816847e-12,2.118155214496414495229e-01,4.478788402437078586018e-18,0,nan,9.974655453448467788257e-01
50166,2.117575406393908392404e-01,2.117564872349562336520e-01,1.155808328192481185945e-10,2.445869119836640608730e-12,2.446116363202497352532e-12,2.117575406393908382647e-01,4.608015149262837684789e-18,0,nan,9.974682797310587882523e-01
50226,2.116943792461185294484e-01,2.116933274116697247160e-01,1.152705982077429922732e-10,2.438578348154419410481e-12,2.438825591520276154283e-12,2.116943792461185284591e-01,4.673409307872129067049e-18,0,nan,9.974712557611028113688e-01
50239,2.116807066870902747572e-01,2.116796551922500201418e-01,1.152035392658611146629e-10,2.437002692042512288993e-12,2.437249935408369032795e-12,2.116807066870902737137e-01,4.929804928135854763642e-18,0,nan,9.974718996159649377553e-01
50286,2.116313119371015889287e-01,2.116302616684317888318e-01,1.149615649687025684333e-10,2.431317965716813243402e-12,2.431565209082669987204e-12,2.116313119371015878987e-01,4.866917160950883173553e-18,0,nan,9.974742245777367868204e-01
50346,2.115683384603764530582e-01,2.115672897532951240432e-01,1.146537270256277421598e-10,2.424087809858913526314e-12,2.424335053224770270116e-12,2.115683384603764520283e-01,4.868365802542477962543e-18,0,nan,9.974771862064729220252e-01
50368,2.115452716461380580214e-01,2.115442235105924077349e-01,1.145411514064425610083e-10,2.421444294173067236337e-12,2.421691537538923980139e-12,2.115452716461380569643e-01,4.997025506396682684015e-18,0,nan,9.974782703410643165784e-01
50406,2.115054585649530729429e-01,2.115044114152858619669e-01,1.143470783399406865106e-10,2.416887718978734464696e-12,2.417134962344591208498e-12,2.115054585649530719265e-01,4.805736663259747727486e-18,0,nan,9.974801406727020575095e-01
50466,2.114426720008100026938e-01,2.114416264043986556529e-01,1.140416129107034569018e-10,2.409717532529014384188e-12,2.409964775894871127990e-12,2.114426720008100017044e-01,4.678972664464024651602e-18,0,nan,9.974830880016943958160e-01
50497,2.114102687618181195038e-01,2.114092239662983430820e-01,1.138842507504557568807e-10,2.406024600452417958231e-12,2.406271843818274702033e-12,2.114102687618181185958e-01,4.295057779239734594241e-18,0,nan,9.974846080002025773461e-01
50527,2.113789344147231353388e-01,2.113778903932089733739e-01,1.137322632458821009484e-10,2.402458334752156437972e-12,2.402705578118013181774e-12,2.113789344147231344173e-01,4.359809311956152572766e-18,0,nan,9.974860771621028566981e-01
50587,2.113163353120652648246e-01,2.113152928354697944387e-01,1.134291659486701941113e-10,2.395347971471057561796e-12,2.395595214836914305598e-12,2.113163353120652638895e-01,4.425234671932889374765e-18,0,nan,9.974890101740470163289e-01
50626,2.112756955583221673585e-01,2.112746540837187747422e-01,1.132327780068066091001e-10,2.390742025062348542640e-12,2.390989268428205286442e-12,2.112756955583221664234e-01,4.426085884122003313071e-18,0,nan,9.974909128434051224042e-01
50647,2.112538287922752880160e-01,2.112527878564883309606e-01,1.131272340303047004437e-10,2.388267034610905944885e-12,2.388514277976762688686e-12,2.112538287922752870403e-01,4.619002461708918663591e-18,0,nan,9.974919361242624700438e-01
50707,2.111914146091734306341e-01,2.111903752101005848999e-01,1.128264616382479621587e-10,2.381215367779773672080e-12,2.381462611145630415882e-12,2.111914146091734296990e-01,4.427852218800039153247e-18,0,nan,9.974948550375419947778e-01
50756,2.111405113513453048174e-01,2.111394732042293349942e-01,1.125816869424308291399e-10,2.375478110956228672923e-12,2.375725354322085416725e-12,2.111405113513453038552e-01,4.557294201488890349288e-18,0,nan,9.974972336138717702225e-01
50767,2.111290925175243321499e-01,2.111280546510868928744e-01,1.125268429562265759065e-10,2.374192815600412069901e-12,2.374440058966268813703e-12,2.111290925175243311741e-01,4.621731394767214466431e-18,0,nan,9.974977669385612654459e-01
50827,2.110668622730323133778e-01,2.110658259351671942408e-01,1.122283722039641982144e-10,2.367199223702480596941e-12,2.367446467068337340743e-12,2.110668622730323124834e-01,4.237836212979159830790e-18,0,nan,9.975006718518795360926e-01
50886,2.110057585270206760922e-01,2.110047236883046684730e-01,1.119359897844379949850e-10,2.360350283234878239544e-12,2.360597526600734983346e-12,2.110057585270206751977e-01,4.239063419617521017676e-18,0,nan,9.975035215597007220057e-01
50887,2.110047236323366735724e-01,2.110036888189963286654e-01,1.119310436369166393877e-10,2.360234438714844359645e-12,2.360481682080701103447e-12,2.110047236323366726915e-01,4.174855661901738637314e-18,0,nan,9.975035698019403306372e-01
50947,2.109426763530070166226e-01,2.109416430601593628471e-01,1.116348515460092095136e-10,2.353298308257939532836e-12,2.353545551623796276638e-12,2.109426763530070157688e-01,4.047588783805451980496e-18,0,nan,9.975064608130721270055e-01
51007,2.108807201935386058686e-01,2.108796884171669457276e-01,1.113397902573763051576e-10,2.346390680936205983701e-12,2.346637924302062727503e-12,2.108807201935386050148e-01,4.048777953948278935084e-18,0,nan,9.975093449094890270582e-01
51016,2.108714346138232371655e-01,2.108704030645774832011e-01,1.112956282467651702764e-10,2.345356985922811671691e-12,2.345604229288668415493e-12,2.108714346138232362845e-01,4.177494532427892244346e-18,0,nan,9.975097769290485958380e-01
51067,2.108188549133477475016e-01,2.108178246494506924598e-01,1.110458541321032106960e-10,2.339511406330586460842e-12,2.339758649696443204644e-12,2.108188549133477466207e-01,4.178536428852874426171e-18,0,nan,9.975122221152914240259e-01
51127,2.107570802727672026671e-01,2.107560515173585969316e-01,1.107530375659700922970e-10,2.332660334991091708236e-12,2.332907578356948452038e-12,2.107570802727672018404e-01,3.922545119007415906035e-18,0,nan,9.975150924544666772081e-01
51147,2.107365088267501091525e-01,2.107354805732877960122e-01,1.106556798711806154873e-10,2.330382886244860136826e-12,2.330630129610716880628e-12,2.107365088267501083394e-01,3.858617730222689744117e-18,0,nan,9.975160477124043826029e-01
51187,2.106953960330416274329e-01,2.106943687821504721945e-01,1.104613349891981662036e-10,2.325837318429430776380e-12,2.326084561795287520182e-12,2.106953960330416267147e-01,3.409110748480731504628e-18,0,nan,9.975179559508897643373e-01
51247,2.106338019563230410676e-01,2.106327762059934192166e-01,1.101707408661980182786e-10,2.319042209111705969743e-12,2.319289452477562713545e-12,2.106338019563230403900e-01,3.217082688105077559634e-18,0,nan,9.975208126283239473339e-01
51278,2.106020135984703124833e-01,2.106009886218858013802e-01,1.100210330580299610327e-10,2.315542288626353987902e-12,2.315789531992210731704e-12,2.106020135984703117922e-01,3.281919641458401471092e-18,0,nan,9.975222859143923005753e-01
51307,2.105722978056663218720e-01,2.105712735519573232287e-01,1.098812496953200526157e-10,2.312274860451171710488e-12,2.312522103817028454290e-12,2.105722978056663211943e-01,3.218022336579194241361e-18,0,nan,9.975236625104214192492e-01
51367,2.105108833450247306029e-01,2.105098605840103775011e-01,1.095928560086070531745e-10,2.305535126801056731351e-12,2.305782370166913475153e-12,2.105108833450247299117e-01,3.283340385906202516037e-18,0,nan,9.975265056207239499622e-01
51409,2.104679464621745193343e-01,2.104669247437184211556e-01,1.093916305194698308933e-10,2.300833666645619863287e-12,2.301080910011476607089e-12,2.104679464621745186431e-01,3.284010209524842509065e-18,0,nan,9.975284917812699534735e-01
51427,2.104495583392454614770e-01,2.104485370670146348888e-01,1.093055543715488337003e-10,2.298822863447448965021e-12,2.299070106813305708823e-12,2.104495583392454607723e-01,3.348695134724627257974e-18,0,nan,9.975293419826635319845e-01
51487,2.103883225540652200219e-01,2.103873027667215861165e-01,1.090193393828389591872e-10,2.292137926602242493605e-12,2.292385169968099237407e-12,2.103883225540652194256e-01,2.834335991788652820168e-18,0,nan,9.975321716195630146105e-01
51541,2.103332864381098892291e-01,2.103322679838455244071e-01,1.087626705397244372839e-10,2.286144729505897366672e-12,2.286391972871754110474e-12,2.103332864381098885921e-01,3.028378375681685219298e-18,0,nan,9.975347125620521570449e-01
51547,2.103271757561058284789e-01,2.103261574497677655749e-01,1.087342056741335179306e-10,2.285480173396145986042e-12,2.285727416762002729844e-12,2.103271757561058278826e-01,2.835159996435774133373e-18,0,nan,9.975349945546367479328e-01
51607,2.102661177128698572820e-01,2.102651008836703833274e-01,1.084501479098119203275e-10,2.278849461871751936784e-12,2.279096705237608680586e-12,2.102661177128698568076e-01,2.255895793492244300099e-18,0,nan,9.975378108109912002961e-01
51667,2.102051481927362838579e-01,2.102041328368229843038e-01,1.081671607867397156851e-10,2.272245650976666214866e-12,2.272492894342522958668e-12,2.102051481927362833158e-01,2.578914412437234116535e-18,0,nan,9.975406204116255960246e-01
51673,2.101990561006021931414e-01,2.101980408918061869240e-01,1.081389207564940785460e-10,2.271586744018088907318e-12,2.271833987383945651120e-12,2.101990561006021926264e-01,2.450039698009563090069e-18,0,nan,9.975409010065067179980e-01
51727,2.101442669649561771628e-01,2.101432530784911332567e-01,1.078852390340333921358e-10,2.265668600556697217124e-12,2.265915843922553960926e-12,2.101442669649561766478e-01,2.450678476118007776921e-18,0,nan,9.975434233794325252853e-01
51787,2.100834737996484089439e-01,2.100824613788081265253e-01,1.076043774128271583042e-10,2.259118171349104132553e-12,2.259365414714960876354e-12,2.100834737996484085103e-01,2.064326437251284509168e-18,0,nan,9.975462197371985657163e-01
51806,2.100642409523210858566e-01,2.100632289948005316160e-01,1.075156580682733894746e-10,2.257049396248750550937e-12,2.257296639614607294739e-12,2.100642409523210854771e-01,1.806451010650861682022e-18,0,nan,9.975471038761354901142e-01
51847,2.100227684677953906439e-01,2.100217575087707293045e-01,1.073245707160416740225e-10,2.252594224975903676825e-12,2.252841468341760420626e-12,2.100227684677953903051e-01,1.613221182510377650614e-18,0,nan,9.975490095076048903920e-01
51907,2.099621507412388365954e-01,2.099611412402349392879e-01,1.070458137681547179128e-10,2.246096623937234777324e-12,2.246343867303091521125e-12,2.099621507412388362159e-01,1.807329364031868779484e-18,0,nan,9.975517927132278845183e-01
51938,2.099308658320156420918e-01,2.099298570828403012539e-01,1.069021989504921801156e-10,2.242749807374080357794e-12,2.242997050739937101596e-12,2.099308658320156417395e-01,1.678484508036793808062e-18,0,nan,9.975532281380714955360e-01
51967,2.099016203926755523703e-01,2.099006123459117754770e-01,1.067681014249737698013e-10,2.239625231604780566557e-12,2.239872474970637310359e-12,2.099016203926755520722e-01,1.420454005432336151468e-18,0,nan,9.975545693765397391411e-01
52028,2.098401705461173786155e-01,2.098391639739699523668e-01,1.064868261370344410703e-10,2.233072710351679853122e-12,2.233319953717536596924e-12,2.098401705461173783173e-01,1.420869972882465425130e-18,0,nan,9.975573856338537730398e-01
52071,2.097969074434775008353e-01,2.097959019084823327467e-01,1.062891928595055972617e-10,2.228469837315517554306e-12,2.228717080681374298108e-12,2.097969074434775004558e-01,1.808752879125073784475e-18,0,nan,9.975593668274913339072e-01
52088,2.097798157218895268890e-01,2.097788105964008747778e-01,1.062112048921552178836e-10,2.226653760162887216696e-12,2.226901003528743960498e-12,2.097798157218895265095e-01,1.808900246499408961081e-18,0,nan,9.975601491714396210292e-01
52148,2.097195475950952430226e-01,2.097185439125271789779e-01,1.059366129212028928953e-10,2.220260611732666239355e-12,2.220507855098522983157e-12,2.097195475950952425482e-01,2.261775098705685211729e-18,0,nan,9.975629062338802789667e-01
52205,2.096623729741885277329e-01,2.096613706589452219608e-01,1.056766993405989163681e-10,2.214210898279640813406e-12,2.214458141645497557208e-12,2.096623729741885272450e-01,2.327031649491733594630e-18,0,nan,9.975655194656890748092e-01
52208,2.096593659418240306437e-01,2.096583636984523052547e-01,1.056630452035727731670e-10,2.213893131868267666805e-12,2.214140375234124410607e-12,2.096593659418240301423e-01,2.391705719999580656069e-18,0,nan,9.975656568432354451043e-01
52268,2.095992705389997382210e-01,2.095982697311139708520e-01,1.053904967488772975799e-10,2.207551188216332878547e-12,2.207798431582189622349e-12,2.095992705389997377873e-01,2.069095316405252463933e-18,0,nan,9.975684010214636025424e-01
52328,2.095392611643764979406e-01,2.095382617882801092670e-01,1.051189625967297784300e-10,2.201234649256649312868e-12,2.201481892622506056670e-12,2.095392611643764974527e-01,2.328398863808835067904e-18,0,nan,9.975711387904225856712e-01
52339,2.095282687598727584572e-01,2.095272696458711983577e-01,1.050692909694365209580e-10,2.200079362486792822371e-12,2.200326605852649566173e-12,2.095282687598727579422e-01,2.457883296505539037588e-18,0,nan,9.975716400212233075494e-01
52388,2.094793375965346893030e-01,2.094783396485448342803e-01,1.048484378165299344198e-10,2.194943384295959483893e-12,2.195190627661816227695e-12,2.094793375965346888016e-01,2.393761172475852473324e-18,0,nan,9.975738701718701659650e-01
52448,2.094194996148769267081e-01,2.094185030913244278798e-01,1.045789175072512034910e-10,2.188677263461822976766e-12,2.188924506827679720568e-12,2.094194996148769261795e-01,2.523874615585873146809e-18,0,nan,9.975765951874646145204e-01
52473,2.093945923300498531902e-01,2.093935963989332385121e-01,1.044669126775617237395e-10,2.186073770078830852782e-12,2.186321013444687596584e-12,2.093945923300498526752e-01,2.459452396549346914370e-18,0,nan,9.975777287369473156180e-01
52508,2.093597469996240712301e-01,2.093587518968533525102e-01,1.043103967972298122662e-10,2.182436157696530985489e-12,2.182683401062387729291e-12,2.093597469996240707557e-01,2.265662130663827744054e-18,0,nan,9.975793138587652748948e-01
52568,2.093000795318112663008e-01,2.092990858461802870815e-01,1.040428708439555921871e-10,2.176219938751072841250e-12,2.176467182116929585051e-12,2.093000795318112656774e-01,2.978576265110366423151e-18,0,nan,9.975820262072331307403e-01
52607,2.092613412346771351914e-01,2.092603484682403256720e-01,1.038695101313143967123e-10,2.172192681590853395916e-12,2.172439924956710139718e-12,2.092613412346771345002e-01,3.302945880406946269497e-18,0,nan,9.975837858532416484647e-01
52628,2.092404969932839966888e-01,2.092395047211641864222e-01,1.037763348338645163923e-10,2.170028479179153997928e-12,2.170275722545010741730e-12,2.092404969932839959570e-01,3.497585204317332936400e-18,0,nan,9.975847322542313494768e-01
52688,2.091809991666941716157e-01,2.091800083044703646804e-01,1.035107839821329530103e-10,2.163861652331265078222e-12,2.164108895697121822024e-12,2.091809991666941709109e-01,3.369002992255452042874e-18,0,nan,9.975874320210258519321e-01
52742,2.091275233724784189367e-01,2.091265337760810754926e-01,1.032726265943141193523e-10,2.158332465108825925699e-12,2.158579708474682669500e-12,2.091275233724784181642e-01,3.693889907164575557715e-18,0,nan,9.975898564590650888164e-01
52748,2.091215858354962310470e-01,2.091205963795666021300e-01,1.032462135324736131602e-10,2.157719332348801415138e-12,2.157966575714658158940e-12,2.091215858354962302745e-01,3.693994786858578898928e-18,0,nan,9.975901255287858728198e-01
52808,2.090622567839432746980e-01,2.090612687307192744468e-01,1.029826187569331706738e-10,2.151601394158232545547e-12,2.151848637524089289349e-12,2.090622567839432738984e-01,3.824693727641189319202e-18,0,nan,9.975928127985844862525e-01
52868,2.090030117970832146201e-01,2.090020251429895057293e-01,1.027199949556915531815e-10,2.145507713465321317956e-12,2.145754956831178061758e-12,2.090030117970832137256e-01,4.279683745270430982631e-18,0,nan,9.975954938513991630215e-01
52877,2.089941322863857766875e-01,2.089931458418540522343e-01,1.026806848428923557020e-10,2.144595745925322141768e-12,2.144842989291178885570e-12,2.089941322863857758201e-01,4.150172679488690738174e-18,0,nan,9.975958954743985382255e-01
52928,2.089438506607549506366e-01,2.089428654022293443271e-01,1.024583374568628739085e-10,2.139438166749392040806e-12,2.139685410115248784608e-12,2.089438506607549498099e-01,3.956585244819906621320e-18,0,nan,9.975981687081123144324e-01
52988,2.088847731615845681411e-01,2.088837892950779609919e-01,1.021976416162980021684e-10,2.133392631257647198180e-12,2.133639874623503941981e-12,2.088847731615845673009e-01,4.022584657361684927752e-18,0,nan,9.976008373895118222095e-01
53013,2.088601821709374585561e-01,2.088591988833943875775e-01,1.020893010735949951231e-10,2.130880715752469244745e-12,2.131127959118325988547e-12,2.088601821709374577293e-01,3.958170235835558036255e-18,0,nan,9.976019475224429777348e-01
53048,2.088257790869815587313e-01,2.088247966089578698767e-01,1.019379028173887432911e-10,2.127370984999532315397e-12,2.127618228365389059199e-12,2.088257790869815579317e-01,3.829024872810386936357e-18,0,nan,9.976034999162915764765e-01
53108,2.087668682251350631363e-01,2.087658871320711718842e-01,1.016791164708736266911e-10,2.121373106741148470444e-12,2.121620350107005214246e-12,2.087668682251350623638e-01,3.700271285685337304241e-18,0,nan,9.976061563090520031664e-01
53148,2.087276404422999676600e-01,2.087266602705916908371e-01,1.015071191260783094097e-10,2.117387666151439328761e-12,2.117634909517296072563e-12,2.087276404422999669417e-01,3.441249744162210809577e-18,0,nan,9.976079238399014021766e-01
53168,2.087080403650101364117e-01,2.087070606533958201726e-01,1.014212780146452767882e-10,2.115398875999712023450e-12,2.115646119365568767252e-12,2.087080403650101357205e-01,3.311702240846611334595e-18,0,nan,9.976088065883005924083e-01
53228,2.086492952963440352651e-01,2.086483169626819078612e-01,1.011643829135593590370e-10,2.109448173038061103927e-12,2.109695416403917847729e-12,2.086492952963440345875e-01,3.247681027827145892966e-18,0,nan,9.976114507744524263701e-01
53285,2.085935639758812939619e-01,2.085925869480459284380e-01,1.009212022436448133497e-10,2.103816689438197192595e-12,2.104063932804053936396e-12,2.085935639758812933927e-01,2.728780935066167691675e-18,0,nan,9.976139571260774474007e-01
53288,2.085906328096425269985e-01,2.085896558504479773790e-01,1.009084266592450797606e-10,2.103520878859208370415e-12,2.103768122225065114217e-12,2.085906328096425264428e-01,2.663847392926336639900e-18,0,nan,9.976140888878306853108e-01
53348,2.085320526961762207168e-01,2.085310771079773519852e-01,1.006534047699172349406e-10,2.097616875200939695649e-12,2.097864118566796439451e-12,2.085320526961762201883e-01,2.534615433229153759285e-18,0,nan,9.976167209486671795440e-01
53408,2.084735547479769195709e-01,2.084725805273144884052e-01,1.003993127901897807702e-10,2.091736044530458209831e-12,2.091983287896314953633e-12,2.084735547479769190966e-01,2.275293147065269639359e-18,0,nan,9.976193469771028436168e-01
53421,2.084608910021778257593e-01,2.084599170773602361788e-01,1.003443816633137519545e-10,2.090464907490678871657e-12,2.090712150856535615459e-12,2.084608910021778252578e-01,2.405456017979445064589e-18,0,nan,9.976199151567810660029e-01
53468,2.084151387578339951307e-01,2.084141659012613515152e-01,1.001461462908909256177e-10,2.085878270039073419824e-12,2.086125513404930163626e-12,2.084151387578339945615e-01,2.731117057750173974190e-18,0,nan,9.976219669931882653470e-01
53529,2.083558329734268592712e-01,2.083548615001584576693e-01,9.988970455711866641585e-11,2.079946382092345758618e-12,2.080193625458202502420e-12,2.083558329734268587020e-01,2.731894434784001678012e-18,0,nan,9.976246245332902111923e-01
53558,2.083276679925566396466e-01,2.083266971756836091935e-01,9.976812219294843932504e-11,2.077134584886526310652e-12,2.077381828252383054454e-12,2.083276679925566390774e-01,2.732263774849277596964e-18,0,nan,9.976258857877993410689e-01
53589,2.082975816381367659521e-01,2.082966115220454706439e-01,9.963839107649737685646e-11,2.074134751841653031572e-12,2.074381995207509775374e-12,2.082975816381367654506e-01,2.407341942383538291274e-18,0,nan,9.976272324850938651077e-01
53649,2.082394116403709479412e-01,2.082384428780477373809e-01,9.938798987193751934134e-11,2.068345829731023237154e-12,2.068593073096879980956e-12,2.082394116403709474262e-01,2.473095884558162966991e-18,0,nan,9.976298344844908794963e-01
53695,2.081948695981004022944e-01,2.081939018713651099552e-01,9.919663072618625829142e-11,2.063922963375312311282e-12,2.064170206741169055084e-12,2.081948695981004017659e-01,2.538720383009408990450e-18,0,nan,9.976318253318954767809e-01
53709,2.081813227759255718305e-01,2.081803553639737794031e-01,9.913849661772831800470e-11,2.062579501807645573049e-12,2.062826745173502316851e-12,2.081813227759255713562e-01,2.278487061843481878707e-18,0,nan,9.976324305511739590734e-01
53769,2.081233148413365008323e-01,2.081223487763717563070e-01,9.888990701346798276769e-11,2.056835654816836607243e-12,2.057082898182693351045e-12,2.081233148413365003580e-01,2.279122119614622136384e-18,0,nan,9.976350207047479618861e-01
53829,2.080653876338757946225e-01,2.080644229125259660798e-01,9.864221678388762083582e-11,2.051114176196991175774e-12,2.051361419562847919576e-12,2.080653876338757941075e-01,2.475164359565812030901e-18,0,nan,9.976376049647303725140e-01
53833,2.080615286853911667046e-01,2.080605640534960665359e-01,9.862573597543358800773e-11,2.050733536864731928303e-12,2.050980780230588672105e-12,2.080615286853911661760e-01,2.540347379096205421071e-18,0,nan,9.976377770396557014736e-01
53889,2.080075409515482298510e-01,2.080065775704533658001e-01,9.839542167867656798195e-11,2.045414954074575418076e-12,2.045662197440432161878e-12,2.080075409515482293496e-01,2.410698681791293424138e-18,0,nan,9.976401833505517964648e-01
53949,2.079497745930878409813e-01,2.079488125489001129246e-01,9.814951747230912867166e-11,2.039737877259161484689e-12,2.039985120625018228491e-12,2.079497745930878404799e-01,2.411368349668860681743e-18,0,nan,9.976427558815564424822e-01
53971,2.079286136809153553572e-01,2.079276521260904802071e-01,9.805957498517461760686e-11,2.037661809191515333630e-12,2.037909052557372077432e-12,2.079286136809153548693e-01,2.346435004694391778574e-18,0,nan,9.976436976797772258072e-01
54009,2.078920883579544812419e-01,2.078911276473381265642e-01,9.790449996387270676747e-11,2.034082835238503548942e-12,2.034330078604360292744e-12,2.078920883579544807675e-01,2.281657056836520025721e-18,0,nan,9.976453225770026051779e-01
54069,2.078344820463304032691e-01,2.078335226659616683718e-01,9.766036497689731917563e-11,2.028449718173654695233e-12,2.028696961539511439035e-12,2.078344820463304028218e-01,2.151872931511785610628e-18,0,nan,9.976478834560631289079e-01
54109,2.077961221421807637357e-01,2.077951636468031504026e-01,9.749809655715306320503e-11,2.024706433389377187413e-12,2.024953676755233931215e-12,2.077961221421807632478e-01,2.347931099910740198822e-18,0,nan,9.976495874868743848484e-01
54129,2.077769554591168601473e-01,2.077759974056839440153e-01,9.741710835918647776891e-11,2.022838416894124376455e-12,2.023085660259981120257e-12,2.077769554591168596458e-01,2.413374012852027323243e-18,0,nan,9.976504385378258901338e-01
54189,2.077195083979307257743e-01,2.077185516681337238413e-01,9.717472598264942545554e-11,2.017248822893075986184e-12,2.017496066258932729986e-12,2.077195083979307253000e-01,2.283552729932868875262e-18,0,nan,9.976529878412942633050e-01
54248,2.076630961449978202908e-01,2.076621407135697510159e-01,9.693723183897493404779e-11,2.011773451818351732642e-12,2.012020695184208476444e-12,2.076630961449978198029e-01,2.349435150855181416778e-18,0,nan,9.976554890400787568589e-01
54249,2.076621406651011350950e-01,2.076611852556519833939e-01,9.693321374313471863166e-11,2.011680828322564208781e-12,2.011928071688420952583e-12,2.076621406651011346207e-01,2.284183573101939061888e-18,0,nan,9.976555313853875894500e-01
54309,2.076048520636661436339e-01,2.076038979712885633124e-01,9.669256756026513761485e-11,2.006134325988811754365e-12,2.006381569354668498167e-12,2.076048520636661431460e-01,2.350094290998822877955e-18,0,nan,9.976580691889416363668e-01
54369,2.075476423973694064075e-01,2.075466896187988485428e-01,9.645278337727391874789e-11,2.000609209347525130167e-12,2.000856452713381873969e-12,2.075476423973694060145e-01,1.893653346220697857612e-18,0,nan,9.976606012707090635826e-01
54387,2.075304948605786976786e-01,2.075295424755154063533e-01,9.638101560876100877321e-11,1.998955828716410577642e-12,1.999203072082267321444e-12,2.075304948605786972856e-01,1.893809812336412479814e-18,0,nan,9.976613597822842214777e-01
54429,2.074905114706568762446e-01,2.074895600026404669954e-01,9.621385716084229395426e-11,1.995105372499249070613e-12,1.995352615865105814415e-12,2.074905114706568757702e-01,2.286072973170576588700e-18,0,nan,9.976631276493598815135e-01
54489,2.074334590886735205773e-01,2.074325089279700066357e-01,9.597578490093832124237e-11,1.989622710184759237206e-12,1.989869953550615981008e-12,2.074334590886735200758e-01,2.417370403875823416253e-18,0,nan,9.976656483434818947407e-01
54526,2.073983158543709644618e-01,2.073973664982330922642e-01,9.582939761322596279522e-11,1.986252244493305127626e-12,1.986499487859161871428e-12,2.073983158543709639875e-01,2.287089210480738844916e-18,0,nan,9.976671999459935251441e-01
54549,2.073764850572600577764e-01,2.073755362006397521575e-01,9.573856261065700495327e-11,1.984161117780492891232e-12,1.984408361146349635034e-12,2.073764850572600573292e-01,2.156625405367354378072e-18,0,nan,9.976681633715811578630e-01
54609,2.073195891829497122154e-01,2.073186416271944403181e-01,9.550218632606168488160e-11,1.978720491294017165923e-12,1.978967734659873909725e-12,2.073195891829497117004e-01,2.484068360159420419431e-18,0,nan,9.976706727520824346568e-01
54666,2.072656103197796743513e-01,2.072646639968757876972e-01,9.527840887857795321052e-11,1.973571221659264135575e-12,1.973818465025120879377e-12,2.072656103197796738092e-01,2.615489783405803534921e-18,0,nan,9.976730514491797881683e-01
54669,2.072627712729649876981e-01,2.072618250148680337321e-01,9.526665210602668385062e-11,1.973300727359534531259e-12,1.973547970725391275061e-12,2.072627712729649871289e-01,2.746301890392296104511e-18,0,nan,9.976731765033296312688e-01
54729,2.072060311352144595080e-01,2.072050861715805131512e-01,9.503195603208120797303e-11,1.967901723233425169169e-12,1.968148966599281912971e-12,2.072060311352144590201e-01,2.354617647688539740851e-18,0,nan,9.976756746435862373236e-01
54789,2.071493685782895853630e-01,2.071484249059346888114e-01,9.479809420825448469777e-11,1.962523376789825935311e-12,1.962770620155682679112e-12,2.071493685782895847802e-01,2.813229273690554753335e-18,0,nan,9.976781671910357826441e-01
54806,2.071333282653772245974e-01,2.071323849583074291767e-01,9.473198449291524681374e-11,1.961003253583736286522e-12,1.961250496949593030324e-12,2.071333282653772239876e-01,2.944305134911677375510e-18,0,nan,9.976788723985168479461e-01
54849,2.070927834114615337174e-01,2.070918410272130289796e-01,9.456506276092212273917e-11,1.957165586516245442009e-12,1.957412829882102185811e-12,2.070927834114615331075e-01,2.944881574223621094491e-18,0,nan,9.976806541637822467006e-01
54909,2.070362754446780312545e-01,2.070353343453745077849e-01,9.433285783865369313122e-11,1.951828251509215108117e-12,1.952075494875071851919e-12,2.070362754446780306989e-01,2.683846645740575564931e-18,0,nan,9.976831355798505144628e-01
54946,2.070014672648734734597e-01,2.070005269563816827522e-01,9.419007513719063821885e-11,1.948547047670903959081e-12,1.948794291036760702883e-12,2.070014672648734728363e-01,3.011651354052763773081e-18,0,nan,9.976846630243821117327e-01
54969,2.069798444885602278618e-01,2.069789046710514704506e-01,9.410147561206151355989e-11,1.946511271469975697567e-12,1.946758514835832441369e-12,2.069798444885602272249e-01,3.077443496535427676841e-18,0,nan,9.976856114571867999987e-01
55030,2.069225517686110603799e-01,2.069216132510423939372e-01,9.386707646755543320657e-11,1.941126438995940950407e-12,1.941373682361797694209e-12,2.069225517686110597294e-01,3.143791229767653269039e-18,0,nan,9.976881229395943856278e-01
55087,2.068690875381528786246e-01,2.068681502323602184207e-01,9.364880921981148020510e-11,1.936113540021621349196e-12,1.936360783387478092998e-12,2.068690875381528780148e-01,2.948065993236515058909e-18,0,nan,9.976904645937508913354e-01
55090,2.068662755440088191000e-01,2.068653383019158281740e-01,9.363734178466473390597e-11,1.935850205493370743652e-12,1.936097448859227487454e-12,2.068662755440088185036e-01,2.882592599005669941653e-18,0,nan,9.976905877014251877201e-01
55150,2.068100757628278400839e-01,2.068091397930937695569e-01,9.340841837749560379094e-11,1.930594028011117076309e-12,1.930841271376973820111e-12,2.068100757628278393385e-01,3.604219914500707997556e-18,0,nan,9.976930469781894545095e-01
55210,2.067539522383629651349e-01,2.067530175378820489691e-01,9.318030250369915258376e-11,1.925357808636584528235e-12,1.925605052002441272037e-12,2.067539522383629643895e-01,3.605198282857676879819e-18,0,nan,9.976955007875216900420e-01
55228,2.067371300232519258606e-01,2.067361957029429682652e-01,9.311202465371655473293e-11,1.923790820089347595289e-12,1.924038063455204339091e-12,2.067371300232519251423e-01,3.474382851260731913791e-18,0,nan,9.976962358667990236807e-01
55270,2.066979047845670004751e-01,2.066969713502444111757e-01,9.295299044222843668124e-11,1.920141450040772767013e-12,1.920388693406629510815e-12,2.066979047845669998111e-01,3.212774852940619748127e-18,0,nan,9.976979491469798469135e-01
55330,2.066419332160476879867e-01,2.066410010447994862268e-01,9.272647849319426527042e-11,1.914944855474170131135e-12,1.915192098840026874937e-12,2.066419332160476872819e-01,3.410398853454245886719e-18,0,nan,9.977003920740457490555e-01
55370,2.066046609042653095430e-01,2.066037295733587540546e-01,9.257591321649201512593e-11,1.911491391595724008240e-12,1.911738634961580752042e-12,2.066046609042653088789e-01,3.214224827943665254143e-18,0,nan,9.977020176826926907117e-01
55390,2.065860373480646932433e-01,2.065851064368177778284e-01,9.250076297772213565126e-11,1.909767928762680467607e-12,1.910015172128537211409e-12,2.065860373480646926199e-01,3.017707572021470120285e-18,0,nan,9.977028295861254877930e-01
55450,2.065302169965266111071e-01,2.065292873422186692233e-01,9.227584023781029559558e-11,1.904610574303583025001e-12,1.904857817669439768803e-12,2.065302169965266105786e-01,2.559182703495500853009e-18,0,nan,9.977052617005498440336e-01
55510,2.064744719779879879805e-01,2.064735435775674457281e-01,9.205170663618891141745e-11,1.899472697061524997259e-12,1.899719940427381741061e-12,2.064744719779879875333e-01,2.166046929995053485683e-18,0,nan,9.977076884345746850312e-01
55512,2.064726151059693919727e-01,2.064716867472926664162e-01,9.204424906457511854826e-11,1.899301768823411298066e-12,1.899549012189268041868e-12,2.064726151059693915119e-01,2.231704785982620437397e-18,0,nan,9.977077692332471753832e-01
55570,2.064188021096463612026e-01,2.064178749600723344139e-01,9.182835855618033838528e-11,1.894354202564546496389e-12,1.894601445930403240191e-12,2.064188021096463608231e-01,1.838353660091282591391e-18,0,nan,9.977101098053813750272e-01
55630,2.063632072093393149116e-01,2.063622813075815601991e-01,9.160579240156048400290e-11,1.889254996900137606358e-12,1.889502240265994350160e-12,2.063632072093393145321e-01,1.838848918378086553987e-18,0,nan,9.977125258300771745625e-01
55654,2.063409901995831718805e-01,2.063400647961058321302e-01,9.151698407713847693465e-11,1.887220694576954742801e-12,1.887467937942811486603e-12,2.063409901995831715010e-01,1.839046909694887754050e-18,0,nan,9.977134907468624265515e-01
55690,2.063076870955415525907e-01,2.063067624385804187478e-01,9.138400459642125007994e-11,1.884174986711327237543e-12,1.884422230077183981345e-12,2.063076870955415522519e-01,1.642271229306230325543e-18,0,nan,9.977149365256956336633e-01
55750,2.062522415873619865002e-01,2.062513181721883661051e-01,9.116299158503404976095e-11,1.879114079192803529310e-12,1.879361322558660273112e-12,2.062522415873619861885e-01,1.511295694003658773471e-18,0,nan,9.977173419091969997180e-01
55796,2.062097837764028129034e-01,2.062088613112350085605e-01,9.099407077491425452983e-11,1.875246929208872343995e-12,1.875494172574729087797e-12,2.062097837764028126324e-01,1.314440751343211549388e-18,0,nan,9.977191824496139200477e-01
55810,2.061968705045408429524e-01,2.061959483281561242838e-01,9.094274983171438482768e-11,1.874072182087065439420e-12,1.874319425452922183222e-12,2.061968705045408426814e-01,1.314523069424601504978e-18,0,nan,9.977197419974686011762e-01
55870,2.061415736674467841211e-01,2.061406527268628033583e-01,9.072327582068747727933e-11,1.869049203680605287156e-12,1.869296447046462030958e-12,2.061415736674467838636e-01,1.249131901848727197672e-18,0,nan,9.977221368073252340128e-01
55930,2.060863508970740464116e-01,2.060854311893130400517e-01,9.050456605595494372371e-11,1.864045052800121999103e-12,1.864292296165978742905e-12,2.060863508970740461677e-01,1.183705217484647909637e-18,0,nan,9.977245263555095675448e-01
55939,2.060780738587383921240e-01,2.060771543356446403831e-01,9.047182529234886499262e-11,1.863296048432659217615e-12,1.863543291798515961417e-12,2.060780738587383918801e-01,1.183752760502106188196e-18,0,nan,9.977248843349493909898e-01
55990,2.060312020150395942268e-01,2.060302835371341518135e-01,9.028661706116250540407e-11,1.859059638808764675012e-12,1.859306882174621418814e-12,2.060312020150395939558e-01,1.315580069768220438953e-18,0,nan,9.977269106586925134935e-01
56050,2.059761268435802902539e-01,2.059752095925733073501e-01,9.006942537946872222400e-11,1.854092871602406300557e-12,1.854340114968263044359e-12,2.059761268435802899693e-01,1.381728429594049383299e-18,0,nan,9.977292897334736150507e-01
56083,2.059458668542030293399e-01,2.059449502767334523655e-01,8.995029151302484397793e-11,1.851369065355379817802e-12,1.851616308721236561604e-12,2.059458668542030290011e-01,1.645156487367522497075e-18,0,nan,9.977305960019883232038e-01
56110,2.059211252055500814445e-01,2.059202091784947128897e-01,8.985298757341474502787e-11,1.849144661605947293837e-12,1.849391904971804037639e-12,2.059211252055500811599e-01,1.382097489965415945987e-18,0,nan,9.977316635963814320416e-01
56170,2.058661969244172006485e-01,2.058652821183768140601e-01,8.963730022479507397536e-11,1.844214919769648594123e-12,1.844462163135505337925e-12,2.058661969244172003639e-01,1.382466254923510263664e-18,0,nan,9.977340322638739138358e-01
56226,2.058149965577150637604e-01,2.058140828886481346529e-01,8.943666611326798751415e-11,1.839630411668962926511e-12,1.839877655034819670313e-12,2.058149965577150635029e-01,1.251113962888992791426e-18,0,nan,9.977362383472388897678e-01
56230,2.058113418242613841172e-01,2.058104282363095136358e-01,8.942235993452931536791e-11,1.839303557565494066059e-12,1.839550800931350809861e-12,2.058113418242613838191e-01,1.448683997639466538192e-18,0,nan,9.977363957523387790892e-01
56290,2.057565597297711042132e-01,2.057556473569914045322e-01,8.920816332253492905717e-11,1.834410486983581911062e-12,1.834657730349438654864e-12,2.057565597297711040234e-01,9.221352672019345149542e-19,0,nan,9.977387540780938809037e-01
56350,2.057018504662408182605e-01,2.057009393057270189273e-01,8.899470702760095766982e-11,1.829535620528544897592e-12,1.829782863894401641394e-12,2.057018504662408180437e-01,1.054149167864136936200e-18,0,nan,9.977411072573875970852e-01
56371,2.056827193980816244866e-01,2.056818086611761413026e-01,8.892017160515348164042e-11,1.827833701881413146638e-12,1.828080945247269890440e-12,2.056827193980816242833e-01,9.883567658767940278157e-19,0,nan,9.977419296572851382596e-01
56410,2.056472138595682317476e-01,2.056463039084240916810e-01,8.878198770726272549383e-11,1.824678871215999024927e-12,1.824926114581855768729e-12,2.056472138595682315579e-01,9.226255810814398774659e-19,0,nan,9.977434553063991764382e-01
56470,2.055926497362515776847e-01,2.055917409915908399638e-01,8.857000203767750476068e-11,1.819840152569020504080e-12,1.820087395934877247882e-12,2.055926497362515774950e-01,9.228704451660548178421e-19,0,nan,9.977457982412391194289e-01
56515,2.055517741069314874324e-01,2.055508662652451761031e-01,8.841149225473211176429e-11,1.816222894471107292743e-12,1.816470137836964036447e-12,2.055517741069314872427e-01,9.230539654027006481560e-19,0,nan,9.977475520958468374719e-01
56531,2.055372503381538842133e-01,2.055363428171360368072e-01,8.835523196033451371742e-11,1.814939183926019421519e-12,1.815186427291876165222e-12,2.055372503381538840643e-01,7.253079355274587167692e-19,0,nan,9.977481749987933002787e-01
56591,2.054828318642783149155e-01,2.054819255439534387593e-01,8.814471578449586158789e-11,1.810136566124160676953e-12,1.810383809490017420657e-12,2.054828318642783147393e-01,8.574091150605880328709e-19,0,nan,9.977505076687806448714e-01
56651,2.054284853539726229547e-01,2.054275802314843086307e-01,8.793492334406006661025e-11,1.805351721154982178500e-12,1.805598964520838922203e-12,2.054284853539726228192e-01,6.597199571771424526687e-19,0,nan,9.977528352727835142858e-01
56660,2.054203395736997919235e-01,2.054194346306412032206e-01,8.790351669902820436666e-11,1.804635522088446952180e-12,1.804882765454303695883e-12,2.054203395736997917744e-01,7.257207296323808919468e-19,0,nan,9.977531839774226514765e-01
56711,2.053742106361200496831e-01,2.053733067086216928642e-01,8.772585138874904452832e-11,1.800584564544925376018e-12,1.800831807910782119722e-12,2.053742106361200495747e-01,5.279154423173817494429e-19,0,nan,9.977551578266399026325e-01
56771,2.053200075401909399658e-01,2.053191048048456974242e-01,8.751749668629716454581e-11,1.795835012310635464499e-12,1.796082255676492208202e-12,2.053200075401909398032e-01,7.920822126455023462414e-19,0,nan,9.977574753461208534539e-01
56805,2.052893241801094798157e-01,2.052884221190621176912e-01,8.739974618068923888508e-11,1.793151382035134757488e-12,1.793398625400991501191e-12,2.052893241801094796937e-01,5.941504503059648652765e-19,0,nan,9.977587863784235726436e-01
56831,2.052658758962401108766e-01,2.052649743502208567634e-01,8.730985602233253785172e-11,1.791102980955603047194e-12,1.791350224321459790898e-12,2.052658758962401107275e-01,7.262668383911713918071e-19,0,nan,9.977597878469308168600e-01
56891,2.052118155349042349082e-01,2.052109151753935172902e-01,8.710292620025921625147e-11,1.786388387466832316699e-12,1.786635630832689060402e-12,2.052118155349042348404e-01,3.302082563019786772563e-19,0,nan,9.977620953447080034125e-01
56950,2.051587255263646962218e-01,2.051578263308493051072e-01,8.690013529537155437275e-11,1.781769294841994383534e-12,1.782016538207851127237e-12,2.051587255263646960863e-01,6.605874120780296419404e-19,0,nan,9.977643595206381503049e-01
56951,2.051578262873992374667e-01,2.051569271115892350671e-01,8.689670404114028710171e-11,1.781691149311535500666e-12,1.781938392677392244369e-12,2.051578262873992373040e-01,7.927083690436546370504e-19,0,nan,9.977643978550247253769e-01
57011,2.051039079855177089083e-01,2.051030099906101881042e-01,8.669118638358185649629e-11,1.777011184433853370498e-12,1.777258427799710114201e-12,2.051039079855177088270e-01,3.964583792433367882732e-19,0,nan,9.977666953933877443724e-01
57071,2.050500604616263307790e-01,2.050491636448326028433e-01,8.648637008361792275426e-11,1.772348411251601560877e-12,1.772595654617458304580e-12,2.050500604616263307248e-01,2.643749945853844812999e-19,0,nan,9.977689879752386147385e-01
57096,2.050276448429368028983e-01,2.050267485162030321630e-01,8.640123621257248472933e-11,1.770410643729603911364e-12,1.770657887095460655068e-12,2.050276448429368028712e-01,1.322019493171356071299e-19,0,nan,9.977699417584750512644e-01
57131,2.049962835486633163653e-01,2.049953879072041949252e-01,8.628225201459611851950e-11,1.767702748653042489114e-12,1.767949992018899232817e-12,2.049962835486633163246e-01,1.983332612883923919683e-19,0,nan,9.977712756159540334611e-01
57191,2.049425770801358650148e-01,2.049416826112416237682e-01,8.607882906706432404677e-11,1.763074115993682597427e-12,1.763321359359539341130e-12,2.049425770801358649741e-01,1.983852357448820593874e-19,0,nan,9.977735583308461670598e-01
57243,2.048960883275345841659e-01,2.048951948726301188527e-01,8.590308906460830857025e-11,1.759076347697753021103e-12,1.759323591063609764806e-12,2.048960883275345841659e-01,0.000000000000000000000e+00,0,nan,9.977755327110963535055e-01
57251,2.048889408901176307408e-01,2.048880475910279613621e-01,8.587609814865814056701e-11,1.758462433093094759976e-12,1.758709676458951503680e-12,2.048889408901176307544e-01,6.614572312781417615980e-20,0,nan,9.977758361351629961471e-01
57311,2.048353748132462048002e-01,2.048344826812101751438e-01,8.567405618398921770505e-11,1.753867620231765601247e-12,1.754114863597622344950e-12,2.048353748132462047731e-01,1.323260415191956043327e-19,0,nan,9.977781090440886592290e-01
57371,2.047818786847206114433e-01,2.047809877169966239244e-01,8.547270011453442321769e-11,1.749289598147967446902e-12,1.749536841513824190605e-12,2.047818786847206114568e-01,6.618030483514652909044e-20,0,nan,9.977803770727437624615e-01
57389,2.047658434615216064379e-01,2.047649528425580104301e-01,8.541242658808396900488e-11,1.747919453930950915252e-12,1.748166697296807658955e-12,2.047658434615216064379e-01,0.000000000000000000000e+00,0,nan,9.977810565319402677292e-01
57431,2.047284523402988183556e-01,2.047275625341545685608e-01,8.527202689852585635233e-11,1.744728288034654830497e-12,1.744975531400511574200e-12,2.047284523402988182743e-01,3.971854522753441837522e-19,0,nan,9.977826402361857378170e-01
57491,2.046750956162952598389e-01,2.046742069690076953800e-01,8.507203351084168604481e-11,1.740183611536385168926e-12,1.740430854902241912629e-12,2.046750956162952597711e-01,3.310741620826148408502e-19,0,nan,9.977848985494091508348e-01
57536,2.046351236635374672693e-01,2.046342358836109562742e-01,8.492248279694633278416e-11,1.736785973089909673718e-12,1.737033216455766417421e-12,2.046351236635374671067e-01,7.947331961458562179802e-19,0,nan,9.977865891103556829442e-01
57551,2.046218083495783742620e-01,2.046209208584336538617e-01,8.487271694289782099951e-11,1.735655490746263549982e-12,1.735902734112120293685e-12,2.046218083495783740994e-01,7.947849116599832209700e-19,0,nan,9.977871520273460499511e-01
57611,2.045685903775681540901e-01,2.045677040398616068699e-01,8.467407420254038818146e-11,1.731143848202911255866e-12,1.731391091568767999569e-12,2.045685903775681539275e-01,7.949916728304287906749e-19,0,nan,9.977894006848662618900e-01
57671,2.045154415382337103593e-01,2.045145563512697953716e-01,8.447610231393902894072e-11,1.726648606887458000734e-12,1.726895850253314744437e-12,2.045154415382337101696e-01,9.277313182706190212308e-19,0,nan,9.977916445367777424028e-01
57684,2.045039350527113641333e-01,2.045030501147206181855e-01,8.443329653818677934811e-11,1.725676792242348705574e-12,1.725924035608205449277e-12,2.045039350527113639842e-01,7.289727636699592650626e-19,0,nan,9.977921300727232838687e-01
57731,2.044623616700908495531e-01,2.044614776311831155032e-01,8.427879831748099262458e-11,1.722169690220557506205e-12,1.722416933586414249908e-12,2.044623616700908494312e-01,5.965535339038473910486e-19,0,nan,9.977938835978268858080e-01
57791,2.044093506121996640983e-01,2.044084677186707092966e-01,8.408215926966603063757e-11,1.717707022059426300144e-12,1.717954265425283043848e-12,2.044093506121996639492e-01,7.293100744671096364714e-19,0,nan,9.977961178826988454808e-01
57832,2.043731658822235316015e-01,2.043722837698348346645e-01,8.394817018484494136316e-11,1.714666838332255931541e-12,1.714914081698112675244e-12,2.043731658822235314389e-01,7.957518550480668701648e-19,0,nan,9.977976419045883855552e-01
57851,2.043564082041621356140e-01,2.043555264533435681859e-01,8.388618224300207575245e-11,1.713260526694905490231e-12,1.713507770060762233934e-12,2.043564082041621354920e-01,5.968628313469008448148e-19,0,nan,9.977983474060178410627e-01
57911,2.043035342861197517815e-01,2.043026536753521500532e-01,8.369086432590170782719e-11,1.708830128848545382543e-12,1.709077372214402126247e-12,2.043035342861197516324e-01,7.296878110193569359156e-19,0,nan,9.978005721823474913649e-01
57971,2.042507286987511356543e-01,2.042498492253840087151e-01,8.349620262257939300325e-11,1.704415753669712649143e-12,1.704662997035569392846e-12,2.042507286987511355052e-01,7.298764595186894746958e-19,0,nan,9.978027922261911217402e-01
57980,2.042428137443444540600e-01,2.042419344413593436269e-01,8.346705978728872828842e-11,1.703754974741966066353e-12,1.704002218107822810057e-12,2.042428137443444539245e-01,6.635497674367541390650e-19,0,nan,9.978031248254843106225e-01
58032,2.041971129030103392169e-01,2.041962345832924059764e-01,8.329896629897492951472e-11,1.699944154312097252061e-12,1.700191397677953995764e-12,2.041971129030103390543e-01,7.964379298059513205823e-19,0,nan,9.978050444341984409591e-01
58092,2.041444446333847007323e-01,2.041435674457490920638e-01,8.310561921552373552257e-11,1.695561865559409190689e-12,1.695809108925265934393e-12,2.041444446333847005290e-01,9.958042586273124300231e-19,0,nan,9.978072549780675595853e-01
58128,2.041128762512577585219e-01,2.041119997416115648025e-01,8.298992198210500533804e-11,1.692940080726301626001e-12,1.693187324092158369704e-12,2.041128762512577583051e-01,1.062355489176370372980e-18,0,nan,9.978085790527084803924e-01
58152,2.040918442170437410542e-01,2.040909681588666708003e-01,8.291291970493680347518e-11,1.691195376237784062870e-12,1.691442619603640806573e-12,2.040918442170437408916e-01,7.968487251253148404826e-19,0,nan,9.978094608328401781262e-01
58212,2.040393114967999514729e-01,2.040384365654664081954e-01,8.272086493387963716883e-11,1.686844613186288221111e-12,1.687091856552144964815e-12,2.040393114967999512832e-01,9.298961988897859473976e-19,0,nan,9.978116620127805390383e-01
58272,2.039868463159912588089e-01,2.039859725088949674217e-01,8.252945208431559374558e-11,1.682509503657626125817e-12,1.682756747023482869520e-12,2.039868463159912585921e-01,1.063011848132592015331e-18,0,nan,9.978138585320941381508e-01
58277,2.039824772613474416702e-01,2.039816035478202165150e-01,8.251352990117379707569e-11,1.682148948842436168276e-12,1.682396192208292911980e-12,2.039824772613474414263e-01,1.195913943611388973968e-18,0,nan,9.978140413654386366941e-01
58332,2.039344485184787306311e-01,2.039335758330221143038e-01,8.233867835340765588197e-11,1.678189975315379317622e-12,1.678437218681236061325e-12,2.039344485184787304549e-01,8.639190402053645362878e-19,0,nan,9.978160504049280102442e-01
58392,2.038821179486442935124e-01,2.038812463822384357507e-01,8.214854095342093484780e-11,1.673885956231266690550e-12,1.674133199597123434253e-12,2.038821179486442933227e-01,9.306131508441342166017e-19,0,nan,9.978182376453710461257e-01
58427,2.038516227673235780052e-01,2.038507518525051838480e-01,8.203792022801124703473e-11,1.671382412234853138857e-12,1.671629655600709882560e-12,2.038516227673235778291e-01,8.642700540578464488946e-19,0,nan,9.978195114019477083797e-01
58452,2.038298544513884628059e-01,2.038289840014530696939e-01,8.195903711162589611110e-11,1.669597374882425761397e-12,1.669844618248282505100e-12,2.038298544513884626839e-01,5.984047073619856878531e-19,0,nan,9.978204202674542714312e-01
58512,2.037776578721280855113e-01,2.037767885360914482527e-01,8.177016407020230699687e-11,1.665324160148714881298e-12,1.665571403514571625001e-12,2.037776578721280853758e-01,6.650644284356782432984e-19,0,nan,9.978225982851511635381e-01
58572,2.037255280567940944999e-01,2.037246598320930520397e-01,8.158191908614389309011e-11,1.661066241310036080446e-12,1.661313484675892824150e-12,2.037255280567940943237e-01,8.648049888955430976493e-19,0,nan,9.978247717123779315603e-01
58576,2.037220551058362007468e-01,2.037211869551332719941e-01,8.156939168455855530805e-11,1.660782922183435527033e-12,1.661030165549292270736e-12,2.037220551058362005300e-01,1.064393515883439921168e-18,0,nan,9.978249164446494581695e-01
58632,2.036734648518292750712e-01,2.036725977359091770163e-01,8.139429943116370414023e-11,1.656823548043678453763e-12,1.657070791409535197466e-12,2.036734648518292748002e-01,1.330809309492343978146e-18,0,nan,9.978269405629938102755e-01
58692,2.036214681041860436264e-01,2.036206020945007133418e-01,8.120730239160017830939e-11,1.652596010421681882709e-12,1.652843253787538626413e-12,2.036214681041860433418e-01,1.397706601996521276947e-18,0,nan,9.978291048508013528595e-01
58726,2.035920327222369502148e-01,2.035911673382909744542e-01,8.110161274893182006926e-11,1.650207106767564112837e-12,1.650454350133420856541e-12,2.035920327222369498625e-01,1.730744083382308465181e-18,0,nan,9.978303292604017552024e-01
58752,2.035695376613242381993e-01,2.035686727553359360541e-01,8.102092526832390416516e-11,1.648383558908220925812e-12,1.648630802274077669516e-12,2.035695376613242378334e-01,1.797509771931745202832e-18,0,nan,9.978312645895467277411e-01
58812,2.035176733712089204537e-01,2.035168095663883073372e-01,8.083516537664506671649e-11,1.644186124357008656320e-12,1.644433367722865400023e-12,2.035176733712089201691e-01,1.398419437305275914071e-18,0,nan,9.978334197929199906284e-01
58872,2.034658750823081899454e-01,2.034650123761342909058e-01,8.065002004622158245983e-11,1.640003638008720354603e-12,1.640250881374577098306e-12,2.034658750823081897014e-01,1.198950382763473541268e-18,0,nan,9.978355704745553812545e-01
58877,2.034615615327167455450e-01,2.034606989179832066584e-01,8.063461892593764773875e-11,1.639655770078906042552e-12,1.639903013444762786255e-12,2.034615615327167453011e-01,1.198975801480870438213e-18,0,nan,9.978357494943448164812e-01
58932,2.034141426435910097813e-01,2.034132810335511779221e-01,8.046548662096790637054e-11,1.635836031488436823176e-12,1.636083274854293566880e-12,2.034141426435910094696e-01,1.532381773157912454778e-18,0,nan,9.978377166480316066261e-01
58992,2.033624759045250437046e-01,2.033616153881149242293e-01,8.028156245896451236072e-11,1.631683236803107158279e-12,1.631930480168963901983e-12,2.033624759045250434742e-01,1.132917764835509607824e-18,0,nan,9.978398583268721145668e-01
59028,2.033315073344825673149e-01,2.033306474730516210866e-01,8.017149931435688231946e-11,1.629198641529681805065e-12,1.629445884895538548768e-12,2.033315073344825670438e-01,1.333047429169425190963e-18,0,nan,9.978411411823564402179e-01
59052,2.033108747150745051455e-01,2.033100152897979995926e-01,8.009824493236804259640e-11,1.627545186339030853682e-12,1.627792429704887597385e-12,2.033108747150745048880e-01,1.266523575417065908902e-18,0,nan,9.978419955245453821699e-01
59112,2.032593389256980173586e-01,2.032584805890672480808e-01,7.991553142732211185957e-11,1.623421812859359021149e-12,1.623669056225215764852e-12,2.032593389256980171553e-01,1.000140551550964688870e-18,0,nan,9.978441282544651912394e-01
59172,2.032078683873464851616e-01,2.032070111368817599259e-01,7.973341934386877242662e-11,1.619313049501614596720e-12,1.619560292867471340424e-12,2.032078683873464849041e-01,1.267165577833212495074e-18,0,nan,9.978462565299909088818e-01
59179,2.032018677347521405668e-01,2.032010106108456376749e-01,7.971221199107021080833e-11,1.618834642404047238109e-12,1.619081885769903981812e-12,2.032018677347521403093e-01,1.267202997865305972704e-18,0,nan,9.978465045392600048452e-01
59232,2.031564629514609777587e-01,2.031556067846907545784e-01,7.955190609586062331357e-11,1.615218829775231338840e-12,1.615466073141088082543e-12,2.031564629514609775419e-01,1.067356811330729571893e-18,0,nan,9.978483803644277571471e-01
59292,2.031051224699706229227e-01,2.031042673844314750504e-01,7.937098911087356787038e-11,1.611139087559111482055e-12,1.611386330924968225758e-12,2.031051224699706227059e-01,1.067626615518577328053e-18,0,nan,9.978504997710270853803e-01
59331,2.030717859188670876855e-01,2.030709315348109552057e-01,7.925371160404883367248e-11,1.608494987521499048762e-12,1.608742230887355792465e-12,2.030717859188670874687e-01,1.067801878611215657636e-18,0,nan,9.978518750171426036108e-01
59352,2.030538467952905124512e-01,2.030529927885270935766e-01,7.919066583012020736745e-11,1.607073757099201894537e-12,1.607321000465058638241e-12,2.030538467952905122208e-01,1.134639728768306516793e-18,0,nan,9.978526147629866495663e-01
59412,2.030026357803196186013e-01,2.030017828498846282377e-01,7.901093370836386849818e-11,1.603022773006088544475e-12,1.603270016371945288178e-12,2.030026357803196184116e-01,9.346449096862290318438e-19,0,nan,9.978547253534508797482e-01
59472,2.029514892784387214208e-01,2.029506374218928704546e-01,7.883179021383326044936e-11,1.598986070252609141221e-12,1.599233313618465884925e-12,2.029514892784387211633e-01,1.268766328745849354412e-18,0,nan,9.978568315555111449522e-01
59483,2.029421194060942931894e-01,2.029412677461641529555e-01,7.879901089051341146679e-11,1.598247552098935455275e-12,1.598494795464792198979e-12,2.029421194060942929590e-01,1.135264391282645974207e-18,0,nan,9.978572172175657580061e-01
59533,2.028995563190937072626e-01,2.028987055518427607906e-01,7.865026182306819297412e-11,1.594896662816849313759e-12,1.595143906182706057462e-12,2.028995563190937069916e-01,1.335885341686521495927e-18,0,nan,9.978589683756559007392e-01
59593,2.028485394745755234294e-01,2.028476897763187129526e-01,7.847229774669438041303e-11,1.590888564428218862786e-12,1.591135807794075606490e-12,2.028485394745755230906e-01,1.670276649658530303274e-18,0,nan,9.978610657673748433991e-01
59635,2.028128658158755455573e-01,2.028120168644770407224e-01,7.834806877787030508439e-11,1.588091281317285635898e-12,1.588338524683142379602e-12,2.028128658158755452456e-01,1.536924806696277181940e-18,0,nan,9.978625313530185819005e-01
59653,2.027975867037442118924e-01,2.027967380720662090839e-01,7.829491474076070542820e-11,1.586894553384728638233e-12,1.587141796750585381936e-12,2.027975867037442115671e-01,1.603868453428918971387e-18,0,nan,9.978631588098633622822e-01
59713,2.027466978618951536231e-01,2.027458502943885050145e-01,7.811811032673447979599e-11,1.582914566090569646980e-12,1.583161809456426390683e-12,2.027466978618951533520e-01,1.336892516523289787310e-18,0,nan,9.978652475160023829900e-01
59773,2.026958728047953041954e-01,2.026950262990603976075e-01,7.794188203912955104718e-11,1.578948539300476902414e-12,1.579195782666333646117e-12,2.026958728047953038701e-01,1.604673283401735026302e-18,0,nan,9.978673318986210984713e-01
59788,2.026831764900298341167e-01,2.026823302493638393493e-01,7.789791469929309548730e-11,1.577959206553351766510e-12,1.578206449919208510213e-12,2.026831764900298338321e-01,1.404177076785871237378e-18,0,nan,9.978678523202242445851e-01
59833,2.026451113886811859923e-01,2.026442659423262171816e-01,7.776622742542462734293e-11,1.574996410117448160269e-12,1.575243653483304903973e-12,2.026451113886811856670e-01,1.605075244681273268037e-18,0,nan,9.978694119704972171963e-01
59893,2.025944134702568913490e-01,2.025935690808978308455e-01,7.759114404598219782718e-11,1.571058115990479806578e-12,1.571305359356336550281e-12,2.025944134702568910780e-01,1.337897420163411056767e-18,0,nan,9.978714877443572341532e-01
59941,2.025539007578565575077e-01,2.025530572123829259611e-01,7.745148699983650553315e-11,1.567917400114502147457e-12,1.568164643480358891161e-12,2.025539007578565572367e-01,1.338165012410222558975e-18,0,nan,9.978731452773933206834e-01
59953,2.025437789066920958342e-01,2.025429355719526558727e-01,7.741662947396803985993e-11,1.567133594712319687589e-12,1.567380838078176431292e-12,2.025437789066920955496e-01,1.405143479664985945924e-18,0,nan,9.978735592328766847137e-01
60013,2.024932075556200819527e-01,2.024923652731316836892e-01,7.724268129527130652404e-11,1.563222784417236752585e-12,1.563470027783093496288e-12,2.024932075556200816816e-01,1.338566100035355273289e-18,0,nan,9.978756264486803903135e-01
60073,2.024426992751357733374e-01,2.024418580425375141339e-01,7.706929710842519520692e-11,1.559325623578807397967e-12,1.559572866944664141670e-12,2.024426992751357731612e-01,8.702850419389435359856e-19,0,nan,9.978776894043427155706e-01
60095,2.024241953470051574138e-01,2.024233544987765904671e-01,7.700586374529003358944e-11,1.557900072446697388361e-12,1.558147315812554132064e-12,2.024241953470051572648e-01,7.364623505663471992398e-19,0,nan,9.978784447564939112684e-01
60133,2.023922539237937793372e-01,2.023914137387324002756e-01,7.689647452452818857346e-11,1.555442051007718359764e-12,1.555689294373575103467e-12,2.023922539237937792152e-01,6.026552006804831775006e-19,0,nan,9.978797481123878300121e-01
60193,2.023418713606064494155e-01,2.023410322207363029888e-01,7.672421116716586270461e-11,1.551572005849585962193e-12,1.551819249215442705897e-12,2.023418713606064493613e-01,2.679134489552283725510e-19,0,nan,9.978818025852899399847e-01
60249,2.022949041598533152206e-01,2.022940659933853772541e-01,7.656393449459200897634e-11,1.547972115039178584206e-12,1.548219358405035327909e-12,2.022949041598533152341e-01,6.699391273523927411569e-20,0,nan,9.978837162832530628632e-01
60253,2.022915514450419380938e-01,2.022907133480249560050e-01,7.655250467233326031287e-11,1.547715427582791671282e-12,1.547962670948648414985e-12,2.022915514450419380938e-01,0.000000000000000000000e+00,0,nan,9.978838528354735477248e-01
60313,2.022412940370222799233e-01,2.022404569805279411153e-01,7.638135268835782355677e-11,1.543872256016333759789e-12,1.544119499382190503493e-12,2.022412940370222799233e-01,0.000000000000000000000e+00,0,nan,9.978858988753137006711e-01
60373,2.021910989969214742824e-01,2.021902629786267731164e-01,7.621075287582288024440e-11,1.540042431287694939365e-12,1.540289674653551683068e-12,2.021910989969214741876e-01,4.691981524563852170258e-19,0,nan,9.978879407171362270613e-01
60403,2.021660248213306310550e-01,2.021651893212669615036e-01,7.612565930611039688225e-11,1.538132505369819821114e-12,1.538379748735676564817e-12,2.021660248213306309331e-01,6.033295877109705530244e-19,0,nan,9.978889600676293041123e-01
60433,2.021409661855635802848e-01,2.021401312031529948682e-01,7.604070290749168047886e-11,1.536225893860725868729e-12,1.536473137226582612433e-12,2.021409661855635801086e-01,8.715841046646635878129e-19,0,nan,9.978899783732179834018e-01
60493,2.020908954642208218646e-01,2.020900615153862825684e-01,7.587120046823197979498e-11,1.532422584523544387502e-12,1.532669827889401131206e-12,2.020908954642208217155e-01,7.376769664675484372559e-19,0,nan,9.978920118557871060021e-01
60553,2.020408866946117021866e-01,2.020400537770525602849e-01,7.570224325494116362503e-11,1.528632444386450308732e-12,1.528879687752307052435e-12,2.020408866946117020376e-01,7.378595548439189601681e-19,0,nan,9.978940411770232420726e-01
60558,2.020367220892528089691e-01,2.020358892575296666576e-01,7.568818802615646731238e-11,1.528317191979846181473e-12,1.528564435345702925177e-12,2.020367220892528088472e-01,6.037157163475257997537e-19,0,nan,9.978942100996689268497e-01
60613,2.019909397388991281253e-01,2.019901078503221246381e-01,7.553382897647190642906e-11,1.524855414879855683355e-12,1.525102658245712427058e-12,2.019909397388991279763e-01,7.380420077725281713086e-19,0,nan,9.978960663490577883577e-01
60673,2.019410544596885445970e-01,2.019402235978077793090e-01,7.536595535355836519971e-11,1.521091437752230401591e-12,1.521338681118087145294e-12,2.019410544596885444344e-01,8.053356278046469074018e-19,0,nan,9.978980873839741370327e-01
60713,2.019078318039551953300e-01,2.019070016252722642446e-01,7.525433884893105491093e-11,1.518589342365723689081e-12,1.518836585731580432784e-12,2.019078318039551951402e-01,9.397128307989018201761e-19,0,nan,9.978994324481315114140e-01
60733,2.018912307200260782702e-01,2.018904008825629788445e-01,7.519862011874290045610e-11,1.517340455068062974291e-12,1.517587698433919717995e-12,2.018912307200260780805e-01,9.397901013743385239252e-19,0,nan,9.979001042938079066931e-01
60793,2.018414683833966911421e-01,2.018406395680799824511e-01,7.503182101630332025894e-11,1.513602409205836397895e-12,1.513849652571693141598e-12,2.018414683833966909659e-01,8.728773846127405774498e-19,0,nan,9.979021170905471811502e-01
60853,2.017917673137223435206e-01,2.017909395182880170851e-01,7.486555580218064513877e-11,1.509877242856018960019e-12,1.510124486221875703722e-12,2.017917673137223433445e-01,8.730923732631068404217e-19,0,nan,9.979041257861327438353e-01
60869,2.017785240251316271245e-01,2.017776965012844941921e-01,7.482130829440860513833e-11,1.508886033088629954000e-12,1.509133276454486697704e-12,2.017785240251316269754e-01,7.388189572552782536833e-19,0,nan,9.979046607471683933387e-01
60913,2.017421273753601664529e-01,2.017413005975514501381e-01,7.469982224390738731742e-11,1.506164899019069855717e-12,1.506412142384926599420e-12,2.017421273753601662903e-01,8.061297260449557819990e-19,0,nan,9.979061303924583046696e-01
60973,2.016925484331006436804e-01,2.016917226706679713930e-01,7.453461812053634081470e-11,1.502465321003459513326e-12,1.502712564369316257029e-12,2.016925484331006434500e-01,1.142297836201859893988e-18,0,nan,9.979081309213707348476e-01
61025,2.016496292513592910001e-01,2.016488043671050886107e-01,7.439186775952568580098e-11,1.499269302597291329733e-12,1.499516545963148073436e-12,2.016496292513592907290e-01,1.344165839172000343906e-18,0,nan,9.979098614240427372033e-01
61034,2.016422055656818141262e-01,2.016413808332493994496e-01,7.436720106183992870170e-11,1.498717111971387057204e-12,1.498964355337243800907e-12,2.016422055656818138823e-01,1.209793793540792465035e-18,0,nan,9.979101606246808554021e-01
61094,2.015927492227039140760e-01,2.015919255011327157603e-01,7.420305792305613878540e-11,1.495043107161930096858e-12,1.495290350527786840562e-12,2.015927492227039138591e-01,1.075636079835155786964e-18,0,nan,9.979121529666564427668e-01
61154,2.015433534705538066230e-01,2.015425307576158154822e-01,7.403943758839873263504e-11,1.491381699000606857922e-12,1.491628942366463601625e-12,2.015433534705538064739e-01,7.396810470286118908451e-19,0,nan,9.979141412666755206755e-01
61181,2.015211451142623129851e-01,2.015203228544842661873e-01,7.396597842263595323623e-11,1.489738160193160335496e-12,1.489985403559017079199e-12,2.015211451142623127954e-01,9.415159886938091858399e-19,0,nan,9.979150346861044104814e-01
61214,2.014940181757444802974e-01,2.014931964692187733824e-01,7.387633788248637341260e-11,1.487732832013413318140e-12,1.487980075379270061843e-12,2.014940181757444800128e-01,1.412464116077193628196e-18,0,nan,9.979161255363991325155e-01
61274,2.014447432052132959043e-01,2.014439225028860071346e-01,7.371375664110833869816e-11,1.484096451024642795771e-12,1.484343694390499539474e-12,2.014447432052132956333e-01,1.345532967545620457597e-18,0,nan,9.979181057874426196254e-01
61334,2.013955284263202241397e-01,2.013947087259845149622e-01,7.355169171115630354113e-11,1.480472501154992148668e-12,1.480719744520848892371e-12,2.013955284263202238416e-01,1.480447951169843341468e-18,0,nan,9.979200820313758484351e-01
61338,2.013922495779668661809e-01,2.013914299443523018613e-01,7.354090568770201435425e-11,1.480231345153695055557e-12,1.480478588519551799260e-12,2.013922495779668658420e-01,1.682354607050318585732e-18,0,nan,9.979202136387789053257e-01
61394,2.013463737068460920562e-01,2.013455550063021223209e-01,7.339014095055659977528e-11,1.476860927819681826147e-12,1.477108171185538569851e-12,2.013463737068460917987e-01,1.278880822260132751384e-18,0,nan,9.979220542797234307759e-01
61454,2.012972789149908386355e-01,2.012964612120457375796e-01,7.322910222820295933463e-11,1.473261676726589673663e-12,1.473508920092446417366e-12,2.012972789149908383780e-01,1.279192731035626192956e-18,0,nan,9.979240225439649496653e-01
61495,2.012637652063231055353e-01,2.012629481838129310900e-01,7.311935250323033627433e-11,1.470809247688667373178e-12,1.471056491054524116881e-12,2.012637652063231051693e-01,1.818102890198546731188e-18,0,nan,9.979253652389998576985e-01
61514,2.012482439193717790763e-01,2.012474272118396164977e-01,7.306857342388972954160e-11,1.469674693874398354600e-12,1.469921937240255098303e-12,2.012482439193717786969e-01,1.885585448993820551168e-18,0,nan,9.979259868355351736544e-01
61574,2.011992685890218780662e-01,2.011984528747236356330e-01,7.290855242824555991952e-11,1.466099925550756293735e-12,1.466347168916613037439e-12,2.011992685890218777138e-01,1.751326973148923378928e-18,0,nan,9.979279471658242725834e-01
61634,2.011503527933880319990e-01,2.011495380701515746808e-01,7.274903714266755933651e-11,1.462537318330452037648e-12,1.462784561696308781351e-12,2.011503527933880316873e-01,1.549627531152053802918e-18,0,nan,9.979299035461780394639e-01
61652,2.011356896445006917795e-01,2.011348752181602292160e-01,7.270128085803714398094e-11,1.461470899627665264899e-12,1.461718142993522008602e-12,2.011356896445006914542e-01,1.617120523565641474023e-18,0,nan,9.979304896917375251636e-01
61694,2.011014964023293596625e-01,2.011006826679894073377e-01,7.259002547925591369281e-11,1.458986819073601901416e-12,1.459234062439458645119e-12,2.011014964023293593643e-01,1.482612525353939544234e-18,0,nan,9.979318559878981043381e-01
61754,2.010526992861155019652e-01,2.010518865385136011236e-01,7.243151536074896468768e-11,1.455448374923850801421e-12,1.455695618289707545124e-12,2.010526992861155016129e-01,1.752603706933284453596e-18,0,nan,9.979338045022421467816e-01
61810,2.010072086759748468570e-01,2.010063968473870539121e-01,7.228402326510355704043e-11,1.452156657052248649712e-12,1.452403900418105393415e-12,2.010072086759748464233e-01,2.157538885549615498299e-18,0,nan,9.979356195821572759379e-01
61814,2.010039613154249300798e-01,2.010031495524094257549e-01,7.227350472045874507816e-11,1.451921933306586173384e-12,1.452169176672442917087e-12,2.010039613154249296461e-01,2.157573742109734980685e-18,0,nan,9.979357491004241129617e-01
61874,2.009552823613432622054e-01,2.009544715807692699753e-01,7.211599150220696688276e-11,1.448407441927164845172e-12,1.448654685293021588875e-12,2.009552823613432616904e-01,2.562739460635754628182e-18,0,nan,9.979376897936144207133e-01
61934,2.009066622953615890448e-01,2.009058524950909671949e-01,7.195897366026145822611e-11,1.444904848769152791803e-12,1.445152092135009535506e-12,2.009066622953615885027e-01,2.698273317814547750828e-18,0,nan,9.979396265929401761089e-01
61969,2.008783277340976384964e-01,2.008775185046859151151e-01,7.186760787683971687093e-11,1.442867143505104275006e-12,1.443114386870961018709e-12,2.008783277340976378730e-01,3.103452006054034204759e-18,0,nan,9.979407545987480937120e-01
61994,2.008581009893748076968e-01,2.008572921672761295325e-01,7.180244915927304621824e-11,1.441414102092577637064e-12,1.441661345458434380767e-12,2.008581009893748071140e-01,2.901345103037621492921e-18,0,nan,9.979415595094853822758e-01
62054,2.008095983156799638441e-01,2.008087904696284901380e-01,7.164641597421288087650e-11,1.437935150432193802733e-12,1.438182393798050546436e-12,2.008095983156799632343e-01,3.037024759465772047927e-18,0,nan,9.979434885542911420875e-01
62114,2.007611541469746026408e-01,2.007603472748522542161e-01,7.149087209031019834831e-11,1.434467942595760223476e-12,1.434715185961616967179e-12,2.007611541469746020580e-01,2.902746152197992808321e-18,0,nan,9.979454137383558720228e-01
62128,2.007498589122262137348e-01,2.007490522670499375423e-01,7.145464870746635958153e-11,1.433660611779644441555e-12,1.433907855145501185259e-12,2.007498589122262131520e-01,2.902909475845549614350e-18,0,nan,9.979458623936276785173e-01
62174,2.007127683563551276636e-01,2.007119624560504581539e-01,7.133581550299051944004e-11,1.431012427662330491817e-12,1.431259671028187235520e-12,2.007127683563551270944e-01,2.835923918623322455434e-18,0,nan,9.979473350726355031768e-01
62234,2.006644408173151683614e-01,2.006636358867233370238e-01,7.118124421781427744394e-11,1.427568554980555359636e-12,1.427815798346412103340e-12,2.006644408173151678735e-01,2.431377356303266304603e-18,0,nan,9.979492525680436893734e-01
62287,2.006217998443212622824e-01,2.006209957685635464255e-01,7.104510833961108171320e-11,1.424536111248956126037e-12,1.424783354614812869740e-12,2.006217998443212618216e-01,2.296788901624352799728e-18,0,nan,9.979509431711520034696e-01
62294,2.006161714037439556900e-01,2.006153674407667004357e-01,7.102715625041587756039e-11,1.424136274166997476866e-12,1.424383517532854220569e-12,2.006161714037439552292e-01,2.296853339798807806376e-18,0,nan,9.979511662354520095861e-01
62354,2.005679599899247057289e-01,2.005671569924703162623e-01,7.087354962644317750870e-11,1.420715535104458264841e-12,1.420962778470315008545e-12,2.005679599899247052410e-01,2.432546941410709979519e-18,0,nan,9.979530760856901633110e-01
62414,2.005198064505330118504e-01,2.005190044165163029298e-01,7.072042238149739081595e-11,1.417306287940316855580e-12,1.417553531306173599283e-12,2.005198064505330114710e-01,1.892435301465043191433e-18,0,nan,9.979549821295461790589e-01
62446,2.004941481839145468426e-01,2.004933466628809033582e-01,7.063894985502787254487e-11,1.415492704562605451348e-12,1.415739947928462195051e-12,2.004941481839145465038e-01,1.689890612622392699310e-18,0,nan,9.979559971335943050863e-01
62474,2.004717106606352448303e-01,2.004709095879775296913e-01,7.056777256107341029731e-11,1.413908483084880973321e-12,1.414155726450737717025e-12,2.004717106606352444915e-01,1.690079751328473657906e-18,0,nan,9.979568843777666191071e-01
62535,2.004228723471082254383e-01,2.004220722497078827990e-01,7.041306599882867224891e-11,1.410465727255872457668e-12,1.410712970621729201372e-12,2.004228723471082250994e-01,1.690491583789581672272e-18,0,nan,9.979588144501056181865e-01
62595,2.003748926402494421039e-01,2.003740935000357343903e-01,7.026137307929027805121e-11,1.407090847943253972485e-12,1.407338091309110716188e-12,2.003748926402494417515e-01,1.758532226342458439593e-18,0,nan,9.979607090763153517824e-01
62606,2.003661025878966968480e-01,2.003653036229436457620e-01,7.023361392156896231953e-11,1.406473346622999811229e-12,1.406720589988856554932e-12,2.003661025878966964821e-01,1.826248195117417943255e-18,0,nan,9.979610560159092619726e-01
62655,2.003269703083528969925e-01,2.003261721232665813866e-01,7.011015174752554271644e-11,1.403727262920187294744e-12,1.403974506286044038447e-12,2.003269703083528966808e-01,1.555996799181789673813e-18,0,nan,9.979625999390590263493e-01
62715,2.002791052280386252901e-01,2.002783079960268519719e-01,6.995940008817602465286e-11,1.400374923636699411835e-12,1.400622167002556155538e-12,2.002791052280386249919e-01,1.488700466751299452317e-18,0,nan,9.979644870489186093184e-01
62767,2.002376683735227011094e-01,2.002368719658532590579e-01,6.982912708959172183668e-11,1.397478622142439177218e-12,1.397725865508295920921e-12,2.002376683735227008384e-01,1.353644123620932798088e-18,0,nan,9.979661195166129545393e-01
62775,2.002312972763095336648e-01,2.002305009953258199001e-01,6.980911619548376468381e-11,1.397033781797649666130e-12,1.397281025163506409833e-12,2.002312972763095333802e-01,1.421371554541278344368e-18,0,nan,9.979663704164355772898e-01
62835,2.001835463305498479067e-01,2.001827509985540521888e-01,6.965929817323405427745e-11,1.393703789361150484243e-12,1.393951032727007227946e-12,2.001835463305498476357e-01,1.354010097682095595464e-18,0,nan,9.979682500521111088577e-01
62895,2.001358522685235687936e-01,2.001350578834818652423e-01,6.950994413469859850346e-11,1.390384898536999402976e-12,1.390632141902856146679e-12,2.001358522685235684818e-01,1.557482685168081310621e-18,0,nan,9.979701259664062873564e-01
62928,2.001096447369345169345e-01,2.001088508718529257978e-01,6.942799650601090680217e-11,1.388564223411466099847e-12,1.388811466777322843551e-12,2.001096447369345166092e-01,1.625412169279702476246e-18,0,nan,9.979711561368075964222e-01
62955,2.000882149683729349898e-01,2.000874215282577877782e-01,6.936105220257907067501e-11,1.387077061785122247987e-12,1.387324305150978991690e-12,2.000882149683729346645e-01,1.625586253528544161610e-18,0,nan,9.979719981697422739528e-01
63015,2.000406343086168943761e-01,2.000398418114070322923e-01,6.921262050895105765991e-11,1.383780231814027467932e-12,1.384027475179884211635e-12,2.000406343086168940102e-01,1.829219520716624501024e-18,0,nan,9.979738666725005204216e-01
63075,1.999931101681495821683e-01,1.999923186118299733670e-01,6.906464719520838973930e-11,1.380494361579271412179e-12,1.380741604945128155883e-12,1.999931101681495818431e-01,1.626359285438281830981e-18,0,nan,9.979757314850229315585e-01
63089,1.999820293215980423942e-01,1.999812379845302181674e-01,6.903018584615475757052e-11,1.379729230490785463477e-12,1.379976473856642207180e-12,1.999820293215980420961e-01,1.490911950663523646349e-18,0,nan,9.979761660780652808393e-01
63135,1.999456424262388074252e-01,1.999448518088006342472e-01,6.891713041200785485622e-11,1.377219404281934591642e-12,1.377466647647791335346e-12,1.999456424262388072084e-01,1.084496925593638148951e-18,0,nan,9.979775926176120705280e-01
63195,1.998982309625245467531e-01,1.998974412819651807073e-01,6.877006831921429298785e-11,1.373955313367108750646e-12,1.374202556732965494350e-12,1.998982309625245465634e-01,9.491598763599537441443e-19,0,nan,9.979794500805313472980e-01
63250,1.998548197904662533777e-01,1.998540309669584721307e-01,6.863565926976343353565e-11,1.370972736285375345485e-12,1.371219979651232089188e-12,1.998548197904662532829e-01,4.746830233663804073727e-19,0,nan,9.979811495399040515873e-01
63255,1.998508756570174452877e-01,1.998500869113404220873e-01,6.862345908584606561162e-11,1.370702042522394669383e-12,1.370949285888251413086e-12,1.998508756570174451657e-01,6.103187889651679401676e-19,0,nan,9.979813038840051933045e-01
63315,1.998035763900973255233e-01,1.998027885773123203526e-01,6.847730089002090318086e-11,1.367459545676410654931e-12,1.367706789042267398634e-12,1.998035763900973253064e-01,1.085268033810069193045e-18,0,nan,9.979831540382192568250e-01
63375,1.997563330425117029721e-01,1.997555461606345058071e-01,6.833159191890211914311e-11,1.364227776997311566729e-12,1.364475020363168310432e-12,1.997563330425117027552e-01,1.085524704996228496052e-18,0,nan,9.979850005533205659883e-01
63412,1.997272274673644209175e-01,1.997264411585606140218e-01,6.824196119477056361079e-11,1.362240180838648942546e-12,1.362487424204505686249e-12,1.997272274673644207278e-01,9.499725329936108979225e-19,0,nan,9.979861374280330229116e-01
63435,1.997091454953743101043e-01,1.997083595424268011423e-01,6.818633036864519733569e-11,1.361006690891318392174e-12,1.361253934257175135877e-12,1.997091454953743098875e-01,1.085781194242420781537e-18,0,nan,9.979868434394177365075e-01
63495,1.996620136301636267529e-01,1.996612286041737520311e-01,6.804151444434474150009e-11,1.357796242001258176708e-12,1.358043485367114920411e-12,1.996620136301636264954e-01,1.289669533446026475238e-18,0,nan,9.979886827065811407073e-01
63555,1.996149373287214181074e-01,1.996141532277231651628e-01,6.789714235998178797521e-11,1.354596385205114291241e-12,1.354843628570971034944e-12,1.996149373287214179177e-01,9.505069246020967456940e-19,0,nan,9.979905183648430854956e-01
63575,1.995992575553745197774e-01,1.995984737622709565030e-01,6.784911665553679286203e-11,1.353532112306537751887e-12,1.353779355672394495590e-12,1.995992575553745195606e-01,1.086378963293203501253e-18,0,nan,9.979911294506808162159e-01
63615,1.995679164732512799856e-01,1.995671332952846537044e-01,6.775321233837148046515e-11,1.351407075614586943519e-12,1.351654318980443687222e-12,1.995679164732512797823e-01,1.018640225009711938084e-18,0,nan,9.979923504241979931545e-01
63675,1.995209509463171913834e-01,1.995201686894281899317e-01,6.760972261111109858277e-11,1.348228268573663856336e-12,1.348475511939520600039e-12,1.995209509463171911801e-01,1.018880004214336477681e-18,0,nan,9.979941788946025880394e-01
63735,1.994740406308420738001e-01,1.994732592930826646629e-01,6.746667141852844326124e-11,1.345059919657200993858e-12,1.345307163023057737561e-12,1.994740406308420735832e-01,1.087060921869016743897e-18,0,nan,9.979960037859760606195e-01
63738,1.994716965622739393094e-01,1.994709152704199806879e-01,6.745953033898932253847e-11,1.344901775943410945397e-12,1.345149019309267689101e-12,1.994716965622739391061e-01,1.019131590318462763836e-18,0,nan,9.979960949367725819088e-01
63795,1.994271854101063580315e-01,1.994264049895344542284e-01,6.732405700963057241985e-11,1.341901984669513312301e-12,1.342149228035370056005e-12,1.994271854101063579096e-01,6.116154332409188399043e-19,0,nan,9.979978251082002516830e-01
63855,1.993803851677465580246e-01,1.993796056624259943515e-01,6.718187764205288670737e-11,1.338754419642975421661e-12,1.339001663008832165364e-12,1.993803851677465579568e-01,3.398661093132740069691e-19,0,nan,9.979996428711198312310e-01
63901,1.993445421420491691711e-01,1.993437633371137700900e-01,6.707316699674632460383e-11,1.336348281897490521190e-12,1.336595525263347264894e-12,1.993445421420491690356e-01,6.798544374699523819394e-19,0,nan,9.980010340850447118628e-01
63915,1.993336397877538514255e-01,1.993328611957543609011e-01,6.704013158200855993976e-11,1.335617180836632066095e-12,1.335864424202488809798e-12,1.993336397877538513170e-01,5.439132971433920834072e-19,0,nan,9.980014570845424626256e-01
63975,1.992869491544726673527e-01,1.992861714738698577452e-01,6.689881710423831339287e-11,1.332490224734818381645e-12,1.332737468100675125349e-12,1.992869491544726671630e-01,9.520712770704030721920e-19,0,nan,9.980032677582389797483e-01
64036,1.992395363480956453265e-01,1.992387595921127236838e-01,6.675558804726401198991e-11,1.329321649272621130945e-12,1.329568892638477874648e-12,1.992395363480956452180e-01,5.441701945096236744685e-19,0,nan,9.980051049911537090027e-01
64065,1.992170156025039619546e-01,1.992162392854007317713e-01,6.668765085119297071844e-11,1.327818976013293039646e-12,1.328066219379149783350e-12,1.992170156025039618190e-01,6.802896386677154647952e-19,0,nan,9.980059771530808259148e-01
64096,1.991929557703124356718e-01,1.991921799218631120373e-01,6.661513871365175019738e-11,1.326215298502623078999e-12,1.326462541868479822702e-12,1.991929557703124355363e-01,6.803718085139566776474e-19,0,nan,9.980069085559744334647e-01
64156,1.991464295924724054587e-01,1.991456546496498686570e-01,6.647511580894166136986e-11,1.323119100515983324254e-12,1.323366343881840067957e-12,1.991464295924724052690e-01,9.527430673662207581817e-19,0,nan,9.980087086103230159463e-01
64216,1.990999577003247882469e-01,1.990991836612280087055e-01,6.633551764162760197698e-11,1.320033012688246737357e-12,1.320280256054103481060e-12,1.990999577003247881927e-01,2.722758419962576904199e-19,0,nan,9.980105051638240878887e-01
64229,1.990898959344156109825e-01,1.990891220908760738648e-01,6.630532719070524380395e-11,1.319365688766629927637e-12,1.319612932132486671341e-12,1.990898959344156109148e-01,3.403620031157505912171e-19,0,nan,9.980108939565860235593e-01
64276,1.990535399799650883782e-01,1.990527668426987952237e-01,6.619634252848410471107e-11,1.316956992613471430163e-12,1.317204235979328173866e-12,1.990535399799650882426e-01,6.808483364542463831059e-19,0,nan,9.980122982260663137897e-01
64336,1.990071763178337095016e-01,1.990064040805083677647e-01,6.605758879451816038671e-11,1.313890998102906096815e-12,1.314138241468762840518e-12,1.990071763178337093796e-01,6.129062612788243289539e-19,0,nan,9.980140878066025463531e-01
64394,1.989624093900308826952e-01,1.989616380208577232897e-01,6.592385916248250891136e-11,1.310936693809191476024e-12,1.311183937175048219727e-12,1.989624093900308825054e-01,9.536242588066993333800e-19,0,nan,9.980158144338456636252e-01
64396,1.989608666007145904031e-01,1.989600952614463783583e-01,6.591925477292133299197e-11,1.310834987183676607962e-12,1.311082230549533351665e-12,1.989608666007145902133e-01,9.536316534333079754626e-19,0,nan,9.980158739149499994730e-01
64456,1.989146107157338471641e-01,1.989138402726446337379e-01,6.578133880502219107290e-11,1.307788918097481752613e-12,1.308036161463338496316e-12,1.989146107157338469880e-01,8.857210256951661491242e-19,0,nan,9.980176565605904141169e-01
64516,1.988684085503584221105e-01,1.988676390015757444382e-01,6.564383924023906427391e-11,1.304752749299298064211e-12,1.304999992665154807915e-12,1.988684085503584219072e-01,1.022223232050225476471e-18,0,nan,9.980194357529702235579e-01
64559,1.988353299810144222975e-01,1.988345610720027497058e-01,6.554555311594812101188e-11,1.302582895346853356039e-12,1.302830138712710099743e-12,1.988353299810144220536e-01,1.226871948926437623868e-18,0,nan,9.980207087218513979827e-01
64576,1.988222599923947392250e-01,1.988214913360517802760e-01,6.550675443603311424226e-11,1.301726439456093658170e-12,1.301973682821950401873e-12,1.988222599923947390082e-01,1.090624533215724290776e-18,0,nan,9.980212115015007168727e-01
64636,1.987761649299873660258e-01,1.987753971642229324038e-01,6.537008275786172338055e-11,1.298709947445550999602e-12,1.298957190811407743306e-12,1.987761649299873657548e-01,1.363596803554616886585e-18,0,nan,9.980229838155581938196e-01
64696,1.987301232516176822062e-01,1.987293563745761819643e-01,6.523382257913219501606e-11,1.295703232354798566941e-12,1.295950475720655310645e-12,1.987301232516176820029e-01,1.022934540646581612664e-18,0,nan,9.980247527044841369557e-01
64724,1.987086553729516080313e-01,1.987078889100140226986e-01,6.517037486421213166264e-11,1.294303433063624944241e-12,1.294550676429481687944e-12,1.987086553729516078416e-01,9.548420516904681254566e-19,0,nan,9.980255770164468613441e-01
64756,1.986841348461025547262e-01,1.986833688559339753982e-01,6.509797228115576643881e-11,1.292706253479151300806e-12,1.292953496845008044509e-12,1.986841348461025545772e-01,7.503256303389802986454e-19,0,nan,9.980265181775853724783e-01
64816,1.986381996025930190435e-01,1.986374344974529057020e-01,6.496253025310192742434e-11,1.289718970320859782699e-12,1.289966213686716526403e-12,1.986381996025930189216e-01,6.140447539730269442006e-19,0,nan,9.980282802441342271090e-01
64876,1.985923174105729670388e-01,1.985915531886224004486e-01,6.482749489195304691078e-11,1.286741342587868082499e-12,1.286988585953724826202e-12,1.985923174105729668219e-01,1.091887326380312425523e-18,0,nan,9.980300389133686891517e-01
64890,1.985816191874787036542e-01,1.985808551713416890292e-01,6.479604498482969828576e-11,1.286047947793665657026e-12,1.286295191159522400730e-12,1.985816191874787034374e-01,1.091946149821571544353e-18,0,nan,9.980304487816741895582e-01
64936,1.985464881598578408908e-01,1.985457248192634158661e-01,6.469286460245930155097e-11,1.283773330192580184215e-12,1.284020573558436927918e-12,1.985464881598578407011e-01,9.556219399468784162310e-19,0,nan,9.980317941944925550770e-01
64996,1.985007117405933341350e-01,1.984999492795271378817e-01,6.455863779709390834204e-11,1.280814893250634987066e-12,1.281062136616491730769e-12,1.985007117405933338639e-01,1.365489023916413276303e-18,0,nan,9.980335460966756121561e-01
65056,1.984549880432540977624e-01,1.984542264598936884250e-01,6.442481289600865251609e-11,1.277865992079689696187e-12,1.278113235445546439890e-12,1.984549880432540975455e-01,1.092642904243049834761e-18,0,nan,9.980352946290537646075e-01
65116,1.984093169586424539497e-01,1.984085562511708391979e-01,6.429138832698971647293e-11,1.274926587198211688853e-12,1.275173830564068432556e-12,1.984093169586424536380e-01,1.571035722352477567911e-18,0,nan,9.980370398007292215433e-01
65176,1.983636983778871147355e-01,1.983629385444927304598e-01,6.415836252541379814897e-11,1.271996639324278637230e-12,1.272243882690135380933e-12,1.983636983778871144238e-01,1.571397020415357648382e-18,0,nan,9.980387816207706266946e-01
65223,1.983280004250950578741e-01,1.983272412751326815926e-01,6.405443649953677429924e-11,1.269708093612674101085e-12,1.269955336978530844788e-12,1.983280004250950575895e-01,1.435012049067344924998e-18,0,nan,9.980401437113026918611e-01
65236,1.983181321924419077167e-01,1.983173732313185968731e-01,6.402573393420452680558e-11,1.269076109374386939787e-12,1.269323352740243683491e-12,1.983181321924419074728e-01,1.230071532604599087233e-18,0,nan,9.980405200982132222338e-01
65296,1.982726182940845074916e-01,1.982718602034314989998e-01,6.389350100378916578620e-11,1.266164958462268337947e-12,1.266412201828125081650e-12,1.982726182940845072883e-01,1.025294915102743695301e-18,0,nan,9.980422552420590007259e-01
65356,1.982271565749151735395e-01,1.982263993529370612771e-01,6.376166219205560357994e-11,1.263263147897714682932e-12,1.263510391263571426635e-12,1.982271565749151733497e-01,9.571613872857897989417e-19,0,nan,9.980439870612768658614e-01
65390,1.982014180549459551786e-01,1.982006613244220203594e-01,6.368712789383978344644e-11,1.261622920026891536337e-12,1.261870163392748280041e-12,1.982014180549459550024e-01,8.889081357634513194901e-19,0,nan,9.980449669531298993079e-01
65416,1.981817469273554936041e-01,1.981809905722622155760e-01,6.363021596430963081259e-11,1.260370639185410735501e-12,1.260617882551267479205e-12,1.981817469273554934957e-01,5.470746873994021966648e-19,0,nan,9.980457155648027627232e-01
65476,1.981363892441471338791e-01,1.981356337541539514008e-01,6.349916079323250186496e-11,1.257487394023775040455e-12,1.257734637389631784158e-12,1.981363892441471338113e-01,3.419999528549282225493e-19,0,nan,9.980474407615398566799e-01
65537,1.980903287599938239987e-01,1.980895741476949329930e-01,6.336632068988159968520e-11,1.254565551918918738292e-12,1.254812795284775481995e-12,1.980903287599938238903e-01,5.473271609332949433363e-19,0,nan,9.980491913307819928165e-01
65558,1.980744842543029734025e-01,1.980737299437365559981e-01,6.332068172758069979453e-11,1.253561871058046134561e-12,1.253809114423902878265e-12,1.980744842543029732805e-01,6.157923109774272249297e-19,0,nan,9.980497931986950849908e-01
65597,1.980450755465988452734e-01,1.980443217958169351505e-01,6.323604953376921827347e-11,1.251700872528303270740e-12,1.251948115894160014443e-12,1.980450755465988451920e-01,4.105891687131591991652e-19,0,nan,9.980509098857772174525e-01
65657,1.979998739759191565574e-01,1.979991210848854223933e-01,6.310616487117248455111e-11,1.248845342307359740601e-12,1.249092585673216484304e-12,1.979998739759191564761e-01,4.106829024866067503871e-19,0,nan,9.980526251606443312293e-01
65717,1.979547239419695962452e-01,1.979539719089204739594e-01,6.297666520397549957712e-11,1.245998923721151576782e-12,1.246246167087008320485e-12,1.979547239419695962316e-01,6.846276202047962819913e-20,0,nan,9.980543371641562703004e-01
65726,1.979479558753842176767e-01,1.979472039708810027350e-01,6.295727336749608828448e-11,1.245572744500750392697e-12,1.245819987866607136400e-12,1.979479558753842176767e-01,0.000000000000000000000e+00,0,nan,9.980545936830693930231e-01
65777,1.979096253390788991280e-01,1.979088741622560451954e-01,6.284754904122912770505e-11,1.243161579422779559892e-12,1.243408822788636303595e-12,1.979096253390788991687e-01,2.054350888621395371450e-19,0,nan,9.980560459050539277664e-01
65837,1.978645780618884814371e-01,1.978638277395387526814e-01,6.271881489911021809085e-11,1.240333272252269537633e-12,1.240580515618126281337e-12,1.978645780618884815049e-01,3.424697661607177275395e-19,0,nan,9.980577513920462836704e-01
65894,1.978218305933057114638e-01,1.978210810810863212403e-01,6.259686996559200028161e-11,1.237654717401340066883e-12,1.237901960767196810586e-12,1.978218305933057115316e-01,3.425437707107999734451e-19,0,nan,9.980593685986629233020e-01
65897,1.978195820053512323108e-01,1.978188325357266658328e-01,6.259046130088109558730e-11,1.237513965235467763846e-12,1.237761208601324507550e-12,1.978195820053512323921e-01,4.110571972304196354008e-19,0,nan,9.980594536338105638882e-01
65957,1.977746370647303106143e-01,1.977738884460881037752e-01,6.246248677684931867103e-11,1.234703621582943734098e-12,1.234950864948800477801e-12,1.977746370647303107091e-01,4.796757132282441252418e-19,0,nan,9.980611526389923762498e-01
66017,1.977297431355979477369e-01,1.977289953662004382630e-01,6.233488986432770218063e-11,1.231902204688900506769e-12,1.232149448054757250473e-12,1.977297431355979478318e-01,4.797846221214368736525e-19,0,nan,9.980628484162058588038e-01
66063,1.976953589376709143299e-01,1.976946118181874214350e-01,6.223732038221110518183e-11,1.229760474381279539447e-12,1.230007717747136283150e-12,1.976953589376709144655e-01,6.855258124871623883313e-19,0,nan,9.980641463313791656624e-01
66077,1.976849001138342557963e-01,1.976841531919489019923e-01,6.220766910759460271393e-11,1.229109678130092419127e-12,1.229356921495949162830e-12,1.976849001138342559048e-01,5.484496650281234625540e-19,0,nan,9.980645409740338162645e-01
66137,1.976401078956260420091e-01,1.976393618195254029985e-01,6.208082305785446528332e-11,1.226326005664750183282e-12,1.226573249030606926985e-12,1.976401078956260421718e-01,8.228609445948639060091e-19,0,nan,9.980662303210278756493e-01
66197,1.975953663774656281302e-01,1.975946211454273442585e-01,6.195435027319862926033e-11,1.223551151231513240067e-12,1.223798394597369983770e-12,1.975953663774656282658e-01,6.858727208298734939779e-19,0,nan,9.980679164657086113949e-01
66232,1.975692905310494409672e-01,1.975685457905874826799e-01,6.188074628708180069077e-11,1.221936544085223221506e-12,1.222183787451079965210e-12,1.975692905310494411298e-01,8.231558934877439094936e-19,0,nan,9.980688985746369517129e-01
66257,1.975506754561496758419e-01,1.975499310664564491609e-01,6.182824931856638976579e-11,1.220785078948369384336e-12,1.221032322314226128040e-12,1.975506754561496759775e-01,6.860278824547507010783e-19,0,nan,9.980695994165656937855e-01
66317,1.975060350287780175908e-01,1.975052914797175923969e-01,6.170251876570631655699e-11,1.218027753111601560518e-12,1.218274996477458304221e-12,1.975060350287780177128e-01,6.175646449833644958485e-19,0,nan,9.980712791820580245318e-01
66377,1.974614449927524931168e-01,1.974607022826176366392e-01,6.157715719313782442255e-11,1.215279138194741801004e-12,1.215526381560598544708e-12,1.974614449927524932523e-01,6.863378902431423650522e-19,0,nan,9.980729557706138829754e-01
66402,1.974428806591894304675e-01,1.974421382981042137947e-01,6.152503176841095461985e-11,1.214136444499970286419e-12,1.214383687865827030123e-12,1.974428806591894306301e-01,8.236829068227864115932e-19,0,nan,9.980736534135389584278e-01
66437,1.974169052457757914034e-01,1.974161633728642745319e-01,6.145216318611299565934e-11,1.212539198847532226826e-12,1.212786442213388970530e-12,1.974169052457757915525e-01,7.551420104127416764519e-19,0,nan,9.980746291906310603136e-01
66497,1.973724156858502979810e-01,1.973716746484648761029e-01,6.132753533657865191155e-11,1.209807899894893071447e-12,1.210055143260749815151e-12,1.973724156858502980488e-01,3.433237392615140176791e-19,0,nan,9.980762994504769951244e-01
66557,1.973279762112769477326e-01,1.973272360077253416780e-01,6.120327224313867291059e-11,1.207085206335897671194e-12,1.207332449701754414897e-12,1.973279762112769477597e-01,1.373604231521460489950e-19,0,nan,9.980779665584889071570e-01
66572,1.973168741565803572244e-01,1.973161341612233665802e-01,6.117226329932313339259e-11,1.206405873453734058138e-12,1.206653116819590801842e-12,1.973168741565803572651e-01,2.060522276262226050606e-19,0,nan,9.980783828439919706669e-01
66617,1.972835867206540833642e-01,1.972828473492489604187e-01,6.107937251101656245027e-11,1.204371083342754380007e-12,1.204618326708611123711e-12,1.972835867206540834184e-01,2.747826594466504482422e-19,0,nan,9.980796305229739402839e-01
66677,1.972392471128763190801e-01,1.972385085719352740925e-01,6.095583475201825781080e-11,1.201665496259795339989e-12,1.201912739625652083692e-12,1.972392471128763191343e-01,2.748444309019887609270e-19,0,nan,9.980812913522092977010e-01
66737,1.971949572871334094342e-01,1.971942195749789460195e-01,6.083265758449518010092e-11,1.198968410602472049463e-12,1.199215653968328793166e-12,1.971949572871334094613e-01,1.374530803679236038686e-19,0,nan,9.980829490544423699717e-01
66742,1.971912687122743060986e-01,1.971905310691098242446e-01,6.082240905408111199095e-11,1.198744036132415778023e-12,1.198991279498272521727e-12,1.971912687122743061121e-01,6.872782575299298256278e-20,0,nan,9.980830870554035254478e-01
66797,1.971507171429091238065e-01,1.971499802578686356296e-01,6.070983963330752650259e-11,1.196279792056357701532e-12,1.196527035422214445235e-12,1.971507171429091238607e-01,2.749678490136041823677e-19,0,nan,9.980846036378908708777e-01
66857,1.971065265799801261378e-01,1.971057905203858783060e-01,6.058737952978780089692e-11,1.193599606476156231703e-12,1.193846849842012975406e-12,1.971065265799801261785e-01,2.062721218503576336007e-19,0,nan,9.980862551107429780938e-01
66913,1.970653266997649613070e-01,1.970645914090868183348e-01,6.047340508946979069308e-11,1.191105678367701205507e-12,1.191352921733557949210e-12,1.970653266997649613883e-01,4.126304931374303333952e-19,0,nan,9.980877936861536201180e-01
66917,1.970623854984148596241e-01,1.970616502626039701198e-01,6.046527591170458005016e-11,1.190927819884717994901e-12,1.191175063250574738604e-12,1.970623854984148597190e-01,4.814094270326629099427e-19,0,nan,9.980879034811574499028e-01
66977,1.970182937985724372528e-01,1.970175593848868585161e-01,6.034352742322651732267e-11,1.188264398472062088139e-12,1.188511641837918831843e-12,1.970182937985724373070e-01,2.751526651616349515807e-19,0,nan,9.980895487572637777424e-01
67038,1.969735177577769708897e-01,1.969727841782240268889e-01,6.022011245939323178116e-11,1.185565127492162083852e-12,1.185812370858018827555e-12,1.969735177577769709439e-01,2.752152128944495178785e-19,0,nan,9.980912182908929046183e-01
67085,1.969390528638524078952e-01,1.969383199258294699058e-01,6.012527076711341784400e-11,1.183491212894365729152e-12,1.183738456260222472856e-12,1.969390528638524079087e-01,6.881584408470734798727e-20,0,nan,9.980925024824363812784e-01
67098,1.969295253424989023024e-01,1.969287925817421705299e-01,6.009907605065967898919e-11,1.182918473689193779702e-12,1.183165717055050523405e-12,1.969295253424989023159e-01,6.881917342002583955156e-20,0,nan,9.980928573514208735967e-01
67158,1.968855820101101837744e-01,1.968848500665060896581e-01,5.997839071985358162831e-11,1.180280084074546839593e-12,1.180527327440403583296e-12,1.968855820101101837338e-01,2.065035999747235271769e-19,0,nan,9.980944933419885774619e-01
67218,1.968416876621263741226e-01,1.968409565340361043099e-01,5.985805513649256932268e-11,1.177649925499982602131e-12,1.177897168865839345834e-12,1.968416876621263740413e-01,4.130992977259379636924e-19,0,nan,9.980961262706092128739e-01
67257,1.968131825572964801991e-01,1.968124519584136300260e-01,5.978002393183333640088e-11,1.175944720690061596984e-12,1.176191964055918340687e-12,1.968131825572964801449e-01,2.754394188432653006334e-19,0,nan,9.980971860360268772144e-01
67278,1.967978422003482119211e-01,1.967971118861376962134e-01,5.973806797631724530024e-11,1.175027964979624227832e-12,1.175275208345480971535e-12,1.967978422003482118804e-01,2.065956669728895899936e-19,0,nan,9.980977561452673381057e-01
67338,1.967540455268605370455e-01,1.967533160249004304957e-01,5.961842792125656756630e-11,1.172414169689017709707e-12,1.172661413054874453410e-12,1.967540455268605369913e-01,2.755222058032577901892e-19,0,nan,9.980993829739190208736e-01
67398,1.967102975440312163236e-01,1.967095688526968813868e-01,5.949913365939345172191e-11,1.169808506964199097795e-12,1.170055750330055841499e-12,1.967102975440312163100e-01,6.889587034982363571864e-20,0,nan,9.981010067644919451862e-01
67429,1.966877134648314943483e-01,1.966869851916854748360e-01,5.943763334502676221609e-11,1.168465423584265216658e-12,1.168712666950121960361e-12,1.966877134648314943483e-01,0.000000000000000000000e+00,0,nan,9.981018445352160029004e-01
67458,1.966665981545100749453e-01,1.966658702721815637121e-01,5.938018388493059700455e-11,1.167210944300767976512e-12,1.167458187666624720216e-12,1.966665981545100749724e-01,1.378223580744640122903e-19,0,nan,9.981026275248855510972e-01
67518,1.966229472612278325491e-01,1.966222201862898690184e-01,5.926157729815653114627e-11,1.164621449352967086726e-12,1.164868692718823830430e-12,1.966229472612278325627e-01,6.892647752890862272476e-20,0,nan,9.981042452629711547816e-01
67578,1.965793447673950440917e-01,1.965786184982370066204e-01,5.914331260541187380303e-11,1.162039989932768068609e-12,1.162287233298624812312e-12,1.965793447673950441324e-01,2.068252975220514926321e-19,0,nan,9.981058599865920691525e-01
67602,1.965619173000800441547e-01,1.965611913527840422830e-01,5.909610217000924258700e-11,1.161009648932177951138e-12,1.161256892298034694842e-12,1.965619173000800442089e-01,2.757915132742406668966e-19,0,nan,9.981065050337419164569e-01
67638,1.965357905765010461391e-01,1.965350651115169498915e-01,5.902538851905581739415e-11,1.159466534008963296955e-12,1.159713777374820040658e-12,1.965357905765010461933e-01,2.758281759533975450070e-19,0,nan,9.981074717035637396036e-01
67698,1.964922845923129074539e-01,1.964915599299013869596e-01,5.890780375743282207018e-11,1.156901049706263715005e-12,1.157148293072120458709e-12,1.964922845923129075623e-01,5.517784959012686633681e-19,0,nan,9.981090804216738529716e-01
67758,1.964488267188743850439e-01,1.964481028574386768372e-01,5.879055704483952555381e-11,1.154343505304402683526e-12,1.154590748670259427229e-12,1.964488267188743850575e-01,6.898756985432638100408e-20,0,nan,9.981106861486824743078e-01
67775,1.964365223882884870768e-01,1.964357987535062600640e-01,5.875739842627813191716e-11,1.153620306870212070707e-12,1.153867550236068814410e-12,1.964365223882884871039e-01,1.379837821530972577082e-19,0,nan,9.981111405619400469939e-01
67818,1.964054168605048844126e-01,1.964046937984528097798e-01,5.867364711149186259693e-11,1.151793869237245729779e-12,1.152041112603102473482e-12,1.964054168605048844939e-01,4.140169056241772019142e-19,0,nan,9.981122888923221495527e-01
67878,1.963620549217984253925e-01,1.963613326575423731333e-01,5.855707269349239897000e-11,1.149252110091906241846e-12,1.149499353457762985549e-12,1.963620549217984255009e-01,5.521444420192537102700e-19,0,nan,9.981138886602980526616e-01
67938,1.963187408076226120990e-01,1.963180193395795214504e-01,5.844083253279787024601e-11,1.146718196607866959005e-12,1.146965439973723702708e-12,1.963187408076226122075e-01,5.522662625204691199183e-19,0,nan,9.981154854602880857313e-01
67949,1.963108050668305290976e-01,1.963100837445884547694e-01,5.841955799535474170802e-11,1.146254494380482591405e-12,1.146501737746339335109e-12,1.963108050668305292196e-01,6.213246609787769599272e-19,0,nan,9.981157778856133179490e-01
67998,1.962754744231176079803e-01,1.962747537497089515130e-01,5.832492537718693001118e-11,1.144192097676107302044e-12,1.144439341041964045747e-12,1.962754744231176081836e-01,1.035727504613223030072e-18,0,nan,9.981170792999430087787e-01
68058,1.962322556736951157177e-01,1.962315357933468824500e-01,5.820934998022810524959e-11,1.141673782338236458120e-12,1.141921025704093201823e-12,1.962322556736951158804e-01,8.287644929448070297666e-19,0,nan,9.981186701868865620386e-01
68118,1.961890844650373612752e-01,1.961883653761800397320e-01,5.809410510124795231924e-11,1.139163219785632165434e-12,1.139410463151488909137e-12,1.961890844650373614242e-01,7.598679565851373775255e-19,0,nan,9.981202581287155706983e-01
68123,1.961854890073031681475e-01,1.961847699843327172165e-01,5.808451624179505160011e-11,1.138954355229555519517e-12,1.139201598595412263220e-12,1.961854890073031682830e-01,6.908017114132381783816e-19,0,nan,9.981203903244996087870e-01
68178,1.961459607030960832592e-01,1.961452424041646447079e-01,5.797918950529942004835e-11,1.136660379358585197817e-12,1.136907622724441941520e-12,1.961459607030960834760e-01,1.105505480305708633191e-18,0,nan,9.981218431330000703393e-01
68238,1.961028842940915269425e-01,1.961021667835254086147e-01,5.786460196313041239764e-11,1.134165230545449495199e-12,1.134412473911306238903e-12,1.961028842940915271865e-01,1.243966857944824435260e-18,0,nan,9.981234252072834413783e-01
68297,1.960605719102452345205e-01,1.960598551733875636818e-01,5.775224292476626786765e-11,1.131719138492080693891e-12,1.131966381857937437595e-12,1.960605719102452347373e-01,1.105986952829906495085e-18,0,nan,9.981249780637933644652e-01
68298,1.960598551445114422171e-01,1.960591384207545307067e-01,5.775034125115255071076e-11,1.131677742981797830595e-12,1.131924986347654574298e-12,1.960598551445114424475e-01,1.175115433413699433252e-18,0,nan,9.981250043590824950991e-01
68358,1.960168731611100870226e-01,1.960161572226107016978e-01,5.763640615141013537929e-11,1.129197886449583095554e-12,1.129445129815439839258e-12,1.960168731611100872395e-01,1.106233514493803340965e-18,0,nan,9.981265805958876187725e-01
68418,1.959739382509072346509e-01,1.959732230961181111335e-01,5.752279545154930412976e-11,1.126725630876305033985e-12,1.126972874242161777688e-12,1.959739382509072349084e-01,1.313940099706677455338e-18,0,nan,9.981281539251628664045e-01
68472,1.959353370026744124222e-01,1.959346225519052503195e-01,5.742082218605281052920e-11,1.124507074941957528208e-12,1.124754318307814271911e-12,1.959353370026744126662e-01,1.245030592954801063089e-18,0,nan,9.981295674417204768060e-01
68478,1.959310503211871862819e-01,1.959303359485654600622e-01,5.740950794478738717241e-11,1.124260946334182498389e-12,1.124508189700039242092e-12,1.959310503211871865394e-01,1.314227711958845735790e-18,0,nan,9.981297243543460976224e-01
68539,1.958874956588567062054e-01,1.958867820798613687268e-01,5.729466239246963339994e-11,1.121762914373195856616e-12,1.122010157739052600319e-12,1.958874956588567065036e-01,1.522075701824069654903e-18,0,nan,9.981313179919921282001e-01
68599,1.958447021921594927564e-01,1.958439893922334261109e-01,5.718202301019308167094e-11,1.119313407627939970320e-12,1.119560650993796714023e-12,1.958447021921594930410e-01,1.453207909592556753126e-18,0,nan,9.981328825951748218940e-01
68648,1.958097888426028479139e-01,1.958090766777817562404e-01,5.709027130584472921843e-11,1.117318528357347592560e-12,1.117565771723204336263e-12,1.958097888426028481849e-01,1.384254304769481128725e-18,0,nan,9.981341582193308859840e-01
68659,1.958019554278454199222e-01,1.958012434054589337136e-01,5.706970321399977776832e-11,1.116871382500172647099e-12,1.117118625866029390802e-12,1.958019554278454201797e-01,1.315094200171036455862e-18,0,nan,9.981344443205454194327e-01
68719,1.957592552742514472230e-01,1.957585440278791857362e-01,5.695770181917981730548e-11,1.114436809635170252991e-12,1.114684053001026996694e-12,1.957592552742514474534e-01,1.176919892397412874283e-18,0,nan,9.981360031754376621236e-01
68779,1.957166016399741743345e-01,1.957158911680951004076e-01,5.684601764644365242527e-11,1.112009659818856702613e-12,1.112256903184713446316e-12,1.957166016399741745785e-01,1.246422054977137947720e-18,0,nan,9.981375591671596552053e-01
68824,1.956846418877288589422e-01,1.956839319957240839570e-01,5.676246198750873413945e-11,1.110194151337124788897e-12,1.110441394702981532600e-12,1.956846418877288591183e-01,9.003407284766719265470e-19,0,nan,9.981387242863775605215e-01
68839,1.956739944338688802136e-01,1.956732847349662593277e-01,5.673464952189259512952e-11,1.109589903977007745418e-12,1.109837147342864489121e-12,1.956739944338688803898e-01,9.003897198431151298433e-19,0,nan,9.981391123029939834777e-01
68899,1.956314335650485663581e-01,1.956307246376099506991e-01,5.662359627698950456783e-11,1.107177513174460424617e-12,1.107424756540317168321e-12,1.956314335650485664936e-01,6.927581579860228808702e-19,0,nan,9.981406625901978093684e-01
68959,1.955889189428830049445e-01,1.955882107854002175876e-01,5.651285674852966095816e-11,1.104772458614327715662e-12,1.105019701980184459365e-12,1.955889189428830050665e-01,6.236178668191239779239e-19,0,nan,9.981422100360029965854e-01
69000,1.955598938361511578962e-01,1.955591862039396316238e-01,5.643736457206802027441e-11,1.103133209274393835830e-12,1.103380452640250579533e-12,1.955598938361511580182e-01,6.237104245250484724554e-19,0,nan,9.981432658268127006791e-01
69019,1.955464504769977908969e-01,1.955457430879669100449e-01,5.640242977861182221400e-11,1.102374711637218257312e-12,1.102621955003075001016e-12,1.955464504769977910324e-01,6.930592257241199445184e-19,0,nan,9.981437546476162144178e-01
69079,1.955040280772733984004e-01,1.955033214551947417034e-01,5.629231421460946225240e-11,1.099984243720461164555e-12,1.100231487086317908258e-12,1.955040280772733985630e-01,8.318515350923903720664e-19,0,nan,9.981452964322190463185e-01
69139,1.954616516538442417655e-01,1.954609457972223506949e-01,5.618250890914219090740e-11,1.097601026477335883519e-12,1.097848269843192627223e-12,1.954616516538442419146e-01,7.626958917791630774046e-19,0,nan,9.981468353969681013603e-01
69177,1.954348369916055347330e-01,1.954341316190013553964e-01,5.611312550285671170776e-11,1.096095392934243863599e-12,1.096342636300100607302e-12,1.954348369916055348956e-01,8.321460409835278548625e-19,0,nan,9.981478086193903509569e-01
69199,1.954193211170977404660e-01,1.954186160244413647698e-01,5.607301272004735217006e-11,1.095225031656307041069e-12,1.095472275022163784773e-12,1.954193211170977405880e-01,6.241590836943478601116e-19,0,nan,9.981483715489951195118e-01
69259,1.953770363776733884602e-01,1.953763320474954707265e-01,5.596382451035180173033e-11,1.092856231140264264514e-12,1.093103474506121008217e-12,1.953770363776733886500e-01,9.711242615953877264576e-19,0,nan,9.981499048954070806537e-01
69319,1.953347973464618277535e-01,1.953340937772794879470e-01,5.585494314824386156773e-11,1.090494596945766926276e-12,1.090741840311623669979e-12,1.953347973464618279432e-01,9.713342566835802114662e-19,0,nan,9.981514354432863107770e-01
69354,1.953101789845484345778e-01,1.953094758585970354230e-01,5.579157027601495367205e-11,1.089120275365393108732e-12,1.089367518731249852436e-12,1.953101789845484348218e-01,1.249015745505705290683e-18,0,nan,9.981523269733122162009e-01
69379,1.952926039346039261893e-01,1.952919011249384463781e-01,5.574636750704544840373e-11,1.088140101222293781566e-12,1.088387344588150525269e-12,1.952926039346039264468e-01,1.318524156969782664344e-18,0,nan,9.981529631996905885054e-01
69439,1.952504560534898594152e-01,1.952497540018666684694e-01,5.563809646518437916831e-11,1.085792716251497466333e-12,1.086039959617354210036e-12,1.952504560534898596998e-01,1.457630758104229212014e-18,0,nan,9.981544881716532547082e-01
69499,1.952083536147581968996e-01,1.952076523197068553265e-01,5.553012890616684756408e-11,1.083452414446463806668e-12,1.083699657812320550371e-12,1.952083536147581971978e-01,1.527371098175034633809e-18,0,nan,9.981560103661833133855e-01
69532,1.951852166113364368263e-01,1.951845157317743296337e-01,5.547087570537455777898e-11,1.082168257700064993837e-12,1.082415501065921737540e-12,1.951852166113364371651e-01,1.735854716786177584410e-18,0,nan,9.981568463918258494300e-01
69559,1.951662965302949921377e-01,1.951655959903491769161e-01,5.542246371855007301542e-11,1.081119168350975914034e-12,1.081366411716832657737e-12,1.951662965302949925172e-01,1.944345755984679515394e-18,0,nan,9.981575297902655329323e-01
69619,1.951242847122328772069e-01,1.951235849259303667576e-01,5.531509979591512194910e-11,1.078792950638783051723e-12,1.079040194004639795427e-12,1.951242847122328776270e-01,2.153132002291429632013e-18,0,nan,9.981590464508605659976e-01
69679,1.950823180729501609272e-01,1.950816190388328201239e-01,5.520803603683989613345e-11,1.076473734112874179850e-12,1.076720977478730923553e-12,1.950823180729501613744e-01,2.292536815064036959017e-18,0,nan,9.981605603549050348649e-01
69710,1.950606529818886632124e-01,1.950599543358303601123e-01,5.515283700648799854405e-11,1.075278206442843797712e-12,1.075525449808700541416e-12,1.950606529818886636461e-01,2.223312915057599759091e-18,0,nan,9.981613414609025414725e-01
69739,1.950403965250699315354e-01,1.950396982416836967833e-01,5.510127134487229082781e-11,1.074161491704756210830e-12,1.074408735070612954533e-12,1.950403965250699319690e-01,2.223543823335375967775e-18,0,nan,9.981620715093116430710e-01
69799,1.949985199814591631528e-01,1.949978224473540275351e-01,5.499480462850351977288e-11,1.071856196473736903559e-12,1.072103439839593647262e-12,1.949985199814591635729e-01,2.154520669582925980614e-18,0,nan,9.981635799209692798688e-01
69859,1.949566883552278264146e-01,1.949559915689578248795e-01,5.488863480114160602169e-11,1.069557821606212364735e-12,1.069805064972069108438e-12,1.949566883552278268076e-01,2.015951803663556180063e-18,0,nan,9.981650855967431186185e-01
69889,1.949357893590425370832e-01,1.949350929461491247570e-01,5.483566088261618130428e-11,1.068411220964085829121e-12,1.068658464329942572825e-12,1.949357893590425374898e-01,2.085690965311723165186e-18,0,nan,9.981658374108125192196e-01
69919,1.949149015597280029883e-01,1.949142055198511976581e-01,5.478276078108503754157e-11,1.067266340414959134058e-12,1.067513583780815877762e-12,1.949149015597280034219e-01,2.224975440686398381215e-18,0,nan,9.981665885434747172394e-01
69979,1.948731595085530042392e-01,1.948724642136314697601e-01,5.467718149149658693071e-11,1.064981726338430821153e-12,1.065228969704287564856e-12,1.948731595085530046729e-01,2.225452032942317394698e-18,0,nan,9.981680887679821262502e-01
70040,1.948307675368503546267e-01,1.948300729978300601053e-01,5.457014358171387167312e-11,1.062666047855804314124e-12,1.062913291221661057827e-12,1.948307675368503550739e-01,2.295496762674718243711e-18,0,nan,9.981696112125774900873e-01
70068,1.948113243587811361612e-01,1.948106301662367538096e-01,5.452111275688458430940e-11,1.061605473511416901988e-12,1.061852716877273645691e-12,1.948113243587811366220e-01,2.365293315586299081087e-18,0,nan,9.981703091017183990144e-01
70100,1.947891154582093701142e-01,1.947884216612566762113e-01,5.446515540938441242602e-11,1.060395202173851001240e-12,1.060642445539707744944e-12,1.947891154582093705614e-01,2.295987612543070182760e-18,0,nan,9.981711059679100536690e-01
70160,1.947475078646856461206e-01,1.947468148083746437626e-01,5.436045874827145986346e-11,1.058131144233644671388e-12,1.058378387599501415091e-12,1.947475078646856465407e-01,2.157297653996405979472e-18,0,nan,9.981725980214447842102e-01
70220,1.947059446708326319183e-01,1.947052523537413663341e-01,5.425605254081548453575e-11,1.055873847971445959160e-12,1.056121091337302702863e-12,1.947059446708326323384e-01,2.157758164746312924934e-18,0,nan,9.981740873799062921628e-01
70247,1.946872556962796336322e-01,1.946865637113743871371e-01,5.420916422728120566406e-11,1.054860263734651616518e-12,1.055107507100508360221e-12,1.946872556962796340388e-01,2.088353514604672719184e-18,0,nan,9.981747567137327331707e-01
70280,1.946644257914406441092e-01,1.946637342121511005046e-01,5.415193573419232976776e-11,1.053623287445731462462e-12,1.053870530811588206165e-12,1.946644257914406445293e-01,2.158218380836823275896e-18,0,nan,9.981755740499961890148e-01
70340,1.946229511415360083018e-01,1.946222602986340976161e-01,5.404810728028799098694e-11,1.051379436836517014830e-12,1.051626680202373758534e-12,1.946229511415360087490e-01,2.297947870624098229282e-18,0,nan,9.981770580383931643228e-01
70400,1.945815206363802053161e-01,1.945808305284557499648e-01,5.394456613567355077247e-11,1.049142270444685314338e-12,1.049389513810542058041e-12,1.945815206363802057362e-01,2.159137930796821443020e-18,0,nan,9.981785393517530970598e-01
70427,1.945628912887607466251e-01,1.945622015111171146758e-01,5.389806607831583623525e-11,1.048137719474712366403e-12,1.048384962840569110106e-12,1.945628912887607470859e-01,2.368313506517866282016e-18,0,nan,9.981792050718023807747e-01
70460,1.945401341914690205724e-01,1.945394448171157403933e-01,5.384131126158026861895e-11,1.046911762691317810863e-12,1.047159006057174554566e-12,1.945401341914690210468e-01,2.438254977225202776586e-18,0,nan,9.981800179967091377433e-01
70520,1.944987917225316980210e-01,1.944981030803471961250e-01,5.373834162387482482457e-11,1.044687888117030888712e-12,1.044935131482887632415e-12,1.944987917225316984140e-01,2.020697835936559204413e-18,0,nan,9.981814939798718264510e-01
70580,1.944574931455300969711e-01,1.944568052341158457700e-01,5.363565619303471473936e-11,1.042470621381316224581e-12,1.042717864747172968284e-12,1.944574931455300973506e-01,1.951432954480876311870e-18,0,nan,9.981829673078291615047e-01
70608,1.944382354734681270849e-01,1.944375479026024709989e-01,5.358783329864360347776e-11,1.041438151152315272593e-12,1.041685394518172016296e-12,1.944382354734681275186e-01,2.230429976584411337747e-18,0,nan,9.981836539540539184924e-01
70640,1.944162383766578535289e-01,1.944155511946191807761e-01,5.353325394412379730516e-11,1.040259937261885396589e-12,1.040507180627742140293e-12,1.944162383766578539219e-01,2.021555868006048252460e-18,0,nan,9.981844379871467191120e-01
70700,1.943750273323395452192e-01,1.943743408782856201455e-01,5.343113385676799198658e-11,1.038055810654018623006e-12,1.038303054019875366709e-12,1.943750273323395456123e-01,2.021984474651725480008e-18,0,nan,9.981859060243677386390e-01
70760,1.943338599292298594841e-01,1.943331742017736789470e-01,5.332929491513112497977e-11,1.035858216569917645739e-12,1.036105459935774389442e-12,1.943338599292298598636e-01,1.952674436189954727384e-18,0,nan,9.981873714260132157434e-01
70789,1.943139779705489839329e-01,1.943132925937856433842e-01,5.328017324266984536684e-11,1.034798380439548024580e-12,1.035045623805404768283e-12,1.943139779705489843123e-01,1.952874231350668357521e-18,0,nan,9.981880787606238580704e-01
70820,1.942927360842127658267e-01,1.942920510819711405408e-01,5.322773610789092435177e-11,1.033667130138062723606e-12,1.033914373503919467309e-12,1.942927360842127661791e-01,1.813581470719843220032e-18,0,nan,9.981888341985819975669e-01
70880,1.942516557144006917902e-01,1.942509714359942326532e-01,5.312645642821516195847e-11,1.031482526602573703017e-12,1.031729769968430446721e-12,1.942516557144006921967e-01,2.093036546776383475032e-18,0,nan,9.981902943485508787418e-01
70940,1.942106187371337024474e-01,1.942099351811868068653e-01,5.302545487373794221063e-11,1.029304381322575134834e-12,1.029551624688431878538e-12,1.942106187371337028133e-01,1.884130927511910493479e-18,0,nan,9.981917518823746957707e-01
70970,1.941901164949354283959e-01,1.941894332997036431965e-01,5.297505808142490330997e-11,1.028217722859402455123e-12,1.028464966225259198827e-12,1.941901164949354287347e-01,1.744749861718922989799e-18,0,nan,9.981924796702433580172e-01
71000,1.941696250699786834818e-01,1.941689422351195218298e-01,5.292473044653613420750e-11,1.027132669771565401101e-12,1.027379913137422144805e-12,1.941696250699786838070e-01,1.675136631841501849263e-18,0,nan,9.981932068064864118110e-01
71060,1.941286746307285279674e-01,1.941279925155890300240e-01,5.282428215310594975280e-11,1.024967367536789844558e-12,1.025214610902646588262e-12,1.941286746307285283739e-01,2.094362491555935680931e-18,0,nan,9.981946591272972140363e-01
71120,1.940877673374013269718e-01,1.940870859406171685020e-01,5.272410900433966486467e-11,1.022808450318617861490e-12,1.023055693684474605193e-12,1.940877673374013273242e-01,1.815496725485217912305e-18,0,nan,9.981961088511966134372e-01
71152,1.940659677279434084871e-01,1.940652867137255300367e-01,5.267079548840493053632e-11,1.021659630208663259371e-12,1.021906873574520003074e-12,1.940659677279434088394e-01,1.815700661909780460406e-18,0,nan,9.981968809776276788277e-01
71180,1.940469031082395631537e-01,1.940462224284501524643e-01,5.262421001550248043737e-11,1.020655893929923901799e-12,1.020903137295780645502e-12,1.940469031082395635196e-01,1.885720551848993833253e-18,0,nan,9.981975559845525177880e-01
71240,1.940060818617093085477e-01,1.940054018975577731658e-01,5.252458420620952762753e-11,1.018509674295472406783e-12,1.018756917661329150486e-12,1.940060818617093089407e-01,2.025829725308038280939e-18,0,nan,9.981990005337113377364e-01
71300,1.939653035164994255619e-01,1.939646242666325989665e-01,5.242523060040301154651e-11,1.016369767451306605819e-12,1.016617010817163349522e-12,1.939653035164994259820e-01,2.165997393458543241452e-18,0,nan,9.982004425049980741893e-01
71334,1.939422148001621262628e-01,1.939415359544573819818e-01,5.236905068266167639391e-11,1.015159946687075738235e-12,1.015407190052932481938e-12,1.939422148001621267236e-01,2.375892859536191027922e-18,0,nan,9.982012584801666159025e-01
71360,1.939245679915207715393e-01,1.939238894545891799074e-01,5.232614822632949408905e-11,1.014236149544141162390e-12,1.014483392909997906093e-12,1.939245679915207719459e-01,2.096566819217260965823e-18,0,nan,9.982018819047164059715e-01
71420,1.938838752059054068024e-01,1.938831973805632558625e-01,5.222733611651731554449e-11,1.012108796830758642346e-12,1.012356040196615386049e-12,1.938838752059054071277e-01,1.677605481117103166076e-18,0,nan,9.982033187391487771573e-01
71480,1.938432250790058061942e-01,1.938425479639109680943e-01,5.212879330775415268421e-11,1.009987685677409776778e-12,1.010234929043266520482e-12,1.938432250790058065059e-01,1.608042398502902735932e-18,0,nan,9.982047530145564842954e-01
71517,1.938181787299584452836e-01,1.938175020521820256139e-01,5.206815906432479380337e-11,1.008682768144514403378e-12,1.008930011510371147082e-12,1.938181787299584456495e-01,1.887945886250853631922e-18,0,nan,9.982056362115025255561e-01
71541,1.938019410981928151977e-01,1.938012647038106436870e-01,5.202888320129678848290e-11,1.007837596887642918882e-12,1.008084840253499662585e-12,1.938019410981928154823e-01,1.468525385580355316016e-18,0,nan,9.982062085776311909807e-01
71601,1.937613767552829126034e-01,1.937607010684525289500e-01,5.193088057031083627952e-11,1.005729001433876344799e-12,1.005976244799733088502e-12,1.937613767552829128880e-01,1.468832824391485430886e-18,0,nan,9.982076377112991681694e-01
71661,1.937208548291295143537e-01,1.937201798485197722912e-01,5.183314436026318371085e-11,1.003626576902190939110e-12,1.003873820268047682813e-12,1.937208548291295146789e-01,1.679017223171691132475e-18,0,nan,9.982090643047035423202e-01
71700,1.936945382853204149752e-01,1.936938637630419753619e-01,5.176975824352473800939e-11,1.002263299119581231196e-12,1.002510542485437974900e-12,1.936945382853204153004e-01,1.679245344886949527740e-18,0,nan,9.982099902311269811871e-01
71721,1.936803752399625537165e-01,1.936797009642459213292e-01,5.173567362482648584127e-11,1.001530300092567888604e-12,1.001777543458424632307e-12,1.936803752399625540146e-01,1.539420796062122315850e-18,0,nan,9.982104883640215794343e-01
71781,1.936399379082284751084e-01,1.936392643360810220376e-01,5.163846742182219226190e-11,9.994401479115041903782e-13,9.996873912773609340815e-13,1.936399379082284753930e-01,1.469753984388935705319e-18,0,nan,9.982119098954098369261e-01
71841,1.935995427545894666016e-01,1.935988698846908512383e-01,5.154152481319891214792e-11,9.973560973714351976742e-13,9.976033407372919413776e-13,1.935995427545894668862e-01,1.470060653181465839170e-18,0,nan,9.982133289050042633159e-01
71884,1.935706187957848113890e-01,1.935699464283543287738e-01,5.147221090376476920038e-11,9.958662684238837561682e-13,9.961135117897404998715e-13,1.935706187957848116194e-01,1.190226921246928012174e-18,0,nan,9.982143443140341619070e-01
71901,1.935591896999226951278e-01,1.935585175309561519277e-01,5.144484486501090994188e-11,9.952781255901607420048e-13,9.955253689560174857081e-13,1.935591896999226953717e-01,1.260314683004358153739e-18,0,nan,9.982147453989202663172e-01
71961,1.935188786653195455712e-01,1.935182071959718723967e-01,5.134842664739673059948e-11,9.932062097902748749748e-13,9.934534531561316186782e-13,1.935188786653195457880e-01,1.120513078582450412466e-18,0,nan,9.982161593832528140476e-01
72021,1.934786095720848629116e-01,1.934779388010464084278e-01,5.125226923455795417700e-11,9.911403272985991439016e-13,9.913875706644558876050e-13,1.934786095720848630742e-01,8.405597199220828221870e-19,0,nan,9.982175708640765135786e-01
72068,1.934470946930656712104e-01,1.934464244681236429576e-01,5.117712749526086203678e-11,9.895262521490341407615e-13,9.897734955148908844648e-13,1.934470946930656713324e-01,6.305224929748789813358e-19,0,nan,9.982186747793477670800e-01
72081,1.934383823417361976735e-01,1.934377122677008488123e-01,5.115637170473807808799e-11,9.890804555456194059694e-13,9.893276989114761496727e-13,1.934383823417361978226e-01,7.706733116356912682980e-19,0,nan,9.982189798474456924140e-01
72141,1.933981968960030548590e-01,1.933975275176682243099e-01,5.106073314020152710489e-11,9.870265720649261625769e-13,9.872738154307829062802e-13,1.933981968960030550081e-01,7.708334467922737834171e-19,0,nan,9.982203863393944922189e-01
72201,1.933580531568261459024e-01,1.933573844728927596849e-01,5.096535262721278940177e-11,9.849786544926583578694e-13,9.852258978585151015727e-13,1.933580531568261460514e-01,7.709934822101509432702e-19,0,nan,9.982217903459369428166e-01
72253,1.933232955919983443277e-01,1.933226275088314430231e-01,5.088289754769818094534e-11,9.832086011440657561038e-13,9.834558445099224998072e-13,1.933232955919983443819e-01,2.804116723660848834288e-19,0,nan,9.982230051458230018222e-01
72261,1.933179510463566441481e-01,1.933172830555291292384e-01,5.087022925601567816786e-11,9.829366805669506568372e-13,9.831839239328074005405e-13,1.933179510463566442023e-01,2.804194247396917537095e-19,0,nan,9.982231918730670560259e-01
72321,1.932778904869554430674e-01,1.932772231879417150653e-01,5.077536212081271701239e-11,9.809006281273841276451e-13,9.811478714932408713484e-13,1.932778904869554430674e-01,0.000000000000000000000e+00,0,nan,9.982245909267588881118e-01
72381,1.932378714011924185530e-01,1.932372047927038694173e-01,5.068075031974465101276e-11,9.788704751144403815388e-13,9.791177184802971252421e-13,1.932378714011924185530e-01,0.000000000000000000000e+00,0,nan,9.982259875129666501026e-01
72438,1.931998916143378911393e-01,1.931992256606578440344e-01,5.059110479407175945469e-11,9.769472740942376888708e-13,9.771945174600944325741e-13,1.931998916143378910851e-01,2.805907817613503341831e-19,0,nan,9.982273119897622810502e-01
72441,1.931978937118456936137e-01,1.931972277925971794238e-01,5.058639295487007904547e-11,9.768461995689590538734e-13,9.770934429348157975767e-13,1.931978937118456935730e-01,2.104452625598865220978e-19,0,nan,9.982273816376247711074e-01
72501,1.931579573419009066460e-01,1.931572921106107354320e-01,5.049228913214520831779e-11,9.748277796315986715246e-13,9.750750229974554152279e-13,1.931579573419009066189e-01,1.403258487775374220321e-19,0,nan,9.982287733066479855403e-01
72561,1.931180622145504827418e-01,1.931173976699404023957e-01,5.039843796140373149171e-11,9.728151935423008523492e-13,9.730624369081575960525e-13,1.931180622145504827147e-01,1.403548378712728208407e-19,0,nan,9.982301625259314121585e-01
72621,1.930782082531929084117e-01,1.930775443939880945982e-01,5.030483855633682243033e-11,9.708084196397578306811e-13,9.710556630056145743845e-13,1.930782082531929084253e-01,7.019190450688620941897e-20,0,nan,9.982315493013506442141e-01
72624,1.930762166343611127073e-01,1.930755528093931594057e-01,5.030016517908680945837e-11,9.707082331273280620862e-13,9.709554764931848057896e-13,1.930762166343611127209e-01,7.019262855007129139522e-20,0,nan,9.982316185760752973448e-01
72681,1.930383953814320089910e-01,1.930377322063610531539e-01,5.021149003447325309448e-11,9.688074363608832525570e-13,9.690546797267399962603e-13,1.930383953814320089774e-01,7.020638111547624726516e-20,0,nan,9.982329336387618147768e-01
72741,1.929986235230762296104e-01,1.929979610308711270055e-01,5.011839151715962775552e-11,9.668122222402862661118e-13,9.670594656061430098152e-13,1.929986235230762296240e-01,7.022084877433528946566e-20,0,nan,9.982343155440016888372e-01
72801,1.929588926021379190944e-01,1.929582307915340568904e-01,5.002554212954073696981e-11,9.648227559097488453193e-13,9.650699992756055890226e-13,1.929588926021379190537e-01,2.107059224890884560861e-19,0,nan,9.982356950228877410982e-01
72810,1.929529364901623391949e-01,1.929522747816897992841e-01,5.001163615494118243346e-11,9.645248303909470029487e-13,9.647720737568037466521e-13,1.929529364901623391407e-01,2.809499021386446303428e-19,0,nan,9.982359017358062888529e-01
72861,1.929192025428326167996e-01,1.929185414125687622063e-01,4.993294100054002662601e-11,9.628390160977063311005e-13,9.630862594635630748038e-13,1.929192025428326167996e-01,0.000000000000000000000e+00,0,nan,9.982370720812182268277e-01
72921,1.928795532695783428422e-01,1.928788928183966313196e-01,4.984058726284018587043e-11,9.608609816287311917742e-13,9.611082249945879354776e-13,1.928795532695783428422e-01,0.000000000000000000000e+00,0,nan,9.982384467247722702752e-01
72981,1.928399447069948912796e-01,1.928392849336408148013e-01,4.974848005286384806994e-11,9.588886314230199529534e-13,9.591358747888766966567e-13,1.928399447069948913203e-01,2.108358905100414195156e-19,0,nan,9.982398189593099438726e-01
72996,1.928300489185768813927e-01,1.928293893144840890074e-01,4.972549166948063293241e-11,9.583964295765011876941e-13,9.586436729423579313975e-13,1.928300489185768814199e-01,1.405644735566229547999e-19,0,nan,9.982401616422087556628e-01
73042,1.927997176582972122460e-01,1.927990585727853009378e-01,4.965508956152419227830e-11,9.568892142418800330982e-13,9.571364576077367768015e-13,1.927997176582972122189e-01,1.405865871659440892445e-19,0,nan,9.982412116007649173369e-01
73102,1.927601909670928168489e-01,1.927595325568887782186e-01,4.956347690408940477611e-11,9.549282635665953853403e-13,9.551755069324521290437e-13,1.927601909670928168625e-01,7.030770766554404398629e-20,0,nan,9.982425789945633840482e-01
73162,1.927207047603776153663e-01,1.927200470242369960888e-01,4.947210819171765283007e-11,9.529729341380198260855e-13,9.532201775038765697888e-13,1.927207047603776154070e-01,2.109663386648501177622e-19,0,nan,9.982439439966070357795e-01
73183,1.927068941386805269117e-01,1.927062366381687151832e-01,4.944018661722757504510e-11,9.522898930238034218883e-13,9.525371363896601655917e-13,1.927068941386805269795e-01,3.516357631272859090876e-19,0,nan,9.982444211833227548669e-01
73222,1.926812589635747997039e-01,1.926806019002564562657e-01,4.938098257566156151343e-11,9.510232052553340311637e-13,9.512704486211907748671e-13,1.926812589635747997310e-01,1.406730185277731329465e-19,0,nan,9.982453066125801890464e-01
73282,1.926418535023058350634e-01,1.926411971105719222433e-01,4.929009921081860675915e-11,9.490790563108160228695e-13,9.493262996766727665728e-13,1.926418535023058351447e-01,4.221053808301295602449e-19,0,nan,9.982466668481484858497e-01
73342,1.926024883023897714743e-01,1.926018325810057308642e-01,4.919945725571249778178e-11,9.471404667893467838309e-13,9.473877101552035275343e-13,1.926024883023897715421e-01,3.518263776216397016213e-19,0,nan,9.982480247089589911989e-01
73371,1.925834761997124403726e-01,1.925828208018892554832e-01,4.915573326733304525732e-11,9.462054686889590772790e-13,9.464527120548158209824e-13,1.925834761997124404810e-01,5.629777766401764276700e-19,0,nan,9.982486801587369255103e-01
73402,1.925631632898425576295e-01,1.925625082375771062772e-01,4.910905587247466760175e-11,9.452074162679188562250e-13,9.454546596337755999283e-13,1.925631632898425577244e-01,4.926575180409169061488e-19,0,nan,9.982493802006402441786e-01
73462,1.925238783908763581766e-01,1.925232240065014772154e-01,4.901889422682587509569e-11,9.432798844151479837276e-13,9.435271277810047274309e-13,1.925238783908763582443e-01,3.519700327393533103384e-19,0,nan,9.982507333288023479911e-01
73522,1.924846335318988737331e-01,1.924839798141897970386e-01,4.892897148805791396891e-11,9.413578509907877188905e-13,9.416050943566444625938e-13,1.924846335318988738145e-01,4.224501532634663453224e-19,0,nan,9.982520840990370390743e-01
73559,1.924604524624318461259e-01,1.924597991552242466699e-01,4.887363786115123709166e-11,9.401753290952213503971e-13,9.404225724610780941004e-13,1.924604524624318462479e-01,6.337548459646703175234e-19,0,nan,9.982529159010777581977e-01
73582,1.924454286395126638572e-01,1.924447755872478668524e-01,4.883928682901543146786e-11,9.394412958452470066933e-13,9.396885392111037503966e-13,1.924454286395126640063e-01,7.746497267857075265183e-19,0,nan,9.982534325169177674957e-01
73642,1.924062636405144729578e-01,1.924056112524756613648e-01,4.874983942607785353845e-11,9.375301989191107073910e-13,9.377774422849674510943e-13,1.924062636405144731340e-01,9.156814840397748757940e-19,0,nan,9.982547785879997724666e-01
73702,1.923671384618945588485e-01,1.923664867368666575213e-01,4.866062845914141606395e-11,9.356245402426630325263e-13,9.358717836085197762296e-13,1.923671384618945590653e-01,1.127221812576133792251e-18,0,nan,9.982561223178201453886e-01
73747,1.923378206662417210670e-01,1.923371694376765396190e-01,4.859387490369495080295e-11,9.341988531239867396210e-13,9.344460964898434833243e-13,1.923378206662417212974e-01,1.197855735575604553979e-18,0,nan,9.982571285820531986426e-01
73762,1.923280530308360245130e-01,1.923274019676071663377e-01,4.857165311160130298730e-11,9.337242999354139060383e-13,9.339715433012706497417e-13,1.923280530308360247434e-01,1.197916570268772529092e-18,0,nan,9.982574637118979168069e-01
73822,1.922890072747141523510e-01,1.922883568720756671872e-01,4.848291257033388906474e-11,9.318294582056281883444e-13,9.320767015714849320478e-13,1.922890072747141525813e-01,1.198159816406032163863e-18,0,nan,9.982588027757341198900e-01
73882,1.922500011210957415541e-01,1.922493513778421451895e-01,4.839440602567908685325e-11,9.299399953498577726650e-13,9.301872387157145163683e-13,1.922500011210957417845e-01,1.198402914484500847078e-18,0,nan,9.982601395148118632338e-01
73936,1.922149293832674011337e-01,1.922142802324321400365e-01,4.831494953618667446378e-11,9.282440615028253280323e-13,9.284913048686820717356e-13,1.922149293832674013641e-01,1.198621576338522152196e-18,0,nan,9.982613405968307615707e-01
73942,1.922110344977384482879e-01,1.922103854126674314878e-01,4.830613267142279823776e-11,9.280558917524765370244e-13,9.283031351183332807277e-13,1.922110344977384485047e-01,1.128137284436977666691e-18,0,nan,9.982614739345964161347e-01
74002,1.921721073325901284890e-01,1.921714589045025460730e-01,4.821809170477946814754e-11,9.261771278852180973983e-13,9.264243712510748411016e-13,1.921721073325901285974e-01,5.641829022611943334121e-19,0,nan,9.982628060405352680572e-01
74062,1.921332195537881834269e-01,1.921325717814880433592e-01,4.813028232637474073596e-11,9.243036843067163756160e-13,9.245509276725731193194e-13,1.921332195537881835083e-01,4.232228196938554181574e-19,0,nan,9.982641358380581987826e-01
74122,1.920943710896589084244e-01,1.920937239719533610256e-01,4.804270374022821811238e-11,9.224355416620489658445e-13,9.226827850279057095479e-13,1.920943710896589085870e-01,8.466168214628159244543e-19,0,nan,9.982654633325773622173e-01
74126,1.920917825881532922861e-01,1.920911355140450487279e-01,4.803687335433227383363e-11,9.223111868242588093378e-13,9.225584301901155530412e-13,1.920917825881532924216e-01,7.055235249248303094098e-19,0,nan,9.982655517504596293403e-01
74182,1.920555618687168440971e-01,1.920549154044161712030e-01,4.795535515373631973250e-11,9.205726806822832539019e-13,9.208199240481399976052e-13,1.920555618687168442327e-01,7.056565831367532973167e-19,0,nan,9.982667885294873543183e-01
74242,1.920167918196641300616e-01,1.920161460075817343158e-01,4.786823577765524083510e-11,9.187150821840252783552e-13,9.189623255498820220585e-13,1.920167918196641301836e-01,6.352191558286842320493e-19,0,nan,9.982681114341652761396e-01
74302,1.919780608713898618673e-01,1.919774157103422560286e-01,4.778134482608401225672e-11,9.168627270689713328116e-13,9.171099704348280765149e-13,1.919780608713898620299e-01,8.471297456315861975637e-19,0,nan,9.982694320519708076119e-01
74316,1.919690292686923651646e-01,1.919683842593829185271e-01,4.776110305457094115921e-11,9.164312633016185388654e-13,9.166785066674752825687e-13,1.919690292686923653137e-01,7.765721339773920311063e-19,0,nan,9.982697398676425173752e-01
74362,1.919393689529694504227e-01,1.919387244417762466861e-01,4.769468151644765882249e-11,9.150155963234622783407e-13,9.152628396893190220440e-13,1.919393689529694506125e-01,9.885172657385040483460e-19,0,nan,9.982707503882462833286e-01
74422,1.919007159936639840786e-01,1.919000721311478835037e-01,4.760824506948045540426e-11,9.131736710180405375314e-13,9.134209143838972812347e-13,1.919007159936639842954e-01,1.129961570879497609904e-18,0,nan,9.982720664483167566220e-01
74482,1.918621019229195936236e-01,1.918614587079063755505e-01,4.752203470920928133068e-11,9.113369323070097718588e-13,9.115841756728665155622e-13,1.918621019229195938404e-01,1.130188986380521948538e-18,0,nan,9.982733802374900733976e-01
74506,1.918466671676499979508e-01,1.918460242113098386128e-01,4.748761369618185833826e-11,9.106036848634657182964e-13,9.108509282293224619998e-13,1.918466671676499981676e-01,1.130279914154617350036e-18,0,nan,9.982739051184938859542e-01
74543,1.918228840779673061639e-01,1.918222415200481083318e-01,4.743461848335614134472e-11,9.094748789232022042545e-13,9.097221222890589480072e-13,1.918228840779673063672e-01,1.059768798275417247927e-18,0,nan,9.982747136006183814286e-01
74603,1.917843482186269833087e-01,1.917837063058519770584e-01,4.734886171755444135525e-11,9.076485428581459429606e-13,9.078957862240026867133e-13,1.917843482186269835120e-01,1.059981741102727896989e-18,0,nan,9.982760228262247832721e-01
74663,1.917458510361249103988e-01,1.917452097673290976871e-01,4.726332871737751046076e-11,9.058273370393411528446e-13,9.060745804051978965973e-13,1.917458510361249105885e-01,9.895149186264120937319e-19,0,nan,9.982773297968424541619e-01
74697,1.917240531077371686259e-01,1.917234122033469227660e-01,4.721495905448660565404e-11,9.047975906336773700510e-13,9.050448339995341138036e-13,1.917240531077371688292e-01,1.060315093728989419552e-18,0,nan,9.982780694145518326902e-01
74723,1.917073924606441262346e-01,1.917067518346655453400e-01,4.717801871991176509344e-11,9.040112429531494662346e-13,9.042584863190062099873e-13,1.917073924606441264379e-01,1.060407242160812002674e-18,0,nan,9.982786345177108051625e-01
74783,1.916689724225495658087e-01,1.916683324382292809637e-01,4.709293096545417145626e-11,9.022002421675244765395e-13,9.024474855333812202921e-13,1.916689724225495660120e-01,1.060619800751410326638e-18,0,nan,9.982799369940523807844e-01
74843,1.916305908523874410634e-01,1.916299515085695321818e-01,4.700806469749617397142e-11,9.003943163315871120245e-13,9.006415596974438557771e-13,1.916305908523874413073e-01,1.272998677946722450533e-18,0,nan,9.982812372310729251749e-01
74888,1.916018298776676175298e-01,1.916011910134697263948e-01,4.694455989374886884440e-11,8.990431913967152374797e-13,8.992904347625719812324e-13,1.916018298776676177602e-01,1.202457000542578959932e-18,0,nan,9.982822109424060535131e-01
74903,1.915922476808846244134e-01,1.915916089764161768175e-01,4.692341916270771740755e-11,8.985934471752035663848e-13,8.988406905410603101375e-13,1.915922476808846246303e-01,1.131780837282464338196e-18,0,nan,9.982825352339614582292e-01
74963,1.915539428389480343693e-01,1.915533047726791286117e-01,4.683899361092136062845e-11,8.967976165085657343953e-13,8.970448598744224781479e-13,1.915539428389480346133e-01,1.273508053104077698573e-18,0,nan,9.982838310078903232411e-01
75023,1.915156762576640244269e-01,1.915150388284477260992e-01,4.675478729511648342416e-11,8.950068062217741939049e-13,8.952540495876309376575e-13,1.915156762576640247250e-01,1.556820847565381509553e-18,0,nan,9.982851245580152708199e-01
75080,1.914793583817671032059e-01,1.914787215566911436268e-01,4.667499368485033140713e-11,8.933101701529350116389e-13,8.935574135187917553916e-13,1.914793583817671035447e-01,1.769450147342787090516e-18,0,nan,9.982863513755166525723e-01
75083,1.914774478682977742062e-01,1.914768110749901237883e-01,4.667079947140358452185e-11,8.932209982844236719544e-13,8.934682416502804157071e-13,1.914774478682977745179e-01,1.627910378270666864551e-18,0,nan,9.982864158894755288219e-01
75143,1.914392576022926828136e-01,1.914386214437526856580e-01,4.658702939900866977601e-11,8.914401747451909689845e-13,8.916874181110477127371e-13,1.914392576022926831524e-01,1.769820794048370240318e-18,0,nan,9.982877050073938489708e-01
75203,1.914011053912697652389e-01,1.914004698663593814745e-01,4.650347634025773139960e-11,8.896643177314253755480e-13,8.899115610972821193007e-13,1.914011053912697655506e-01,1.628559688578476896726e-18,0,nan,9.982889919168765858418e-01
75263,1.913629911670270510304e-01,1.913623562746111855738e-01,4.642013956056131598936e-11,8.878934094487415213771e-13,8.881406528145982651298e-13,1.913629911670270513556e-01,1.699705098473061593322e-18,0,nan,9.982902766230137605046e-01
75273,1.913566424847000575933e-01,1.913560076975897949434e-01,4.640627107299966368597e-11,8.875987379498075447256e-13,8.878459813156642884783e-13,1.913566424847000579186e-01,1.699761489971050169047e-18,0,nan,9.982904905268456342078e-01
75323,1.913249148615389855026e-01,1.913242806004854781247e-01,4.633701832839918264210e-11,8.861274321806146491617e-13,8.863746755464713929143e-13,1.913249148615389858414e-01,1.770878503444874229543e-18,0,nan,9.982915591308791191782e-01
75383,1.912868764069558336158e-01,1.912862427761354490072e-01,4.625411191530504848324e-11,8.843663682879783183153e-13,8.846136116538350620679e-13,1.912868764069558340224e-01,2.125476782929368274470e-18,0,nan,9.982928394455302105351e-01
75443,1.912488757356030860359e-01,1.912482427338895039275e-01,4.617141959585142287897e-11,8.826102002088244840506e-13,8.828574435746812278033e-13,1.912488757356030864832e-01,2.338489020811603924994e-18,0,nan,9.982941175720084379594e-01
75465,1.912349516095578516622e-01,1.912343188382351325574e-01,4.614115257818446344025e-11,8.819674951278485350754e-13,8.822147384937052788280e-13,1.912349516095578521365e-01,2.480396216643803776278e-18,0,nan,9.982945856711187320376e-01
75503,1.912109127799808679056e-01,1.912102804062506732562e-01,4.608894064763452827804e-11,8.808589104578059716835e-13,8.811061538236627154361e-13,1.912109127799808683799e-01,2.480708049379019599645e-18,0,nan,9.982953935153391297492e-01
75563,1.911729874727633499463e-01,1.911723557258960231448e-01,4.600667435125930824468e-11,8.791124816258413079541e-13,8.793597249916980517067e-13,1.911729874727633504342e-01,2.552091611206250674859e-18,0,nan,9.982966672805315989643e-01
75623,1.911350997467981622304e-01,1.911344686256760693236e-01,4.592461999032452139544e-11,8.773708963797219105001e-13,8.776181397455786542528e-13,1.911350997467981627183e-01,2.552597499176233836402e-18,0,nan,9.982979388725792150921e-01
75659,1.911123851223495241148e-01,1.911117543761393040630e-01,4.587548880586791839839e-11,8.763282629709134797988e-13,8.765755063367702235514e-13,1.911123851223495245891e-01,2.481986974097666478158e-18,0,nan,9.982987007867695433499e-01
75683,1.910972495351058099991e-01,1.910966190386141930159e-01,4.584277685140792110086e-11,8.756341374617215917498e-13,8.758813808275783355024e-13,1.910972495351058104735e-01,2.482183556363897976471e-18,0,nan,9.982992082964594538668e-01
75743,1.910594367708790923679e-01,1.910588068979060596150e-01,4.576114422405152021696e-11,8.739021876892084033641e-13,8.741494310550651471167e-13,1.910594367708790927880e-01,2.198940544046281370192e-18,0,nan,9.983004755571339741390e-01
75803,1.910216613874825230369e-01,1.910210321369190395043e-01,4.567972140074693988720e-11,8.721750299542587608827e-13,8.724222733201155046353e-13,1.910216613874825234028e-01,1.915585020861074120869e-18,0,nan,9.983017406595486701888e-01
75853,1.909902104081636465638e-01,1.909895816754296621603e-01,4.561202880657438899995e-11,8.707393801349248484063e-13,8.709866235007815921590e-13,1.909902104081636469704e-01,2.128778296087397620231e-18,0,nan,9.983027932664475777042e-01
75863,1.909839233184517536175e-01,1.909832946891916313558e-01,4.559850767692084297341e-11,8.704526472232738639539e-13,8.706998905891306077066e-13,1.909839233184517540105e-01,2.057886761864545574609e-18,0,nan,9.983030036086337345009e-01
75923,1.909462224974929994660e-01,1.909455944884328880591e-01,4.551750235092045063586e-11,8.687350225365983946974e-13,8.689822659024551384501e-13,1.909462224974929998996e-01,2.271219945185853164654e-18,0,nan,9.983042644093037287800e-01
75983,1.909085588584824676314e-01,1.909079314685218446826e-01,4.543670472399914137134e-11,8.670221390081414588470e-13,8.672693823739982025996e-13,1.909085588584824680922e-01,2.413647277322504906834e-18,0,nan,9.983055230664576402749e-01
76044,1.908703055408288918915e-01,1.908696787791607992770e-01,4.535477267306716121130e-11,8.652855504355440478929e-13,8.655327938014007916455e-13,1.908703055408288923388e-01,2.343127155808965227725e-18,0,nan,9.983068005088630718943e-01
76047,1.908684252186654878894e-01,1.908677984878678078785e-01,4.535074873518024750254e-11,8.652002701124022641688e-13,8.654475134782590079215e-13,1.908684252186654883501e-01,2.414154791597651879825e-18,0,nan,9.983068632769594152052e-01
76104,1.908327166849676291376e-01,1.908320905401882018631e-01,4.527439179226666272404e-11,8.635821771763017417791e-13,8.638294205421584855318e-13,1.908327166849676295171e-01,1.988499492968851147660e-18,0,nan,9.983080548580981935223e-01
76164,1.907951648126052781815e-01,1.907945392836224677847e-01,4.519421652012183511174e-11,8.618834945774522487685e-13,8.621307379433089925211e-13,1.907951648126052785880e-01,2.130954498146710307188e-18,0,nan,9.983093070785020932780e-01
76224,1.907576498582951314673e-01,1.907570249440196796938e-01,4.511424616941568859257e-11,8.601894860446144597544e-13,8.604367294104712035070e-13,1.907576498582951318738e-01,2.131373577856983321663e-18,0,nan,9.983105571749118180487e-01
76242,1.907464025612586110099e-01,1.907457778311833774523e-01,4.509029492149536778412e-11,8.596821924556246045251e-13,8.599294358214813482777e-13,1.907464025612586114164e-01,2.131499253578276414712e-18,0,nan,9.983109317903771258158e-01
76284,1.907201717567576393933e-01,1.907195474561030688860e-01,4.503448005576637822927e-11,8.585001350551036052868e-13,8.587473784209603490395e-13,1.907201717567576398270e-01,2.273911904543130718737e-18,0,nan,9.983118051521491403185e-01
76344,1.906827304428798523409e-01,1.906821067547624573698e-01,4.495491749761329093773e-11,8.568154251575654562844e-13,8.570626685234222000370e-13,1.906827304428798528424e-01,2.629726895612899711371e-18,0,nan,9.983130510150206183965e-01
76404,1.906453258517148654274e-01,1.906447027750537026201e-01,4.487555781620321137526e-11,8.551353399716126879990e-13,8.553825833374694317517e-13,1.906453258517148659424e-01,2.701330492262798828514e-18,0,nan,9.983142947683176685156e-01
76437,1.906247689561526082239e-01,1.906241462153326188776e-01,4.483199622261729864224e-11,8.542132584905465922169e-13,8.544605018564033359695e-13,1.906247689561526087253e-01,2.630526492021021282221e-18,0,nan,9.983149779351560794611e-01
76464,1.906079579184812648990e-01,1.906073354521981440653e-01,4.479640033557656548437e-11,8.534598631874633565024e-13,8.537071065533201002550e-13,1.906079579184812654411e-01,2.844063239345949308640e-18,0,nan,9.983155364168166087430e-01
76524,1.905706265785625773152e-01,1.905700047215820522724e-01,4.471744438255374355371e-11,8.517889785655815217107e-13,8.520362219314382654634e-13,1.905706265785625778438e-01,2.773504860513168959331e-18,0,nan,9.983167759652787292364e-01
76584,1.905333317675067207939e-01,1.905327105187560802590e-01,4.463868928672149990581e-11,8.501226699363199671042e-13,8.503699133021767108569e-13,1.905333317675067212547e-01,2.418400597059842886530e-18,0,nan,9.983180134184503480804e-01
76633,1.905029013910109197413e-01,1.905022806381875070925e-01,4.457452115701002362822e-11,8.487652345036655481156e-13,8.490124778695222918682e-13,1.905029013910109201885e-01,2.347646113968182099893e-18,0,nan,9.983190224542048033613e-01
76644,1.904960734210254584239e-01,1.904954527794347169067e-01,4.456013438041942988687e-11,8.484609211995650152525e-13,8.487081645654217590051e-13,1.904960734210254588846e-01,2.418873602123714204609e-18,0,nan,9.983192487810628672857e-01
76704,1.904588514749938540769e-01,1.904582314394957428269e-01,4.448177899872652427854e-11,8.468037163243834274114e-13,8.470509596902401711640e-13,1.904588514749938545241e-01,2.348189084869020838827e-18,0,nan,9.983204820578328324201e-01
76764,1.904216658654497303880e-01,1.904210464349796883953e-01,4.440362247944779835487e-11,8.451510393486713694433e-13,8.453982827145281131960e-13,1.904216658654497308894e-01,2.633332202486146493544e-18,0,nan,9.983217132534619901252e-01
76824,1.903845165285931291071e-01,1.903838977020892941309e-01,4.432566416310099860412e-11,8.435028743788054392766e-13,8.437501177446621830293e-13,1.903845165285931295408e-01,2.277920898725337710308e-18,0,nan,9.983229423726373558796e-01
76829,1.903814223858345642556e-01,1.903808036096133996407e-01,4.431917656279174536757e-11,8.433657304683529835862e-13,8.436129738342097273389e-13,1.903814223858345646757e-01,2.206771735252004559327e-18,0,nan,9.983230447056530513909e-01
76884,1.903474034007857731320e-01,1.903467851771889727554e-01,4.424790339290338151471e-11,8.418592055892957064540e-13,8.421064489551524502067e-13,1.903474034007857735657e-01,2.278365038061829923396e-18,0,nan,9.983241694200312466869e-01
76944,1.903103264185505314810e-01,1.903097087968042741806e-01,4.417033951475857066974e-11,8.402200172224408199261e-13,8.404672605882975636787e-13,1.903103264185505320096e-01,2.777298368582710019931e-18,0,nan,9.983253944003013647768e-01
77004,1.902732855185708860828e-01,1.902726684976213523921e-01,4.409297187724348588660e-11,8.385852935879850993862e-13,8.388325369538418431388e-13,1.902732855185708865436e-01,2.421705821973448607911e-18,0,nan,9.983266173180908442794e-01
77026,1.902597128833660814899e-01,1.902590960824451661576e-01,4.406465278435020186467e-11,8.379870104953519820013e-13,8.382342538612087257539e-13,1.902597128833660819643e-01,2.493110303142260141131e-18,0,nan,9.983270652054296849130e-01
77064,1.902362806376904004495e-01,1.902356642164864341225e-01,4.401579983159534537990e-11,8.369550190627776275021e-13,8.372022624286343712548e-13,1.902362806376904009374e-01,2.564657887459843510379e-18,0,nan,9.983278381780283002316e-01
77124,1.901993117129121911959e-01,1.901986958904052904253e-01,4.393882273169874374964e-11,8.353291780904333478260e-13,8.355764214562900915787e-13,1.901993117129121917109e-01,2.707665066148884048348e-18,0,nan,9.983290569847278993752e-01
77184,1.901623786813984010356e-01,1.901617634565427096571e-01,4.386203993407280032323e-11,8.337077551809961127691e-13,8.339549985468528565217e-13,1.901623786813984015641e-01,2.779459127255783502310e-18,0,nan,9.983302737427894024409e-01
77224,1.901377765701323876318e-01,1.901371617431311072092e-01,4.381095903144693919386e-11,8.326292534346654976892e-13,8.328764968005222414418e-13,1.901377765701323881603e-01,2.779818764167193692726e-18,0,nan,9.983310837789631269528e-01
77244,1.901254814804696745831e-01,1.901248668522219734020e-01,4.378545079785838096566e-11,8.320907349106037181246e-13,8.323379782764604618773e-13,1.901254814804696750575e-01,2.494870475902693879371e-18,0,nan,9.983314884567982382536e-01
77304,1.900886200476046354569e-01,1.900880060149243334927e-01,4.370905468480539117112e-11,8.304781019211548479170e-13,8.307253452870115916697e-13,1.900886200476046359177e-01,2.424058437537938699734e-18,0,nan,9.983327011313255321926e-01
77364,1.900517943204393664174e-01,1.900511808822884923391e-01,4.363285095926014155634e-11,8.288698409199779969738e-13,8.291170842858347407265e-13,1.900517943204393667833e-01,1.925360581426010748123e-18,0,nan,9.983339117709281863139e-01
77421,1.900168428953760988901e-01,1.900162300210691385366e-01,4.356063504228396140031e-11,8.273460286527968069335e-13,8.275932720186535506862e-13,1.900168428953760992560e-01,1.925714729484972725196e-18,0,nan,9.983350599978394852244e-01
77424,1.900150042367668909156e-01,1.900143913921100843407e-01,4.355683898815278249594e-11,8.272659366795022821790e-13,8.275131800453590259316e-13,1.900150042367668912815e-01,1.925733363444856410282e-18,0,nan,9.983351203801489188159e-01
77484,1.899782497345366573242e-01,1.899776374823411602942e-01,4.348101814098481153183e-11,8.256663740369301899850e-13,8.259136174027869337376e-13,1.899782497345366576765e-01,1.854768672467306294708e-18,0,nan,9.983363269635163359753e-01
77545,1.899409190693869790986e-01,1.899403074184711002050e-01,4.340412889432298527367e-11,8.240445871942148872651e-13,8.242918305600716310178e-13,1.899409190693869794780e-01,1.997835759820151038808e-18,0,nan,9.983375515844791934172e-01
77605,1.899042361349539921253e-01,1.899036250744245754433e-01,4.332869157298771413721e-11,8.224537342472719644506e-13,8.227009776131287082033e-13,1.899042361349539925048e-01,1.998221672634298474935e-18,0,nan,9.983387540960936325511e-01
77620,1.898950709342477171905e-01,1.898944600211546657490e-01,4.330986183526911552634e-11,8.220566928823075995267e-13,8.223039362481643432794e-13,1.898950709342477175971e-01,2.141055124189313075491e-18,0,nan,9.983390544094040115557e-01
77665,1.898675885957199144574e-01,1.898669781245520009658e-01,4.325344348904093417526e-11,8.208671775462676764878e-13,8.211144209121244202404e-13,1.898675885957199148369e-01,1.998607361985955941196e-18,0,nan,9.983399545954310224847e-01
77725,1.898309763902573431494e-01,1.898303665074285420986e-01,4.317838402218791586658e-11,8.192849021853183867218e-13,8.195321455511751304745e-13,1.898309763902573435017e-01,1.856207626164184521120e-18,0,nan,9.983411530869637857044e-01
77785,1.897943994572927423005e-01,1.897937901617832228237e-01,4.310351255464364642059e-11,8.177068933217004027568e-13,8.179541366875571465095e-13,1.897943994572927426935e-01,2.070784431204635629184e-18,0,nan,9.983423495751504866415e-01
77819,1.897736881624647334527e-01,1.897730791993177512753e-01,4.306116860673508784924e-11,8.168145765341884381933e-13,8.170618199000451819460e-13,1.897736881624647338593e-01,2.142424582769323232607e-18,0,nan,9.983430266975484586420e-01
77845,1.897578577357059397685e-01,1.897572490264984224924e-01,4.302882847112075149645e-11,8.161331361755339503460e-13,8.163803795413906940987e-13,1.897578577357059401344e-01,1.928342981841138520710e-18,0,nan,9.983435440644359014947e-01
77905,1.897213511645296253599e-01,1.897207430406093740566e-01,4.295433115881748212633e-11,8.145636160294689445046e-13,8.148108593953256882572e-13,1.897213511645296256852e-01,1.714412477821643210617e-18,0,nan,9.983447365592510570984e-01
77965,1.896848796829488513249e-01,1.896842721433036646310e-01,4.288002000740577076486e-11,8.129983182283725886596e-13,8.132455615942293324123e-13,1.896848796829488516908e-01,1.929084879224302551737e-18,0,nan,9.983459270640132884943e-01
78018,1.896526923467719211641e-01,1.896520853223964402388e-01,4.281453285396878030222e-11,8.116191390059703252212e-13,8.118663823718270689739e-13,1.896526923467719215300e-01,1.929412278233265169411e-18,0,nan,9.983469770247370674910e-01
78025,1.896484432303005348029e-01,1.896478362739207379256e-01,4.280589440901935308870e-11,8.114372281790187693463e-13,8.116844715448755130989e-13,1.896484432303005351553e-01,1.857994192074078268550e-18,0,nan,9.983471155831262928157e-01
78085,1.896120417460729622747e-01,1.896114353719513987519e-01,4.273195375824195503159e-11,8.098803313497792350606e-13,8.101275747156359788132e-13,1.896120417460729626677e-01,2.072775989893770689473e-18,0,nan,9.983483021209801772642e-01
78145,1.895756751699052960471e-01,1.895750693770373195344e-01,4.265819745209554723248e-11,8.083276132703165577408e-13,8.085748566361733014934e-13,1.895756751699052964131e-01,1.930196122925091534465e-18,0,nan,9.983494866819515152706e-01
78205,1.895393434415870827979e-01,1.895387382289705489099e-01,4.258462489002866285740e-11,8.067790595312788579445e-13,8.070263028971356016971e-13,1.895393434415870831774e-01,2.002068559907580434075e-18,0,nan,9.983506692704034014103e-01
78218,1.895314761544061633880e-01,1.895308710673789302320e-01,4.256870832843975732723e-11,8.064440870391248782784e-13,8.066913304049816220310e-13,1.895314761544061637945e-01,2.145162497182461929718e-18,0,nan,9.983509252383361535924e-01
78265,1.895030465010577637192e-01,1.895024418676930218848e-01,4.251123547390478202030e-11,8.052346557839962714359e-13,8.054818991498530151886e-13,1.895030465010577641394e-01,2.217000463028376193344e-18,0,nan,9.983518498906854915726e-01
78325,1.894667842884061871556e-01,1.894661802332960724862e-01,4.243802860799077950509e-11,8.036943877401791749831e-13,8.039416311060359187357e-13,1.894667842884061876164e-01,2.432014271192418721148e-18,0,nan,9.983530285471340644352e-01
78385,1.894305567438701229897e-01,1.894299532660199482425e-01,4.236500369894543733532e-11,8.021582411716181384281e-13,8.024054845374748821807e-13,1.894305567438701234505e-01,2.432479380448477633271e-18,0,nan,9.983542052440720776258e-01
78418,1.894106463500546662322e-01,1.894100431892743680783e-01,4.232491734387660442571e-11,8.013151122019109214474e-13,8.015623555677676652001e-13,1.894106463500546666794e-01,2.361184045186811121019e-18,0,nan,9.983548515937085935257e-01
78445,1.893943638078357786137e-01,1.893937609062533261009e-01,4.229216015580801983105e-11,8.006262019098855742391e-13,8.008734452757423179917e-13,1.893943638078357790609e-01,2.361387040028523129106e-18,0,nan,9.983553799858091967246e-01
78505,1.893582054208373174756e-01,1.893576030945328310959e-01,4.221949738998691329550e-11,7.990982558460391311346e-13,7.993454992118958748872e-13,1.893582054208373179635e-01,2.576550493463794695614e-18,0,nan,9.983565527766418693694e-01
78565,1.893220815235563791985e-01,1.893214797715425564404e-01,4.214701481524832789875e-11,7.975743889303267600436e-13,7.978216322961835037963e-13,1.893220815235563796592e-01,2.433873109772491833883e-18,0,nan,9.983577236208533674851e-01
78619,1.892895994558038561597e-01,1.892889982198095084897e-01,4.208193407872807806141e-11,7.962063848131863465187e-13,7.964536281790430902713e-13,1.892895994558038565798e-01,2.219500400687499612009e-18,0,nan,9.983587757198121503607e-01
78625,1.892859920568216014464e-01,1.892853908781135854200e-01,4.207471184770506161939e-11,7.960545871718934639885e-13,7.963018305377502077411e-13,1.892859920568216018665e-01,2.219542699768374812264e-18,0,nan,9.983588925227138277251e-01
78685,1.892499369616081442179e-01,1.892493363552235157804e-01,4.200258790580532697649e-11,7.945388366384897453984e-13,7.947860800043464891510e-13,1.892499369616081446516e-01,2.291577349810053990886e-18,0,nan,9.983600594864803193956e-01
78745,1.892139161790372156022e-01,1.892133161439959854297e-01,4.193064241032163907178e-11,7.930271234561816936133e-13,7.932743668220384373660e-13,1.892139161790372160494e-01,2.363639023924071358659e-18,0,nan,9.983612245163968819156e-01
78805,1.891779296503755994731e-01,1.891773301857002002278e-01,4.185887478433976483161e-11,7.915194338090627350105e-13,7.917666771749194787632e-13,1.891779296503755999475e-01,2.507366749065521465689e-18,0,nan,9.983623876166945738226e-01
78821,1.891683390203576660394e-01,1.891677397076150297006e-01,4.183976671755010950753e-11,7.911180610099288306336e-13,7.913653043757855743862e-13,1.891683390203576665544e-01,2.722421915832291832690e-18,0,nan,9.983626974514213278894e-01
78865,1.891419773170351854071e-01,1.891413784217504639301e-01,4.178728445324773369181e-11,7.900157539389670347595e-13,7.902629973048237785121e-13,1.891419773170351859221e-01,2.722801353965919329933e-18,0,nan,9.983635487915915327287e-01
78925,1.891060591205725000766e-01,1.891054607937057095826e-01,4.171587084472490778468e-11,7.885160701451845154948e-13,7.887633135110412592475e-13,1.891060591205725005916e-01,2.723318514095083981484e-18,0,nan,9.983647080452930156532e-01
78985,1.890701750026882406507e-01,1.890695772432690329617e-01,4.164463338873111320907e-11,7.870203687841775038537e-13,7.872676121500342476064e-13,1.890701750026882411657e-01,2.723835379764641777836e-18,0,nan,9.983658653819914473239e-01
79023,1.890474659944839732641e-01,1.890468685939474348444e-01,4.159960718540544050670e-11,7.860751448874889669625e-13,7.863223882533457107151e-13,1.890474659944839737926e-01,2.795851064737918250256e-18,0,nan,9.983665973722819873956e-01
79046,1.890337276915004421273e-01,1.890331305079939998862e-01,4.157238863734447109520e-11,7.855038076085285419864e-13,7.857510509743852857390e-13,1.890337276915004426423e-01,2.724360558402988447212e-18,0,nan,9.983670400467489357992e-01
79106,1.889979121219989811550e-01,1.889973155039905175717e-01,4.150150469756521286044e-11,7.840160962173686395005e-13,7.842633395832253832532e-13,1.889979121219989817513e-01,3.155120541660301227651e-18,0,nan,9.983681935301917452323e-01
79166,1.889621304560751371857e-01,1.889615344026014932236e-01,4.143079520440071454624e-11,7.825323264445101788961e-13,7.827795698103669226487e-13,1.889621304560751377684e-01,3.083997128442742564563e-18,0,nan,9.983693451092014214997e-01
79225,1.889269781559694014812e-01,1.889263826566847457168e-01,4.136143376845534432120e-11,7.810771167824524759535e-13,7.813243601483092197062e-13,1.889269781559694020369e-01,2.941102529783221428116e-18,0,nan,9.983704756421568210500e-01
79226,1.889263826360040288258e-01,1.889257871461044131697e-01,4.136025959686235984463e-11,7.810524848732355561658e-13,7.812997282390922999184e-13,1.889263826360040293814e-01,2.941111800512127874491e-18,0,nan,9.983704947879193356041e-01
79286,1.888906686042026326292e-01,1.888900736769186141501e-01,4.128989731618836437080e-11,7.795765581426022041004e-13,7.798238015084589478531e-13,1.888906686042026331442e-01,2.726423892382561277687e-18,0,nan,9.983716425704742843507e-01
79346,1.888549883032293272175e-01,1.888543939376048273559e-01,4.121970780583326035866e-11,7.781045329471687615113e-13,7.783517763130255052640e-13,1.888549883032293277054e-01,2.583415889630140623594e-18,0,nan,9.983727884609825168022e-01
79406,1.888193416757834396764e-01,1.888187478708647248801e-01,4.114969051145743905363e-11,7.766363960367228156871e-13,7.768836394025795594398e-13,1.888193416757834401914e-01,2.727453805102764821029e-18,0,nan,9.983739324635477898977e-01
79428,1.888062796715066211077e-01,1.888056860719415265418e-01,4.112406054398442605788e-11,7.760990507910697401147e-13,7.763462941569264838674e-13,1.888062796715066216362e-01,2.799422561613285248273e-18,0,nan,9.983743514589295401968e-01
79466,1.887837286647047937960e-01,1.887831354195404680530e-01,4.107984488091675082176e-11,7.751721342160101826370e-13,7.754193775818669263897e-13,1.887837286647047943381e-01,2.871545604470858243385e-18,0,nan,9.983750745822614214168e-01
79526,1.887481492129732595715e-01,1.887475565266142568877e-01,4.101017036425216117319e-11,7.737117343444657001717e-13,7.739589777103224439244e-13,1.887481492129732601001e-01,2.800284724859991313083e-18,0,nan,9.983762148212023211495e-01
79586,1.887126032637083051293e-01,1.887120111352078820886e-01,4.094066641367946364994e-11,7.722551833359455656724e-13,7.725024267018023094251e-13,1.887126032637083056849e-01,2.944443581345474813847e-18,0,nan,9.983773531844370519375e-01
79632,1.886853740224438556370e-01,1.886847823209953008161e-01,4.088749522187654469837e-11,7.711410926238976843942e-13,7.713883359897544281469e-13,1.886853740224438562604e-01,3.303998799106763704052e-18,0,nan,9.983782246618463084324e-01
79646,1.886770907601685499949e-01,1.886764991885822783052e-01,4.087133248357904927501e-11,7.708024681584611663360e-13,7.710497115243179100886e-13,1.886770907601685506454e-01,3.447802278858507936360e-18,0,nan,9.983784896760198689222e-01
79706,1.886416116457513204754e-01,1.886410206301370796233e-01,4.080216803048573178022e-11,7.693535758339144244266e-13,7.696008191997711681793e-13,1.886416116457513210988e-01,3.304765283440611106040e-18,0,nan,9.983796242999927750012e-01
79766,1.886061658639922061667e-01,1.886055754034101759767e-01,4.073317251307862675431e-11,7.679084934378346101055e-13,7.681557368036913538581e-13,1.886061658639922067766e-01,3.233530140594033086201e-18,0,nan,9.983807570603855473918e-01
79826,1.885707533585646190080e-01,1.885701634520772723789e-01,4.066434539217108840629e-11,7.664672080991166665059e-13,7.667144514649734102585e-13,1.885707533585646195366e-01,2.802919061799874154342e-18,0,nan,9.983818879612158012733e-01
79836,1.885648545055781966377e-01,1.885642646913489760740e-01,4.065289053949368488057e-11,7.662273621335478986519e-13,7.664746054994046424046e-13,1.885648545055781971663e-01,2.803006745199422553605e-18,0,nan,9.983820762641781363755e-01
79886,1.885353740732793535165e-01,1.885347847199514490619e-01,4.059568613070069872175e-11,7.650297069997609865599e-13,7.652769503656177303125e-13,1.885353740732793540586e-01,2.875328244937472691425e-18,0,nan,9.983830170064890281137e-01
79946,1.885000279520841490264e-01,1.884994391509827237974e-01,4.052719419371931264721e-11,7.635959773746146598171e-13,7.638432207404714035698e-13,1.885000279520841496498e-01,3.307247515833974446912e-18,0,nan,9.983841442001986426699e-01
80006,1.884647149390632536238e-01,1.884641266892576158852e-01,4.045886904838315721371e-11,7.621660065111141786568e-13,7.624132498769709224095e-13,1.884647149390632542878e-01,3.523597671118904359001e-18,0,nan,9.983852695463260363846e-01
80040,1.884447189068463300338e-01,1.884441309690293748916e-01,4.042022530133470056111e-11,7.613573533508529966634e-13,7.616045967167097404160e-13,1.884447189068463307250e-01,3.667807137122153949461e-18,0,nan,9.983859064238516297382e-01
80066,1.884294349784369895432e-01,1.884288472789987114959e-01,4.039071016394298285447e-11,7.607397817490295701191e-13,7.609870251148863138717e-13,1.884294349784369902479e-01,3.740028261488042714560e-18,0,nan,9.983863930488406074185e-01
80126,1.883941880145613205174e-01,1.883936008645642311564e-01,4.032271701173427017010e-11,7.593172904802099828396e-13,7.595645338460667265922e-13,1.883941880145613212086e-01,3.668790912520542479545e-18,0,nan,9.983875147116998150236e-01
80186,1.883589739919274207527e-01,1.883583873904475986839e-01,4.025488906516748831053e-11,7.578985201483306862426e-13,7.581457635141874299952e-13,1.883589739919274214303e-01,3.597526273595446451733e-18,0,nan,9.983886345388492172728e-01
80245,1.883243789382587081004e-01,1.883237928752554217585e-01,4.018835217417221877712e-11,7.565070122926308914845e-13,7.567542556584876352372e-13,1.883243789382587087916e-01,3.670150879329908375397e-18,0,nan,9.983897339159554248727e-01
80246,1.883237928551612456660e-01,1.883232068012770119237e-01,4.018722579971840693005e-11,7.564834582486414987058e-13,7.567307016144982424584e-13,1.883237928551612463843e-01,3.814090234599696933990e-18,0,nan,9.983897525342225222887e-01
80306,1.882886445490231042756e-01,1.882880590418150152884e-01,4.011972669291846061104e-11,7.550720923277166171370e-13,7.553193356935733608896e-13,1.882886445490231049939e-01,3.814802220240282401925e-18,0,nan,9.983908687017416321539e-01
80366,1.882535290184072331775e-01,1.882529440569580735993e-01,4.005239122434516451959e-11,7.536644099832058457927e-13,7.539116533490625895454e-13,1.882535290184072338551e-01,3.599541327786650269239e-18,0,nan,9.983919830453166863334e-01
80426,1.882184462083413721073e-01,1.882178617917361478377e-01,3.998521887561258275372e-11,7.522603988635872095968e-13,7.525076422294439533494e-13,1.882184462083413728256e-01,3.816224996760249166638e-18,0,nan,9.983930955688460967480e-01
80451,1.882038380148780423940e-01,1.882032538250216008248e-01,3.995727841714777335444e-11,7.516764748253424078125e-13,7.519237181911991515651e-13,1.882038380148780430852e-01,3.672501540084795935571e-18,0,nan,9.983935585840749166609e-01
80486,1.881833960639863416437e-01,1.881828121913122727399e-01,3.991820913036184806867e-11,7.508600466679209686239e-13,7.511072900337777123766e-13,1.881833960639863423620e-01,3.816935788678268551372e-18,0,nan,9.983942062762166089239e-01
80547,1.881477951810564548771e-01,1.881472118604456096000e-01,3.985024871698446514349e-11,7.494400935461055802205e-13,7.496873369119623239731e-13,1.881477951810564555954e-01,3.817658020283655504533e-18,0,nan,9.983953336375560540694e-01
80607,1.881128107462813193708e-01,1.881122279677675632219e-01,3.978356532629959291320e-11,7.480470829680982534938e-13,7.482943263339549972464e-13,1.881128107462813201162e-01,3.962457371333065411052e-18,0,nan,9.983964406941148241352e-01
80657,1.880836818801566639526e-01,1.880830995526981967887e-01,3.972811888606376895656e-11,7.468890082311799656522e-13,7.471362515970367094048e-13,1.880836818801566646709e-01,3.818959370060202861936e-18,0,nan,9.983973618626433060765e-01
80667,1.880778588125874983291e-01,1.880772765752646884989e-01,3.971704299359965191698e-11,7.466576945101880697225e-13,7.469049378760448134751e-13,1.880778588125874990609e-01,3.891135676725046947808e-18,0,nan,9.983975459461693931348e-01
80727,1.880429393256661278815e-01,1.880423576286303078136e-01,3.965068121057334460330e-11,7.452719160721563630823e-13,7.455191594380131068349e-13,1.880429393256661285997e-01,3.819786809584333848272e-18,0,nan,9.983986493975600349788e-01
80787,1.880080522313393293733e-01,1.880074710736887218254e-01,3.958447947088964703192e-11,7.438897356031531438365e-13,7.441369789690098875892e-13,1.880080522313393301187e-01,3.964665261605930008956e-18,0,nan,9.983997510521155635066e-01
80847,1.879731974755597965961e-01,1.879726168563947967825e-01,3.951843727018863187833e-11,7.425111411014592327624e-13,7.427583844673159765150e-13,1.879731974755597973280e-01,3.893302216784755114967e-18,0,nan,9.984008509136533804080e-01
80864,1.879633278332858501699e-01,1.879627473665285192390e-01,3.949975424882930031708e-11,7.421211896195868846314e-13,7.423684329854436283840e-13,1.879633278332858509289e-01,4.037710597532070672199e-18,0,nan,9.984011622156354500931e-01
80907,1.879383750044103844145e-01,1.879377949228335532026e-01,3.945255410607233961224e-11,7.411361206142497052832e-13,7.413833639801064490359e-13,1.879383750044103851734e-01,4.038246689756910372632e-18,0,nan,9.984019489859795062317e-01
80967,1.879035847641036992083e-01,1.879030052192197562476e-01,3.938682947809570025476e-11,7.397646622373586599507e-13,7.400119056032154037033e-13,1.879035847641036999808e-01,4.111119268244508126655e-18,0,nan,9.984030452728886271142e-01
81027,1.878688267009816910099e-01,1.878682476918975080099e-01,3.932126288775750251768e-11,7.383967541150452956467e-13,7.386439974809020393993e-13,1.878688267009816917417e-01,3.895465145968739618357e-18,0,nan,9.984041397781641461167e-01
81071,1.878433578740790753809e-01,1.878427792573483261945e-01,3.927328087559159277403e-11,7.373958710368828706129e-13,7.376431144027396143655e-13,1.878433578740790760856e-01,3.751697265697278836145e-18,0,nan,9.984049412852237953575e-01
81087,1.878341007615152467381e-01,1.878335222873398406513e-01,3.925585383849141147979e-11,7.370323844397612634374e-13,7.372796278056180071900e-13,1.878341007615152474835e-01,3.968336902414605441909e-18,0,nan,9.984052325055782045301e-01
81147,1.877994068923037856961e-01,1.877988289521483120369e-01,3.919060183565703565853e-11,7.356715414519193377961e-13,7.359187848177760815487e-13,1.877994068923037863738e-01,3.608245462628295974574e-18,0,nan,9.984063234588917450834e-01
81207,1.877647450400748560046e-01,1.877641676330526020861e-01,3.912550638653103978821e-11,7.343142134396633404395e-13,7.345614568055200841922e-13,1.877647450400748566958e-01,3.681089785049850178359e-18,0,nan,9.984074126418545366097e-01
81267,1.877301151516837330127e-01,1.877295382769101113064e-01,3.906056700029830736908e-11,7.329603887386393555290e-13,7.332076321044960992816e-13,1.877301151516837337039e-01,3.681768822232089055623e-18,0,nan,9.984085000582052247869e-01
81279,1.877231930049982777816e-01,1.877226162365684185659e-01,3.904759780754104059470e-11,7.326900431726499503997e-13,7.329372865385066941523e-13,1.877231930049982784592e-01,3.609710377051800592694e-18,0,nan,9.984087173298101311599e-01
81327,1.876955171741130191736e-01,1.876949408307055606413e-01,3.899578318804314865476e-11,7.316100557317682038934e-13,7.318572990976249476460e-13,1.876955171741130198648e-01,3.682447483912719262087e-18,0,nan,9.984095857116713752886e-01
81387,1.876609510544722453021e-01,1.876603752415505927824e-01,3.893115446274055666237e-11,7.302632028490191667591e-13,7.305104462148759105118e-13,1.876609510544722459391e-01,3.394253161118965351526e-18,0,nan,9.984106696059695065272e-01
81447,1.876264167399974734310e-01,1.876258414566833749985e-01,3.886668033924750891137e-11,7.289198185671849628808e-13,7.291670619330417066334e-13,1.876264167399974740815e-01,3.467109348428051304942e-18,0,nan,9.984117517448051294985e-01
81487,1.876034115072184714235e-01,1.876028365764891946409e-01,3.882378324141780507576e-11,7.280261503770988924219e-13,7.282733937429556361746e-13,1.876034115072184720740e-01,3.467534509447192858696e-18,0,nan,9.984124721972635172103e-01
81507,1.875919141780509014842e-01,1.875913394234682039037e-01,3.880236033429431692632e-11,7.275798914096579763620e-13,7.278271347755147201146e-13,1.875919141780509021619e-01,3.612236490962389270218e-18,0,nan,9.984128321318728002567e-01
81567,1.875574433161204690744e-01,1.875568690893951112278e-01,3.873819396647602060691e-11,7.262434099462077003076e-13,7.264906533120644440602e-13,1.875574433161204697249e-01,3.468384362623643608217e-18,0,nan,9.984139107708561484836e-01
81627,1.875230041018194650622e-01,1.875224304020794714298e-01,3.867418075624382860437e-11,7.249103627927594188403e-13,7.251576061586161625929e-13,1.875230041018194656585e-01,3.179936230881028499599e-18,0,nan,9.984149876654279241630e-01
81687,1.874885964828861363899e-01,1.874880233092616105587e-01,3.861032022589660467896e-11,7.235807386111740950383e-13,7.238279819770308387909e-13,1.874885964828861370540e-01,3.541942513330338917797e-18,0,nan,9.984160628192500272341e-01
81696,1.874834380619222363865e-01,1.874828649671401303579e-01,3.860075428554629463993e-11,7.233815895166479341949e-13,7.236288328825046779475e-13,1.874834380619222370506e-01,3.542039966367804858367e-18,0,nan,9.984162239424095090204e-01
81747,1.874542204071832989610e-01,1.874536477588064171197e-01,3.854661189957239941072e-11,7.222545261090294892992e-13,7.225017694748862330519e-13,1.874542204071832996251e-01,3.542592048367260797508e-18,0,nan,9.984171362359735648370e-01
81807,1.874198758226979492388e-01,1.874193036987029537536e-01,3.848305530324002610528e-11,7.209317140394024548817e-13,7.211789574052591986344e-13,1.874198758226979499164e-01,3.615552271758439863873e-18,0,nan,9.984182079192388738101e-01
81867,1.873855626775408780393e-01,1.873849910770640709895e-01,3.841964996469068215078e-11,7.196122912006524487857e-13,7.198595345665091925383e-13,1.873855626775408787305e-01,3.688538621029796191988e-18,0,nan,9.984192778726755700212e-01
81905,1.873638472565535199556e-01,1.873632759871924409901e-01,3.837957127052539831025e-11,7.187784046546144046588e-13,7.190256480204711484115e-13,1.873638472565535206604e-01,3.761298790745919275805e-18,0,nan,9.984199546167898076609e-01
81927,1.873512809199462854506e-01,1.873507098421260222724e-01,3.835639541352961466133e-11,7.182962464362062240503e-13,7.185434898020629678029e-13,1.873512809199462861553e-01,3.761551074832010438605e-18,0,nan,9.984203460999025897299e-01
81987,1.873170304982713972413e-01,1.873164599422480803041e-01,3.829329118116783014845e-11,7.169835686343436956801e-13,7.172308120002004394328e-13,1.873170304982713978918e-01,3.472835874884882994293e-18,0,nan,9.984214126045282203790e-01
82048,1.872822413067969865650e-01,1.872816712803881281855e-01,3.822928882807000591419e-11,7.156524530652663938074e-13,7.158996964311231375600e-13,1.872822413067969872291e-01,3.545845169374691809134e-18,0,nan,9.984224951220338307523e-01
82108,1.872480539226386471045e-01,1.872474844162994136770e-01,3.816648632057563679599e-11,7.143465316865066864043e-13,7.145937750523634301570e-13,1.872480539226386477822e-01,3.618869962105993074776e-18,0,nan,9.984235581636792040321e-01
82115,1.872440674265563962661e-01,1.872434979808363200883e-01,3.815916907046179047558e-11,7.141943915567042368774e-13,7.144416349225609806301e-13,1.872440674265563969572e-01,3.691325949382152544694e-18,0,nan,9.984236820736325294890e-01
82168,1.872138977193524607688e-01,1.872133287322293912470e-01,3.810383272916057457906e-11,7.130439440195652033203e-13,7.132911873854219470729e-13,1.872138977193524614465e-01,3.619530206134869935349e-18,0,nan,9.984246194935440817499e-01
82228,1.871797726457859720227e-01,1.871792041770276269363e-01,3.804132759240631731760e-11,7.117446791307482894348e-13,7.119919224966050331875e-13,1.871797726457859727410e-01,3.837401494396021759490e-18,0,nan,9.984256791151943848475e-01
82288,1.871456786509078489960e-01,1.871451106996648042034e-01,3.797897045065919048087e-11,7.104487261301587984427e-13,7.106959694960155421954e-13,1.871456786509078497549e-01,4.055351564678896494862e-18,0,nan,9.984267370321855802266e-01
82325,1.871246694904560105467e-01,1.871241018579248603578e-01,3.794059045215851288413e-11,7.096512012798611219728e-13,7.098984446457178657254e-13,1.871246694904560113192e-01,4.128231996344670677839e-18,0,nan,9.984273885661466828864e-01
82348,1.871116156838075087154e-01,1.871110482492323491424e-01,3.791676084602231708124e-11,7.091560741714889157443e-13,7.094033175373456594969e-13,1.871116156838075094473e-01,3.911229475269012063120e-18,0,nan,9.984277932480627218946e-01
82408,1.870775836936947437056e-01,1.870770167749420571788e-01,3.785469832234762980119e-11,7.078667124518141040324e-13,7.081139558176708477851e-13,1.870775836936947445052e-01,4.274157739375426713060e-18,0,nan,9.984288477663604819724e-01
82468,1.870435826298993503244e-01,1.870430162261257213234e-01,3.779278242522792608483e-11,7.065806302113881912001e-13,7.068278735772449349527e-13,1.870435826298993510969e-01,4.130021661445854606752e-18,0,nan,9.984299005906032081032e-01
82528,1.870096124418707578436e-01,1.870090465522347614164e-01,3.773101270198896370117e-11,7.052978167334395399726e-13,7.055450600992962837252e-13,1.870096124418707585619e-01,3.840893149248757962720e-18,0,nan,9.984309517243049332644e-01
82536,1.870050854135916805157e-01,1.870045195924439007868e-01,3.772278775889040376189e-11,7.051270213355513506178e-13,7.053742647014080943704e-13,1.870050854135916812340e-01,3.840986129778485844434e-18,0,nan,9.984310917479237702755e-01
82588,1.869756730791776596175e-01,1.869751077028398551864e-01,3.766938870168159891524e-11,7.040182613439683598605e-13,7.042655047098251036132e-13,1.869756730791776603629e-01,3.986556011851542422245e-18,0,nan,9.984320011709694308991e-01
82648,1.869417644915076454293e-01,1.869411996276305706790e-01,3.760790997507396621028e-11,7.027419534115451104518e-13,7.029891967774018542044e-13,1.869417644915076462018e-01,4.132271084512068020449e-18,0,nan,9.984330489340902551948e-01
82708,1.869078866286668349903e-01,1.869073222764149997966e-01,3.754657607464369815644e-11,7.014688823471099876128e-13,7.017161257129667313654e-13,1.869078866286668357899e-01,4.278038324817384660906e-18,0,nan,9.984340950171507628750e-01
82748,1.868853184313889190043e-01,1.868847544197573868377e-01,3.750576704644948724697e-11,7.006219613540767494586e-13,7.008692047199334932112e-13,1.868853184313889198310e-01,4.423590699681978855019e-18,0,nan,9.984347914742065056913e-01
82768,1.868740394405795131875e-01,1.868734755991193935317e-01,3.748538655457018664431e-11,7.001990376037735174476e-13,7.004462809696302612003e-13,1.868740394405795140277e-01,4.496379947646195222127e-18,0,nan,9.984351394236241616096e-01
82828,1.868402228772877666585e-01,1.868396595457877986106e-01,3.742434097072688507609e-11,6.989324086766182264112e-13,6.991796520424749701638e-13,1.868402228772877675123e-01,4.569729139068178088872e-18,0,nan,9.984361821569735498047e-01
82888,1.868064368889511213569e-01,1.868058740665816950036e-01,3.736343888067365010706e-11,6.976689851025013735250e-13,6.979162284683581172776e-13,1.868064368889511222107e-01,4.570555624589584216340e-18,0,nan,9.984372232206519374737e-01
82948,1.867726814258461821356e-01,1.867721191117796356176e-01,3.730267984364912411122e-11,6.964087564598587756584e-13,6.966559998257155194110e-13,1.867726814258461830301e-01,4.789066503045675440252e-18,0,nan,9.984382626181023006099e-01
82960,1.867659339918855613118e-01,1.867653717793804423424e-01,3.729054516393840263535e-11,6.961570932089251005121e-13,6.964043365747818442648e-13,1.867659339918855622062e-01,4.789239521268386900863e-18,0,nan,9.984384702979472861538e-01
83008,1.867389564383662731178e-01,1.867383946317768866527e-01,3.724206342056315771477e-11,6.951517123685096726272e-13,6.953989557343664163799e-13,1.867389564383662739987e-01,4.717356688427358874280e-18,0,nan,9.984393003527576040089e-01
83068,1.867052618770210797335e-01,1.867047005770850696260e-01,3.718158917398927103740e-11,6.938978424894626614946e-13,6.941450858553194052473e-13,1.867052618770210806279e-01,4.790795842110267110110e-18,0,nan,9.984403364280408427396e-01
83128,1.866715976924362920984e-01,1.866710368983318048584e-01,3.712125666815715542739e-11,6.926471365247226775916e-13,6.928943798905794213442e-13,1.866715976924362930606e-01,5.154664340883142050698e-18,0,nan,9.984413708473650796572e-01
83172,1.866469299013313574049e-01,1.866463694776487678692e-01,3.707710266321618325266e-11,6.917319570527788722959e-13,6.919792004186356160485e-13,1.866469299013313583942e-01,5.300566598743534126561e-18,0,nan,9.984421283710532683299e-01
83188,1.866379638353532497075e-01,1.866374035462603561003e-01,3.706106546894521380355e-11,6.913995842170990175736e-13,6.916468275829557613262e-13,1.866379638353532507375e-01,5.518663206001642674475e-18,0,nan,9.984424036141334817787e-01
83248,1.866043602566285873753e-01,1.866038004717292765399e-01,3.700101514387314024775e-11,6.901551753500143967727e-13,6.904024187158711405253e-13,1.866043602566285883917e-01,5.447029937067369718401e-18,0,nan,9.984434347317393525917e-01
83308,1.865707869072338826800e-01,1.865702276257120562883e-01,3.694110526209453751641e-11,6.889138997473150398583e-13,6.891611431131717836110e-13,1.865707869072338836015e-01,4.939529182941698734789e-18,0,nan,9.984444642035661695678e-01
83368,1.865372437382553043436e-01,1.865366849592967707317e-01,3.688133539438957381201e-11,6.876757472730817868611e-13,6.879229906389385306138e-13,1.865372437382553052923e-01,5.085723804603747680293e-18,0,nan,9.984454920329876084491e-01
83386,1.865271866654443540386e-01,1.865266280370963252074e-01,3.686343167285392077927e-11,6.873049090304852865933e-13,6.875521523963420303460e-13,1.865271866654443549738e-01,5.013340899447484149810e-18,0,nan,9.984458000620481546526e-01
83428,1.865037307008932628612e-01,1.865031724236857312157e-01,3.682170511315767842333e-11,6.864407078314422427116e-13,6.866879511972989864642e-13,1.865037307008932637557e-01,4.795972653946793620537e-18,0,nan,9.984465182233676050472e-01
83488,1.864702477464620611710e-01,1.864696899701951357281e-01,3.676221399241027338197e-11,6.852087713663838979651e-13,6.854560147322406417177e-13,1.864702477464620620926e-01,4.942192428819594029973e-18,0,nan,9.984475427780603588759e-01
83549,1.864362375319032912556e-01,1.864356802640971614291e-01,3.670187357434575197954e-11,6.839594732838590891208e-13,6.842067166497158328734e-13,1.864362375319032921636e-01,4.870401438460847094962e-18,0,nan,9.984485827353056603350e-01
83599,1.864083834226434582007e-01,1.864078265709866360692e-01,3.665252084623349148726e-11,6.829378352692809034659e-13,6.831850786351376472185e-13,1.864083834226434591359e-01,5.016536040916901409371e-18,0,nan,9.984494339034696625446e-01
83609,1.864028150970855978287e-01,1.864022583285915169848e-01,3.664266180466249535564e-11,6.827337640611915391132e-13,6.829810074270482828658e-13,1.864028150970855987368e-01,4.871274712153243723366e-18,0,nan,9.984496040015259103110e-01
83669,1.863694225990167287947e-01,1.863688663290299829989e-01,3.658358792009135422994e-11,6.815111277190797479170e-13,6.817583710849364916696e-13,1.863694225990167297027e-01,4.872147516442434915927e-18,0,nan,9.984506236421188957045e-01
83729,1.863360599894649700123e-01,1.863355042171827173137e-01,3.652465150104613393000e-11,6.802915543597527319576e-13,6.805387977256094757103e-13,1.863360599894649710016e-01,5.309409689401812945220e-18,0,nan,9.984516416604001242145e-01
83789,1.863027272203107707383e-01,1.863021719449320354775e-01,3.646585212951674296483e-11,6.790750341243770547483e-13,6.793222774902337985010e-13,1.863027272203107717683e-01,5.528593591886717209784e-18,0,nan,9.984526580596755615852e-01
83813,1.862894024572029270351e-01,1.862888473803617425402e-01,3.644237066087406743384e-11,6.785892787039378483387e-13,6.788365220697945920914e-13,1.862894024572029281057e-01,5.747238604060693212610e-18,0,nan,9.984530641668028357006e-01
83849,1.862694242435464025650e-01,1.862688694642720697088e-01,3.640718938906214909657e-11,6.778615571928759163836e-13,6.781088005587326601363e-13,1.862694242435464036492e-01,5.820612679126098274532e-18,0,nan,9.984536728432416506336e-01
83909,1.862361510112756201322e-01,1.862355967273084296091e-01,3.634866286480337365609e-11,6.766511137837492357153e-13,6.768983571496059794680e-13,1.862361510112756211893e-01,5.676111283621648422412e-18,0,nan,9.984546860143853654057e-01
83969,1.862029074757133224904e-01,1.862023536862578635662e-01,3.629027214341652037601e-11,6.754436941538946665891e-13,6.756909375197514103418e-13,1.862029074757133235068e-01,5.458773713497120758569e-18,0,nan,9.984556975763842223432e-01
84028,1.861702469112611472209e-01,1.861696936073017097065e-01,3.623298662806707401506e-11,6.742593373781106278726e-13,6.745065807439673716253e-13,1.861702469112611481967e-01,5.241342112534580628173e-18,0,nan,9.984566907130458999456e-01
84029,1.861696935891852163885e-01,1.861691402934479220823e-01,3.623201681312584191868e-11,6.742392885984296002070e-13,6.744865319642863439596e-13,1.861696935891852173778e-01,5.314154325118866822131e-18,0,nan,9.984567075325063338978e-01
84089,1.861365093041274801708e-01,1.861359565013166216446e-01,3.617389646369684129703e-11,6.730378874505140935129e-13,6.732851308163708372655e-13,1.861365093041274811737e-01,5.387911341511619820909e-18,0,nan,9.984577158860104233846e-01
84149,1.861033545730864296666e-01,1.861028022624121106823e-01,3.611591068642940921696e-11,6.718394810811747698999e-13,6.720867244470315136526e-13,1.861033545730864307102e-01,5.607338961788986061522e-18,0,nan,9.984587226401458800052e-01
84209,1.860702293487181846628e-01,1.860696775293923360120e-01,3.605805907415099660614e-11,6.706440598991296364250e-13,6.708913032649863801776e-13,1.860702293487181857606e-01,5.899679403222789290837e-18,0,nan,9.984597277981527789058e-01
84244,1.860509199087274311951e-01,1.860503683756583134286e-01,3.602437409708253967184e-11,6.699481056515914167325e-13,6.701953490174481604851e-13,1.860509199087274322928e-01,5.900291706056105574013e-18,0,nan,9.984603134045075964399e-01
84269,1.860371335837883369885e-01,1.860365822550247110172e-01,3.600034122120982278351e-11,6.694516143506138474105e-13,6.696988577164705911632e-13,1.860371335837883380727e-01,5.827880443004116794802e-18,0,nan,9.984607313632619176062e-01
84329,1.860040672311716196169e-01,1.860035163921857846557e-01,3.594275672346811809884e-11,6.682621349192063912106e-13,6.685093782850631349633e-13,1.860040672311716206333e-01,5.464609198259615701646e-18,0,nan,9.984617333386948459235e-01
84389,1.859710302438515771352e-01,1.859704798938609120916e-01,3.588530517829540153149e-11,6.670756121256577015713e-13,6.673228554915144453240e-13,1.859710302438515781381e-01,5.392705564055174826029e-18,0,nan,9.984627337276638958967e-01
84449,1.859380225749202375437e-01,1.859374727131439263862e-01,3.582798618456179337135e-11,6.658920365277181941770e-13,6.661392798935749379296e-13,1.859380225749202385872e-01,5.612324884206086995251e-18,0,nan,9.984637325333722247204e-01
84459,1.859325241438762386481e-01,1.859319743633932002497e-01,3.581844587780234538347e-11,6.656950598000194320975e-13,6.659423031658761758501e-13,1.859325241438762396916e-01,5.612490852917125669263e-18,0,nan,9.984638988472865581700e-01
84509,1.859050441775777850562e-01,1.859044948032368113936e-01,3.577079934263136196281e-11,6.647113987199677028923e-13,6.649586420858244466450e-13,1.859050441775777861404e-01,5.832021273451122754419e-18,0,nan,9.984647297590138381100e-01
84569,1.858720950051322343930e-01,1.858715461174493760666e-01,3.571374425435550441709e-11,6.635336893336458367041e-13,6.637809326995025804568e-13,1.858720950051322354636e-01,5.760141915330933478405e-18,0,nan,9.984657254077736349162e-01
84629,1.858391750109991058586e-01,1.858386266091989295077e-01,3.565682052306636123609e-11,6.623588990364832183130e-13,6.626061424023399620656e-13,1.858391750109991069292e-01,5.761162280590558953048e-18,0,nan,9.984667194828274227377e-01
84676,1.858134080323799090475e-01,1.858128600106473708384e-01,3.561232175994853860742e-11,6.614406795144363408587e-13,6.616879228802930846114e-13,1.858134080323799101859e-01,6.126642276058999623250e-18,0,nan,9.984674970778154168695e-01
84689,1.858062841487011019920e-01,1.858057362320099577279e-01,3.560002775357026550103e-11,6.611870185325336355857e-13,6.614342618983903793384e-13,1.858062841487011031033e-01,5.980999145907577992332e-18,0,nan,9.984677119873419592292e-01
84749,1.857734223718677854504e-01,1.857728749395138014353e-01,3.554336555214122506064e-11,6.600180385620070805745e-13,6.602652819278638243271e-13,1.857734223718677865752e-01,6.055009051305778480504e-18,0,nan,9.984687029244749885307e-01
84809,1.857405896342352576920e-01,1.857400426854483348264e-01,3.548683352651443792416e-11,6.588519499011036613611e-13,6.590991932669604051138e-13,1.857405896342352588440e-01,6.202008998325700790948e-18,0,nan,9.984696922973752604034e-01
84869,1.857077858896458393402e-01,1.857072394236576459638e-01,3.543043128587984156269e-11,6.576887433618484119709e-13,6.579359867277051557235e-13,1.857077858896458405193e-01,6.349059932676335090900e-18,0,nan,9.984706801091825764715e-01
84893,1.856946724995429931742e-01,1.856941262264595536276e-01,3.540790664215826895740e-11,6.572242656888949253388e-13,6.574715090547516690915e-13,1.856946724995429943262e-01,6.203542582885265678563e-18,0,nan,9.984710747975010917445e-01
84929,1.856750110920477514546e-01,1.856744651080917180204e-01,3.537415844087569461379e-11,6.565284097919269632777e-13,6.567756531577837070303e-13,1.856750110920477526337e-01,6.350180649745410352427e-18,0,nan,9.984716663630278158086e-01
84989,1.856422651954947977519e-01,1.856417196928061115403e-01,3.531801460358219153209e-11,6.553709400745220794385e-13,6.556181834403788231911e-13,1.856422651954947989310e-01,6.351300773756126086249e-18,0,nan,9.984726510620329561346e-01
85050,1.856090031143306489508e-01,1.856084581001481987309e-01,3.526106688809330479865e-11,6.541971056803963589590e-13,6.544443490462531027116e-13,1.856090031143306500486e-01,5.914339720715933884589e-18,0,nan,9.984736505819702131830e-01
85110,1.855763153622210410467e-01,1.855757708277688882922e-01,3.520518204221305232287e-11,6.530453838110520459286e-13,6.532926271769087896812e-13,1.855763153622210421851e-01,6.134469686434638238469e-18,0,nan,9.984746321548415723076e-01
85170,1.855436563731886811184e-01,1.855431123177072811128e-01,3.514942504249043269462e-11,6.518964985052412242446e-13,6.521437418710979679972e-13,1.855436563731886821755e-01,5.697295929359074736021e-18,0,nan,9.984756121822372646650e-01
85230,1.855110261017082889110e-01,1.855104825244398327589e-01,3.509379550673374041337e-11,6.507504407870973706698e-13,6.509976841529541144224e-13,1.855110261017082899545e-01,5.625242946180267350300e-18,0,nan,9.984765906672438700751e-01
85290,1.854784245023585919276e-01,1.854778814025470013642e-01,3.503829305416166211003e-11,6.496072017154440302454e-13,6.498544450813007739981e-13,1.854784245023585930254e-01,5.918503473311602872885e-18,0,nan,9.984775676129392332119e-01
85328,1.854577916320548393721e-01,1.854572488342423201347e-01,3.500320705881536208045e-11,6.488846041248943669672e-13,6.491318474907511107199e-13,1.854577916320548404969e-01,6.065314075266321541909e-18,0,nan,9.984781855504407515885e-01
85350,1.854458515298220148602e-01,1.854453089067129371013e-01,3.498291730539708476198e-11,6.484667723836364806169e-13,6.487140157494932243695e-13,1.854458515298220159850e-01,6.065704596108580573244e-18,0,nan,9.984785430223924950453e-01
85410,1.854133071388843702392e-01,1.854127649917251728314e-01,3.492766788246093507747e-11,6.473291439194042294950e-13,6.475763872852609732477e-13,1.854133071388843713776e-01,6.139862875414053533483e-18,0,nan,9.984795168986641234702e-01
85470,1.853807912844345500732e-01,1.853802496124743157439e-01,3.487254440876605064591e-11,6.461943074846943356392e-13,6.464415508505510793919e-13,1.853807912844345512929e-01,6.579578367290131303998e-18,0,nan,9.984804892448059364537e-01
85530,1.853483039214642189653e-01,1.853477627239537405403e-01,3.481754650911108253224e-11,6.450622542755155655893e-13,6.453094976413723093419e-13,1.853483039214642202121e-01,6.726970098882792806239e-18,0,nan,9.984814600638611443734e-01
85547,1.853391043423155319181e-01,1.853385632790965103676e-01,3.480198654917221442485e-11,6.447420106577203838051e-13,6.449892540235771275578e-13,1.853391043423155331649e-01,6.727304001941594812729e-18,0,nan,9.984817348520474172184e-01
85590,1.853158450050675080023e-01,1.853153042812592833237e-01,3.476267380967442805612e-11,6.439329755217833545913e-13,6.441802188876400983439e-13,1.853158450050675092627e-01,6.801280405784693441120e-18,0,nan,9.984824293588643696418e-01
85650,1.852834144904407098769e-01,1.852828742395889367075e-01,3.470792593800819488901e-11,6.428064624871655895665e-13,6.430537058530223333192e-13,1.852834144904407111509e-01,6.875615694874803305362e-18,0,nan,9.984833971328416798280e-01
85710,1.852510123328819753791e-01,1.852504725542425463607e-01,3.465330252303219575590e-11,6.416827064689292033738e-13,6.419299498347859471264e-13,1.852510123328819766395e-01,6.803660663670668068674e-18,0,nan,9.984843633888106238165e-01
85766,1.852207958641907962127e-01,1.852202565256130290281e-01,3.460243263047069600600e-11,6.406363473117223426952e-13,6.408835906775790864479e-13,1.852207958641907974731e-01,6.804770596270136818792e-18,0,nan,9.984852638607887122865e-01
85770,1.852186384877910104699e-01,1.852180991806215080953e-01,3.459880319502797326826e-11,6.405616987977875587715e-13,6.408089421636443025241e-13,1.852186384877910117167e-01,6.731679427826682217748e-18,0,nan,9.984853281297802467687e-01
85830,1.851862929106687751847e-01,1.851857540742284667835e-01,3.454442758563285534917e-11,6.394434308377486569358e-13,6.396906742036054006885e-13,1.851862929106687764722e-01,6.952404843740801845130e-18,0,nan,9.984862913587511429781e-01
85890,1.851539755571171829167e-01,1.851534371906670156541e-01,3.449017532783404078648e-11,6.383278939859641109778e-13,6.385751373518208547304e-13,1.851539755571171841364e-01,6.587638425673042765879e-18,0,nan,9.984872530787154638388e-01
85950,1.851216863828388010954e-01,1.851211484856413969714e-01,3.443604605596271363634e-11,6.372150796725789245409e-13,6.374623230384356682936e-13,1.851216863828388023964e-01,7.028039947151296602867e-18,0,nan,9.984882132926569491254e-01
85986,1.851023263859327633383e-01,1.851017887699337705586e-01,3.440362737446805515890e-11,6.365486943502210654221e-13,6.367959377160778091747e-13,1.851023263859327646800e-01,7.248424234568545252274e-18,0,nan,9.984887886993689829688e-01
86010,1.850894253436365533699e-01,1.850888879149562043136e-01,3.438203940568818976160e-11,6.361049793605820663115e-13,6.363522227264388100641e-13,1.850894253436365546845e-01,7.102486442421008955096e-18,0,nan,9.984891720035509749681e-01
86070,1.850571923954134221177e-01,1.850566554345160849858e-01,3.432815501401208978142e-11,6.349975845456578000099e-13,6.352448279115145437626e-13,1.850571923954134234865e-01,7.396660594732305566369e-18,0,nan,9.984901292143645629065e-01
86130,1.850249874941721526058e-01,1.850244510003254443044e-01,3.427439251926254417792e-11,6.338928867560378093085e-13,6.341401301218945530612e-13,1.850249874941721540017e-01,7.544442056071236352486e-18,0,nan,9.984910849280564184866e-01
86190,1.849928105960149580481e-01,1.849922745684881506125e-01,3.422075156108842609505e-11,6.327908775523540879432e-13,6.330381209182108316958e-13,1.849928105960149594576e-01,7.619014056222560273713e-18,0,nan,9.984920391475769608602e-01
86206,1.849842348136582261540e-01,1.849836989103601911426e-01,3.420646778590705294496e-11,6.324974614301216245960e-13,6.327447047959783683487e-13,1.849842348136582275363e-01,7.472840976483864077714e-18,0,nan,9.984922933541424665423e-01
86250,1.849606616571432256637e-01,1.849601260952072413529e-01,3.416723178045361353984e-11,6.316915485274925932955e-13,6.319387918933493370481e-13,1.849606616571432270190e-01,7.327248418472233247414e-18,0,nan,9.984929918758683462573e-01
86310,1.849285406338572238752e-01,1.849280055367846303197e-01,3.411383281963128045600e-11,6.305948913064476649226e-13,6.308421346723044086753e-13,1.849285406338572252169e-01,7.255235908162298994479e-18,0,nan,9.984939431158644966091e-01
86370,1.848964474825558108070e-01,1.848959128496208161572e-01,3.406055432219821704214e-11,6.295008975461772080366e-13,6.297481409120339517892e-13,1.848964474825558121216e-01,7.109899362791708296360e-18,0,nan,9.984948928704911389051e-01
86427,1.848659847656211437978e-01,1.848654505729460932498e-01,3.401005100538387818392e-11,6.284640629341362045499e-13,6.287113062999929483025e-13,1.848659847656211451124e-01,7.111070951237237033237e-18,0,nan,9.984957937642203698483e-01
86430,1.848643821597361432856e-01,1.848638479902145913600e-01,3.400739593302917772432e-11,6.284095589354586122011e-13,6.286568023013153559537e-13,1.848643821597361445867e-01,7.037821952410555624720e-18,0,nan,9.984958411426658165763e-01
86490,1.848323446219933874796e-01,1.848318109151627529807e-01,3.395435729829125848369e-11,6.273208671947454389216e-13,6.275681105606021826743e-13,1.848323446219933887806e-01,7.039041838934682523434e-18,0,nan,9.984967879352979325388e-01
86551,1.847998015642090950022e-01,1.847992683270418806104e-01,3.390055708782106975332e-11,6.262167354988654505823e-13,6.264639788647221943349e-13,1.847998015642090962761e-01,6.893608877755397988559e-18,0,nan,9.984977489940613436204e-01
86611,1.847678199280733968843e-01,1.847672871521449484506e-01,3.384775888679637456509e-11,6.251333565561709958683e-13,6.253805999220277396210e-13,1.847678199280733980905e-01,6.528057306514005858635e-18,0,nan,9.984986928117660979457e-01
86649,1.847475791982162246849e-01,1.847470467140343828335e-01,3.381438143981058321750e-11,6.244485732752805825248e-13,6.246958166411373262774e-13,1.847475791982162259046e-01,6.602129507405037737466e-18,0,nan,9.984992898020588952606e-01
86671,1.847358659466675635238e-01,1.847353336312602465052e-01,3.379507938057994631915e-11,6.240525996973187015559e-13,6.242998430631754453086e-13,1.847358659466675647435e-01,6.602548118069949981016e-18,0,nan,9.984996351586559167144e-01
86731,1.847039395769775351451e-01,1.847034077213753266924e-01,3.374251822047369944806e-11,6.229744567685657291106e-13,6.232217001344224728632e-13,1.847039395769775363784e-01,6.677063705445640369774e-18,0,nan,9.985005760376077666579e-01
86791,1.846720407760858241640e-01,1.846715093795743083648e-01,3.369007505904410312818e-11,6.218989196471375589634e-13,6.221461630129943027160e-13,1.846720407760858253702e-01,6.531443048017248924361e-18,0,nan,9.985015154514906106560e-01
86851,1.846401695011712318183e-01,1.846396385630375950481e-01,3.363774955011672558076e-11,6.208259802410890749162e-13,6.210732236069458186688e-13,1.846401695011712329838e-01,6.312371455088617695895e-18,0,nan,9.985024534031654246504e-01
86871,1.846295518523628105263e-01,1.846290210668636733052e-01,3.362033379915614865082e-11,6.204689096483060144224e-13,6.207161530141627581750e-13,1.846295518523628117189e-01,6.459542244286675905262e-18,0,nan,9.985027657292819236695e-01
86911,1.846083257095085659898e-01,1.846077952290415921286e-01,3.358554134877080574965e-11,6.197556304891663834196e-13,6.200028738550231271723e-13,1.846083257095085671554e-01,6.313460300029606440134e-18,0,nan,9.985033898954852409589e-01
86971,1.845765093584683598141e-01,1.845759793349584256515e-01,3.353345011133385234304e-11,6.186878623606693324230e-13,6.189351057265260761757e-13,1.845765093584683610067e-01,6.461398548922863904392e-18,0,nan,9.985043249312951658394e-01
87031,1.845447204055165915898e-01,1.845441908382556621225e-01,3.348147549537626936197e-11,6.176226678553147495174e-13,6.178699112211714932700e-13,1.845447204055165927282e-01,6.168761038561518844766e-18,0,nan,9.985052585134324144010e-01
87091,1.845129588082144051902e-01,1.845124296964960289600e-01,3.342961715970600820398e-11,6.165600390031003747693e-13,6.168072823689571185220e-13,1.845129588082144064234e-01,6.683974823059183461443e-18,0,nan,9.985061906447263258371e-01
87093,1.845119005589348668922e-01,1.845113714623890942192e-01,3.342789054715018441448e-11,6.165246621348429400444e-13,6.167719055006996837970e-13,1.845119005589348681391e-01,6.757463852365879554925e-18,0,nan,9.985062216908156659183e-01
87151,1.844812245242178322635e-01,1.844806958673371367630e-01,3.337787476436324819102e-11,6.154999678641695133901e-13,6.157472112300262571427e-13,1.844812245242178334561e-01,6.464735871142773018491e-18,0,nan,9.985071213279984079321e-01
87211,1.844495175112775144874e-01,1.844489893085312015250e-01,3.332624797061510060543e-11,6.144424465286763615006e-13,6.146896898945331052533e-13,1.844495175112775156801e-01,6.465847164176703170902e-18,0,nan,9.985080505660623419401e-01
87271,1.844178377272384277346e-01,1.844173099779247688670e-01,3.327473644095034227028e-11,6.133874671166520514855e-13,6.136347104825087952382e-13,1.844178377272384289137e-01,6.393469726729357489616e-18,0,nan,9.985089783617240295310e-01
87316,1.843940957328697173952e-01,1.843935683231709815036e-01,3.323617823340856954570e-11,6.125978959713945923619e-13,6.128451393372513361145e-13,1.843940957328697185472e-01,6.247297689697672594235e-18,0,nan,9.985096732635773680441e-01
87331,1.843861851300396066444e-01,1.843856578334584385556e-01,3.322333983907417299436e-11,6.123350217778713696536e-13,6.125822651437281134062e-13,1.843861851300396077693e-01,6.100564167323033874937e-18,0,nan,9.985099047177816110592e-01
87391,1.843545596777138702793e-01,1.843540328331665902674e-01,3.317205782990300022661e-11,6.112851026917201594184e-13,6.115323460575769031710e-13,1.843545596777138714312e-01,6.248637464024202266719e-18,0,nan,9.985108296370254846457e-01
87451,1.843229613283875491903e-01,1.843224349351771105870e-01,3.312089007955924970501e-11,6.102377020670634240512e-13,6.104849454329201678038e-13,1.843229613283875503152e-01,6.102656694787332370606e-18,0,nan,9.985117531222383537200e-01
87511,1.842913900402802126593e-01,1.842908640977111203165e-01,3.306983625536620088836e-11,6.091928121421140777287e-13,6.094400555079708214813e-13,1.842913900402802138384e-01,6.397856472406437680955e-18,0,nan,9.985126751761952269663e-01
87540,1.842761402726832726130e-01,1.842756145476753078174e-01,3.304520098129215056712e-11,6.086886797321822546090e-13,6.089359230980389983616e-13,1.842761402726832737785e-01,6.324841261040299874675e-18,0,nan,9.985131203233636670662e-01
87571,1.842598457717043978647e-01,1.842593202790827036283e-01,3.301889602584284962902e-11,6.081504251843024018726e-13,6.083976685501591456252e-13,1.842598457717043990302e-01,6.325400580579983733963e-18,0,nan,9.985135958016634699316e-01
87631,1.842283284810653391837e-01,1.842278034376986374076e-01,3.296806906069879438843e-11,6.071105334901461437692e-13,6.073577768560028875218e-13,1.842283284810653403221e-01,6.179355208266917775246e-18,0,nan,9.985145150014028116929e-01
87691,1.841968381268606990390e-01,1.841963135320581220990e-01,3.291735503082914934009e-11,6.060731293851212996741e-13,6.063203727509780434268e-13,1.841968381268607001639e-01,6.106835303975160788876e-18,0,nan,9.985154327781653819376e-01
87751,1.841653746676802992876e-01,1.841648505207525131366e-01,3.286675360830948206299e-11,6.050382052235335464099e-13,6.052854485893902901626e-13,1.841653746676803004532e-01,6.328645314164243826684e-18,0,nan,9.985163491346957258168e-01
87764,1.841585611257457678804e-01,1.841580370757668106855e-01,3.285580477719354573887e-11,6.048142977831498474326e-13,6.050615411490065911852e-13,1.841585611257457690730e-01,6.476062706200866718491e-18,0,nan,9.985165474916828354224e-01
87811,1.841339380622058540600e-01,1.841334143624650537553e-01,3.281626446639077647222e-11,6.040057533883903482778e-13,6.042529967542470920305e-13,1.841339380622058553204e-01,6.844936021998311927912e-18,0,nan,9.985172640737308467711e-01
87871,1.841025282692107032496e-01,1.841020050159706085077e-01,3.276588727949442049465e-11,6.029757662912737024045e-13,6.032230096571304461572e-13,1.841025282692107045099e-01,6.846103838787887078686e-18,0,nan,9.985181775980002236615e-01
87931,1.840711452475595467205e-01,1.840706224401353975536e-01,3.271562172320721838219e-11,6.019482363722135371180e-13,6.021954797380702808707e-13,1.840711452475595479809e-01,6.847271058260063392508e-18,0,nan,9.985190897102258313143e-01
87989,1.840408337356978480623e-01,1.840403113585796354489e-01,3.266713749269398258277e-11,6.009572860547841665942e-13,6.012045294206409103468e-13,1.840408337356978492821e-01,6.627482712873657283505e-18,0,nan,9.985199700790362083874e-01
87991,1.840397889562081799793e-01,1.840392665939167322360e-01,3.266546747427642798160e-11,6.009231560995617626126e-13,6.011703994654185063652e-13,1.840397889562081812126e-01,6.701159451425567837756e-18,0,nan,9.985200004131221708796e-01
88052,1.840079374200550393599e-01,1.840074155096163093209e-01,3.261459109467260768101e-11,5.998834946488034464493e-13,6.001307380146601902020e-13,1.840079374200550405661e-01,6.555015690093065394483e-18,0,nan,9.985209248524323662720e-01
88112,1.839766349103294132118e-01,1.839761134436501020323e-01,3.256466033700617134512e-11,5.988633317013054324985e-13,5.991105750671621762511e-13,1.839766349103294144722e-01,6.850788558714062391424e-18,0,nan,9.985218327214080237314e-01
88172,1.839453590076361272322e-01,1.839448379840375371051e-01,3.251483991853104405081e-11,5.978455958500657555770e-13,5.980928392159224993297e-13,1.839453590076361285061e-01,6.925630304255638800570e-18,0,nan,9.985227391891981360496e-01
88215,1.839229609550616882370e-01,1.839224402485876229380e-01,3.247920298167659701688e-11,5.971177073574338786861e-13,5.973649507232906224387e-13,1.839229609550616895109e-01,6.926473704290416115372e-18,0,nan,9.985233879640198000841e-01
88232,1.839141096712942308829e-01,1.839135890900991623551e-01,3.246512952060613053786e-11,5.968302796759402394966e-13,5.970775230417969832492e-13,1.839141096712942321297e-01,6.779428183007640064747e-18,0,nan,9.985236442584874403164e-01
88292,1.838828868607125561910e-01,1.838823667212453038264e-01,3.241552882572625918286e-11,5.958173757874844605132e-13,5.960646191533412042658e-13,1.838828868607125573972e-01,6.559473464236919265328e-18,0,nan,9.985245479319533267425e-01
88352,1.838516905353894585973e-01,1.838511708369758066806e-01,3.236603751751736441615e-11,5.948068768208316055777e-13,5.950541201866883493304e-13,1.838516905353894598035e-01,6.560586488912094452460e-18,0,nan,9.985254502122658587168e-01
88412,1.838205206549125592276e-01,1.838200013968797774547e-01,3.231665528073169304137e-11,5.937987754395709611323e-13,5.940460188054277048850e-13,1.838205206549125604609e-01,6.709152856320680727038e-18,0,nan,9.985263511020878093990e-01
88441,1.838054646804560671294e-01,1.838049456350333238044e-01,3.229282620543887460038e-11,5.933123837364863274011e-13,5.935596271023430711537e-13,1.838054646804560683762e-01,6.783435413772575919462e-18,0,nan,9.985267860345044278725e-01
88472,1.837893771789584875849e-01,1.837888583606353268073e-01,3.226738180124303409444e-11,5.927930643346270064701e-13,5.930403077004837502227e-13,1.837893771789584887775e-01,6.489071392699592574383e-18,0,nan,9.985272506040746755968e-01
88532,1.837582600672926253383e-01,1.837577416880093132673e-01,3.221821676604197132727e-11,5.917897362241391280272e-13,5.920369795899958717799e-13,1.837582600672926265309e-01,6.490170233965614801479e-18,0,nan,9.985281487208747039494e-01
88592,1.837271692797688512109e-01,1.837266513388570882159e-01,3.216915986323116043629e-11,5.907887838533419462253e-13,5.910360272191986899780e-13,1.837271692797688523900e-01,6.417504102414860123443e-18,0,nan,9.985290454551289207434e-01
88652,1.836961047763292865305e-01,1.836955872731222413701e-01,3.212021078202062823405e-11,5.897901999944462449051e-13,5.900374433603029886577e-13,1.836961047763292876689e-01,6.197258687090425356270e-18,0,nan,9.985299408094711548977e-01
88667,1.836883427526716518977e-01,1.836878253587867654983e-01,3.210799032252739811225e-11,5.895409232652593137556e-13,5.897881666311160575082e-13,1.836883427526716530226e-01,6.123740554773720611048e-18,0,nan,9.985301644327534333762e-01
88712,1.836650665170040415538e-01,1.836645494508363471881e-01,3.207136921272309513315e-11,5.887939774465204978781e-13,5.890412208123772416308e-13,1.836650665170040427600e-01,6.567252770294528687100e-18,0,nan,9.985308347865280490766e-01
88772,1.836340544619109633486e-01,1.836335378321187127108e-01,3.202263484674932141915e-11,5.878001090353730183342e-13,5.880473524012297620868e-13,1.836340544619109645412e-01,6.494560027162208110997e-18,0,nan,9.985317273889191111349e-01
88832,1.836030685712553837708e-01,1.836025523771761256065e-01,3.197400737660347462383e-11,5.868085876134346769180e-13,5.870558309792914206706e-13,1.836030685712553849634e-01,6.495656085787065167734e-18,0,nan,9.985326186192567172626e-01
88892,1.835721088053298686752e-01,1.835715930463026033414e-01,3.192548649587852108503e-11,5.858194060596422238765e-13,5.860666494254989676291e-13,1.835721088053298698136e-01,6.201444699407009060925e-18,0,nan,9.985335084801461343193e-01
88895,1.835705615020966953725e-01,1.835700457648047044263e-01,3.192306324433323668036e-11,5.857700082761186017337e-13,5.860172516419753454864e-13,1.835705615020966964974e-01,6.127669626052012630912e-18,0,nan,9.985335529372892253213e-01
88952,1.835411751245139681289e-01,1.835406597998791434736e-01,3.187707189925163897604e-11,5.848325572793222082756e-13,5.850798006451789520282e-13,1.835411751245139692673e-01,6.202489879110139844641e-18,0,nan,9.985343969741855546908e-01
89012,1.835102674892739673833e-01,1.835097525983734745850e-01,3.182876328247965472320e-11,5.838480342040754738242e-13,5.840952775699322175769e-13,1.835102674892739686030e-01,6.646644140047829214907e-18,0,nan,9.985352841039661143962e-01
89072,1.834793858601626389171e-01,1.834788714023398083382e-01,3.178056034239450088047e-11,5.828658297916622467885e-13,5.831130731575189905411e-13,1.834793858601626401368e-01,6.647762844463617800632e-18,0,nan,9.985361698720719270768e-01
89122,1.834536710066296718430e-01,1.834531569092043059433e-01,3.174047173292326420322e-11,5.820490922528084935991e-13,5.822963356186652373517e-13,1.834536710066296730492e-01,6.574820281718618615078e-18,0,nan,9.985369069738513540888e-01
89132,1.834485301978189947779e-01,1.834480161724185918711e-01,3.173246277689869631617e-11,5.818859370258877881379e-13,5.821331803917445318906e-13,1.834485301978189959569e-01,6.427251618241659445862e-18,0,nan,9.985370542810800914232e-01
89192,1.834177004629680404947e-01,1.834171868693362617242e-01,3.168447028496084837740e-11,5.809083489164886347250e-13,5.811555922823453784777e-13,1.834177004629680417280e-01,6.723887433379201112464e-18,0,nan,9.985379373335607208827e-01
89252,1.833868966164205295338e-01,1.833863834539049982551e-01,3.163658256661117779254e-11,5.799330584990194158888e-13,5.801803018648761596415e-13,1.833868966164205307942e-01,6.872819425864822456991e-18,0,nan,9.985388190320769766185e-01
89312,1.833561186190727184992e-01,1.833556058870224809071e-01,3.158879932293706388852e-11,5.789600588347402236915e-13,5.792073022005969674441e-13,1.833561186190727198273e-01,7.243541537078484455565e-18,0,nan,9.985396993791850736360e-01
89351,1.833361267639438860032e-01,1.833356143113476875576e-01,3.155779609795764930495e-11,5.783288341936284161158e-13,5.785760775594851598684e-13,1.833361267639438873042e-01,7.096487909651187681948e-18,0,nan,9.985402708813205778114e-01
89372,1.833253664319061236886e-01,1.833248541296716447647e-01,3.154112025607861295961e-11,5.779893430105045732718e-13,5.782365863763613170244e-13,1.833253664319061249896e-01,7.096904439931181289645e-18,0,nan,9.985405783774343267526e-01
89432,1.832946400159872775952e-01,1.832941281429204370424e-01,3.149354506922424679943e-11,5.770209041386478953841e-13,5.772681475045046391367e-13,1.832946400159872788827e-01,7.024155642053905014094e-18,0,nan,9.985414560293671444721e-01
89492,1.832639393324674873475e-01,1.832634278879215756054e-01,3.144607346660631367768e-11,5.760547353568766213223e-13,5.763019787227333650749e-13,1.832639393324674886756e-01,7.247184940651578783678e-18,0,nan,9.985423323375190764184e-01
89553,1.832327533102129549469e-01,1.832322423006684704316e-01,3.139791655502913847428e-11,5.750747838719650364016e-13,5.753220272378217801543e-13,1.832327533102129562615e-01,7.174454950819110633213e-18,0,nan,9.985432218758514773846e-01
89580,1.832189581293488049834e-01,1.832184473121333691514e-01,3.137663520599849326459e-11,5.746417798658914335356e-13,5.748890232317481772882e-13,1.832189581293488063387e-01,7.396902206212198148164e-18,0,nan,9.985436151640089461447e-01
89613,1.832021044025384486759e-01,1.832015938202149701148e-01,3.135065295184957368558e-11,5.741131723342003621990e-13,5.743604157000571059517e-13,1.832021044025384499905e-01,7.175655205631246473721e-18,0,nan,9.985440954817300869594e-01
89673,1.831714811105806054445e-01,1.831709709548356546880e-01,3.130349204695448051172e-11,5.731538103378629182904e-13,5.734010537037196620430e-13,1.831714811105806067727e-01,7.250843052870988728211e-18,0,nan,9.985449677514353426073e-01
89733,1.831408833958288212589e-01,1.831403736660213147936e-01,3.125643354872551726655e-11,5.721966911214595379906e-13,5.724439344873162817432e-13,1.831408833958288225871e-01,7.252054465764319543735e-18,0,nan,9.985458386874754425130e-01
89793,1.831103112198560649358e-01,1.831098019153463100223e-01,3.120947716656656775081e-11,5.712418079483198901571e-13,5.714890513141766339097e-13,1.831103112198560662640e-01,7.253265271883397988256e-18,0,nan,9.985467082923518293059e-01
89809,1.831021629479178859933e-01,1.831016537567130048639e-01,3.119697267395176490913e-11,5.709875492212897963596e-13,5.712347925871465401123e-13,1.831021629479178873214e-01,7.253588051128184224832e-18,0,nan,9.985469399624852660088e-01
89853,1.830797645443186410960e-01,1.830792556644683317300e-01,3.116262261089947851596e-11,5.702891541064888543051e-13,5.705363974723455980578e-13,1.830797645443186423970e-01,7.106424952101455289840e-18,0,nan,9.985475765685592157558e-01
89913,1.830492433309559538489e-01,1.830487348751281669127e-01,3.111586959315981626933e-11,5.693387229086194287954e-13,5.695859662744761725481e-13,1.830492433309559552177e-01,7.477797874794421353357e-18,0,nan,9.985484435185856027704e-01
89973,1.830187475415902718056e-01,1.830182395091494630966e-01,3.106921782579264669827e-11,5.683905076918661852095e-13,5.686377510577229289622e-13,1.830187475415902732015e-01,7.627143753444558822283e-18,0,nan,9.985493091449123153908e-01
90033,1.829882771381264932128e-01,1.829877695284384935817e-01,3.102266702224833224919e-11,5.674445018177792384925e-13,5.676917451836359822451e-13,1.829882771381264945545e-01,7.332164712595471500236e-18,0,nan,9.985501734500140114115e-01
90039,1.829852314925405183611e-01,1.829847239250929731504e-01,3.101801748390188995456e-11,5.673500224893621882505e-13,5.675972658552189320032e-13,1.829852314925405197028e-01,7.332286750723414449810e-18,0,nan,9.985502598079518804248e-01
90093,1.829578320825519121591e-01,1.829573248949839235926e-01,3.097621689697835103535e-11,5.665006986721987506609e-13,5.667479420380554944136e-13,1.829578320825519135279e-01,7.481534008040357624592e-18,0,nan,9.985510364363586975883e-01
90153,1.829274123369359861214e-01,1.829269055708565778936e-01,3.092986716543113654540e-11,5.655590916651499777409e-13,5.658063350310067214935e-13,1.829274123369359874631e-01,7.334604318239190900539e-18,0,nan,9.985518981064077758260e-01
90213,1.828970178634301034580e-01,1.828965115182092082544e-01,3.088361754404793552724e-11,5.646196742307388139836e-13,5.648669175965955577362e-13,1.828970178634301048403e-01,7.558120881726075653114e-18,0,nan,9.985527584626160436661e-01
90270,1.828681664874919392342e-01,1.828676605415042698955e-01,3.083977287339374981624e-11,5.637292498009716181547e-13,5.639764931668283619073e-13,1.828681664874919406437e-01,7.707535167568719904226e-18,0,nan,9.985535745862987981884e-01
90273,1.828666486242673524463e-01,1.828661426992762625013e-01,3.083746775025868801678e-11,5.636824398270478745279e-13,5.639296831929046182806e-13,1.828666486242673538422e-01,7.633487612840969481738e-18,0,nan,9.985536175074317282222e-01
90333,1.828363045817622905512e-01,1.828357990763736538669e-01,3.079141750247792562412e-11,5.627473819360330850547e-13,5.629946253018898288073e-13,1.828363045817622918929e-01,7.338259168604115212816e-18,0,nan,9.985544752432965006001e-01
90393,1.828059856983107148723e-01,1.828054806118985313289e-01,3.074546652010068968956e-11,5.618144940634207891297e-13,5.620617374292775328823e-13,1.828059856983107162276e-01,7.413612363019053142731e-18,0,nan,9.985553316726454974733e-01
90453,1.827756919363894333095e-01,1.827751872683290509112e-01,3.069961452349847012349e-11,5.608837697386053709207e-13,5.611310131044621146733e-13,1.827756919363894347460e-01,7.859731583143207817127e-18,0,nan,9.985561867979073488928e-01
90501,1.827514749891902123016e-01,1.827509706553624248732e-01,3.066300400868523432483e-11,5.601407436999670478493e-13,5.603879870658237916020e-13,1.827514749891902137247e-01,7.786614863006693719867e-18,0,nan,9.985568699608019851695e-01
90513,1.827454232585560365822e-01,1.827449190082241476356e-01,3.065386123401516288558e-11,5.599552025145473835733e-13,5.602024458804041273260e-13,1.827454232585560379916e-01,7.712712029110504725124e-18,0,nan,9.985570406215042014888e-01
90573,1.827151796274486706691e-01,1.827146757942233080155e-01,3.060820637396304639653e-11,5.590287859676721746684e-13,5.592760293335289184210e-13,1.827151796274486721057e-01,7.862334598977581229157e-18,0,nan,9.985578931458517267113e-01
90633,1.826849610057858106302e-01,1.826844575890463438778e-01,3.056264966661877869693e-11,5.581045136977690308975e-13,5.583517570636257746502e-13,1.826849610057858120261e-01,7.641079426515448688702e-18,0,nan,9.985587443733591575296e-01
90693,1.826547673563660346177e-01,1.826542643554931663743e-01,3.051719083621941228923e-11,5.571823793278908066063e-13,5.574296226937475503590e-13,1.826547673563660360136e-01,7.642342531096468153437e-18,0,nan,9.985595943064292968352e-01
90733,1.826346521118863238433e-01,1.826341493879144570905e-01,3.048693918962083961250e-11,5.565688076649203188934e-13,5.568160510307770626460e-13,1.826346521118863252257e-01,7.568978580648282201113e-18,0,nan,9.985601602105278994104e-01
90753,1.826245986420677992030e-01,1.826240960564435613489e-01,3.047182960795842913344e-11,5.562623765042540610049e-13,5.565096198701108047575e-13,1.826245986420678006125e-01,7.717814767076423140027e-18,0,nan,9.985604429474585461190e-01
90813,1.825944548258492151362e-01,1.825939526548569650973e-01,3.042656570798179417488e-11,5.553444988961396869374e-13,5.555917422619964306900e-13,1.825944548258492165728e-01,7.867532888188912369746e-18,0,nan,9.985612902988369298657e-01
90873,1.825643358707478239598e-01,1.825638341137722409671e-01,3.038139886338402760885e-11,5.544287401957940248993e-13,5.546759835616507686520e-13,1.825643358707478254100e-01,7.943065105147484108218e-18,0,nan,9.985621363629481072092e-01
90933,1.825342417398803755442e-01,1.825337403963074569608e-01,3.033632880220429632098e-11,5.535150941183304758129e-13,5.537623374841872195655e-13,1.825342417398803770078e-01,8.018621157893386920704e-18,0,nan,9.985629811421694025067e-01
90966,1.825177005358951390563e-01,1.825171994194324436652e-01,3.031158142425518697749e-11,5.530134870114603437176e-13,5.532607303773170874702e-13,1.825177005358951405064e-01,7.945094648034818363899e-18,0,nan,9.985634452239161017477e-01
90993,1.825041723964426060290e-01,1.825036714656596636508e-01,3.029135525342252368909e-11,5.526035544016315888928e-13,5.528507977674883326455e-13,1.825041723964426074791e-01,7.945683578945004414999e-18,0,nan,9.985638246388718155849e-01
91054,1.824736272699814343623e-01,1.824731267582415617591e-01,3.024573080569984094070e-11,5.516789752369185380525e-13,5.519262186027752818051e-13,1.824736272699814358395e-01,8.095555955742853571450e-18,0,nan,9.985646808815302121420e-01
91114,1.824436078028959914629e-01,1.824431077027144904436e-01,3.020095106967518302341e-11,5.507716643918515087967e-13,5.510189077577082525493e-13,1.824436078028959929537e-01,8.171171383423524592509e-18,0,nan,9.985655217990060473002e-01
91174,1.824136130126903330572e-01,1.824131133234584583897e-01,3.015626703413167082745e-11,5.498664411537898931258e-13,5.501136845196466368784e-13,1.824136130126903345886e-01,8.395401764939739205007e-18,0,nan,9.985663614410774546097e-01
91199,1.824011224578668129522e-01,1.824006229396845940068e-01,3.013767686734414812257e-11,5.494898794705241406267e-13,5.497371228363808843794e-13,1.824011224578668144701e-01,8.321675990948602446898e-18,0,nan,9.985667109160770347175e-01
91234,1.823836428628752380900e-01,1.823831435839855442705e-01,3.011167843178911343982e-11,5.489632993510956419067e-13,5.492105427169523856594e-13,1.823836428628752395808e-01,8.173857939049977789385e-18,0,nan,9.985671998100902669628e-01
91294,1.823536973170393705654e-01,1.823531984478857081858e-01,3.006718499628883907885e-11,5.480622328344159342821e-13,5.483094762002726780347e-13,1.823536973170393720426e-01,8.100880222040147684542e-18,0,nan,9.985680369083841010865e-01
91354,1.823237763388490622588e-01,1.823232778788265744292e-01,3.002278646218991558279e-11,5.471632354765881358070e-13,5.474104788424448795597e-13,1.823237763388490637767e-01,8.325206245502055999586e-18,0,nan,9.985688727382923712047e-01
91414,1.822938798920480965403e-01,1.822933818405532152568e-01,2.997848256496538867289e-11,5.462663011725452399605e-13,5.465135445384019837131e-13,1.822938798920480979904e-01,7.954849644750023038954e-18,0,nan,9.985697073021423324593e-01
91432,1.822849157362179539909e-01,1.822844178071638511572e-01,2.996520981055408853450e-11,5.459976222668281398983e-13,5.462448656326848836509e-13,1.822849157362179554410e-01,7.955240837359312130636e-18,0,nan,9.985699574247631146728e-01
91474,1.822640079404574922937e-01,1.822635102968879348604e-01,2.993427304099853714234e-11,5.453714238392217485589e-13,5.456186672050784923116e-13,1.822640079404574937438e-01,7.956153395754862879197e-18,0,nan,9.985705406022550771703e-01
91534,1.822341604479752889188e-01,1.822336632117300543430e-01,2.989015762757914745437e-11,5.444785974154600304663e-13,5.447258407813167742189e-13,1.822341604479752903825e-01,8.031825258543029108546e-18,0,nan,9.985713726409455600979e-01
91594,1.822043373785763322424e-01,1.822038405490556977381e-01,2.984613606289980471068e-11,5.435878158619171422314e-13,5.438350592277738859841e-13,1.822043373785763337467e-01,8.256282676729062580310e-18,0,nan,9.985722034205226284201e-01
91654,1.821745386963120608354e-01,1.821740422729175781910e-01,2.980220808605220201627e-11,5.426990731609720980309e-13,5.429463165268288417836e-13,1.821745386963120623397e-01,8.257633174696168661091e-18,0,nan,9.985730329432890365867e-01
91667,1.821680855260196039275e-01,1.821675891905403659067e-01,2.979270266779177877339e-11,5.425067803901744060163e-13,5.427540237560311497689e-13,1.821680855260196054454e-01,8.332321422255395508380e-18,0,nan,9.985732125077909188907e-01
91714,1.821447643653102932654e-01,1.821442683474447853608e-01,2.975837343702346649223e-11,5.418123633166335940946e-13,5.420596066824903378473e-13,1.821447643653102947290e-01,8.035767253347356623261e-18,0,nan,9.985738612115414625280e-01
91774,1.821150143497750158232e-01,1.821145187368425730657e-01,2.971463185669250341037e-11,5.409276803544481855428e-13,5.411749237203049292954e-13,1.821150143497750173411e-01,8.334749591620265996473e-18,0,nan,9.985746882275705230505e-01
91834,1.820852886139861715375e-01,1.820847934053921483649e-01,2.967098308682635783415e-11,5.400450183214089256434e-13,5.402922616872656693961e-13,1.820852886139861730419e-01,8.261680697954464544897e-18,0,nan,9.985755139936608135729e-01
91894,1.820555871222994492973e-01,1.820550923174504606814e-01,2.962742687007659252286e-11,5.391643712858644311536e-13,5.394116146517211749063e-13,1.820555871222994507609e-01,8.039703455363771226053e-18,0,nan,9.985763385120909096438e-01
91902,1.820516287532725600861e-01,1.820511340022114767795e-01,2.962162635362226654092e-11,5.390471036075778624272e-13,5.392943469734346061799e-13,1.820516287532725615498e-01,8.039878263539677282176e-18,0,nan,9.985764483537361005578e-01
91954,1.820259098391460737874e-01,1.820254154374499917107e-01,2.958396294997568335788e-11,5.382857333374284002695e-13,5.385329767032851440222e-13,1.820259098391460752918e-01,8.264375745480380656391e-18,0,nan,9.985771617851333830968e-01
92014,1.819962567290325967126e-01,1.819957627298985467390e-01,2.954059107093343263832e-11,5.374090985868895851078e-13,5.376563419527463288604e-13,1.819962567290325982847e-01,8.638052113591610658239e-18,0,nan,9.985779838150548409726e-01
92074,1.819666277565406881827e-01,1.819661341593790459208e-01,2.949731097823339804649e-11,5.365344611661221895317e-13,5.367817045319789332844e-13,1.819666277565406897277e-01,8.490502433550264418692e-18,0,nan,9.985788046041159383677e-01
92134,1.819370228863269285869e-01,1.819365296905493163015e-01,2.945412241802933896842e-11,5.356618152279966975469e-13,5.359090585938534412996e-13,1.819370228863269301319e-01,8.491884011739283779776e-18,0,nan,9.985796241545713784337e-01
92137,1.819355432748680917183e-01,1.819350500991442583286e-01,2.945196538820565123430e-11,5.356182351029130770709e-13,5.358654784687698208235e-13,1.819355432748680932768e-01,8.566443889379386005097e-18,0,nan,9.985796650996211149052e-01
92194,1.819074420831226020803e-01,1.819069492881418852095e-01,2.941102513734167982211e-11,5.347911549462911617017e-13,5.350383983121479054544e-13,1.819074420831226036660e-01,8.716771887405736043871e-18,0,nan,9.985804424686699603533e-01
92254,1.818778853117334897994e-01,1.818773929169637735258e-01,2.936801888405398989828e-11,5.339224745156028969620e-13,5.341697178814596407147e-13,1.818778853117334914121e-01,8.867217302466318193823e-18,0,nan,9.985812595486545753293e-01
92314,1.818483525370396646089e-01,1.818478605418962904444e-01,2.932510340690947955266e-11,5.330557681512606267515e-13,5.333030115171173705042e-13,1.818483525370396661946e-01,8.719604302915414105615e-18,0,nan,9.985820753967622464826e-01
92373,1.818193353413831802034e-01,1.818188437386367814795e-01,2.928299146424245945695e-11,5.322054262922698920519e-13,5.324526696581266358045e-13,1.818193353413831818161e-01,8.870072748556110315632e-18,0,nan,9.985828764483139619967e-01
92374,1.818188437239952857542e-01,1.818183521278948281248e-01,2.928227845550751289483e-11,5.321910300892370354523e-13,5.324382734550937792049e-13,1.818188437239952873670e-01,8.870096732219771154224e-18,0,nan,9.985828900152241262506e-01
92434,1.817893588376283949904e-01,1.817888676399886578616e-01,2.923954378030013740930e-11,5.313282545860617671049e-13,5.315754979519185108575e-13,1.817893588376283966438e-01,9.095187548998368199245e-18,0,nan,9.985837034062655356349e-01
92494,1.817598978430407128065e-01,1.817594070432807262544e-01,2.919689913258862932216e-11,5.304674359187348293365e-13,5.307146792845915730891e-13,1.817598978430407144599e-01,9.096661764567010228034e-18,0,nan,9.985845155721059685926e-01
92555,1.817299702883702803110e-01,1.817294798925270591229e-01,2.915363577594404337552e-11,5.295942704237828133104e-13,5.298415137896395570630e-13,1.817299702883702819373e-01,8.949009655081262676052e-18,0,nan,9.985853400203244969839e-01
92610,1.817030075372328647485e-01,1.817025175050642331760e-01,2.911470717092665379216e-11,5.288087140288297447191e-13,5.290559573946864884717e-13,1.817030075372328664290e-01,9.248682177196086996856e-18,0,nan,9.985860822934969201160e-01
92615,1.817005573696825865531e-01,1.817000673705512092280e-01,2.911117193063043231108e-11,5.287373807167589047113e-13,5.289846240826156484639e-13,1.817005573696825882065e-01,9.099632587677860201356e-18,0,nan,9.985861497220706161498e-01
92675,1.816711682379419540585e-01,1.816706786349451291265e-01,2.906879736768181637317e-11,5.278824307043483195150e-13,5.281296740702050632677e-13,1.816711682379419556983e-01,9.026505426202473152938e-18,0,nan,9.985869582052761546484e-01
92735,1.816418028585440096271e-01,1.816413136511056582579e-01,2.902651184177606279113e-11,5.270294147449097749030e-13,5.272766581107665186556e-13,1.816418028585440112263e-01,8.804130873230299735358e-18,0,nan,9.985877654721374129128e-01
92795,1.816124611969570480457e-01,1.816119723845023007551e-01,2.898431510842318092226e-11,5.261783272168442670530e-13,5.264255705827010108056e-13,1.816124611969570496313e-01,8.730929952765917481194e-18,0,nan,9.985885715248449603920e-01
92847,1.815870509153520615892e-01,1.815865624447523645206e-01,2.894781624113709197838e-11,5.254422735823296796584e-13,5.256895169481864234110e-13,1.815870509153520631206e-01,8.433616609312429768954e-18,0,nan,9.985892691234316338625e-01
92855,1.815831432187218327838e-01,1.815826548006770260594e-01,2.894220692396196392583e-11,5.253291625185109816239e-13,5.255764058843677253766e-13,1.815831432187218343288e-01,8.508433483447654828618e-18,0,nan,9.985893763655836601620e-01
92915,1.815538488894513971110e-01,1.815533608652440701728e-01,2.890018704555664637042e-11,5.244819150681436048826e-13,5.247291584340003486353e-13,1.815538488894513986831e-01,8.659101196258488330271e-18,0,nan,9.985901799965326817738e-01
92975,1.815245781748308461889e-01,1.815240905438897376148e-01,2.885825523119357750657e-11,5.236365793037670452361e-13,5.238838226696237889887e-13,1.815245781748308478152e-01,8.959135314237851737663e-18,0,nan,9.985909824198655255936e-01
93035,1.814953310406171596109e-01,1.814948438023722041251e-01,2.881641123967791013351e-11,5.227931496831145551592e-13,5.230403930489712989118e-13,1.814953310406171612236e-01,8.885907545529463268909e-18,0,nan,9.985917836377500420475e-01
93085,1.814709764169281333194e-01,1.814704895054953662155e-01,2.878160816019924590221e-11,5.220917437630148394554e-13,5.223389871288715832081e-13,1.814709764169281349050e-01,8.737737067204850521291e-18,0,nan,9.985924504000519789232e-01
93095,1.814661074526389944163e-01,1.814656206065213195822e-01,2.877465483063030441490e-11,5.219516206835452432150e-13,5.221988640494019869677e-13,1.814661074526389959884e-01,8.663287994504888174264e-18,0,nan,9.985925836523484330309e-01
93155,1.814369073767964893649e-01,1.814364209222384123323e-01,2.873298576448364765950e-11,5.211119868019620049598e-13,5.213592301678187487124e-13,1.814369073767964909234e-01,8.589986709326100751299e-18,0,nan,9.985933824658172919156e-01
93215,1.814077307790610692380e-01,1.814072447154960934774e-01,2.869140380247978918959e-11,5.202742425547298283100e-13,5.205214859205865720627e-13,1.814077307790610708914e-01,9.114321125895690801744e-18,0,nan,9.985941800803076024654e-01
93275,1.813785776254752505634e-01,1.813780919523380626401e-01,2.864990870666629099449e-11,5.194383824775945179434e-13,5.196856258434512616961e-13,1.813785776254752521355e-01,8.667468731341376877089e-18,0,nan,9.985949764979647881136e-01
93323,1.813552719596201452494e-01,1.813547865984189549069e-01,2.861677501428089685259e-11,5.187710473587003023329e-13,5.190182907245570460856e-13,1.813552719596201467944e-01,8.519124253172219913594e-18,0,nan,9.985956127718088392122e-01
93335,1.813494478821524467298e-01,1.813489625988789130786e-01,2.860850023989319169851e-11,5.186044011256017708409e-13,5.188516444914585145936e-13,1.813494478821524482747e-01,8.519397846724264619121e-18,0,nan,9.985957717209286806830e-01
93395,1.813203415152767752563e-01,1.813198566213039389426e-01,2.856717816580978797688e-11,5.177722930730166881181e-13,5.180195364388734318707e-13,1.813203415152767767742e-01,8.371278306641729205095e-18,0,nan,9.985965657513335822404e-01
93455,1.812912584911028646964e-01,1.812907739858689422444e-01,2.852594224886142936974e-11,5.169420529132436429783e-13,5.171892962791003867309e-13,1.812912584911028662414e-01,8.522132333631885344354e-18,0,nan,9.985973585913082645540e-01
93515,1.812621987759556625166e-01,1.812617146589000406709e-01,2.848479225428632845837e-11,5.161136752587465419623e-13,5.163609186246032857149e-13,1.812621987759556641022e-01,8.747801185066421608758e-18,0,nan,9.985981502429759853567e-01
93563,1.812389677637522697657e-01,1.812384839568364312275e-01,2.845193396547928984819e-11,5.154523105306422532597e-13,5.156995538964989970123e-13,1.812389677637522713378e-01,8.674145353515964443068e-18,0,nan,9.985987827101524746671e-01
93575,1.812331623362302436813e-01,1.812326786067934762485e-01,2.844372794811238605186e-11,5.152871547409694745634e-13,5.155343981068262183161e-13,1.812331623362302452398e-01,8.599643701280521239359e-18,0,nan,9.985989407084545147462e-01
93635,1.812041491383916196430e-01,1.812036657960154243074e-01,2.840274909715403046604e-11,5.144624860102577334108e-13,5.147097293761144771635e-13,1.812041491383916212287e-01,8.750603586063804850732e-18,0,nan,9.985997299898561408772e-01
93695,1.811751591489745483632e-01,1.811746761931018035287e-01,2.836185546900907245023e-11,5.136396637357792267133e-13,5.138869071016359704659e-13,1.811751591489745499082e-01,8.527593424225720846825e-18,0,nan,9.986005180892877016743e-01
93755,1.811461923345833445904e-01,1.811457097646580862230e-01,2.832104683205557365236e-11,5.128186826054462555515e-13,5.130659259713029993042e-13,1.811461923345833460676e-01,8.154879994844234737488e-18,0,nan,9.986013050088505935056e-01
93802,1.811235178288232690129e-01,1.811230355608359644787e-01,2.828913928080750424848e-11,5.121768632771284991967e-13,5.124241066429852429493e-13,1.811235178288232704495e-01,7.931426552243585689281e-18,0,nan,9.986019206064277990318e-01
93815,1.811172486618916907888e-01,1.811167664773591092723e-01,2.828032295544873025875e-11,5.119995373258376663231e-13,5.122467806916944100757e-13,1.811172486618916922389e-01,8.006528458294085333516e-18,0,nan,9.986020907506407798563e-01
93875,1.810883280976424491516e-01,1.810878462979488861569e-01,2.823968360911777112198e-11,5.111822226221213914546e-13,5.114294659879781352072e-13,1.810883280976424505475e-01,7.708449858360915589721e-18,0,nan,9.986028753167488307397e-01
93935,1.810594306086474736538e-01,1.810589491932404190085e-01,2.819912856376286962603e-11,5.103667332379773381003e-13,5.106139766038340818530e-13,1.810594306086474750362e-01,7.634828880617258282842e-18,0,nan,9.986036587092599171129e-01
93995,1.810305561617874232585e-01,1.810300751301155118566e-01,2.815865759085207042626e-11,5.095530639355206674258e-13,5.098003073013774111784e-13,1.810305561617874247222e-01,8.085225852962320443001e-18,0,nan,9.986044409302538481200e-01
94043,1.810074731724241426056e-01,1.810069924473441304111e-01,2.812634119159804487415e-11,5.089034354442338899488e-13,5.091506788100906337015e-13,1.810074731724241440557e-01,8.011384172619249382406e-18,0,nan,9.986050658649508555346e-01
94056,1.810012240614654488067e-01,1.810007434193602176837e-01,2.811759805287115994018e-11,5.087276939341549695958e-13,5.089749373000117133485e-13,1.810012240614654502839e-01,8.161411436145066966086e-18,0,nan,9.986052349894349463807e-01
94116,1.809723959824475008847e-01,1.809719157229689637625e-01,2.807729593401784793644e-11,5.079176792718311033815e-13,5.081649226376878471341e-13,1.809723959824475023755e-01,8.237598773418234622068e-18,0,nan,9.986060148541738623932e-01
94176,1.809435908460694326163e-01,1.809431109686696598731e-01,2.803707720282511171003e-11,5.071094690011596681464e-13,5.073567123670164118990e-13,1.809435908460694341748e-01,8.613406065726744050591e-18,0,nan,9.986067935536373348852e-01
94236,1.809148086194863973535e-01,1.809143291236185920338e-01,2.799694163381459926195e-11,5.063030579575383820127e-13,5.065503013233951257653e-13,1.809148086194863989256e-01,8.689687494905548114547e-18,0,nan,9.986075710898837730183e-01
94284,1.808917993112439924903e-01,1.808913201202088264717e-01,2.796489290433651589131e-11,5.056592211070334593621e-13,5.059064644728902031148e-13,1.808917993112439940489e-01,8.615872189243217994181e-18,0,nan,9.986081922827445299167e-01
94296,1.808860492699214241670e-01,1.808855701550399188912e-01,2.795688900226062404680e-11,5.054984409944207698413e-13,5.057456843602775135940e-13,1.808860492699214257256e-01,8.616146072283497063727e-18,0,nan,9.986083474649662933666e-01
94356,1.808573127646652348453e-01,1.808568340302254888013e-01,2.791691908418717593616e-11,5.046956129832416128690e-13,5.049428563490983566216e-13,1.808573127646652363903e-01,8.542580181992474399849e-18,0,nan,9.986091226809327436073e-01
94416,1.808285990710760610177e-01,1.808281207165346569113e-01,2.787703165636494583883e-11,5.038945688133427497331e-13,5.041418121791994934857e-13,1.808285990710760626033e-01,8.768777092813731776613e-18,0,nan,9.986098967398257199215e-01
94476,1.807999081565794621704e-01,1.807994301813941031627e-01,2.783722649630836425859e-11,5.030953033918992297728e-13,5.033425467577559735255e-13,1.807999081565794637696e-01,8.845127305214965871436e-18,0,nan,9.986106696436825828239e-01
94525,1.807764941180887376435e-01,1.807760164523093150544e-01,2.780477982115159854038e-11,5.024438859146621195892e-13,5.026911292805188633418e-13,1.807764941180887392156e-01,8.696336090449027430768e-18,0,nan,9.986112999931023171264e-01
94536,1.807712399886681441921e-01,1.807707623922976509313e-01,2.779750338227265293604e-11,5.022978116438458204792e-13,5.025450550097025642318e-13,1.807712399886681457913e-01,8.846530037169444811991e-18,0,nan,9.986114413945354779793e-01
94596,1.807425945349017783258e-01,1.807421173168060858844e-01,2.775786209325089041857e-11,5.015020885118038568669e-13,5.017493318776606006195e-13,1.807425945349017798978e-01,8.697967151292646152066e-18,0,nan,9.986122119944113431959e-01
94656,1.807139717629068209604e-01,1.807134949225469758809e-01,2.771830240897109113402e-11,5.007081289560084458338e-13,5.009553723218651895865e-13,1.807139717629068225054e-01,8.549356094164306345792e-18,0,nan,9.986129814453319301633e-01
94716,1.806853716403763340331e-01,1.806848951772144913191e-01,2.767882410989329760209e-11,4.999159279542360146612e-13,5.001631713200927584138e-13,1.806853716403763355375e-01,8.325690678035368535796e-18,0,nan,9.986137497493138235347e-01
94767,1.806610793202833560676e-01,1.806606031773177605421e-01,2.764533138133387962161e-11,4.992439360271035379581e-13,4.994911793929602817107e-13,1.806610793202833575855e-01,8.401826487423674749370e-18,0,nan,9.986144019074204416305e-01
94776,1.806567941350698058649e-01,1.806563180485692259996e-01,2.763942697720668626929e-11,4.991254805017322007940e-13,4.993727238675889445466e-13,1.806567941350698073828e-01,8.402025779029634523679e-18,0,nan,9.986145169083684546420e-01
94836,1.806282392148129727142e-01,1.806277635044380186925e-01,2.760011079282668645328e-11,4.983367816111400850235e-13,4.985840249769968287761e-13,1.806282392148129742592e-01,8.553413920812567596455e-18,0,nan,9.986152829245021191138e-01
94896,1.805997068474976408053e-01,1.805992315127137751792e-01,2.756087533939211263621e-11,4.975498263124287629915e-13,4.977970696782855067441e-13,1.805997068474976423503e-01,8.554765247190936404792e-18,0,nan,9.986160477997159910790e-01
94956,1.805711970010815090883e-01,1.805707220413552910126e-01,2.752172040026230947304e-11,4.967646096528222563983e-13,4.970118530186790001510e-13,1.805711970010815106333e-01,8.556115933498465361762e-18,0,nan,9.986168115360061393209e-01
95010,1.805455573682458040766e-01,1.805450827456162808514e-01,2.748654961630095003139e-11,4.960593971159904580090e-13,4.963066404818472017617e-13,1.805455573682458056352e-01,8.632395311556014960984e-18,0,nan,9.986174979265331373896e-01
95016,1.805427096435879924329e-01,1.805422350583870747242e-01,2.748264575951431037445e-11,4.959811266967287595753e-13,4.962283700625855033279e-13,1.805427096435879939779e-01,8.557465980442120510046e-18,0,nan,9.986175741353635426189e-01
95076,1.805142447431060455810e-01,1.805137705318991718040e-01,2.744365120194000875896e-11,4.951993725256702228019e-13,4.954466158915269665545e-13,1.805142447431060471531e-01,8.708970044670231810980e-18,0,nan,9.986183355997741088847e-01
95136,1.804858022677899875874e-01,1.804853284300469891003e-01,2.740473651304334243005e-11,4.944193422382122670435e-13,4.946665856040690107962e-13,1.804858022677899891866e-01,8.860520796219529067963e-18,0,nan,9.986190959312186919130e-01
95196,1.804573821858593268429e-01,1.804569087210511199246e-01,2.736590147903749074076e-11,4.936410309498944280877e-13,4.938882743157511718404e-13,1.804573821858593284150e-01,8.711714262178690297155e-18,0,nan,9.986198551316731043381e-01
95254,1.804299306963370579392e-01,1.804294575915305764860e-01,2.732843646226440989684e-11,4.928902927997652595741e-13,4.931375361656220033268e-13,1.804299306963370595113e-01,8.713039704869192055654e-18,0,nan,9.986205879522292806543e-01
95256,1.804289844655985865858e-01,1.804285113731971695080e-01,2.732714588684208420020e-11,4.928644337931607310653e-13,4.931116771590174748180e-13,1.804289844655985881715e-01,8.788198204165898081559e-18,0,nan,9.986206132031081335711e-01
95316,1.804006090753571311583e-01,1.804001363548355812993e-01,2.728846952408042738808e-11,4.920895459172905912146e-13,4.923367892831473349672e-13,1.804006090753571327711e-01,8.939829748016581852630e-18,0,nan,9.986213701474895547026e-01
95376,1.803722559835489928052e-01,1.803717836343814637766e-01,2.724987217907673447219e-11,4.913163624883300466085e-13,4.915636058541867903611e-13,1.803722559835489944044e-01,8.866098589807377459072e-18,0,nan,9.986221259667781565230e-01
95436,1.803439251586526989607e-01,1.803434531803144177204e-01,2.721135364085337661390e-11,4.905448786890233057848e-13,4.907921220548800495374e-13,1.803439251586527005327e-01,8.717194930303168862320e-18,0,nan,9.986228806629297489496e-01
95496,1.803156165692111000630e-01,1.803151449611783640700e-01,2.717291369912814255247e-11,4.897750897187446206336e-13,4.900223330846013643863e-13,1.803156165692111016622e-01,8.868883543441140826873e-18,0,nan,9.986236342378951762536e-01
95498,1.803146733321403626381e-01,1.803142017364421379735e-01,2.717163371889520379563e-11,4.897494592192339367619e-13,4.899967025850906805145e-13,1.803146733321403642238e-01,8.793769513916842615754e-18,0,nan,9.986236593377741012226e-01
95557,1.802868589320140964099e-01,1.802863876999228974593e-01,2.713391344798518520285e-11,4.889942034359363829153e-13,4.892414468017931266680e-13,1.802868589320140980226e-01,8.945470241845822543473e-18,0,nan,9.986243992250777018601e-01
95617,1.802585950886473559012e-01,1.802581242258088133426e-01,2.709563137237850527165e-11,4.882278178356763876054e-13,4.884750612015331313580e-13,1.802585950886473575004e-01,8.871689051108310531271e-18,0,nan,9.986251505448983326204e-01
95677,1.802303533862275405111e-01,1.802298828921211638605e-01,2.705742726310421550678e-11,4.874631126826241269505e-13,4.877103560484808707031e-13,1.802303533862275420696e-01,8.647492465422918324161e-18,0,nan,9.986259007493879522933e-01
95737,1.802021337935541424997e-01,1.802016636676605003625e-01,2.701930091264601474558e-11,4.867000832422712724770e-13,4.869473266081280162296e-13,1.802021337935541440853e-01,8.799261384310916554707e-18,0,nan,9.986266498404776333141e-01
95742,1.801997831578642553739e-01,1.801993130626315943557e-01,2.701612722023264569099e-11,4.866365729473684994685e-13,4.868838163132252432211e-13,1.801997831578642569460e-01,8.724167823924333795065e-18,0,nan,9.986267122145378844042e-01
95797,1.801739362794901223462e-01,1.801734665212908395983e-01,2.698125211416946311574e-11,4.859387247964025791497e-13,4.861859681622593229023e-13,1.801739362794901239047e-01,8.650200218361589730746e-18,0,nan,9.986273978200935672565e-01
95857,1.801457608129617399934e-01,1.801452914219394949621e-01,2.694328066151931581168e-11,4.851790326430296616324e-13,4.854262760088864053851e-13,1.801457608129617415520e-01,8.651553141825435772371e-18,0,nan,9.986281446901570785484e-01
95917,1.801176073629583865657e-01,1.801171383385969082514e-01,2.690538634921686987130e-11,4.844210020963250754440e-13,4.846682454621818191966e-13,1.801176073629583881648e-01,8.878633398641280930675e-18,0,nan,9.986288904525846275070e-01
95977,1.800894758985324170899e-01,1.800890072403164823611e-01,2.686756897245732306500e-11,4.836646284865567259349e-13,4.839118718524134696875e-13,1.800894758985324186484e-01,8.654257086216626888631e-18,0,nan,9.986296351092878525145e-01
95988,1.800843208457729178730e-01,1.800838522546278612925e-01,2.686064411596153573832e-11,4.835261393554260520264e-13,4.837733827212827957790e-13,1.800843208457729194586e-01,8.805017948331117882566e-18,0,nan,9.986297715098936756328e-01
96037,1.800613663887989829461e-01,1.800608980962144137878e-01,2.682982832710714354779e-11,4.829099071600225556826e-13,4.831571505258792994352e-13,1.800613663887989845589e-01,8.956672738392102278309e-18,0,nan,9.986303786621735533759e-01
96097,1.800332788029358657673e-01,1.800328108754695264487e-01,2.679216420970145321559e-11,4.821568334789855656243e-13,4.824040768448423093770e-13,1.800332788029358673529e-01,8.807514298485311711549e-18,0,nan,9.986311211131437323555e-01
96157,1.800052131101833111500e-01,1.800047455473231055413e-01,2.675457641744142123149e-11,4.814054028216091187010e-13,4.816526461874658624536e-13,1.800052131101833127492e-01,8.884177167898081755513e-18,0,nan,9.986318624640955917381e-01
96217,1.799771692798438634491e-01,1.799767020810787322157e-01,2.671706474819167030156e-11,4.806556105818925596855e-13,4.809028539477493034381e-13,1.799771692798438650618e-01,8.960862858469261448615e-18,0,nan,9.986326027169215591986e-01
96234,1.799692274983818371641e-01,1.799687604026842067403e-01,2.670645025359519385746e-11,4.804434666851797485308e-13,4.806907100510364922835e-13,1.799692274983818387633e-01,8.885953596875321064785e-18,0,nan,9.986328122558381838333e-01
96277,1.799491472812822007350e-01,1.799486804461021186138e-01,2.667962900047769438761e-11,4.799074521696071283207e-13,4.801546955354638720734e-13,1.799491472812822023342e-01,8.886945165215923652132e-18,0,nan,9.986333418735092991867e-01
96337,1.799211470839249704152e-01,1.799206806118209434769e-01,2.664226897348328791046e-11,4.791609230102321703498e-13,4.794081663760889141025e-13,1.799211470839249720551e-01,9.114302640141616383353e-18,0,nan,9.986340799357417208956e-01
96397,1.798931686572606257230e-01,1.798927025477246886479e-01,2.660498446704798700388e-11,4.784160185448916601969e-13,4.786632619107484039495e-13,1.798931686572606273493e-01,9.040383639173936993760e-18,0,nan,9.986348169054970159379e-01
96457,1.798652119708392618943e-01,1.798647462233644752483e-01,2.656777528166452157587e-11,4.776727342302909919581e-13,4.779199775961477357108e-13,1.798652119708392635341e-01,9.117137037873604413165e-18,0,nan,9.986355527846486390469e-01
96480,1.798545009988253203930e-01,1.798540353900064476731e-01,2.655353168923299760276e-11,4.773882371871029420747e-13,4.776354805529596858273e-13,1.798545009988253220057e-01,8.966974541174930913720e-18,0,nan,9.986358345828891015252e-01
96517,1.798372769942724539171e-01,1.798368116083529014550e-01,2.653064121847627962735e-11,4.769310655386540953552e-13,4.771783089045108391078e-13,1.798372769942724555434e-01,9.043193301798335962433e-18,0,nan,9.986362875750653512281e-01
96577,1.798093636972330939823e-01,1.798088986723638799505e-01,2.649358207927478236869e-11,4.761910079576608228586e-13,4.764382513235175666113e-13,1.798093636972330956221e-01,9.119968794537030765576e-18,0,nan,9.986370212786112193792e-01
96637,1.797814720494552299105e-01,1.797810073851324763367e-01,2.645659766649717107611e-11,4.754525569903846368258e-13,4.756998003562413805784e-13,1.797814720494552316317e-01,9.573683701662368989907e-18,0,nan,9.986377538971456332582e-01
96697,1.797536020207339041752e-01,1.797531377164547481984e-01,2.641968778322370537710e-11,4.747157081552305918201e-13,4.749629515210873355728e-13,1.797536020207339058693e-01,9.424378012259228672002e-18,0,nan,9.986384854325233335643e-01
96728,1.797392109664507878924e-01,1.797387468479974657621e-01,2.640064681340087204365e-11,4.743356291793981283615e-13,4.745828725452548721141e-13,1.797392109664507895865e-01,9.425132587372971357670e-18,0,nan,9.986388629686899320154e-01
96757,1.797257535809249928308e-01,1.797252896361875840452e-01,2.638285223317527183993e-11,4.739804569858735857349e-13,4.742277003517303294875e-13,1.797257535809249945114e-01,9.350431609657144912208e-18,0,nan,9.986392158865944006078e-01
96817,1.796979266999450456743e-01,1.796974631142485434322e-01,2.634609082071090492618e-11,4.732467990311969197067e-13,4.734940423970536634594e-13,1.796979266999450473955e-01,9.578134708781059255577e-18,0,nan,9.986399452612042877578e-01
96877,1.796701213477711267183e-01,1.796696581206156975279e-01,2.630940335082531865130e-11,4.725147298552311324542e-13,4.727619732210878762069e-13,1.796701213477711284259e-01,9.504186944691753533273e-18,0,nan,9.986406735581938336394e-01
96937,1.796423374944406548811e-01,1.796418746253274696830e-01,2.627278962914644879219e-11,4.717842450370931175216e-13,4.720314884029498612742e-13,1.796423374944406565888e-01,9.505656881788875044801e-18,0,nan,9.986414007793992721087e-01
96975,1.796247521600992380495e-01,1.796242895174885901991e-01,2.624963899497527571452e-11,4.713224221164389128111e-13,4.715696654822956565638e-13,1.796247521600992397300e-01,9.355689275243609703620e-18,0,nan,9.986418607972417054016e-01
96997,1.796145751100512456258e-01,1.796141125984824772307e-01,2.623624946193300697983e-11,4.710553401709255265832e-13,4.713025835367822703358e-13,1.796145751100512472792e-01,9.205312609109467467294e-18,0,nan,9.986421269266522501417e-01
97058,1.795863719971394817154e-01,1.795859098485648917099e-01,2.619917549641091323962e-11,4.703159020343122036954e-13,4.705631454001689474481e-13,1.795863719971394834230e-01,9.508619182372418806420e-18,0,nan,9.986428640772923929201e-01
97118,1.795586528177349938982e-01,1.795581910257039058500e-01,2.616278307726925056698e-11,4.695901700637436281043e-13,4.698374134296003718570e-13,1.795586528177349956465e-01,9.736517709940173936571e-18,0,nan,9.986435880642941224526e-01
97178,1.795309550174291416807e-01,1.795304935814467347036e-01,2.612646363193704815669e-11,4.688660048445659420720e-13,4.691132482104226858247e-13,1.795309550174291434561e-01,9.888996899017535806462e-18,0,nan,9.986443109828411956921e-01
97224,1.795097344970676783672e-01,1.795092733337214424078e-01,2.609866802387798250642e-11,4.683118698338250727736e-13,4.685591131996818165263e-13,1.795097344970676801290e-01,9.814668464777460035897e-18,0,nan,9.986448644979454084274e-01
97238,1.795032785665597423050e-01,1.795028174861321868395e-01,2.609021696918220643780e-11,4.681434020306703637244e-13,4.683906453965271074770e-13,1.795032785665597440398e-01,9.664021124458583757360e-18,0,nan,9.986450328347469668471e-01
97298,1.794756234355240216412e-01,1.794751627101584768524e-01,2.605404289839129292940e-11,4.674223572906740695834e-13,4.676696006565308133361e-13,1.794756234355240233759e-01,9.665510239054833575523e-18,0,nan,9.986457536218202671058e-01
97358,1.794479895947784588747e-01,1.794475292239830700638e-01,2.601794122956716160036e-11,4.667028663078612697641e-13,4.669501096737180135168e-13,1.794479895947784605959e-01,9.591475238632712745140e-18,0,nan,9.986464733458654333674e-01
97418,1.794203770148386313440e-01,1.794199169981225274004e-01,2.598191177332658174282e-11,4.659849247801245400436e-13,4.662321681459812837962e-13,1.794203770148386330516e-01,9.517416305080242003261e-18,0,nan,9.986471920086823047180e-01
97473,1.793950841351219113945e-01,1.793946244425481064717e-01,2.594894804728634755957e-11,4.653281692041432559910e-13,4.655754125699999997437e-13,1.793950841351219131021e-01,9.518758163843980641460e-18,0,nan,9.986478498522049728728e-01
97478,1.793927856662790600413e-01,1.793923260031523508136e-01,2.594595434089787806318e-11,4.652685284199064370821e-13,4.655157717857631808347e-13,1.793927856662790617625e-01,9.594426790509844689748e-18,0,nan,9.986479096120662462838e-01
97538,1.793652155197330557378e-01,1.793647562097068295396e-01,2.591006874411858132343e-11,4.645536729541413774198e-13,4.648009163199981211725e-13,1.793652155197330574590e-01,9.595901545533402559046e-18,0,nan,9.986486261578081612112e-01
97598,1.793376665458925653380e-01,1.793372075884788863464e-01,2.587425479543308888732e-11,4.638403541241977836505e-13,4.640875974900545274031e-13,1.793376665458925670320e-01,9.446235847364996613098e-18,0,nan,9.986493416476945015627e-01
97658,1.793101387155080189939e-01,1.793096801102199247286e-01,2.583851230789033638639e-11,4.631285676858205009772e-13,4.633758110516772447298e-13,1.793101387155080206066e-01,8.994197110800102523200e-18,0,nan,9.986500560835072876705e-01
97718,1.792826319993881773683e-01,1.792821737457396761298e-01,2.580284109514147903211e-11,4.624183094090734698524e-13,4.626655527749302136050e-13,1.792826319993881790081e-01,9.146763228520215154844e-18,0,nan,9.986507694670241088407e-01
97723,1.792803407252056704197e-01,1.792798825008385618402e-01,2.579987170551720743078e-11,4.623591900666139656007e-13,4.626064334324707093533e-13,1.792803407252056720460e-01,9.071286077155523774076e-18,0,nan,9.986508288682066555040e-01
97778,1.792551463683999799544e-01,1.792546884659060483174e-01,2.576724097143758419620e-11,4.617095750782826771841e-13,4.619568184441394209368e-13,1.792551463683999815943e-01,9.148165724146861435282e-18,0,nan,9.986514818000181558256e-01
97838,1.792276817934683932746e-01,1.792272242416449735530e-01,2.573171175162733314009e-11,4.610023604919793544068e-13,4.612496038578360981594e-13,1.792276817934683949009e-01,9.073951314073873813971e-18,0,nan,9.986521930842582213113e-01
97898,1.792002382455762599046e-01,1.791997810439402576447e-01,2.569625325115473359913e-11,4.602966614628434436653e-13,4.605439048287001874180e-13,1.792002382455762615445e-01,9.150968781844278317869e-18,0,nan,9.986529033215087142834e-01
97958,1.791728156957641479867e-01,1.791723588438334294735e-01,2.566086528605684262673e-11,4.595924738176473263952e-13,4.598397171835040701478e-13,1.791728156957641496130e-01,9.076729929219415180535e-18,0,nan,9.986536125135296821449e-01
97973,1.791659633358729240870e-01,1.791655065712933054650e-01,2.565202929443279414924e-11,4.594166625723760503296e-13,4.596639059382327940823e-13,1.791659633358729257133e-01,9.077077076740922137962e-18,0,nan,9.986537896484236497452e-01
98018,1.791454141151302009455e-01,1.791449576124235906955e-01,2.562554767296149887956e-11,4.588897933971997984697e-13,4.591370367630565422224e-13,1.791454141151302025719e-01,9.078118280399246247907e-18,0,nan,9.986543206620768077888e-01
98078,1.791180334748299881394e-01,1.791175773208672663796e-01,2.559030022908506579226e-11,4.581886160562903186887e-13,4.584358594221470624413e-13,1.791180334748299897250e-01,8.852518345021179637298e-18,0,nan,9.986550277689014415818e-01
98138,1.790906737460763555655e-01,1.790902179403782558214e-01,2.555512277223018396593e-11,4.574889376636334963894e-13,4.577361810294902401421e-13,1.790906737460763571511e-01,8.853870746548518478499e-18,0,nan,9.986557338357505989252e-01
98198,1.790633349001392774055e-01,1.790628794422274839665e-01,2.552001512078353416848e-11,4.567907541018138484056e-13,4.570379974676705921582e-13,1.790633349001392789641e-01,8.703851203358216694113e-18,0,nan,9.986564388643669900702e-01
98224,1.790514945449499450508e-01,1.790510392375972463714e-01,2.550482343799233661505e-11,4.564886710855447348292e-13,4.567359144514014785819e-13,1.790514945449499466229e-01,8.780117441071208813612e-18,0,nan,9.986567440547765186327e-01
98258,1.790360169083457075851e-01,1.790355617977428530650e-01,2.548497709371360967190e-11,4.560940612672307916971e-13,4.563413046330875354497e-13,1.790360169083457091707e-01,8.856573691939277310853e-18,0,nan,9.986571428564890133420e-01
98318,1.790087197420794323354e-01,1.790082649783090952062e-01,2.545000851056849900718e-11,4.553988550700439046868e-13,4.556460984359006484395e-13,1.790087197420794339075e-01,8.782215482961363100965e-18,0,nan,9.986578458138507852259e-01
98378,1.789814433727809228234e-01,1.789809889553676250026e-01,2.541510919147367787958e-11,4.547051314341184258958e-13,4.549523747999751696484e-13,1.789814433727809244226e-01,8.934994456857315352063e-18,0,nan,9.986585477381821427528e-01
98438,1.789541877719471885810e-01,1.789537337004163929246e-01,2.538027895712981133744e-11,4.540128862969710109305e-13,4.542601296628277546831e-13,1.789541877719471902074e-01,9.087818949511029590114e-18,0,nan,9.986592486312086664846e-01
98476,1.789369366204133862821e-01,1.789364827676964937253e-01,2.535825545971380003404e-11,4.535752272504177256934e-13,4.538224706162744694461e-13,1.789369366204133878948e-01,9.012955972267398699035e-18,0,nan,9.986596919974933564911e-01
98498,1.789269529111316310159e-01,1.789264991850097389329e-01,2.534551762881056554618e-11,4.533221156097157282243e-13,4.535693589755724719769e-13,1.789269529111316326422e-01,9.089202226206798555742e-18,0,nan,9.986599484946516833324e-01
98559,1.788992853681028341828e-01,1.788988319926621213855e-01,2.531024739961851675395e-11,4.526213394338865478312e-13,4.528685827997432915838e-13,1.788992853681028357684e-01,8.863342712618603522475e-18,0,nan,9.986606589687893383175e-01
98619,1.788720922466904977990e-01,1.788716392157064430770e-01,2.527562449045400905588e-11,4.519335299597597376475e-13,4.521807733256164814002e-13,1.788720922466904994253e-01,9.091989914700327417247e-18,0,nan,9.986613567611243109847e-01
98679,1.788449197798226067690e-01,1.788444670928244281259e-01,2.524106995160583554160e-11,4.512471828032220579535e-13,4.514944261690788017062e-13,1.788449197798226084495e-01,9.396483665409255884307e-18,0,nan,9.986620535290428339256e-01
98728,1.788227442338789837805e-01,1.788222918274540222357e-01,2.521290100611870939940e-11,4.506877479313255609404e-13,4.509349912971823046931e-13,1.788227442338789854881e-01,9.549223891963690521945e-18,0,nan,9.986626217974456753805e-01
98739,1.788177679392776059408e-01,1.788173155957954502435e-01,2.520658360662736320377e-11,4.505622939694647604625e-13,4.508095373353215042151e-13,1.788177679392776076348e-01,9.473700035691455498465e-18,0,nan,9.986627492742492963199e-01
98799,1.787906366968896052839e-01,1.787901846964545458230e-01,2.517216527963412654075e-11,4.498788594770093015471e-13,4.501261028428660452998e-13,1.787906366968896070186e-01,9.702540960899133090626e-18,0,nan,9.986634439984438984779e-01
98859,1.787635260245482364902e-01,1.787630743666922706215e-01,2.513781479530169695367e-11,4.491968753576548101182e-13,4.494441187235115538708e-13,1.787635260245482382113e-01,9.628199818481891805163e-18,0,nan,9.986641377033226739585e-01
98919,1.787364358941985099401e-01,1.787359845784545567000e-01,2.510353197886356086686e-11,4.485163376564257870092e-13,4.487635810222825307618e-13,1.787364358941985116613e-01,9.629659113486914080659e-18,0,nan,9.986648303905774979716e-01
98979,1.787093662778406719680e-01,1.787089153037425697147e-01,2.506931665610900761270e-11,4.478372424315200411676e-13,4.480844857973767849203e-13,1.787093662778406736756e-01,9.555282172562927942005e-18,0,nan,9.986655220618960923109e-01
98981,1.787084643102655889682e-01,1.787080133475476641279e-01,2.506817730571311100149e-11,4.478146307207751867454e-13,4.480618740866319304980e-13,1.787084643102655906759e-01,9.555330399459866954295e-18,0,nan,9.986655451001296960765e-01
99039,1.786823171475300629530e-01,1.786818665146125669819e-01,2.503516865338102644362e-11,4.471595857542568711568e-13,4.474068291201136149094e-13,1.786823171475300645522e-01,8.949952238954524015208e-18,0,nan,9.986662127189620511585e-01
99099,1.786552884753769753840e-01,1.786548381831757555691e-01,2.500108779757421240142e-11,4.464833637090254692401e-13,4.467306070748822129927e-13,1.786552884753769769154e-01,8.572013634216285193238e-18,0,nan,9.986669023634548388079e-01
99159,1.786282802335465128045e-01,1.786278302815981512539e-01,2.496707391613268202847e-11,4.458085723932335703323e-13,4.460558157590903140849e-13,1.786282802335465143902e-01,8.876789695264976757247e-18,0,nan,9.986675909970498117812e-01
99219,1.786012923942584492055e-01,1.786008427821004379440e-01,2.493312683704799820750e-11,4.451352079172563337638e-13,4.453824512831130775164e-13,1.786012923942584508183e-01,9.029893960745120710140e-18,0,nan,9.986682786214182405682e-01
99235,1.785940990793384725564e-01,1.785936495577132247775e-01,2.492408554290897871834e-11,4.449558845393981357110e-13,4.452031279052548794636e-13,1.785940990793384741420e-01,8.878488625515250055682e-18,0,nan,9.986684618176821740128e-01
99279,1.785743249297870884041e-01,1.785738756569578269880e-01,2.489924638885710325460e-11,4.444632664043854436329e-13,4.447105097702421873855e-13,1.785743249297870899220e-01,8.500007165512267491021e-18,0,nan,9.986689652382273037169e-01
99339,1.785473778124611240326e-01,1.785469288784999172728e-01,2.486543240064026133956e-11,4.437927439907784473698e-13,4.440399873566351911225e-13,1.785473778124611255911e-01,8.729003147752413641951e-18,0,nan,9.986696508491400987840e-01
99399,1.785204510146635005708e-01,1.785200024191105561881e-01,2.483168470201901110472e-11,4.431236368254083337195e-13,4.433708801912650774722e-13,1.785204510146635021564e-01,8.882151418773901642712e-18,0,nan,9.986703354558156757285e-01
99459,1.784935445088312740803e-01,1.784930962512277003882e-01,2.479800312315412554602e-11,4.424559410700133231505e-13,4.427031844358700669031e-13,1.784935445088312755982e-01,8.503853994588618465556e-18,0,nan,9.986710190599090366408e-01
99489,1.784800988568035266758e-01,1.784796507680028347447e-01,2.478118707570250798078e-11,4.421226212750778630430e-13,4.423698646409346067957e-13,1.784800988568035282072e-01,8.580427613189871514935e-18,0,nan,9.986713604865034663461e-01
99519,1.784666582674554735080e-01,1.784662103473432771084e-01,2.476438749474358139983e-11,4.417896528990468876490e-13,4.420368962649036314017e-13,1.784666582674554750123e-01,8.429196405242275975162e-18,0,nan,9.986717016630711405128e-01
99579,1.784397922630809627887e-01,1.784393446800030462955e-01,2.473083764802053823749e-11,4.411247684996280048550e-13,4.413720118654847486076e-13,1.784397922630809642252e-01,8.050714811555617368853e-18,0,nan,9.986723832669489275783e-01
99639,1.784129464683063029216e-01,1.784124992218064626430e-01,2.469735341475132480480e-11,4.404612840714916261262e-13,4.407085274373483698789e-13,1.784129464683063043717e-01,8.127887770504171240954e-18,0,nan,9.986730638731853202891e-01
99699,1.783861208557836150625e-01,1.783856739454065387239e-01,2.466393462723343580910e-11,4.397991958269393804730e-13,4.400464391927961242256e-13,1.783861208557836165262e-01,8.205083029070060817512e-18,0,nan,9.986737434834192515582e-01
99744,1.783660148745731300501e-01,1.783655682159898629572e-01,2.463891338478427692194e-11,4.393035436175258426463e-13,4.395507869833825863989e-13,1.783660148745731314460e-01,7.826100157346062782528e-18,0,nan,9.986742525384517557650e-01
99759,1.783593153982184434804e-01,1.783588688235097079751e-01,2.463058111829353626217e-11,4.391384999907904878603e-13,4.393857433566472316130e-13,1.783593153982184448763e-01,7.826394118852006489310e-18,0,nan,9.986744220992856655729e-01
99819,1.783325300683696190023e-01,1.783320838288756880741e-01,2.459729272128547440421e-11,4.384791928003328958821e-13,4.387264361661896396347e-13,1.783325300683696204254e-01,7.979561277135837157694e-18,0,nan,9.986750997224155222405e-01
99879,1.783057648390491235156e-01,1.783053189343173455355e-01,2.456406927008830482324e-11,4.378212705052746498385e-13,4.380685138711313935911e-13,1.783057648390491248979e-01,7.752737389993127932232e-18,0,nan,9.986757763544358328035e-01
99939,1.782790196831219538861e-01,1.782785741127005595764e-01,2.453091059910431793887e-11,4.371647293676954575395e-13,4.374119727335522012921e-13,1.782790196831219552685e-01,7.753900444236562244841e-18,0,nan,9.986764519969696413549e-01
100000,1.782518493246951792579e-01,1.782514040936937893393e-01,2.449726552215550990121e-11,4.364986579156472371407e-13,4.367459012815039808934e-13,1.782518493246951806673e-01,7.907142784610018879449e-18,0,nan,9.986771378875202763784e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p10_a4_float64.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,1.670220795799152687535e-03,5.869806068320234768799e-05,5.869806068344959105326e-05,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,4.246840477991433840907e-05
2,9.991648896021003700696e-01,9.989978675225203996746e-01,1.561718259728377735696e-03,5.734099676153860637468e-05,5.734099676178584973995e-05,9.991648896021004236292e-01,5.360435287324104066666e-17,0,nan,2.346834275247958951493e-04
3,9.982170083926562575982e-01,9.979010479895081831003e-01,1.463110583063540345815e-03,5.588657203334161266845e-05,5.588657203358885603372e-05,9.982170083926563146273e-01,5.713089818472089717728e-17,0,nan,6.303079773642673849833e-04
4,9.971694926979765005726e-01,9.967205574002565571234e-01,1.373250053934960666377e-03,5.436982221754853778130e-05,5.436982221779578114656e-05,9.971694926979765045299e-01,3.968570998762687647747e-18,0,nan,1.258780731559043769002e-03
5,9.960339323732890770557e-01,9.954661522109453652973e-01,1.291149027088997965432e-03,5.281817145097056080957e-05,5.281817145121780417484e-05,9.960339323732891045945e-01,2.764839056789379507390e-17,0,nan,2.136242583850547862596e-03
6,9.948205776974008429647e-01,9.941464917663518363611e-01,1.215954037423184229220e-03,5.125287380836773356881e-05,5.125287380861497693407e-05,9.948205776974009046016e-01,6.195779911234335266805e-17,0,nan,3.269930656877233621727e-03
7,9.935385147476402112332e-01,9.927692769777838321943e-01,1.146924646987791826949e-03,4.969026197164233654723e-05,4.969026197188957991250e-05,9.935385147476403107630e-01,1.001770519781509997596e-16,0,nan,4.660779763529794928473e-03
8,9.921958146542899648068e-01,9.913413691403397676183e-01,1.083416064822224432196e-03,4.814277001857301339299e-05,4.814277001882025675825e-05,9.921958146542900558256e-01,9.173468687919399328981e-17,0,nan,6.305190863971878429851e-03
9,9.907996611079287196944e-01,9.898688920770212229527e-01,1.024864792319770231817e-03,4.661975343304717457973e-05,4.661975343329441794500e-05,9.907996611079287787834e-01,5.963770550182229718090e-17,0,nan,8.196311230168968355964e-03
10,9.893564596808612776613e-01,9.883573202313530314811e-01,9.707767088791586724856e-04,4.512814083123173511515e-05,4.512814083147897848042e-05,9.893564596808613750768e-01,9.846356613393528607315e-17,0,nan,1.032498994125861979471e-02
11,9.878719318769134671854e-01,9.868115548740936660010e-01,9.207171366146372438562e-04,4.367295023781200148092e-05,4.367295023805924484619e-05,9.878719318769135908928e-01,1.252262200076453854256e-16,0,nan,1.268050176708245705251e-02
12,9.863511963057862708126e-01,9.852359902202930674875e-01,8.743025184435350049592e-04,4.225769774132002071193e-05,4.225769774156726407720e-05,9.863511963057864251488e-01,1.564718325798680269066e-16,0,nan,1.525109908720770215038e-02
13,9.847988389610712323119e-01,9.836345709525349256808e-01,8.311934179661705109718e-04,4.088472108596668177275e-05,4.088472108621392513802e-05,9.847988389610714015016e-01,1.718013286803346362118e-16,0,nan,1.802443314371254132474e-02
14,9.832189742435518686747e-01,9.820108424007429892555e-01,7.910886073691117843429e-04,3.955543613190882110121e-05,3.955543613215606446647e-05,9.832189742435520458334e-01,1.801822784394798121333e-16,0,nan,2.098787465160131097500e-02
15,9.816152980970583863396e-01,9.803679944275635049777e-01,7.537200549631225796051e-04,3.827054031731535853418e-05,3.827054031756260189944e-05,9.816152980970585693529e-01,1.864409887155787305467e-16,0,nan,2.412875627599397656917e-02
16,9.799911344000818980149e-01,9.787088999024688984463e-01,7.188486597866760773025e-04,3.703017422534352458284e-05,3.703017422559076794810e-05,9.799911344000820805403e-01,1.862521295661216991848e-16,0,nan,2.743455418463627585426e-02
17,9.783494755725755664955e-01,9.770361485105705234844e-01,6.862606091307602836999e-04,3.583404997411226893652e-05,3.583404997435951230179e-05,9.783494755725757233253e-01,1.603004326835705412850e-16,0,nan,3.089302199905174089661e-02
18,9.766930182060050702475e-01,9.753520765283051341399e-01,6.557642575135094291990e-04,3.468155328173727204756e-05,3.468155328198451541282e-05,9.766930182060052564592e-01,1.906553232728334992354e-16,0,nan,3.449228754538867684152e-02
19,9.750241943995484605878e-01,9.736587931033566789552e-01,6.271874438065098540998e-04,3.357182460150427436259e-05,3.357182460175151772786e-05,9.750241943995485980104e-01,1.409427849604972929277e-16,0,nan,3.822092056936865851061e-02
20,9.733451993814533631522e-01,9.719582034969400652358e-01,6.003751778498252660415e-04,3.250382358449659824782e-05,3.250382358474384161309e-05,9.733451993814535309324e-01,1.723749049142623808570e-16,0,nan,4.206797784728170351080e-02
21,9.716580159080151490869e-01,9.702520296801500077066e-01,5.751876397320640561903e-04,3.147638023731492966319e-05,3.147638023756217302846e-05,9.716580159080153008210e-01,1.561599776414654454979e-16,0,nan,4.602303077180032129864e-02
22,9.699644358602839133709e-01,9.685418286201896709287e-01,5.514984445302019833482e-04,3.048823544540035914143e-05,3.048823544564760250670e-05,9.699644358602840763807e-01,1.680574984057208261047e-16,0,nan,5.007617942813939112829e-02
23,9.682660793979246394159e-01,9.668290085451590742949e-01,5.291931331509239069757e-04,2.953807298489200459940e-05,2.953807298513924796467e-05,9.682660793979247456135e-01,1.096781195319675362669e-16,0,nan,5.421805633702721373724e-02
24,9.665644119785835597369e-01,9.651148434361819239413e-01,5.081678563421761071249e-04,2.862454471468870430310e-05,2.862454471493594766836e-05,9.665644119785836956417e-01,1.406059861472214449770e-16,0,nan,5.843982237666899606901e-02
25,9.648607595080108678687e-01,9.634004859618057192705e-01,4.883282242280316072867e-04,2.774629029981005459845e-05,2.774629030005729796372e-05,9.648607595080109716268e-01,1.075369133674477090913e-16,0,nan,6.273315686872377831964e-02
26,9.631563218496916878308e-01,9.616869790407958085154e-01,4.695882980805870824230e-04,2.690195254745102732211e-05,2.690195254769827068738e-05,9.631563218496917635082e-01,7.857220050651160901367e-17,0,nan,6.709024339422772923927e-02
27,9.614521848917555457703e-01,9.599752661948774967726e-01,4.518697046540796636404e-04,2.609018922297820730550e-05,2.609018922322545067077e-05,9.614521848917556004141e-01,5.683464071530655997339e-17,0,nan,7.150375257182074010295e-02
28,9.597493313425504712910e-01,9.582662008319525748234e-01,4.351008564073152796288e-04,2.530968204262827806812e-05,2.530968204287552143339e-05,9.597493313425505521183e-01,8.421706514317513329212e-17,0,nan,7.596682276489530137039e-02
29,9.580486504037488693086e-01,9.565605545822974953296e-01,4.192162634425660133717e-04,2.455914340360217866135e-05,2.455914340384942202661e-05,9.580486504037489491059e-01,8.329146944813740208404e-17,0,nan,8.047303947251526256770e-02
30,9.563509464505761670239e-01,9.548590247947577047682e-01,4.041559250817098725579e-04,2.383732130338722230904e-05,2.383732130363446567431e-05,9.563509464505762631384e-01,1.005013096369713462274e-16,0,nan,8.501641399018063290240e-02
31,9.546569468322169127461e-01,9.531622412866057603154e-01,3.898647907559916176748e-04,2.314300281284800177712e-05,2.314300281309524514239e-05,9.546569468322169866887e-01,7.745461697929378963409e-17,0,nan,8.959136179207227761384e-02
32,9.529673088912278267060e-01,9.514707724292088553142e-01,3.762922813630395902873e-04,2.247501639747860340148e-05,2.247501639772584676675e-05,9.529673088912278641652e-01,3.930794342038629906086e-17,0,nan,9.419268097939869426277e-02
33,9.512826262885273331804e-01,9.497851306416824623824e-01,3.633918634913680649709e-04,2.183223332472589120345e-05,2.183223332497313456871e-05,9.512826262885274070146e-01,7.761538569702489864943e-17,0,nan,9.881553105440977458041e-02
34,9.496034347099368000400e-01,9.481057773560587209616e-01,3.511206699674277254522e-04,2.121356834972784018656e-05,2.121356834997508355182e-05,9.496034347099368717600e-01,7.552623662510603152040e-17,0,nan,1.034554122121580884596e-01
35,9.479302170210750499990e-01,9.464331275099882034851e-01,3.394391610752960648195e-04,2.061797983498990854286e-05,2.061797983523715190813e-05,9.479302170210751127201e-01,6.616636388635342756325e-17,0,nan,1.081081452886830928528e-01
36,9.462634079294505173863e-01,9.447675536164541476580e-01,3.283108215604667019732e-04,2.004446942972305893236e-05,2.004446942997030229763e-05,9.462634079294506272702e-01,1.161239980967311689736e-16,0,nan,1.127698524621762780649e-01
37,9.446033982056739608524e-01,9.431093894542750266652e-01,3.177018891785121736436e-04,1.949208141041511359219e-05,1.949208141066235695745e-05,9.446033982056740604363e-01,1.054241068071095147077e-16,0,nan,1.174369387706039067688e-01
38,9.429505385096857983385e-01,9.414589334181843183202e-01,3.075811111044769810137e-04,1.895990176461017861172e-05,1.895990176485742197699e-05,9.429505385096858937483e-01,1.011821800637789766179e-16,0,nan,1.221060744834268703185e-01
39,9.413051428626320049631e-01,9.398164515629167103938e-01,2.979195249945637179313e-04,1.844705708395401618661e-05,1.844705708420125955187e-05,9.413051428626321388620e-01,1.422482064580625896635e-16,0,nan,1.267741783450227070263e-01
40,9.396674918004194188015e-01,9.381821803719010421929e-01,2.886902619002193790606e-04,1.795271331962315372191e-05,1.795271331987039708718e-05,9.396674918004195545978e-01,1.445152921525690672021e-16,0,nan,1.314384016920109698578e-01
41,9.380378352409509679077e-01,9.365563292777977499881e-01,2.798683685864191164746e-04,1.747607444273070471842e-05,1.747607444297794808369e-05,9.380378352409510541560e-01,9.194542008965718512934e-17,0,nan,1.360961134349868111563e-01
42,9.364163950935046054624e-01,9.349390829591646134844e-01,2.714306471093653484666e-04,1.701638104373767555758e-05,1.701638104398491892285e-05,9.364163950935046621662e-01,6.055401626680169249378e-17,0,nan,1.407448858864236559209e-01
43,9.348033676356098942151e-01,9.333306034349233559766e-01,2.633555097710807962875e-04,1.657290889792850171362e-05,1.657290889817574507889e-05,9.348033676356099333548e-01,4.186944525640981646084e-17,0,nan,1.453824814101067920002e-01
44,9.331989256800378162993e-01,9.317310319760038206383e-01,2.556228477956094512887e-04,1.614496751833794268608e-05,1.614496751858518605135e-05,9.331989256800379013007e-01,9.108609963403199118775e-17,0,nan,1.500068398629200475499e-01
45,9.316032205521059816888e-01,9.301404908515018554738e-01,2.482139122687189555935e-04,1.573189871290388003991e-05,1.573189871315112340518e-05,9.316032205521061096247e-01,1.373286969504780271186e-16,0,nan,1.546160667967398309714e-01
46,9.300163838953674488863e-01,9.285590849248933631443e-01,2.411112060545422079122e-04,1.533307515887123945807e-05,1.533307515911848282334e-05,9.300163838953676073425e-01,1.703799527112242090781e-16,0,nan,1.592084223862700492655e-01
47,9.284385293218659906955e-01,9.269869031142446980098e-01,2.342983855520024085491e-04,1.494789900442933016415e-05,1.494789900467657353024e-05,9.284385293218662014102e-01,2.269559971584379627421e-16,0,nan,1.637823110476356455804e-01
48,9.268697539214687530773e-01,9.254240197289457237062e-01,2.277601712843239427551e-04,1.457580050509834823858e-05,1.457580050534559160467e-05,9.268697539214689062751e-01,1.652851075612742422029e-16,0,nan,1.683362717122283075746e-01
49,9.253101396433035530364e-01,9.238704956942280777099e-01,2.214822664289796725044e-04,1.421623670038600734808e-05,1.421623670063325071417e-05,9.253101396433037464039e-01,2.089758332674605863797e-16,0,nan,1.728689687205047272321e-01
50,9.237597545610135574279e-01,9.223263796736133057763e-01,2.154512824953588512766e-04,1.386869013462737859543e-05,1.386869013487462196152e-05,9.237597545610137241782e-01,1.805126206299311502479e-16,0,nan,1.773791833010564059498e-01
51,9.222186540323656922524e-01,9.207917090984324426373e-01,2.096546714450981083765e-04,1.353266762462729252894e-05,1.353266762487453589504e-05,9.222186540323658350419e-01,1.548325069027823531587e-16,0,nan,1.818658056011665920612e-01
52,9.206868817627099632617e-01,9.192665111126655519413e-01,2.040806636270716153424e-04,1.320769907569157793903e-05,1.320769907593882130512e-05,9.206868817627100550394e-01,9.968395957286154927346e-17,0,nan,1.863278272362057148994e-01
53,9.191644707808519498826e-01,9.177508034405552628243e-01,1.987182109668804175803e-04,1.289333634680975150962e-05,1.289333634705699487571e-05,9.191644707808520687112e-01,1.292788852069789000989e-16,0,nan,1.907643343264779893661e-01
54,9.176514443350718419623e-01,9.162445951837324686906e-01,1.935569349104786534841e-04,1.258915216510242828184e-05,1.258915216534967164793e-05,9.176514443350719266385e-01,9.227489390862787092338e-17,0,nan,1.951745009915075971965e-01
55,9.161478167162772079379e-01,9.147478875539510889681e-01,1.885870786743802874824e-04,1.229473908913738237599e-05,1.229473908938462574209e-05,9.161478167162772568897e-01,5.343212874007255898103e-17,0,nan,1.995575832731693941143e-01
56,9.146535940146139909146e-01,9.132606745469618036992e-01,1.837994634016163972109e-04,1.200970852032517896178e-05,1.200970852057242232787e-05,9.146535940146139947635e-01,4.208060557035371104370e-18,0,nan,2.039129134605263241503e-01
57,9.131687748152610417662e-01,9.117829435625315337433e-01,1.791854478639485249111e-04,1.173368976130491411049e-05,1.173368976155215747659e-05,9.131687748152609930856e-01,5.330961689359944964279e-17,0,nan,2.082398947906763535026e-01
58,9.116933508385995921230e-01,9.103146759751618022349e-01,1.747368913875598676214e-04,1.146632912000725821876e-05,1.146632912025450158486e-05,9.116933508385995505981e-01,4.554705062617719393998e-17,0,nan,2.125379965013454948078e-01
59,9.102273075294681214942e-01,9.088558476596354518406e-01,1.704461197120045061074e-04,1.120728905792009875061e-05,1.120728905816734211670e-05,9.102273075294680292828e-01,1.013058979961517655788e-16,0,nan,2.168067492123603325868e-01
60,9.087706245997794196612e-01,9.074064294751502668390e-01,1.663058935211856925725e-04,1.095624738096987593029e-05,1.095624738121711929639e-05,9.087706245997793137888e-01,1.165006210338670073913e-16,0,nan,2.210457406144834739361e-01
61,9.073232765283897327535e-01,9.059663877114618735220e-01,1.623093794109445163679e-04,1.071289647136027433218e-05,1.071289647160751769827e-05,9.073232765283896064440e-01,1.392111900598960503628e-16,0,nan,2.252546114454072386391e-01
62,9.058852330217563864068e-01,9.045356845001466528089e-01,1.584501230808315059824e-04,1.047694255866969847860e-05,1.047694255891694184469e-05,9.058852330217562838412e-01,1.132213240467575258408e-16,0,nan,2.294330517339411797172e-01
63,9.044564594386061973097e-01,9.031142781938288344179e-01,1.547220245582044614839e-04,1.024810502849514982444e-05,1.024810502874239319053e-05,9.044564594386061346970e-01,6.922685421463119665918e-17,0,nan,2.335807972946282801212e-01
64,9.030369171815496587286e-01,9.017021237159592583765e-01,1.511193152811391455067e-04,1.002611576693573748271e-05,1.002611576718298084881e-05,9.030369171815496196973e-01,4.322223982968259803709e-17,0,nan,2.376976264561512906006e-01
65,9.016265640583186469215e-01,9.002991728835130214037e-01,1.476365368830916386501e-04,9.810718539230817735524e-06,9.810718539478061101618e-06,9.016265640583185959640e-01,5.651730343597407431325e-17,0,nan,2.417833570079663818033e-01
66,9.002253546150714713647e-01,8.989053747047661691028e-01,1.442685215369724845422e-04,9.601668400901373853404e-06,9.601668401148617219498e-06,9.002253546150713807796e-01,1.006249058047218649081e-16,0,nan,2.458378433506132895123e-01
67,8.988332404439975942267e-01,8.975206756541279640160e-01,1.410103737295109330059e-04,9.398731139786052418877e-06,9.398731140033295784972e-06,8.988332404439975470639e-01,5.247112854863087897348e-17,0,nan,2.498609738361061412086e-01
68,8.974501704672632751425e-01,8.961450199258378379596e-01,1.378574533486568581767e-04,9.201682747412885596622e-06,9.201682747660128962716e-06,8.974501704672631769680e-01,1.093927105361707614774e-16,0,nan,2.538526682857099890981e-01
69,8.960760911991635380147e-01,8.947783496681804837891e-01,1.348053599774319088764e-04,9.010308918201739310986e-06,9.010308918448982677080e-06,8.960760911991634571874e-01,9.020134869420318358296e-17,0,nan,2.578128756732443741721e-01
70,8.947109469881917576117e-01,8.934206051997389819164e-01,1.318499182972592236943e-04,8.824404575050564550614e-06,8.824404575297807916708e-06,8.947109469881916726645e-01,9.494378100568875642371e-17,0,nan,2.617415719628611101965e-01
71,8.933546802405903930477e-01,8.920717252090755167160e-01,1.289871645124463896788e-04,8.643773419917325086568e-06,8.643773420164568452663e-06,8.933546802405902603956e-01,1.484876485651553148691e-16,0,nan,2.656387580909683656793e-01
72,8.920072316268192746946e-01,8.907316469391159952096e-01,1.262133337153079954839e-04,8.468227508070292554891e-06,8.468227508317535920985e-06,8.920072316268191879585e-01,9.723707468229065345794e-17,0,nan,2.695044580826796580856e-01
73,8.906685402722583910773e-01,8.894003063574111855871e-01,1.235248481184660555399e-04,8.297586844739729121101e-06,8.297586844986972487195e-06,8.906685402722582521368e-01,1.559957516424081426891e-16,0,nan,2.733387172938125176443e-01
74,8.893385439333519881799e-01,8.880776383133497375866e-01,1.209183060872349663555e-04,8.131679002963654092024e-06,8.131679003210897458119e-06,8.893385439333518168218e-01,1.926804528267199199593e-16,0,nan,2.771416007700593600745e-01
75,8.880171791603062025899e-01,8.867635766833139587817e-01,1.183904719107685588808e-04,7.970338761479828793286e-06,7.970338761727072159380e-06,8.880171791603059945315e-01,2.342954638520673635986e-16,0,nan,2.809131917155351761334e-01
76,8.867043814473586360592e-01,8.854580545046868422787e-01,1.159382662558623993440e-04,7.813407761573121266807e-06,7.813407761820364632902e-06,8.867043814473584200861e-01,2.435682931966365872921e-16,0,nan,2.846535900634187665878e-01
77,8.854000853715590091397e-01,8.841610040995493413618e-01,1.135587572520441918674e-04,7.660734181843645988977e-06,7.660734182090889355071e-06,8.854000853715587412334e-01,3.025822577244738607096e-16,0,nan,2.883629111419082511551e-01
78,8.841042247209233151395e-01,8.828723571888374976879e-01,1.112491521608741049517e-04,7.512172429914860068557e-06,7.512172430162103434238e-06,8.841042247209230244649e-01,3.287786601575377527994e-16,0,nan,2.920412844291634843995e-01
79,8.828167326127570602168e-01,8.815920449976720751906e-01,1.090067895862845685217e-04,7.367582850152998516802e-06,7.367582850400241882483e-06,8.828167326127567827694e-01,3.142751215395704261351e-16,0,nan,2.956888523913432636613e-01
80,8.815375416028790045431e-01,8.803199983525130667417e-01,1.068291321863259541566e-04,7.226831446518952388910e-06,7.226831446766195754591e-06,8.815375416028786790656e-01,3.692156905630365698459e-16,0,nan,2.993057693982376919783e-01
81,8.802665837864199760432e-01,8.790561477707447002317e-01,1.047137598499181985715e-04,7.089789619721514650015e-06,7.089789619968758015696e-06,8.802665837864196103960e-01,4.153823278147451406382e-16,0,nan,3.028922007113697919579e-01
82,8.790037908908197028524e-01,8.778004235432477209145e-01,1.026583633051417461745e-04,6.956333917886605483747e-06,6.956333918133848849428e-06,8.790037908908193482098e-01,4.034596145035948815963e-16,0,nan,3.064483215397908045087e-01
83,8.777490943615950946821e-01,8.765527558104739824785e-01,1.006607381282800931418e-04,6.826345800000367966487e-06,6.826345800247611332168e-06,8.777490943615947629705e-01,3.779117025614260435550e-16,0,nan,3.099743161591099484243e-01
84,8.765024254414098825450e-01,8.753130746324975230976e-01,9.871877912526540204717e-05,6.699711411425404777401e-06,6.699711411672648143082e-06,8.765024254414095071400e-01,4.282988743973534530821e-16,0,nan,3.134703770896024525698e-01
85,8.752637152429348921245e-01,8.740813100534814417131e-01,9.683047505940983252656e-05,6.576321370828635284730e-06,6.576321371075878650411e-06,8.752637152429345042512e-01,4.431502419805358056338e-16,0,nan,3.169367043295187472227e-01
86,8.740328948159518107630e-01,8.728573921609679153732e-01,9.499390370134338206729e-05,6.456070567896522762998e-06,6.456070568143766128678e-06,8.740328948159513877073e-01,4.840271918975410680984e-16,0,nan,3.203735046399818547024e-01
87,8.728098952091172257894e-01,8.716412511403641705243e-01,9.320722717893468869190e-05,6.338857971248458803535e-06,6.338857971495702169216e-06,8.728098952091168410603e-01,4.407937433091358952246e-16,0,nan,3.237809908780935367017e-01
88,8.715946475267747350912e-01,8.704328173249747946372e-01,9.146868760668376824604e-05,6.224586445992672463398e-06,6.224586446239915829079e-06,8.715946475267743626678e-01,4.272897353208337167243e-16,0,nan,3.271593813751070744991e-01
89,8.703870829811714004975e-01,8.692320212418986891123e-01,8.977660297562625247328e-05,6.113162580400288734642e-06,6.113162580647532100323e-06,8.703870829811710691654e-01,3.806722208890338115717e-16,0,nan,3.305088993567223177336e-01
90,8.691871329404108337258e-01,8.680387936540916449246e-01,8.812936328622818162179e-05,6.004496521203188738950e-06,6.004496521450432104631e-06,8.691871329404105407201e-01,3.371030541179161265938e-16,0,nan,3.338297724027670232547e-01
91,8.679947289724484482676e-01,8.668530655988675448498e-01,8.652542690805268177038e-05,5.898501817049216698204e-06,5.898501817296460063884e-06,8.679947289724482115320e-01,2.727384584955519073066e-16,0,nan,3.371222319436999747568e-01
92,8.668098028854134273757e-01,8.656747684230956529916e-01,8.496331715119008945169e-05,5.795095269674953111872e-06,5.795095269922196477552e-06,8.668098028854132318399e-01,2.255810457575193432115e-16,0,nan,3.403865127915489464700e-01
93,8.656322867645200869191e-01,8.645038338153306911593e-01,8.344161903554513186556e-05,5.694196792381190523142e-06,5.694196792628433888823e-06,8.656322867645199195725e-01,1.933229708293693972516e-16,0,nan,3.436228527030495750766e-01
94,8.644621130058128821716e-01,8.633401938350936388744e-01,8.195897624508862181454e-05,5.595729275419901256216e-06,5.595729275667144621896e-06,8.644621130058127227939e-01,1.843663440624349043598e-16,0,nan,3.468314919729023967790e-01
95,8.632992143469710999426e-01,8.621837809395105356458e-01,8.051408825512220151825e-05,5.499618457923667926483e-06,5.499618458170911292164e-06,8.632992143469709074967e-01,2.229191019961134748789e-16,0,nan,3.500126730552001775589e-01
96,8.621435238953830682007e-01,8.610345280074954699145e-01,7.910570762145587989140e-05,5.405792806029502081879e-06,5.405792806276745447560e-06,8.621435238953828297304e-01,2.766015880519726268778e-16,0,nan,3.531666402112063405500e-01
97,8.609949751536848383537e-01,8.598923683616545021735e-01,7.773263742119542924087e-05,5.314183396868720047202e-06,5.314183397115963412883e-06,8.609949751536845526123e-01,3.318735774358623304629e-16,0,nan,3.562936391817857754343e-01
98,8.598535020429438624490e-01,8.587572357880738360691e-01,7.639372883556507716961e-05,5.224723808113082887803e-06,5.224723808360326253484e-06,8.598535020429436090709e-01,2.946758338575772206634e-16,0,nan,3.593939168828980363713e-01
99,8.587190389236560861264e-01,8.576290645541442270172e-01,7.508787886586404407187e-05,5.137350012784964875885e-06,5.137350013032208241566e-06,8.587190389236558115522e-01,3.197485879969699197244e-16,0,nan,3.624677211226708423597e-01
100,8.575915206147113334367e-01,8.565077894245605172330e-01,7.381402817427353441072e-05,5.052000279055658560940e-06,5.052000279302901926621e-06,8.575915206147110742582e-01,3.022167583313835085215e-16,0,nan,3.655153003386598951690e-01
101,8.564708824104734219418e-01,8.553933456756293018941e-01,7.257115904180885823786e-05,4.968615074771634671044e-06,4.968615075018878036725e-06,8.564708824104731706237e-01,2.934344514723303321027e-16,0,nan,3.685369033540050970690e-01
102,8.553570600961083458813e-01,8.542856691080048525677e-01,7.135829343623652986838e-05,4.887136976462948380028e-06,4.887136976710191745709e-06,8.553570600961081281735e-01,2.545227091603447912016e-16,0,nan,3.715327791512620000643e-01
103,8.542499899612867597654e-01,8.531846960579678729175e-01,7.017449118326920385394e-05,4.807510582601908427538e-06,4.807510582849151793219e-06,8.542499899612864931058e-01,3.121563095773574208491e-16,0,nan,3.745031766627784613598e-01
104,8.531496088123762255861e-01,8.520903634073501153878e-01,6.901884823480005514406e-05,4.729682430892912644773e-06,4.729682431140156010454e-06,8.531496088123759267800e-01,3.502388275755726888379e-16,0,nan,3.774483445765488613905e-01
105,8.520558539832328026620e-01,8.510026085922057781374e-01,6.789049502836306795622e-05,4.653600919386697426888e-06,4.653600919633940792569e-06,8.520558539832324677519e-01,3.930611467723839910704e-16,0,nan,3.803685311565589251205e-01
106,8.509686633446915671186e-01,8.499213696103169457530e-01,6.678859493238636704220e-05,4.579216231223536982795e-06,4.579216231470780348476e-06,8.509686633446912517242e-01,3.706298781160644963021e-16,0,nan,3.832639840766844676842e-01
107,8.498879753128507630322e-01,8.488465850276224466953e-01,6.571234277217434972652e-05,4.506480262820876009211e-06,4.506480263068119374892e-06,8.498879753128504928490e-01,3.179044641547389074016e-16,0,nan,3.861349502672786128290e-01
108,8.488137288562362936517e-01,8.477781939836439573099e-01,6.466096343187759720281e-05,4.435346555330938149697e-06,4.435346555578181515378e-06,8.488137288562360380510e-01,3.011269180434625947260e-16,0,nan,3.889816757736293055504e-01
109,8.477458635019280430711e-01,8.467161361959879561923e-01,6.363371052802942313094e-05,4.365770229203482535241e-06,4.365770229450725900921e-06,8.477458635019277871452e-01,3.018899104479338366718e-16,0,nan,3.918044056255253600131e-01
110,8.466843193407239676063e-01,8.456603519639872557079e-01,6.262986515050493945203e-05,4.297707921697897334724e-06,4.297707921945140700404e-06,8.466843193407236735164e-01,3.473429619148823609870e-16,0,nan,3.946033837172181600204e-01
111,8.456290370314120119488e-01,8.446107821715496122295e-01,6.164873466703363606954e-05,4.231117727197265829301e-06,4.231117727444509194982e-06,8.456290370314117098359e-01,3.572641455450205086346e-16,0,nan,3.973788526971075132563e-01
112,8.445799578042160193903e-01,8.435673682892703695302e-01,6.068965158763798183674e-05,4.165959140185101658672e-06,4.165959140432345024353e-06,8.445799578042157720295e-01,2.928801747742978711796e-16,0,nan,4.001310538665279852022e-01
113,8.435370234634765873594e-01,8.425300523758660897755e-01,5.975197248560478298140e-05,4.102193000752938519185e-06,4.102193001000181884865e-06,8.435370234634763088278e-01,3.301947992370319735860e-16,0,nan,4.028602270870474902234e-01
114,8.425001763896232676032e-01,8.414987770789785770376e-01,5.883507697180663323483e-05,4.039781442514040666290e-06,4.039781442761284031971e-06,8.425001763896229903727e-01,3.290568990650695730640e-16,0,nan,4.055666106957246110586e-01
115,8.414693595404927339843e-01,8.404734856354004746137e-01,5.793836671939495413112e-05,3.978687842805322059437e-06,3.978687843052565425117e-06,8.414693595404924292692e-01,3.621225385359831392709e-16,0,nan,4.082504414278182847781e-01
116,8.404445164520407685060e-01,8.394541218707637364460e-01,5.706126453606561337450e-05,3.918876775065676960255e-06,3.918876775312920325936e-06,8.404445164520404947992e-01,3.256691347091257093332e-16,0,nan,4.109119543464571708139e-01
117,8.394255912384956941352e-01,8.384406301987353815619e-01,5.620321348127654600631e-05,3.860313963285063891616e-06,3.860313963532307257297e-06,8.394255912384953826439e-01,3.710767069842469725949e-16,0,nan,4.135513827788249921339e-01
118,8.384125285919947767610e-01,8.374329556197583901422e-01,5.536367602595448017598e-05,3.802966238424115730373e-06,3.802966238671359096261e-06,8.384125285919944693897e-01,3.666110720170545686104e-16,0,nan,4.161689582584286639297e-01
119,8.374052737817453406777e-01,8.364310437193729352856e-01,5.454213325237814467455e-05,3.746801496709522063768e-06,3.746801496956765429656e-06,8.374052737817450720666e-01,3.207659381224442470284e-16,0,nan,4.187649104730614973578e-01
120,8.364037726527467908610e-01,8.354348406661546988516e-01,5.373808409206878930940e-05,3.691788659715253791879e-06,3.691788659962497157766e-06,8.364037726527465150942e-01,3.297053786558891987700e-16,0,nan,4.213394672180814665846e-01
121,8.354079716241086250861e-01,8.344442932092974718472e-01,5.295104459964352481903e-05,3.637897636144491650344e-06,3.637897636391735016232e-06,8.354079716241083810864e-01,2.920725049385216778759e-16,0,nan,4.238928543546562936685e-01
122,8.344178176869977425767e-01,8.334593486758743452469e-01,5.218054726071674482901e-05,3.585099285231591807726e-06,3.585099285478835173613e-06,8.344178176869974619852e-01,3.362722083488665413510e-16,0,nan,4.264252957726526117226e-01
123,8.334332584022440260085e-01,8.324799549677999177533e-01,5.142614033204082557641e-05,3.533365381687498303623e-06,3.533365381934741669510e-06,8.334332584022437339245e-01,3.504588547708579877590e-16,0,nan,4.289370133578535956203e-01
124,8.324542418976339508419e-01,8.315060605585233854953e-01,5.068738721219141655354e-05,3.482668582116123830464e-06,3.482668582363367196351e-06,8.324542418976336277496e-01,3.881201285780831793733e-16,0,nan,4.314282269632261520816e-01
125,8.314807168649173130248e-01,8.305376144894730527923e-01,4.996386584119619731018e-05,3.432982392832809304995e-06,3.432982393080052670883e-06,8.314807168649169569186e-01,4.282795696039181133508e-16,0,nan,4.338991543839594685814e-01
126,8.305126325565523881522e-01,8.295745663662763558222e-01,4.925516812760329596676e-05,3.384281139019610261794e-06,3.384281139266853627682e-06,8.305126325565520840877e-01,3.661166457366981220366e-16,0,nan,4.363500113360260377541e-01
127,8.295499387822125036962e-01,8.286168663547753832077e-01,4.856089940157073003817e-05,3.336539935155455148139e-06,3.336539935402698514026e-06,8.295499387822122429998e-01,3.142624695468539592071e-16,0,nan,4.387810114380278687278e-01
128,8.285925859050746744572e-01,8.276644651768571003814e-01,4.788067789264040529725e-05,3.289734656662332988004e-06,3.289734656909576353892e-06,8.285925859050743809094e-01,3.542727067486455659854e-16,0,nan,4.411923661961002785252e-01
129,8.276405248379107293388e-01,8.267173141061153751608e-01,4.721413423093613203671e-05,3.243841912711707878838e-06,3.243841912958951244725e-06,8.276405248379104388269e-01,3.510122612403329772667e-16,0,nan,4.435842849916672911415e-01
130,8.266937070389999142606e-01,8.257753649633645665062e-01,4.656091097059955164757e-05,3.198839020138165010135e-06,3.198839020385408376023e-06,8.266937070389996330727e-01,3.401354468286165595895e-16,0,nan,4.459569750718551758742e-01
131,8.257520845078792914862e-01,8.248385701120160007349e-01,4.592066213433980026396e-05,3.154703978409886239933e-06,3.154703978657129605820e-06,8.257520845078790406018e-01,3.038253095814641859146e-16,0,nan,4.483106415423736368722e-01
132,8.248156097809488107586e-01,8.239068824533348767147e-01,4.529305277804098749181e-05,3.111415445608154474363e-06,3.111415445855397840251e-06,8.248156097809486094223e-01,2.440986094868261686379e-16,0,nan,4.506454873626968249097e-01
133,8.238842359269458182069e-01,8.229802554215899235146e-01,4.467775857442760997371e-05,3.068952715370416580821e-06,3.068952715617659946708e-06,8.238842359269456150817e-01,2.465458958401171721062e-16,0,nan,4.529617133433804996288e-01
134,8.229579165423027697912e-01,8.220586429791091331865e-01,4.407446541484483746679e-05,3.027295694753689041728e-06,3.027295695000932407615e-06,8.229579165423025538181e-01,2.624351360110050132681e-16,0,nan,4.552595181453618220966e-01
135,8.220366057464016940060e-01,8.211419996112514496645e-01,4.348286902826096155640e-05,2.986424882977255123545e-06,2.986424883224498489433e-06,8.220366057464015026443e-01,2.327897347952490810895e-16,0,nan,4.575390982811025983453e-01
136,8.211202581767372832289e-01,8.202302803213078474798e-01,4.290267461665111093113e-05,2.946321351005583441727e-06,2.946321351252826807614e-06,8.211202581767370762547e-01,2.520631937483314223186e-16,0,nan,4.598006481174405635226e-01
137,8.202088289839994939001e-01,8.193234406253399049191e-01,4.233359650596423265338e-05,2.906966721934301652589e-06,2.906966722181545018477e-06,8.202088289839992718555e-01,2.707171601652717393082e-16,0,nan,4.620443598800204195679e-01
138,8.193022738270869798072e-01,8.184214365469663077235e-01,4.177535781192055303188e-05,2.868343152143921096431e-06,2.868343152391164462318e-06,8.193022738270867083772e-01,3.312941054268710467620e-16,0,nan,4.642704236591924356684e-01
139,8.184005488680603512819e-01,8.175242246121048328433e-01,4.122769011992591196578e-05,2.830433313187650242959e-06,2.830433313434893608847e-06,8.184005488680600305207e-01,3.919367028449398112559e-16,0,nan,4.664790274172629298323e-01
140,8.175036107670449192497e-01,8.166317618436802483473e-01,4.069033317842975517427e-05,2.793220374381316642036e-06,2.793220374628560007924e-06,8.175036107670445637940e-01,4.348062535355126512590e-16,0,nan,4.686703569969969725303e-01
141,8.166114166770910287596e-01,8.157440057563024593534e-01,4.016303460508607050850e-05,2.756687986064914606396e-06,2.756687986312157972284e-06,8.166114166770906645761e-01,4.459691626891478365317e-16,0,nan,4.708445961312738717926e-01
142,8.157239242389999756000e-01,8.148609143509252250581e-01,3.964554960511443563225e-05,2.720820263506774261736e-06,2.720820263754017627623e-06,8.157239242389996084891e-01,4.500430166322199182661e-16,0,nan,4.730019264538053944959e-01
143,8.148410915761226114284e-01,8.139824461094885554857e-01,3.913764070128610042683e-05,2.685601771422715191544e-06,2.685601771669958557432e-06,8.148410915761223003708e-01,3.817402024785249551392e-16,0,nan,4.751425275108300803645e-01
144,8.139628772891378538645e-01,8.131085599895541138338e-01,3.863907747499407645965e-05,2.651017509083883412378e-06,2.651017509331126778266e-06,8.139628772891375631357e-01,3.571769925432541916188e-16,0,nan,4.772665767737067862603e-01
145,8.130892404508165416388e-01,8.122392154189363999706e-01,3.814963631789082977853e-05,2.617052895988161056164e-06,2.617052896235404422051e-06,8.130892404508162742745e-01,3.288252290568814177992e-16,0,nan,4.793742496523266160343e-01
146,8.122201406007774071583e-01,8.113743722903365984678e-01,3.766910019360652168856e-05,2.583693758071288250428e-06,2.583693758318531616315e-06,8.122201406007771560028e-01,3.092208881578512155332e-16,0,nan,4.814657195092796265832e-01
147,8.113555377402398294251e-01,8.105139909559833100161e-01,3.719725840908451452197e-05,2.550926314434887737204e-06,2.550926314682131103092e-06,8.113555377402396001163e-01,2.826242612694150106566e-16,0,nan,4.835411576747053748844e-01
148,8.104953923267786963791e-01,8.096580322222834968926e-01,3.673390639509432022202e-05,2.518737164569686391146e-06,2.518737164816929757033e-06,8.104953923267785036080e-01,2.378436053960939865459e-16,0,nan,4.856007334617679879784e-01
149,8.096396652690859285784e-01,8.088064573444903038180e-01,3.627884549550655906854e-05,2.487113276053219135515e-06,2.487113276300462501402e-06,8.096396652690857166710e-01,2.617304014395884729591e-16,0,nan,4.876446141826975595604e-01
150,8.087883179217425499985e-01,8.079592280213885313600e-01,3.583188276493252518418e-05,2.456041972702245830085e-06,2.456041972949489195972e-06,8.087883179217423551674e-01,2.408926119213517562829e-16,0,nan,4.896729651653410350187e-01
151,8.079413120800060799098e-01,8.071163063900029799314e-01,3.539283077435352667461e-05,2.425510923161065038066e-06,2.425510923408308403954e-06,8.079413120800058964628e-01,2.270548675277810549885e-16,0,nan,4.916859497701779656645e-01
152,8.070986099746159103674e-01,8.062776550203325509614e-01,3.496150742438283885247e-05,2.395508129907704393327e-06,2.395508130154947759215e-06,8.070986099746156754208e-01,2.911002545091710592669e-16,0,nan,4.936837294077467980387e-01
153,8.062601742666203330501e-01,8.054432369101118815991e-01,3.453773576582048348993e-05,2.366021918660835469589e-06,2.366021918908078835476e-06,8.062601742666201074818e-01,2.797710580096402082031e-16,0,nan,4.956664635564396219011e-01
154,8.054259680422288791846e-01,8.046130154796053979283e-01,3.412134382717959849912e-05,2.337040928171047995099e-06,2.337040928418291360987e-06,8.054259680422286951955e-01,2.284370208698603881153e-16,0,nan,4.976343097806282086330e-01
155,8.045959548076918599335e-01,8.037869545664342307845e-01,3.371216444887685236478e-05,2.308554100380804649080e-06,2.308554100628048014968e-06,8.045959548076916273180e-01,2.891085578007448130807e-16,0,nan,4.995874237490757625282e-01
156,8.037700984842097717831e-01,8.029650184204378815522e-01,3.331003512379530055386e-05,2.280550670938138756672e-06,2.280550671185382122560e-06,8.037700984842095404143e-01,2.878543803069230488214e-16,0,nan,5.015259592535986071923e-01
157,8.029483634028760086210e-01,8.021471716985756339469e-01,3.291479784394390995595e-05,2.253020160049859418159e-06,2.253020160297102784046e-06,8.029483634028757971473e-01,2.633713989366358264293e-16,0,nan,5.034500682279518669459e-01
158,8.021307142996536576618e-01,8.013333794598653803121e-01,3.252629895294787731414e-05,2.225952363660580739519e-06,2.225952363907824105406e-06,8.021307142996534255883e-01,2.893212675731378554070e-16,0,nan,5.053599007668973107539e-01
159,8.013171163103889327317e-01,8.005236071603653025264e-01,3.214438900412054690592e-05,2.199337344944565891331e-06,2.199337345191809257218e-06,8.013171163103886762637e-01,3.200580877173022567731e-16,0,nan,5.072556051454280796127e-01
160,8.005075349658632433147e-01,7.997178206481970752506e-01,3.176892262387652950804e-05,2.173165426097938910557e-06,2.173165426345182276445e-06,8.005075349658629717221e-01,3.392755624957368080084e-16,0,nan,5.091373278381242971705e-01
161,7.997019361868851206054e-01,7.989159861586138111633e-01,3.139975838025934023729e-05,2.147427180419345599945e-06,2.147427180666588965832e-06,7.997019361868848553554e-01,3.316861564238998421098e-16,0,nan,5.110052135386108830713e-01
162,7.989002862794236659028e-01,7.981180703091127481841e-01,3.103675865636620062085e-05,2.122113424667686874354e-06,2.122113424914930240241e-06,7.989002862794233929006e-01,3.417223797768984522559e-16,0,nan,5.128594051790950850839e-01
163,7.981025519297846315681e-01,7.973240400945946770861e-01,3.067978952846391415350e-05,2.097215211686031648490e-06,2.097215211933275014377e-06,7.981025519297843280999e-01,3.802370852529128280467e-16,0,nan,5.147000439499598382627e-01
164,7.973087001998304668149e-01,7.965338628825697764313e-01,3.032872064859841519512e-05,2.072723823281301202487e-06,2.072723823528544568375e-06,7.973087001998301656235e-01,3.777600362832931349543e-16,0,nan,5.165272693193932954255e-01
165,7.965186985222455495759e-01,7.957475064084126303854e-01,2.998342513151127545780e-05,2.048630763349767805021e-06,2.048630763597011170908e-06,7.965186985222452168342e-01,4.177449284657420810989e-16,0,nan,5.183412190530364887977e-01
166,7.957325146958468264913e-01,7.949649387706646530560e-01,2.964377944568317492616e-05,2.024927751238812965923e-06,2.024927751486056331811e-06,7.957325146958465350035e-01,3.663137407224630761859e-16,0,nan,5.201420292336257088814e-01
167,7.949501168809418594208e-01,7.941861284263875830902e-01,2.930966330833511344494e-05,2.001606715335857825464e-06,2.001606715583101191352e-06,7.949501168809415485258e-01,3.910873982634820550333e-16,0,nan,5.219298342806219030395e-01
168,7.941714735947333902999e-01,7.934110441865649399062e-01,2.898095958422304673646e-05,1.978659786875683379022e-06,1.978659787122926744909e-06,7.941714735947331002758e-01,3.651907563830127720574e-16,0,nan,5.237047669697992710526e-01
169,7.933965537067727558096e-01,7.926396552115554383633e-01,2.865755418807225547913e-05,1.956079293957830456754e-06,1.956079294205073822642e-06,7.933965537067725041121e-01,3.172405188383683064180e-16,0,nan,5.254669584527918381380e-01
170,7.926253264344613747028e-01,7.918719310065964744894e-01,2.833933599050229731460e-05,1.933857755766032763772e-06,1.933857756013276129660e-06,7.926253264344611415451e-01,2.941587524610678174768e-16,0,nan,5.272165382765746422834e-01
171,7.918577613386013069885e-01,7.911078414173586814684e-01,2.802619672730142387615e-05,1.911987876982030455644e-06,1.911987877229273821532e-06,7.918577613386010334443e-01,3.454461413065879495136e-16,0,nan,5.289536344028714671007e-01
172,7.910938283189949959961e-01,7.903473566255511117973e-01,2.771803091191515349887e-05,1.890462542386410002101e-06,1.890462542633653367989e-06,7.910938283189947483644e-01,3.130245330340714408601e-16,0,nan,5.306783732274757484082e-01
173,7.903334976100951925204e-01,7.895904471445794881035e-01,2.741473575102097084136e-05,1.869274811639450919216e-06,1.869274811886694285103e-06,7.903334976100949351850e-01,3.256035413121119501116e-16,0,nan,5.323908795994796884629e-01
174,7.895767397767039508238e-01,7.888370838152537478649e-01,2.711621106306437646622e-05,1.848417914235195745692e-06,1.848417914482439111580e-06,7.895767397767036982589e-01,3.198737796555720346099e-16,0,nan,5.340912768403914264803e-01
175,7.888235257097222508094e-01,7.880872378015491008796e-01,2.682235919964028961437e-05,1.827885244622316934642e-06,1.827885244869560300530e-06,7.888235257097219740125e-01,3.508982752340063202673e-16,0,nan,5.357796867631422740906e-01
176,7.880738266219492471620e-01,7.873408805864170467714e-01,2.653308496960588581550e-05,1.807670357485551407239e-06,1.807670357732794773127e-06,7.880738266219490077702e-01,3.037682912411190670597e-16,0,nan,5.374562296909671650592e-01
177,7.873276140439322556830e-01,7.865979839676489060452e-01,2.624829556581839807901e-05,1.787766963181788801594e-06,1.787766963429032167482e-06,7.873276140439319753625e-01,3.560404419912618630556e-16,0,nan,5.391210244761592236605e-01
178,7.865848598198660335257e-01,7.858585200537901993556e-01,2.596790049439445752484e-05,1.768168923325075033235e-06,1.768168923572318399123e-06,7.865848598198657455616e-01,3.660941262943912627048e-16,0,nan,5.407741885186801364936e-01
179,7.858455361035430186689e-01,7.851224612601062080586e-01,2.569181150639286253272e-05,1.748870246515110809989e-06,1.748870246762354175876e-06,7.858455361035427325480e-01,3.640931203065654667740e-16,0,nan,5.424158377846337191256e-01
180,7.851096153543529743146e-01,7.843897803045988270654e-01,2.541994253182685525603e-05,1.729865084203961624913e-06,1.729865084451204990801e-06,7.851096153543527432169e-01,2.943508633007649947429e-16,0,nan,5.440460868245853280514e-01
181,7.843770703333329263884e-01,7.836604502040741548896e-01,2.515220961591581650365e-05,1.711147726695974656254e-06,1.711147726943218022142e-06,7.843770703333326873219e-01,3.047852723836748998886e-16,0,nan,5.456650487917301248957e-01
182,7.836478740992661728981e-01,7.829344442702603767970e-01,2.488853085749022800828e-05,1.692712599276046614149e-06,1.692712599523289980037e-06,7.836478740992659790970e-01,2.473064047478482729508e-16,0,nan,5.472728354598970437078e-01
183,7.829220000048315863950e-01,7.822117361059762741249e-01,2.462882634946774118061e-05,1.674554258461644597915e-06,1.674554258708887963802e-06,7.829220000048314275051e-01,2.029446463080232289570e-16,0,nan,5.488695572413957738593e-01
184,7.821994216928015442036e-01,7.814922996013496936385e-01,2.437301812132134352322e-05,1.656667388374094177214e-06,1.656667388621337543101e-06,7.821994216928013797844e-01,2.102012030405211255139e-16,0,nan,5.504553232046914323168e-01
185,7.814801130922890415320e-01,7.807761089300853107886e-01,2.412103008346398642243e-05,1.639046797224884140176e-06,1.639046797472127506063e-06,7.814801130922888542361e-01,2.396681913705361152186e-16,0,nan,5.520302410919101756192e-01
186,7.807640484150435433719e-01,7.800631385457821309615e-01,2.387278797347763802861e-05,1.621687413912881824146e-06,1.621687414160125190033e-06,7.807640484150433739111e-01,2.170448292329686328186e-16,0,nan,5.535944173361715508726e-01
187,7.800512021517953531458e-01,7.793533631782997295190e-01,2.362821930411725610547e-05,1.604584284728521400663e-06,1.604584284975764766551e-06,7.800512021517951860702e-01,2.141853692669573314777e-16,0,nan,5.551479570787457439203e-01
188,7.793415490686477209437e-01,7.786467578301733416524e-01,2.338725331302348405347e-05,1.587732570161169909217e-06,1.587732570408413275104e-06,7.793415490686475331056e-01,2.410214451001484017696e-16,0,nan,5.566909641860298118285e-01
189,7.786350642035168023725e-01,7.779432977730761367141e-01,2.314982091408003617051e-05,1.571127541806046532638e-06,1.571127542053289898526e-06,7.786350642035166177328e-01,2.371324365711085079780e-16,0,nan,5.582235412663447852240e-01
190,7.779317228626190239282e-01,7.772429585443305644077e-01,2.291585465035560633069e-05,1.554764579367199305569e-06,1.554764579614442671457e-06,7.779317228626188897582e-01,1.724701730267083060682e-16,0,nan,5.597457896865514124477e-01
191,7.772315006170054108026e-01,7.765457159434663303443e-01,2.268528864857116535614e-05,1.538639167753180092271e-06,1.538639168000423458159e-06,7.772315006170052632969e-01,1.897834885096080986812e-16,0,nan,5.612578095884827430930e-01
192,7.765343732991419889444e-01,7.758515460288244458553e-01,2.245805857503659669008e-05,1.522746894262179221307e-06,1.522746894509422587195e-06,7.765343732991418591112e-01,1.671957026236157644644e-16,0,nan,5.627596999051883804770e-01
193,7.758403169995369275114e-01,7.751604251142095725058e-01,2.223410159300382074440e-05,1.507083445853541973477e-06,1.507083446100785339365e-06,7.758403169995368525930e-01,9.656416207975059361727e-17,0,nan,5.642515583769985698507e-01
194,7.751493080634130894424e-01,7.744723297655861093958e-01,2.201335632138351197186e-05,1.491644606502662374109e-06,1.491644606749905739997e-06,7.751493080634129973394e-01,1.188196565417160781476e-16,0,nan,5.657334815673999742994e-01
195,7.744613230874254350411e-01,7.737872367978213539175e-01,2.179576279477722138496e-05,1.476426254636383127283e-06,1.476426254883626493171e-06,7.744613230874253815357e-01,6.908721664609152798933e-17,0,nan,5.672055648787216961264e-01
196,7.737763389164240557250e-01,7.731051232714729604112e-01,2.158126242477669946823e-05,1.461424360646169468418e-06,1.461424360893412834306e-06,7.737763389164239651399e-01,1.170688310759371050850e-16,0,nan,5.686679025676416372086e-01
197,7.730943326402605064729e-01,7.724259664896202526307e-01,2.136979796248491398353e-05,1.446634984476360685424e-06,1.446634984723604051311e-06,7.730943326402604402281e-01,8.568780023600252215313e-17,0,nan,5.701205877604973650159e-01
198,7.724152815906389912826e-01,7.717497439947412773975e-01,2.116131346221580162564e-05,1.432054273284990058084e-06,1.432054273532233423972e-06,7.724152815906389434692e-01,6.190104849835250172282e-17,0,nan,5.715637124684186512794e-01
199,7.717391633380101811923e-01,7.710764335656314916179e-01,2.095575424632965058895e-05,1.417678459174677194473e-06,1.417678459421920560361e-06,7.717391633380101495336e-01,4.102254354909638477591e-17,0,nan,5.729973676022671751117e-01
200,7.710659556885083310007e-01,7.704060132143660810655e-01,2.075306687116461517177e-05,1.403503856991252692656e-06,1.403503857238496058544e-06,7.710659556885082659486e-01,8.436649273542785120677e-17,0,nan,5.744216429873934858029e-01
201,7.703956366809304734389e-01,7.697384611833051337726e-01,2.055319909402556785270e-05,1.389526862187822719159e-06,1.389526862435066085047e-06,7.703956366809304431354e-01,3.933491997894118969194e-17,0,nan,5.758366273782055030353e-01
202,7.697281845837581348846e-01,7.690737559421403357618e-01,2.035609984119286334009e-05,1.375743948752101517630e-06,1.375743948999344883517e-06,7.697281845837581138511e-01,2.732590876556374744755e-17,0,nan,5.772424084725571900791e-01
203,7.690635778922197962615e-01,7.684118761849831891197e-01,2.016171917691545820615e-05,1.362151667194874760316e-06,1.362151667442118126204e-06,7.690635778922197701322e-01,3.397543858274164355344e-17,0,nan,5.786390729259471710092e-01
204,7.684017953253946542347e-01,7.677528008274937532107e-01,1.997000827335392642654e-05,1.348746642597583888683e-06,1.348746642844827254571e-06,7.684017953253946841045e-01,3.887259248181052493113e-17,0,nan,5.800267063655371592673e-01
205,7.677428158233570165692e-01,7.670965090040509082314e-01,1.978091938144082901224e-05,1.335525572717070554965e-06,1.335525572964313920853e-06,7.677428158233570774471e-01,7.929472048497543367334e-17,0,nan,5.814053934039897548352e-01
206,7.670866185443602214278e-01,7.664429800649613655494e-01,1.959440580262606859476e-05,1.322485226145583758430e-06,1.322485226392827124318e-06,7.670866185443602427324e-01,2.777335984529122527363e-17,0,nan,5.827752176531213720899e-01
207,7.664331828620600806090e-01,7.657921935737085350482e-01,1.941042186147722982379e-05,1.309622440524244001673e-06,1.309622440771487367561e-06,7.664331828620601205077e-01,5.205755810111809376526e-17,0,nan,5.841362617373757397886e-01
208,7.657824883627778467243e-01,7.651441293042402502778e-01,1.922892287910545015693e-05,1.296934120808224276521e-06,1.296934121055467642409e-06,7.657824883627778334429e-01,1.734366718327924379405e-17,0,nan,5.854886073071235729794e-01
209,7.651345148428007059138e-01,7.644987672382947963001e-01,1.904986514738862316596e-05,1.284417237581932185772e-06,1.284417237829175551659e-06,7.651345148428006816277e-01,3.174099219490178358793e-17,0,nan,5.868323350517766372517e-01
210,7.644892423057211283677e-01,7.638560875627651292064e-01,1.887320590396493267482e-05,1.272068825422604174099e-06,1.272068825669847539987e-06,7.644892423057211024552e-01,3.389509032756423221164e-17,0,nan,5.881675247127335304990e-01
211,7.638466509598130782521e-01,7.632160706670996219714e-01,1.869890330797031389724e-05,1.259885981310715951140e-06,1.259885981557959317027e-06,7.638466509598131010204e-01,2.980735150646547527864e-17,0,nan,5.894942550961454781752e-01
212,7.632067212154456381512e-01,7.625786971407408909585e-01,1.852691641649531453764e-05,1.247865863085719409991e-06,1.247865863332962775879e-06,7.632067212154456564742e-01,2.400793416209003719979e-17,0,nan,5.908126040855128218712e-01
213,7.625694336825326047347e-01,7.619439477705994834267e-01,1.835720516173645723215e-05,1.236005687945631865491e-06,1.236005688192875231378e-06,7.625694336825326143841e-01,1.265379768570445682494e-17,0,nan,5.921226486541053497586e-01
214,7.619347691680186107632e-01,7.613118035385647575097e-01,1.818973032881963143999e-05,1.224302730989093386309e-06,1.224302731236336752197e-06,7.619347691680185752014e-01,4.667306532861818187819e-17,0,nan,5.934244648772172614818e-01
215,7.613027086734003301416e-01,7.606822456190502901308e-01,1.802445353427254701696e-05,1.212754323798520096763e-06,1.212754324045763462651e-06,7.613027086734002929535e-01,4.884802601195860590583e-17,0,nan,5.947181279442499344775e-01
216,7.606732333922830990858e-01,7.600552553765744789871e-01,1.786133720512501869270e-05,1.201357853063062559482e-06,1.201357853310305925370e-06,7.606732333922830997363e-01,8.551915263144608081779e-19,0,nan,5.960037121706313810411e-01
217,7.600463247079718431820e-01,7.594308143633753394042e-01,1.770034455861619806461e-05,1.190110759240097541700e-06,1.190110759487340907587e-06,7.600463247079718772260e-01,4.479193847707288754719e-17,0,nan,5.972812910095684938794e-01
218,7.594219641910960882925e-01,7.588089043170597181032e-01,1.754143958248895504006e-05,1.179010535254042299718e-06,1.179010535501285665605e-06,7.594219641910960960445e-01,1.020782371172067054220e-17,0,nan,5.985509370636360538588e-01
219,7.588001335972683891740e-01,7.581895071582844813918e-01,1.738458701585165997008e-05,1.168054725231314915543e-06,1.168054725478558281430e-06,7.588001335972684511361e-01,8.165806964714223320227e-17,0,nan,5.998127220962024982683e-01
220,7.581808148647765088768e-01,7.575726049884728974249e-01,1.722975233058976962974e-05,1.157240923270322755651e-06,1.157240923517566121538e-06,7.581808148647766216880e-01,1.487919950430780718079e-16,0,nan,6.010667170427014303164e-01
221,7.575639901123075725664e-01,7.569581800875613275537e-01,1.707690171330822481790e-05,1.146566772245363115331e-06,1.146566772492606481219e-06,7.575639901123076916118e-01,1.571423669718779668541e-16,0,nan,6.023129920217388886942e-01
222,7.569496416367046398577e-01,7.563462149117791133435e-01,1.692600204778829900257e-05,1.136029962643397445707e-06,1.136029962890640811595e-06,7.569496416367047668720e-01,1.677975356881625809485e-16,0,nan,6.035516163460462649680e-01
223,7.563377519107552515720e-01,7.557366920914597718806e-01,1.677702089794193919641e-05,1.125628231432680835431e-06,1.125628231679924201318e-06,7.563377519107553332667e-01,1.080134285117932094609e-16,0,nan,6.047826585332808457351e-01
224,7.557283035810108406949e-01,7.551295944288830552793e-01,1.662992649124761163138e-05,1.115359360962252182527e-06,1.115359361209495548415e-06,7.557283035810109009765e-01,7.976628704330657340474e-17,0,nan,6.060061863166698276984e-01
225,7.551212794656374516222e-01,7.545249048961477633668e-01,1.648468770265231511614e-05,1.105221177891350812642e-06,1.105221178138594178530e-06,7.551212794656374869130e-01,4.673524859394339173733e-17,0,nan,6.072222666555077239415e-01
226,7.545166625522964354289e-01,7.539226066330749764788e-01,1.634127403892491811676e-05,1.095211552147827346716e-06,1.095211552395070712604e-06,7.545166625522964907232e-01,7.328441310986715088680e-17,0,nan,6.084309657455009249117e-01
227,7.539144359960554542255e-01,7.533226829451403760984e-01,1.619965562344626796463e-05,1.085328395914676041309e-06,1.085328396161919407196e-06,7.539144359960555255118e-01,9.455488506031855035039e-17,0,nan,6.096323490289682703065e-01
228,7.533145831173286843807e-01,7.527251173014369856062e-01,1.605980318142266204562e-05,1.075569662643821563369e-06,1.075569662891064929256e-06,7.533145831173287668885e-01,1.095263349140505057877e-16,0,nan,6.108264812048933067108e-01
229,7.527170873998463296317e-01,7.521298933326653335385e-01,1.592168802550873233766e-05,1.065933346096342402686e-06,1.065933346343585768574e-06,7.527170873998463924612e-01,8.347029308524211352429e-17,0,nan,6.120134262388349966782e-01
230,7.521219324886526669260e-01,7.515369948291532598006e-01,1.578528204182749671767e-05,1.056417479408326188611e-06,1.056417479655569554499e-06,7.521219324886526837854e-01,2.241570555769420013263e-17,0,nan,6.131932473726954897948e-01
231,7.515291021881324029508e-01,7.509464057389030333667e-01,1.565055767637470721244e-05,1.047020134181588093704e-06,1.047020134428831459592e-06,7.515291021881323738942e-01,3.866333071867880193088e-17,0,nan,6.143660071343485959915e-01
232,7.509385804600648972595e-01,7.503581101656665586219e-01,1.551748792179578755701e-05,1.037739419598505600882e-06,1.037739419845748966769e-06,7.509385804600648222870e-01,9.983849835154354515757e-17,0,nan,6.155317673471305300512e-01
233,7.503503514217056968860e-01,7.497720923670474491018e-01,1.538604630452360432535e-05,1.028573481560246013142e-06,1.028573481807489379029e-06,7.503503514217056076020e-01,1.189898142048081993133e-16,0,nan,6.166905891391933854963e-01
234,7.497643993438952714214e-01,7.491883367526300796513e-01,1.525620687226602320167e-05,1.019520501847694032998e-06,1.019520502094937398885e-06,7.497643993438951348662e-01,1.821308983782722305519e-16,0,nan,6.178425329527258899327e-01
235,7.491807086491939493555e-01,7.486068278821347288243e-01,1.512794418183235894188e-05,1.010578697304395863474e-06,1.010578697551639229361e-06,7.491807086491938534579e-01,1.280034056526237232112e-16,0,nan,6.189876585530376568471e-01
236,7.485992639100438328370e-01,7.480275504635991445923e-01,1.500123328728847259077e-05,1.001746319040886004758e-06,1.001746319288129370646e-06,7.485992639100436941675e-01,1.852385709499700959483e-16,0,nan,6.201260250375196506263e-01
237,7.480200498469554704073e-01,7.474504893515852010921e-01,1.487604972843025267998e-05,9.930216516597381103662e-07,9.930216519069814762539e-07,7.480200498469553327678e-01,1.840050488288325685465e-16,0,nan,6.212576908444655673035e-01
238,7.474430513267210640649e-01,7.468756295454116456156e-01,1.475236951956607607057e-05,9.844030125007632172991e-07,9.844030127480065831867e-07,7.474430513267208955257e-01,2.254877176444578587950e-16,0,nan,6.223827137617760829808e-01
239,7.468682533606518791913e-01,7.463029561874102713048e-01,1.463016913859837058169e-05,9.758887509057357264745e-07,9.758887511529790923622e-07,7.468682533606517282162e-01,2.021442896244015409147e-16,0,nan,6.235011509355294802423e-01
240,7.462956411028409675623e-01,7.457324545612080690660e-01,1.450942551639585670425e-05,9.674772475020989699334e-07,9.674772477493423358210e-07,7.462956411028408513358e-01,1.557378423364392437028e-16,0,nan,6.246130588784343034506e-01
241,7.457251998484498711761e-01,7.451641100900323611000e-01,1.439011602644714361894e-05,9.591669135050837575807e-07,9.591669137523271234684e-07,7.457251998484497332656e-01,1.849347673488613195873e-16,0,nan,6.257184934781567515051e-01
242,7.451569150320191958770e-01,7.445979083350403593400e-01,1.427221847478760997213e-05,9.509561900377095990043e-07,9.509561902849529648402e-07,7.451569150320190165499e-01,2.406567472052471539085e-16,0,nan,6.268175100055268801603e-01
243,7.445907722258030547735e-01,7.440338349936717055044e-01,1.415571109019116225547e-05,9.428435474681568135407e-07,9.428435477154001793766e-07,7.445907722258028361441e-01,2.936235261526998136875e-16,0,nan,6.279101631226287312331e-01
244,7.440267571381266042962e-01,7.434718758980238817458e-01,1.404057251461902246786e-05,9.348274847640029183601e-07,9.348274850112462841960e-07,7.440267571381263760717e-01,3.067424055904342516645e-16,0,nan,6.289965068907720757143e-01
245,7.434648556117665618714e-01,7.429120170132510470040e-01,1.392678179391809200304e-05,9.269065288628424488945e-07,9.269065291100858147305e-07,7.434648556117663144565e-01,3.327863232453733799847e-16,0,nan,6.300765947783497151124e-01
246,7.429050536223540390779e-01,7.423542444359843006652e-01,1.381431836876116450689e-05,9.190792340588167726678e-07,9.190792343060601385037e-07,7.429050536223538107991e-01,3.072785227449341349142e-16,0,nan,6.311504796685789246821e-01
247,7.423473372767999123312e-01,7.417985443927747057913e-01,1.370316206582219071096e-05,9.113441814046079062275e-07,9.113441816518512720635e-07,7.423473372767996978760e-01,2.888879355374702230239e-16,0,nan,6.322182138671340364666e-01
248,7.417916928117417318944e-01,7.412449032385569624992e-01,1.359329308917932951026e-05,9.036999781284474293277e-07,9.036999783756907951636e-07,7.417916928117415396112e-01,2.592146247438545493873e-16,0,nan,6.332798491096654518368e-01
249,7.412381065920123912605e-01,7.406933074551359519333e-01,1.348469201193961880182e-05,8.961452570657226141250e-07,8.961452573129659799609e-07,7.412381065920122285217e-01,2.195498917861867112923e-16,0,nan,6.343354365692119498348e-01
250,7.406865651091300017939e-01,7.401437436496923760743e-01,1.337733976807811561809e-05,8.886786761047642959549e-07,8.886786763520076617909e-07,7.406865651091297938439e-01,2.807530019828039316568e-16,0,nan,6.353850268635057059051e-01
251,7.401370549798083064985e-01,7.395961985533106020085e-01,1.327121764448594088536e-05,8.812989176464125911269e-07,8.812989178936559569629e-07,7.401370549798081016385e-01,2.767865750171431549291e-16,0,nan,6.364286700621682428699e-01
252,7.395895629444882990455e-01,7.390506590195262681675e-01,1.316630727322075665400e-05,8.740046880769870009621e-07,8.740046883242303667980e-07,7.395895629444881302353e-01,2.282485945095246654006e-16,0,nan,6.374664156938083273097e-01
253,7.390440758658897157929e-01,7.385071120228942076480e-01,1.306259062395399726282e-05,8.667947172542723075628e-07,8.667947175015156733987e-07,7.390440758658895088187e-01,2.800566319200714747675e-16,0,nan,6.384983127530135307566e-01
254,7.385005807275821787528e-01,7.379655446575751343019e-01,1.296004999660895315814e-05,8.596677580061586264812e-07,8.596677582534019923171e-07,7.385005807275820137914e-01,2.233733660454905209959e-16,0,nan,6.395244097072377382151e-01
255,7.379590646325768776848e-01,7.374259441359437561303e-01,1.285866801418479486509e-05,8.526225856415994989402e-07,8.526225858888428647761e-07,7.379590646325767199875e-01,2.136937040898503788917e-16,0,nan,6.405447545035976522772e-01
256,7.374195148019366818914e-01,7.368882977872136530451e-01,1.275842761576039892649e-05,8.456579974735231923413e-07,8.456579977207665581772e-07,7.374195148019365090696e-01,2.343602560350028399066e-16,0,nan,6.415593945755622099381e-01
257,7.368819185734057919390e-01,7.363525930560831378457e-01,1.265931204967370003416e-05,8.387728123533854058603e-07,8.387728126006287716962e-07,7.368819185734056412891e-01,2.044423781743989382805e-16,0,nan,6.425683768495499747163e-01
258,7.363462634000582651694e-01,7.358188175013979925865e-01,1.256130486687087469297e-05,8.319658702170380192015e-07,8.319658704642813850374e-07,7.363462634000581037859e-01,2.191679395903818482245e-16,0,nan,6.435717477514323065640e-01
259,7.358125368489646378478e-01,7.352869587948342999795e-01,1.246438991442119851498e-05,8.252360316415972045133e-07,8.252360318888405703492e-07,7.358125368489644494135e-01,2.560901427215820683010e-16,0,nan,6.445695532129389106473e-01
260,7.352807265998770880344e-01,7.347570047195969289433e-01,1.236855132919214516274e-05,8.185821774130192542794e-07,8.185821776602626201153e-07,7.352807265998768464200e-01,3.286016420635431511944e-16,0,nan,6.455618386779742438365e-01
261,7.347508204439322510026e-01,7.342289431691381151879e-01,1.227377353168108139040e-05,8.120032081040845260554e-07,8.120032083513278918913e-07,7.347508204439320634357e-01,2.552797092852042260815e-16,0,nan,6.465486491088401690432e-01
262,7.342228062823723533370e-01,7.337027621458925841225e-01,1.218004121999857802529e-05,8.054980436625182623250e-07,8.054980439097616281610e-07,7.342228062823721183904e-01,3.199936160621678314057e-16,0,nan,6.475300289923754424671e-01
263,7.336966721252825562871e-01,7.331784497600286609753e-01,1.208733936399905868278e-05,7.990656230089510426209e-07,7.990656232561944084569e-07,7.336966721252823242136e-01,3.163071114228722220644e-16,0,nan,6.485060223459952666769e-01
264,7.331724060903467288242e-01,7.326559942282189208385e-01,1.199565319955536279095e-05,7.927049036444835431937e-07,7.927049038917269090296e-07,7.331724060903464673146e-01,3.566822234868434077982e-16,0,nan,6.494766727236566732583e-01
265,7.326499964016190968863e-01,7.321353838724247165004e-01,1.190496822297228149878e-05,7.864148612675691343163e-07,7.864148615148125001522e-07,7.326499964016188605302e-01,3.226043469087468286880e-16,0,nan,6.504420232217284629267e-01
266,7.321294313883132121035e-01,7.316166071186996910924e-01,1.181527018553616525245e-05,7.801944893999847911117e-07,7.801944896472281569477e-07,7.321294313883130154834e-01,2.685591584638279791482e-16,0,nan,6.514021164847837459116e-01
267,7.316106994836069077337e-01,7.310996524960072795452e-01,1.172654508819603158983e-05,7.740427990216341910430e-07,7.740427992688775568790e-07,7.316106994836066825991e-01,3.077245607199592658719e-16,0,nan,6.523569947113056823615e-01
268,7.310937892234632418109e-01,7.305845086350559736132e-01,1.163877917637325808015e-05,7.679588182139504811112e-07,7.679588184611938469472e-07,7.310937892234630121769e-01,3.140965270356590091061e-16,0,nan,6.533066996593101118758e-01
269,7.305786892454678715936e-01,7.300711642671489087775e-01,1.155195893489579487557e-05,7.619415918116781026934e-07,7.619415920589214685293e-07,7.305786892454675930620e-01,3.812478275258616290043e-16,0,nan,6.542512726518931512050e-01
270,7.300653882876814160241e-01,7.295596082230493273357e-01,1.146607108305380848773e-05,7.559901810627975348936e-07,7.559901813100409007295e-07,7.300653882876811294153e-01,3.925796906613594018837e-16,0,nan,6.551907545826930191453e-01
271,7.295538751875078053999e-01,7.290498294318622507504e-01,1.138110256977355053436e-05,7.501036632963921379957e-07,7.501036635436355038316e-07,7.295538751875075192247e-01,3.922604939271922902914e-16,0,nan,6.561251859212795864017e-01
272,7.290441388805773970105e-01,7.285418169199295856941e-01,1.129704056890582402104e-05,7.442811315982364685615e-07,7.442811318454798343975e-07,7.290441388805771042760e-01,4.015320485541113679315e-16,0,nan,6.570546067184629873735e-01
273,7.285361683996451898082e-01,7.280355598097409952629e-01,1.121387247462638067345e-05,7.385216944939097414219e-07,7.385216947411531072579e-07,7.285361683996448605360e-01,4.519641083944408420275e-16,0,nan,6.579790566115280558155e-01
274,7.280299528735035829996e-01,7.275310473188586479765e-01,1.113158589694496188437e-05,7.328244756392336791889e-07,7.328244758864770450249e-07,7.280299528735033072328e-01,3.787849957041576585016e-16,0,nan,6.588985748293924371642e-01
275,7.275254815259102336711e-01,7.270282687588577319460e-01,1.105016865732041382829e-05,7.271886135178522629065e-07,7.271886137650956287425e-07,7.275254815259099104704e-01,4.442465258262139428237e-16,0,nan,6.598132001976973345599e-01
276,7.270227436745291260678e-01,7.265272135342788484280e-01,1.096960878437844525844e-05,7.216132611457489078947e-07,7.216132613929922737306e-07,7.270227436745287655706e-01,4.958541194040230420358e-16,0,nan,6.607229711438151860078e-01
277,7.265217287298867399059e-01,7.260278711415963925901e-01,1.088989450972999155364e-05,7.160975857825444452199e-07,7.160975860297878110559e-07,7.265217287298863440095e-01,5.449202792257743373277e-16,0,nan,6.616279257017965561780e-01
278,7.260224261943415413612e-01,7.255302311681990357073e-01,1.081101426388692218364e-05,7.106407686493831812934e-07,7.106407688966265471294e-07,7.260224261943410920678e-01,6.188422892569527200080e-16,0,nan,6.625281015172415610671e-01
279,7.255248256610671298006e-01,7.250342832913853063914e-01,1.073295667227302464235e-05,7.052420046532431314128e-07,7.052420049004864972487e-07,7.255248256610666760620e-01,6.253936366295346448436e-16,0,nan,6.634235358521023285649e-01
280,7.250289168130491512798e-01,7.245400172773706071183e-01,1.065571055132720362880e-05,6.999005021175086462808e-07,6.999005023647520121167e-07,7.250289168130486685388e-01,6.658231225053984550357e-16,0,nan,6.643142655894207684723e-01
281,7.245346894220949796050e-01,7.240474229803091077429e-01,1.057926490469704162520e-05,6.946154825186363101336e-07,6.946154827658796759696e-07,7.245346894220944745295e-01,6.971033815582137779998e-16,0,nan,6.652003272379945869293e-01
282,7.240421333478568310937e-01,7.235564903413272963562e-01,1.050360891951987878535e-05,6.893861802287676450205e-07,6.893861804760110108565e-07,7.240421333478563009731e-01,7.321682369306235641577e-16,0,nan,6.660817569369813372256e-01
283,7.235512385368675358777e-01,7.230672093875704087296e-01,1.042873196278934563848e-05,6.842118422641308784596e-07,6.842118425113742442956e-07,7.235512385368669735562e-01,7.771688123935883673429e-16,0,nan,6.669585904604356114403e-01
284,7.230619950215889657485e-01,7.225795702312620694130e-01,1.035462357780520053396e-05,6.790917280390867317108e-07,6.790917282863300975468e-07,7.230619950215884098239e-01,7.688478550519643837035e-16,0,nan,6.678308632217822900126e-01
285,7.225743929194731185461e-01,7.220935630687755901747e-01,1.028127348070409927660e-05,6.740251091256772337653e-07,6.740251093729205996012e-07,7.225743929194725612120e-01,7.713172958071955376321e-16,0,nan,6.686986102782287860746e-01
286,7.220884224320351929549e-01,7.216091781797174808943e-01,1.020867155706931476003e-05,6.690112690185335707240e-07,6.690112692657769365599e-07,7.220884224320346363255e-01,7.708604349025548685073e-16,0,nan,6.695618663351123064464e-01
287,7.216040738439389867764e-01,7.211264059260233949544e-01,1.013680785861742800590e-05,6.640495029050133635643e-07,6.640495031522567294003e-07,7.216040738439384247802e-01,7.788151653775230000606e-16,0,nan,6.704206657501883635103e-01
288,7.211213375220940635657e-01,7.206452367510649548166e-01,1.006567259995980526413e-05,6.591391174404322186691e-07,6.591391176876755845050e-07,7.211213375220935420102e-01,7.232561677710342573735e-16,0,nan,6.712750425378576281821e-01
289,7.206402039147649096762e-01,7.201656611787690120963e-01,9.995256155437199809864e-06,6.542794305282660598257e-07,6.542794307755094256616e-07,7.206402039147644166895e-01,6.840955100077488127209e-16,0,nan,6.721250303733361393908e-01
290,7.201606635506913045575e-01,7.196876698127484539569e-01,9.925549056025500969294e-06,6.494697711051940773291e-07,6.494697713524374431650e-07,7.201606635506908484336e-01,6.333640214612276664162e-16,0,nan,6.729706625967635608360e-01
291,7.196827070382204594168e-01,7.192112533354430015109e-01,9.856541986310616331123e-06,6.447094789308691154602e-07,6.447094791781124812961e-07,7.196827070382199646411e-01,6.874913855439964767774e-16,0,nan,6.738119722172578731170e-01
292,7.192063250644499250441e-01,7.187364025072728868082e-01,9.788225781531172905705e-06,6.399979043822898879132e-07,6.399979046295332537491e-07,7.192063250644494069581e-01,7.203579697046903054536e-16,0,nan,6.746489919169087768887e-01
293,7.187315083943820459567e-01,7.182631081658016336533e-01,9.720591424686797783569e-06,6.353344082526705004910e-07,6.353344084999138663269e-07,7.187315083943815827855e-01,6.444286394519060202403e-16,0,nan,6.754817540547204448025e-01
294,7.182582478700892947288e-01,7.177913612249116059871e-01,9.653630043710870428780e-06,6.307183615546912988696e-07,6.307183618019346647055e-07,7.182582478700888183303e-01,6.632690066599788057303e-16,0,nan,6.763102906704992716542e-01
295,7.177865344098897093517e-01,7.173211526739881049863e-01,9.587332908705544418263e-06,6.261491453280173077159e-07,6.261491455752606735518e-07,7.177865344098892525231e-01,6.364407292097473069974e-16,0,nan,6.771346334886810265207e-01
296,7.173163590075337658902e-01,7.168524735771156786157e-01,9.521691429238016824125e-06,6.216261504509939942477e-07,6.216261506982373600837e-07,7.173163590075333147537e-01,6.289226758963133064707e-16,0,nan,6.779548139221137344830e-01
297,7.168477127314011321246e-01,7.163853150722835350095e-01,9.456697151696095852186e-06,6.171487774564046558994e-07,6.171487777036480217353e-07,7.168477127314006300848e-01,7.003437509153701078779e-16,0,nan,6.787708630757825467019e-01
298,7.163805867237077462661e-01,7.159196683706016139936e-01,9.392341756701826371962e-06,6.127164363511961263763e-07,6.127164365984394922122e-07,7.163805867237071998282e-01,7.627759672156550811668e-16,0,nan,6.795828117504835967221e-01
299,7.159149721997232207471e-01,7.154555247555266506154e-01,9.328617056581656580008e-06,6.083285464400776801726e-07,6.083285466873210460086e-07,7.159149721997227067811e-01,7.179149198228661516361e-16,0,nan,6.803906904464492149667e-01
300,7.154508604469983490404e-01,7.149928755820982306801e-01,9.265514992891763230421e-06,6.039845361528984508222e-07,6.039845364001418166581e-07,7.154508604469977970730e-01,7.714957889176531135158e-16,0,nan,6.811945293669245113984e-01
301,7.149882428246017163076e-01,7.145317122761840611389e-01,9.203027633997085589185e-06,5.996838428757040535431e-07,5.996838431229474193790e-07,7.149882428246011928548e-01,7.321138691848579670576e-16,0,nan,6.819943584216871224047e-01
302,7.145271107623669681885e-01,7.140720263337353435062e-01,9.141147172702883801487e-06,5.954259127853994424355e-07,5.954259130326428082715e-07,7.145271107623664926575e-01,6.655185866142618075012e-16,0,nan,6.827902072305286848043e-01
303,7.140674557601489613745e-01,7.136138093200514731507e-01,9.079865923937443735518e-06,5.912102006879161276506e-07,5.912102009351594934865e-07,7.140674557601485191827e-01,6.192578200857579603136e-16,0,nan,6.835821051266816153784e-01
304,7.136092693870894621000e-01,7.131570528690536203698e-01,9.019176322484634656795e-06,5.870361698598071535884e-07,5.870361701070505194243e-07,7.136092693870890734677e-01,5.446009257436088552391e-16,0,nan,6.843700811602003580836e-01
305,7.131525432808923925521e-01,7.127017486825679704054e-01,8.959070920765222914671e-06,5.829032918931890652322e-07,5.829032921404324310681e-07,7.131525432808919612564e-01,6.047733101119401079426e-16,0,nan,6.851541641012992806350e-01
306,7.126972691471076259973e-01,7.122478885296177342212e-01,8.899542386665653265878e-06,5.788110465439432307421e-07,5.788110467911865965780e-07,7.126972691471071562124e-01,6.591645873712492692815e-16,0,nan,6.859343824436387647642e-01
307,7.122434387584244408487e-01,7.117954642457242631082e-01,8.840583501413206118816e-06,5.747589215831101924169e-07,5.747589218303535582529e-07,7.122434387584239673234e-01,6.648363088587925615620e-16,0,nan,6.867107644075733400776e-01
308,7.117910439539735234504e-01,7.113444677322164899635e-01,8.782187157496323016551e-06,5.707464126513925070291e-07,5.707464128986358728650e-07,7.117910439539730807165e-01,6.219998985588310868796e-16,0,nan,6.874833379433521603446e-01
309,7.113400766386377416239e-01,7.108948909555499184876e-01,8.724346356629183821720e-06,5.667730231166957113611e-07,5.667730233639390771971e-07,7.113400766386373480585e-01,5.532731833021273372068e-16,0,nan,6.882521307342762083010e-01
310,7.108905287823715779538e-01,7.104467259466328288298e-01,8.667054207759185944023e-06,5.628382639346358699386e-07,5.628382641818792357745e-07,7.108905287823711948510e-01,5.389055306503237413300e-16,0,nan,6.890171701998130334463e-01
311,7.104423924195288897465e-01,7.099999648001619201310e-01,8.610303925116596500233e-06,5.589416535119421188349e-07,5.589416537591854846708e-07,7.104423924195285250751e-01,5.133018589636112882474e-16,0,nan,6.897784834986674536682e-01
312,7.099956596481993287284e-01,7.095545996739660576935e-01,8.554088826305212042398e-06,5.550827175726902408618e-07,5.550827178199336066977e-07,7.099956596481989998357e-01,4.632320276245678187601e-16,0,nan,6.905360975318137018797e-01
313,7.095503226295528653722e-01,7.091106227883576806903e-01,8.498402330433006919943e-06,5.512609890272972828422e-07,5.512609892745406486781e-07,7.095503226295525699271e-01,4.163835637582370311888e-16,0,nan,6.912900389454850245507e-01
314,7.091063735871924178511e-01,7.086680264254926475687e-01,8.443237956281931071143e-06,5.474760078442138296140e-07,5.474760080914571954500e-07,7.091063735871921441443e-01,3.859884054621466995900e-16,0,nan,6.920403341341225932223e-01
315,7.086638048065145856214e-01,7.082268029287382971049e-01,8.388589320515913710486e-06,5.437273209242521621586e-07,5.437273211714955279946e-07,7.086638048065142767864e-01,4.357990160324567808522e-16,0,nan,6.927870092432855844526e-01
316,7.082226086340780435435e-01,7.077869447020482818189e-01,8.334450135926004786838e-06,5.400144819774863699063e-07,5.400144822247297357422e-07,7.082226086340777599704e-01,4.004010529408265966858e-16,0,nan,6.935300901725194965670e-01
317,7.077827774769802626764e-01,7.073484442093462831735e-01,8.280814209712051647719e-06,5.363370514026714298398e-07,5.363370516499147956758e-07,7.077827774769800076179e-01,3.603627683431594466620e-16,0,nan,6.942696025781916517269e-01
318,7.073443038022413364985e-01,7.069112939739166101560e-01,8.227675441799818983315e-06,5.326945961691138402770e-07,5.326945964163572061130e-07,7.073443038022411211217e-01,3.044864578770402544343e-16,0,nan,6.950055718762825371446e-01
319,7.069071801361956897125e-01,7.064754865778027914658e-01,8.175027823192869397085e-06,5.290866897009447799076e-07,5.290866899481881457436e-07,7.069071801361955264317e-01,2.309791890144030444319e-16,0,nan,6.957380232451430754608e-01
320,7.064713990638912255449e-01,7.060410146612128290400e-01,8.122865434358242784648e-06,5.255129117637378425514e-07,5.255129120109812083873e-07,7.064713990638910757081e-01,2.120917286050612561123e-16,0,nan,6.964669816282147737745e-01
321,7.060369532284956894941e-01,7.056078709219321121182e-01,8.071182443645279467523e-06,5.219728483534167367593e-07,5.219728486006601025952e-07,7.060369532284955071313e-01,2.582907375855772987124e-16,0,nan,6.971924717367120373241e-01
322,7.056038353307103605516e-01,7.051760481147438808236e-01,8.019973105736814141824e-06,5.184660915874024302537e-07,5.184660918346457960896e-07,7.056038353307101599742e-01,2.842634802513644207560e-16,0,nan,6.979145180522695114688e-01
323,7.051720381281910698945e-01,7.047455390508560180152e-01,7.969231760131856810999e-06,5.149922395979495632071e-07,5.149922398451929290430e-07,7.051720381281908410194e-01,3.245662990540806996220e-16,0,nan,6.986331448295561149186e-01
324,7.047415544349759919385e-01,7.043163365973353906568e-01,7.918952829659188694000e-06,5.115508964276187566340e-07,5.115508966748621224699e-07,7.047415544349757423009e-01,3.542256713029125874620e-16,0,nan,6.993483760988513479331e-01
325,7.043123771209205408184e-01,7.038884336765487415022e-01,7.869130819021053697134e-06,5.081416719268399183410e-07,5.081416721740832841769e-07,7.043123771209203104796e-01,3.270406129821563032684e-16,0,nan,7.000602356685890888211e-01
326,7.038844991111391502514e-01,7.034618232656104641620e-01,7.819760313366303684838e-06,5.047641816535183112601e-07,5.047641819007616770960e-07,7.038844991111389710870e-01,2.545366593943712706934e-16,0,nan,7.007687471278680468325e-01
327,7.034579133854538257609e-01,7.030364983958373725770e-01,7.770835976892345129694e-06,5.014180467746372330171e-07,5.014180470218805988531e-07,7.034579133854536091915e-01,3.078640240348141644843e-16,0,nan,7.014739338489292012555e-01
328,7.030326129778489141486e-01,7.026124521522090216052e-01,7.722352551475073365520e-06,4.981028939698088729343e-07,4.981028942170522387703e-07,7.030326129778487146554e-01,2.837609465830264200814e-16,0,nan,7.021758189895956902031e-01
329,7.026085909759333114621e-01,7.021896776728359101938e-01,7.674304855326433644749e-06,4.948183553367399051553e-07,4.948183555839832709913e-07,7.026085909759330963564e-01,3.061529759013325726399e-16,0,nan,7.028744254956899984279e-01
330,7.021858405204083330986e-01,7.017681681484331246423e-01,7.626687781678711624493e-06,4.915640682985559487719e-07,4.915640685457993146079e-07,7.021858405204080753837e-01,3.670180193448578554069e-16,0,nan,7.035697761034105080467e-01
331,7.017643548045423562698e-01,7.013479168218005321833e-01,7.579496297495083905543e-06,4.883396755129527468349e-07,4.883396757601961126709e-07,7.017643548045420651073e-01,4.149006592135587191338e-16,0,nan,7.042618933416810066074e-01
332,7.013441270736517907380e-01,7.009289169873090807883e-01,7.532725442205793787972e-06,4.851448247831306844172e-07,4.851448250303740502531e-07,7.013441270736514511659e-01,4.841733284904229624800e-16,0,nan,7.049507995344697321096e-01
333,7.009251506245880447565e-01,7.005111619903940933796e-01,7.486370326469482867995e-06,4.819791689704712512845e-07,4.819791692177146171205e-07,7.009251506245876819283e-01,5.176419432216996029523e-16,0,nan,7.056365168030757200062e-01
334,7.005074188052308192809e-01,7.000946452270528919115e-01,7.440426130958825638802e-06,4.788423659089200747433e-07,4.788423661561634405792e-07,7.005074188052304848587e-01,4.773998834638135167495e-16,0,nan,7.063190670683874864614e-01
335,7.000909250139875084074e-01,6.996793601433505260800e-01,7.394888105170348919378e-06,4.757340783210378335149e-07,4.757340785682811993767e-07,7.000909250139871222145e-01,5.516323666552611434916e-16,0,nan,7.069984720531130141866e-01
336,6.996756626992980399038e-01,6.992653002349293878126e-01,7.349751566257439005474e-06,4.726539737356780160264e-07,4.726539739829213818882e-07,6.996756626992976047593e-01,6.219232211797982844143e-16,0,nan,7.076747532839750104124e-01
337,6.992616253591462660566e-01,6.988524590465255981186e-01,7.305011897886345120720e-06,4.696017244072646642004e-07,4.696017246545080300622e-07,6.992616253591457788704e-01,6.967152615534122470242e-16,0,nan,7.083479320938850398877e-01
338,6.988488065405766835880e-01,6.984408301714918332337e-01,7.260664549114637885701e-06,4.665770072366266429332e-07,4.665770074838700087950e-07,6.988488065405762078401e-01,6.807594272667856514754e-16,0,nan,7.090180296240843672330e-01
339,6.984371998392172598003e-01,6.980304072513240365438e-01,7.216705033291357728286e-06,4.635795036933607252543e-07,4.635795039406040911161e-07,6.984371998392167664883e-01,7.063082959992209022671e-16,0,nan,7.096850668262613817737e-01
340,6.980267988988073657453e-01,6.976211839751952359379e-01,7.173128926978727866470e-06,4.606088997396835041275e-07,4.606088999869268699893e-07,6.980267988988068718370e-01,7.075778472330165660404e-16,0,nan,7.103490644646358262719e-01
341,6.976175974107318156214e-01,6.972131540794942461403e-01,7.129931868894725403089e-06,4.576648857557475695762e-07,4.576648860029909354380e-07,6.976175974107312709183e-01,7.808048040623271120467e-16,0,nan,7.110100431180221491824e-01
342,6.972095891135599021737e-01,6.968063113473695890931e-01,7.087109558876095576031e-06,4.547471564663827744358e-07,4.547471567136261402976e-07,6.972095891135593109583e-01,8.479737712845057423521e-16,0,nan,7.116680231818609061751e-01
343,6.968027677925902052536e-01,6.964006496082790764746e-01,7.044657756861414570643e-06,4.518554108692378893284e-07,4.518554111164812551902e-07,6.968027677925896168571e-01,8.444233378576725521532e-16,0,nan,7.123230248702280621481e-01
344,6.963971272794007294493e-01,6.959961627375448323107e-01,7.002572281893745841207e-06,4.489893521642897881943e-07,4.489893524115331540561e-07,6.963971272794001013168e-01,9.019746119335515235105e-16,0,nan,7.129750682178184668404e-01
345,6.959926614514038156756e-01,6.955928446559126454574e-01,6.960849011142353866402e-06,4.461486876846873785352e-07,4.461486879319307443970e-07,6.959926614514032356274e-01,8.334113194097894460563e-16,0,nan,7.136241730818984799591e-01
346,6.955893642314070479671e-01,6.951906893291179834193e-01,6.919483878943309002645e-06,4.433331288289107051193e-07,4.433331290761540709811e-07,6.955893642314065098775e-01,7.735735562879392931556e-16,0,nan,7.142703591442425580297e-01
347,6.951872295871786011645e-01,6.947896907674555588841e-01,6.878472875858259109257e-06,4.405423909942067024535e-07,4.405423912414500683153e-07,6.951872295871780113585e-01,8.484131421435316247423e-16,0,nan,7.149136459130375856894e-01
348,6.947862515310176956262e-01,6.943898430253543363477e-01,6.837812047751175973763e-06,4.377761935112795045346e-07,4.377761937585228703964e-07,6.947862515310170523691e-01,9.258345966377158811070e-16,0,nan,7.155540527247635190604e-01
349,6.943864241193303810107e-01,6.939911402009577567895e-01,6.797497494882671435155e-06,4.350342595802105634637e-07,4.350342598274539293255e-07,6.943864241193297785195e-01,8.676597443769395596147e-16,0,nan,7.161915987460539489940e-01
350,6.939877414522103160621e-01,6.935935764357091803944e-01,6.757525371021510432852e-06,4.323163162075806131781e-07,4.323163164548239790399e-07,6.939877414522096915075e-01,8.999505670710521396423e-16,0,nan,7.168263029755339863294e-01
351,6.935901976730236562219e-01,6.931971459139407709671e-01,6.717891882572779663621e-06,4.296220941447624425356e-07,4.296220943920058083974e-07,6.935901976730230183315e-01,9.196934303886530929065e-16,0,nan,7.174581842456265317622e-01
352,6.931937869679994923544e-01,6.928018428624685975947e-01,6.678593287722639225781e-06,4.269513278273699696501e-07,4.269513280746133355119e-07,6.931937869679988629208e-01,9.080196376103948837545e-16,0,nan,7.180872612243442423222e-01
353,6.927985035658247303658e-01,6.924076615501911780015e-01,6.639625895599031594039e-06,4.243037553158321493819e-07,4.243037555630755152437e-07,6.927985035658240762124e-01,9.442188131212912892093e-16,0,nan,7.187135524170557627946e-01
354,6.924043417372434117141e-01,6.920145962876937950625e-01,6.600986065448245238318e-06,4.216791182370685179254e-07,4.216791184843118837872e-07,6.924043417372427797326e-01,9.127346670821832578523e-16,0,nan,7.193370761682272423185e-01
355,6.920112957946611409454e-01,6.916226414268562550092e-01,6.562670205826771119712e-06,4.190771617272480950706e-07,4.190771619744914609324e-07,6.920112957946604823468e-01,9.517165596553277762083e-16,0,nan,7.199578506631476865077e-01
356,6.916193600917533990113e-01,6.912317913604657526605e-01,6.524674773808297376638e-06,4.164976343756012995578e-07,4.164976346228446654196e-07,6.916193600917527274565e-01,9.709890503187050066945e-16,0,nan,7.205758939296253510727e-01
357,6.912285290230788525889e-01,6.908420405218340665243e-01,6.486996274205451147837e-06,4.139402881692706123600e-07,4.139402884165139782217e-07,6.912285290230782105786e-01,9.287960341345466950910e-16,0,nan,7.211912238396687248646e-01
358,6.908387970236969932714e-01,6.904533833844190837681e-01,6.449631258805981848040e-06,4.114048784391743543632e-07,4.114048786864177202250e-07,6.908387970236963078387e-01,9.921744644312803868580e-16,0,nan,7.218038581111455561984e-01
359,6.904501585687896625387e-01,6.900658144614503219927e-01,6.412576325623055382641e-06,4.088911638068600549053e-07,4.088911640541034207671e-07,6.904501585687889567773e-01,1.022175743492315685057e-15,0,nan,7.224138143094158195641e-01
360,6.900626081732875727326e-01,6.896793283055595580322e-01,6.375828118159474448008e-06,4.063989061323344560223e-07,4.063989063795778218841e-07,6.900626081732868311925e-01,1.074598256866059653105e-15,0,nan,7.230211098489522071825e-01
361,6.896761403915004917664e-01,6.892939195084143433334e-01,6.339383324685326760734e-06,4.039278704628417346407e-07,4.039278707100851005025e-07,6.896761403914997540752e-01,1.069619659077058086190e-15,0,nan,7.236257619949339208896e-01
362,6.892907498167519797505e-01,6.889095827003569594282e-01,6.303238677529028186099e-06,4.014778249825764530269e-07,4.014778252298198188887e-07,6.892907498167512911737e-01,9.989642250800591339213e-16,0,nan,7.242277878648248113942e-01
363,6.889064310810181224198e-01,6.885263125500463710082e-01,6.267390952381255761630e-06,3.990485409633088012802e-07,3.990485412105521671419e-07,6.889064310810174716275e-01,9.446745227987121158816e-16,0,nan,7.248272044299304404827e-01
364,6.885231788545702613646e-01,6.881441037641053970475e-01,6.231836967611715983786e-06,3.966397927159037713028e-07,3.966397929631471371646e-07,6.885231788545695796725e-01,9.900786740169403513748e-16,0,nan,7.254240285169349697456e-01
365,6.881409878456216100417e-01,6.877629510867702133936e-01,6.196573583598217810755e-06,3.942513575427156053954e-07,3.942513577899589712572e-07,6.881409878456209652667e-01,9.369810015179327023332e-16,0,nan,7.260182768094174722302e-01
366,6.877598527999784217002e-01,6.873828492995455174963e-01,6.161597702068109732799e-06,3.918830156908441126637e-07,3.918830159380874785255e-07,6.877598527999778192633e-01,8.759408312203098804902e-16,0,nan,7.266099658493561855971e-01
367,6.873797685006944879760e-01,6.870037932208622466490e-01,6.126906265451543045474e-06,3.895345503062280191027e-07,3.895345505534713849645e-07,6.873797685006938630418e-01,9.091540962628927408347e-16,0,nan,7.271991120386075826217e-01
368,6.870007297677295232674e-01,6.866257777057399591669e-01,6.092496256246516498729e-06,3.872057473885621147372e-07,3.872057476358054805990e-07,6.870007297677288995259e-01,9.079197194474512614725e-16,0,nan,7.277857316403674367827e-01
369,6.866227314576117679579e-01,6.862487976454523241898e-01,6.058364696395322752293e-06,3.848963957470238283213e-07,3.848963959942671941831e-07,6.866227314576111763087e-01,8.616800732322759902052e-16,0,nan,7.283698407806185717893e-01
370,6.862457684631041443524e-01,6.858728479671970523768e-01,6.024508646672288504151e-06,3.826062869567890713858e-07,3.826062872040324372476e-07,6.862457684631035104736e-01,9.236906503092428318164e-16,0,nan,7.289514554495584695588e-01
371,6.858698357128737432831e-01,6.854979236337688242031e-01,5.990925206082451263587e-06,3.803352153163203986451e-07,3.803352155635637645069e-07,6.858698357128731270226e-01,8.985094295628812623784e-16,0,nan,7.295305915030049592578e-01
372,6.854949281711657516070e-01,6.851240196432359930157e-01,5.957611511271024490054e-06,3.780829778054189207553e-07,3.780829780526622866171e-07,6.854949281711651609878e-01,8.615951908458226563183e-16,0,nan,7.301072646637936059636e-01
373,6.851210408374803773057e-01,6.847511310286213959131e-01,5.924564735943464935092e-06,3.758493740440162221804e-07,3.758493742912595880422e-07,6.851210408374797777419e-01,8.751209868720245730823e-16,0,nan,7.306814905231509448729e-01
374,6.847481687462534383215e-01,6.843792528575859401840e-01,5.891782090295813016955e-06,3.736342062516957452381e-07,3.736342064989391110999e-07,6.847481687462528630438e-01,8.401302828952716873228e-16,0,nan,7.312532845420520044447e-01
375,6.843763069665408371733e-01,6.840083802321161865478e-01,5.859260820455210496696e-06,3.714372792079306255187e-07,3.714372794551739913804e-07,6.843763069665402372843e-01,8.765485536680899591007e-16,0,nan,7.318226620525654766325e-01
376,6.840054506017059221534e-01,6.836385082882149299977e-01,5.826998207930306035134e-06,3.692584002130180597531e-07,3.692584004602614256148e-07,6.840054506017053481226e-01,8.392196870909250045016e-16,0,nan,7.323896382591757165770e-01
377,6.836355947891109563486e-01,6.832696321955959994909e-01,5.794991569071459792747e-06,3.670973790497037833575e-07,3.670973792969471492193e-07,6.836355947891103977676e-01,8.170741306073220526259e-16,0,nan,7.329542282400964656078e-01
378,6.832667346998113622192e-01,6.829017471573810560415e-01,5.763238254540361354857e-06,3.649540279454754214985e-07,3.649540281927187873603e-07,6.832667346998108584989e-01,7.372235523189517858103e-16,0,nan,7.335164469485615896475e-01
379,6.828988655382538519589e-01,6.825348484098016088595e-01,5.731735648789154121417e-06,3.628281615355181750995e-07,3.628281617827615409613e-07,6.828988655382533356076e-01,7.561167702910724752331e-16,0,nan,7.340763092141064391038e-01
380,6.825319825419772223896e-01,6.821689312219019196704e-01,5.700481169548507388055e-06,3.607195968263129449424e-07,3.607195970735563108042e-07,6.825319825419767325470e-01,7.176843782537690211058e-16,0,nan,7.346338297438263503650e-01
381,6.821660809813171466587e-01,6.818039908952473471260e-01,5.669472267324851187428e-06,3.586281531598721240041e-07,3.586281534071154898659e-07,6.821660809813166774702e-01,6.877921714726128208037e-16,0,nan,7.351890231236284939799e-01
382,6.818011561591136304727e-01,6.814400227636343565507e-01,5.638706424906272969301e-06,3.565536521785931263097e-07,3.565536524258364921715e-07,6.818011561591131688737e-01,6.770288826380037728194e-16,0,nan,7.357419038194622631704e-01
383,6.814372034104219100215e-01,6.810770221928046375126e-01,5.608181156877114976189e-06,3.544959177907221922194e-07,3.544959180379655580812e-07,6.814372034104213994164e-01,7.493060410799395101738e-16,0,nan,7.362924861785379230909e-01
384,6.810742181022262364820e-01,6.807149845801617749075e-01,5.577894009140972138145e-06,3.524547761364136134421e-07,3.524547763836569793039e-07,6.810742181022257176371e-01,7.618038326111798338648e-16,0,nan,7.368407844305277308691e-01
385,6.807121956331572132370e-01,6.803539053544909176452e-01,5.547842558451965524527e-06,3.504300555543767041248e-07,3.504300558016200699866e-07,6.807121956331566868569e-01,7.732785722343433319676e-16,0,nan,7.373868126887579783272e-01
386,6.803511314332116866055e-01,6.799937799756821110719e-01,5.518024411954186504699e-06,3.484215865490936908373e-07,3.484215867963370566991e-07,6.803511314332112035934e-01,7.099452702089150790900e-16,0,nan,7.379305849513809191205e-01
387,6.799910209634760782649e-01,6.796346039344557388162e-01,5.488437206729025531881e-06,3.464292017586025868455e-07,3.464292020058459527073e-07,6.799910209634756352057e-01,6.515662767994100194702e-16,0,nan,7.384721151025376378006e-01
388,6.796318597158523822088e-01,6.792763727520918504155e-01,5.459078609350380618498e-06,3.444527359228299868865e-07,3.444527361700733527482e-07,6.796318597158519388243e-01,6.523891899701732078142e-16,0,nan,7.390114169135033795775e-01
389,6.792736432127871593067e-01,6.789190819801613763218e-01,5.429946315447430021294e-06,3.424920258524651926405e-07,3.424920260997085585022e-07,6.792736432127867253548e-01,6.388469858551320113218e-16,0,nan,7.395485040438198746427e-01
390,6.789163670070036404880e-01,6.785627272002612286883e-01,5.401038049274988192404e-06,3.405469103983660133239e-07,3.405469106456093791857e-07,6.789163670070032290875e-01,6.059664110960826724238e-16,0,nan,7.400833900424165958244e-01
391,6.785600266812366054836e-01,6.782073040237514005568e-01,5.372351563291146363070e-06,3.386172304214843714387e-07,3.386172306687277373005e-07,6.785600266812361488176e-01,6.729927155956980906021e-16,0,nan,7.406160883487176438953e-01
392,6.782046178479698150809e-01,6.778528080914955067371e-01,5.343884637742176095736e-06,3.367028287633007295471e-07,3.367028290105440954089e-07,6.782046178479693222568e-01,7.266598966357386806377e-16,0,nan,7.411466122937322325887e-01
393,6.778501361491766630252e-01,6.774992350736036561543e-01,5.315635080254468452281e-06,3.348035502167613554100e-07,3.348035504640047212718e-07,6.778501361491762000166e-01,6.830544290958720179418e-16,0,nan,7.416749751011372372538e-01
394,6.774965772560634924560e-01,6.771465806691782107762e-01,5.287600725433419941667e-06,3.329192414977059909233e-07,3.329192417449493567851e-07,6.774965772560630831696e-01,6.041157016186462513687e-16,0,nan,7.422011898883458456120e-01
395,6.771439368688154658571e-01,6.767948406060624311209e-01,5.259779434469133926699e-06,3.310497512167761687466e-07,3.310497514640195346084e-07,6.771439368688150895847e-01,5.556756008198454381749e-16,0,nan,7.427252696675615775842e-01
396,6.767922107163452105638e-01,6.764440106405914532317e-01,5.232169094748764915220e-06,3.291949298517963742956e-07,3.291949300990397401573e-07,6.767922107163448161311e-01,5.827974141911926063174e-16,0,nan,7.432472273468208529609e-01
397,6.764413945560440177829e-01,6.760940865573458191662e-01,5.204767619475398540152e-06,3.273546297206180764469e-07,3.273546299678614423087e-07,6.764413945560436623272e-01,5.254789034350304924309e-16,0,nan,7.437670757310220582626e-01
398,6.760914841735361502373e-01,6.757450641689086712205e-01,5.177572947293431383753e-06,3.255287049544209112672e-07,3.255287052016642771290e-07,6.760914841735357823133e-01,5.441926364191847072354e-16,0,nan,7.442848275229482531276e-01
399,6.757424753824350371900e-01,6.753969393156235012654e-01,5.150583041920086211418e-06,3.237170114714561688563e-07,3.237170117186995347181e-07,6.757424753824346335416e-01,5.973406786185958449161e-16,0,nan,7.448004953242695645515e-01
400,6.753943640241024670701e-01,6.750497078653563409745e-01,5.123795891783250721251e-06,3.219194069512301785635e-07,3.219194071984735444253e-07,6.753943640241020883582e-01,5.607269456510774324653e-16,0,nan,7.453140916365389900453e-01
401,6.750471459674104446336e-01,6.747033657132599504536e-01,5.097209509665331734693e-06,3.201357508091177176676e-07,3.201357510563610835294e-07,6.750471459674100788238e-01,5.419026140350051335684e-16,0,nan,7.458256288621782040694e-01
402,6.747008171085051575488e-01,6.743579087815396722050e-01,5.070821932352988395094e-06,3.183659041713946762142e-07,3.183659044186380420760e-07,6.747008171085047416489e-01,6.164212978840291921589e-16,0,nan,7.463351193054472751788e-01
403,6.743553733705734964943e-01,6.740133330192223937161e-01,5.044631220292745923126e-06,3.166097298506845560744e-07,3.166097300979279219362e-07,6.743553733705730338110e-01,6.861119453910459642175e-16,0,nan,7.468425751734040959331e-01
404,6.740108107036122397915e-01,6.736696344019282856053e-01,5.018635457252355113906e-06,3.148670923218117579639e-07,3.148670925690551238257e-07,6.740108107036117876250e-01,6.708594415022142053196e-16,0,nan,7.473480085768553645939e-01
405,6.736671250841996805292e-01,6.733268089316440940806e-01,4.992832749987699175303e-06,3.131378576980530807056e-07,3.131378579452964465674e-07,6.736671250841991756162e-01,7.494991709197509120118e-16,0,nan,7.478514315312969999716e-01
406,6.733243125152690300439e-01,6.729848526364990979332e-01,4.967221227915229821974e-06,3.114218937077768235753e-07,3.114218939550201894371e-07,6.733243125152685561933e-01,7.037478829699090938259e-16,0,nan,7.483528559578364854955e-01
407,6.729823690258851520696e-01,6.726437615705440631331e-01,4.941799042789855515334e-06,3.097190696714702007790e-07,3.097190699187135666408e-07,6.729823690258846698707e-01,7.165104739829840325902e-16,0,nan,7.488522936841162531410e-01
408,6.726412906710226291551e-01,6.723035318135310856036e-01,4.916564368388024643444e-06,3.080292564791380494682e-07,3.080292567263814153300e-07,6.726412906710221582319e-01,7.001104751527953463682e-16,0,nan,7.493497564452146656269e-01
410,6.719617137129969552944e-01,6.716256406725487071441e-01,4.866650355103860325990e-06,3.046881539009949227187e-07,3.046881541482382885805e-07,6.719617137129964768360e-01,7.120322615913335717439e-16,0,nan,7.503388035547410201982e-01
411,6.716232073473712427258e-01,6.712879715746500330908e-01,4.841967471102843899376e-06,3.030366139445251713811e-07,3.030366141917685372429e-07,6.716232073473707184057e-01,7.806760768211601339519e-16,0,nan,7.508304109185307059359e-01
412,6.712855505909145481525e-01,6.709511483574116530448e-01,4.817465006989830539038e-06,3.013975836480383658296e-07,3.013975838952817316914e-07,6.712855505909140051298e-01,8.089294602145944428097e-16,0,nan,7.513200893496029450481e-01
413,6.709487396249080859434e-01,6.706151672258825469086e-01,4.793141242074985658101e-06,2.997709414228362674955e-07,2.997709416700796333573e-07,6.709487396249075967514e-01,7.291049097117930550320e-16,0,nan,7.518078501334633083905e-01
414,6.706127706552614808899e-01,6.702800244095443726877e-01,4.768994475894845020762e-06,2.981565671216671833262e-07,2.981565673689105491880e-07,6.706127706552609816148e-01,7.445058046564326347341e-16,0,nan,7.522937044682822333905e-01
415,6.702776399123063777452e-01,6.699457161621068523871e-01,4.745023027929861243936e-06,2.965543420185716294327e-07,2.965543422658149952945e-07,6.702776399123058830780e-01,7.380034954787242534749e-16,0,nan,7.527776634657265956746e-01
416,6.699433436505928263216e-01,6.696122387613061555101e-01,4.721225237326580755473e-06,2.949641487890556032894e-07,2.949641490362989691512e-07,6.699433436505923707941e-01,6.799493525640045454518e-16,0,nan,7.532597381517898732940e-01
417,6.696098781486875539670e-01,6.692795885087051699358e-01,4.697599462624287918519e-06,2.933858714905813683844e-07,2.933858717378247342462e-07,6.696098781486870545835e-01,7.457827862807231413914e-16,0,nan,7.537399394676106019995e-01
418,6.692772397089737923537e-01,6.689477617294948830207e-01,4.674144081485981738089e-06,2.918193955433685607958e-07,2.918193957906119266576e-07,6.692772397089733340072e-01,6.848379733002023370757e-16,0,nan,7.542182782702755080846e-01
419,6.689454246574541018688e-01,6.686167547722995374571e-01,4.650857490433796054097e-06,2.902646077115068860438e-07,2.902646079587502519056e-07,6.689454246574536801142e-01,6.304769111961992572559e-16,0,nan,7.546947653336252128460e-01
420,6.686144293435543062287e-01,6.682865640089822312220e-01,4.627738104588548843393e-06,2.887213960843660382748e-07,2.887213963316094041366e-07,6.686144293435539245354e-01,5.708721769559604571254e-16,0,nan,7.551694113490400664932e-01
421,6.682842501399298695830e-01,6.679571858344528489937e-01,4.604784357413480344573e-06,2.871896500583038162983e-07,2.871896503055471821601e-07,6.682842501399295320709e-01,5.050427811579685294829e-16,0,nan,7.556422269262226447200e-01
422,6.679548834422741609984e-01,6.676286166664787691261e-01,4.581994700462136095091e-06,2.856692603186645920902e-07,2.856692605659079579520e-07,6.679548834422738327020e-01,4.914948987823110352100e-16,0,nan,7.561132225939706070442e-01
423,6.676263256691284952993e-01,6.673008529454959036897e-01,4.559367603130151752021e-06,2.841601188220625092095e-07,2.841601190693058750713e-07,6.676263256691281912348e-01,4.554411466156778761975e-16,0,nan,7.565824088009389315930e-01
424,6.672985732616943943540e-01,6.669738911344236242940e-01,4.536901552411116726773e-06,2.826621187789464544488e-07,2.826621190261898203106e-07,6.672985732616940893138e-01,4.571271293714713289148e-16,0,nan,7.570497959163973480099e-01
426,6.666454704209530124359e-01,6.663223592049970500639e-01,4.492446625337439748449e-06,2.796991220614457456974e-07,2.796991223086891115592e-07,6.666454704209527243634e-01,4.321225149066045228115e-16,0,nan,7.579792139574010499605e-01
427,6.663201129816843648612e-01,6.659977821232461181467e-01,4.470454808815359674518e-06,2.782339179240327607116e-07,2.782339181712761265734e-07,6.663201129816840901786e-01,4.122382246125490534436e-16,0,nan,7.584412652312328782648e-01
428,6.659955468958417279524e-01,6.656739930242528968662e-01,4.448618158109379822831e-06,2.767794402810609186720e-07,2.767794405283042845338e-07,6.659955468958414542455e-01,4.109739768076437996578e-16,0,nan,7.589015581115800111343e-01
429,6.656717687151737505857e-01,6.653509884806231289289e-01,4.426935244672463931047e-06,2.753355883600791901362e-07,2.753355886073225559980e-07,6.656717687151735234996e-01,3.411383142556765506320e-16,0,nan,7.593601025818163708248e-01
430,6.653487750130008260285e-01,6.650287650863675459334e-01,4.405404656169115948405e-06,2.739022625434699743384e-07,2.739022627907133402002e-07,6.653487750130005522675e-01,4.114549524003267729402e-16,0,nan,7.598169085502899658879e-01
431,6.650265623840394546562e-01,6.647073194567275633560e-01,4.384024996256784378562e-06,2.724793643528384896198e-07,2.724793646000818554816e-07,6.650265623840392005734e-01,3.820641061480644591522e-16,0,nan,7.602719858510151991981e-01
432,6.647051274442293822275e-01,6.643866482280037510932e-01,4.362794884370747928667e-06,2.710667964336496677750e-07,2.710667966808930336368e-07,6.647051274442291338368e-01,3.736855749428077550294e-16,0,nan,7.607253442443701660206e-01
433,6.643844668305616263382e-01,6.640667480573861913840e-01,4.341712955512362626894e-06,2.696644625400999763009e-07,2.696644627873433421627e-07,6.643844668305613422230e-01,4.276366975513360774799e-16,0,nan,7.611769934177761299642e-01
434,6.640645772009083902532e-01,6.637476156227851697977e-01,4.320777860040510175252e-06,2.682722675202245275688e-07,2.682722677674678934306e-07,6.640645772009081593723e-01,3.476783140639298986317e-16,0,nan,7.616269429863717718319e-01
435,6.637454552338551971857e-01,6.634292476226655299598e-01,4.299988263466410936898e-06,2.668901173012368618838e-07,2.668901175484802277456e-07,6.637454552338549626186e-01,3.533992408800670703487e-16,0,nan,7.620752024936866730800e-01
437,6.631095011044573217518e-01,6.627947918215087996785e-01,4.258840303608348853113e-06,2.641555802842694325830e-07,2.641555805315127984448e-07,6.631095011044570527612e-01,4.056502863337508064331e-16,0,nan,7.629666891444786238274e-01
438,6.627926624013570355842e-01,6.624786975186930382264e-01,4.238479345305088733477e-06,2.628030106077871167429e-07,2.628030108550304826047e-07,6.627926624013567372118e-01,4.501746244247498953274e-16,0,nan,7.634099350228597793879e-01
439,6.624765782790204005082e-01,6.621633546464785746721e-01,4.218258695472162337286e-06,2.614601199474120216692e-07,2.614601201946553875310e-07,6.624765782790200531840e-01,5.242814272136369985552e-16,0,nan,7.638515283110537557737e-01
440,6.621612455171308475599e-01,6.618487600036556672833e-01,4.198177092412603650762e-06,2.601268194140948251977e-07,2.601268196613381910595e-07,6.621612455171305351470e-01,4.718078234217888581530e-16,0,nan,7.642914782042931216280e-01
441,6.618466609151094637298e-01,6.615349104086017950621e-01,4.178233288414952804653e-06,2.588030211146083131815e-07,2.588030213618516790433e-07,6.618466609151091631347e-01,4.541762768826018275687e-16,0,nan,7.647297938300585891142e-01
442,6.615328212919575623374e-01,6.612218026991261154990e-01,4.158426049569097420010e-06,2.574886381383875287749e-07,2.574886383856308946367e-07,6.615328212919572897148e-01,4.121074986711238346122e-16,0,nan,7.651664842486933215660e-01
443,6.612197234861013628304e-01,6.609094337323155876618e-01,4.138754155584930472927e-06,2.561835845445725739371e-07,2.561835847918159397989e-07,6.612197234861010980683e-01,4.004148108666112845788e-16,0,nan,7.656015584540176894548e-01
445,6.605957407761822164360e-01,6.602868995505110083499e-01,4.099811588072278842754e-06,2.536011265128685577776e-07,2.536011267601119236394e-07,6.605957407761819685332e-01,3.752716093015246092835e-16,0,nan,7.664668938710213989666e-01
446,6.602848496447170090207e-01,6.599767281447125322202e-01,4.080538540469653467228e-06,2.523235549278944282463e-07,2.523235551751377941081e-07,6.602848496447167528779e-01,3.879276699859532212045e-16,0,nan,7.668971727431380202124e-01
447,6.599746878754422230173e-01,6.596672830996721526020e-01,4.061396089236588034206e-06,2.510549784065865022204e-07,2.510549786538298680821e-07,6.599746878754420170189e-01,3.121307779778430269063e-16,0,nan,7.673258707239958193477e-01
448,6.596652524016275442875e-01,6.593585613666049782822e-01,4.042383079557488143502e-06,2.497953156690066643348e-07,2.497953159162500301966e-07,6.596652524016273271760e-01,3.291237248737745867693e-16,0,nan,7.677529964837487609381e-01
449,6.593565401750651755464e-01,6.590505599151096349786e-01,4.023498369204889141675e-06,2.485444863311877242143e-07,2.485444865784310900761e-07,6.593565401750650066277e-01,2.561871888438267085414e-16,0,nan,7.681785586295598935178e-01
450,6.590485481659249522579e-01,6.587432757330243804361e-01,4.004740828376446765046e-06,2.473024108934855922824e-07,2.473024111407289581442e-07,6.590485481659248298515e-01,1.857320308409144617138e-16,0,nan,7.686025657061739427777e-01
451,6.587412733626102356865e-01,6.584367058262851069017e-01,3.986109339534402154954e-06,2.460690107291033494668e-07,2.460690109763467153286e-07,6.587412733626101132801e-01,1.858186669385048881386e-16,0,nan,7.690250261964761145693e-01
453,6.581288634173844132036e-01,6.578256969522257024963e-01,3.949220108034466808146e-06,2.436279260096926510592e-07,2.436279262569360169210e-07,6.581288634173842286182e-01,2.804700266558486497451e-16,0,nan,7.698653410437114983527e-01
454,6.578237223421716795002e-01,6.575212520859979870025e-01,3.930960190212031149024e-06,2.424200884644132131257e-07,2.424200887116565789875e-07,6.578237223421714550704e-01,3.411701981579811661250e-16,0,nan,7.702832120620849810444e-01
455,6.575192866059028640180e-01,6.572175096970250818273e-01,3.912821973742197566968e-06,2.412206201901757620708e-07,2.412206204374191279326e-07,6.575192866059026368776e-01,3.454504829937472288311e-16,0,nan,7.706995698181078503644e-01
456,6.572155532860382010085e-01,6.569144668796363939478e-01,3.894804400084040917431e-06,2.400294467581938970505e-07,2.400294470054372629123e-07,6.572155532860379416674e-01,3.946059376742418486735e-16,0,nan,7.711144224935806449836e-01
457,6.569125194774363407646e-01,6.566121207454309605112e-01,3.876906422046800187419e-06,2.388464945471785116722e-07,2.388464947944218775340e-07,6.569125194774360776287e-01,4.005645492516301990298e-16,0,nan,7.715277782116872373644e-01
458,6.566101822922200126342e-01,6.563104684231443330944e-01,3.859127003645305395834e-06,2.376716907330048599186e-07,2.376716909802482257804e-07,6.566101822922197281938e-01,4.331952924619494822838e-16,0,nan,7.719396450375185171795e-01
460,6.560075863259560158269e-01,6.557092338141587983813e-01,3.823919756984067077504e-06,2.353462409235630581981e-07,2.353462411708064240599e-07,6.560075863259557040646e-01,4.752419654843731800016e-16,0,nan,7.727589439853304996582e-01
461,6.557073218542802672815e-01,6.554096458694292914871e-01,3.806489911510192886294e-06,2.341954531749772021719e-07,2.341954534222205680337e-07,6.557073218542799549228e-01,4.763690071505566329756e-16,0,nan,7.731663919516309957294e-01
462,6.554077426244735438132e-01,6.551107404202995976306e-01,3.789174590969248349170e-06,2.330525302969733591935e-07,2.330525305442167250553e-07,6.554077426244732415919e-01,4.611195991828511389593e-16,0,nan,7.735723827152992614596e-01
463,6.551088458330041053301e-01,6.548125146792296291665e-01,3.771972813308509449158e-06,2.319174033014813385900e-07,2.319174035487247044518e-07,6.551088458330037895563e-01,4.820174307597401160757e-16,0,nan,7.739769240585765660602e-01
464,6.548106286928230268529e-01,6.545149658750417653863e-01,3.754883606856873255223e-06,2.307900039387025742173e-07,2.307900041859459400791e-07,6.548106286928227001286e-01,4.989600204424536807821e-16,0,nan,7.743800237086207957919e-01
465,6.545130884332382992241e-01,6.542180912527953973168e-01,3.737906010194431976620e-06,2.296702646877907592544e-07,2.296702649350341251162e-07,6.545130884332380202047e-01,4.263007631475428455616e-16,0,nan,7.747816893379905216124e-01
467,6.539200275541277029845e-01,6.536263536148112507362e-01,3.704281851044512126524e-06,2.274535000279755185681e-07,2.274535002752188844299e-07,6.539200275541274711279e-01,3.545642048206475209249e-16,0,nan,7.755807489548186027051e-01
468,6.536245014738857328496e-01,6.533314851692720859333e-01,3.687633415826153975964e-06,2.263563431401498142072e-07,2.263563433873931800690e-07,6.536245014738854915604e-01,3.691556741562714058533e-16,0,nan,7.759781580186838100877e-01
469,6.533296413525642165609e-01,6.530372800458301707494e-01,3.671092844687451409581e-06,2.252665833886361481802e-07,2.252665836358795140420e-07,6.533296413525639809096e-01,3.606928681543733529194e-16,0,nan,7.763741632156211095101e-01
470,6.530354444994078688680e-01,6.527437355688997522307e-01,3.654659225574002192853e-06,2.241841567622228901211e-07,2.241841570094662559829e-07,6.530354444994075969501e-01,4.163907290940487123611e-16,0,nan,7.767687719522764894491e-01
471,6.527419082392869054132e-01,6.524508490784075576130e-01,3.638331655939019425478e-06,2.231089999255017119975e-07,2.231090001727450778593e-07,6.527419082392866829349e-01,3.408365281679874423165e-16,0,nan,7.771619915834928228734e-01
473,6.521568068750547286783e-01,6.518670394933073763966e-01,3.605991101750570349208e-06,2.209802456081470355424e-07,2.209802458553904014042e-07,6.521568068750545079889e-01,3.383992160825607760380e-16,0,nan,7.779442926926798654221e-01
474,6.518652364977565172310e-01,6.515761111550688600147e-01,3.589976358590243267652e-06,2.199265247605704704816e-07,2.199265250078138363434e-07,6.518652364977563340009e-01,2.810859620839451105947e-16,0,nan,7.783333886253577489698e-01
475,6.515743161668895444549e-01,6.512858303157788020243e-01,3.574064147467469208253e-06,2.188798269525637950017e-07,2.188798271998071608635e-07,6.515743161668893317887e-01,3.263883349241177941241e-16,0,nan,7.787211243628912318241e-01
476,6.512840432837050386183e-01,6.509961943911942716667e-01,3.558253611640570840958e-06,2.178400921038763297899e-07,2.178400923511196956517e-07,6.512840432837048050812e-01,3.585795634972234532753e-16,0,nan,7.791075070077717774366e-01
478,6.507054295399479215689e-01,6.504188470231950791600e-01,3.526934182929026739484e-06,2.157812740911215821187e-07,2.157812743383649479805e-07,6.507054295399477018553e-01,3.376544289933559792102e-16,0,nan,7.798762411841070033469e-01
479,6.504170835561036145833e-01,6.501311304849882732881e-01,3.511423620259782198006e-06,2.147620738711648243512e-07,2.147620741184081902130e-07,6.504170835561033614763e-01,3.891456783129046294005e-16,0,nan,7.802586066763743807774e-01
480,6.501293747731781147436e-01,6.498440486716847708237e-01,3.496011393105741543387e-06,2.137496024836325673603e-07,2.137496027308759332221e-07,6.501293747731778898801e-01,3.458750508726755016987e-16,0,nan,7.806396469984439861621e-01
481,6.498423006659881373537e-01,6.495575990720807713075e-01,3.480696687789470796000e-06,2.127438029075369040190e-07,2.127438031547802698807e-07,6.498423006659879604661e-01,2.722007851131383763399e-16,0,nan,7.810193690111324481317e-01
482,6.495558587237368897149e-01,6.492717791892567147372e-01,3.465478698934340583235e-06,2.117446187114400726930e-07,2.117446189586834385548e-07,6.495558587237366977027e-01,2.956053773796346481756e-16,0,nan,7.813977795281552058315e-01
484,6.489848613621566064680e-01,6.487020186570569002527e-01,3.435329690002642798871e-06,2.097658736381963134910e-07,2.097658738854396793528e-07,6.489848613621565039567e-01,1.579564047046384105569e-16,0,nan,7.821506930969532393728e-01
485,6.487003009922118756947e-01,6.484180730843158713128e-01,3.420397099778268030891e-06,2.087862027817104200594e-07,2.087862030289537859212e-07,6.487003009922118233277e-01,8.072597600302111209716e-17,0,nan,7.825252095442421811284e-01
486,6.484163628857659844584e-01,6.481347473814178528073e-01,3.405558085525166760443e-06,2.078129273326620408488e-07,2.078129275799054067106e-07,6.484163628857659805011e-01,6.103081532304376345285e-18,0,nan,7.828984412876733058051e-01
487,6.481330446023750857520e-01,6.478520391212976292650e-01,3.390811881889343198981e-06,2.068459937014986947552e-07,2.068459939487420606170e-07,6.481330446023750916067e-01,9.033163453367101093080e-18,0,nan,7.832703949113939936497e-01
489,6.475682578116885856900e-01,6.472884652893512447136e-01,3.361594883550253230035e-06,2.049309402674536676450e-07,2.049309405146970335068e-07,6.475682578116886332323e-01,7.341660850417185105578e-17,0,nan,7.840104939129020337378e-01
490,6.472867844919094615364e-01,6.470075949313170982080e-01,3.347122596359573162495e-06,2.039827159985717279815e-07,2.039827162458150938432e-07,6.472867844919094727578e-01,1.733619896787067785786e-17,0,nan,7.843786522367255933876e-01
491,6.470059213700189992835e-01,6.467273324434474890410e-01,3.332740134630231261147e-06,2.030406246026312731284e-07,2.030406248498746389902e-07,6.470059213700189815026e-01,2.748184373817108991844e-17,0,nan,7.847455583336528878256e-01
492,6.467256660733801121310e-01,6.464476754660070101366e-01,3.318446770685394222089e-06,2.021046151643541463433e-07,2.021046154115975122051e-07,6.467256660733801266593e-01,2.246440782150328068852e-17,0,nan,7.851112185678040648624e-01
494,6.461669695315418460169e-01,6.458901686692433141701e-01,3.290124461696247732035e-06,2.002506410722749571315e-07,2.002506413195183229933e-07,6.461669695315418427100e-01,5.117588459339177586141e-18,0,nan,7.858388266901140707123e-01
495,6.458885236070124324925e-01,6.456123141959331235284e-01,3.276094097294949220098e-06,1.993325771421074634866e-07,1.993325773893508293484e-07,6.458885236070124666449e-01,5.287656799127959378178e-17,0,nan,7.862007870934366217256e-01
496,6.456106761488844547614e-01,6.453350559248897111431e-01,3.262149991795216636055e-06,1.984203966047998052605e-07,1.984203968520431711223e-07,6.456106761488844781802e-01,3.627382227534026508763e-17,0,nan,7.865615266650218525895e-01
498,6.450567674155687214466e-01,6.447823188230346058702e-01,3.234517795600390509128e-06,1.966134926052918134845e-07,1.966134928525351793463e-07,6.450567674155687068098e-01,2.269060657590900651378e-17,0,nan,7.872793678845056715540e-01
499,6.447807015641368044712e-01,6.445068354406047195226e-01,3.220828340995930940080e-06,1.957186738000290656695e-07,1.957186740472724315313e-07,6.447807015641367502611e-01,8.407526542399611102541e-17,0,nan,7.876364817156559392994e-01
500,6.445052250264342585950e-01,6.442319391570234810018e-01,3.207222417314394356191e-06,1.948295476900751859644e-07,1.948295479373185518262e-07,6.445052250264341518553e-01,1.656149550638941998540e-16,0,nan,7.879923990822514714158e-01
501,6.442303355458148805823e-01,6.439576277277401228361e-01,3.193699359283848908800e-06,1.939460677869999013509e-07,1.939460680342432672127e-07,6.442303355458147659279e-01,1.779710973144455252493e-16,0,nan,7.883471259749294417826e-01
503,6.436823087912915131170e-01,6.434107505154852413298e-01,3.166899211676390209017e-06,1.921958629584561458153e-07,1.921958632056995116771e-07,6.436823087912914631895e-01,7.756545326950418245125e-17,0,nan,7.890530321024393612490e-01
504,6.434091670658793615800e-01,6.431381803047703238363e-01,3.153620823916386919486e-06,1.913290473505558435847e-07,1.913290475977992094465e-07,6.434091670658793515511e-01,1.558707990006621913513e-17,0,nan,7.894042231208838507751e-01
505,6.431366034943583054329e-01,6.428661860926917492876e-01,3.140422705291784362509e-06,1.904676965739993449944e-07,1.904676968212427108562e-07,6.431366034943583359531e-01,4.745537882565049358375e-17,0,nan,7.897542472332827383848e-01
507,6.425932020434230729222e-01,6.423239169414906024613e-01,3.114264748173328851093e-06,1.887612130475746709815e-07,1.887612132948180368432e-07,6.425932020434230796985e-01,1.054518403942981386482e-17,0,nan,7.904508178814233464973e-01
508,6.423223598091165609247e-01,6.420536376705775483131e-01,3.101303661375310493179e-06,1.879159931507607714437e-07,1.879159933980041373055e-07,6.423223598091165576179e-01,5.148219699316552551852e-18,0,nan,7.907973758927542987985e-01
509,6.420520870187469419932e-01,6.417839257345520076470e-01,3.088420346962862122271e-06,1.870760637812918953783e-07,1.870760640285352612401e-07,6.420520870187469136413e-01,4.415823479702840734738e-17,0,nan,7.911427899498419383153e-01
510,6.417823815243786089724e-01,6.415147789968279612438e-01,3.075614195800722308728e-06,1.862413824297974627417e-07,1.862413826770408286035e-07,6.417823815243785511302e-01,9.012741322800630014535e-17,0,nan,7.914870656967265687988e-01
512,6.412446638900916040527e-01,6.409781726277319346963e-01,3.050230976032012581483e-06,1.845875958223245228772e-07,1.845875960695678887390e-07,6.412446638900915215449e-01,1.286681823215742370203e-16,0,nan,7.921722246515866810036e-01
513,6.409766475122439244316e-01,6.407107087807361045506e-01,3.037652718299011849012e-06,1.837684076122811089446e-07,1.837684078595244748064e-07,6.409766475122437972005e-01,1.984957259129219741444e-16,0,nan,7.925131189640814263677e-01
514,6.407091899543769786263e-01,6.404438017006327532599e-01,3.025149245431108356259e-06,1.829543015026315885783e-07,1.829543017498749544401e-07,6.407091899543768280306e-01,2.350452968669921495520e-16,0,nan,7.928528971760025991964e-01
516,6.401759429479123575391e-01,6.399116495341929944374e-01,3.000364338291690703553e-06,1.813411740856313115703e-07,1.813411743328746774321e-07,6.401759429479121220503e-01,3.678499863326043294537e-16,0,nan,7.935291271116711735341e-01
517,6.399101493520238381763e-01,6.396464003222575023244e-01,2.988081759842415044197e-06,1.805420730075961835355e-07,1.805420732548395493973e-07,6.399101493520235959113e-01,3.785921753033683903108e-16,0,nan,7.938655896537819648415e-01
518,6.396449062813776009762e-01,6.393816996258611107251e-01,2.975871677777251276827e-06,1.797478944796273234918e-07,1.797478947268706893536e-07,6.396449062813773680895e-01,3.640873621644075263051e-16,0,nan,7.942009577326174935550e-01
520,6.391160635429449232703e-01,6.388539356493825316363e-01,2.951666773913241425893e-06,1.781741497429530345956e-07,1.781741499901964004574e-07,6.391160635429446729822e-01,3.916159924549617862413e-16,0,nan,7.948684317543194539739e-01
521,6.388524598159955880661e-01,6.385908683312366829199e-01,2.939670850877138136271e-06,1.773945068035605351535e-07,1.773945070508039010153e-07,6.388524598159953478611e-01,3.759944688689908759352e-16,0,nan,7.952005482385165008275e-01
522,6.385893984958113112071e-01,6.383283414523521770434e-01,2.927745221631603792539e-06,1.766196329443637216469e-07,1.766196331916070875087e-07,6.385893984958110370124e-01,4.293756364691398960260e-16,0,nan,7.955315913426497463059e-01
524,6.380648950757734638728e-01,6.378049010538090479727e-01,2.904102698866205311960e-06,1.750840430270740990214e-07,1.750840432743174648832e-07,6.380648950757731596999e-01,4.767115725034305904828e-16,0,nan,7.961904781226534853875e-01
525,6.378034490024596658841e-01,6.375439835812163336115e-01,2.892384745144726430199e-06,1.743232531423087484263e-07,1.743232533895521142881e-07,6.378034490024593140605e-01,5.516175955489221381142e-16,0,nan,7.965183320715993188867e-01
526,6.375425373888438107528e-01,6.372835986418715625845e-01,2.880734964697647138141e-06,1.735670846763321355968e-07,1.735670849235755014586e-07,6.375425373888434554598e-01,5.572852493555313643283e-16,0,nan,7.968451331871573415006e-01
528,6.370223097089067199050e-01,6.367644185714128601816e-01,2.857637857546001885007e-06,1.720684681904250687140e-07,1.720684684376684345758e-07,6.370223097089064509687e-01,4.221772845097410464703e-16,0,nan,7.974955971052130305836e-01
529,6.367629897524841320333e-01,6.365056195701699337519e-01,2.846189509867954168900e-06,1.713259491188242002722e-07,1.713259493660675661340e-07,6.367629897524838506829e-01,4.418448752327017980904e-16,0,nan,7.978192699209769356327e-01
530,6.365041964754150072281e-01,6.362473453617760732470e-01,2.834807293410109410154e-06,1.705879093550197553743e-07,1.705879096022631212361e-07,6.365041964754147569942e-01,3.931378030110439527916e-16,0,nan,7.981419099303909193998e-01
532,6.359881822911240822904e-01,6.357323636945263478637e-01,2.812239264151964611981e-06,1.691251293207347285341e-07,1.691251295679780943958e-07,6.359881822911238257140e-01,4.034295781949713369104e-16,0,nan,7.987841112089023292570e-01
533,6.357309575748941732343e-01,6.354756524460988265091e-01,2.801052467890473767028e-06,1.684003206511413487996e-07,1.684003208983847146614e-07,6.357309575748939713558e-01,3.175532701551946997886e-16,0,nan,7.991036822395846898198e-01
535,6.352180634463239217169e-01,6.349637797197981159414e-01,2.778870887537407399666e-06,1.669636974189788466196e-07,1.669636976662222124814e-07,6.352180634463237389746e-01,2.876843192729414423694e-16,0,nan,7.997397892569980999027e-01
536,6.349623902843543055141e-01,6.347086145113418620411e-01,2.767875147045062440619e-06,1.662518163701002132801e-07,1.662518166173435791419e-07,6.349623902843541608273e-01,2.278666927869471521125e-16,0,nan,8.000563348217091266487e-01
537,6.347072305737683217686e-01,6.344539609351126374648e-01,2.756942142752328489923e-06,1.655441785608246561337e-07,1.655441788080680219955e-07,6.347072305737681628787e-01,2.503356204625494273206e-16,0,nan,8.003718814255803532085e-01
539,6.341984441142460848795e-01,6.339461813242280863179e-01,2.735262478030011558570e-06,1.641415030850589470458e-07,1.641415033323023129076e-07,6.341984441142459369401e-01,2.332698665671859415008e-16,0,nan,8.009999965776513049590e-01
540,6.339448136929890509350e-01,6.336930516357928144799e-01,2.724514895914347909877e-06,1.634464013852277420178e-07,1.634464016324711078796e-07,6.339448136929888891720e-01,2.551688422096263591312e-16,0,nan,8.013125744656642237174e-01
541,6.336916893783448578858e-01,6.334404262718965616941e-01,2.713828206533043999058e-06,1.627554148516779501501e-07,1.627554150989213160119e-07,6.336916893783447096754e-01,2.338841418674178451709e-16,0,nan,8.016241720729197660009e-01
543,6.331869518281559860995e-01,6.329366813133877611719e-01,2.692635708602301796929e-06,1.613856624660582032735e-07,1.613856627133015691353e-07,6.331869518281558418464e-01,2.278207070324247972780e-16,0,nan,8.022444448058142675985e-01
544,6.329353349955334495647e-01,6.326855581397491379292e-01,2.682129011591728013545e-06,1.607068349273645948972e-07,1.607068351746079607590e-07,6.329353349955333437465e-01,1.671863240742152539134e-16,0,nan,8.025531290404282139120e-01
546,6.324335962917584375020e-01,6.321848015249109664637e-01,2.661292530537188227224e-06,1.593611250747724596942e-07,1.593611253220158255560e-07,6.324335962917583494648e-01,1.392038894233712767911e-16,0,nan,8.031676158066898352575e-01
547,6.321834708786456813456e-01,6.319351645594464272904e-01,2.650961882017622499200e-06,1.586941827677463513343e-07,1.586941830149897171961e-07,6.321834708786456030662e-01,1.238238588311335173280e-16,0,nan,8.034734272788344727886e-01
548,6.319338390785054215826e-01,6.316860194874406309040e-01,2.640689058365185625092e-06,1.580311426711841087530e-07,1.580311429184274746148e-07,6.319338390785053950196e-01,4.203438965165929699411e-17,0,nan,8.037782900579420675624e-01
550,6.314360493323510903352e-01,6.311891980737658336409e-01,2.620315199340325330631e-06,1.567166521321445448500e-07,1.567166523793879107118e-07,6.314360493323510763490e-01,2.214984089022368081179e-17,0,nan,8.043851871159347933235e-01
551,6.311878879161662014852e-01,6.309415182791595633205e-01,2.610213330284964235469e-06,1.560651438698345339069e-07,1.560651441170778997687e-07,6.311878879161661700975e-01,4.972790748105140176786e-17,0,nan,8.046872301166717275406e-01
553,6.306930233882108716159e-01,6.304476119476991602397e-01,2.590177656889648065870e-06,1.547734587862523560113e-07,1.547734590334957218731e-07,6.306930233882108431556e-01,4.512545084905165039399e-17,0,nan,8.052885266656525542375e-01
554,6.304463168588707588924e-01,6.302013820101721730538e-01,2.580243041106630714290e-06,1.541332257142029343754e-07,1.541332259614463002372e-07,6.304463168588707135728e-01,7.188502747655700552524e-17,0,nan,8.055877887761234920909e-01
555,6.302000918886516700468e-01,6.299556319719825658865e-01,2.570363371011401766232e-06,1.534966952141669974725e-07,1.534966954614103633343e-07,6.302000918886516114999e-01,9.290210850137695553654e-17,0,nan,8.058861324417669375780e-01
557,6.297090798850597526126e-01,6.294655648862883534633e-01,2.550767284540102020756e-06,1.522346322174449707161e-07,1.522346324646883365779e-07,6.297090798850596205026e-01,2.097953466725819993697e-16,0,nan,8.064800812767243846859e-01
558,6.294642895026461015817e-01,6.292212445062033143728e-01,2.541050085285476943473e-06,1.516090454844747776370e-07,1.516090457317181434988e-07,6.294642895026459905052e-01,1.764619763559645309353e-16,0,nan,8.067756948010489139725e-01
560,6.289761316670511304139e-01,6.287340218027753779850e-01,2.521775443533207489422e-06,1.503686277910564464494e-07,1.503686280382998123112e-07,6.289761316670510217226e-01,1.728066651807506459056e-16,0,nan,8.073642207607619677447e-01
561,6.287327609150535900895e-01,6.284911161967582371446e-01,2.512217238796887053734e-06,1.497537440493717243085e-07,1.497537442966150901703e-07,6.287327609150535112138e-01,1.254518818671469617466e-16,0,nan,8.076571413998385019035e-01
563,6.282474275574581046300e-01,6.280067083308812359022e-01,2.493257181185885867946e-06,1.485344965975226971853e-07,1.485344968447660630471e-07,6.282474275574580754649e-01,4.642285373654427170915e-17,0,nan,8.082403183197719056369e-01
564,6.280054617022906571222e-01,6.277652028372830983471e-01,2.483854586067857027400e-06,1.479300815152560603521e-07,1.479300817624994262139e-07,6.280054617022905958106e-01,9.762913954261179452443e-17,0,nan,8.085305826563948842448e-01
566,6.275229235759324231125e-01,6.272835807046800438158e-01,2.465202431993770845869e-06,1.467315419265572077265e-07,1.467315421738005735883e-07,6.275229235759323201133e-01,1.641361654155725537813e-16,0,nan,8.091084830406449023401e-01
567,6.272823481034640602516e-01,6.270434608799253517475e-01,2.455952150168361535195e-06,1.461373674129067018267e-07,1.461373676601500676885e-07,6.272823481034639757381e-01,1.347296948507554699284e-16,0,nan,8.093961269994225114820e-01
568,6.270422329038501940701e-01,6.268037997721845888677e-01,2.446751921835456586498e-06,1.455465567856890419213e-07,1.455465570329324077831e-07,6.270422329038501495636e-01,7.097847137730916830224e-17,0,nan,8.096829053705282190178e-01
570,6.265633770075342834360e-01,6.263258474226053307277e-01,2.428500214377988520703e-06,1.443749296036757324893e-07,1.443749298509190983511e-07,6.265633770075342254854e-01,9.248961596849503442150e-17,0,nan,8.102538809125424717670e-01
571,6.263246331724980908717e-01,6.260875530575666925159e-01,2.419448037287939624067e-06,1.437940647954228621664e-07,1.437940650426662280282e-07,6.263246331724980831197e-01,1.237704079113928270481e-17,0,nan,8.105380858067765162509e-01
573,6.258485059407841166745e-01,6.256123201965809732528e-01,2.401489314146685660107e-06,1.426421137070784201706e-07,1.426421139543217860324e-07,6.258485059407840949363e-01,3.473405041633377668214e-17,0,nan,8.111039489775849568843e-01
574,6.256111194519239360190e-01,6.253753786232985056870e-01,2.392582088139347813036e-06,1.420709804412582322321e-07,1.420709806885015980939e-07,6.256111194519238993188e-01,5.866302947234398509229e-17,0,nan,8.113856148402539023392e-01
576,6.251376930545831100972e-01,6.249028375543050906060e-01,2.374910229342164586104e-06,1.409382825489094866560e-07,1.409382827961528525178e-07,6.251376930545830931836e-01,2.705572560843341113126e-17,0,nan,8.119464339167300485542e-01
577,6.249016500991904088380e-01,6.246672350262486572703e-01,2.366144934055045104216e-06,1.403766721652028278149e-07,1.403766724124461936767e-07,6.249016500991903871540e-01,3.469992989499737950732e-17,0,nan,8.122255945824269451720e-01
579,6.244308971134401309300e-01,6.241973584575682965081e-01,2.348753976772436130689e-06,1.392628156290565502975e-07,1.392628158762999161593e-07,6.244308971134400569332e-01,1.185027816756042347540e-16,0,nan,8.127814366335386880164e-01
580,6.241961840805798633625e-01,6.239630814287340232482e-01,2.340127669207447369827e-06,1.387105249102012526777e-07,1.387105251574446185395e-07,6.241961840805797915883e-01,1.149865789779881111195e-16,0,nan,8.130581253395821609751e-01
582,6.237280774833356966624e-01,6.234958424659194919926e-01,2.323011802972413403065e-06,1.376151086082170036695e-07,1.376151088554603695313e-07,6.237280774833356994814e-01,4.519478519928623025247e-18,0,nan,8.136090562529032879126e-01
583,6.234946809600179218336e-01,6.232628775870300286144e-01,2.314521615148240233417e-06,1.370719396129823932840e-07,1.370719398602257591458e-07,6.234946809600179558233e-01,5.451488063231798503780e-17,0,nan,8.138833056524202133239e-01
585,6.230291941203273120564e-01,6.227982497253566895878e-01,2.297675177244038647724e-06,1.359945728127631580853e-07,1.359945730600065239471e-07,6.230291941203273931005e-01,1.300807621185712485974e-16,0,nan,8.144293901599641306572e-01
586,6.227971008877680736404e-01,6.225665838401498453081e-01,2.289318313930746862533e-06,1.354603327148114039762e-07,1.354603329620547698380e-07,6.227971008877681684539e-01,1.522381524395427932953e-16,0,nan,8.147012323346338201263e-01
588,6.223342075594185951459e-01,6.221045409572796280884e-01,2.272735784939803285753e-06,1.344006347570279191030e-07,1.344006350042712849648e-07,6.223342075594186826953e-01,1.406789541130045063648e-16,0,nan,8.152425340379995800217e-01
589,6.221034045893871766708e-01,6.218741610988830492701e-01,2.264509521472429690041e-06,1.338751356894271850713e-07,1.338751359366705509331e-07,6.221034045893872965294e-01,1.926666037897411447725e-16,0,nan,8.155120005104636982498e-01
591,6.216430789036861970231e-01,6.214146774476974055545e-01,2.248185520980036740496e-06,1.328327356823224362318e-07,1.328327359295658020936e-07,6.216430789036862691768e-01,1.160692639032652753526e-16,0,nan,8.160485819053380253385e-01
592,6.214135533549369760919e-01,6.211855708350868532364e-01,2.240087201148039229931e-06,1.323157945874895363128e-07,1.323157948347329021746e-07,6.214135533549370165869e-01,6.516586405897686180512e-17,0,nan,8.163157036512943767618e-01
594,6.209557698136574099834e-01,6.207286210366849132924e-01,2.224016483594775718125e-06,1.312903311120244637953e-07,1.312903313592678296571e-07,6.209557698136574258128e-01,2.549191502486335508776e-17,0,nan,8.168476261513201047725e-01
595,6.207275090284432028653e-01,6.205007750712236980206e-01,2.216043517604356534892e-06,1.307817695968813376111e-07,1.307817698441247034729e-07,6.207275090284431848676e-01,2.899461648063461992883e-17,0,nan,8.171124336112986421697e-01
597,6.202722424969310255349e-01,6.200463341080807433414e-01,2.200220968281382743257e-06,1.297728904221040189176e-07,1.297728906693473847794e-07,6.202722424969310363770e-01,1.747945657089223713933e-17,0,nan,8.176397575713310279582e-01
598,6.200452339975965898589e-01,6.198197363701378748146e-01,2.192370830787826950715e-06,1.292725346182456062347e-07,1.292725348654889720965e-07,6.200452339975966052003e-01,2.474248635338974914843e-17,0,nan,8.179022806621736919365e-01
600,6.195924596980356691134e-01,6.193677795794196860868e-01,2.176791461969478267444e-06,1.282798964264838645725e-07,1.282798966737272304343e-07,6.195924596980356534467e-01,2.528552623130834496780e-17,0,nan,8.184250654009419629286e-01
601,6.193666911836887001286e-01,6.191424178250658494349e-01,2.169061690176825132171e-06,1.277875768551606674226e-07,1.277875771024040332844e-07,6.193666911836886635910e-01,5.899189241664492019786e-17,0,nan,8.186853335269882580975e-01
603,6.189163846885181730073e-01,6.186929208920941558603e-01,2.153720637385153003210e-06,1.268108449766544661218e-07,1.268108452238978319836e-07,6.189163846885181841204e-01,1.795569246978215343974e-17,0,nan,8.192036373491725803099e-01
604,6.186918440317754619429e-01,6.184687830498712957095e-01,2.146108829210518417237e-06,1.263263964183822443303e-07,1.263263966656256101921e-07,6.186918440317755027631e-01,6.597826072519350931231e-17,0,nan,8.194616794131561174136e-01
606,6.182439812572568804683e-01,6.180217220017383272790e-01,2.131001347606749703865e-06,1.253652445749928819811e-07,1.253652448222362478429e-07,6.182439812572570050973e-01,2.015855285380440207587e-16,0,nan,8.199755596309155633388e-01
608,6.177977344169229834137e-01,6.175762717244942523465e-01,2.116047001605915031345e-06,1.244143021877368061187e-07,1.244143024349801719805e-07,6.177977344169230183250e-01,5.650928776387065860710e-17,0,nan,8.204865221385263397268e-01
609,6.175752137009934417122e-01,6.173541473688282099630e-01,2.108626620804811394132e-06,1.239426160012554894590e-07,1.239426162484988553208e-07,6.175752137009935046502e-01,1.019113700104805274383e-16,0,nan,8.207409169985419212265e-01
611,6.171313711887812525347e-01,6.169110937641733016790e-01,2.093898194375553678304e-06,1.230067278316682278316e-07,1.230067280789115936934e-07,6.171313711887813376988e-01,1.379999212885331728581e-16,0,nan,8.212475492731203690656e-01
612,6.169100468150761074071e-01,6.166901619494926656273e-01,2.086589655159165055684e-06,1.225424919517357078778e-07,1.225424921989790737396e-07,6.169100468150762304098e-01,1.993852055149809253130e-16,0,nan,8.214997927726946324559e-01
614,6.164685854337451642593e-01,6.162494819257647860056e-01,2.072082705771564363147e-06,1.216213529116486945136e-07,1.216213531588920603754e-07,6.164685854337452890509e-01,2.024298934312744382844e-16,0,nan,8.220021495808026494546e-01
615,6.162484458844118551113e-01,6.160297311865305935896e-01,2.064883813946410626556e-06,1.211644166906083434053e-07,1.211644169378517092671e-07,6.162484458844120027796e-01,2.396246787780515403000e-16,0,nan,8.222522688723354842015e-01
617,6.158093427581663448223e-01,6.155914019716216545319e-01,2.050594006487052641181e-06,1.202577292158797348420e-07,1.202577294631231007038e-07,6.158093427581664395815e-01,1.538776099933999504605e-16,0,nan,8.227504040623885345662e-01
619,6.153717992493160648948e-01,6.151546274666200853076e-01,2.036446603565721774214e-06,1.193605144211566084473e-07,1.193605146683999743091e-07,6.153717992493160782305e-01,2.167094224636184572087e-17,0,nan,8.232457543114533615215e-01
620,6.151536092433183000594e-01,6.149368201362354069417e-01,2.029425724485492153743e-06,1.189154195451678206399e-07,1.189154197924111864952e-07,6.151536092433182956142e-01,7.226209584722275732706e-18,0,nan,8.234923923654024389106e-01
622,6.147183865618836007272e-01,6.145023591811075158731e-01,2.015488468693606442536e-06,1.180321765059178321688e-07,1.180321767531611980241e-07,6.147183865618835155089e-01,1.386298061360846390677e-16,0,nan,8.239836087551504000773e-01
623,6.145013514368731222248e-01,6.142857031177731963467e-01,2.008571640511616402995e-06,1.175939973945377324701e-07,1.175939976417810983255e-07,6.145013514368730342960e-01,1.430896709713863442170e-16,0,nan,8.242281928121567095282e-01
625,6.140684275362885413685e-01,6.138535337648002299105e-01,1.994840468407790753563e-06,1.167244475629142746251e-07,1.167244478101576404804e-07,6.140684275362884255757e-01,1.885665942572973086593e-16,0,nan,8.247153268347859547552e-01
627,6.136370240569601897107e-01,6.134228801013391629837e-01,1.981244475787979572430e-06,1.158638751330179902580e-07,1.158638753802613561133e-07,6.136370240569600822121e-01,1.751827891531514541763e-16,0,nan,8.251997674654711517920e-01
628,6.134218894791012566259e-01,6.132081186703570718777e-01,1.974496628512072819339e-06,1.154369182318842737402e-07,1.154369184791276395956e-07,6.134218894791011227811e-01,2.181936453343592731135e-16,0,nan,8.254409847245114849258e-01
630,6.129927487022298615571e-01,6.127797206915468475330e-01,1.961100160538533616645e-06,1.145895896861131892890e-07,1.145895899333565551443e-07,6.129927487022296991978e-01,2.648632886334071630579e-16,0,nan,8.259214269274038404899e-01
631,6.127787401414664936183e-01,6.125660817924429846215e-01,1.954451116329062393957e-06,1.141691890483833322046e-07,1.141691892956266980600e-07,6.127787401414663664414e-01,2.075413301760265903497e-16,0,nan,8.261606573448045256298e-01
633,6.123518408109132060702e-01,6.121399183364256701978e-01,1.941250361204465431179e-06,1.133348434353865198480e-07,1.133348436826298857034e-07,6.123518408109130366636e-01,2.766491062173042560102e-16,0,nan,8.266371503830862158186e-01
635,6.119264241108079982467e-01,6.117152329467373528260e-01,1.928178007974940142313e-06,1.125090112354894046407e-07,1.125090114827327704960e-07,6.119264241108079018070e-01,1.576002921964393904063e-16,0,nan,8.271110376153018017018e-01
636,6.117142688577333897726e-01,6.115034416500614300460e-01,1.921689472208108160113e-06,1.120992527884117137787e-07,1.120992530356550796340e-07,6.117142688577333234736e-01,1.083822402431285729130e-16,0,nan,8.273470107201851026922e-01
638,6.112910588120307187054e-01,6.110809561447473337026e-01,1.908806676605828055306e-06,1.112859824209407795528e-07,1.112859826681841454081e-07,6.112910588120306859083e-01,5.365220911528411227079e-17,0,nan,8.278170291128063553116e-01
639,6.110800017414089735368e-01,6.108702596681120366995e-01,1.902412019179970045230e-06,1.108824433181756466093e-07,1.108824435654190124646e-07,6.110800017414089688205e-01,7.717941082790882479105e-18,0,nan,8.280510796396633804652e-01
641,6.106589778478064278744e-01,6.104499536348414467923e-01,1.889715202716356194618e-06,1.100814901294035029863e-07,1.100814903766468688416e-07,6.106589778478064026125e-01,4.136827842594699463035e-17,0,nan,8.285172763459266927774e-01
643,6.102394001341170381991e-01,6.100310893773290832343e-01,1.877140425418577304074e-06,1.092886153449814653111e-07,1.092886155922248311664e-07,6.102394001341170326697e-01,9.061085007721275911518e-18,0,nan,8.289809510805527086865e-01
644,6.100301508071164224845e-01,6.098221951390153661166e-01,1.870898322586397751531e-06,1.088951746409683798181e-07,1.088951748882117456734e-07,6.100301508071164128893e-01,1.572904095609298511954e-17,0,nan,8.292118490908313602032e-01
646,6.096127256808537842048e-01,6.094054769353913769692e-01,1.858503743772359686469e-06,1.081142220865006219485e-07,1.081142223337439878038e-07,6.096127256808538588521e-01,1.224503958513270137957e-16,0,nan,8.296717790418693835820e-01
648,6.091967246061062990492e-01,6.089901784754052638249e-01,1.846227424706455106434e-06,1.073410898248467442920e-07,1.073410900720901101473e-07,6.091967246061063108670e-01,1.939899412251951894744e-17,0,nan,8.301292376014056784259e-01
649,6.089892553616929049554e-01,6.087830589347299481418e-01,1.840133151941001927057e-06,1.069574248621381627114e-07,1.069574251093815285667e-07,6.089892553616929420351e-01,6.088730461587822810538e-17,0,nan,8.303570463219929674538e-01
651,6.085753740481321116818e-01,6.083698738447465004242e-01,1.828031471042404491500e-06,1.061958352522732504062e-07,1.061958354995166162616e-07,6.085753740481322016705e-01,1.478679291896218906747e-16,0,nan,8.308108349539340464003e-01
653,6.081628951428877938312e-01,6.079580869487530847550e-01,1.816044414010700015467e-06,1.054418178333559133690e-07,1.054418180805992792243e-07,6.081628951428878475534e-01,8.833524385606378016177e-17,0,nan,8.312622014327314807461e-01
654,6.079571789265461045915e-01,6.077527151681425543472e-01,1.810093426218873054300e-06,1.050676184675392249162e-07,1.050676187147825907715e-07,6.079571789265461367381e-01,5.287641223507812747089e-17,0,nan,8.314869824132311748772e-01
656,6.075467876736144745564e-01,6.073430096716132542412e-01,1.798275657450468122161e-06,1.043247787907769973840e-07,1.043247790380203632394e-07,6.075467876736144844769e-01,1.632870106387891410537e-17,0,nan,8.319347518411618823365e-01
658,6.071377776572033369007e-01,6.069346812881960540054e-01,1.786569013761222864177e-06,1.035892727571810392280e-07,1.035892730044244050833e-07,6.071377776572033729504e-01,5.937650984962607570524e-17,0,nan,8.323801470566460413499e-01
659,6.069337880036891341717e-01,6.067310309160571790699e-01,1.780756937229299130134e-06,1.032242407873404649220e-07,1.032242410345838307774e-07,6.069337880036892081685e-01,1.219190622349828591522e-16,0,nan,8.326019602245198137540e-01
661,6.065268342277512214622e-01,6.063247526547200783043e-01,1.769214432900682807613e-06,1.024995615894921061977e-07,1.024995618367354720530e-07,6.065268342277512645050e-01,7.096607077983282380634e-17,0,nan,8.330438293514624437802e-01
663,6.061212409746243867659e-01,6.059198308811618582936e-01,1.757779685847152224025e-06,1.017819866092897827806e-07,1.017819868565331486359e-07,6.061212409746244275319e-01,6.725717386162623528356e-17,0,nan,8.334833709513873952921e-01
665,6.057170000841943791059e-01,6.055162574699268773770e-01,1.746451384314037273547e-06,1.010714265383186439695e-07,1.010714267855620098248e-07,6.057170000841944052894e-01,4.322725375362659320965e-17,0,nan,8.339206033561709018281e-01
666,6.055153842442346778796e-01,6.053149738801492096840e-01,1.740826746082213820577e-06,1.007187495598122556008e-07,1.007187498070556214561e-07,6.055153842442347021657e-01,4.010819426823924665035e-17,0,nan,8.341383592865897547166e-01
668,6.051131567514828057952e-01,6.049134079301703437181e-01,1.729655696220116133554e-06,1.000185473863784346116e-07,1.000185476336218004669e-07,6.051131567514828374539e-01,5.231864996380968115444e-17,0,nan,8.345721618521125013002e-01
670,6.047122615275413171076e-01,6.045131703335911987907e-01,1.718587897780559172156e-06,9.932514278469036655475e-08,9.932514303193373241008e-08,6.047122615275414054159e-01,1.460335312630705892584e-16,0,nan,8.350037002186355092901e-01
671,6.045123110396423138369e-01,6.043135472015231934861e-01,1.713092328234797943154e-06,9.898096307735872630516e-08,9.898096332460209216050e-08,6.045123110396424207934e-01,1.769302996191273051297e-16,0,nan,8.352186258568053560977e-01
673,6.041133993956331327269e-01,6.039152873741304716759e-01,1.702177079411819894904e-06,9.829759656280482583776e-08,9.829759681004819169309e-08,6.041133993956332486823e-01,1.919431392571804411733e-16,0,nan,8.356468010015794289675e-01
675,6.037158003545191053973e-01,6.035183363168461490034e-01,1.691362005478679792609e-06,9.762081845718077267942e-08,9.762081870442413853475e-08,6.037158003545192741534e-01,2.795289903763829775228e-16,0,nan,8.360727557833813369912e-01
677,6.033195061671037251472e-01,6.031226863128860138374e-01,1.680645907585889461922e-06,9.695054730279195639710e-08,9.695054755003532225243e-08,6.033195061671038889701e-01,2.715359715506778312847e-16,0,nan,8.364965074201463576288e-01
678,6.031218459899322370532e-01,6.029253468123330073070e-01,1.675324604855222934798e-06,9.661782671308651301524e-08,9.661782696032987887058e-08,6.031218459899324084656e-01,2.842085137682436829574e-16,0,nan,8.367075623911846776011e-01
680,6.027274946971471480950e-01,6.025316340624358169009e-01,1.664754761755907612429e-06,9.595716593204411328663e-08,9.595716617928747914196e-08,6.027274946971473032985e-01,2.575020093770322153224e-16,0,nan,8.371280412066675489981e-01
682,6.023344291715291287659e-01,6.021392033588122139065e-01,1.654280974219321692999e-06,9.530281378170564451088e-08,9.530281402894901036621e-08,6.023344291715292827768e-01,2.556900471610059242424e-16,0,nan,8.375463591509630014039e-01
684,6.019426418911565379588e-01,6.017480472107255007330e-01,1.643902103913238341197e-06,9.465469300696170988067e-08,9.465469325420507573600e-08,6.019426418911567172858e-01,2.979138323972209180576e-16,0,nan,8.379625328311181995593e-01
685,6.017472252596735016184e-01,6.015529447713967581279e-01,1.638747911544684452492e-06,9.433294555913313941071e-08,9.433294580637650526605e-08,6.017472252596737161278e-01,3.564775886314875687377e-16,0,nan,8.381698207154243197609e-01
687,6.013573413819174318107e-01,6.011636865490924686029e-01,1.628509318984183214302e-06,9.369402951176541686889e-08,9.369402975900878272422e-08,6.013573413819176111919e-01,2.982939378864304916193e-16,0,nan,8.385828087672796599702e-01
689,6.009687172201689797646e-01,6.007756844295711884385e-01,1.618362869898520135770e-06,9.306115670368645472454e-08,9.306115695092982057987e-08,6.009687172201691153441e-01,2.256015625845659999897e-16,0,nan,8.389936933355285929369e-01
691,6.005813454711546039988e-01,6.003889311395734784682e-01,1.608307482870709036349e-06,9.243425382849315256725e-08,9.243425407573651842258e-08,6.005813454711547515587e-01,2.456951365339473247546e-16,0,nan,8.394024904431415152768e-01
692,6.003881269858319935651e-01,6.001960205493458433423e-01,1.603313603968224576336e-06,9.212301850441961130128e-08,9.212301875166297715661e-08,6.003881269858321691516e-01,2.924550535593301244956e-16,0,nan,8.396061111619934637352e-01
694,6.000026202954124032729e-01,5.998111269986948768107e-01,1.593392816498091330129e-06,9.150493544525254929573e-08,9.150493569249591515106e-08,6.000026202954125604280e-01,2.619240309723951190080e-16,0,nan,8.400118067675769971121e-01
696,5.996183480247220254356e-01,5.994274643581877226595e-01,1.583560455360314033234e-06,9.089264375449188292959e-08,9.089264400173524878492e-08,5.996183480247221686587e-01,2.388571121233102592023e-16,0,nan,8.404154542649983370491e-01
698,5.992353030809089986519e-01,5.990450255638695153948e-01,1.573815492697480948753e-06,9.028607383809627738886e-08,9.028607408533964324419e-08,5.992353030809090734619e-01,1.248423607836051111413e-16,0,nan,8.408170691185673942345e-01
699,5.990442386561232179787e-01,5.988542629175185316726e-01,1.568975468620233853313e-06,8.998491307641716071959e-08,8.998491332366052657492e-08,5.990442386561232661715e-01,8.044946175443541864793e-17,0,nan,8.410171190940303868368e-01
701,5.986630215316807168691e-01,5.984736467750437771684e-01,1.559359708565652331915e-06,8.938679755820433656116e-08,8.938679780544770241649e-08,5.986630215316808291382e-01,1.875331044727518382461e-16,0,nan,8.414157136385685761696e-01
703,5.982830142572558296266e-01,5.980942370727947432485e-01,1.549828841190550830876e-06,8.879423425140770051454e-08,8.879423449865106636988e-08,5.982830142572558397638e-01,1.694397145024165913138e-17,0,nan,8.418123135255404661768e-01
705,5.979042099425697642801e-01,5.977160269483234866783e-01,1.540381889068766300614e-06,8.820715705417650276986e-08,8.820715730141986862520e-08,5.979042099425697036732e-01,1.013655706618308518348e-16,0,nan,8.422069336846907846835e-01
707,5.975266017538309881729e-01,5.973390095953734491019e-01,1.531017888638268796062e-06,8.762550082410828450686e-08,8.762550107135165036219e-08,5.975266017538309795535e-01,1.442514399519702692182e-17,0,nan,8.425995888972860488851e-01
708,5.973382440864291043070e-01,5.971509460964810056538e-01,1.526366697927543854350e-06,8.733668547306203559583e-08,8.733668572030540145116e-08,5.973382440864291494640e-01,7.559706904935333304213e-17,0,nan,8.427951842276250802016e-01
710,5.969624173953355095179e-01,5.967757052605280332358e-01,1.517125348109523702497e-06,8.676304061020684115022e-08,8.676304085745020700556e-08,5.969624173953355417187e-01,5.394109174128235105559e-17,0,nan,8.431849194149869390256e-01
712,5.965877699889023944024e-01,5.964016404223785317029e-01,1.507964600212271234204e-06,8.619465794915508895309e-08,8.619465819639845480842e-08,5.965877699889024480704e-01,8.995827644779038317882e-17,0,nan,8.435727259713641188474e-01
714,5.962142952263442818861e-01,5.960287449677773574663e-01,1.498883537389187111123e-06,8.563147557839704096962e-08,8.563147582564040682496e-08,5.962142952263442985286e-01,2.791362682998803773677e-17,0,nan,8.439586181726475905469e-01
716,5.958419865207094101578e-01,5.956570123360238611099e-01,1.489881255642296284938e-06,8.507343247449552691446e-08,8.507343272173889276980e-08,5.958419865207095046460e-01,1.585793238302242606102e-16,0,nan,8.443426101543067761033e-01
718,5.954708373383117425703e-01,5.952864360194082271605e-01,1.480956863608493379481e-06,8.452046848706958462029e-08,8.452046873431295047562e-08,5.954708373383118845466e-01,2.384269146102853510867e-16,0,nan,8.447247159131179471071e-01
719,5.952856955409764339038e-01,5.951015794599698871536e-01,1.476523601086189934273e-06,8.424587260013739697311e-08,8.424587284738076282845e-08,5.952856955409765881315e-01,2.590819167860328885447e-16,0,nan,8.449150657954397769392e-01
721,5.949162735079117636516e-01,5.947327255286501968001e-01,1.467714399439933351149e-06,8.370041637910268674375e-08,8.370041662634605259908e-08,5.949162735079119615185e-01,3.325962077182497358749e-16,0,nan,8.452943681646923532440e-01
723,5.945479948932400615647e-01,5.943650118713834640261e-01,1.458980913010388796051e-06,8.315989262227865659564e-08,8.315989286952202245097e-08,5.945479948932402940176e-01,3.909742321519937927395e-16,0,nan,8.456718187072886212222e-01
725,5.941808533453322160867e-01,5.939984321615813245288e-01,1.450322293031483018853e-06,8.262424412088051572864e-08,8.262424436812388158397e-08,5.941808533453324444738e-01,3.843731859554467621523e-16,0,nan,8.460474309477440870851e-01
727,5.938148425633557048187e-01,5.936329801231919889304e-01,1.441737702459597572438e-06,8.209341447512699486544e-08,8.209341472237036072078e-08,5.938148425633558952046e-01,3.206149254649890853741e-16,0,nan,8.464212182793094011259e-01
729,5.934499562967452401807e-01,5.932686495301747742204e-01,1.433226315781348116355e-06,8.156734808075320895726e-08,8.156734832799657481259e-08,5.934499562967454318134e-01,3.229130476015907514209e-16,0,nan,8.467931939655563411797e-01
731,5.930861883446804094788e-01,5.929054342059806304022e-01,1.424787318824993269168e-06,8.104599011578261298752e-08,8.104599036302597884285e-08,5.930861883446806115199e-01,3.406605630230165806844e-16,0,nan,8.471633711419439796328e-01
732,5.929047218123212337204e-01,5.927242428529272411097e-01,1.420594715119484748575e-06,8.078705987316457339103e-08,8.078706012040793924636e-08,5.929047218123214322378e-01,3.348217858263822953314e-16,0,nan,8.473477893591200220229e-01
734,5.925426198130854249513e-01,5.923626889579415299991e-01,1.412262800529351775981e-06,8.027266344047828984750e-08,8.027266368772165570284e-08,5.925426198130855821064e-01,2.652216054118564664591e-16,0,nan,8.477152931232416718560e-01
736,5.921816208406083248406e-01,5.920022351035844065947e-01,1.404001288645853243042e-06,7.976284172022348419991e-08,7.976284196746685005524e-08,5.921816208406085555588e-01,3.896071985101601079503e-16,0,nan,8.480810306657079379752e-01
738,5.918217188641570203345e-01,5.916428752825334536070e-01,1.395809403558723470252e-06,7.925754252786590897362e-08,7.925754277510927482895e-08,5.918217188641572486674e-01,3.858137852116529705939e-16,0,nan,8.484450146855718233904e-01
740,5.914629079004729561575e-01,5.912846035347016915296e-01,1.387686379893770109148e-06,7.875671440468699446035e-08,7.875671465193036031568e-08,5.914629079004731940857e-01,4.022706471932820860267e-16,0,nan,8.488072577605306522422e-01
742,5.911051820132853240608e-01,5.909274139467540765125e-01,1.379631462643004403992e-06,7.826030660588268645467e-08,7.826030685312605231001e-08,5.911051820132855591158e-01,3.976534771599656057663e-16,0,nan,8.491677723483761674930e-01
744,5.907485353128301142078e-01,5.905713006516291052606e-01,1.371643906997918015308e-06,7.776826908888623325397e-08,7.776826933612959910930e-08,5.907485353128302922338e-01,3.013566451380981261278e-16,0,nan,8.495265707884168166646e-01
746,5.903929619553751617644e-01,5.902162578280669702480e-01,1.363722978185874284309e-06,7.728055250191073759643e-08,7.728055274915410345177e-08,5.903929619553753244490e-01,2.755529731293551604839e-16,0,nan,8.498836653028789185648e-01
748,5.900384561427516327825e-01,5.898622797001440432041e-01,1.355867951309545012870e-06,7.679710817270752488701e-08,7.679710841995089074234e-08,5.900384561427517365407e-01,1.758498057654735460004e-16,0,nan,8.502390679982950872761e-01
750,5.896850121218907281317e-01,5.895093605368123546029e-01,1.348078111189301122107e-06,7.631788809753420106239e-08,7.631788834477756691772e-08,5.896850121218908019117e-01,1.251175734858051562116e-16,0,nan,8.505927908668632127925e-01
751,5.895086864977567842061e-01,5.893332962880744041456e-01,1.344207415288131656515e-06,7.607984733416587526134e-08,7.607984758140924111667e-08,5.895086864977568132085e-01,4.919759246685435058424e-17,0,nan,8.507690260827106561278e-01
753,5.891568244750690075406e-01,5.889819549229632356102e-01,1.336514035217695278664e-06,7.560687506878785385227e-08,7.560687531603121970760e-08,5.891568244750690132327e-01,9.661368873424236704607e-18,0,nan,8.511202514495833321780e-01
755,5.888060100557992448955e-01,5.886316583881866515426e-01,1.328884095461051603718e-06,7.513800990225414735675e-08,7.513801014949751321208e-08,5.888060100557992470097e-01,3.590646495178230731176e-18,0,nan,8.514698264786807680913e-01
757,5.884562376411665018949e-01,5.882824011062203206635e-01,1.321316913650886037605e-06,7.467320608665943159416e-08,7.467320633390279744949e-08,5.884562376411664891556e-01,2.164880701710395417217e-17,0,nan,8.518177627725066877653e-01
759,5.881075016754770956595e-01,5.879341775424152816143e-01,1.313811816463534291948e-06,7.421241849545222019662e-08,7.421241874269558605195e-08,5.881075016754770160249e-01,1.354083213395285224107e-16,0,nan,8.521640718251376147739e-01
761,5.877597966456923339607e-01,5.875869822045677315359e-01,1.306368139476638862174e-06,7.375560261348448535221e-08,7.375560286072785120755e-08,5.877597966456922478208e-01,1.465562345290849100158e-16,0,nan,8.525087650234825805795e-01
763,5.874131170810019675343e-01,5.872408096424954759840e-01,1.298985227029426851008e-06,7.330271452724527195728e-08,7.330271477448863781261e-08,5.874131170810019251420e-01,7.216778739099469863668e-17,0,nan,8.528518536485318991087e-01
765,5.870674575524026383988e-01,5.868956544476184866710e-01,1.291662432085502043937e-06,7.285371091527355402032e-08,7.285371116251691987565e-08,5.870674575524025430432e-01,1.624269576577382154301e-16,0,nan,8.531933488765847269607e-01
767,5.867228126722811021310e-01,5.865515112525447882774e-01,1.284399116098127120510e-06,7.240854903874642717027e-08,7.240854928598979302560e-08,5.867228126722809641120e-01,2.352370379613931421127e-16,0,nan,8.535332617804534672797e-01
769,5.863791770940032233028e-01,5.862083747306621184237e-01,1.277194648877955611163e-06,7.196718673224038552859e-08,7.196718697948375138392e-08,5.863791770940031361872e-01,1.485653787894392943900e-16,0,nan,8.538716033306615689935e-01
771,5.860365455115079669213e-01,5.858662395957341395558e-01,1.270048408463139145674e-06,7.152958239466119245279e-08,7.152958264190455830812e-08,5.860365455115078410454e-01,2.147918473509179375085e-16,0,nan,8.542083843966243790501e-01
773,5.856949126589054976932e-01,5.855251006015008696792e-01,1.262959780991756138717e-06,7.109569498033783246134e-08,7.109569522758119831667e-08,5.856949126589053991935e-01,1.681758971119354221222e-16,0,nan,8.545436157478008812782e-01
775,5.853542733100812744951e-01,5.851849525412851082962e-01,1.255928160576552892324e-06,7.066548399027965413192e-08,7.066548423752301998725e-08,5.853542733100812612136e-01,2.268963808505724826733e-17,0,nan,8.548773080548463580665e-01
777,5.850146222783044747118e-01,5.848457902476035252803e-01,1.248952949181923719401e-06,7.023890946359132966428e-08,7.023890971083469551962e-08,5.850146222783044134001e-01,1.048035904047676503969e-16,0,nan,8.552094718907420224500e-01
779,5.846759544158406374237e-01,5.845076085917813024651e-01,1.242033556503063357074e-06,6.981593196904235481985e-08,6.981593221628572067518e-08,5.846759544158405298708e-01,1.839529310180369681311e-16,0,nan,8.555401177319011624752e-01
781,5.843382646135698577083e-01,5.841704024835725483911e-01,1.235169399847294575007e-06,6.939651259678967992252e-08,6.939651284403304577786e-08,5.843382646135698008961e-01,9.722483923898265729259e-17,0,nan,8.558692559592734225250e-01
783,5.840015478006094218344e-01,5.838341668707852649689e-01,1.228359904017503233548e-06,6.898061295024904201967e-08,6.898061319749240787501e-08,5.840015478006093729369e-01,8.372840476750056337858e-17,0,nan,8.561968968594315632873e-01
785,5.836657989439404392584e-01,5.834988967389099778771e-01,1.221604501197621808846e-06,6.856819513811151537861e-08,6.856819538535488123395e-08,5.836657989439403320850e-01,1.836211491989200037883e-16,0,nan,8.565230506256351513642e-01
787,5.833310130480392485808e-01,5.831645871107539180755e-01,1.214902630840159475727e-06,6.815922176650337152183e-08,6.815922201374673737716e-08,5.833310130480391677535e-01,1.385615887906477075119e-16,0,nan,8.568477273588842567657e-01
789,5.829971851545137084827e-01,5.828312330460785339881e-01,1.208253739555694400796e-06,6.775365593128655138434e-08,6.775365617852991723968e-08,5.829971851545136512910e-01,9.809938376195189505256e-17,0,nan,8.571709370689660792918e-01
791,5.826643103417430413771e-01,5.824988296412419996884e-01,1.201657281004323502538e-06,6.735146121049537136499e-08,6.735146145773873722032e-08,5.826643103417430683737e-01,4.633308341651310394031e-17,0,nan,8.574926896754753145608e-01
793,5.823323837245226730630e-01,5.821673720288462750005e-01,1.195112715789022848278e-06,6.695260165690853772760e-08,6.695260190415190358293e-08,5.823323837245227420725e-01,1.185052904619981939617e-16,0,nan,8.578129950088314941391e-01
795,5.820014004537126250938e-01,5.818368553773869411572e-01,1.188619511350846873032e-06,6.655704179075208739515e-08,6.655704203799545325048e-08,5.820014004537127871278e-01,2.784082900000605435811e-16,0,nan,8.581318628112723487017e-01
797,5.816713557158909031486e-01,5.815072748909091426839e-01,1.182177141865996454650e-06,6.616474659253242548106e-08,6.616474683977579133640e-08,5.816713557158910340660e-01,2.250711007876574518970e-16,0,nan,8.584493027378464560535e-01
799,5.813422447330099940288e-01,5.811786258086658607525e-01,1.175785088144646065349e-06,6.577568149599468258979e-08,6.577568174323804844512e-08,5.813422447330100664535e-01,1.245818720008792788076e-16,0,nan,8.587653243573773020458e-01
801,5.810140627620582476354e-01,5.808509034047810715151e-01,1.169442837531546151490e-06,6.538981238120606363799e-08,6.538981262844942949332e-08,5.810140627620583116033e-01,1.100970394288742664290e-16,0,nan,8.590799371534271388013e-01
803,5.806868050947250337046e-01,5.805241029879172343087e-01,1.163149883808355852358e-06,6.500710556776045235796e-08,6.500710581500381821330e-08,5.806868050947251290602e-01,1.642117234858559224063e-16,0,nan,8.593931505252446645285e-01
805,5.803604670570697843246e-01,5.801982199009458884831e-01,1.156905727097649641223e-06,6.462752780810206068799e-08,6.462752805534542654332e-08,5.803604670570698409742e-01,9.761099648918189086266e-17,0,nan,8.597049737886992738659e-01
807,5.800350440091945891652e-01,5.798732495206223580553e-01,1.150709873768585302945e-06,6.425104628096544520100e-08,6.425104652820881105634e-08,5.800350440091946483084e-01,1.019649228437768930232e-16,0,nan,8.600154161771977932112e-01
809,5.797105313449213426225e-01,5.795491872572644531658e-01,1.144561836344199507292e-06,6.387762858493080358517e-08,6.387762883217416944050e-08,5.797105313449213794853e-01,6.358841503014570374140e-17,0,nan,8.603244868426001188918e-01
811,5.793869244914719995876e-01,5.792260285544349462938e-01,1.138461133410295941005e-06,6.350724273209067652673e-08,6.350724297933404238206e-08,5.793869244914720188322e-01,3.321543470886693147296e-17,0,nan,8.606321948561125226144e-01
814,5.789032026849826317871e-01,5.787429747899393017718e-01,1.129397792763545863784e-06,6.295727968607943640822e-08,6.295727993332280226355e-08,5.789032026849826888162e-01,9.851221069124156315832e-17,0,nan,8.610912215512664327093e-01
816,5.785818405690386079243e-01,5.784220552693639660902e-01,1.123413358851689536457e-06,6.259433615194461338028e-08,6.259433639918797923562e-08,5.785818405690386291747e-01,3.672836077920459936346e-17,0,nan,8.613955621002646867966e-01
818,5.782613685176960505174e-01,5.781020236190900218887e-01,1.117474620945711024721e-06,6.223431567086136773842e-08,6.223431591810473359375e-08,5.782613685176960987102e-01,8.334083719013967714423e-17,0,nan,8.616985711241426333174e-01
820,5.779417821046229919446e-01,5.777828754284489720661e-01,1.111581123827467404138e-06,6.187718804025641647340e-08,6.187718828749978232874e-08,5.779417821046230366137e-01,7.729001586238744462542e-17,0,nan,8.620002573419678484966e-01
822,5.776230769351956562119e-01,5.774646063183354049997e-01,1.105732417867568739807e-06,6.152292343814642958860e-08,6.152292368538979544393e-08,5.776230769351956916111e-01,6.128425671542759993176e-17,0,nan,8.623006293968838174889e-01
824,5.773052486462024734948e-01,5.771472119409116752209e-01,1.099928058943870576951e-06,6.117149241748272209968e-08,6.117149266472608795502e-08,5.773052486462024741995e-01,1.220725801070046481117e-18,0,nan,8.625996958569363399463e-01
826,5.769882929055513143268e-01,5.768306879793172470272e-01,1.094167608361365299687e-06,6.082286590059249067162e-08,6.082286614783585652696e-08,5.769882929055512130081e-01,1.755992179816298673071e-16,0,nan,8.628974652158863528628e-01
828,5.766722054119799434346e-01,5.765150301473807026298e-01,1.088450632773409937091e-06,6.047701517371478234629e-08,6.047701542095814820163e-08,5.766722054119797714802e-01,2.981840687698051941312e-16,0,nan,8.631939458940100502022e-01
830,5.763569818947701373091e-01,5.762002341893356360814e-01,1.082776704104287849787e-06,6.013391188162990022852e-08,6.013391212887326608385e-08,5.763569818947699781482e-01,2.761498236694065118229e-16,0,nan,8.634891462388940701648e-01
833,5.758857573068394408722e-01,5.757296470303892022002e-01,1.074345600423350911999e-06,5.962434722477211356948e-08,5.962434747201547942481e-08,5.758857573068393426977e-01,1.704756637456720185781e-16,0,nan,8.639295642149735806443e-01
835,5.755726752440434301761e-01,5.754169873350971631254e-01,1.068777450126808964082e-06,5.928799077111256181570e-08,5.928799101835592767104e-08,5.755726752440433168227e-01,1.969400946375669669550e-16,0,nan,8.642215997774568649915e-01
837,5.752604424465751487006e-01,5.751051748539202090882e-01,1.063250888904648192394e-06,5.895428525706870708530e-08,5.895428550431207294063e-08,5.752604424465750940026e-01,9.508388821116193207896e-17,0,nan,8.645123836620213058626e-01
839,5.749490547777109661354e-01,5.747942054644794573903e-01,1.057765511476150454376e-06,5.862320387679907019646e-08,5.862320412404243605179e-08,5.749490547777108368443e-01,2.248740266542110638855e-16,0,nan,8.648019238986853641908e-01
841,5.746385081297546992829e-01,5.744840750732925771516e-01,1.052320917428112186340e-06,5.829472015504867333319e-08,5.829472040229203918852e-08,5.746385081297545425073e-01,2.728247966737441210340e-16,0,nan,8.650902284489501030992e-01
843,5.743287984237726018222e-01,5.741747796155106664528e-01,1.046916711145425650776e-06,5.796880794234169568033e-08,5.796880818958506153567e-08,5.743287984237724448839e-01,2.732550847145206037463e-16,0,nan,8.653773052065369048632e-01
845,5.740199216093305745190e-01,5.738663150546562397025e-01,1.041552501742773714651e-06,5.764544141025381373553e-08,5.764544165749717959086e-08,5.740199216093304093408e-01,2.877569135842370226320e-16,0,nan,8.656631619981038608023e-01
848,5.735581592684141361005e-01,5.734051673844424712456e-01,1.033580338185404326904e-06,5.716510904112612940473e-08,5.716510928836949526006e-08,5.735581592684138858124e-01,4.363778415035132060068e-16,0,nan,8.660896767068625134978e-01
850,5.732513471468666521602e-01,5.730987625901863280475e-01,1.028314441295808734384e-06,5.684799577639391637923e-08,5.684799602363728223456e-08,5.732513471468664191110e-01,4.065393969602869378486e-16,0,nan,8.663725173912849715193e-01
852,5.729453539610517287528e-01,5.727931747849128729655e-01,1.023087209475008364978e-06,5.653334025465878948048e-08,5.653334050190215533581e-08,5.729453539610515929565e-01,2.370144397977625720163e-16,0,nan,8.666541649850340463235e-01
854,5.726401757856123264645e-01,5.724884000566641262253e-01,1.017898272306364727791e-06,5.622111803580911042801e-08,5.622111828305247628334e-08,5.726401757856121278387e-01,3.468597670899481906288e-16,0,nan,8.669346270216444263470e-01
856,5.723358087222979451170e-01,5.721844345204682991124e-01,1.012747263746983592711e-06,5.591130497615574743999e-08,5.591130522339911329532e-08,5.723358087222977844924e-01,2.806473916288957630669e-16,0,nan,8.672139109713757360184e-01
858,5.720322488997214849249e-01,5.718812743180983204638e-01,1.007633822066394385744e-06,5.560387722419315248943e-08,5.560387747143651834477e-08,5.720322488997212629345e-01,3.880732165772047668344e-16,0,nan,8.674920242418899373068e-01
861,5.715784143390355565018e-01,5.714280356407600569568e-01,1.000033316607258085978e-06,5.514715658077165771926e-08,5.514715682801502357459e-08,5.715784143390353353245e-01,3.869587052947213470808e-16,0,nan,8.679070151760801325692e-01
863,5.712768558551012398894e-01,5.711268720665579889939e-01,9.950122373111180165877e-07,5.484558962770647368248e-08,5.484558987494983953781e-08,5.712768558551009927997e-01,4.325217669453747923780e-16,0,nan,8.681822337520887011364e-01
865,5.709760912701337121078e-01,5.708265005295529714857e-01,9.900274919348625557154e-07,5.454632674341320561102e-08,5.454632699065657146636e-08,5.709760912701334589466e-01,4.433832014090282591341e-16,0,nan,8.684563070920388559715e-01
867,5.706761168306798692740e-01,5.705269172889326778630e-01,9.850787374210249996103e-07,5.424934534058327866848e-08,5.424934558782664452381e-08,5.706761168306796687508e-01,3.513782790049535780168e-16,0,nan,8.687292423298427776826e-01
870,5.702276285465237570804e-01,5.700790123632872852255e-01,9.777223478904146809973e-07,5.380810226805033961337e-08,5.380810251529370546871e-08,5.702276285465235651766e-01,3.365389099421325126279e-16,0,nan,8.691365267051522096515e-01
872,5.699296132167277484371e-01,5.697813836640753804019e-01,9.728620957203798325069e-07,5.351672751243064904762e-08,5.351672775967401490295e-08,5.699296132167275428723e-01,3.606844198584946885714e-16,0,nan,8.694066475120702255051e-01
874,5.696323750952220210664e-01,5.694845303673951031342e-01,9.680366647913428726134e-07,5.322755728471337900549e-08,5.322755753195674486082e-08,5.696323750952218060149e-01,3.775268231138565791123e-16,0,nan,8.696756547240541747063e-01
876,5.693359105418362986484e-01,5.691884488452230161926e-01,9.632457295825289302242e-07,5.294057018334950029656e-08,5.294057043059286615190e-08,5.693359105418361418727e-01,2.753657923881892547559e-16,0,nan,8.699435552137905650972e-01
878,5.690402159409655435951e-01,5.688931354939946727356e-01,9.584889683240142017217e-07,5.265574506020870783363e-08,5.265574530745207368896e-08,5.690402159409654588105e-01,1.489958135000467985025e-16,0,nan,8.702103557975487553556e-01
881,5.685981098513575027198e-01,5.684515979644834127171e-01,9.514172078131381946671e-07,5.223251543721063080815e-08,5.223251568445399666348e-08,5.685981098513573973353e-01,1.853408397596336994267e-16,0,nan,8.706085091227844317938e-01
883,5.683043244727661313931e-01,5.681581894335945293051e-01,9.467444978408031120245e-07,5.195300436783619906462e-08,5.195300461507956491996e-08,5.683043244727660166303e-01,2.019389876437413021476e-16,0,nan,8.708725893977146829180e-01
885,5.680112965824219983801e-01,5.678655366507007196120e-01,9.421048644280152047443e-07,5.167558320331552933952e-08,5.167558345055889519485e-08,5.680112965824218787384e-01,2.106326237763735702652e-16,0,nan,8.711355931875792351434e-01
888,5.675731673706724267348e-01,5.674279668624472305893e-01,9.352067654966870542064e-07,5.126332623141204141943e-08,5.126332647865540727476e-08,5.675731673706722710975e-01,2.742152568298743578372e-16,0,nan,8.715280948189024737998e-01
890,5.672820179058837286590e-01,5.671371882049007773219e-01,9.306484944513488422124e-07,5.099104261947589879986e-08,5.099104286671926465519e-08,5.672820179058835625592e-01,2.927992913259177298198e-16,0,nan,8.717884360208346903329e-01
892,5.669916137543288270351e-01,5.668471531604123425652e-01,9.261222457786561552562e-07,5.072077975433124935271e-08,5.072078000157461520804e-08,5.669916137543287485930e-01,1.383477731882544498558e-16,0,nan,8.720477234985557079975e-01
894,5.667019514893338882899e-01,5.665578583135364443280e-01,9.216277259337490874599e-07,5.045251839244282078497e-08,5.045251863968618664030e-08,5.667019514893338092516e-01,1.394707361894110130229e-16,0,nan,8.723059636371889917993e-01
897,5.662688416891098475148e-01,5.661252964980395541161e-01,9.149448037407723042125e-07,5.005383762232369427998e-08,5.005383786956706013531e-08,5.662688416891098126577e-01,6.155574398449075241917e-17,0,nan,8.726913739252628146635e-01
899,5.659810192973105946734e-01,5.658378373504838743102e-01,9.105283433642039358219e-07,4.979049728750810650267e-08,4.979049753475147235800e-08,5.659810192973105357470e-01,1.041137177139734800810e-16,0,nan,8.729470233145825065367e-01
901,5.656939269762024657950e-01,5.655511066232170591661e-01,9.061426102383728636605e-07,4.952909284390558084914e-08,4.952909309114894670447e-08,5.656939269762023698974e-01,1.695222055307252643210e-16,0,nan,8.732016473107965327848e-01
904,5.652646501073286255945e-01,5.651223690742041005919e-01,8.996210147636196924896e-07,4.914057608514747475594e-08,4.914057633239084061127e-08,5.652646501073284665963e-01,2.812810752712198768340e-16,0,nan,8.735816741492060010974e-01
906,5.649793684591946085760e-01,5.648374449409608866191e-01,8.953108861105733647909e-07,4.888393193461912867522e-08,4.888393218186249453055e-08,5.649793684591944721292e-01,2.415076567829672535021e-16,0,nan,8.738337614944371229591e-01
908,5.646948053356978247663e-01,5.645532377193567263873e-01,8.910305218984884816680e-07,4.862916067331483431479e-08,4.862916092055820017013e-08,5.646948053356976818143e-01,2.531492322781898962182e-16,0,nan,8.740848447838287966507e-01
911,5.642693007796063531245e-01,5.641282640146395577219e-01,8.846651979948956064960e-07,4.825047713828670341461e-08,4.825047738553006926994e-08,5.642693007796061922289e-01,2.851397412096531746556e-16,0,nan,8.744596001978929013763e-01
913,5.639865197933245921647e-01,5.638458349434238847664e-01,8.804580779358525046895e-07,4.800031180710042246985e-08,4.800031205434378832519e-08,5.639865197933243894731e-01,3.593908524984646402497e-16,0,nan,8.747081994392620830263e-01
915,5.637044460474447404863e-01,5.635641115359160124854e-01,8.762797965020076364601e-07,4.775195885136902491933e-08,4.775195909861239077466e-08,5.637044460474445014739e-01,4.240029870268449898514e-16,0,nan,8.749558153742875694458e-01
918,5.632826545601805623420e-01,5.631428426221449790035e-01,8.700658832619454708810e-07,4.738279081704833463517e-08,4.738279106429170049050e-08,5.632826545601803199686e-01,4.302873409946971593836e-16,0,nan,8.753254083033459639202e-01
920,5.630023350605947163317e-01,5.628628695635292666921e-01,8.659585760223739816493e-07,4.713889550318874566013e-08,4.713889575043211151546e-08,5.630023350605944901671e-01,4.017116077433936661442e-16,0,nan,8.755705913492182035753e-01
922,5.627227117712884085776e-01,5.625835911737429029245e-01,8.618792169064059240089e-07,4.689675442391626387861e-08,4.689675467115962973395e-08,5.627227117712881601327e-01,4.415050656886064640352e-16,0,nan,8.758148112705633318051e-01
925,5.623045754430510134725e-01,5.621659693261564783029e-01,8.558120388412203102686e-07,4.653679662637879124115e-08,4.653679687362215709648e-08,5.623045754430508233034e-01,3.381958272420592310320e-16,0,nan,8.761793476734496818946e-01
927,5.620266791350424506746e-01,5.618884141070880078317e-01,8.518014702333505812274e-07,4.629897069490145790780e-08,4.629897094214482376314e-08,5.620266791350423120051e-01,2.467310948197476576026e-16,0,nan,8.764211844696139675913e-01
929,5.617494682538761718860e-01,5.616115428076332571905e-01,8.478179929696502936277e-07,4.606284312084964932258e-08,4.606284336809301517792e-08,5.617494682538760478532e-01,2.207972335387891782088e-16,0,nan,8.766620777746580894969e-01
932,5.613349304700216979569e-01,5.611975115912595235557e-01,8.418930516504865634549e-07,4.571180218191380382616e-08,4.571180242915716968149e-08,5.613349304700215991861e-01,1.759570134549187186435e-16,0,nan,8.770216607308877038141e-01
934,5.610594199128482451044e-01,5.609223368895300820824e-01,8.379762636059574622783e-07,4.547985279005394100546e-08,4.547985303729730686079e-08,5.610594199128481428642e-01,1.822271603269124392774e-16,0,nan,8.772602193270221197221e-01
937,5.606474185538651289207e-01,5.605108365528916891662e-01,8.321502598135544520158e-07,4.513500772026510099591e-08,4.513500796750846685124e-08,5.606474185538650727590e-01,1.001728906192284726281e-16,0,nan,8.776163256720724760874e-01
939,5.603735896420437567755e-01,5.602373398289827166607e-01,8.282987084716052643627e-07,4.490714192282982308251e-08,4.490714217007318893785e-08,5.603735896420437385609e-01,3.250438071036078108295e-17,0,nan,8.778525833423836429825e-01
941,5.601004282245957144326e-01,5.599645091486097348010e-01,8.244728538572507277563e-07,4.468088366482894799156e-08,4.468088391207231384689e-08,5.601004282245956809850e-01,5.971721379896103826763e-17,0,nan,8.780879299558374444581e-01
944,5.596919312619242914408e-01,5.595565055911803087341e-01,8.187817645362613973473e-07,4.434447862238879400239e-08,4.434447886963215985772e-08,5.596919312619243535114e-01,1.109013207227162474732e-16,0,nan,8.784392531408018382050e-01
946,5.594204258337206470131e-01,5.592853273127347257798e-01,8.150191781433115119184e-07,4.412217589222845225279e-08,4.412217613947181810812e-08,5.594204258337207110894e-01,1.145405949351928753619e-16,0,nan,8.786723450387220830308e-01
949,5.590143993194583993400e-01,5.588797888648627809616e-01,8.094219638062549333697e-07,4.379163735464897209084e-08,4.379163760189233794618e-08,5.590143993194585413705e-01,2.540730341982394624279e-16,0,nan,8.790203104482001618554e-01
951,5.587445318993656817597e-01,5.586102450631084126442e-01,8.057212843712187104064e-07,4.357320167400520387243e-08,4.357320192124856972776e-08,5.587445318993657934325e-01,1.998638329155408986561e-16,0,nan,8.792511798831312512374e-01
954,5.583409490732547109104e-01,5.582071450475275531389e-01,8.002159303220822103824e-07,4.324839874292262952955e-08,4.324839899016599538489e-08,5.583409490732547862625e-01,1.349570564595223837672e-16,0,nan,8.795958354342953966205e-01
956,5.580727019607166772275e-01,5.579392180766731268449e-01,7.965758325791209201406e-07,4.303374404065632562656e-08,4.303374428789969148189e-08,5.580727019607167002126e-01,4.118654429062297580050e-17,0,nan,8.798245140466738324040e-01
958,5.578050980768063382698e-01,5.576719329588702978029e-01,7.929596042863948823105e-07,4.282057815430063777345e-08,4.282057840154400362878e-08,5.578050980768064140013e-01,1.357669946173290598355e-16,0,nan,8.800523250549995486780e-01
961,5.574048922484104995334e-01,5.572722027190400995167e-01,7.875795708187540481214e-07,4.250359190534310396746e-08,4.250359215258646982279e-08,5.574048922484106363597e-01,2.454702426736025854285e-16,0,nan,8.803924255820372328160e-01
963,5.571388843518295663770e-01,5.570065101867333057228e-01,7.840221271828866197110e-07,4.229409039572876416857e-08,4.229409064297213002390e-08,5.571388843518296566369e-01,1.620059798274997727053e-16,0,nan,8.806180890635105249029e-01
966,5.567410596705475445134e-01,5.566091560305711505308e-01,7.787293324081776213309e-07,4.198253987630553608836e-08,4.198254012354890194369e-08,5.567410596705476069092e-01,1.120733488984333456084e-16,0,nan,8.809549910724066026598e-01
968,5.564766307111584930922e-01,5.563450390857826999280e-01,7.752294300345028138757e-07,4.177662214064525319804e-08,4.177662238788861905337e-08,5.564766307111585078916e-01,2.659475499539675052219e-17,0,nan,8.811785372565731002813e-01
971,5.560811617990494282182e-01,5.559500357128031033938e-01,7.700220332834515767360e-07,4.147038807614365873391e-08,4.147038832338702458924e-08,5.560811617990495042208e-01,1.366753227988306403048e-16,0,nan,8.815122856658484662429e-01
973,5.558182949884999946022e-01,5.556874776183007291763e-01,7.665784611043863799855e-07,4.126797566827777623182e-08,4.126797591552114208716e-08,5.558182949885000919635e-01,1.751675969773767692051e-16,0,nan,8.817337442176285150931e-01
976,5.554251568563566276993e-01,5.552948001152108181699e-01,7.614546694452971907846e-07,4.096694196768596267649e-08,4.096694221492932853182e-08,5.554251568563566803915e-01,9.486827330801422304799e-17,0,nan,8.820643831087730670848e-01
978,5.551638356628507686708e-01,5.550337843893037303999e-01,7.580662477247084919988e-07,4.076795853021231985499e-08,4.076795877745568571033e-08,5.551638356628508922156e-01,2.225376179397816351775e-16,0,nan,8.822837831415784915520e-01
981,5.547730037024520832745e-01,5.546434082222935213480e-01,7.530243144968142677120e-07,4.047201218617099801276e-08,4.047201243341436386810e-08,5.547730037024521205168e-01,6.713078029451429225008e-17,0,nan,8.826113557784395593272e-01
983,5.545132118456492786862e-01,5.543839186337564672868e-01,7.496898938697868169157e-07,4.027638338502759054038e-08,4.027638363227095639572e-08,5.545132118456492711510e-01,1.358886485985424457582e-17,0,nan,8.828287258669266572802e-01
986,5.541246618222037678692e-01,5.539958196409791035819e-01,7.447281172686302918043e-07,3.998541437748590097343e-08,3.998541462472926682876e-08,5.541246618222036625931e-01,1.899861857838071255803e-16,0,nan,8.831532747145759102846e-01
988,5.538663832682424459364e-01,5.537378402040999958444e-01,7.414465778152010164105e-07,3.979306783888598885286e-08,3.979306808612935470819e-08,5.538663832682423082969e-01,2.485066253432008656290e-16,0,nan,8.833686429070383380226e-01
991,5.534800913130151212016e-01,5.533519945883335067194e-01,7.365632995279193726669e-07,3.950696904221388202010e-08,3.950696928945724787543e-08,5.534800913130150358749e-01,1.541640111610691078540e-16,0,nan,8.836902096501117277521e-01
993,5.532233102696578752600e-01,5.530955095580819547152e-01,7.333335498794290145798e-07,3.931783429183905533680e-08,3.931783453908242119213e-08,5.532233102696578491307e-01,4.723096780604645105780e-17,0,nan,8.839036034805454917509e-01
996,5.528392528727767984975e-01,5.527118938795712033141e-01,7.285271537679974322651e-07,3.903650138525709865304e-08,3.903650163250046450838e-08,5.528392528727767941607e-01,7.844610648404942858066e-18,0,nan,8.842222290410909160707e-01
998,5.525839537846729543347e-01,5.524568877468833960620e-01,7.253481302447452631049e-07,3.885050978961641847685e-08,3.885051003685978433218e-08,5.525839537846729666946e-01,2.236746956128782453055e-17,0,nan,8.844336755409266594575e-01
1001,5.522021077881084094585e-01,5.520754789163520026563e-01,7.206170410752080364637e-07,3.857384117080812720911e-08,3.857384141805149306444e-08,5.522021077881085201013e-01,2.003665508364949821460e-16,0,nan,8.847494000957465617465e-01
1004,5.518215776596759880590e-01,5.516953832549971181720e-01,7.159303965141013001278e-07,3.829992345514486564866e-08,3.829992370238823150400e-08,5.518215776596761937864e-01,3.728150013662609739866e-16,0,nan,8.850634030283120915568e-01
1006,5.515686179228836971689e-01,5.514427116753617408307e-01,7.128303890701094183082e-07,3.811882258245670821589e-08,3.811882282970007407122e-08,5.515686179228839636658e-01,4.831618140287243714844e-16,0,nan,8.852717888027933581694e-01
1009,5.511902628567134643234e-01,5.510647866311828568797e-01,7.082166131115324860723e-07,3.784941203837096653089e-08,3.784941228561433238622e-08,5.511902628567136716228e-01,3.760941898807047746656e-16,0,nan,8.855829535043883142423e-01
1011,5.509387457070308302676e-01,5.508135546971650864378e-01,7.051646899199864509346e-07,3.767128408822645914848e-08,3.767128433546982500381e-08,5.509387457070310498727e-01,3.986017533675456187955e-16,0,nan,8.857894599589582294982e-01
1014,5.505625434282263030994e-01,5.504377780606248826700e-01,7.006223080456820683037e-07,3.740628579869348998721e-08,3.740628604593685584254e-08,5.505625434282265746378e-01,4.932017939473090356588e-16,0,nan,8.860978247466281729726e-01
1017,5.501876222665744720075e-01,5.500632799442523035438e-01,6.961220701587617908970e-07,3.714389031647491167919e-08,3.714389056371827753453e-08,5.501876222665747210487e-01,4.526478403748165325379e-16,0,nan,8.864045276918756417089e-01
1019,5.499383826871970804007e-01,5.498143209635684147685e-01,6.931450727947010881848e-07,3.697038979025109756752e-08,3.697039003749446342285e-08,5.499383826871973081373e-01,4.141130597536704147181e-16,0,nan,8.866080796999814357586e-01
1022,5.495655793525584531523e-01,5.494419363964686553459e-01,6.887139456122917398476e-07,3.671225972312052099322e-08,3.671225997036388684855e-08,5.495655793525587042535e-01,4.569085702992248963477e-16,0,nan,8.869120426169065926148e-01
1024,5.493177444847734403055e-01,5.491943792963790427208e-01,6.857825585301311578223e-07,3.654157302240071653230e-08,3.654157326964408238763e-08,5.493177444847736419129e-01,3.670141662049801826790e-16,0,nan,8.871137801855544582907e-01
1027,5.489470375418723513405e-01,5.488240869054459292187e-01,6.814191606762528559307e-07,3.628761962489331710517e-08,3.628761987213668296050e-08,5.489470375418725592905e-01,3.788161014838480675317e-16,0,nan,8.874150396377929339185e-01
1030,5.485775782750811346844e-01,5.484550396906312519363e-01,6.770957515227582961871e-07,3.603613056871698229966e-08,3.603613081596034815499e-08,5.485775782750813203540e-01,3.384564542757151951921e-16,0,nan,8.877146942917561444892e-01
1032,5.483319615254607093391e-01,5.482096962641747062150e-01,6.742354584102533045513e-07,3.586982511415285162801e-08,3.586982536139621748334e-08,5.483319615254609026523e-01,3.525478376572605724399e-16,0,nan,8.879135788291450631475e-01
1035,5.479645650002646917187e-01,5.478427076724220468051e-01,6.699776385821869908104e-07,3.562237537977464787175e-08,3.562237562701801372708e-08,5.479645650002649721476e-01,5.117646465209664031570e-16,0,nan,8.882105871791368348496e-01
1038,5.475983961953581058424e-01,5.474769443583115124952e-01,6.657585486421190432504e-07,3.537730924367812420263e-08,3.537730949092149005796e-08,5.475983961953583822055e-01,5.046821460520881303712e-16,0,nan,8.885060245426602855683e-01
1040,5.473549620860694853164e-01,5.472337792296041447671e-01,6.629671114751843454852e-07,3.521524148291255683424e-08,3.521524173015592268957e-08,5.473549620860698549751e-01,6.753546716742928843980e-16,0,nan,8.887021161606378277169e-01
1043,5.469908231471140025448e-01,5.468700417570504512810e-01,6.588115537661706047650e-07,3.497408280150211519555e-08,3.497408304874548105088e-08,5.469908231471143596810e-01,6.529107628569348260498e-16,0,nan,8.889949627808679429031e-01
1046,5.466278924303140662744e-01,5.465075101196422702188e-01,6.546935157224869670610e-07,3.473523018561140928486e-08,3.473523043285477514019e-08,5.466278924303144341984e-01,6.730794610519437640333e-16,0,nan,8.892862712832743410135e-01
1048,5.463866062972201342873e-01,5.462664887234612853817e-01,6.519687828659273347052e-07,3.457726227395835094966e-08,3.457726252120171680499e-08,5.463866062972204322803e-01,5.453884917258390671627e-16,0,nan,8.894796284168831453304e-01
1051,5.460256733220861802280e-01,5.459059508946713101807e-01,6.479122990718061003828e-07,3.434219046973299134330e-08,3.434219071697635719863e-08,5.460256733220865156802e-01,6.143523437754921572796e-16,0,nan,8.897684001922101366369e-01
1054,5.456659295150348976122e-01,5.455465999009467825687e-01,6.438921710936026567987e-07,3.410935025877995687198e-08,3.410935050602332272731e-08,5.456659295150351447019e-01,4.528222521223733695084e-16,0,nan,8.900556658078517306373e-01
1056,5.454267574834681386875e-01,5.453076884586147698997e-01,6.412320733602850589424e-07,3.395534979293056465863e-08,3.395535004017393051396e-08,5.454267574834684089791e-01,4.955598490395452374948e-16,0,nan,8.902463452733623479633e-01
1059,5.450689800228655235159e-01,5.449502999669467717681e-01,6.372715971673157727012e-07,3.372616873185798153832e-08,3.372616897910134739365e-08,5.450689800228658134858e-01,5.319874761889473777757e-16,0,nan,8.905311266869559981866e-01
1062,5.447123731072045504931e-01,5.445940797396107146966e-01,6.333463572140612668041e-07,3.349914771055679649560e-08,3.349914795780016235093e-08,5.447123731072048985220e-01,6.389223277279058979598e-16,0,nan,8.908144330197889988634e-01
1064,5.444752820686269423334e-01,5.443572452357620106156e-01,6.307489041311342793354e-07,3.334898747652072011409e-08,3.334898772376408596942e-08,5.444752820686273247857e-01,7.024236525324141949690e-16,0,nan,8.910024900703665162358e-01
1067,5.441206108117850881456e-01,5.440029569089148697714e-01,6.268814856084368097088e-07,3.312550869463047209717e-08,3.312550894187383795250e-08,5.441206108117854404029e-01,6.473882423145119263276e-16,0,nan,8.912833632860964957491e-01
1070,5.437670918950234799638e-01,5.436498186924177966617e-01,6.230482260319549077058e-07,3.290412118351376241684e-08,3.290412143075712827217e-08,5.437670918950238889791e-01,7.521883461993657296865e-16,0,nan,8.915627916508046747388e-01
1073,5.434147185968534188305e-01,5.432978238834791362422e-01,6.192487319292518791688e-07,3.268479984650435649314e-08,3.268480009374772234847e-08,5.434147185968538038849e-01,7.085829448132585797271e-16,0,nan,8.918407862876306923259e-01
1075,5.431804362258422225196e-01,5.430637926194109565969e-01,6.167343026803811044303e-07,3.253972126931607476267e-08,3.253972151655944061800e-08,5.431804362258426754993e-01,8.339395851806868195286e-16,0,nan,8.920253249713350870076e-01
1078,5.428299575084545303127e-01,5.427136887471948334394e-01,6.129902251069608142471e-07,3.232378877980436184296e-08,3.232378902704772769829e-08,5.428299575084550061149e-01,8.765214904113920910331e-16,0,nan,8.923009544711256747752e-01
1081,5.424806067601053438665e-01,5.423647106818513252691e-01,6.092788907906831538809e-07,3.210985731782142205005e-08,3.210985756506478790538e-08,5.424806067601058604346e-01,9.522333492543702812322e-16,0,nan,8.925751793519233968552e-01
1084,5.421323774633741710005e-01,5.420168519239210169758e-01,6.055999262775619878501e-07,3.189790310233971453923e-08,3.189790334958308039457e-08,5.421323774633747457903e-01,1.060238800775225219414e-15,0,nan,8.928480103263517390715e-01
1087,5.417852631550863495846e-01,5.416701060279959234478e-01,6.019529633611862773070e-07,3.168790269688219984731e-08,3.168790294412556570264e-08,5.417852631550868402945e-01,9.057276685771958041657e-16,0,nan,8.931194579983787298948e-01
1089,5.415544698868672846004e-01,5.414395571953507513285e-01,5.995392539232148022886e-07,3.154897645650200355953e-08,3.154897670374536941486e-08,5.415544698868677020724e-01,7.708772980910943316049e-16,0,nan,8.932996597996484471971e-01
1092,5.412091996755123979312e-01,5.410946518912561620240e-01,5.959448227409050240934e-07,3.134218123724246919408e-08,3.134218148448583504941e-08,5.412091996755128116628e-01,7.644577166621063113887e-16,0,nan,8.935688252412587559859e-01
1095,5.408650274782165201515e-01,5.407508425212285141370e-01,5.923814362659176846620e-07,3.113727897081670221646e-08,3.113727921806006807179e-08,5.408650274782169323109e-01,7.620375415878853914772e-16,0,nan,8.938366351368706969700e-01
1098,5.405219470257280889314e-01,5.404081228330915864788e-01,5.888487447966613909512e-07,3.093424743462450078756e-08,3.093424768186786664289e-08,5.405219470257285472236e-01,8.478698429016949148246e-16,0,nan,8.941030997036326412059e-01
1100,5.402938301763943185207e-01,5.401802453556100447329e-01,5.865104994386539987620e-07,3.079992154175379901703e-08,3.079992178899716487236e-08,5.402938301763947566468e-01,8.109033889177546888417e-16,0,nan,8.942800003423284111066e-01
1103,5.399525555067166138201e-01,5.398393280495390467166e-01,5.830282023429184587037e-07,3.059995936716045875619e-08,3.059995961440382461152e-08,5.399525555067170085781e-01,7.310975880677378804348e-16,0,nan,8.945442451215160340177e-01
1106,5.396123561144373637077e-01,5.394994840025969518038e-01,5.795756912255767588249e-07,3.040181020296167651368e-08,3.040181045020504236901e-08,5.396123561144376548702e-01,5.395771429652627763369e-16,0,nan,8.948071713203247305431e-01
1109,5.392732259166911346071e-01,5.391607071483351942831e-01,5.761526337932567406039e-07,3.020545296682081493034e-08,3.020545321406418078567e-08,5.392732259166914534168e-01,5.911838999190611593554e-16,0,nan,8.950687887865588477873e-01
1112,5.389351588801849501920e-01,5.388229914697034717008e-01,5.727587023199251020276e-07,3.001086687528734293501e-08,3.001086712253070879034e-08,5.389351588801853221275e-01,6.901304343252915361688e-16,0,nan,8.953291072702062722483e-01
1115,5.385981490206711574942e-01,5.384863309985252755041e-01,5.693935735723481728925e-07,2.981803143880138995249e-08,2.981803168604475580783e-08,5.385981490206715149014e-01,6.635879584987752497904e-16,0,nan,8.955881364246445118732e-01
1118,5.382621904024273984390e-01,5.381507198149794168884e-01,5.660569287369515599523e-07,2.962692645679451376994e-08,2.962692670403787962689e-08,5.382621904024276938299e-01,5.487862368204404313532e-16,0,nan,8.958458858078323818050e-01
1120,5.380387991037209882705e-01,5.379275590618274316412e-01,5.638481677738648465052e-07,2.950047465225355218362e-08,2.950047489949691804057e-08,5.380387991037212861551e-01,5.536488212125519509659e-16,0,nan,8.960170124232126690205e-01
1123,5.377045794939405709556e-01,5.375936836655649253558e-01,5.605582994280538425951e-07,2.931220964062074838251e-08,2.931220988786411423946e-08,5.377045794939409261944e-01,6.606580181057924270182e-16,0,nan,8.962726498387841634111e-01
1126,5.373713955301913092200e-01,5.372608420032871645589e-01,5.572960858907103503486e-07,2.912562259187930397986e-08,2.912562283912266983681e-08,5.373713955301917262041e-01,7.759701372390915202638e-16,0,nan,8.965270325134004355356e-01
1129,5.370392414503377676027e-01,5.369290283281569209350e-01,5.540612239499535821494e-07,2.894069432467843490750e-08,2.894069457192180076445e-08,5.370392414503381607344e-01,7.320353475130515756692e-16,0,nan,8.967801696650892347108e-01
1132,5.367081115384314538019e-01,5.365982369393641482347e-01,5.508534144900210623204e-07,2.875740592500636585819e-08,2.875740617224973171514e-08,5.367081115384318692682e-01,7.741009751194996642532e-16,0,nan,8.970320704217986052735e-01
1135,5.363780001242284267704e-01,5.362684621816460328603e-01,5.476723624255707545593e-07,2.857573874179787846608e-08,2.857573898904124432303e-08,5.363780001242288385504e-01,7.677048369146823766141e-16,0,nan,8.972827438225015683022e-01
1138,5.360489015827123449043e-01,5.359396984448117073896e-01,5.445177766371878752100e-07,2.839567438262450407644e-08,2.839567462986786993339e-08,5.360489015827128020581e-01,8.528211599328754837581e-16,0,nan,8.975321988182714466674e-01
1141,5.357208103336242865922e-01,5.356119401632742915709e-01,5.413893699080974788733e-07,2.821719470946637614888e-08,2.821719495670974200583e-08,5.357208103336247619606e-01,8.873436188342760391719e-16,0,nan,8.977804442733526543762e-01
1144,5.353937208409980108570e-01,5.352851818155877072769e-01,5.382868588620340156454e-07,2.804028183456332568124e-08,2.804028208180669153819e-08,5.353937208409985395682e-01,9.875184725402730612136e-16,0,nan,8.980274889662058787967e-01
1147,5.350676276127017683137e-01,5.349594179239912650203e-01,5.352099639022728630856e-07,2.786491811634418457316e-08,2.786491836358755043010e-08,5.350676276127022631978e-01,9.249000613978840809827e-16,0,nan,8.982733415905486420126e-01
1149,5.348507829148416714560e-01,5.347427917863829538447e-01,5.331727953679463766542e-07,2.774886101133392986124e-08,2.774886125857729571819e-08,5.348507829148421334345e-01,8.637522098750086989353e-16,0,nan,8.984365853350877919995e-01
1152,5.345263380399819519440e-01,5.344186732660241023751e-01,5.301379826354738418320e-07,2.757604067346436476959e-08,2.757604092070773062654e-08,5.345263380399824791915e-01,9.863826699597780749234e-16,0,nan,8.986804702709938561661e-01
1155,5.342028749946440280283e-01,5.340955348045519635036e-01,5.271280584239892734675e-07,2.740472362153559211712e-08,2.740472386877895797406e-08,5.342028749946445529448e-01,9.826163549084593032044e-16,0,nan,8.989231859150255687929e-01
1158,5.338803884435924240748e-01,5.337733710805688813750e-01,5.241427564911925100713e-07,2.723489308305490618606e-08,2.723489333029827204301e-08,5.338803884435929887815e-01,1.057740111385902579903e-15,0,nan,8.991647406587758366531e-01
1161,5.335588730933623624608e-01,5.334521768143073439106e-01,5.211818141041935535317e-07,2.706653251370335768797e-08,2.706653276094672354492e-08,5.335588730933628994119e-01,1.006357785431280027203e-15,0,nan,8.994051428137313344336e-01
1164,5.332383236918328828224e-01,5.331319467672041012563e-01,5.182449719845706639350e-07,2.689962559367588388778e-08,2.689962584091924974472e-08,5.332383236918333516315e-01,8.791735300211919452279e-16,0,nan,8.996444006122198880750e-01
1167,5.329187350278057344610e-01,5.328126757414812786351e-01,5.153319742544387283260e-07,2.673415622408922110611e-08,2.673415647133258696305e-08,5.329187350278062063058e-01,8.853972556267363933462e-16,0,nan,8.998825222083513254126e-01
1170,5.326001019305898198652e-01,5.324943585797322631592e-01,5.124425683834875335805e-07,2.657010852345610834183e-08,2.657010877069947419878e-08,5.326001019305902442220e-01,7.967642679237219686214e-16,0,nan,9.001195156789495994791e-01
1173,5.322824192695901901473e-01,5.321769901645125866452e-01,5.095765051369728260271e-07,2.640746682422392888636e-08,2.640746707146729474331e-08,5.322824192695904984944e-01,5.792922829914203228539e-16,0,nan,9.003553890244604006516e-01
1176,5.319656819539023695498e-01,5.318605654179356934108e-01,5.067335385246403934716e-07,2.624621566937689198629e-08,2.624621591662025784324e-08,5.319656819539027157897e-01,6.508689855922870107500e-16,0,nan,9.005901501698493117915e-01
1179,5.316498849319125641344e-01,5.315450793012751473654e-01,5.039134257505786675423e-07,2.608633980910075391638e-08,2.608634005634411977332e-08,5.316498849319128711804e-01,5.775343208946946530712e-16,0,nan,9.008238069655017197374e-01
1182,5.313350231909014231846e-01,5.312305268145693926130e-01,5.011159271639469822218e-07,2.592782419750764589898e-08,2.592782444475101175593e-08,5.313350231909016608959e-01,4.473850131126031665536e-16,0,nan,9.010563671880854199974e-01
1185,5.310210917566536847900e-01,5.309169029962339525497e-01,4.983408062106057554813e-07,2.577065398942098270090e-08,2.577065423666434855785e-08,5.310210917566539004378e-01,4.061002763449361258106e-16,0,nan,9.012878385414179612488e-01
1188,5.307080856930725953902e-01,5.306042029226762934968e-01,4.955878293855887147223e-07,2.561481453721869199505e-08,2.561481478446205785200e-08,5.307080856930727549847e-01,3.007200457129749250365e-16,0,nan,9.015182286573208928914e-01
1191,5.303960001017985481653e-01,5.302924217079169055822e-01,4.928567661864320804538e-07,2.546029138773332899588e-08,2.546029163497669485283e-08,5.303960001017987318291e-01,3.462768346363734049605e-16,0,nan,9.017475450964526337066e-01
1194,5.300848301218331615203e-01,5.299815545032144914472e-01,4.901473890673255106364e-07,2.530707027920855078412e-08,2.530707052645191664107e-08,5.300848301218333644830e-01,3.828871062819096439126e-16,0,nan,9.019757953491427034131e-01
1198,5.296713527669587584512e-01,5.295684783788126015480e-01,4.865682323013463373056e-07,2.510477656738238889769e-08,2.510477681462575475464e-08,5.296713527669590113956e-01,4.775496456803032464434e-16,0,nan,9.022784833233348386833e-01
1201,5.293623005165900563540e-01,5.292597252144399799789e-01,4.839085874079263032832e-07,2.495453914497767217046e-08,2.495453939222103802741e-08,5.293623005165902983479e-01,4.571423478071809946236e-16,0,nan,9.025042745477256769847e-01
1204,5.290541479392930623860e-01,5.289518701618755036620e-01,4.812698908897590557738e-07,2.480555756878287011120e-08,2.480555781602623596815e-08,5.290541479392932966278e-01,4.427559641633723434190e-16,0,nan,9.027290240558692383378e-01
1207,5.287468903317299462330e-01,5.286449085295230609916e-01,4.786519275028239408583e-07,2.465781837263279040481e-08,2.465781861987615626175e-08,5.287468903317302087183e-01,4.964291057940030485762e-16,0,nan,9.029527390426027045060e-01
1210,5.284405230259933139436e-01,5.283388356611014025077e-01,4.760544847285153654855e-07,2.451130826643953696919e-08,2.451130851368290282614e-08,5.284405230259937069127e-01,7.436391803700511120565e-16,0,nan,9.031754266366528442647e-01
1213,5.281350413892584860776e-01,5.280336469352984174463e-01,4.734773527326680173907e-07,2.436601413347806569038e-08,2.436601438072143154733e-08,5.281350413892587868352e-01,5.694711751303910759350e-16,0,nan,9.033970939014009708342e-01
1216,5.278304408234385514120e-01,5.277293377654274086908e-01,4.709203243252765999699e-07,2.422192302771923475832e-08,2.422192327496260061527e-08,5.278304408234388360151e-01,5.391941204327881033591e-16,0,nan,9.036177478356122109017e-01
1219,5.275267167648456378970e-01,5.274259035990895849721e-01,4.683831949209323167512e-07,2.407902217121105186539e-08,2.407902241845441772234e-08,5.275267167648458571227e-01,4.155726569092284068898e-16,0,nan,9.038373953741907992649e-01
1222,5.272238646838545150786e-01,5.271233399178391065831e-01,4.658657624999318161448e-07,2.393729895150535080389e-08,2.393729919874871666084e-08,5.272238646838547855328e-01,5.129779777489484734353e-16,0,nan,9.040560433888943293228e-01
1225,5.269218800845715255932e-01,5.268216422368533491394e-01,4.633678275700680394882e-07,2.379674091913042260587e-08,2.379674116637378846282e-08,5.269218800845718433186e-01,6.029839690769371896873e-16,0,nan,9.042736986890608338516e-01
1229,5.265205756600094266773e-01,5.264207180844879818693e-01,4.600672369505053882105e-07,2.361112150552398795147e-08,2.361112175276735380842e-08,5.265205756600098115690e-01,7.310099339420503088746e-16,0,nan,9.045623731870845257393e-01
1232,5.262205978877126932858e-01,5.261210238162418173502e-01,4.576140342812530855859e-07,2.347323472594786360661e-08,2.347323497319122946356e-08,5.262205978877130531867e-01,6.839354305043000581431e-16,0,nan,9.047777382887039212232e-01
1235,5.259214728502484836881e-01,5.258221808375217465326e-01,4.551796819058478248002e-07,2.333647278095593775249e-08,2.333647302819930360943e-08,5.259214728502488531300e-01,7.024658800718538204172e-16,0,nan,9.049921329317359609151e-01
1238,5.256231961941555397289e-01,5.255241848054825748449e-01,4.527639908587776412912e-07,2.320082389916526055247e-08,2.320082414640862640942e-08,5.256231961941559021234e-01,6.894569698925876876488e-16,0,nan,9.052055636630607093093e-01
1241,5.253257635980007611565e-01,5.252270314092053471455e-01,4.503667745090276345098e-07,2.306627645941776384301e-08,2.306627670666112969996e-08,5.253257635980012277429e-01,8.881848888077495243286e-16,0,nan,9.054180369707931841437e-01
1244,5.250291707720723399788e-01,5.249307163693921474135e-01,4.479878485258343972734e-07,2.293281898851985764623e-08,2.293281923576322350317e-08,5.250291707720728120947e-01,8.992182954607091786984e-16,0,nan,9.056295592849502616782e-01
1248,5.246350126245471479081e-01,5.245369264219814642303e-01,4.448440845396927350492e-07,2.275655164349725542420e-08,2.275655189074062128114e-08,5.246350126245476402985e-01,9.385389933680780059693e-16,0,nan,9.059101207199195718409e-01
1251,5.243403627561844526639e-01,5.242425510808976785171e-01,4.425071319066821470144e-07,2.262559362986892433984e-08,2.262559387711229019679e-08,5.243403627561848634681e-01,7.834685870745737927523e-16,0,nan,9.061194487331272446424e-01
1254,5.240465385842304479880e-01,5.239490000564621663415e-01,4.401878713891547351363e-07,2.249568838150586570990e-08,2.249568862874923156685e-08,5.240465385842308300608e-01,7.290818991307593361765e-16,0,nan,9.063278467747604213588e-01
1257,5.237535359529663647749e-01,5.236562692029480547973e-01,4.378861282422278817688e-07,2.236682504121023969491e-08,2.236682528845360555186e-08,5.237535359529666519258e-01,5.482558601925546867423e-16,0,nan,9.065353210304382476268e-01
1260,5.234613507368149898369e-01,5.233643544046753248722e-01,4.356017298481309800090e-07,2.223899288833477652147e-08,2.223899313557814237842e-08,5.234613507368151804396e-01,3.641199902431431531448e-16,0,nan,9.067418776310349266172e-01
1264,5.230730349084745656185e-01,5.229763970350832513745e-01,4.325825516191003013890e-07,2.207013580928094032161e-08,2.207013605652430617855e-08,5.230730349084747944394e-01,4.374549120910120353431e-16,0,nan,9.070158694636485820066e-01
1267,5.227827411175268723653e-01,5.226863705269492177408e-01,4.303379647429262652956e-07,2.194466882092482793774e-08,2.194466906816819379469e-08,5.227827411175270894768e-01,4.152996416372003083637e-16,0,nan,9.072203084083570921400e-01
1270,5.224932512038213960892e-01,5.223971465685098847231e-01,4.281101621985029725020e-07,2.182019824495291658831e-08,2.182019849219628244526e-08,5.224932512038215414807e-01,2.782648598720173170646e-16,0,nan,9.074238497465780627473e-01
1273,5.222045611691417121847e-01,5.221087211710497832939e-01,4.258989802367256879691e-07,2.169671392947460648892e-08,2.169671417671797234586e-08,5.222045611691418710745e-01,3.042674082011442180253e-16,0,nan,9.076264993788505004995e-01
1277,5.218208785222948620230e-01,5.217253893397896247208e-01,4.229763125206967949641e-07,2.153358504797484952132e-08,2.153358529521821537827e-08,5.218208785222949835621e-01,2.329133780154644523568e-16,0,nan,9.078953218923095850983e-01
1280,5.215340394838715587511e-01,5.214388118995955112567e-01,4.208032861237483441115e-07,2.141236323252000853691e-08,2.141236347976337439386e-08,5.215340394838716522635e-01,1.793026538966046011804e-16,0,nan,9.080959135350689099934e-01
1283,5.212479872025649330070e-01,5.211530199295063559006e-01,4.186463485419952145772e-07,2.129209473861760970986e-08,2.129209498586097556681e-08,5.212479872025650060280e-01,1.400888216543302077618e-16,0,nan,9.082956327707629337566e-01
1287,5.208678013100260795198e-01,5.207731791323301218100e-01,4.157951904561823464843e-07,2.113320308397571120518e-08,2.113320333121907706213e-08,5.208678013100262766820e-01,3.785263066187035813005e-16,0,nan,9.085605778191418003620e-01
1290,5.205835697697224206948e-01,5.204892049355527294807e-01,4.136751922358283254855e-07,2.101512180624252114354e-08,2.101512205348588700049e-08,5.205835697697226909322e-01,5.191047262816035851323e-16,0,nan,9.087582834458285422014e-01
1293,5.203001121732889755478e-01,5.202060034257203202657e-01,4.115707719227359054215e-07,2.089796224584713191868e-08,2.089796249309049777563e-08,5.203001121732893384845e-01,6.975525638915184145522e-16,0,nan,9.089551354113571820462e-01
1296,5.200174247355227041822e-01,5.199235708264762223507e-01,4.094817801662055743186e-07,2.078171517221812129568e-08,2.078171541946148715263e-08,5.200174247355231158538e-01,7.916495588626074256339e-16,0,nan,9.091511392346329667089e-01
1300,5.196416996840285129622e-01,5.195481836333603054001e-01,4.067202029654008122624e-07,2.062812275472462060628e-08,2.062812300196798646323e-08,5.196416996840290131046e-01,9.624756105441067642042e-16,0,nan,9.094111677832868098083e-01
1303,5.193607947123326518124e-01,5.192675306219507458394e-01,4.046666402329909373517e-07,2.051396955047071886364e-08,2.051396979771408472059e-08,5.193607947123330905890e-01,8.448397023266187632653e-16,0,nan,9.096052138046430805829e-01
1306,5.190806474732817532569e-01,5.189876341240136081723e-01,4.026280208289054782933e-07,2.040069886957144290933e-08,2.040069911681480876628e-08,5.190806474732823023511e-01,1.057820577453807408569e-15,0,nan,9.097984297400549133722e-01
1310,5.187082901746062901793e-01,5.186156092650148208278e-01,3.999328618160005730760e-07,2.025102899473129325005e-08,2.025102924197465910700e-08,5.187082901746067741672e-01,9.330636486156987110853e-16,0,nan,9.100547689254994558118e-01
1313,5.184298967452281026169e-01,5.183374637649408311901e-01,3.979285612893917005984e-07,2.013978367598548323562e-08,2.013978392322884909257e-08,5.184298967452284720588e-01,7.126168698870198928113e-16,0,nan,9.102460685919725369344e-01
1316,5.181522489099834594128e-01,5.180600626678653064516e-01,3.959387375752623420912e-07,2.002939211109894529494e-08,2.002939235834231115188e-08,5.181522489099839088146e-01,8.673161246344681894102e-16,0,nan,9.104365557198259812179e-01
1320,5.177832054136197736938e-01,5.176913463170933482616e-01,3.933079231917691663445e-07,1.988351690436041174194e-08,1.988351715160377759889e-08,5.177832054136202414186e-01,9.033217229141576033582e-16,0,nan,9.106892835334004715009e-01
1323,5.175072833923497483966e-01,5.174156682866191125925e-01,3.913513508641126081457e-07,1.977508491430682191466e-08,1.977508516155018777161e-08,5.175072833923502502195e-01,9.696925852818511904718e-16,0,nan,9.108778947586231085234e-01
1327,5.171405281223034888782e-01,5.170492365284541369519e-01,3.887643866103287639169e-07,1.963179260840487208335e-08,1.963179285564823794030e-08,5.171405281223039174633e-01,8.287594869806053392077e-16,0,nan,9.111281398445836151537e-01
1330,5.168663127005158619554e-01,5.167752623940494727250e-01,3.868403427641741759933e-07,1.952527569227070510598e-08,1.952527593951407096293e-08,5.168663127005162711333e-01,7.916513222890501346460e-16,0,nan,9.113149027512779221214e-01
1333,5.165928228729417259757e-01,5.165020127084825052322e-01,3.849300232068903109517e-07,1.941956620537829610008e-08,1.941956645262166195703e-08,5.165928228729421728838e-01,8.651071321764057107814e-16,0,nan,9.115008818317208418784e-01
1337,5.162292925141399591027e-01,5.161388007708606062707e-01,3.824040587884721873742e-07,1.927986266439868992622e-08,1.927986291164205578317e-08,5.162292925141404564804e-01,9.634822235782001476104e-16,0,nan,9.117476431615129096289e-01
1340,5.159574823685417754859e-01,5.158672281250762381433e-01,3.805252683454380348591e-07,1.917600680077075944688e-08,1.917600704801412530383e-08,5.159574823685422625096e-01,9.439219945891073331840e-16,0,nan,9.119318123988510542952e-01
1344,5.155961792196072090988e-01,5.155062399023875308046e-01,3.780408884970251003034e-07,1.903874685110917140624e-08,1.903874709835253726319e-08,5.155961792196077238780e-01,9.984154503923462177899e-16,0,nan,9.121761782189942292082e-01
1347,5.153260302771334178118e-01,5.152363258593128936269e-01,3.761929501174307703286e-07,1.893670302579161313872e-08,1.893670327303497899567e-08,5.153260302771338698699e-01,8.772273653141908225573e-16,0,nan,9.123585639127352646068e-01
1351,5.149669298953658547191e-01,5.148775369639857490967e-01,3.737492641078729033027e-07,1.880183198317930041524e-08,1.880183223042266627219e-08,5.149669298953663554037e-01,9.722654683001442968126e-16,0,nan,9.126005689491662897935e-01
1354,5.146984239693677132266e-01,5.146092633778913683074e-01,3.719315186103261197704e-07,1.870155974588981085753e-08,1.870155999313317671448e-08,5.146984239693682321799e-01,1.008266871808163325650e-15,0,nan,9.127811968916457432597e-01
1358,5.143415022976383088604e-01,5.142526498067941931325e-01,3.695276591586641061785e-07,1.856902441446245291368e-08,1.856902466170581877062e-08,5.143415022976388421253e-01,1.036791385013309636691e-15,0,nan,9.130208752022444210097e-01
1361,5.140746214876579234243e-01,5.139859988173036686732e-01,3.677394646725407570863e-07,1.847048441317977999147e-08,1.847048466042314584841e-08,5.140746214876585222292e-01,1.164820893377090606042e-15,0,nan,9.131997706907979797165e-01
1365,5.137198548464947389647e-01,5.136315369438589906181e-01,3.653745872167098906435e-07,1.834023303783304779106e-08,1.834023328507641364800e-08,5.137198548464953476358e-01,1.184830786451185982012e-15,0,nan,9.134371556813719367132e-01
1368,5.134545815324047524086e-01,5.133664909701098899575e-01,3.636153186436618419319e-07,1.824338698372768916919e-08,1.824338723097105502614e-08,5.134545815324053609713e-01,1.185231764024498777683e-15,0,nan,9.136143435301520812262e-01
1372,5.131019466122782590745e-01,5.130141575366072848041e-01,3.612886006355186472555e-07,1.811536920422413222439e-08,1.811536945146749808134e-08,5.131019466122788917064e-01,1.232955695885002724663e-15,0,nan,9.138494679699697294771e-01
1375,5.128382634485688651438e-01,5.127506992715586964238e-01,3.595576491303151354790e-07,1.802017983787482239286e-08,1.802018008511818824981e-08,5.128382634485694965831e-01,1.231264104611574707722e-15,0,nan,9.140249725214223510458e-01
1379,5.124877373023710713795e-01,5.124004713816611156219e-01,3.572682893559175853386e-07,1.789434664462933923201e-08,1.789434689187270508896e-08,5.124877373023717327429e-01,1.290495902784788433929e-15,0,nan,9.142578685583026130881e-01
1382,5.122256272125805809381e-01,5.121385837865436441163e-01,3.555650618258351887362e-07,1.780077770347237576146e-08,1.780077795071574161841e-08,5.122256272125812832843e-01,1.371165615352208112447e-15,0,nan,9.144317136943261104041e-01
1386,5.118771872482921203584e-01,5.117904388979805929694e-01,3.533122797499468778065e-07,1.767708139494705497129e-08,1.767708164219042082824e-08,5.118771872482927888233e-01,1.305908655627761072176e-15,0,nan,9.146624128693013358561e-01
1389,5.116166334195763054637e-01,5.115301051968852430463e-01,3.516361983719619711921e-07,1.758509758190753679787e-08,1.758509782915090265482e-08,5.116166334195769545756e-01,1.268746554091674125399e-15,0,nan,9.148346220220893370103e-01
1393,5.112702573931156013742e-01,5.111840211143269252503e-01,3.494192335058003851631e-07,1.746349172354968342795e-08,1.746349197079304928490e-08,5.112702573931162906016e-01,1.348068484490556794903e-15,0,nan,9.150631552836495375943e-01
1396,5.110112432709512653162e-01,5.109252247889274345383e-01,3.477697352608586292197e-07,1.737305867680609910782e-08,1.737305892404946496477e-08,5.110112432709520271850e-01,1.490904313041896066103e-15,0,nan,9.152337514462192721420e-01
1400,5.106669092792014419402e-01,5.105811796570365324044e-01,3.455878465521668830918e-07,1.725349806146676203131e-08,1.725349830871012788826e-08,5.106669092792021902023e-01,1.465264570201014939687e-15,0,nan,9.154601491641703103698e-01
1403,5.104094185622217727527e-01,5.103239044414427105778e-01,3.439643827758550842832e-07,1.716458232530326085323e-08,1.716458257254662671018e-08,5.104094185622224996561e-01,1.424157392296027575996e-15,0,nan,9.156291549006144005001e-01
1407,5.100671050362284297819e-01,5.099818767380955852886e-01,3.418168480203855614584e-07,1.704702293507547117036e-08,1.704702318231883702731e-08,5.100671050362291758756e-01,1.462736407875011154998e-15,0,nan,9.158534468795321436423e-01
1411,5.097259365043901313541e-01,5.096409923140227116178e-01,3.396886268980901239690e-07,1.693058778389663013721e-08,1.693058803113999599416e-08,5.097259365043908493128e-01,1.408519024053461013924e-15,0,nan,9.160765487476372861183e-01
1414,5.094708073695207728449e-01,5.093860751435080880256e-01,3.381049992429222059561e-07,1.684399090119683612739e-08,1.684399114844020198434e-08,5.094708073695214512302e-01,1.331548912148256294391e-15,0,nan,9.162430998272894866149e-01
1418,5.091316260686099548494e-01,5.090471749848807236916e-01,3.360100339029166616202e-07,1.672949011882742285951e-08,1.672949036607078871645e-08,5.091316260686106980700e-01,1.459780833058397962342e-15,0,nan,9.164641416814946472675e-01
1422,5.087935709964002128913e-01,5.087093993804274738579e-01,3.339337671266431816406e-07,1.661607615648209301413e-08,1.661607640372545887108e-08,5.087935709964009828917e-01,1.513384654981522842934e-15,0,nan,9.166840191742148927266e-01
1425,5.085407647389192931087e-01,5.084568016335039297715e-01,3.323887069304312171543e-07,1.653172094523712417229e-08,1.653172119248049002924e-08,5.085407647389200683132e-01,1.524370526569523336520e-15,0,nan,9.168481687069690293126e-01
1429,5.082046644467048679417e-01,5.081209779130957393534e-01,3.303446408056627172873e-07,1.642017720527567742824e-08,1.642017745251904328519e-08,5.082046644467056186432e-01,1.477163900190230950449e-15,0,nan,9.170660305963773992568e-01
1433,5.078696720587487778431e-01,5.077862604615406283415e-01,3.283186821915117202326e-07,1.630968437743091993719e-08,1.630968462467428579414e-08,5.078696720587496392417e-01,1.696101723396643201141e-15,0,nan,9.172827531360149847721e-01
1436,5.076191508835571353231e-01,5.075359444238002337713e-01,3.268109703300986518097e-07,1.622749677259991323870e-08,1.622749701984327909565e-08,5.076191508835580573286e-01,1.816333221228626063982e-15,0,nan,9.174445527103628337975e-01
1440,5.072860815845587900697e-01,5.072031472326681278417e-01,3.248161982835598848210e-07,1.611881260172408234764e-08,1.611881284896744820458e-08,5.072860815845596895780e-01,1.773177631037880946912e-15,0,nan,9.176593027896300169897e-01
1444,5.069541022929330287283e-01,5.068714384514384496683e-01,3.228389656027332861541e-07,1.601114487457790956404e-08,1.601114512182127542099e-08,5.069541022929338848686e-01,1.688792420518719960609e-15,0,nan,9.178729378194605724927e-01
1447,5.067058292868023006150e-01,5.066233672878970306641e-01,3.213674302042397419030e-07,1.593105378040095951103e-08,1.593105402764432536797e-08,5.067058292868031269939e-01,1.630884920016794566587e-15,0,nan,9.180324375565857470435e-01
1451,5.063757421298904493057e-01,5.062935478782250031671e-01,3.194204091670621732266e-07,1.582513560397323291926e-08,1.582513585121659877621e-08,5.063757421298911573981e-01,1.398353791340678308908e-15,0,nan,9.182441420462489561167e-01
1455,5.060467274980704477372e-01,5.059647994329673492686e-01,3.174903812096539975347e-07,1.572020077469703563360e-08,1.572020102194040149055e-08,5.060467274980711553417e-01,1.398298831752373243224e-15,0,nan,9.184547551005317788850e-01
1458,5.058006666029289943864e-01,5.057189371614415618339e-01,3.160538954901666250590e-07,1.564213792502409669209e-08,1.564213817226746254904e-08,5.058006666029296499493e-01,1.296089323085054170639e-15,0,nan,9.186120037061034953240e-01
1462,5.054735138661333726517e-01,5.053920479114686337141e-01,3.141531416252982284827e-07,1.553889588412384058689e-08,1.553889613136720644383e-08,5.054735138661340195410e-01,1.279768788013675676195e-15,0,nan,9.188207269607000180758e-01
1466,5.051474165742841915261e-01,5.050662125814574521243e-01,3.122688554193212488848e-07,1.543660540154348877393e-08,1.543660564878685463088e-08,5.051474165742848500705e-01,1.303667757094928405590e-15,0,nan,9.190283817317615942507e-01
1470,5.048223686137623955617e-01,5.047414250705033467170e-01,3.104008507977175549376e-07,1.533525522999584722925e-08,1.533525547723921308620e-08,5.048223686137630843011e-01,1.364320348883683431386e-15,0,nan,9.192349762057609229645e-01
1473,5.045792676181197755625e-01,5.044985184271795208844e-01,3.090104216478874963632e-07,1.525985300598307679120e-08,1.525985325322644264814e-08,5.045792676181204123144e-01,1.261946292217951935078e-15,0,nan,9.193892311189074031518e-01
1477,5.042560414296693993563e-01,5.041755500720029870010e-01,3.071704698242533345580e-07,1.516012180087571252792e-08,1.516012204811907838486e-08,5.042560414296699884576e-01,1.168258190322866853034e-15,0,nan,9.195939895214013707031e-01
1481,5.039338480214980986460e-01,5.038536130190923723049e-01,3.053463011082529318226e-07,1.506130080417752610889e-08,1.506130105142089196584e-08,5.039338480214987177255e-01,1.228493467783120608213e-15,0,nan,9.197977097126172315103e-01
1485,5.036126814684697139413e-01,5.035327013555169761716e-01,3.035377389208759401896e-07,1.496337936232509565527e-08,1.496337960956846151221e-08,5.036126814684703581742e-01,1.279223011248218891519e-15,0,nan,9.200003995715788628084e-01
1489,5.032925358944233540370e-01,5.032128092171900268781e-01,3.017446091170752388831e-07,1.486634697377414965805e-08,1.486634722101751551500e-08,5.032925358944239791338e-01,1.242014768678477994712e-15,0,nan,9.202020668977711656241e-01
1492,5.030530932238047592264e-01,5.029735556765382309408e-01,3.004097858581251193746e-07,1.479414989061712904927e-08,1.479415013786049490621e-08,5.030530932238053770590e-01,1.228165806578182773025e-15,0,nan,9.203526510028420400903e-01
1496,5.027347203688911081443e-01,5.026554337419739670878e-01,2.986432508680848009913e-07,1.469864852414105166327e-08,1.469864877138441752022e-08,5.027347203688916745857e-01,1.126720320011743063792e-15,0,nan,9.205525474285279304075e-01
1500,5.024173525817602348198e-01,5.023383154539985406828e-01,2.968916815903239844111e-07,1.460400809486820155209e-08,1.460400834211156740904e-08,5.024173525817607870040e-01,1.099054727328526792421e-15,0,nan,9.207514423680256792889e-01
1504,5.021009841652630534270e-01,5.020221951270593674366e-01,2.951549126584714571751e-07,1.451021864895209075479e-08,1.451021889619545661174e-08,5.021009841652636484914e-01,1.185148767150807056265e-15,0,nan,9.209493433313454923534e-01
1508,5.017856094687795920350e-01,5.017070671220092981102e-01,2.934327809574868193192e-07,1.441727037285127575044e-08,1.441727062009464160739e-08,5.017856094687801139700e-01,1.040155229615040130520e-15,0,nan,9.211462577535864519086e-01
1512,5.014712228877227229162e-01,5.013929258456125692689e-01,2.917251255872666032873e-07,1.432515359099776570942e-08,1.432515383824113156637e-08,5.014712228877233107164e-01,1.172151423621413885332e-15,0,nan,9.213421929958566940796e-01
1516,5.011578188630499974821e-01,5.010797657500577484413e-01,2.900317878269338617526e-07,1.423385876351049038426e-08,1.423385901075385624120e-08,5.011578188630504958898e-01,9.945125466111592053453e-16,0,nan,9.215371563462097394661e-01
1519,5.009234073284872801324e-01,5.008455362663228882525e-01,2.887710861678571158506e-07,1.416592138693285587267e-08,1.416592163417622172962e-08,5.009234073284877386415e-01,9.153277567710983012940e-16,0,nan,9.216827453983965738604e-01
1523,5.006117095363071811676e-01,5.005340800227302544556e-01,2.871024287325787171992e-07,1.407604242437837624092e-08,1.407604267162174209787e-08,5.006117095363076494345e-01,9.353894632832745841243e-16,0,nan,9.218760252582103385658e-01
1527,5.003009792440618053178e-01,5.002235899338082214527e-01,2.854476633775931276910e-07,1.398695986299013871487e-08,1.398696011023350457181e-08,5.003009792440622772168e-01,9.432302057200429603050e-16,0,nan,9.220683528988303857593e-01
1531,4.999912110592507619167e-01,4.999140606178504309121e-01,2.838066392472528717761e-07,1.389866465207912212851e-08,1.389866489932248798546e-08,4.999912110592510896981e-01,6.555743672018999397634e-16,0,nan,9.222597353422595965679e-01
1535,4.996823996326796857304e-01,4.996054867363436402528e-01,2.821792075043569831960e-07,1.381114786636049418160e-08,1.381114811360386003855e-08,4.996823996326800286093e-01,6.861937448679269952134e-16,0,nan,9.224501795416056242711e-01
1539,4.993745396580075435189e-01,4.992978629935164169851e-01,2.805652212980864550992e-07,1.372440070390543675782e-08,1.372440095114880261477e-08,4.993745396580078587507e-01,6.312532109987907102555e-16,0,nan,9.226396923819416614880e-01
1543,4.990676258712980484233e-01,4.989911841358919408762e-01,2.789645357325201141067e-07,1.363841448413098751411e-08,1.363841473137435337106e-08,4.990676258712983726269e-01,6.496184841913286506567e-16,0,nan,9.228282806811219174197e-01
1547,4.987616530505780132465e-01,4.986854449518479115433e-01,2.773770078357349182379e-07,1.355318064582791023252e-08,1.355318089307127608947e-08,4.987616530505783605436e-01,6.963186900541460633388e-16,0,nan,9.230159511906070974544e-01
1551,4.984566160154009217820e-01,4.983806402711814520501e-01,2.758024965294679991609e-07,1.346869074522533047628e-08,1.346869099246869633323e-08,4.984566160154012578575e-01,6.742323356097458457117e-16,0,nan,9.232027105962692939889e-01
1555,4.981525096264161067694e-01,4.980767649646795081075e-01,2.742408625993318381544e-07,1.338493645409149186686e-08,1.338493670133485772380e-08,4.981525096264163834578e-01,5.554290886254892888510e-16,0,nan,9.233885655191854498680e-01
1559,4.978493287849434234538e-01,4.977738139436951869676e-01,2.726919686655738250626e-07,1.330190955786986378966e-08,1.330190980511322964660e-08,4.978493287849436832015e-01,5.217396518483971535650e-16,0,nan,9.235735225164191052852e-01
1563,4.975470684325536407933e-01,4.974717821597291478319e-01,2.711556791543648316673e-07,1.321960195384993944877e-08,1.321960220109330530571e-08,4.975470684325538962042e-01,5.133402304789089627690e-16,0,nan,9.237575880817964113132e-01
1567,4.972457235506537731595e-01,4.971706646040164878642e-01,2.696318602696085835048e-07,1.313800564937180702429e-08,1.313800589661517288124e-08,4.972457235506540606628e-01,5.781916213092497009999e-16,0,nan,9.239407686466634426277e-01
1571,4.969452891600779631531e-01,4.968704563071186797174e-01,2.681203799652592852370e-07,1.305711276006397406146e-08,1.305711300730733991841e-08,4.969452891600782792523e-01,6.360843945666733594835e-16,0,nan,9.241230705806380821732e-01
1575,4.966457603206833049114e-01,4.965711523385208936432e-01,2.666211079181391477915e-07,1.297691550811360734165e-08,1.297691575535697319860e-08,4.966457603206836649479e-01,7.249360916635002022181e-16,0,nan,9.243045001923465964059e-01
1579,4.963471321309510519981e-01,4.962727478062343711152e-01,2.651339155012443097150e-07,1.289740622056865224979e-08,1.289740646781201810674e-08,4.963471321309513886971e-01,6.783538432464278330390e-16,0,nan,9.244850637301549795867e-01
1583,4.960493997275924327184e-01,4.959752378564034613895e-01,2.636586757575276464782e-07,1.281857732767098277319e-08,1.281857757491434863014e-08,4.960493997275927530730e-01,6.458119636695020328312e-16,0,nan,9.246647673828819361344e-01
1587,4.957525582851599610379e-01,4.956786176729179871359e-01,2.621952633741524288456e-07,1.274042136122019343023e-08,1.274042160846355928718e-08,4.957525582851602164759e-01,5.152530785139290501686e-16,0,nan,9.248436172805119873911e-01
1591,4.954566030156630773718e-01,4.953828824770304395386e-01,2.607435546572051617677e-07,1.266293095296711170081e-08,1.266293120021047755775e-08,4.954566030156632943748e-01,4.379860183559071641389e-16,0,nan,9.250216194948881074582e-01
1595,4.951615291681890629327e-01,4.950880275269777808234e-01,2.593034275068575761155e-07,1.258609883303668401998e-08,1.258609908028004987692e-08,4.951615291681892640522e-01,4.061694843981866084115e-16,0,nan,9.251987800404033946886e-01
1599,4.948673320285283949715e-01,4.947940481176080207426e-01,2.578747613929698619984e-07,1.250991782837943184595e-08,1.250991807562279770290e-08,4.948673320285286026234e-01,4.196110909849173851981e-16,0,nan,9.253751048746774464414e-01
1603,4.945740069188048759763e-01,4.945009395800115670205e-01,2.564574373311265856314e-07,1.243438086125099602794e-08,1.243438110849436188489e-08,4.945740069188050876668e-01,4.280258792746224216439e-16,0,nan,9.255505998992252788627e-01
1607,4.942815491971103147861e-01,4.942086972811569611785e-01,2.550513378590950481410e-07,1.235948094771915436571e-08,1.235948119496252022265e-08,4.942815491971104911316e-01,3.567713252522074722423e-16,0,nan,9.257252709601160307168e-01
1612,4.939171897953574807971e-01,4.938446055551485303070e-01,2.533093215767152178313e-07,1.226674142219969105532e-08,1.226674166944305691227e-08,4.939171897953576651386e-01,3.732234434951033153743e-16,0,nan,9.259424599048101075290e-01
1616,4.936266669086087910401e-01,4.935542955373413143150e-01,2.519280556883704652814e-07,1.219324982025349529904e-08,1.219325006749686115599e-08,4.936266669086090191562e-01,4.621227992392558257294e-16,0,nan,9.261152981393647407060e-01
1620,4.933369965677610879951e-01,4.932648369443899949438e-01,2.505576428734014790443e-07,1.212037320447390035910e-08,1.212037345171726621605e-08,4.933369965677613562538e-01,5.437636430949888686107e-16,0,nan,9.262873310348497147160e-01
1624,4.930481742797985789117e-01,4.929762252917858078582e-01,2.491979718857077451511e-07,1.204810497358966214407e-08,1.204810522083302800102e-08,4.930481742797989281875e-01,7.084008177829606237868e-16,0,nan,9.264585642088255801330e-01
1628,4.927601955858285087686e-01,4.926884561290588160354e-01,2.478489328843981130301e-07,1.197643861273274442688e-08,1.197643885997611028383e-08,4.927601955858288537888e-01,7.001787876332314380575e-16,0,nan,9.266290032267210134091e-01
1632,4.924730560607426532727e-01,4.924015250394404574763e-01,2.465104174127087993874e-07,1.190536769210477814285e-08,1.190536793934814399980e-08,4.924730560607430336650e-01,7.724124752311739744859e-16,0,nan,9.267986536024281876331e-01
1636,4.921867513128837523517e-01,4.921154276395308668768e-01,2.451823183772904521598e-07,1.183488586566741284652e-08,1.183488611291077870347e-08,4.921867513128841934323e-01,8.961650179425887726625e-16,0,nan,9.269675207989053693875e-01
1641,4.918300376467051870932e-01,4.917589716414149658696e-01,2.435366817188233643997e-07,1.174760246192681192777e-08,1.174760270917017778472e-08,4.918300376467055703587e-01,7.792640518815474750988e-16,0,nan,9.271775116897362464027e-01
1645,4.915455952616391011034e-01,4.914747341871548713677e-01,2.422316350292317954812e-07,1.167842331985848659556e-08,1.167842356710185245251e-08,4.915455952616394558002e-01,7.215947902855992583064e-16,0,nan,9.273446364470293720120e-01
1649,4.912619736079737453593e-01,4.911913164030584644237e-01,2.409366658949702723474e-07,1.160981321042842792201e-08,1.160981345767179377896e-08,4.912619736079740764747e-01,6.740097163337586874750e-16,0,nan,9.275109954349637329807e-01
1653,4.909791684325855998239e-01,4.909087140439216123688e-01,2.396516727943143746221e-07,1.154176612949719384441e-08,1.154176637674055970136e-08,4.909791684325859010966e-01,6.136160107183364440946e-16,0,nan,9.276765939064674330872e-01
1658,4.906268037079478672169e-01,4.905566013703095418208e-01,2.380593075923724583408e-07,1.145749001518079350919e-08,1.145749026242415936613e-08,4.906268037079481959470e-01,6.700206678746514003985e-16,0,nan,9.278825304445615338735e-01
1662,4.903458202222220063682e-01,4.902758183594266849781e-01,2.367963958768861810386e-07,1.139068819399337958961e-08,1.139068844123674544656e-08,4.903458202222222994551e-01,5.977147967618413256968e-16,0,nan,9.280464367126603174567e-01
1666,4.900656396098876932399e-01,4.899958371938274437341e-01,2.355431388582133522947e-07,1.132443041534953722423e-08,1.132443066259290308118e-08,4.900656396098879739127e-01,5.727249876682067848643e-16,0,nan,9.282095992080435767260e-01
1670,4.897862577506957304507e-01,4.897166537608603764653e-01,2.342994402445674514404e-07,1.125871099545035814865e-08,1.125871124269372400560e-08,4.897862577506960412644e-01,6.345904011775844532038e-16,0,nan,9.283720229836068370136e-01
1675,4.894381474456716563104e-01,4.893687900649814626064e-01,2.327581137044407897223e-07,1.117731024577047329142e-08,1.117731049301383914837e-08,4.894381474456719711898e-01,6.433487409745773733064e-16,0,nan,9.285740215021961274471e-01
1679,4.891605478737543477585e-01,4.890913866505430251941e-01,2.315355755378159188372e-07,1.111278172496985107728e-08,1.111278197221321693423e-08,4.891605478737546422549e-01,6.020444951692638641750e-16,0,nan,9.287348013970666580426e-01
1683,4.888837338731067960751e-01,4.888147678110559279929e-01,2.303222909128838765606e-07,1.104877358505943085503e-08,1.104877383230279671198e-08,4.888837338731070767479e-01,5.741095846625885160086e-16,0,nan,9.288948586812401513892e-01
1688,4.885388150019771003052e-01,4.884700915014070776721e-01,2.288185588199479326655e-07,1.096948700090959871214e-08,1.096948724815296456909e-08,4.885388150019773510541e-01,5.132629173806182360394e-16,0,nan,9.290939215184171771846e-01
1692,4.882637539827190398256e-01,4.881952234281502489566e-01,2.276257622503802292567e-07,1.090663013808525298693e-08,1.090663038532861884388e-08,4.882637539827193146438e-01,5.628477302054447214602e-16,0,nan,9.292523706400175320923e-01
1696,4.879894656647986717068e-01,4.879211270833600511132e-01,2.264419262809793597226e-07,1.084427640667925196333e-08,1.084427665392261782028e-08,4.879894656647989401282e-01,5.500556297612333917571e-16,0,nan,9.294101127949528169041e-01
1701,4.876476859419093812242e-01,4.875795859695465916950e-01,2.249745984709169260265e-07,1.076703390646361817442e-08,1.076703415370698403137e-08,4.876476859419096469351e-01,5.448828223364878936209e-16,0,nan,9.296063035072970803449e-01
1705,4.873751219904881026856e-01,4.873072118280402098556e-01,2.238106043621205268875e-07,1.070579342956473928545e-08,1.070579367680810514240e-08,4.873751219904883893758e-01,5.882330601705898188951e-16,0,nan,9.297624721902539362216e-01
1709,4.871033181728298688817e-01,4.870355968701567950241e-01,2.226552892828752004141e-07,1.064503952837243800068e-08,1.064503977561580385762e-08,4.871033181728301399323e-01,5.564539041493535923533e-16,0,nan,9.299179491021519025802e-01
1714,4.867646265409127925849e-01,4.866971399872595527292e-01,2.212232217904483275537e-07,1.056977384920135203680e-08,1.056977409644471789375e-08,4.867646265409130707912e-01,5.715416903582185673328e-16,0,nan,9.301113294244016885129e-01
1718,4.864945191447062056156e-01,4.864272193379751696440e-01,2.200871273678474501316e-07,1.051009670362024980800e-08,1.051009695086361566495e-08,4.864945191447064693207e-01,5.420514785375176247660e-16,0,nan,9.302652665640782179025e-01
1722,4.862251596078233650822e-01,4.861580456199159905317e-01,2.189594412535073851144e-07,1.045089023905671842369e-08,1.045089048630008428064e-08,4.862251596078236245860e-01,5.337111518328553613382e-16,0,nan,9.304185266958301172300e-01
1727,4.858895062005288978391e-01,4.858226231911332848590e-01,2.175615341933329869109e-07,1.037753680373260832965e-08,1.037753705097597418660e-08,4.858895062005291065209e-01,4.294840915189952770736e-16,0,nan,9.306091566057019907605e-01
1731,4.856218157895355047593e-01,4.855551165349514253222e-01,2.164524713803227260112e-07,1.031937204792661563891e-08,1.031937229516998149586e-08,4.856218157895356986146e-01,3.991899501574769177516e-16,0,nan,9.307609097092790391968e-01
1736,4.852882371654131943295e-01,4.852217663300242844748e-01,2.150775917348636206265e-07,1.024730599513138910206e-08,1.024730624237475495901e-08,4.852882371654134687140e-01,5.654051423221358831778e-16,0,nan,9.309496697288804451464e-01
1740,4.850221973535160935320e-01,4.849559082418773425793e-01,2.139867520688411202619e-07,1.019015949969812487397e-08,1.019015974694149073092e-08,4.850221973535163688923e-01,5.677271025109499572475e-16,0,nan,9.310999379311284321185e-01
1745,4.846906705397507342248e-01,4.846246073287484579240e-01,2.126344063005870335897e-07,1.011935192332122138455e-08,1.011935217056458724150e-08,4.846906705397509596575e-01,4.651064078931143433098e-16,0,nan,9.312868554479619956810e-01
1749,4.844262630957417714583e-01,4.843603796096945246497e-01,2.115614001948197424499e-07,1.006320088179881916558e-08,1.006320112904218502252e-08,4.844262630957419874856e-01,4.459446139175182061466e-16,0,nan,9.314356604445843781145e-01
1754,4.840967654851395240989e-01,4.840311054210834629252e-01,2.102311077673296381433e-07,9.993623665099317153773e-09,9.993623912342683010721e-09,4.840967654851397762030e-01,5.207721433638265222450e-16,0,nan,9.316207623137924759889e-01
1758,4.838339724672587327525e-01,4.837684901609618504104e-01,2.091755558721224418294e-07,9.938445892282407398724e-09,9.938446139525773255672e-09,4.838339724672590387144e-01,6.323695120356885170649e-16,0,nan,9.317681253797985937342e-01
1763,4.835064818106757367211e-01,4.834412204868150930714e-01,2.078668488443478120206e-07,9.870071682538561042505e-09,9.870071929781926899454e-09,4.835064818106760251731e-01,5.965834975149640573678e-16,0,nan,9.319514379370530377487e-01
1767,4.832452855606315655912e-01,4.831802000582834932807e-01,2.068283817284079370547e-07,9.815845594575866552817e-09,9.815845841819232409765e-09,4.832452855606318619308e-01,6.132280389467334837294e-16,0,nan,9.320973799369123203749e-01
1772,4.829197799595938978001e-01,4.828549130384152676676e-01,2.055408043636216952603e-07,9.748647778669142466462e-09,9.748648025912508323410e-09,4.829197799595942197268e-01,6.666256869664645650008e-16,0,nan,9.322789290109043275367e-01
1776,4.826601630967347622558e-01,4.825954700911377903694e-01,2.045190622068692678687e-07,9.695352373893060062253e-09,9.695352621136425919201e-09,4.826601630967350204315e-01,5.349014939759323712726e-16,0,nan,9.324234704083973411764e-01
1781,4.823366209962463568850e-01,4.822721442080581399914e-01,2.032521705956134934396e-07,9.629305054788313439773e-09,9.629305302031679296721e-09,4.823366209962466081760e-01,5.209866876970622087018e-16,0,nan,9.326032813329878220967e-01
1785,4.820785664118796831623e-01,4.820142616630402332412e-01,2.022468028929743300054e-07,9.576919895246266121947e-09,9.576920142489631978895e-09,4.820785664118799325559e-01,5.173297924905053700349e-16,0,nan,9.327464422007784348263e-01
1790,4.817569665934108846805e-01,4.816928757349634437901e-01,2.010001645894528774077e-07,9.511997869330616559217e-09,9.511998116573982416165e-09,4.817569665934111540777e-01,5.591971751094552376333e-16,0,nan,9.329245398267869041715e-01
1794,4.815004574452654839689e-01,4.814365367790297001171e-01,2.000108298651904581998e-07,9.460503062989252231626e-09,9.460503310232618088574e-09,4.815004574452657443943e-01,5.408621275518141142672e-16,0,nan,9.330663398557298755949e-01
1799,4.811807790199181256163e-01,4.811170699530581407188e-01,1.987840235365652787757e-07,9.396681798234557901136e-09,9.396682045477923758084e-09,4.811807790199183395565e-01,4.446150033703781210863e-16,0,nan,9.332427485623992746136e-01
1804,4.808621591282731810857e-01,4.807986604032904454087e-01,1.975680568938326455377e-07,9.333461707489925637793e-09,9.333461954733291494741e-09,4.808621591282734507268e-01,5.607450600520558925971e-16,0,nan,9.334182293448554880357e-01
1808,4.806080211285870262827e-01,4.805446897789455995564e-01,1.966030041567949258936e-07,9.283313596743845634503e-09,9.283313843987211491451e-09,4.806080211285873058172e-01,5.816266329984646239834e-16,0,nan,9.335579507766937225723e-01
1813,4.802912907757694305211e-01,4.802281675315559494877e-01,1.954062353779538413321e-07,9.221157391771219564414e-09,9.221157639014585421362e-09,4.802912907757697094592e-01,5.807686278792718550928e-16,0,nan,9.337317796518642805067e-01
1818,4.799756014719842034388e-01,4.799126851055415254876e-01,1.942199609962546032845e-07,9.159582296385694670383e-09,9.159582543629060527331e-09,4.799756014719843873466e-01,3.831607126359071227317e-16,0,nan,9.339047008637828115496e-01
1822,4.797237954540750082266e-01,4.796610437129506521181e-01,1.932784167489236333652e-07,9.110735933777991214714e-09,9.110736181021357071662e-09,4.797237954540751706943e-01,3.386692448582241876590e-16,0,nan,9.340423890847553748361e-01
1827,4.794099645920748553607e-01,4.793474175451518104474e-01,1.921107309785810971853e-07,9.050189347507773921447e-09,9.050189594751139778395e-09,4.794099645920750640154e-01,4.352323136887182602147e-16,0,nan,9.342136943275989269752e-01
1832,4.790971577085720856104e-01,4.790348141571152962293e-01,1.909532078022077327774e-07,8.990204618873642763296e-09,8.990204866117008620244e-09,4.790971577085722641243e-01,3.726047730141736103515e-16,0,nan,9.343841115824406385292e-01
1836,4.788476454334592014028e-01,4.787854638220860326037e-01,1.900344287574776012886e-07,8.942616877057261534545e-09,8.942617124300627391493e-09,4.788476454334594314434e-01,4.804045673835902704450e-16,0,nan,9.345198106667275626792e-01
1841,4.785366666285822412341e-01,4.784746863803626126810e-01,1.888949086468873338536e-07,8.883626708151687123779e-09,8.883626955395052980727e-09,4.785366666285825109023e-01,5.635266932654102340863e-16,0,nan,9.346886468555391983925e-01
1846,4.782266951330687576593e-01,4.781649150773052414642e-01,1.877652321902969739466e-07,8.825179918804943462805e-09,8.825180166048309319753e-09,4.782266951330690402837e-01,5.909841591632963389024e-16,0,nan,9.348566141669067440577e-01
1850,4.779794392609473252520e-01,4.779178185228393771489e-01,1.868685038771880472456e-07,8.778809404072098624462e-09,8.778809651315464481411e-09,4.779794392609475708238e-01,5.137706183505930251800e-16,0,nan,9.349903669237143827536e-01
1855,4.776712661922982716689e-01,4.776098435640285799764e-01,1.857562675576763427038e-07,8.721324584777816730356e-09,8.721324832021182587304e-09,4.776712661922985353198e-01,5.519504352770159728865e-16,0,nan,9.351567870739344790669e-01
1860,4.773640841530259470993e-01,4.773028584910832816668e-01,1.846535682260969891923e-07,8.664365404341153764946e-09,8.664365651584519621894e-09,4.773640841530262318650e-01,5.965377581947112181477e-16,0,nan,9.353223569126933197287e-01
1865,4.770578874208984410110e-01,4.769968575912806874051e-01,1.835602992261923055437e-07,8.607925698866137992122e-09,8.607925946109503849070e-09,4.770578874208987062069e-01,5.558986831213993702290e-16,0,nan,9.354870829424171398353e-01
1869,4.768136356414043874885e-01,4.767527616674893109483e-01,1.826924031308585367474e-07,8.563143870612805585331e-09,8.563144117856171442279e-09,4.768136356414046691100e-01,5.906322580818719428419e-16,0,nan,9.356182605510713605089e-01
1874,4.765091981937349396858e-01,4.764485180345756076825e-01,1.816158446297045582686e-07,8.507623967373815506304e-09,8.507624214617181363252e-09,4.765091981937352297099e-01,6.086431956387058173389e-16,0,nan,9.357814839000442526428e-01
1879,4.762057302825696281090e-01,4.761452428302452855036e-01,1.805484255643624888361e-07,8.452606744252289685180e-09,8.452606991495655542128e-09,4.762057302825699364561e-01,6.475081634820125335986e-16,0,nan,9.359438812975525661233e-01
1884,4.759032263638456328181e-01,4.758429305195598923994e-01,1.794900447364806335628e-07,8.398086364391074131583e-09,8.398086611634439988531e-09,4.759032263638459473993e-01,6.610193899088212639002e-16,0,nan,9.361054589990954713681e-01
1889,4.756016809391776511973e-01,4.755415756131606275225e-01,1.784406023283068312409e-07,8.344057073559108274851e-09,8.344057320802474131799e-09,4.756016809391779185073e-01,5.620460489089102458127e-16,0,nan,9.362662231971490828372e-01
1894,4.753010885553668463110e-01,4.752411726667784552802e-01,1.773999998803231220111e-07,8.290513198772574925399e-09,8.290513446015940782348e-09,4.753010885553671202618e-01,5.763731464731596370762e-16,0,nan,9.364261800219548803896e-01
1898,4.750612972017359547650e-01,4.750015320908254068399e-01,1.765738173821161535850e-07,8.248023837289872152636e-09,8.248024084533238009584e-09,4.750612972017362837119e-01,6.924305159559518616181e-16,0,nan,9.365535682533341089724e-01
1903,4.747624066917916496600e-01,4.747028290949967255230e-01,1.755488829961685091343e-07,8.195339669643154760410e-09,8.195339916886520617359e-09,4.747624066917919151540e-01,5.592144686378724140735e-16,0,nan,9.367120870588478086217e-01
1908,4.744644541900422396452e-01,4.744050630510223687253e-01,1.745325199243386171252e-07,8.143125454510499227220e-09,8.143125701753865084168e-09,4.744644541900424935383e-01,5.351149943892286037529e-16,0,nan,9.368698153313171987622e-01
1913,4.741674344106346916661e-01,4.741082286816231117221e-01,1.735246346717202261842e-07,8.091375815532799495672e-09,8.091376062776165352620e-09,4.741674344106349197280e-01,4.809734081923926071217e-16,0,nan,9.370267589715207052267e-01
1918,4.738713421106349188427e-01,4.738123207523478042091e-01,1.725251349999724398693e-07,8.040085451338520683945e-09,8.040085698581886540893e-09,4.738713421106351672877e-01,5.242877248463121471343e-16,0,nan,9.371829238216410174573e-01
1923,4.735761720895734216974e-01,4.735173340711202882858e-01,1.715339299072671456978e-07,7.989249134310748624888e-09,7.989249381554114481836e-09,4.735761720895737090923e-01,6.068609609379508660334e-16,0,nan,9.373383156659949704817e-01
1928,4.732819191889965915188e-01,4.732232634877919230654e-01,1.705509296086056888641e-07,7.938861709377526318940e-09,7.938861956620892175888e-09,4.732819191889968752816e-01,5.995640274617229150422e-16,0,nan,9.374929402317472463624e-01
1933,4.729885782920236758642e-01,4.729301038936997159112e-01,1.695760455164973635061e-07,7.888918092824995489958e-09,7.888918340068361346906e-09,4.729885782920240521094e-01,7.954637303619784965901e-16,0,nan,9.376468031896098987831e-01
1938,4.726961443229101833552e-01,4.726378502212306154107e-01,1.686091902219943000518e-07,7.839413271133003561925e-09,7.839413518376369418873e-09,4.726961443229106310765e-01,9.471650922162787483294e-16,0,nan,9.377999101545453831301e-01
1943,4.724046122466162289655e-01,4.723464974433913554641e-01,1.676502774760735811817e-07,7.790342299832458983836e-09,7.790342547075824840784e-09,4.724046122466166191698e-01,8.259960884417205541820e-16,0,nan,9.379522666864448492011e-01
1948,4.721139770683804304241e-01,4.720560405733830733332e-01,1.666992221713571116890e-07,7.741700302384091769827e-09,7.741700549627457626775e-09,4.721139770683808243419e-01,8.343700323475934453751e-16,0,nan,9.381038782907959026241e-01
1953,4.718242338333001328898e-01,4.717664746641829220941e-01,1.657559403241697665392e-07,7.693482469078309040009e-09,7.693482716321674896957e-09,4.718242338333005289760e-01,8.394782002723655760391e-16,0,nan,9.382547504193574611870e-01
1958,4.715353776259161855400e-01,4.714777948081296243821e-01,1.648203490569191422018e-07,7.645684055955418088969e-09,7.645684303198783945917e-09,4.715353776259165688597e-01,8.129181738434678221732e-16,0,nan,9.384048884708076934636e-01
1963,4.712474035698033247854e-01,4.711899961365151878745e-01,1.638923665807977481689e-07,7.598300383745976862875e-09,7.598300630989342719823e-09,4.712474035698037343157e-01,8.690345294208614285317e-16,0,nan,9.385542977913881609962e-01
1968,4.709603068271659975785e-01,4.709030738191815612659e-01,1.629719121787973064094e-07,7.551326836830833843360e-09,7.551327084074199700309e-09,4.709603068271664128280e-01,8.817079189952560921406e-16,0,nan,9.387029836755426182894e-01
1973,4.706740825984389586800e-01,4.706170230641222307355e-01,1.620589061890290189232e-07,7.504758862220348746510e-09,7.504759109463714603458e-09,4.706740825984393930385e-01,9.228434524247700945559e-16,0,nan,9.388509513665387580333e-01
1978,4.703887261218933635298e-01,4.703318391170894785525e-01,1.611532699883460702363e-07,7.458591968552522804906e-09,7.458592215795888661854e-09,4.703887261218937519995e-01,8.258481056811946520185e-16,0,nan,9.389982060570892449260e-01
1983,4.701042326732474130324e-01,4.700475172612059160393e-01,1.602549259762580320087e-07,7.412821725109503894001e-09,7.412821972352869750545e-09,4.701042326732477495688e-01,7.158760354608733802355e-16,0,nan,9.391447528899546348647e-01
1988,4.698205975652823274125e-01,4.697640528165812900951e-01,1.593637975591346167903e-07,7.367443760852221162163e-09,7.367444008095587018707e-09,4.698205975652826535134e-01,6.940966618306153004787e-16,0,nan,9.392905969585456083773e-01
1993,4.695378161474631495409e-01,4.694814411399346187892e-01,1.584798091346932874502e-07,7.322453763472704147704e-09,7.322454010716070004248e-09,4.695378161474634209167e-01,5.779636792617642079631e-16,0,nan,9.394357433075160601112e-01
1998,4.692558838055639891529e-01,4.691996776242199351792e-01,1.576028860767598219145e-07,7.277847478463670203595e-09,7.277847725707036060140e-09,4.692558838055641641431e-01,3.729100405093002330327e-16,0,nan,9.395801969333407472761e-01
2003,4.689747959612981520472e-01,4.689187576982576377560e-01,1.567329547203027529447e-07,7.233620708205105302985e-09,7.233620955448471159529e-09,4.689747959612983289077e-01,3.771215018584775782321e-16,0,nan,9.397239627848881215739e-01
2008,4.686945480719533763114e-01,4.686386768263705038251e-01,1.558699423467334334087e-07,7.189769311067532966390e-09,7.189769558310898822934e-09,4.686945480719535137069e-01,2.931451216435586271666e-16,0,nan,9.398670457639944576171e-01
2014,4.683593530011349037601e-01,4.683036809971848346557e-01,1.548433595451183656810e-07,7.137637377031136457743e-09,7.137637624274502314287e-09,4.683593530011350325362e-01,2.749515136439555851801e-16,0,nan,9.400378507803956127384e-01
2019,4.680809371952747710566e-01,4.680254302513355835202e-01,1.539953175364139743349e-07,7.094597492528543765183e-09,7.094597739771909621727e-09,4.680809371952749602499e-01,4.041892417844661886123e-16,0,nan,9.401794484663389219782e-01
2024,4.678033470425427275963e-01,4.677480042798071724341e-01,1.531539680046245336289e-07,7.051920094033948530764e-09,7.051920341277314387308e-09,4.678033470425429296102e-01,4.318352381732533382872e-16,0,nan,9.403203786560582985742e-01
2029,4.675265781457519365105e-01,4.674713986921549824238e-01,1.523192420514630823270e-07,7.009601265646187490650e-09,7.009601512889553347194e-09,4.675265781457521900783e-01,5.423601458032984179216e-16,0,nan,9.404606460598240341730e-01
2034,4.672506261414631767437e-01,4.671956091316146197912e-01,1.514910716527198303625e-07,6.967637143046211286830e-09,6.967637390289577143374e-09,4.672506261414634041551e-01,4.867011255967459249600e-16,0,nan,9.406002553436873186792e-01
2039,4.669754866996465580975e-01,4.669206312747643528027e-01,1.506693896450913670692e-07,6.926023912695911989027e-09,6.926024159939277845571e-09,4.669754866996467469655e-01,4.044495349890873520750e-16,0,nan,9.407392111299902144801e-01
2045,4.666463859041274919726e-01,4.665917232568195238684e-01,1.496918425991585330611e-07,6.876545918449060359487e-09,6.876546165692426216031e-09,4.666463859041276869121e-01,4.177457631761107217402e-16,0,nan,9.409051019012026899520e-01
2050,4.663730190205548908899e-01,4.663185160918301708222e-01,1.488842027971533541954e-07,6.835691472623611465092e-09,6.835691719866977321636e-09,4.663730190205551107932e-01,4.715180695834385965178e-16,0,nan,9.410426360513994654077e-01
2055,4.661004510640098796870e-01,4.660461070157940199898e-01,1.480828420997011655924e-07,6.795176047898966255556e-09,6.795176295142332112100e-09,4.661004510640100831917e-01,4.366113512891272729982e-16,0,nan,9.411795312077367675575e-01
2060,4.658286778411857009807e-01,4.657744918417413004796e-01,1.472876968205997229177e-07,6.754996035586987369767e-09,6.754996282830353226311e-09,4.658286778411858649934e-01,3.520879916686048966284e-16,0,nan,9.413157918144881016560e-01
2066,4.655035931650060021525e-01,4.654495957350241464034e-01,1.463416383438744690770e-07,6.707217753369659940561e-09,6.707218000613025797105e-09,4.655035931650061522603e-01,3.224632268894424464260e-16,0,nan,9.414784731338985110426e-01
2071,4.652335537517729990853e-01,4.651797125627398221681e-01,1.455599467150775044801e-07,6.667763175550013321767e-09,6.667763422793379178312e-09,4.652335537517731613633e-01,3.488096652920090038414e-16,0,nan,9.416133531734302467659e-01
2076,4.649642958652892010818e-01,4.649106101053295247993e-01,1.447842720001544447142e-07,6.628632773589450487002e-09,6.628633020832816343546e-09,4.649642958652893804901e-01,3.858540453265630608864e-16,0,nan,9.417476126110080680365e-01
2082,4.646422122994210979208e-01,4.645887119912301410629e-01,1.438613196481323563519e-07,6.582099395732290167919e-09,6.582099642975656024463e-09,4.646422122994213693237e-01,5.841116059694946539846e-16,0,nan,9.419079107575330294332e-01
2087,4.643746595157536294352e-01,4.643213128718271520690e-01,1.430986705127936250161e-07,6.543670215600009372928e-09,6.543670462843375229472e-09,4.643746595157538529976e-01,4.814269757950189882951e-16,0,nan,9.420408198626224038214e-01
2092,4.641078753665676681628e-01,4.640546815942769298680e-01,1.423418475597516990867e-07,6.505554431468665471023e-09,6.505554678712031327567e-09,4.641078753665678986100e-01,4.965379473032624053924e-16,0,nan,9.421731219075190386200e-01
2098,4.637887434032313960230e-01,4.637357320389255410653e-01,1.414412688687943428770e-07,6.460224560023655142598e-09,6.460224807267020999142e-09,4.637887434032315988231e-01,4.372680864897432293817e-16,0,nan,9.423310888837467748000e-01
2103,4.635236363316360130860e-01,4.634707761158421424064e-01,1.406970601246225287719e-07,6.422786765537252732992e-09,6.422787012780618589536e-09,4.635236363316362588746e-01,5.302612709195480833528e-16,0,nan,9.424620699542466755968e-01
2108,4.632592853072235450362e-01,4.632065754659671630300e-01,1.399584942444183846663e-07,6.385652022112880278622e-09,6.385652269356246135166e-09,4.632592853072238221583e-01,5.982008004513355776546e-16,0,nan,9.425924571151054222589e-01
2114,4.629430566097757493438e-01,4.628905262043558899165e-01,1.390795852206535580492e-07,6.341485929401603070452e-09,6.341486176644968926997e-09,4.629430566097760087663e-01,5.603766405338734407565e-16,0,nan,9.427481434212674318894e-01
2119,4.626803552982710066033e-01,4.626279735846718366155e-01,1.383532381087410672653e-07,6.305006877338456917463e-09,6.305007124581822774007e-09,4.626803552982712513890e-01,5.290601658138507434156e-16,0,nan,9.428772381207369322840e-01
2125,4.623660951484063197370e-01,4.623138908677051350793e-01,1.374888327755949164279e-07,6.261618667304199459221e-09,6.261618914547565315765e-09,4.623660951484065289067e-01,4.523897974388202997203e-16,0,nan,9.430313850054864407741e-01
2130,4.621050251092214122828e-01,4.620529678646876359238e-01,1.367744414268859619835e-07,6.225780495280007365765e-09,6.225780742523373222309e-09,4.621050251092216230246e-01,4.560474044337857755993e-16,0,nan,9.431592063717832548028e-01
2136,4.617927115569162022091e-01,4.617408297744759471115e-01,1.359242283852680350393e-07,6.183152640419275502352e-09,6.183152887662641358897e-09,4.617927115569163942213e-01,4.157973912143850434596e-16,0,nan,9.433118365622170167772e-01
2141,4.615332546457449613975e-01,4.614815182703159157640e-01,1.352215367525295792370e-07,6.147940944003100366913e-09,6.147941191246466223457e-09,4.615332546457451502655e-01,4.092186566100043345855e-16,0,nan,9.434384033478779537957e-01
2147,4.612228660927734646968e-01,4.611713032400969192182e-01,1.343852128207851347789e-07,6.106056397122504064060e-09,6.106056644365869920604e-09,4.612228660927736057244e-01,3.057688765103088103611e-16,0,nan,9.435895391258237770030e-01
2152,4.609650044553968428751e-01,4.609135854065205539776e-01,1.336939715966057223499e-07,6.071457165629646777694e-09,6.071457412873012634238e-09,4.609650044553970358089e-01,4.185432185285635543725e-16,0,nan,9.437148697168816755313e-01
2158,4.606565196479938673058e-01,4.606052722133387455905e-01,1.328712415536541274817e-07,6.030299344367374251218e-09,6.030299591610740107762e-09,4.606565196479940650913e-01,4.293558711961874787490e-16,0,nan,9.438645329297470430827e-01
2163,4.604002357142449319838e-01,4.603491305055867344187e-01,1.321912079602975609363e-07,5.996298948201920317148e-09,5.996299195445286173692e-09,4.604002357142451422377e-01,4.566763654520562348709e-16,0,nan,9.439886453546469817283e-01
2169,4.600936337359571304262e-01,4.600426982631615202557e-01,1.313817842980403958194e-07,5.955851720122002846338e-09,5.955851967365368702882e-09,4.600936337359573466432e-01,4.699413388797426390674e-16,0,nan,9.441368574259615214475e-01
2174,4.598389102138398798481e-01,4.597881154141215676034e-01,1.307127218848607842594e-07,5.922436898586490117805e-09,5.922437145829855974349e-09,4.598389102138401124907e-01,5.059221305410859394765e-16,0,nan,9.442597693642072971326e-01
2180,4.595341704785589898030e-01,4.594835435658967681682e-01,1.299163245694772424212e-07,5.882684566821837224037e-09,5.882684814065203080581e-09,4.595341704785592061556e-01,4.708083912327405812734e-16,0,nan,9.444065513038512125056e-01
2185,4.592809903485173816939e-01,4.592305025803857798650e-01,1.292580030175899216504e-07,5.849842416374740086744e-09,5.849842663618105943288e-09,4.592809903485175521576e-01,3.711533683109330765811e-16,0,nan,9.445282800944130157392e-01
2191,4.589780925936904343310e-01,4.589277708927554377816e-01,1.284743592593592587897e-07,5.810769705796224440548e-09,5.810769953039590297092e-09,4.589780925936906398957e-01,4.478748228300024187730e-16,0,nan,9.446736525085524756101e-01
2197,4.586761911286689197276e-01,4.586260345142692540499e-01,1.276975595294426285711e-07,5.772061405991279338711e-09,5.772061653234645195255e-09,4.586761911286692100769e-01,6.330159432892134268893e-16,0,nan,9.448182646345320053870e-01
2202,4.584253633830333574117e-01,4.583753435976518075812e-01,1.270553982245788129188e-07,5.740079712628434976783e-09,5.740079959871800833327e-09,4.584253633830336581152e-01,6.559485939428797819544e-16,0,nan,9.449381982587640419640e-01
2208,4.581252732046947051536e-01,4.580754167295704726293e-01,1.262909442028847318752e-07,5.702028225701370398899e-09,5.702028472944736255443e-09,4.581252732046950023063e-01,6.486276304848036476304e-16,0,nan,9.450814319334078724994e-01
2214,4.578261627758521412623e-01,4.577764686537221794360e-01,1.255331161646463882343e-07,5.664328965336166352685e-09,5.664329212579532209229e-09,4.578261627758524166768e-01,6.015699391134855521427e-16,0,nan,9.452239220195827443163e-01
2219,4.575776483600722532863e-01,4.575280888066962647898e-01,1.249066002444581666378e-07,5.633178958730181666094e-09,5.633179205973547522638e-09,4.575776483600725330105e-01,6.113151756948196477326e-16,0,nan,9.453420999088177968423e-01
2225,4.572803192575159991762e-01,4.572309203230829899312e-01,1.241607260565478078461e-07,5.596114631585128911539e-09,5.596114878828494768084e-09,4.572803192575162223321e-01,4.880068149754752044630e-16,0,nan,9.454832417109037068573e-01
2231,4.569839537578988530875e-01,4.569347145078193617174e-01,1.234212683245126349687e-07,5.559390841041824444546e-09,5.559391088285190301090e-09,4.569839537578990590317e-01,4.506595931215709136148e-16,0,nan,9.456236561385946054513e-01
2236,4.567377145471574473312e-01,4.566886076591049059559e-01,1.228099030387231612132e-07,5.529044917960833400981e-09,5.529045165204199257525e-09,4.567377145471575679487e-01,2.640848080798433189254e-16,0,nan,9.457401165775110103338e-01
2242,4.564431011240575597476e-01,4.563941522272308981556e-01,1.220820225492950066579e-07,5.492935065272961610356e-09,5.492935312516327466900e-09,4.564431011240576233903e-01,1.394317656859524683650e-16,0,nan,9.458792120142935001717e-01
2248,4.561494355389237309595e-01,4.561006437207098529463e-01,1.213603571122958859669e-07,5.457154529956800092701e-09,5.457154777200165949246e-09,4.561494355389237530772e-01,4.848789145726556476232e-17,0,nan,9.460175958226686149092e-01
2254,4.558567123165467305235e-01,4.558080766719274645737e-01,1.206448375135153392104e-07,5.421699460471227823782e-09,5.421699707714593680326e-09,4.558567123165467465697e-01,3.520007870728246561433e-17,0,nan,9.461552734514480071269e-01
2259,4.556134922397629960500e-01,4.555649860538948936473e-01,1.200532166410519667120e-07,5.392399448257425937485e-09,5.392399695500791794030e-09,4.556134922397629355515e-01,1.327846568530817526680e-16,0,nan,9.462694692586820097917e-01
2265,4.553224826129921298801e-01,4.552741309609714681628e-01,1.193487877886411310589e-07,5.357531244426789304037e-09,5.357531491670155160582e-09,4.553224826129920388613e-01,1.998995785532532676689e-16,0,nan,9.464058661929583163926e-01
2271,4.550324000817139169506e-01,4.549842020795973329683e-01,1.186503137736876231228e-07,5.322977888896236924513e-09,5.322978136139602781057e-09,4.550324000817138349307e-01,1.802506685981029857529e-16,0,nan,9.465415720868922434534e-01
2277,4.547432393427362495864e-01,4.546951941138651642760e-01,1.179577289393788735133e-07,5.288735735679614446078e-09,5.288735982922980302622e-09,4.547432393427362208008e-01,6.330070507721105071888e-17,0,nan,9.466765921803498243388e-01
2283,4.544549951365755013910e-01,4.544071018114978488533e-01,1.172709685208403266112e-07,5.254801190263566412753e-09,5.254801437506932269297e-09,4.544549951365754750720e-01,5.791334239637101553837e-17,0,nan,9.468109316603466389076e-01
2288,4.542154879961243230113e-01,4.541677205985220622253e-01,1.167030712609464877983e-07,5.226754822348923305944e-09,5.226755069592289162488e-09,4.542154879961242268426e-01,2.117249086413469921466e-16,0,nan,9.469223650200279460815e-01
2294,4.539289105832535198282e-01,4.538812935139103776905e-01,1.160268236317482652941e-07,5.193375056214447458633e-09,5.193375303457813315177e-09,4.539289105832534004575e-01,2.629721447732303292242e-16,0,nan,9.470554700077643279078e-01
2300,4.536432350346034647615e-01,4.535957674440694864515e-01,1.153562216367513377617e-07,5.160292985522568868727e-09,5.160293232765934725271e-09,4.536432350346033418129e-01,2.710247103111277348380e-16,0,nan,9.471879087973345480618e-01
2306,4.533584562539402229575e-01,4.533111372996813104308e-01,1.146912037992173593048e-07,5.127505205278719170639e-09,5.127505452522085027183e-09,4.533584562539401098481e-01,2.494921845710410159852e-16,0,nan,9.473196863792225135763e-01
2312,4.530745691865238899965e-01,4.530273980328482497093e-01,1.140317094672438547963e-07,5.095008357969684892137e-09,5.095008605213050748681e-09,4.530745691865237852354e-01,2.312225007563454082622e-16,0,nan,9.474508076941817166566e-01
2318,4.527915688186679443739e-01,4.527445446366536452310e-01,1.133776788006234577121e-07,5.062799132783075497752e-09,5.062799380026441354296e-09,4.527915688186677659684e-01,3.940123442403073835273e-16,0,nan,9.475812776338544402141e-01
2324,4.525094501773040400749e-01,4.524625721447274595555e-01,1.127290527579441532861e-07,5.030874264841522538651e-09,5.030874512084888395195e-09,4.525094501773038310408e-01,4.619443390039716382694e-16,0,nan,9.477111010413748206586e-01
2330,4.522282083295530719091e-01,4.521814756308183413935e-01,1.120857730839283664990e-07,4.999230534451398904785e-09,4.999230781694764761329e-09,4.522282083295528815775e-01,4.208753188636336220638e-16,0,nan,9.478402827119754976118e-01
2336,4.519478383823014588927e-01,4.519012502083707416567e-01,1.114477822970030604295e-07,4.967864766365639354939e-09,4.967865013609005211483e-09,4.519478383823012725183e-01,4.123802298012203912673e-16,0,nan,9.479688273935775045653e-01
2342,4.516683354817828122130e-01,4.516218910301074696001e-01,1.108150236770971267180e-07,4.936773829060390992853e-09,4.936774076303756849397e-09,4.516683354817826468992e-01,3.660068976794477227025e-16,0,nan,9.480967397873688916961e-01
2348,4.513896948131653763525e-01,4.513433932876181886584e-01,1.101874412536626613243e-07,4.905954634025252581639e-09,4.905954881268618438183e-09,4.513896948131651895174e-01,4.139109543714716976609e-16,0,nan,9.482240245483823178779e-01
2354,4.511119116001444107056e-01,4.510657522109524086851e-01,1.095649797939124297208e-07,4.875404135066732035145e-09,4.875404382310097891690e-09,4.511119116001442155763e-01,4.325518368622396620296e-16,0,nan,9.483506862860558145182e-01
2360,4.508349811045401778209e-01,4.507889630682186399291e-01,1.089475847912729705632e-07,4.845119327624725189831e-09,4.845119574868091046375e-09,4.508349811045400120464e-01,3.677055222442769768809e-16,0,nan,9.484767295647927811851e-01
2366,4.505588986259010941815e-01,4.505130211651881544377e-01,1.083352024540455962927e-07,4.815097248101701412188e-09,4.815097495345067268733e-09,4.505588986259008531363e-01,5.349916486678464043165e-16,0,nan,9.486021589045136400862e-01
2372,4.502836595011113218767e-01,4.502379218449034659066e-01,1.077277796942714559316e-07,4.785334973204259586407e-09,4.785335220447625442951e-09,4.502836595011111081534e-01,4.746415925641149840815e-16,0,nan,9.487269787811855294374e-01
2378,4.500092591040045775230e-01,4.499636604872930822907e-01,1.071252641168000625188e-07,4.755829619296995265755e-09,4.755829866540361122299e-09,4.500092591040043666728e-01,4.685463981650822064790e-16,0,nan,9.488511936273697827335e-01
2384,4.497356928449816604321e-01,4.496902325087897001055e-01,1.065276040085510723542e-07,4.726578341768160866872e-09,4.726578589011526723416e-09,4.497356928449815033041e-01,3.493785402121104632494e-16,0,nan,9.489748078327355982047e-01
2390,4.494629561706337539384e-01,4.494176333619542829112e-01,1.059347483279708849556e-07,4.697578334407100938002e-09,4.697578581650466794546e-09,4.494629561706336073001e-01,3.262523458618352966791e-16,0,nan,9.490978257445855061818e-01
2396,4.491910445633698345524e-01,4.491458585351045251777e-01,1.053466466946769843273e-07,4.668826828793047868809e-09,4.668827076036413725354e-09,4.491910445633697042042e-01,2.901843386342954459320e-16,0,nan,9.492202516683587423720e-01
2402,4.489199535410492991616e-01,4.488749035519478680634e-01,1.047632493792867379910e-07,4.640321093695167438284e-09,4.640321340938533294828e-09,4.489199535410491960540e-01,2.296793131828196193454e-16,0,nan,9.493420898681379407457e-01
2409,4.486047118789660004268e-01,4.485598196730835041102e-01,1.040884994592637158014e-07,4.607371436460883917174e-09,4.607371683704249773718e-09,4.486047118789658743341e-01,2.810775484990539756140e-16,0,nan,9.494834972486934785894e-01
2415,4.483353835811393350852e-01,4.482906258281573186331e-01,1.035151272738250824460e-07,4.579389008096765037664e-09,4.579389255340130894208e-09,4.483353835811391547553e-01,4.022210446524251401042e-16,0,nan,9.496040764806450793639e-01
2421,4.480668619045894973674e-01,4.480222378813863426394e-01,1.029463061122897285382e-07,4.551643940074902239783e-09,4.551644187318268096327e-09,4.480668619045893366073e-01,3.587859107499009192732e-16,0,nan,9.497240812242710404092e-01
2427,4.477991425110312007085e-01,4.477546515000894733483e-01,1.023819888522415747962e-07,4.524133649903124946353e-09,4.524133897146490802897e-09,4.477991425110309840307e-01,4.838727536551512456690e-16,0,nan,9.498435155765874247772e-01
2433,4.475322210958027624450e-01,4.474878623851526460165e-01,1.018221289725200794180e-07,4.496855589349047513302e-09,4.496855836592413369846e-09,4.475322210958025039170e-01,5.776746250720254994924e-16,0,nan,9.499623835957323985790e-01
2440,4.472218156373493624933e-01,4.471776103845119254565e-01,1.011745315046871547632e-07,4.465321345034865155566e-09,4.465321592278231012110e-09,4.472218156373491120155e-01,5.600751084593230069308e-16,0,nan,9.501003525298218019843e-01
2446,4.469566085659081311476e-01,4.469125340895264697494e-01,1.006241724978523822858e-07,4.438537866752099426551e-09,4.438538113995465283095e-09,4.469566085659078546490e-01,6.186252842871737133458e-16,0,nan,9.502180072330435819678e-01
2452,4.466921860593554560737e-01,4.466482416646611053324e-01,1.000781274184168966765e-07,4.411978768674846416488e-09,4.411979015918212273032e-09,4.466921860593552041322e-01,5.640158652738147875986e-16,0,nan,9.503351082026044522244e-01
2458,4.464285439495174201419e-01,4.463847289470608270534e-01,9.953635215418090178097e-08,4.385641639660470513519e-09,4.385641886903836370064e-09,4.464285439495171362435e-01,6.359323182019315965120e-16,0,nan,9.504516593395550366720e-01
2465,4.461219423063279565511e-01,4.460782773971166959015e-01,9.890961950635484464778e-08,4.355192360540334341194e-09,4.355192607783700197738e-09,4.461219423063276375788e-01,7.149889949286881629731e-16,0,nan,9.505869458922824397767e-01
2471,4.458599769084933828189e-01,4.458164399157072410596e-01,9.837694681599595904331e-08,4.329328042788112014544e-09,4.329328290031477871088e-09,4.458599769084931188699e-01,5.919998038885829623141e-16,0,nan,9.507023189343764220426e-01
2477,4.455987789171740320882e-01,4.455553691678594829817e-01,9.784840787994664937465e-08,4.303678264925423556543e-09,4.303678512168789413087e-09,4.455987789171737709581e-01,5.860206661196251277337e-16,0,nan,9.508171542579806158118e-01
2484,4.452950124594037273340e-01,4.452517503170710932991e-01,9.723694792378782473095e-08,4.274021634978010663475e-09,4.274021882221376520020e-09,4.452950124594035143154e-01,4.783763929053885014287e-16,0,nan,9.509504541886948079683e-01
2490,4.450354633728692554939e-01,4.449923270333770441987e-01,9.671722258184150293899e-08,4.248828902151718728684e-09,4.248829149395084585229e-09,4.450354633728690372169e-01,4.904710306036054461641e-16,0,nan,9.510641372788144480739e-01
2497,4.447336097183276493183e-01,4.446906193188267519822e-01,9.611593287694505396104e-08,4.219699372507687375626e-09,4.219699619751053232170e-09,4.447336097183274325050e-01,4.875128047554304083098e-16,0,nan,9.511961030547759245722e-01
2503,4.444756908928529370861e-01,4.444328248790029856075e-01,9.560482991930772857404e-08,4.194953266685116842371e-09,4.194953513928482698915e-09,4.444756908928526834641e-01,5.706093682855895201673e-16,0,nan,9.513086511713227485967e-01
2509,4.442185182915262542380e-01,4.441757760170083613183e-01,9.509764344975423432932e-08,4.170409862902714618380e-09,4.170410110146080474924e-09,4.442185182915259190027e-01,7.546630721786211653304e-16,0,nan,9.514206811800408124615e-01
2516,4.439194215630238860015e-01,4.438768228406388405283e-01,9.451082370005516659078e-08,4.142029244732687733188e-09,4.142029491976053589733e-09,4.439194215630235767871e-01,6.965553759827253995525e-16,0,nan,9.515507327875469211994e-01
2522,4.436638525174570468756e-01,4.436213761505863883983e-01,9.401198928044801237367e-08,4.117917758457050940477e-09,4.117918005700416797022e-09,4.436638525174567238105e-01,7.281754880710202220994e-16,0,nan,9.516616524339354380346e-01
2529,4.433666161155639384717e-01,4.433242816994142354581e-01,9.343480852229806217517e-08,4.090035333253314360849e-09,4.090035580496680217394e-09,4.433666161155636667977e-01,6.127524028551201497009e-16,0,nan,9.517904182496578931443e-01
2535,4.431126327163443234802e-01,4.430704192941343766421e-01,9.294414720447920226976e-08,4.066346040479834684572e-09,4.066346287723200541116e-09,4.431126327163439340348e-01,8.788858443719759480103e-16,0,nan,9.519002439643204446394e-01
2542,4.428172359153215720262e-01,4.427751628680979822938e-01,9.237639943522515895859e-08,4.038950620121815600897e-09,4.038950867365181457442e-09,4.428172359153211706546e-01,9.064047460223229302688e-16,0,nan,9.520277429679480214958e-01
2548,4.425648205405413593283e-01,4.425228671474608632685e-01,9.189373698347772103536e-08,4.015674063091915965140e-09,4.015674310335281821684e-09,4.425648205405409308245e-01,9.682283447139256103605e-16,0,nan,9.521364908588351370607e-01
2555,4.422712429465469052836e-01,4.422294283778595569423e-01,9.133522161179785990301e-08,3.988754765032611412813e-09,3.988755012275977269357e-09,4.422712429465464144924e-01,1.109706376476287209868e-15,0,nan,9.522627416582662207892e-01
2561,4.420203782557977634227e-01,4.419786820227814549966e-01,9.086038835584924920064e-08,3.965881743660961264277e-09,3.965881990904327120821e-09,4.420203782557972205355e-01,1.228194806221434863387e-15,0,nan,9.523704275185721130660e-01
2568,4.417285997999699787009e-01,4.416870408653730817328e-01,9.031091003337506190499e-08,3.939427981112080297053e-09,3.939428228355446153597e-09,4.417285997999695137137e-01,1.052653613407154366573e-15,0,nan,9.524954483589734347253e-01
2574,4.414792687284908034862e-01,4.414378268319758547023e-01,8.984374072669108621137e-08,3.916949544730641191951e-09,3.916949791974007048495e-09,4.414792687284903435405e-01,1.041828459912416874461e-15,0,nan,9.526020876747769861189e-01
2581,4.411892696602099372960e-01,4.411479635602514881576e-01,8.930310918567711055288e-08,3.890951017209775006388e-09,3.890951264453140862933e-09,4.411892696602094546905e-01,1.093874047297882426347e-15,0,nan,9.527258964473936321722e-01
2588,4.409002206524504918761e-01,4.408590495501656381094e-01,8.876716421904781247095e-08,3.865193447281496981274e-09,3.865193694524862837818e-09,4.409002206524500341530e-01,1.038155643224045453025e-15,0,nan,9.528490598573071087879e-01
2594,4.406532162935050678243e-01,4.406121602728007013994e-01,8.831147276562701799921e-08,3.843305140840231973776e-09,3.843305388083597830321e-09,4.406532162935045084844e-01,1.269342603442417541780e-15,0,nan,9.529541186557773752518e-01
2601,4.403659168940676771342e-01,4.403249944053038711367e-01,8.778409142281245927937e-08,3.817987497233820727870e-09,3.817987744477186584414e-09,4.403659168940671247332e-01,1.254413626689115795898e-15,0,nan,9.530760968513773945233e-01
2608,4.400795517142531698696e-01,4.400387619776945369310e-01,8.726124721567958926446e-08,3.792902738493716187835e-09,3.792902985737082044379e-09,4.400795517142526945011e-01,1.080187526720010145502e-15,0,nan,9.531974439296256207291e-01
2614,4.398348352727503574044e-01,4.397941587081647396573e-01,8.681666761860441587444e-08,3.771584790623463130549e-09,3.771585037866828987093e-09,4.398348352727498957783e-01,1.049544381139689696956e-15,0,nan,9.533009570986944364898e-01
2621,4.395501906366179878383e-01,4.395096453935062319474e-01,8.630211498927083224585e-08,3.746925274045160911680e-09,3.746925521288526768224e-09,4.395501906366175973629e-01,8.883522763466755187482e-16,0,nan,9.534211450285227213396e-01
2628,4.392664647579292980240e-01,4.392260500751077878512e-01,8.579195589928253896741e-08,3.722490897728197977606e-09,3.722491144971563834352e-09,4.392664647579288820156e-01,9.470524316304047754615e-16,0,nan,9.535407156700860498936e-01
2634,4.390239983662941325449e-01,4.389836949912730990064e-01,8.535813647078903916855e-08,3.701724340700706432034e-09,3.701724587944072288780e-09,4.390239983662937454576e-01,8.816995928971431176893e-16,0,nan,9.536427170781995428192e-01
2641,4.387419646589731936359e-01,4.387017904474277418814e-01,8.485600750897559364767e-08,3.677701117040790483490e-09,3.677701364284156340236e-09,4.387419646589727765704e-01,9.505939807354417169358e-16,0,nan,9.537611538783242663784e-01
2648,4.384608346138816337145e-01,4.384207888226069882442e-01,8.435813406263428780433e-08,3.653895601512407124985e-09,3.653895848755772981731e-09,4.384608346138812029068e-01,9.825455302444390160745e-16,0,nan,9.538789868180925441755e-01
2655,4.381806030322845657565e-01,4.381406849242372447684e-01,8.386446909219832940568e-08,3.630305263930414013422e-09,3.630305511173779870168e-09,4.381806030322841138611e-01,1.031299565441201548325e-15,0,nan,9.539962205051888383231e-01
2661,4.379411157281461464130e-01,4.379013064808602306854e-01,8.344464210391696717189e-08,3.610254346945492345258e-09,3.610254594188858202004e-09,4.379411157281457218666e-01,9.694144953372016264244e-16,0,nan,9.540962330249985985718e-01
2668,4.376625390756981315299e-01,4.376228561589639576290e-01,8.295867025330546601526e-08,3.587057034657942948738e-09,3.587057281901308805484e-09,4.376625390756977638769e-01,8.400375263240100868034e-16,0,nan,9.542123658796460983341e-01
2675,4.373848462690780314333e-01,4.373452889630916606833e-01,8.247677597471603085256e-08,3.564067866715371194717e-09,3.564068113958737051463e-09,4.373848462690776605548e-01,8.479453765181790753658e-16,0,nan,9.543279123907478070951e-01
2682,4.371080322732171508093e-01,4.370685998640836955609e-01,8.199891464320687072445e-08,3.541284447945581743155e-09,3.541284695188947599901e-09,4.371080322732168075780e-01,7.852322021391268571482e-16,0,nan,9.544428769888276876975e-01
2689,4.368320920943757901256e-01,4.367927838740461865541e-01,8.152504223557365314012e-08,3.518704416778111404353e-09,3.518704664021477261099e-09,4.368320920943754949786e-01,6.756530523886082831383e-16,0,nan,9.545572640598786781207e-01
2696,4.365570207797007662442e-01,4.365178360459094908386e-01,8.105511532071493890811e-08,3.496325444688529899353e-09,3.496325691931895756099e-09,4.365570207797003981305e-01,8.432203013381429264202e-16,0,nan,9.546710779459215523803e-01
2703,4.362828134167882065952e-01,4.362437514729914367351e-01,8.058909105017432157086e-08,3.474145235653272361651e-09,3.474145482896638218397e-09,4.362828134167879069218e-01,6.868789492945498771618e-16,0,nan,9.547843229455429018095e-01
2710,4.360094651332535597987e-01,4.359705252885684445552e-01,8.012692714886098222681e-08,3.452161525614940889777e-09,3.452161772858306746524e-09,4.360094651332532015783e-01,8.215885810637880445533e-16,0,nan,9.548970033144574321750e-01
2717,4.357369710963053810460e-01,4.356981526654500891382e-01,7.966858190593755681802e-08,3.430372081957581042618e-09,3.430372329200946899365e-09,4.357369710963049855561e-01,9.076343613289361343672e-16,0,nan,9.550091232660204914142e-01
2724,4.354653265123262229075e-01,4.354266288155606567933e-01,7.921401416587795457634e-08,3.408774702991993515036e-09,3.408774950235359371782e-09,4.354653265123257864619e-01,1.002251058722780486114e-15,0,nan,9.551206869717666931435e-01
2730,4.352331607874009855585e-01,4.351945660401383975113e-01,7.882736046136730872953e-08,3.390413885022595710688e-09,3.390414132265961567434e-09,4.352331607874005311152e-01,1.044137675022612301958e-15,0,nan,9.552158734108926791307e-01
2737,4.349630811730881840838e-01,4.349246059120446261659e-01,7.837970075359968595412e-08,3.369167459819608537506e-09,3.369167707062974394253e-09,4.349630811730877166300e-01,1.074697570668321360718e-15,0,nan,9.553264150155000033224e-01
2744,4.346938375278771582444e-01,4.346554810888265119040e-01,7.793570394369860882098e-08,3.348106974714068305666e-09,3.348107221957434162412e-09,4.346938375278767165946e-01,1.016001877260676452044e-15,0,nan,9.554364120670837412248e-01
2752,4.343871481817882518328e-01,4.343489267327853009526e-01,7.743271407248930414134e-08,3.324262854681373901296e-09,3.324263101924739758042e-09,4.343871481817878842070e-01,8.463092270899176146589e-16,0,nan,9.555614613321789247834e-01
2759,4.341196803007806859220e-01,4.340815762682734280098e-01,7.699643534411589037169e-08,3.303593821445953400156e-09,3.303594068689319256902e-09,4.341196803007802803491e-01,9.342422057242681064826e-16,0,nan,9.556703049538084225123e-01
2766,4.338530339108646050050e-01,4.338150466471619171038e-01,7.656369836641547450013e-08,3.283104264599903384291e-09,3.283104511843269241038e-09,4.338530339108641964505e-01,9.416886634721295600663e-16,0,nan,9.557786165089732718664e-01
2773,4.335872044813378067829e-01,4.335493333438967811233e-01,7.613446563399205979481e-08,3.262792185317908624058e-09,3.262792432561274480805e-09,4.335872044813373357513e-01,1.086359627239880337237e-15,0,nan,9.558863998905142919118e-01
2780,4.333221875175045090245e-01,4.332844318688768292525e-01,7.570870013084315665826e-08,3.242655611915905178238e-09,3.242655859159271034984e-09,4.333221875175040358516e-01,1.091965624557068098798e-15,0,nan,9.559936589533773908180e-01
2787,4.330579785603023701412e-01,4.330203377680817422579e-01,7.528636532277746157302e-08,3.222692599416619092456e-09,3.222692846659984949202e-09,4.330579785603019719680e-01,9.194455882536225372867e-16,0,nan,9.561003975150805845348e-01
2794,4.327945731859340061654e-01,4.327570466227042000895e-01,7.486742514996735468034e-08,3.202901229123089746036e-09,3.202901476366455602782e-09,4.327945731859336288359e-01,8.718442523473197872519e-16,0,nan,9.562066193561682599382e-01
2801,4.325319670055028931088e-01,4.324945540487862283285e-01,7.445184401963386598479e-08,3.183279608200008991171e-09,3.183279855443374847918e-09,4.325319670055024699176e-01,9.784044770268295037086e-16,0,nan,9.563123282206518961288e-01
2808,4.322701556646541543039e-01,4.322328556968609847289e-01,7.403958679886346276092e-08,3.163825869262756413234e-09,3.163826116506122269981e-09,4.322701556646537320884e-01,9.767397204902426440000e-16,0,nan,9.564175278164501176449e-01
2816,4.319719104362890749194e-01,4.319347388486655114903e-01,7.357246131563806002783e-08,3.141796232325828101188e-09,3.141796479569193957934e-09,4.319719104362887438582e-01,7.663950487754614548554e-16,0,nan,9.565371370407843478324e-01
2823,4.317117878190038782193e-01,4.316747279131245007555e-01,7.316721054993452908236e-08,3.122696068316611930505e-09,3.122696315559977787251e-09,4.317117878190034880692e-01,9.037282807123173507678e-16,0,nan,9.566412576671644922262e-01
2830,4.314524465771287786708e-01,4.314154977504429111512e-01,7.276517619188210444761e-08,3.103758078600580013883e-09,3.103758325843945870629e-09,4.314524465771284013956e-01,8.744306677681568457508e-16,0,nan,9.567448804481766006652e-01
2837,4.311938824956823568257e-01,4.311570441503237427483e-01,7.236632493993976445187e-08,3.084980497015037847042e-09,3.084980744258403703788e-09,4.311938824956819288098e-01,9.926298354830005252331e-16,0,nan,9.568480089467819808130e-01
2845,4.308993269498753719837e-01,4.308626141427560063413e-01,7.191435046375519311841e-08,3.063714587407336911278e-09,3.063714834650702768024e-09,4.308993269498750022437e-01,8.580659628528027477651e-16,0,nan,9.569652693697796293302e-01
2852,4.306424141708194985867e-01,4.306058105794399182287e-01,7.152220998286088545335e-08,3.045274898817708702030e-09,3.045275146061074558776e-09,4.306424141708192366163e-01,6.083245433017112772482e-16,0,nan,9.570673505322922525488e-01
2859,4.303862655168741446765e-01,4.303497705577845611202e-01,7.113315068238888873019e-08,3.026990218543953924949e-09,3.026990465787319781695e-09,4.303862655168738869345e-01,5.988619575129341868412e-16,0,nan,9.571689483912809086157e-01
2867,4.300944546273257063085e-01,4.300580831107558843485e-01,7.069224385991560853459e-08,3.006281104177765809638e-09,3.006281351421131666384e-09,4.300944546273253596077e-01,8.061037429719167221288e-16,0,nan,9.572844728220095945567e-01
2874,4.298399296811762915205e-01,4.298036655617134549345e-01,7.030968125050994190572e-08,2.988322984698343467498e-09,2.988323231941709324244e-09,4.298399296811759048398e-01,8.995923322055418809843e-16,0,nan,9.573850465223819672443e-01
2881,4.295861561383079174625e-01,4.295499988464673291055e-01,6.993010189731745085338e-08,2.970514694240585974549e-09,2.970514941483951831295e-09,4.295861561383074346944e-01,1.123798137941049825841e-15,0,nan,9.574851475753005513192e-01
2889,4.292970442089218963133e-01,4.292610083140444010574e-01,6.949991097496152780668e-08,2.950343770467046236710e-09,2.950344017710412093456e-09,4.292970442089214252817e-01,1.097216112224372659167e-15,0,nan,9.575989742902615911037e-01
2896,4.290448674404401807614e-01,4.290089371674582485738e-01,6.912662260615975548861e-08,2.932851169685496752446e-09,2.932851416928862609192e-09,4.290448674404397302483e-01,1.050037284934027870355e-15,0,nan,9.576980736830394678495e-01
2903,4.287934296571121461916e-01,4.287576044500722161068e-01,6.875622338521610356388e-08,2.915503428587051688842e-09,2.915503675830417545588e-09,4.287934296571117059513e-01,1.026695517442468626220e-15,0,nan,9.577967107734024087185e-01
2911,4.285069720826933381552e-01,4.284712662756639534045e-01,6.833641031668793472331e-08,2.895852844964373094759e-09,2.895853092207738951505e-09,4.285069720826928789956e-01,1.071533603796306327501e-15,0,nan,9.579088769318605857146e-01
2918,4.282571047809627384773e-01,4.282215028626931152544e-01,6.797210435976740876408e-08,2.878810361498602845621e-09,2.878810608741968702367e-09,4.282571047809623340427e-01,9.443731601329967060251e-16,0,nan,9.580065342062573167090e-01
2926,4.279724319629005235832e-01,4.279369481101791827804e-01,6.755918000951257547372e-08,2.859504690330212554542e-09,2.859504937573578411288e-09,4.279724319629001198263e-01,9.434179841485737225591e-16,0,nan,9.581175889187713036726e-01
2933,4.277241175729936673022e-01,4.276887364508069055979e-01,6.720083689760276723444e-08,2.842760592771874552853e-09,2.842760840015240409600e-09,4.277241175729931674850e-01,1.168550430010581170569e-15,0,nan,9.582142809079624188543e-01
2941,4.274412095938280309326e-01,4.274059452241640300052e-01,6.679465419109319367701e-08,2.823792089022026183432e-09,2.823792336265392040178e-09,4.274412095938274953096e-01,1.253091574326964569804e-15,0,nan,9.583242406167145928516e-01
2948,4.271944308284993385705e-01,4.271592680497046656818e-01,6.644214693616484831578e-08,2.807339693775122897697e-09,2.807339941018488754444e-09,4.271944308284988056851e-01,1.247407103934267432979e-15,0,nan,9.584199815654920944310e-01
2956,4.269132680902600895934e-01,4.268782207719513110966e-01,6.604256265835291560314e-08,2.788700823919928576006e-09,2.788701071163294432752e-09,4.269132680902595545396e-01,1.253307901427119443170e-15,0,nan,9.585288623898818243614e-01
2964,4.266330282420651709430e-01,4.265980957035868659233e-01,6.564644027937343184594e-08,2.770234749386958661036e-09,2.770234996630324517783e-09,4.266330282420646394128e-01,1.245871931789202707556e-15,0,nan,9.586371742912825901178e-01
2971,4.263885711564189828771e-01,4.263537384964882215321e-01,6.530264227179289932381e-08,2.754217064695460901637e-09,2.754217311938826758383e-09,4.263885711564184412910e-01,1.270170278584093538566e-15,0,nan,9.587314840086199630993e-01
2979,4.261100471042472137562e-01,4.260753279634486578864e-01,6.491290594795913578822e-08,2.736069467994880107703e-09,2.736069715238245964449e-09,4.261100471042466289917e-01,1.372331973169822570309e-15,0,nan,9.588387411331262203795e-01
2986,4.258670830737068535576e-01,4.258324627170992915381e-01,6.457463673675506966986e-08,2.720327355436197583266e-09,2.720327602679563440012e-09,4.258670830737061765547e-01,1.589704789268932636303e-15,0,nan,9.589321346638700604699e-01
2994,4.255902559995050626895e-01,4.255557479212356830622e-01,6.419115250322935387062e-08,2.702491209042114672527e-09,2.702491456285480529274e-09,4.255902559995044361291e-01,1.472215180321474721606e-15,0,nan,9.590383523479271654058e-01
3002,4.253143263884138769448e-01,4.252799299347229111667e-01,6.381094913819727983236e-08,2.684818361366573653959e-09,2.684818608609939510706e-09,4.253143263884132725021e-01,1.421167060826134911567e-15,0,nan,9.591440218321785829295e-01
3009,4.250736200711565104804e-01,4.250393207569971298909e-01,6.348093373890133831170e-08,2.669487067719318776735e-09,2.669487314962684633481e-09,4.250736200711559124616e-01,1.406859388706798000447e-15,0,nan,9.592360362653080701383e-01
3017,4.247993591577984284768e-01,4.247651702571525467178e-01,6.310678372415344311907e-08,2.652115259064434132544e-09,2.652115506307799989290e-09,4.247993591577978933689e-01,1.259672291622848422093e-15,0,nan,9.593406892526831573204e-01
3025,4.245259808065332540750e-01,4.244919016812473411271e-01,6.273581067572199012407e-08,2.634901310556775083362e-09,2.634901557800140940108e-09,4.245259808065327497854e-01,1.187888511603575503595e-15,0,nan,9.594448060962203498540e-01
3033,4.242534799181236770949e-01,4.242195099353581744239e-01,6.236797940909499082720e-08,2.617843382573999776808e-09,2.617843629817365633555e-09,4.242534799181232777290e-01,9.413378773277457104173e-16,0,nan,9.595483909063644041701e-01
3040,4.240157574581731037000e-01,4.239818824601202518210e-01,6.204867699975911762935e-08,2.603044254900263802043e-09,2.603044502143629658790e-09,4.240157574581726830025e-01,9.921743250784443972039e-16,0,nan,9.596385943810255135956e-01
3048,4.237448882160132490604e-01,4.237111211880291161691e-01,6.168664340627092007573e-08,2.586273997698440179115e-09,2.586274244941806035861e-09,4.237448882160128406415e-01,9.638321776452661151233e-16,0,nan,9.597411925619732697462e-01
3056,4.234748820112568257201e-01,4.234412223354607207604e-01,6.132765308644438516563e-08,2.569654616169714144767e-09,2.569654863413080001513e-09,4.234748820112563694607e-01,1.077417808275307791476e-15,0,nan,9.598432702954198348440e-01
3064,4.232057339066105927650e-01,4.231721809702163050737e-01,6.097167267332478456772e-08,2.553184369555838855938e-09,2.553184616799204712684e-09,4.232057339066101328193e-01,1.086813409584286205598e-15,0,nan,9.599448315323188681784e-01
3072,4.229374390054784216275e-01,4.229039922007395979620e-01,6.061866925071558321672e-08,2.536861541583863822044e-09,2.536861788827229678790e-09,4.229374390054779810078e-01,1.041808367531165751273e-15,0,nan,9.600458801837297772371e-01
3080,4.226699924515236461708e-01,4.226366511756796673360e-01,6.026861034594743566226e-08,2.520684440060133736665e-09,2.520684687303499593411e-09,4.226699924515231769281e-01,1.110186927465745404875e-15,0,nan,9.601464201213183940293e-01
3087,4.224366688392209301384e-01,4.224034194105865669400e-01,5.996469903373957140222e-08,2.506647705207125218294e-09,2.506647952450491075040e-09,4.224366688392204954275e-01,1.029055697869623311700e-15,0,nan,9.602339782764069296347e-01
3095,4.221707999852116754980e-01,4.221376549685487145069e-01,5.962007509003431925777e-08,2.490739361929721282478e-09,2.490739609173087139225e-09,4.221707999852112528760e-01,1.001068777967718708579e-15,0,nan,9.603335746758641297267e-01
3103,4.219057657367849545338e-01,4.218727245433719352796e-01,5.927830471215089277655e-08,2.474972010600166249649e-09,2.474972257843532106395e-09,4.219057657367845509395e-01,9.565981114359087167015e-16,0,nan,9.604326732775390397003e-01
3111,4.216415613895823089052e-01,4.216086234354806672187e-01,5.893935708023762367546e-08,2.459344048638410921111e-09,2.459344295881776777857e-09,4.216415613895818776909e-01,1.022703520095758523493e-15,0,nan,9.605312778050495525306e-01
3119,4.213781822774527174857e-01,4.213453469834559372842e-01,5.860320178459082967648e-08,2.443853895672371442653e-09,2.443854142915737299399e-09,4.213781822774523122923e-01,9.615909744594927917763e-16,0,nan,9.606293919449584753053e-01
3127,4.211156237720481421150e-01,4.210828905636319618999e-01,5.826980881917429687147e-08,2.428499993175151509382e-09,2.428500240418517366128e-09,4.211156237720477334521e-01,9.704292141991632628092e-16,0,nan,9.607270193472410568791e-01
3135,4.208538812824237362875e-01,4.208212495896966331976e-01,5.793914857525549392475e-08,2.413280804109049438754e-09,2.413281051352415295501e-09,4.208538812824233125813e-01,1.006777477532630149502e-15,0,nan,9.608241636257313671903e-01
3143,4.205929502546436049570e-01,4.205604195122981114885e-01,5.761119183515901299386e-08,2.398194812576262499718e-09,2.398195059819628356464e-09,4.205929502546432096027e-01,9.399927458543383146640e-16,0,nan,9.609208283585699894363e-01
3151,4.203328261713917268771e-01,4.203003958186563027155e-01,5.728590976613336608551e-08,2.383240523476128441355e-09,2.383240770719494298101e-09,4.203328261713913907203e-01,7.997397839255650615906e-16,0,nan,9.610170170886460541790e-01
3159,4.200735045515877619238e-01,4.200411740321793319097e-01,5.696327391432903772101e-08,2.368416462168754603914e-09,2.368416709412120460660e-09,4.200735045515874898161e-01,6.477619685393251489366e-16,0,nan,9.611127333240291439648e-01
3167,4.198149809500079099323e-01,4.197827497120850681611e-01,5.664325619888566655431e-08,2.353721174144913835998e-09,2.353721421388279692744e-09,4.198149809500076350328e-01,6.548109841426435397899e-16,0,nan,9.612079805383968092035e-01
3176,4.195250902901126455191e-01,4.194929700897089830391e-01,5.628633126745780041276e-08,2.337341113821209152202e-09,2.337341361064575008949e-09,4.195250902901123199603e-01,7.760174894854384268817e-16,0,nan,9.613145773094023456172e-01
3184,4.192682478792438827142e-01,4.192362258021998244750e-01,5.597178552357895165929e-08,2.322914729617630456490e-09,2.322914976860996313236e-09,4.192682478792434547525e-01,1.020734827163923820576e-15,0,nan,9.614088392332331324411e-01
3192,4.190121898222876617446e-01,4.189802653303462687262e-01,5.565977250408119738501e-08,2.308612699572364290142e-09,2.308612946815730146888e-09,4.190121898222872660379e-01,9.443798951785276554058e-16,0,nan,9.615026427742009970169e-01
3200,4.187569118180246019456e-01,4.187250843771834762919e-01,5.535026560645010868535e-08,2.294433648855995791935e-09,2.294433896099361648681e-09,4.187569118180242034200e-01,9.516872493427483714821e-16,0,nan,9.615959912684920046517e-01
3208,4.185024095992234682839e-01,4.184706786796910105153e-01,5.504323857248581722369e-08,2.280376221171453300598e-09,2.280376468414819157344e-09,4.185024095992230926892e-01,8.974732976160816998816e-16,0,nan,9.616888880199849649324e-01
3216,4.182486789322912290601e-01,4.182170440084431173311e-01,5.473866548301089258237e-08,2.266439078459516755114e-09,2.266439325702882611860e-09,4.182486789322907631513e-01,1.113951584403589245015e-15,0,nan,9.617813363006514799382e-01
3225,4.179641489490028005704e-01,4.179326213971483738874e-01,5.439892214393568622296e-08,2.250901928036845725616e-09,2.250902175280211582362e-09,4.179641489490023736387e-01,1.021455336645563124822e-15,0,nan,9.618848085871243162371e-01
3233,4.177120439244935701240e-01,4.176806112650143787413e-01,5.409947914422981157807e-08,2.237216029696177027793e-09,2.237216276939542884539e-09,4.177120439244931290163e-01,1.056008942743014156346e-15,0,nan,9.619763145877847356977e-01
3241,4.174606974348986088152e-01,4.174293591549202431246e-01,5.380241121999117639639e-08,2.223646349288806821856e-09,2.223646596532172678602e-09,4.174606974348981455086e-01,1.109821107002820533696e-15,0,nan,9.620673821410358966875e-01
3250,4.171788342185684950181e-01,4.171476015074553345130e-01,5.347101817652137590943e-08,2.208517800132045407030e-09,2.208518047375411263776e-09,4.171788342185680057990e-01,1.172684434473155557951e-15,0,nan,9.621693129706699834538e-01
3258,4.169290860472681381488e-01,4.168979466390099752893e-01,5.317891608208608208823e-08,2.195190900813167928015e-09,2.195191148056533784761e-09,4.169290860472675769386e-01,1.346056603662293780545e-15,0,nan,9.622594592260126711357e-01
3266,4.166800837087915043710e-01,4.166490371028624406513e-01,5.288911330180560519924e-08,2.181976319207719549494e-09,2.181976566451085406240e-09,4.166800837087909908387e-01,1.232437975981247563040e-15,0,nan,9.623491767608265224439e-01
3275,4.164008426022939857170e-01,4.163698998055163635890e-01,5.256580418598148146585e-08,2.167242658519329372251e-09,2.167242905762695228997e-09,4.164008426022933802443e-01,1.454062147042339423414e-15,0,nan,9.624496003311709072664e-01
3283,4.161534119164745360031e-01,4.161225608712070256345e-01,5.228080942381693813094e-08,2.154262740575715265430e-09,2.154262987819081122176e-09,4.161534119164738524678e-01,1.642507883080095054448e-15,0,nan,9.625384169317146479503e-01
3291,4.159067146663663616657e-01,4.158759548840454955965e-01,5.199804117751353006407e-08,2.141391398918350847048e-09,2.141391646161716703794e-09,4.159067146663656265224e-01,1.767567719226455937539e-15,0,nan,9.626268142529656298085e-01
3300,4.156300520848150159559e-01,4.155993943939896295703e-01,5.168256003928809209514e-08,2.127039472216203607417e-09,2.127039719459569464163e-09,4.156300520848142302074e-01,1.890499533210403992451e-15,0,nan,9.627257637572658200971e-01
3308,4.153849004596177341142e-01,4.153543330059427107770e-01,5.140444814857802353408e-08,2.114395006069908594678e-09,2.114395253313274451424e-09,4.153849004596169640054e-01,1.853964364771902702218e-15,0,nan,9.628132799120432450709e-01
3317,4.151099669107484735342e-01,4.150795004039183333511e-01,5.109414892561390028186e-08,2.100295416967382972768e-09,2.100295664210748829514e-09,4.151099669107476885718e-01,1.890974525909851394844e-15,0,nan,9.629112455161813304287e-01
3325,4.148663435658189735378e-01,4.148359662869146591291e-01,5.082059362728514677932e-08,2.087872710440739999112e-09,2.087872957684105855859e-09,4.148663435658182517302e-01,1.739855757225845708354e-15,0,nan,9.629978936173284539708e-01
3334,4.145931196950919939148e-01,4.145628422368279886179e-01,5.051536557522851486146e-08,2.074019783111303378644e-09,2.074020030354669235390e-09,4.145931196950913352891e-01,1.588607440507001128002e-15,0,nan,9.630948899267099127543e-01
3342,4.143510075655447710830e-01,4.143208183422054102785e-01,5.024626973318581881565e-08,2.061813860607464968397e-09,2.061814107850830825144e-09,4.143510075655440980102e-01,1.624402249275407330580e-15,0,nan,9.631806828281363199677e-01
3351,4.140794743298235602857e-01,4.140493838189791553361e-01,4.994600501667867130213e-08,2.048202074487433550434e-09,2.048202321730799407180e-09,4.140794743298229213925e-01,1.542924184362019024794e-15,0,nan,9.632767241604710876349e-01
3359,4.138388566246586908193e-01,4.138088533716218209157e-01,4.968127403999607238257e-08,2.036208096179748525979e-09,2.036208343423114382725e-09,4.138388566246580505979e-01,1.547030619779031181957e-15,0,nan,9.633616744635059358040e-01
3368,4.135689952856899664901e-01,4.135390896546851102755e-01,4.938586764216190649937e-08,2.022832080973592066810e-09,2.022832328216957923556e-09,4.135689952856893338853e-01,1.529623520626788221749e-15,0,nan,9.634567748558523582795e-01
3377,4.133000115846074407067e-01,4.132702030053634900675e-01,4.909299171559407002311e-08,2.009578761368153556143e-09,2.009579008611519412889e-09,4.133000115846067984253e-01,1.554031814608190907857e-15,0,nan,9.635513826925924495809e-01
3385,4.130616476001350290126e-01,4.130319248142581556316e-01,4.883475904126664772668e-08,1.997899869318937244240e-09,1.997900116562303100986e-09,4.130616476001343778679e-01,1.576386293725396920647e-15,0,nan,9.636350681310371898481e-01
3394,4.127943077126168258673e-01,4.127646809143745709747e-01,4.854658607335729515488e-08,1.984874386998692846866e-09,1.984874634242058703612e-09,4.127943077126162768002e-01,1.330122714732847530080e-15,0,nan,9.637287559688941517315e-01
3403,4.125278307760201212950e-01,4.124982994088635113172e-01,4.826086296082881991457e-08,1.971967487017008107662e-09,1.971967734260373964409e-09,4.125278307760195098321e-01,1.482234347867559847019e-15,0,nan,9.638219621726322223912e-01
3411,4.122916827965207864359e-01,4.122622357935291081965e-01,4.800892156117878219404e-08,1.960593118002710020408e-09,1.960593365246075877154e-09,4.122916827965201282439e-01,1.596423263736992737873e-15,0,nan,9.639044107928966203342e-01
3420,4.120268222666437774038e-01,4.119974696561223836966e-01,4.772775213848107071881e-08,1.947906445547359545491e-09,1.947906692790725402237e-09,4.120268222666431510602e-01,1.520152478421751059184e-15,0,nan,9.639967173219396400202e-01
3429,4.117628103531298933149e-01,4.117335515918231769739e-01,4.744895510419277767030e-08,1.935334409459241713893e-09,1.935334656702607570639e-09,4.117628103531292146314e-01,1.648238835215769857088e-15,0,nan,9.640885528177845338821e-01
3438,4.114996421741102250458e-01,4.114704767232673088273e-01,4.717250434976569071855e-08,1.922875681334331940300e-09,1.922875928577697797046e-09,4.114996421741096442387e-01,1.411440118712762788648e-15,0,nan,9.641799208774318742090e-01
3447,4.112373128881802730739e-01,4.112082402135062708659e-01,4.689837412067115314389e-08,1.910528951534945914782e-09,1.910529198778311771528e-09,4.112373128881796415261e-01,1.535725834402900463730e-15,0,nan,9.642708250613579082215e-01
3455,4.110048316742243024180e-01,4.109758410222766333852e-01,4.665663035481808838035e-08,1.899647059668447379987e-09,1.899647306911813236733e-09,4.110048316742236715208e-01,1.535011745724161026054e-15,0,nan,9.643512422038378733842e-01
3464,4.107440738960915216360e-01,4.107151750230772502270e-01,4.638681429925006399408e-08,1.887508374079205724625e-09,1.887508621322571581371e-09,4.107440738960909077878e-01,1.494478445384145387622e-15,0,nan,9.644412797651974033762e-01
3473,4.104841412480852991251e-01,4.104553336323146228715e-01,4.611924630394668525592e-08,1.875478005998403531385e-09,1.875478253241769388132e-09,4.104841412480846507722e-01,1.579483429432870724575e-15,0,nan,9.645308635356010464501e-01
3482,4.102250290420545453252e-01,4.101963121661102440463e-01,4.585390193789725952936e-08,1.863554715851901079355e-09,1.863554963095266936101e-09,4.102250290420538076340e-01,1.798259749976185746897e-15,0,nan,9.646199969377656464951e-01
3491,4.099667326282276369476e-01,4.099381059789194980958e-01,4.559075709723266726227e-08,1.851737281359776308180e-09,1.851737528603142164926e-09,4.099667326282269330293e-01,1.717013124390639249931e-15,0,nan,9.647086833600637482402e-01
3500,4.097092473948031887687e-01,4.096807104631228213520e-01,4.532978800002408785118e-08,1.840024497251915433768e-09,1.840024744495281290514e-09,4.097092473948023800081e-01,1.973986713036592459698e-15,0,nan,9.647969261569679874386e-01
3509,4.094525687675446556923e-01,4.094241210486212478870e-01,4.507097118117640731899e-08,1.828415174988916422677e-09,1.828415422232282279424e-09,4.094525687675438440044e-01,1.982373584502013071330e-15,0,nan,9.648847286494519122249e-01
3518,4.091966922093819847284e-01,4.091683332024382280245e-01,4.481428348741631972609e-08,1.816908142488341115409e-09,1.816908389731706972156e-09,4.091966922093812153514e-01,1.880213064518969247765e-15,0,nan,9.649720941254258617164e-01
3527,4.089416132200173747968e-01,4.089133424283262208121e-01,4.455970207237172336839e-08,1.805502243856072851920e-09,1.805502491099438708666e-09,4.089416132200166581663e-01,1.752403051662654908367e-15,0,nan,9.650590258401400523772e-01
3536,4.086873273355366431581e-01,4.086591442663787265843e-01,4.430720439174126344149e-08,1.794196339122741900743e-09,1.794196586366107757490e-09,4.086873273355358339638e-01,1.979983809897292742468e-15,0,nan,9.651455270165925501226e-01
3545,4.084338301280250327352e-01,4.084057342926462608190e-01,4.405676819855074858301e-08,1.782989303985062776362e-09,1.782989551228428633108e-09,4.084338301280241897409e-01,2.063967849816833300659e-15,0,nan,9.652316008459163580334e-01
3554,4.081811172051890701518e-01,4.081531081187591558646e-01,4.380837153849756966093e-08,1.771880029552053901884e-09,1.771880276795419758630e-09,4.081811172051882336627e-01,2.049308617836882427109e-15,0,nan,9.653172504877859757991e-01
3563,4.079291842099825871060e-01,4.079012613915538598697e-01,4.356199274537810412574e-08,1.760867422095956653718e-09,1.760867669339322510464e-09,4.079291842099817193648e-01,2.127185899751912138609e-15,0,nan,9.654024790708003841608e-01
3572,4.076780268202376822373e-01,4.076501897927046202952e-01,4.331761043659832467672e-08,1.749950402807792289596e-09,1.749950650051158146343e-09,4.076780268202366650117e-01,2.495169021529709037378e-15,0,nan,9.654872896928628670616e-01
3581,4.074276407483001793963e-01,4.073998890383593862730e-01,4.307520350876484251862e-08,1.739127907557443188819e-09,1.739128154800809045565e-09,4.074276407482991320570e-01,2.570614248698023708124e-15,0,nan,9.655716854215489230225e-01
3591,4.071503334614056668350e-01,4.071226759982555232220e-01,4.280815395854788258883e-08,1.727212498131368610434e-09,1.727212745374734467180e-09,4.071503334614045912523e-01,2.641733720491238321655e-15,0,nan,9.656649755436849559683e-01
3600,4.069015617998775202757e-01,4.068739886674319072846e-01,4.256984920855026429148e-08,1.716586123786660950188e-09,1.716586371030026806934e-09,4.069015617998764696025e-01,2.582131205527629363597e-15,0,nan,9.657485053258173210737e-01
3609,4.066535483336178313785e-01,4.066260590701514798795e-01,4.233345592328117052136e-08,1.706051054184517765880e-09,1.706051301427883622626e-09,4.066535483336167152736e-01,2.744608588771597536657e-15,0,nan,9.658316295682658753747e-01
3618,4.064062889131360711836e-01,4.063788830605664093021e-01,4.209895410252634588650e-08,1.695606283114326272857e-09,1.695606530357692129603e-09,4.064062889131350078252e-01,2.616490971542893813414e-15,0,nan,9.659143512177868853862e-01
3628,4.061324355923540130320e-01,4.061051218856849276406e-01,4.184059090464373970676e-08,1.684105680674032704011e-09,1.684105927917398560757e-09,4.061324355923529293177e-01,2.668376584911927239824e-15,0,nan,9.660057955332970711137e-01
3637,4.058867545664167630903e-01,4.058595233153757808608e-01,4.161001765147829690971e-08,1.673848296067908421939e-09,1.673848543311274278685e-09,4.058867545664156716240e-01,2.689090774117783003187e-15,0,nan,9.660876768136838182023e-01
3646,4.056418148844953552867e-01,4.056146656420954177413e-01,4.138127527136887978092e-08,1.663678165063599445696e-09,1.663678412306965302442e-09,4.056418148844942342217e-01,2.763682158036968671025e-15,0,nan,9.661691644882271714384e-01
3656,4.053705242750714199396e-01,4.053434656333851915377e-01,4.112924133297597639945e-08,1.652479196531005006539e-09,1.652479443774370863285e-09,4.053705242750702444205e-01,2.899863285731722176666e-15,0,nan,9.662592481557252870549e-01
3665,4.051271364989487144825e-01,4.051001589336872821256e-01,4.090430214347902800948e-08,1.642490156715460488517e-09,1.642490403958826345263e-09,4.051271364989475948270e-01,2.763714110098099972611e-15,0,nan,9.663399141512378429097e-01
3674,4.048844776718430460427e-01,4.048575807467658660421e-01,4.068113561530934125227e-08,1.632585450132721072018e-09,1.632585697376086928764e-09,4.048844776718418790617e-01,2.882256724350417425093e-15,0,nan,9.664201952624382267981e-01
3684,4.046157069255920113449e-01,4.045888990931923445693e-01,4.043522969603201686389e-08,1.621678019612400694667e-09,1.621678266855766551414e-09,4.046157069255907910482e-01,3.015939888886125420458e-15,0,nan,9.665089484317109999600e-01
3693,4.043745741529115589330e-01,4.043478460508101446358e-01,4.021574588738232258387e-08,1.611948365517064756701e-09,1.611948612760430613447e-09,4.043745741529104154521e-01,2.827776520473695525661e-15,0,nan,9.665884260037575642643e-01
3703,4.041074894347736479183e-01,4.040808494226058034116e-01,3.997388766157096573427e-08,1.601233223869132075665e-09,1.601233471112497932411e-09,4.041074894347725400263e-01,2.741577473617050695092e-15,0,nan,9.666762930546918381434e-01
3712,4.038678655273536532988e-01,4.038413043503535360124e-01,3.975800750233089017451e-08,1.591674664427910512648e-09,1.591674911671276369394e-09,4.038678655273524643898e-01,2.943806870449740330048e-15,0,nan,9.667549790936885537886e-01
3722,4.036024478936683923536e-01,4.035759738200789259466e-01,3.952011028258578696760e-08,1.581147475006979421280e-09,1.581147722250345278026e-09,4.036024478936672002191e-01,2.953734559782737655653e-15,0,nan,9.668419732333411827823e-01
3731,4.033643159406257172606e-01,4.033379198215176764108e-01,3.930775678922961457734e-08,1.571756161210740280967e-09,1.571756408454106137713e-09,4.033643159406244912447e-01,3.039475154830202673856e-15,0,nan,9.669198795073463416588e-01
3741,4.031005467536569186748e-01,4.030742367673161297148e-01,3.907373617001575311877e-08,1.561412706314125977140e-09,1.561412953557491833886e-09,4.031005467536556650661e-01,3.109915806446361986360e-15,0,nan,9.670060136815740924553e-01
3750,4.028638901165284003092e-01,4.028376572181236459080e-01,3.886483438037990010324e-08,1.552184894459218949093e-09,1.552185141702584805839e-09,4.028638901165271235527e-01,3.169200590178564260938e-15,0,nan,9.670831517264885375355e-01
3760,4.026017510380355268751e-01,4.025756033173015224769e-01,3.863460816687781326759e-08,1.542021071490606579749e-09,1.542021318733972436495e-09,4.026017510380342257241e-01,3.231856353940528979954e-15,0,nan,9.671684386263772474266e-01
3770,4.023404626450265975102e-01,4.023143996054155957509e-01,3.840634672170762836009e-08,1.531950181613055768357e-09,1.531950428856421625104e-09,4.023404626450253839627e-01,3.016220351502918000395e-15,0,nan,9.672532846056194603024e-01
3779,4.021060263300425541289e-01,4.020800390823417447272e-01,3.820257321680776913423e-08,1.522964937565950313229e-09,1.522965184809316169975e-09,4.021060263300413048298e-01,3.106889667142995519232e-15,0,nan,9.673292718197361373441e-01
3789,4.018463406188400588448e-01,4.018204371202733216073e-01,3.797798482960757635307e-08,1.513067631350136583271e-09,1.513067878593502440017e-09,4.018463406188388434542e-01,3.024515872123067156046e-15,0,nan,9.674132894181347506438e-01
3799,4.015874913336759943761e-01,4.015616710996645077891e-01,3.775529861207195309335e-08,1.503260140825512201578e-09,1.503260388068878058324e-09,4.015874913336747562443e-01,3.083093479361844616800e-15,0,nan,9.674968758915626014625e-01
3808,4.013552381226450083140e-01,4.013294924157579379731e-01,3.755648999825384663889e-08,1.494509327574254802423e-09,1.494509574817620659169e-09,4.013552381226438089425e-01,2.988304211171850040129e-15,0,nan,9.675717378426086967601e-01
3818,4.010979647542350923217e-01,4.010723014022962162883e-01,3.733736024899385667914e-08,1.484869619499125964067e-09,1.484869866742491820813e-09,4.010979647542338805361e-01,3.021171308797933485091e-15,0,nan,9.676545142710116335916e-01
3828,4.008415138951263445577e-01,4.008159324251511779202e-01,3.712007251607262606447e-08,1.475316736579698475224e-09,1.475316983823064331970e-09,4.008415138951251358620e-01,3.015395474375420284831e-15,0,nan,9.677368690820431488446e-01
3838,4.005858808239565749254e-01,4.005603807668744464898e-01,3.690460660331912664996e-08,1.465849675904795003892e-09,1.465849923148160860638e-09,4.005858808239553710815e-01,3.005207971242327860273e-15,0,nan,9.678188054893118069427e-01
3848,4.003310608584117469277e-01,4.003056417490236107426e-01,3.669094258739455689106e-08,1.456467448686095426761e-09,1.456467695929461283507e-09,4.003310608584106335063e-01,2.781251643693429116155e-15,0,nan,9.679003266738427831975e-01
3857,4.001024142559322371859e-01,4.000770676048898133459e-01,3.650016934461306849335e-08,1.448095170756314004995e-09,1.448095417999679861741e-09,4.001024142559310811554e-01,2.889336642875636466212e-15,0,nan,9.679733433276741189164e-01
3867,3.998491264293075886371e-01,3.998238598525983289456e-01,3.628987500187705522619e-08,1.438871452548598722419e-09,1.438871699791964579166e-09,3.998491264293064900693e-01,2.747455924391433353302e-15,0,nan,9.680540842378515904916e-01
3877,3.995966383465490157079e-01,3.995714513899678022035e-01,3.608132628108570030279e-08,1.429729778029934908798e-09,1.429730025273300765544e-09,3.995966383465478737990e-01,2.857653752646766701549e-15,0,nan,9.681344189698065076264e-01
3887,3.993449454736568982050e-01,3.993198376867106991206e-01,3.587450428187131718596e-08,1.420669211292047227593e-09,1.420669458535413084339e-09,3.993449454736556765259e-01,3.059207389009657930647e-15,0,nan,9.682143505813771932039e-01
3897,3.990940433136683784809e-01,3.990690142495367243036e-01,3.566939035601416372535e-08,1.411688829442684844392e-09,1.411689076686050701138e-09,3.990940433136671270406e-01,3.135702921548810404841e-15,0,nan,9.682938820997801772990e-01
3907,3.988439274062628991935e-01,3.988189766217588583253e-01,3.546596610344810993534e-08,1.402787722392233505551e-09,1.402787969635599362297e-09,3.988439274062615900465e-01,3.282354144728998349535e-15,0,nan,9.683730165219971431885e-01
3917,3.985945933273724595125e-01,3.985697203829040580203e-01,3.526421336833910809378e-08,1.393964992644337743707e-09,1.393965239887703600454e-09,3.985945933273710992725e-01,3.412590306971701502044e-15,0,nan,9.684517568151448285089e-01
3927,3.983460366887974224426e-01,3.983212411483296189196e-01,3.506411423523582353123e-08,1.385219755090479984666e-09,1.385220002333845841413e-09,3.983460366887959913770e-01,3.592518616260102606409e-15,0,nan,9.685301059168503129480e-01
3937,3.980982531378269850819e-01,3.980735345688440895984e-01,3.486565102529009744863e-08,1.376551136808403876409e-09,1.376551384051769733155e-09,3.980982531378255623647e-01,3.573784071082653699917e-15,0,nan,9.686080667356120070988e-01
3947,3.978512383568650889742e-01,3.978265963303337371393e-01,3.466880629254665947339e-08,1.367958276864330115809e-09,1.367958524107695972555e-09,3.978512383568636661486e-01,3.576275448791733654523e-15,0,nan,9.686856421511673866770e-01
3957,3.976049880630605493081e-01,3.975804221533931759325e-01,3.447356282029961282284e-08,1.359440326118844681700e-09,1.359440573362210538446e-09,3.976049880630591819395e-01,3.439012879454984894894e-15,0,nan,9.687628350148394908506e-01
3968,3.973349906530094233226e-01,3.973105079844070908202e-01,3.426062418454975808727e-08,1.350156101166178985017e-09,1.350156348409544841763e-09,3.973349906530081120614e-01,3.300140292963533913433e-15,0,nan,9.688473086861913954231e-01
3978,3.970903319940554121459e-01,3.970659245596390163335e-01,3.406868831857437904405e-08,1.341792747180233709669e-09,1.341792994423599566415e-09,3.970903319940541711681e-01,3.125177589681257075185e-15,0,nan,9.689237073475637600489e-01
3988,3.968464247623111895713e-01,3.968220921469476358823e-01,3.387830175990474664875e-08,1.333501742976037196529e-09,1.333501990219403053275e-09,3.968464247623099903895e-01,3.021778043221225015174e-15,0,nan,9.689997321193582614611e-01
3998,3.966032648136174065812e-01,3.965790066054742379897e-01,3.368944819504727624122e-08,1.325282285817432106422e-09,1.325282533060797963169e-09,3.966032648136162461867e-01,2.925831890723972705954e-15,0,nan,9.690753857400142636013e-01
4008,3.963608480367481479156e-01,3.963366638272594055792e-01,3.350211152217483826299e-08,1.317133583827396284957e-09,1.317133831070762141703e-09,3.963608480367470134607e-01,2.862177101495733766533e-15,0,nan,9.691506709212910562995e-01
4019,3.960950430787638643082e-01,3.960709397997584368945e-01,3.329777422959809663352e-08,1.308250801821180531680e-09,1.308251049064546388426e-09,3.960950430787627512120e-01,2.810174426143742621872e-15,0,nan,9.692330622774614109203e-01
4029,3.958541737252589953755e-01,3.958301435974018178676e-01,3.311357154161887507910e-08,1.300248155453988483492e-09,1.300248402697354340238e-09,3.958541737252577808522e-01,3.068107788756575822935e-15,0,nan,9.693075824459627470257e-01
4039,3.956140350044060616241e-01,3.955900776290442455441e-01,3.293083714019374975259e-08,1.292313876593348925636e-09,1.292314123836714782382e-09,3.956140350044048055759e-01,3.174933409049736879103e-15,0,nan,9.693817424154544759671e-01
4050,3.953507215433165189467e-01,3.953268437389909073509e-01,3.273150695372185435848e-08,1.283664240528059437909e-09,1.283664487771425294656e-09,3.953507215433153671174e-01,2.913436653151754005110e-15,0,nan,9.694629054611976691990e-01
4060,3.951121042343100353555e-01,3.950882983554604432896e-01,3.255180649183392354829e-08,1.275871106949352475272e-09,1.275871354192718332018e-09,3.951121042343089325864e-01,2.791028477414996615986e-15,0,nan,9.695363174644241632165e-01
4070,3.948742053221129255647e-01,3.948504709796873402006e-01,3.237352762055792758812e-08,1.268144050959750934573e-09,1.268144298203116791319e-09,3.948742053221118209253e-01,2.797446296943518181846e-15,0,nan,9.696093772650692481623e-01
4081,3.946133416324529297192e-01,3.945896855343570264196e-01,3.217904529547207972937e-08,1.259719751604940566807e-09,1.259719998848306423553e-09,3.946133416324518029079e-01,2.855482060496859838685e-15,0,nan,9.696893392693696989365e-01
4091,3.943769387474893584056e-01,3.943533533786421352296e-01,3.200370423410115737268e-08,1.252129130829575077412e-09,1.252129378072940934158e-09,3.943769387474883055911e-01,2.669564105182492012173e-15,0,nan,9.697616676474819640973e-01
4102,3.941177113830778289127e-01,3.940942033779048503384e-01,3.181241862856311047435e-08,1.243853203583830787383e-09,1.243853450827196644129e-09,3.941177113830768204150e-01,2.558874485119138899284e-15,0,nan,9.698408311286076331206e-01
4112,3.938827876755247037188e-01,3.938593496055151632618e-01,3.163995238954428540402e-08,1.236395936237781737551e-09,1.236396183481147594297e-09,3.938827876755237117823e-01,2.518354694961015637233e-15,0,nan,9.699124390149388661450e-01
4123,3.936251782523672582137e-01,3.936018166796226291915e-01,3.145179513730399819603e-08,1.228265038075598267656e-09,1.228265285318964124402e-09,3.936251782523662061852e-01,2.672665599512302061555e-15,0,nan,9.699908158767680487183e-01
4133,3.933917171451707939234e-01,3.933684247263181665843e-01,3.128214239293434176780e-08,1.220938127029957999685e-09,1.220938374273323856431e-09,3.933917171451697483459e-01,2.657853291061714055287e-15,0,nan,9.700617139853112419891e-01
4144,3.931357075761384711754e-01,3.931124908020877661841e-01,3.109704692482252579282e-08,1.212949006529352872460e-09,1.212949253772718729206e-09,3.931357075761374460080e-01,2.607667897974206639079e-15,0,nan,9.701393158962460570405e-01
4155,3.928805289053092231200e-01,3.928573873349996969928e-01,3.091352926786281361357e-08,1.205032882777743796099e-09,1.205033130021109652846e-09,3.928805289053082347613e-01,2.515672393314251777845e-15,0,nan,9.702165164599632754322e-01
4165,3.926492652478603684330e-01,3.926261916649681493752e-01,3.074804944341053716999e-08,1.197899030967340263575e-09,1.197899278210706120321e-09,3.926492652478594850521e-01,2.249796200507961087075e-15,0,nan,9.702863531283605930014e-01
4176,3.923956594266196917786e-01,3.923726602156979437197e-01,3.056749546166999733189e-08,1.190119899839654550462e-09,1.190120147083020407208e-09,3.923956594266187632679e-01,2.366261497064865449579e-15,0,nan,9.703627960818722642845e-01
4187,3.921428705310220363955e-01,3.921199452616762615165e-01,3.038846892345363832671e-08,1.182411311023521649150e-09,1.182411558266887505896e-09,3.921428705310211419287e-01,2.280971705769626662178e-15,0,nan,9.704388466354717496351e-01
4197,3.919137673700553992084e-01,3.918909089498616160618e-01,3.022702880613327935661e-08,1.175464026892973872054e-09,1.175464274136339728800e-09,3.919137673700545140929e-01,2.258444643326617427050e-15,0,nan,9.705076455269870960591e-01
4208,3.916625249730292246397e-01,3.916397396826810650694e-01,3.005087168852324974083e-08,1.167887841578195821320e-09,1.167888088821561678066e-09,3.916625249730283303085e-01,2.283423125790674520925e-15,0,nan,9.705829552974686350551e-01
4219,3.914120858659707602456e-01,3.913893732854051288328e-01,2.987619361815356611817e-08,1.160379844256620586156e-09,1.160380091499986442902e-09,3.914120858659698644778e-01,2.288554358064096707876e-15,0,nan,9.706578813513253519460e-01
4230,3.911624454375078330237e-01,3.911398051501379646844e-01,2.970297839749995976631e-08,1.152939247882126579616e-09,1.152939495125492436362e-09,3.911624454375069716522e-01,2.202081337389112592316e-15,0,nan,9.707324266142155375580e-01
4241,3.909135991144095378935e-01,3.908910307070876943847e-01,2.953121004759683981472e-08,1.145565276483386347283e-09,1.145565523726752204029e-09,3.909135991144087139270e-01,2.107797088413700537840e-15,0,nan,9.708065939821282608856e-01
4251,3.906880604668014345116e-01,3.906655570493243190278e-01,2.937629928227025470925e-08,1.138918837182878953261e-09,1.138919084426244810007e-09,3.906880604668005924388e-01,2.155358219314551518643e-15,0,nan,9.708736933494546543521e-01
4262,3.904407176000005419425e-01,3.904182852832505101759e-01,2.920724954413990199088e-08,1.131669943415653777136e-09,1.131670190659019633882e-09,3.904407175999996554988e-01,2.270366937324134267944e-15,0,nan,9.709471472175590298082e-01
4273,3.901941557476842903363e-01,3.901717941283088242344e-01,2.903960140291418426501e-08,1.124485478530050573004e-09,1.124485725773416429751e-09,3.901941557476833275376e-01,2.467486045188303494919e-15,0,nan,9.710202314501395262896e-01
4284,3.899483704818212936871e-01,3.899260791597648490026e-01,2.887333970099035012703e-08,1.117364708116764117612e-09,1.117364955360129974358e-09,3.899483704818202712574e-01,2.621961857270562370989e-15,0,nan,9.710929488307453732337e-01
4295,3.897033574105529529774e-01,3.896811359890217651980e-01,2.870844948274371183715e-08,1.110306907972418697256e-09,1.110307155215784554002e-09,3.897033574105519570293e-01,2.555657006044098274883e-15,0,nan,9.711653021150429426506e-01
4306,3.894591121778082087879e-01,3.894369602632355431560e-01,2.854491599133184339587e-08,1.103311363932377828226e-09,1.103311611175743684972e-09,3.894591121778072037867e-01,2.580505044972746583741e-15,0,nan,9.712372940311693507659e-01
4317,3.892156304629227903114e-01,3.891935476649347469547e-01,2.838272466555699098489e-08,1.096377371706690276050e-09,1.096377618950056132796e-09,3.892156304629217807294e-01,2.593888525914085454051e-15,0,nan,9.713089272800666693574e-01
4328,3.889729079802639599706e-01,3.889508939116457231222e-01,2.822186113678605586697e-08,1.089504236719136243073e-09,1.089504483962502099819e-09,3.889729079802629917238e-01,2.489239559551303960233e-15,0,nan,9.713802045358238968355e-01
4339,3.887309404788601430170e-01,3.887089947555226188136e-01,2.806231122592663771500e-08,1.082691273949292575841e-09,1.082691521192658432588e-09,3.887309404788591647684e-01,2.516518273472908214187e-15,0,nan,9.714511284460134163182e-01
4350,3.884897237420348869996e-01,3.884678459829817853688e-01,2.790406094045773961594e-08,1.075937807777539603953e-09,1.075938055020905460700e-09,3.884897237420339701441e-01,2.360051015844063395226e-15,0,nan,9.715217016320099513763e-01
4362,3.882274295407935338353e-01,3.882056254936666062072e-01,2.773289026143635050764e-08,1.068637462980274029187e-09,1.068637710223639885933e-09,3.882274295407925415735e-01,2.555877696309124161959e-15,0,nan,9.715982936118860359854e-01
4373,3.879877691077647239304e-01,3.879660322381449644169e-01,2.757731296484524837565e-08,1.062006256160587334834e-09,1.062006503403953191580e-09,3.879877691077638007593e-01,2.379381821597277360059e-15,0,nan,9.716681418226076337756e-01
4384,3.877488466189312199539e-01,3.877271765551782989334e-01,2.742299319261579437624e-08,1.055432515479125431389e-09,1.055432762722491288136e-09,3.877488466189302631997e-01,2.467458550689403257697e-15,0,nan,9.717376472494264092274e-01
4395,3.875106579942071416411e-01,3.874890543676433041220e-01,2.726991768567662609577e-08,1.048915602220434291440e-09,1.048915849463800148186e-09,3.875106579942061196993e-01,2.637196788393376123430e-15,0,nan,9.718068124098828423538e-01
4407,3.872516480718549147788e-01,3.872301165051931781669e-01,2.710432992979360230361e-08,1.041870313614753205742e-09,1.041870560858119062488e-09,3.872516480718538765739e-01,2.680956686658618887287e-15,0,nan,9.718818801685185874029e-01
4418,3.870149808486889608794e-01,3.869935149577823918499e-01,2.695381397893003133499e-08,1.035470195356196653398e-09,1.035470442599562510144e-09,3.870149808486879793512e-01,2.536150473035247224285e-15,0,nan,9.719503418901174883904e-01
4429,3.867790350824868439439e-01,3.867576345076215171837e-01,2.680450238824785765081e-08,1.029124984424863860199e-09,1.029125231668229716945e-09,3.867790350824859891589e-01,2.210008597299688052018e-15,0,nan,9.720184709726577656271e-01
4440,3.865438068240246161089e-01,3.865224712083255576012e-01,2.665638258681104074990e-08,1.022834076650640662435e-09,1.022834323894006519181e-09,3.865438068240237228076e-01,2.310996216198077004893e-15,0,nan,9.720862698349433489941e-01
4452,3.862880078899095792622e-01,3.862667427350419124821e-01,2.649614200229001830162e-08,1.016032500500157404595e-09,1.016032747743523261341e-09,3.862880078899087499017e-01,2.147000256034747418059e-15,0,nan,9.721598584294326687730e-01
4463,3.860542672502405014967e-01,3.860330663173914822472e-01,2.635047421154943598992e-08,1.009853218935262362612e-09,1.009853466178628219358e-09,3.860542672502396645468e-01,2.167959113654028816796e-15,0,nan,9.722269745445316407786e-01
4475,3.858000819450625451523e-01,3.857789506754762953733e-01,2.619287955060895250957e-08,1.003172025207811687618e-09,1.003172272451177544365e-09,3.858000819450616987970e-01,2.193766565910213329525e-15,0,nan,9.722998239496990258201e-01
4486,3.855678120746255932438e-01,3.855467443019326978515e-01,2.604961095903128411981e-08,9.971018360611890465500e-10,9.971020833045549032961e-10,3.855678120746247049028e-01,2.303981354787116226713e-15,0,nan,9.723662675804892954615e-01
4498,3.853152221674514543714e-01,3.852942232734278826811e-01,2.589460537763723133518e-08,9.905382990826856825128e-10,9.905385463260515392590e-10,3.853152221674506394038e-01,2.115067407455997561588e-15,0,nan,9.724383888798536566388e-01
4509,3.850844064909797470619e-01,3.850634703804915459635e-01,2.575368457169293608514e-08,9.845747385061692105238e-10,9.845749857495350672699e-10,3.850844064909789655961e-01,2.029336445986540284231e-15,0,nan,9.725041700845182323439e-01
4521,3.848333940469166325471e-01,3.848125260432048722059e-01,2.560121272677862861683e-08,9.781262076538727380549e-10,9.781264548972385948011e-10,3.848333940469160192410e-01,1.593692422248491294794e-15,0,nan,9.725755741410940144443e-01
4532,3.846040162576276344453e-01,3.845832103356118802928e-01,2.546258964710682929681e-08,9.722668794718305854966e-10,9.722671267151964422427e-10,3.846040162576270326317e-01,1.564761405115609963163e-15,0,nan,9.726407027782090115604e-01
4544,3.843545636315680580353e-01,3.843338250568689717923e-01,2.531259764962714387683e-08,9.659307767442265676239e-10,9.659310239875924243701e-10,3.843545636315675261799e-01,1.383762353925338551069e-15,0,nan,9.727114002399649212100e-01
4556,3.841059179138268664389e-01,3.840852462950528622976e-01,2.516387856481594096307e-08,9.596523323084569956487e-10,9.596525795518228523949e-10,3.841059179138264257920e-01,1.147201455123843182583e-15,0,nan,9.727817332003321086674e-01
4567,3.838786975160328740486e-01,3.838580869324965116895e-01,2.502865891846678436054e-08,9.539471679448091746168e-10,9.539474151881750313630e-10,3.838786975160324294986e-01,1.158048098657005136545e-15,0,nan,9.728458872785611823001e-01
4579,3.836315853073823389785e-01,3.836110409387333275433e-01,2.488234036442890868535e-08,9.477773626827406826603e-10,9.477776099261065394065e-10,3.836315853073818903085e-01,1.169533430542014614692e-15,0,nan,9.729155294467927518392e-01
4591,3.833852664480955074744e-01,3.833647879124009172358e-01,2.473725416252789924573e-08,9.416632798297009260194e-10,9.416635270730667827656e-10,3.833852664480949495982e-01,1.455132152106176501261e-15,0,nan,9.729848152352190935070e-01
4602,3.831601671894019900400e-01,3.831397486677762809215e-01,2.460532949897807909063e-08,9.361071031030883478286e-10,9.361073503464542045748e-10,3.831601671894014149249e-01,1.500978159117068241340e-15,0,nan,9.730480164693914638379e-01
4614,3.829153561665001315184e-01,3.828950027546331735806e-01,2.446256762156325077181e-08,9.300980253800599122931e-10,9.300982726234257690392e-10,3.829153561664995799034e-01,1.440566306425326106729e-15,0,nan,9.731166268005696054792e-01
4626,3.826713252606750992335e-01,3.826510365857958007041e-01,2.432099912038774232522e-08,9.241428130359765964559e-10,9.241430602793424532021e-10,3.826713252606744729983e-01,1.636483147518403630165e-15,0,nan,9.731848886339960136771e-01
4638,3.824280700084944917272e-01,3.824078457009066900341e-01,2.418061098380673634566e-08,9.182408468434184174402e-10,9.182410940867842741864e-10,3.824280700084939058785e-01,1.531918522323767575907e-15,0,nan,9.732528046185311295345e-01
4650,3.821855859833210855570e-01,3.821654256763705737043e-01,2.404139037497684331045e-08,9.123915162533285521380e-10,9.123917634966944088841e-10,3.821855859833205393901e-01,1.429061860049868127815e-15,0,nan,9.733203773762638209149e-01
4662,3.819438687949167632318e-01,3.819237721249584827099e-01,2.390332462906722727655e-08,9.065942192516278505416e-10,9.065944664949937072878e-10,3.819438687949162259283e-01,1.406760352836053986377e-15,0,nan,9.733876095028383799317e-01
4674,3.817029140890521587970e-01,3.816828806954181696476e-01,2.376640125052283117063e-08,9.008483622185672136562e-10,9.008486094619330704023e-10,3.817029140890515946595e-01,1.477949144676706257646e-15,0,nan,9.734545035677885896526e-01
4686,3.814627175471214104441e-01,3.814427470720889723488e-01,2.363060791037758388434e-08,8.951533597907462883536e-10,8.951536070341121450998e-10,3.814627175471207959183e-01,1.610972090054576896159e-15,0,nan,9.735210621148654288682e-01
4698,3.812232748857619646365e-01,3.812033669745221731162e-01,2.349593244361718666750e-08,8.895086347257419334179e-10,8.895088819691077901641e-10,3.812232748857613254180e-01,1.676756215985741385817e-15,0,nan,9.735872876623591552726e-01
4710,3.809845818564793762384e-01,3.809647361571062429419e-01,2.336236284659014663355e-08,8.839136177692912190486e-10,8.839138650126570757948e-10,3.809845818564788470935e-01,1.388887885444364857795e-15,0,nan,9.736531827034164720039e-01
4722,3.807466342452774932248e-01,3.807268504086974147960e-01,2.322988727446634395169e-08,8.783677475249852924208e-10,8.783679947683511491669e-10,3.807466342452769379506e-01,1.458382274971716643206e-15,0,nan,9.737187497063648662903e-01
4734,3.805094278722923051284e-01,3.804897055522537541172e-01,2.309849403874117376009e-08,8.728704703263825064204e-10,8.728707175697483631665e-10,3.805094278722916773753e-01,1.649770050059827776705e-15,0,nan,9.737839911150018958942e-01
4746,3.802729585914316756678e-01,3.802532974444756685983e-01,2.296817160478599062543e-08,8.674212401115426931584e-10,8.674214873549085499045e-10,3.802729585914310057664e-01,1.761633064327957385611e-15,0,nan,9.738489093489085635471e-01
4758,3.800372222900194607575e-01,3.800176219754499706838e-01,2.283890858944234679879e-08,8.620195182998982953157e-10,8.620197655432641520619e-10,3.800372222900187787673e-01,1.794535460074606702615e-15,0,nan,9.739135068037502216505e-01
4770,3.798022148884441229200e-01,3.797826750682992136277e-01,2.271069375866010842227e-08,8.566647736714173035611e-10,8.566650209147831603073e-10,3.798022148884434443991e-01,1.786510973336576836914e-15,0,nan,9.739777858515697919880e-01
4783,3.795484413870770512567e-01,3.795289667243152420539e-01,2.257296435009634611914e-08,8.509162052232881621719e-10,8.509164524666540189180e-10,3.795484413870764211726e-01,1.660088736597839680829e-15,0,nan,9.740470648967470405932e-01
4795,3.793149395665342815676e-01,3.792955247027662291082e-01,2.244689779457525170874e-08,8.456576550722508799757e-10,8.456579023156167367219e-10,3.793149395665337415807e-01,1.423584561745660102111e-15,0,nan,9.741106881134806125028e-01
4807,3.790821542714983838351e-01,3.790627988770135514685e-01,2.232184569944160415676e-08,8.404444892587389175482e-10,8.404447365021047742943e-10,3.790821542714977589010e-01,1.648545375135407669326e-15,0,nan,9.741740000913609057133e-01
4819,3.788500815538198285282e-01,3.788307853015272508301e-01,2.219779741587240793276e-08,8.352762054106625820859e-10,8.352764526540284388320e-10,3.788500815538191406019e-01,1.815827188476733387297e-15,0,nan,9.742370031089351476946e-01
4832,3.785994690247265204164e-01,3.785802364770349814904e-01,2.206453236114443338338e-08,8.297273046579722889797e-10,8.297275519013381457258e-10,3.785994690247258769424e-01,1.699616724312210716810e-15,0,nan,9.743049103412890302742e-01
4844,3.783688682991768748032e-01,3.783496942205328839037e-01,2.194254174937167927370e-08,8.246509408952231100682e-10,8.246511881385889668143e-10,3.783688682991761575221e-01,1.895718998992654094588e-15,0,nan,9.743672769131410059916e-01
4857,3.781198413339056374483e-01,3.781007302366187761145e-01,2.181148162523849517871e-08,8.192004795770753408868e-10,8.192007268204411976329e-10,3.781198413339048649000e-01,2.043130705014590605532e-15,0,nan,9.744344998867930794282e-01
4869,3.778906958790430037354e-01,3.778716425886702312553e-01,2.169150427798169395519e-08,8.142139445800638553133e-10,8.142141918234297120595e-10,3.778906958790422215106e-01,2.069976241607067878781e-15,0,nan,9.744962396095681809701e-01
4881,3.776622430950393183302e-01,3.776432472975986276431e-01,2.157247787151819882027e-08,8.092698016166914438471e-10,8.092700488600573005933e-10,3.776622430950385266187e-01,2.096348114958353512749e-15,0,nan,9.745576817969568397988e-01
4894,3.774155298787443268971e-01,3.773965960138430664195e-01,2.144459430746934560975e-08,8.039609490095202886890e-10,8.039611962528861454352e-10,3.774155298787434982414e-01,2.195605784152291018772e-15,0,nan,9.746239108945926118846e-01
4907,3.771696204350049597132e-01,3.771507481401253913944e-01,2.131780290583654702075e-08,7.987007262209123454173e-10,7.987009734642782021634e-10,3.771696204350042828728e-01,1.794524995008246480652e-15,0,nan,9.746897960206152495871e-01
4919,3.769433364433995015119e-01,3.769245206632692024584e-01,2.120172354028329740431e-08,7.938878043617801742049e-10,7.938880516051460309511e-10,3.769433364433987793249e-01,1.915903525200098560914e-15,0,nan,9.747503100719870063810e-01
4932,3.766989595363505749503e-01,3.766802046376558910090e-01,2.107699840281693147640e-08,7.887195019761820162521e-10,7.887197492195478729983e-10,3.766989595363498466104e-01,1.933480026910369097467e-15,0,nan,9.748155412034214066497e-01
4944,3.764740822660719299364e-01,3.764553832516446818524e-01,2.096280600053347511843e-08,7.839904746357960568336e-10,7.839907218791619135798e-10,3.764740822660711569003e-01,2.053358213476765356809e-15,0,nan,9.748754560626688376104e-01
4957,3.762312207888107162823e-01,3.762125819783018187970e-01,2.084010331318159484262e-08,7.789120376904170728270e-10,7.789122849337829295731e-10,3.762312207888099566090e-01,2.019166180875532954914e-15,0,nan,9.749400428902213113099e-01
4970,3.759891406657362988852e-01,3.759705617111340214542e-01,2.071843536508735771493e-08,7.738795372724241208498e-10,7.738797845157899775960e-10,3.759891406657354864383e-01,2.160825433717246664138e-15,0,nan,9.750042984460861870185e-01
4982,3.757663716963218769607e-01,3.757478476869466899046e-01,2.060703505234428006404e-08,7.692744633844149178165e-10,7.692747106277807745627e-10,3.757663716963210397940e-01,2.227891505313429229703e-15,0,nan,9.750633194379669425682e-01
4995,3.755257815242982188941e-01,3.755073167096954489530e-01,2.048732513231868126352e-08,7.643288112740980505198e-10,7.643290585174639072659e-10,3.755257815242974126543e-01,2.146962685869192702497e-15,0,nan,9.751269450564621898156e-01
5008,3.752859596186129964579e-01,3.752675536591549843024e-01,2.036861711482313907811e-08,7.594275591675028571588e-10,7.594278064108687139050e-10,3.752859596186122304962e-01,2.041008223662596700847e-15,0,nan,9.751902467624711665561e-01
5021,3.750469015745052092647e-01,3.750285541333718275503e-01,2.025090006258310782465e-08,7.545701958789814165885e-10,7.545704431223472733347e-10,3.750469015745043722336e-01,2.231804018908398856078e-15,0,nan,9.752532270235355084365e-01
5034,3.748086030235999177584e-01,3.747903137667482620365e-01,2.013416318543609556947e-08,7.497562173978284028760e-10,7.497564646411942596222e-10,3.748086030235990733818e-01,2.252820893437567033664e-15,0,nan,9.753158882821865481930e-01
5047,3.745710596335166675530e-01,3.745528282296512467830e-01,2.001839583798233763947e-08,7.449851267695759536716e-10,7.449853740129418104178e-10,3.745710596335158537780e-01,2.172551842124464440900e-15,0,nan,9.753782329562742139635e-01
5060,3.743342671074825767086e-01,3.743160932280257258142e-01,1.990358751727848810684e-08,7.402564339795380787725e-10,7.402566812229039355186e-10,3.743342671074816507186e-01,2.473698113776156225717e-15,0,nan,9.754402634392769645797e-01
5073,3.740982211839500304329e-01,3.740801045030130445035e-01,1.978972786057381929059e-08,7.355696558385569126578e-10,7.355699030819227694040e-10,3.740982211839490759826e-01,2.551336048785930425984e-15,0,nan,9.755019821005934761628e-01
5086,3.738629176362206485429e-01,3.738448578305748060124e-01,1.967680664308823845309e-08,7.309243158709380838043e-10,7.309245631143039405505e-10,3.738629176362197153430e-01,2.496101835434287281227e-15,0,nan,9.755633912858619666069e-01
5099,3.736283522720734162625e-01,3.736103490211218347561e-01,1.956481377583112448494e-08,7.263199442044881293182e-10,7.263201914478539860644e-10,3.736283522720723924233e-01,2.740261038291935078019e-15,0,nan,9.756244933172540177279e-01
5112,3.733945209333973669352e-01,3.733765739191470256486e-01,1.945373930345959237511e-08,7.217560774626184011636e-10,7.217563247059842579098e-10,3.733945209333963185117e-01,2.807817046090223000091e-15,0,nan,9.756852904937551331757e-01
5125,3.731614194958300378957e-01,3.731435284028641330423e-01,1.934357340217637780351e-08,7.172322586584966622382e-10,7.172325059018625189844e-10,3.731614194958290520307e-01,2.641926479894550084102e-15,0,nan,9.757457850914662375488e-01
5138,3.729290438684002007008e-01,3.729112083838510005585e-01,1.923430637766584528934e-08,7.127480370911750879467e-10,7.127482843345409446929e-10,3.729290438683991934228e-01,2.700991099805866827888e-15,0,nan,9.758059793638887897439e-01
5151,3.726973899931747546965e-01,3.726796098066966766993e-01,1.912592866306710954070e-08,7.083029682436522190763e-10,7.083032154870180758225e-10,3.726973899931737412656e-01,2.719178891204671303882e-15,0,nan,9.758658755421925489631e-01
5164,3.724664538449111717000e-01,3.724487286486542481079e-01,1.901843081698439464345e-08,7.038966136828559042686e-10,7.038968609262217610147e-10,3.724664538449100375161e-01,3.045063202146373499177e-15,0,nan,9.759254758355045122073e-01
5177,3.722362314307133268620e-01,3.722185609192970590087e-01,1.891180352153281304620e-08,6.995285409614667485871e-10,6.995287882048326053333e-10,3.722362314307122318450e-01,2.941726239133905981255e-15,0,nan,9.759847824311639404200e-01
5191,3.719890932571618402669e-01,3.719714812983945240177e-01,1.879793715513465873377e-08,6.948667857390668515590e-10,6.948670329824327083051e-10,3.719890932571608911563e-01,2.551447338101598882974e-15,0,nan,9.760483251016600132906e-01
5204,3.717603405939462479779e-01,3.717427826935464918456e-01,1.869308867904203898688e-08,6.905768651320820553104e-10,6.905771123754479120565e-10,3.717603405939453138835e-01,2.512625150419553660546e-15,0,nan,9.761070286059595806842e-01
5217,3.715322895782732781633e-01,3.715147854382983005905e-01,1.858908283767361613680e-08,6.863239322883885303702e-10,6.863241795317543871164e-10,3.715322895782723736135e-01,2.434646726214332902864e-15,0,nan,9.761654450091372987202e-01
5231,3.712874764275772565547e-01,3.712700298529555409388e-01,1.847800877173032661329e-08,6.817847467437755809914e-10,6.817849939871414377376e-10,3.712874764275763046523e-01,2.563788069414293216781e-15,0,nan,9.762280363139757258153e-01
5244,3.710608703669954766546e-01,3.710434769415266731407e-01,1.837572492227038770511e-08,6.776073340281326857172e-10,6.776075812714985424633e-10,3.710608703669945721861e-01,2.437520713103386689975e-15,0,nan,9.762858631209358531411e-01
5258,3.708176044566876550235e-01,3.708002679436866455553e-01,1.826648520290125658934e-08,6.731485477268029771184e-10,6.731487949701688338646e-10,3.708176044566867189775e-01,2.524275909140918159683e-15,0,nan,9.763478242827141751880e-01
5271,3.705924269541928106619e-01,3.705751429890618564578e-01,1.816588625154896588311e-08,6.690449396590002309779e-10,6.690451869023660877240e-10,3.705924269541919000676e-01,2.457131428993878384263e-15,0,nan,9.764050703758160352857e-01
5285,3.703506907707228568150e-01,3.703334630758164935926e-01,1.805844146456393505226e-08,6.646647308862585761486e-10,6.646649781296244328947e-10,3.703506907707218870503e-01,2.618503643564215775048e-15,0,nan,9.764664108639549121044e-01
5298,3.701269256967343879161e-01,3.701097499581917915634e-01,1.795949129959287583385e-08,6.606332593747039940596e-10,6.606335066180698508058e-10,3.701269256967333919138e-01,2.690975059106863051917e-15,0,nan,9.765230849480123395115e-01
5312,3.698867020114707804268e-01,3.698695819113261840094e-01,1.785380307168564705371e-08,6.563298566130679405388e-10,6.563301038564337972850e-10,3.698867020114697791932e-01,2.706865631533312208887e-15,0,nan,9.765838140431212708562e-01
5325,3.696643334981566386688e-01,3.696472647724393656432e-01,1.775646653264592038264e-08,6.523688994154311720054e-10,6.523691466587970287516e-10,3.696643334981556092459e-01,2.784750284073079206543e-15,0,nan,9.766399246498151374995e-01
5339,3.694256053613556578519e-01,3.694085916524064150401e-01,1.765249749883345469136e-08,6.481405797181110948373e-10,6.481408269614769515835e-10,3.694256053613545622385e-01,2.965721337261496621523e-15,0,nan,9.767000514483837449804e-01
5353,3.691876461116450625077e-01,3.691706871010805857125e-01,1.754940551287622798055e-08,6.439505292691143134484e-10,6.439507765124801701945e-10,3.691876461116439690898e-01,2.961686021912490644511e-15,0,nan,9.767598694667061143748e-01
5366,3.689673685320362661599e-01,3.689504600300668735180e-01,1.745445411910599682225e-08,6.400936463842566942341e-10,6.400938936276225509803e-10,3.689673685320351269345e-01,3.087604839613972450916e-15,0,nan,9.768151403594795037749e-01
5380,3.687308796124493248669e-01,3.687140252023111131052e-01,1.735302644589083703798e-08,6.359761520550488241557e-10,6.359763992984146809019e-10,3.687308796124482203089e-01,2.995567036411100464051e-15,0,nan,9.768743695525087792253e-01
5394,3.684951466632392924616e-01,3.684783460342418992539e-01,1.725244792774569125290e-08,6.318956438191534217227e-10,6.318958910625192784688e-10,3.684951466632381699058e-01,3.046324583924751104831e-15,0,nan,9.769332968459204145592e-01
5408,3.682601653455723766939e-01,3.682434181895966052167e-01,1.715270929198539350660e-08,6.278516956085550991185e-10,6.278519428519209558646e-10,3.682601653455712474431e-01,3.066448340109228933699e-15,0,nan,9.769919245423344140587e-01
5422,3.680259313564941403563e-01,3.680092373679641482020e-01,1.705380139068597913009e-08,6.238438873388409592527e-10,6.238441345822068159989e-10,3.680259313564930977061e-01,2.833088745627059886559e-15,0,nan,9.770502549210108550037e-01
5435,3.678090938000643239647e-01,3.677924489098898797046e-01,1.696269429521620102393e-08,6.201543489483124166927e-10,6.201545961916782734389e-10,3.678090938000632955447e-01,2.796069994044688440824e-15,0,nan,9.771041545958166291358e-01
5449,3.675762890670201676890e-01,3.675596967620481381189e-01,1.686536314343681075643e-08,6.162150745042205495936e-10,6.162153217475864063398e-10,3.675762890670192101217e-01,2.605084678257380194345e-15,0,nan,9.771619179275523750603e-01
5463,3.673442192638194381260e-01,3.673276792457662587310e-01,1.676883663479485971406e-08,6.123107432471893661571e-10,6.123109904905552229033e-10,3.673442192638184882294e-01,2.585848853896535219006e-15,0,nan,9.772193904849329786815e-01
5477,3.671128802247640154910e-01,3.670963921977838939625e-01,1.667310609254759806011e-08,6.084409576584714519186e-10,6.084412049018373086648e-10,3.671128802247629709977e-01,2.845155602491356903523e-15,0,nan,9.772765744582712901995e-01
5491,3.668822678181766216987e-01,3.668658314888356697381e-01,1.657816295523909576570e-08,6.046053257325940132323e-10,6.046055729759598699785e-10,3.668822678181754851567e-01,3.097838549464879430632e-15,0,nan,9.773334720159306381873e-01
5505,3.666523779460384990792e-01,3.666359930232890862456e-01,1.648399877488127081750e-08,6.008034608872198482520e-10,6.008037081305857049982e-10,3.666523779460374089681e-01,2.973146063942858426864e-15,0,nan,9.773900853046020327096e-01
5520,3.664068645434848670028e-01,3.663905343789343183047e-01,1.638396351663303200720e-08,5.967670723552406563918e-10,5.967673195986065131379e-10,3.664068645434837453144e-01,3.061319454254037629623e-15,0,nan,9.774504293622060077835e-01
5534,3.661784584569098277562e-01,3.661621791035483131083e-01,1.629138649600569179852e-08,5.930339467702563569468e-10,5.930341940136222136929e-10,3.661784584569086482527e-01,3.221116688342229574300e-15,0,nan,9.775064605447955494205e-01
5548,3.659507625247094830812e-01,3.659345336986615793151e-01,1.619956317570287205136e-08,5.893334338883874903934e-10,5.893336811317533471395e-10,3.659507625247082767978e-01,3.296299558949344589450e-15,0,nan,9.775622139191500957717e-01
5562,3.657237727822600370509e-01,3.657075942019355485613e-01,1.610848555161670295977e-08,5.856651683114645509850e-10,5.856654155548304077311e-10,3.657237727822588603120e-01,3.217561765140539013361e-15,0,nan,9.776176915464759137569e-01
5576,3.654974852968299603440e-01,3.654813566828998827596e-01,1.601814572437952362554e-08,5.820287896326859093762e-10,5.820290368760517661224e-10,3.654974852968288395771e-01,3.066414779413263898063e-15,0,nan,9.776728954676381383058e-01
5591,3.652558092783502741163e-01,3.652397338924147085493e-01,1.592216292560779650597e-08,5.781676505294964501945e-10,5.781678977728623069406e-10,3.652558092783491079756e-01,3.192668595675695265745e-15,0,nan,9.777317410914021302308e-01
5605,3.650309640935335275813e-01,3.650149381024735406598e-01,1.583332670630137451753e-08,5.745961978951120657539e-10,5.745964451384779225000e-10,3.650309640935324103110e-01,3.060754973268603397740e-15,0,nan,9.777863844555800851115e-01
5619,3.648068092825260122503e-01,3.647908324138109947832e-01,1.574520465934974566726e-08,5.710555555624152656423e-10,5.710558028057811223885e-10,3.648068092825250132664e-01,2.738391543986997452706e-15,0,nan,9.778407602573952120536e-01
5634,3.645674051934048587320e-01,3.645514806558092235633e-01,1.565157218628495602676e-08,5.672958130020761454859e-10,5.672960602454420022321e-10,3.645674051934038518606e-01,2.761825215830329635094e-15,0,nan,9.778987253598080029121e-01
5648,3.643446683684911091561e-01,3.643287923955795815090e-01,1.556490578150786744147e-08,5.638179127901509083550e-10,5.638181600335167651012e-10,3.643446683684901372773e-01,2.667470974031296731529e-15,0,nan,9.779525531404664122999e-01
5663,3.641067749088234273280e-01,3.640909506744376966658e-01,1.547281605445074468176e-08,5.601246267107736146492e-10,5.601248739541394713954e-10,3.641067749088224193995e-01,2.768222453162397274499e-15,0,nan,9.780099355158611995772e-01
5677,3.638854400048055492967e-01,3.638696637865417304880e-01,1.538757400753478520917e-08,5.567080463263395782296e-10,5.567082935697054349758e-10,3.638854400048045499875e-01,2.746219091279648589188e-15,0,nan,9.780632235193992922700e-01
5692,3.636490401027625551933e-01,3.636333150400754554710e-01,1.529699395376488665809e-08,5.530797140187113087609e-10,5.530799612620771655071e-10,3.636490401027615626604e-01,2.729370270086181665900e-15,0,nan,9.781200319119727290161e-01
5706,3.634290913160369007606e-01,3.634134137298151157047e-01,1.521314580677045173073e-08,5.497230703777345480803e-10,5.497233176211004048265e-10,3.634290913160358701722e-01,2.835734396836995231253e-15,0,nan,9.781727882178819947026e-01
5721,3.631941681770806673590e-01,3.631785411729267498693e-01,1.512404322498998087166e-08,5.461582304552215744407e-10,5.461584776985874311869e-10,3.631941681770797147248e-01,2.622933742674855153594e-15,0,nan,9.782290311977363736744e-01
5736,3.629600023806877628907e-01,3.629444256655977585346e-01,1.503569249640310155771e-08,5.426256712051148283416e-10,5.426259184484806850878e-10,3.629600023806867146840e-01,2.887939865229517348513e-15,0,nan,9.782849850294960786473e-01
5750,3.627421270611181358667e-01,3.627265970202906975040e-01,1.495390285363105824451e-08,5.393574094741505229240e-10,5.393576567175163796702e-10,3.627421270611171587024e-01,2.693826385492396900542e-15,0,nan,9.783369496925029232693e-01
5765,3.625094130628905286784e-01,3.624939327515631082299e-01,1.486698234338058399283e-08,5.358862012665136571028e-10,5.358864485098795138490e-10,3.625094130628895390458e-01,2.729950181510930865659e-15,0,nan,9.783923507916161508300e-01
5780,3.622774436522077645684e-01,3.622620127844741744205e-01,1.478078973029649118534e-08,5.324461891074136866948e-10,5.324464363507795434409e-10,3.622774436522068596661e-01,2.497815566677778752681e-15,0,nan,9.784474692029337686500e-01
5795,3.620462145516566976333e-01,3.620308328439791334397e-01,1.469531706367732737065e-08,5.290370134524573530105e-10,5.290372606958232097566e-10,3.620462145516558039797e-01,2.468341346360556610595e-15,0,nan,9.785023070848126222469e-01
5809,3.618310649060260675292e-01,3.618157288273202709661e-01,1.461618520548102122100e-08,5.258826247567644243913e-10,5.258828720001302811374e-10,3.618310649060251203430e-01,2.617757884286835054584e-15,0,nan,9.785532378930285705987e-01
5824,3.616012550741760089856e-01,3.615859676139735467970e-01,1.453208228702922367718e-08,5.225320655437314916098e-10,5.225323127870973483560e-10,3.616012550741751026197e-01,2.506534195954732341913e-15,0,nan,9.786075394568686882952e-01
5839,3.613721732082018633925e-01,3.613569340897654358358e-01,1.444867660394332423789e-08,5.192113170049751003105e-10,5.192115642483409570566e-10,3.613721732082009668657e-01,2.480895992818292270979e-15,0,nan,9.786615666970173868597e-01
5854,3.611438151677585639554e-01,3.611286241166203891950e-01,1.436596061665263376381e-08,5.159200389897856674964e-10,5.159202862331515242426e-10,3.611438151677576927990e-01,2.412214771523735573603e-15,0,nan,9.787153216871978885665e-01
5869,3.609161768464304032022e-01,3.609010335903680144476e-01,1.428392688604354076524e-08,5.126578960792325839480e-10,5.126581433225984406942e-10,3.609161768464295479565e-01,2.369652106435746104922e-15,0,nan,9.787688064802844306622e-01
5884,3.606892541713683231208e-01,3.606741584403806433201e-01,1.420256807187008511999e-08,5.094245575085688449894e-10,5.094248047519347017356e-10,3.606892541713674009256e-01,2.556758351397163888082e-15,0,nan,9.788220231085630764324e-01
5899,3.604630431029317572111e-01,3.604479946292152847676e-01,1.412187693119349174091e-08,5.062196970910970389373e-10,5.062199443344628956834e-10,3.604630431029308115700e-01,2.623406623607257275740e-15,0,nan,9.788749735839824356537e-01
5914,3.602375396343358571194e-01,3.602225381522615177410e-01,1.404184631685064118360e-08,5.030429931434783299150e-10,5.030432403868441866612e-10,3.602375396343348240916e-01,2.867629595163182896180e-15,0,nan,9.789276598984191602804e-01
5930,3.599977780561578466489e-01,3.599828264081429973764e-01,1.395720043016313478444e-08,4.996851862471808334679e-10,4.996854334905466902140e-10,3.599977780561568285018e-01,2.828203997881348338503e-15,0,nan,9.789835696912745611705e-01
5945,3.597737244027522929279e-01,3.597588192042044386021e-01,1.387851265827310178097e-08,4.965656719059190276509e-10,4.965659191492848843971e-10,3.597737244027512447484e-01,2.913441099804391272678e-15,0,nan,9.790357163001416661643e-01
5960,3.595503662629394026062e-01,3.595355072547551378292e-01,1.380046407627324296131e-08,4.934733548554150555356e-10,4.934736020987809122818e-10,3.595503662629383759481e-01,2.855394510793081742607e-15,0,nan,9.790876047338471712018e-01
5975,3.593276997600031719138e-01,3.593128866851616476374e-01,1.372304791127857793977e-08,4.904079309851820896878e-10,4.904081782285479464340e-10,3.593276997600020471082e-01,3.130305691980756098207e-15,0,nan,9.791392369051527981897e-01
5991,3.590909468287751260540e-01,3.590761824685265168888e-01,1.364116020285270540261e-08,4.871674498863657119681e-10,4.871676971297315687142e-10,3.590909468287739578804e-01,3.253141414621987897893e-15,0,nan,9.791940308966399175673e-01
6006,3.588696975572066016902e-01,3.588549786056301482695e-01,1.356502994877761487380e-08,4.841566592955858984568e-10,4.841569065389517552030e-10,3.588696975572054845012e-01,3.113077061640989693138e-15,0,nan,9.792451394395823095263e-01
6021,3.586491282266695002079e-01,3.586344544329959083129e-01,1.348951188708370592205e-08,4.811718548463810545898e-10,4.811721020897469113359e-10,3.586491282266684031579e-01,3.058839076659111499432e-15,0,nan,9.792959974693611867325e-01
6037,3.584145994932053103099e-01,3.583999735938058761597e-01,1.340962682611103880135e-08,4.780163818975214067014e-10,4.780166291408872634476e-10,3.584145994932041089868e-01,3.351769469957178210707e-15,0,nan,9.793499719833225075367e-01
6052,3.581954235177096101950e-01,3.581808422642566158700e-01,1.333535370582354051363e-08,4.750843749485576692292e-10,4.750846221919235259754e-10,3.581954235177084433224e-01,3.257642369291288200462e-15,0,nan,9.794003180886263156858e-01
6068,3.579623725878983142579e-01,3.579478386871052242313e-01,1.325678224663726936954e-08,4.719845777394309582805e-10,4.719848249827968150267e-10,3.579623725878972308417e-01,3.026620139088559969340e-15,0,nan,9.794537506723215599096e-01
6083,3.577445742032875908301e-01,3.577300844448261796238e-01,1.318372736516871955810e-08,4.691041735678425213722e-10,4.691044208112083781184e-10,3.577445742032864598717e-01,3.161357216088148679804e-15,0,nan,9.795035925444658559411e-01
6099,3.575129843994665490570e-01,3.574985414608535805314e-01,1.310644140340042525707e-08,4.660587954048671964076e-10,4.660590426482330531538e-10,3.575129843994655167068e-01,2.887587999972871900038e-15,0,nan,9.795564913196864224539e-01
6115,3.572821422888998177392e-01,3.572677458985187293194e-01,1.302980817152432695500e-08,4.630410241634321581000e-10,4.630412714067980148462e-10,3.572821422888987461409e-01,2.999305577841796594089e-15,0,nan,9.796091177054258593271e-01
6130,3.570664030129406252279e-01,3.570520500168631872207e-01,1.295855093243815455072e-08,4.602366508506977344495e-10,4.602368980940635911956e-10,3.570664030129394716367e-01,3.230746723272008770345e-15,0,nan,9.796582094236981363999e-01
6146,3.568369972569704895449e-01,3.568226902893062435496e-01,1.288316199019186557522e-08,4.572714587763443217318e-10,4.572717060197101784780e-10,3.568369972569693015303e-01,3.329291916570707115293e-15,0,nan,9.797103140079119978521e-01
6162,3.566083265657795653425e-01,3.565940653615106703533e-01,1.280840493276266967504e-08,4.543329437489843373118e-10,4.543331909923501940580e-10,3.566083265657782897244e-01,3.577084355607512015454e-15,0,nan,9.797621523065693119152e-01
6177,3.563946116198373759154e-01,3.563803930800169550430e-01,1.273888792669338561928e-08,4.516020403153512919981e-10,4.516022875587171487442e-10,3.563946116198359858598e-01,3.900327221631592140675e-15,0,nan,9.798105106813078107463e-01
6193,3.561673531139373238830e-01,3.561531798302751683494e-01,1.266533557063544164772e-08,4.487143400372801106001e-10,4.487145872806459673463e-10,3.561673531139359565143e-01,3.839118501259694107868e-15,0,nan,9.798618388279397606625e-01
6209,3.559408173501409367034e-01,3.559266890640097047438e-01,1.259239507050063108036e-08,4.458524249277374066568e-10,4.458526721711032634029e-10,3.559408173501395113299e-01,4.004523846755789513768e-15,0,nan,9.799129066119047814566e-01
6225,3.557150002015432299629e-01,3.557009166564451541070e-01,1.252005978737819180928e-08,4.430159997104297765683e-10,4.430162469537956333144e-10,3.557150002015417993310e-01,4.021848589006268043165e-15,0,nan,9.799637160093912459022e-01
6241,3.554898975751920597865e-01,3.554758585167359652424e-01,1.244832317111533668667e-08,4.402047732313352018777e-10,4.402050204747010586239e-10,3.554898975751905881989e-01,4.139604581599441556153e-15,0,nan,9.800142689766428959197e-01
6257,3.552655054117233035527e-01,3.552515105876020151676e-01,1.237717875890806308213e-08,4.374184583908557177994e-10,4.374187056342215745456e-10,3.552655054117218994566e-01,3.952244172566450096027e-15,0,nan,9.800645674501974067357e-01
6273,3.550418196850018137667e-01,3.550278688449699515672e-01,1.230662017391815107912e-08,4.346567720772670460680e-10,4.346570193206329028142e-10,3.550418196850004622545e-01,3.806628242585314848406e-15,0,nan,9.801146133471476203005e-01
6289,3.548188364017661466931e-01,3.548049292976181434689e-01,1.223664112391514573527e-08,4.319194351014136693692e-10,4.319196823447795261153e-10,3.548188364017649091306e-01,3.487871676525861183460e-15,0,nan,9.801644085653722342916e-01
6305,3.545965516012788421030e-01,3.545826879868272385465e-01,1.216723539994345455031e-08,4.292061721326454896574e-10,4.292064193760113464036e-10,3.545965516012776404004e-01,3.388929129462778295838e-15,0,nan,9.802139549837873296989e-01
6321,3.543749613549805332902e-01,3.543611409860346062040e-01,1.209839687501352428506e-08,4.265167116359494762729e-10,4.265169588793153330190e-10,3.543749613549792834219e-01,3.526965504736351347343e-15,0,nan,9.802632544625730776620e-01
6338,3.541402783854336044911e-01,3.541265036994862280828e-01,1.202587066245101028956e-08,4.236849408220429052209e-10,4.236851880654087619671e-10,3.541402783854324769208e-01,3.183965022351174317386e-15,0,nan,9.803153666459075301449e-01
6354,3.539201083857383967057e-01,3.539063764478692641902e-01,1.195818297888589506732e-08,4.210437312616420578180e-10,4.210439785050079145642e-10,3.539201083857372473972e-01,3.247367091362405812114e-15,0,nan,9.803641626076723738776e-01
6370,3.537006211056344384680e-01,3.536869316776374283506e-01,1.189104422698068209721e-08,4.184255155675570088880e-10,4.184257628109228656342e-10,3.537006211056332714599e-01,3.299423421313574525030e-15,0,nan,9.804127172125051360631e-01
6386,3.534818127438260071393e-01,3.534681655894076346414e-01,1.182444859976186885500e-08,4.158300370022158478138e-10,4.158302842455817045599e-10,3.534818127438248544698e-01,3.260901970403003664183e-15,0,nan,9.804610322468441356439e-01
6403,3.532500685350783986571e-01,3.532364660395463373810e-01,1.175427943995665952459e-08,4.130969709703244986050e-10,4.130972182136903553512e-10,3.532500685350773282785e-01,3.030087436996567435249e-15,0,nan,9.805121064508986398599e-01
6419,3.530326485670552405516e-01,3.530190878637013973673e-01,1.168878599020164195762e-08,4.105475917869671503303e-10,4.105478390303330070765e-10,3.530326485670541733714e-01,3.022893782513104791744e-15,0,nan,9.805599329380588681407e-01
6436,3.528023711105670034982e-01,3.527888545588194757485e-01,1.161977520182349978959e-08,4.078629460397839346305e-10,4.078631932831497913766e-10,3.528023711105659105140e-01,3.098006985163098738981e-15,0,nan,9.806104919974824346194e-01
6452,3.525863237586478460273e-01,3.525728485255569255585e-01,1.155536019640062877681e-08,4.053586188209999701392e-10,4.053588660643658268854e-10,3.525863237586468114273e-01,2.934316657734289455294e-15,0,nan,9.806578373108012996822e-01
6469,3.523574964282587540509e-01,3.523440648477755843260e-01,1.148748289931466870125e-08,4.027212959782338218693e-10,4.027215432215996786155e-10,3.523574964282576499808e-01,3.133380695707994954982e-15,0,nan,9.807078889808380216015e-01
6485,3.521428061724501401564e-01,3.521294154448128543855e-01,1.142412323319731134589e-08,4.002610022472552914049e-10,4.002612494906211481511e-10,3.521428061724490610771e-01,3.064323048223994651283e-15,0,nan,9.807547603460125391580e-01
6502,3.519154126128646309368e-01,3.519020650469420474771e-01,1.135735520407425842677e-08,3.976699351737925502422e-10,3.976701824171584069884e-10,3.519154126128636478907e-01,2.793415902116340987253e-15,0,nan,9.808043122269981850298e-01
6518,3.517020641853845219771e-01,3.516887570140446728217e-01,1.129502838065085327670e-08,3.952526844541806351774e-10,3.952529316975464919236e-10,3.517020641853834926626e-01,2.926665897988219443650e-15,0,nan,9.808507167257566368847e-01
6535,3.514760883064304008983e-01,3.514628238138464144669e-01,1.122934603242904963536e-08,3.927068352798443248040e-10,3.927070825232101815502e-10,3.514760883064294148706e-01,2.805390462031339809826e-15,0,nan,9.808997762669832948365e-01
6552,3.512508365534838250532e-01,3.512376144939003963508e-01,1.116421397160315189365e-08,3.901838844319301925108e-10,3.901841316752960492570e-10,3.512508365534828529576e-01,2.767525559195324828686e-15,0,nan,9.809485850374950080912e-01
6569,3.510263047603935371299e-01,3.510131248900941747237e-01,1.109962618480732643474e-08,3.876835677868362774363e-10,3.876838150302021341825e-10,3.510263047603925270872e-01,2.877399015942529542090e-15,0,nan,9.809971449552744301526e-01
6586,3.508024887955428217090e-01,3.507893508728279763353e-01,1.103557673964136813768e-08,3.852056249350417512333e-10,3.852058721784076079794e-10,3.508024887955417846696e-01,2.956191620940302547680e-15,0,nan,9.810454579187906828377e-01
6602,3.505924887110067889040e-01,3.505793900493670567364e-01,1.097578143854003848553e-08,3.828936517768022067990e-10,3.828938990201680635452e-10,3.505924887110056415742e-01,3.272545422170239632243e-15,0,nan,9.810907050350791167395e-01
6619,3.503700506284723736883e-01,3.503569934509114247589e-01,1.091276037209213335906e-08,3.804584106671026008453e-10,3.804586579104684575914e-10,3.503700506284712797283e-01,3.122298809717322714378e-15,0,nan,9.811385439642706190436e-01
6636,3.501483164189796437604e-01,3.501353004896045062466e-01,1.085026065605573113646e-08,3.780447983843081200370e-10,3.780450456276739767832e-10,3.501483164189786773297e-01,2.760060997531285596054e-15,0,nan,9.811861414121967622402e-01
6653,3.499272820834305464111e-01,3.499143071682809247314e-01,1.078827666475239118486e-08,3.756525685683819242691e-10,3.756528158117477810153e-10,3.499272820834295175574e-01,2.940192732199773355989e-15,0,nan,9.812334992028133202348e-01
6670,3.497069436554638421910e-01,3.496940095224914668570e-01,1.072680284730136428009e-08,3.732814782803543118193e-10,3.732817255237201685654e-10,3.497069436554627471739e-01,3.131242055733605554372e-15,0,nan,9.812806191417391808870e-01
6687,3.494872972011061063036e-01,3.494744036201543613274e-01,1.066583372643882531626e-08,3.709312879463259344772e-10,3.709315351896917912234e-10,3.494872972011050003902e-01,3.164387746983411706644e-15,0,nan,9.813275030165021619102e-01
6705,3.492554802585285389505e-01,3.492426293662272418494e-01,1.060182228312632084712e-08,3.684653688333773991721e-10,3.684656160767432559182e-10,3.492554802585274615788e-01,3.084766767299825429064e-15,0,nan,9.813768894308836306150e-01
6722,3.490372462045891466254e-01,3.490244353963275480979e-01,1.054187530412266537795e-08,3.661574674895154647987e-10,3.661577147328813215448e-10,3.490372462045880640495e-01,3.101605576478289933109e-15,0,nan,9.814232928438786080611e-01
6739,3.488196922883917694413e-01,3.488069213396756129697e-01,1.048241671268658959089e-08,3.638697536047760298429e-10,3.638700008481418865891e-10,3.488196922883907975083e-01,2.786347958592525045694e-15,0,nan,9.814694655504703784299e-01
6756,3.486028147039245128624e-01,3.485900833920712593716e-01,1.042344131866863843321e-08,3.616020007100567140551e-10,3.616022479534225708012e-10,3.486028147039235423389e-01,2.784038262928793277231e-15,0,nan,9.815154092670380736965e-01
6774,3.483739125975111039502e-01,3.483612230133763532081e-01,1.036151776091348944730e-08,3.592223591834046750164e-10,3.592226064267705317626e-10,3.483739125975100085807e-01,3.144235016608801746120e-15,0,nan,9.815638078522843425222e-01
6791,3.481584156067663027301e-01,3.481457652066536900826e-01,1.030352113076857899680e-08,3.569950024805107700107e-10,3.569952497238766267569e-10,3.481584156067653109019e-01,2.848784067623917996508e-15,0,nan,9.816092854511672721914e-01
6808,3.479435834949626271673e-01,3.479309720616135526150e-01,1.024599223970508160454e-08,3.547869330547961969852e-10,3.547871802981620537314e-10,3.479435834949616790596e-01,2.724889148007496899162e-15,0,nan,9.816545392055598497137e-01
6826,3.477168348020889809824e-01,3.477042643927904519430e-01,1.018558364804551212800e-08,3.524697616526620787182e-10,3.524700088960279354643e-10,3.477168348020878890011e-01,3.140432713574588921210e-15,0,nan,9.817022127947810687058e-01
6843,3.475033599929915339999e-01,3.474908281086048766895e-01,1.012900232560510510224e-08,3.503007300692221583080e-10,3.503009773125880150542e-10,3.475033599929903689433e-01,3.352648301075741411093e-15,0,nan,9.817470108663989467566e-01
6861,3.472780402801712851257e-01,3.472655489558246211246e-01,1.006958621994996469084e-08,3.480244221947035949877e-10,3.480246694380694517338e-10,3.472780402801700956204e-01,3.425224663006372446762e-15,0,nan,9.817942056118786788694e-01
6878,3.470659074154264778223e-01,3.470534541813408146993e-01,1.001393215923465970194e-08,3.458935455450014732188e-10,3.458937927883673299650e-10,3.470659074154252162988e-01,3.634823850000084278344e-15,0,nan,9.818385548494133422000e-01
6896,3.468420005538073169760e-01,3.468295874232941722326e-01,9.955487323565388434654e-09,3.436571793148951980277e-10,3.436574265582610547739e-10,3.468420005538059803715e-01,3.853640666660786810322e-15,0,nan,9.818852779299629010643e-01
6914,3.466188141066067762708e-01,3.466064408477963487698e-01,9.897533919526678938948e-09,3.414410038186951957298e-10,3.414412510620610524760e-10,3.466188141066055252099e-01,3.609327699235187191608e-15,0,nan,9.819317611885687220076e-01
6931,3.464086846472078651260e-01,3.463963488338414054013e-01,9.843246528293804768726e-09,3.393662777981032736891e-10,3.393665250414691304353e-10,3.464086846472066373755e-01,3.544225634449564971300e-15,0,nan,9.819754434971588865169e-01
6949,3.461868871237989142564e-01,3.461745907367875241256e-01,9.786233322611581118887e-09,3.371886958332300482661e-10,3.371889430765959050123e-10,3.461868871237976455501e-01,3.664801655917519876005e-15,0,nan,9.820214656909189329366e-01
6967,3.459657978600015337811e-01,3.459535406731027995519e-01,9.729695886375069794686e-09,3.350306256749533800332e-10,3.350308729183192367794e-10,3.459657978600002420626e-01,3.733659443474644857855e-15,0,nan,9.820672534322879313959e-01
6985,3.457454127951220534953e-01,3.457331945839640652274e-01,9.673629041021851762726e-09,3.328918431123466654387e-10,3.328920903557125221848e-10,3.457454127951207471943e-01,3.778216396158632969434e-15,0,nan,9.821128085083906222429e-01
7003,3.455257279020103600153e-01,3.455135484440715609722e-01,9.618027677440912364274e-09,3.307721270754309457431e-10,3.307723743187968024892e-10,3.455257279020091145652e-01,3.604507682107018034514e-15,0,nan,9.821581326882308512843e-01
7021,3.453067391866987967397e-01,3.452945982612880548857e-01,9.562886754866687566656e-09,3.286712595833085375924e-10,3.286715068266743943386e-10,3.453067391866974973776e-01,3.762921328079626022368e-15,0,nan,9.822032277229301567667e-01
7039,3.450884426880448940800e-01,3.450763400762819066436e-01,9.508201299793274922315e-09,3.265890256932731964239e-10,3.265892729366390531700e-10,3.450884426880436134204e-01,3.711105466657371916396e-15,0,nan,9.822480953459352243074e-01
7057,3.448708344773800948957e-01,3.448587699621758484447e-01,9.453966404908850725427e-09,3.245252134508971926456e-10,3.245254606942630493918e-10,3.448708344773788328030e-01,3.659609679225710855131e-15,0,nan,9.822927372732582858490e-01
7075,3.446539106581621991765e-01,3.446418840242001513374e-01,9.400177228049557185830e-09,3.224796138410534325990e-10,3.224798610844192893452e-10,3.446539106581609147764e-01,3.726637255275084048048e-15,0,nan,9.823371552036876114397e-01
7093,3.444376673656325826833e-01,3.444256783993494552831e-01,9.346828991172295607497e-09,3.204520207398633461130e-10,3.204522679832292028592e-10,3.444376673656313201841e-01,3.665392433431397512595e-15,0,nan,9.823813508190003686402e-01
7111,3.442221007664783005708e-01,3.442101492560456499348e-01,9.293916979346638534198e-09,3.184422308675524581662e-10,3.184424781109183149123e-10,3.442221007664770283138e-01,3.696035311126708646208e-15,0,nan,9.824253257841831592743e-01
7129,3.440072070584980212793e-01,3.439952927938038085287e-01,9.241436539764746065233e-09,3.164500437421851719276e-10,3.164502909855510286738e-10,3.440072070584967875927e-01,3.586222967727419834821e-15,0,nan,9.824690817476320856298e-01
7148,3.437811006482118791894e-01,3.437692254723944684791e-01,9.186503650107666565239e-09,3.143660579187055679083e-10,3.143663051620714246545e-10,3.437811006482107031282e-01,3.420959439980372025065e-15,0,nan,9.825150328111736782659e-01
7166,3.435675782951873036275e-01,3.435557399385249510715e-01,9.134895977962067182669e-09,3.124094362530355820114e-10,3.124096834964014387575e-10,3.435675782951860670949e-01,3.599095653482514918794e-15,0,nan,9.825583437117685060001e-01
7184,3.433547174048514061262e-01,3.433429156623651890001e-01,9.083706036003734799099e-09,3.104698216165331007627e-10,3.104700688598989575088e-10,3.433547174048502128533e-01,3.475335711291701222331e-15,0,nan,9.826014405467687526895e-01
7203,3.431307444497370684466e-01,3.431189811349877882840e-01,9.030120521325579926777e-09,3.084406916854054715735e-10,3.084409389287713283197e-10,3.431307444497358992972e-01,3.407300079084019766963e-15,0,nan,9.826467011648002663343e-01
7221,3.429192317105129172994e-01,3.429075045937391430506e-01,8.979775459027806936431e-09,3.065354433888314088455e-10,3.065356906321972655917e-10,3.429192317105116463163e-01,3.706362852298099135616e-15,0,nan,9.826893629308550526615e-01
7240,3.426966737000411988845e-01,3.426849845752891199346e-01,8.927072122688246138538e-09,3.045421750785556547927e-10,3.045424223219215115388e-10,3.426966737000398617108e-01,3.901916029541343105771e-15,0,nan,9.827341677865770773275e-01
7258,3.424864938198775576872e-01,3.424748404836996940048e-01,8.877553797061710719062e-09,3.026705141838250293899e-10,3.026707614271908861361e-10,3.424864938198763176310e-01,3.620744926170658295906e-15,0,nan,9.827764010390533422389e-01
7277,3.422653347447127680780e-01,3.422537189719417893841e-01,8.825713742849552000704e-09,3.007122967063387921845e-10,3.007125439497046489307e-10,3.422653347447114633492e-01,3.812039262878392171692e-15,0,nan,9.828207569824303230926e-01
7295,3.420564726808552058479e-01,3.420448922939120506292e-01,8.777004489758422318807e-09,2.988734657458163507812e-10,2.988737129891822075274e-10,3.420564726808539995646e-01,3.526561937720910695854e-15,0,nan,9.828625681456615030725e-01
7314,3.418366967919984067414e-01,3.418251535467971002902e-01,8.726009318945511145057e-09,2.969495106055541476743e-10,2.969497578489200044204e-10,3.418366967919972535569e-01,3.373495433732180512264e-15,0,nan,9.829064818900603081727e-01
7333,3.416176251510487649199e-01,3.416061188337114473690e-01,8.675441014862876473541e-09,2.950428502765655692582e-10,2.950430975199314260044e-10,3.416176251510476266160e-01,3.332099332958085547836e-15,0,nan,9.829501711246565669004e-01
7352,3.413992537062935372916e-01,3.413877841047168737454e-01,8.625294916890452562163e-09,2.931532853845254141369e-10,2.931535326278912708831e-10,3.413992537062924798150e-01,3.097477740368727506545e-15,0,nan,9.829936375668585661820e-01
7370,3.411930177409779885167e-01,3.411815827286922564454e-01,8.578173378427908917592e-09,2.913787625737934125515e-10,2.913790098171592692977e-10,3.411930177409769412045e-01,3.069559279087509871750e-15,0,nan,9.830346123302647986077e-01
7389,3.409759983350462153595e-01,3.409645996304976889313e-01,8.528836332079880106359e-09,2.895219271690493594891e-10,2.895221744124152162353e-10,3.409759983350452581716e-01,2.807200191956879253710e-15,0,nan,9.830776497764518020235e-01
7408,3.407596673774238582588e-01,3.407483047736283854334e-01,8.479908116235248866257e-09,2.876816156967278707523e-10,2.876818629400937274985e-10,3.407596673774229807056e-01,2.575284936634814741470e-15,0,nan,9.831204693912780631453e-01
7427,3.405440209468778012258e-01,3.405326942385513144806e-01,8.431384312007917537159e-09,2.858576395762097517962e-10,2.858578868195756085423e-10,3.405440209468769121530e-01,2.610742904897797334004e-15,0,nan,9.831630728244596315588e-01
7446,3.403290551543545205959e-01,3.403177641378948847795e-01,8.383260559362149975681e-09,2.840498128506865787038e-10,2.840500600940524354500e-10,3.403290551543536171574e-01,2.654603101307677407769e-15,0,nan,9.832054617090898041422e-01
7465,3.401147661426358603798e-01,3.401035106161048870987e-01,8.335532556181919656519e-09,2.822579521441276491318e-10,2.822581993874935058779e-10,3.401147661426349458281e-01,2.688950109159026851982e-15,0,nan,9.832476376618551289297e-01
7485,3.398899257050064792729e-01,3.398787073199441288729e-01,8.285715428033783941139e-09,2.803888328312682808595e-10,2.803890800746341376057e-10,3.398899257050057304958e-01,2.202998879180295401899e-15,0,nan,9.832918051235644920673e-01
7504,3.396770139233364349529e-01,3.396658306188362064226e-01,8.238786514594180487307e-09,2.786291806665888008896e-10,2.786294279099546576357e-10,3.396770139233357266978e-01,2.085083888944004944139e-15,0,nan,9.833335490023279683433e-01
7523,3.394647673412078403565e-01,3.394536189203022358285e-01,8.192240566683079423397e-09,2.768849502694161201679e-10,2.768851975127819769141e-10,3.394647673412070915252e-01,2.205917690211281973087e-15,0,nan,9.833750847850031963446e-01
7542,3.392531822269849728357e-01,3.392420684942998310163e-01,8.146073507729183304989e-09,2.751559682985629287983e-10,2.751562155419287855445e-10,3.392531822269842818737e-01,2.036714998483668414008e-15,0,nan,9.834164140238445911912e-01
7562,3.390311715907924905444e-01,3.390200941626876351975e-01,8.097881507814349361391e-09,2.733522727394539529764e-10,2.733525199828198097226e-10,3.390311715907918162791e-01,1.988800404119089700215e-15,0,nan,9.834596970390151654865e-01
7581,3.388209326627042439206e-01,3.388098895267102061979e-01,8.052479621921168939489e-09,2.716540571088852318737e-10,2.716543043522510886199e-10,3.388209326627035445560e-01,2.064112762649149997065e-15,0,nan,9.835006071176724178691e-01
7600,3.386113439964468785348e-01,3.386003349619507996060e-01,8.007444507953809062541e-09,2.699705752895473941573e-10,2.699708225329132509035e-10,3.386113439964461070708e-01,2.278317219756694198303e-15,0,nan,9.835413152965135729472e-01
7620,3.383914228772031407289e-01,3.383804495347733642951e-01,7.960431112457948461922e-09,2.682142263833207048753e-10,2.682144736266865616215e-10,3.383914228772023389071e-01,2.369509575166227064580e-15,0,nan,9.835839495309994004566e-01
7639,3.381831576764594005091e-01,3.381722180490349671800e-01,7.916136792494349462607e-09,2.665604764487327809078e-10,2.665607236920986376540e-10,3.381831576764586288553e-01,2.281762925492848904189e-15,0,nan,9.836242479390802775701e-01
7659,3.379646217691241738557e-01,3.379537174302628121936e-01,7.869894780368451529785e-09,2.648350682733633406623e-10,2.648353155167291974085e-10,3.379646217691234131252e-01,2.250917419528421283400e-15,0,nan,9.836664540923569622450e-01
7679,3.377467901492265389685e-01,3.377359208945555080206e-01,7.824041934013000004477e-09,2.631252554395740241864e-10,2.631255026829398809326e-10,3.377467901492256284826e-01,2.695764714734186821709e-15,0,nan,9.837084432134935335938e-01
7698,3.375404987445269622270e-01,3.375296626320898329965e-01,7.780838303267640949182e-09,2.615152137566924871838e-10,2.615154610000583439300e-10,3.375404987445260625832e-01,2.665291605067728428119e-15,0,nan,9.837481333736184924534e-01
7718,3.373240287950847737797e-01,3.373132273731989649868e-01,7.735732095926873456525e-09,2.598352942289899300441e-10,2.598355414723557867903e-10,3.373240287950838317706e-01,2.792593996131470932281e-15,0,nan,9.837897040692789939849e-01
7738,3.371082512089226823626e-01,3.370974842781928604296e-01,7.691002617769394973654e-09,2.581704440824093849827e-10,2.581706913257752417289e-10,3.371082512089217492711e-01,2.767928377158163402934e-15,0,nan,9.838310626097682682180e-01
7758,3.368931620101037194281e-01,3.368824293727858965042e-01,7.646645764743355714017e-09,2.565204899617035677121e-10,2.565207372050694244583e-10,3.368931620101027284403e-01,2.941549436008871902011e-15,0,nan,9.838722106151114397271e-01
7777,3.366894612982599399587e-01,3.366787610580109779690e-01,7.604848209930142690283e-09,2.549666752839279257883e-10,2.549669225272937825345e-10,3.366894612982588249922e-01,3.311557198228071247718e-15,0,nan,9.839111076727440190768e-01
7797,3.364757031432310530050e-01,3.364650368154752935190e-01,7.561206379461815587063e-09,2.533452789716127653600e-10,2.533455262149786221062e-10,3.364757031432299595600e-01,3.249699713207788441119e-15,0,nan,9.839518497320107071752e-01
7817,3.362626218368514052770e-01,3.362519892286129352676e-01,7.517925384815978872310e-09,2.517382813004735511355e-10,2.517385285438394078816e-10,3.362626218368504130965e-01,2.950611958224688937589e-15,0,nan,9.839923859401153286887e-01
7837,3.360502135310730054130e-01,3.360396144509582017079e-01,7.475001334482651380899e-09,2.501455182872303423374e-10,2.501457655305961990836e-10,3.360502135310720604766e-01,2.811890501424633547298e-15,0,nan,9.840327178532944888572e-01
7857,3.358384744093686480326e-01,3.358279086675490243685e-01,7.432430388664329588757e-09,2.485668282254377424143e-10,2.485670754688035991605e-10,3.358384744093677642723e-01,2.631504021096742727480e-15,0,nan,9.840728470121302794821e-01
7878,3.356168643994867362146e-01,3.356063334602683578822e-01,7.388106779208602341979e-09,2.469241752181180779332e-10,2.469244224614839346794e-10,3.356168643994858410431e-01,2.667242378640219852182e-15,0,nan,9.841147660831193328930e-01
7898,3.354064853049590899658e-01,3.353959873197107088849e-01,7.346247907397619861385e-09,2.453738385834884087312e-10,2.453740858268542654774e-10,3.354064853049581271672e-01,2.870542688958577389003e-15,0,nan,9.841544843468051514631e-01
7918,3.351967639453010683326e-01,3.351862987288660722385e-01,7.304730739704323735375e-09,2.438370953742342493902e-10,2.438373426176001061364e-10,3.351967639453001124728e-01,2.851637733810333294006e-15,0,nan,9.841940044603019938411e-01
7938,3.349876966282471779657e-01,3.349772639969679222105e-01,7.263551637575687653257e-09,2.423137927312186934149e-10,2.423140399745845501610e-10,3.349876966282461602793e-01,3.037981333185797455045e-15,0,nan,9.842333279027975393252e-01
7959,3.347688758517449181262e-01,3.347584772388402241106e-01,7.220673495027482577072e-09,2.407286254302450673450e-10,2.407288726736109240912e-10,3.347688758517438503768e-01,3.189512172544085902800e-15,0,nan,9.842744074524845872840e-01
7979,3.345611379047772060424e-01,3.345507715051496133718e-01,7.180176252943390797469e-09,2.392324068792429046295e-10,2.392326541226087613757e-10,3.345611379047761012133e-01,3.302323532661768019502e-15,0,nan,9.843133322819343614704e-01
7999,3.343540429221302789919e-01,3.343437085565970634526e-01,7.140006270572281112092e-09,2.377491754752072850665e-10,2.377494227185731418127e-10,3.343540429221291273524e-01,3.444371533686880008289e-15,0,nan,9.843520648619425712604e-01
8020,3.341372812712963269455e-01,3.341269803502879831569e-01,7.098176228300602868444e-09,2.362056017491064476368e-10,2.362058489924723043829e-10,3.341372812712951271945e-01,3.590593107280467321735e-15,0,nan,9.843925287169322221924e-01
8041,3.339212204468642308797e-01,3.339109527760596440871e-01,7.056699246589368782932e-09,2.346760219336035448005e-10,2.346762691769694015467e-10,3.339212204468630622181e-01,3.499812081898204867996e-15,0,nan,9.844327838114222779461e-01
8061,3.337160960725790159742e-01,3.337058598894623306919e-01,7.017522044720210881528e-09,2.332321405814254761125e-10,2.332323878247913328587e-10,3.337160960725778735233e-01,3.423421727772530008698e-15,0,nan,9.844709293854925687703e-01
8082,3.335013918346886319100e-01,3.334911885270588349783e-01,6.976723217958498628595e-09,2.317294154204070715901e-10,2.317296626637729283363e-10,3.335013918346875642148e-01,3.201471479731202073671e-15,0,nan,9.845107815291332566533e-01
8103,3.332873765102389307380e-01,3.332772058885264954142e-01,6.936266127694946841609e-09,2.302402104437120634802e-10,2.302404576870779202264e-10,3.332873765102377567910e-01,3.522326646766747074845e-15,0,nan,9.845504296223803800928e-01
8123,3.330841892465741804763e-01,3.330740495795042610538e-01,6.898049863186523069778e-09,2.288343470222817057391e-10,2.288345942656475624853e-10,3.330841892465729930039e-01,3.565081945500858960628e-15,0,nan,9.845880014348886537776e-01
8144,3.328715075354664043594e-01,3.328614001887253426304e-01,6.858249258320085877224e-09,2.273710910065893742881e-10,2.273713382499552310343e-10,3.328715075354651814878e-01,3.673704725887696610110e-15,0,nan,9.846272556347342991951e-01
8165,3.326595031151490799992e-01,3.326494279037681689459e-01,6.818779511191090081238e-09,2.259209009028324161763e-10,2.259211481461982729225e-10,3.326595031151478410272e-01,3.724445028642240194453e-15,0,nan,9.846663103536333702822e-01
8186,3.324481721131032352368e-01,3.324381288536388812105e-01,6.779637034325485028946e-09,2.244836270879114434466e-10,2.244838743312773001927e-10,3.324481721131019069536e-01,3.995459436950700207913e-15,0,nan,9.847051671083476871303e-01
8207,3.322375106887115459031e-01,3.322274991992290038567e-01,6.740818288178359612678e-09,2.230591220275673838842e-10,2.230593692709332406304e-10,3.322375106887101575551e-01,4.178781571183913734182e-15,0,nan,9.847438274002940065033e-01
8228,3.320275150329158320162e-01,3.320175351329728297145e-01,6.702319780373563661039e-09,2.216472402420068975790e-10,2.216474874853727543252e-10,3.320275150329144079166e-01,4.289101020493849292675e-15,0,nan,9.847822927157464448764e-01
8249,3.318181813678786062916e-01,3.318082328785096346557e-01,6.664138064957340534049e-09,2.202478382721756155286e-10,2.202480855155414722748e-10,3.318181813678772429344e-01,4.108747511139828054952e-15,0,nan,9.848205645260215073495e-01
8270,3.316095059466495076350e-01,3.315995886903498335307e-01,6.626269741665530485009e-09,2.188607746466713820159e-10,2.188610218900372387621e-10,3.316095059466482172176e-01,3.891376461022981799172e-15,0,nan,9.848586442876726756448e-01
8291,3.314014850528356759263e-01,3.313915988535459100639e-01,6.588711455204226545081e-09,2.174859098492780227494e-10,2.174861570926438794956e-10,3.314014850528344532715e-01,3.689346140730114000490e-15,0,nan,9.848965334426685907707e-01
8313,3.311842564076374340054e-01,3.311744025569859362079e-01,6.549693605656666900417e-09,2.160585094086540024683e-10,2.160587566520198592145e-10,3.311842564076362489453e-01,3.578250042545331801107e-15,0,nan,9.849360239608917904101e-01
8334,3.309775642677245111045e-01,3.309677411180254602563e-01,6.512759872965969759381e-09,2.147081959104814267204e-10,2.147084431538472834665e-10,3.309775642677233460751e-01,3.519965007362015570760e-15,0,nan,9.849735272648467296276e-01
8355,3.307715155141991436594e-01,3.307617228937040354531e-01,6.476126221554203230768e-09,2.133696677799284136568e-10,2.133699150232942704029e-10,3.307715155141980566112e-01,3.286402099946294680536e-15,0,nan,9.850108442686448244232e-01
8377,3.305563410695270820661e-01,3.305465802493047777766e-01,6.438066501702584254507e-09,2.119798970395746487063e-10,2.119801442829405054525e-10,3.305563410695259874013e-01,3.311582890554044708081e-15,0,nan,9.850497399627467895629e-01
8398,3.303515985376505037507e-01,3.303418678992602885991e-01,6.402037424396720796597e-09,2.106650911940753789542e-10,2.106653384374412357004e-10,3.303515985376493937446e-01,3.360075111197485695375e-15,0,nan,9.850866798006322836703e-01
8420,3.301377847157165312808e-01,3.301280855166771610598e-01,6.364604222865178467060e-09,2.092998886979270540866e-10,2.093001359412929108328e-10,3.301377847157154499247e-01,3.275469188459888859384e-15,0,nan,9.851251833636843435152e-01
8441,3.299343335753670003463e-01,3.299246642164683773757e-01,6.329166738225693069180e-09,2.080082673183666433602e-10,2.080085145617325001064e-10,3.299343335753658998540e-01,3.335488908357932428168e-15,0,nan,9.851617517250607664481e-01
8463,3.297218649672849499765e-01,3.297122266927025036054e-01,6.292346636280766599534e-09,2.066670774675970088102e-10,2.066673247109628655564e-10,3.297218649672837786858e-01,3.552359841548944194103e-15,0,nan,9.851998690573792903311e-01
8484,3.295196906303280437456e-01,3.295100818597546110666e-01,6.257488105459254481942e-09,2.053981175628869293416e-10,2.053983648062527860878e-10,3.295196906303267198263e-01,4.017724313498748668681e-15,0,nan,9.852360715177907384368e-01
8506,3.293085520780127395390e-01,3.292989740424830946708e-01,6.221268037611333667111e-09,2.040804000385971638510e-10,2.040806472819630205971e-10,3.293085520780115044159e-01,3.750656055245392867431e-15,0,nan,9.852738084018879671506e-01
8528,3.290980882374645588584e-01,3.290885407604700052531e-01,6.185350022805669594426e-09,2.027744874785245117763e-10,2.027747347218903685225e-10,3.290980882374632606889e-01,3.944627810444205777478e-15,0,nan,9.853113528368386509425e-01
8550,3.288882952375495327679e-01,3.288787781440417057333e-01,6.149730775481582644923e-09,2.014802442567267229818e-10,2.014804915000925797279e-10,3.288882952375482047829e-01,4.037799612204800589798e-15,0,nan,9.853487062910797161211e-01
8572,3.286791692391344832380e-01,3.286696823555098623260e-01,6.114407054113246415525e-09,2.001975366468755462286e-10,2.001977838902414029747e-10,3.286791692391331261151e-01,4.129020307237762621184e-15,0,nan,9.853858702181518630864e-01
8594,3.284707064347417437844e-01,3.284612495888259986465e-01,6.079375660508782680458e-09,1.989262327908910662450e-10,1.989264800342569229912e-10,3.284707064347403359479e-01,4.286033711356640041006e-15,0,nan,9.854228460568813172116e-01
8616,3.282629030482087650888e-01,3.282534760692412678651e-01,6.044633439122370460771e-09,1.976662026681739122538e-10,1.976664499115397690000e-10,3.282629030482072002870e-01,4.766916626775267101860e-15,0,nan,9.854596352315677439560e-01
8638,3.280557553343517729338e-01,3.280463580529706102418e-01,6.010177276378969418061e-09,1.964173180654178929102e-10,1.964175653087837496564e-10,3.280557553343501844421e-01,4.842139429451114102678e-15,0,nan,9.854962391521555075432e-01
8660,3.278492595786350327636e-01,3.278398918268620176875e-01,5.976004100011525615289e-09,1.951794525470003845987e-10,1.951796997903662413448e-10,3.278492595786333397006e-01,5.164150773666692281858e-15,0,nan,9.855326592144373001750e-01
8682,3.276434120968428342913e-01,3.276340737080688514382e-01,5.942110878410072839189e-09,1.939524814259212547790e-10,1.939527286692871115252e-10,3.276434120968411599579e-01,5.110230675031805099236e-15,0,nan,9.855688968002052853979e-01
8704,3.274382092347573047775e-01,3.274289000437275443112e-01,5.908494619982877614244e-09,1.927362817352975811827e-10,1.927365289786634379289e-10,3.274382092347557425506e-01,4.771058680003743594237e-15,0,nan,9.856049532774455845655e-01
8727,3.272243642730634505256e-01,3.272150854317096291268e-01,5.873643279071466016990e-09,1.914761856013963724510e-10,1.914764328447622291972e-10,3.272243642730617774932e-01,5.112798908110252860820e-15,0,nan,9.856424565114066597255e-01
8749,3.270204686939157667780e-01,3.270112187164435635367e-01,5.840584383178044353291e-09,1.902816424579789910580e-10,1.902818897013448478041e-10,3.270204686939140616261e-01,5.214205301987564220980e-15,0,nan,9.856781467431107734718e-01
8771,3.268172067872304187297e-01,3.268079855124222388163e-01,5.807793579780651538604e-09,1.890975065640335500053e-10,1.890977538073994067515e-10,3.268172067872287554009e-01,5.089477323638993867122e-15,0,nan,9.857136599491044140573e-01
8794,3.266053793972365504317e-01,3.265961879587908067712e-01,5.773795856040956947667e-09,1.878705476956854842088e-10,1.878707949390513409550e-10,3.266053793972349308776e-01,4.958749005278158837703e-15,0,nan,9.857505995391102414480e-01
8817,3.263942367236383756968e-01,3.263850749482329338669e-01,5.740084854034416580019e-09,1.866547055791837570156e-10,1.866549528225496137618e-10,3.263942367236368188909e-01,4.769710136732923024024e-15,0,nan,9.857873485663946925509e-01
8839,3.261929112096921823394e-01,3.261837776467850225082e-01,5.708104932388021981364e-09,1.855020092858802621134e-10,1.855022565292461188596e-10,3.261929112096906437481e-01,4.716814038871333933151e-15,0,nan,9.858223228515397187476e-01
8862,3.259830967363083198407e-01,3.259739925015136541298e-01,5.674945825177233088810e-09,1.843075454426703806840e-10,1.843077926860362374302e-10,3.259830967363068533488e-01,4.498674542288193989662e-15,0,nan,9.858587032787549699064e-01
8884,3.257830344885337403582e-01,3.257739581484851432158e-01,5.643488142765386788598e-09,1.831750663362775351512e-10,1.831753135796433918974e-10,3.257830344885321753937e-01,4.803701712941645665572e-15,0,nan,9.858933276423492692410e-01
8907,3.255745332513373391237e-01,3.255654859099086362306e-01,5.610869174271251897947e-09,1.820014998872894055201e-10,1.820017471306552622663e-10,3.255745332513357908830e-01,4.755410955666164952137e-15,0,nan,9.859293449875250862652e-01
8930,3.253666975235745550954e-01,3.253576790144201980048e-01,5.578521836672503677878e-09,1.808384328953134082504e-10,1.808386801386792649966e-10,3.253666975235729974221e-01,4.787439135798678136031e-15,0,nan,9.859651788528126501224e-01
8953,3.251595234913404741661e-01,3.251505336494896480914e-01,5.546443179561485505603e-09,1.796857448947414879535e-10,1.796859921381073446997e-10,3.251595234913389777503e-01,4.602097525537652256120e-15,0,nan,9.860008306366740584012e-01
8976,3.249530073722213807663e-01,3.249440460340632941261e-01,5.514630292016892171380e-09,1.785433171049860183965e-10,1.785435643483518751426e-10,3.249530073722198911538e-01,4.584085809447083400861e-15,0,nan,9.860363017234011456910e-01
8999,3.247471454149551961521e-01,3.247382124182244256261e-01,5.483080301976169120925e-09,1.774110324026935473732e-10,1.774112796460594041194e-10,3.247471454149537091959e-01,4.578812148170115888106e-15,0,nan,9.860715934832825985482e-01
9022,3.245419338990970237191e-01,3.245330290828590813490e-01,5.451790375619570900649e-09,1.762887752944891922900e-10,1.762890225378550490362e-10,3.245419338990955524025e-01,4.533517565803702512685e-15,0,nan,9.861067072727867875432e-01
9045,3.243373691346889131637e-01,3.243284923393259799873e-01,5.420757716765476568553e-09,1.751764318902358122351e-10,1.751766791336016689813e-10,3.243373691346874572428e-01,4.488908851935466955543e-15,0,nan,9.861416444347355205260e-01
9068,3.241334474619339545143e-01,3.241245985291308917553e-01,5.389979566276780589028e-09,1.740738898767979350850e-10,1.740741371201637918311e-10,3.241334474619325030386e-01,4.478018759805515062132e-15,0,nan,9.861764062984742470791e-01
9091,3.239301652508745910097e-01,3.239213440236050067789e-01,5.359453201478072531309e-09,1.729810384922994372571e-10,1.729812857356652940033e-10,3.239301652508732316913e-01,4.196331862767253702602e-15,0,nan,9.862109941800374398983e-01
9115,3.237187225590003603060e-01,3.237099300758159992064e-01,5.327865142256692354691e-09,1.718508854827108764731e-10,1.718511327260767332192e-10,3.237187225589989239278e-01,4.437117914615900010279e-15,0,nan,9.862469017983405890370e-01
9138,3.235167359095432182414e-01,3.235079708149628530123e-01,5.297844979307448828652e-09,1.707774986269028493398e-10,1.707777458702687060859e-10,3.235167359095417857664e-01,4.427823529174990208994e-15,0,nan,9.862811381886217726987e-01
9162,3.233066373612318855635e-01,3.232979006827607082464e-01,5.266779394647169170382e-09,1.696674234353302097785e-10,1.696676706786960665247e-10,3.233066373612304013178e-01,4.590829564132938683612e-15,0,nan,9.863166818287589927535e-01
9185,3.231059314861982056932e-01,3.230972218846117627322e-01,5.237254512462141270977e-09,1.686130576362013545272e-10,1.686133048795672112733e-10,3.231059314861967645446e-01,4.460297667991313772008e-15,0,nan,9.863505720585420344848e-01
9209,3.228971617785830749980e-01,3.228884802705080936391e-01,5.206700158736070773766e-09,1.675226039726757842628e-10,1.675228512160416410089e-10,3.228971617785816071509e-01,4.545865634539204902884e-15,0,nan,9.863857572267582629437e-01
9232,3.226977221333547918292e-01,3.226890673955440380638e-01,5.177659925815874497728e-09,1.664868280451877906027e-10,1.664870752885536473488e-10,3.226977221333533409498e-01,4.496094170198489516198e-15,0,nan,9.864193065195700473795e-01
9256,3.224902662139569331501e-01,3.224816392523233710143e-01,5.147605856784636317122e-09,1.654155522300926613156e-10,1.654157994734585180617e-10,3.224902662139554153484e-01,4.706503995099770786956e-15,0,nan,9.864541386115968902800e-01
9280,3.222834754387799427455e-01,3.222748760932744316321e-01,5.117803123711779000530e-09,1.643539021877631877349e-10,1.643541494311290444811e-10,3.222834754387784965554e-01,4.487323375345761127650e-15,0,nan,9.864887924556115217888e-01
9303,3.220859215526966634613e-01,3.220773485236919086994e-01,5.089475479615101383788e-09,1.633454174301287054262e-10,1.633456646734945621723e-10,3.220859215526952413675e-01,4.415262153294547480053e-15,0,nan,9.865218363901880357469e-01
9327,3.218804222899143141490e-01,3.218718765674436488311e-01,5.060157038794832671404e-09,1.623022980051622434642e-10,1.623025452485281002104e-10,3.218804222899130975386e-01,3.779696677869128341585e-15,0,nan,9.865561451055288510136e-01
9351,3.216755769359485039871e-01,3.216670583638520652947e-01,5.031081929721135858953e-09,1.612684807101201132735e-10,1.612687279534859700197e-10,3.216755769359473097655e-01,3.712503135344548740016e-15,0,nan,9.865902795700922359623e-01
9375,3.214713817548821572778e-01,3.214628901782867198555e-01,5.002247518160323835082e-09,1.602438591622280656909e-10,1.602441064055939224370e-10,3.214713817548808994136e-01,3.912834320109030843811e-15,0,nan,9.866242411079980841851e-01
9399,3.212678330415506544604e-01,3.212593683068559746729e-01,4.973651205016562747964e-09,1.592283284619438694210e-10,1.592285757053097261671e-10,3.212678330415494262220e-01,3.823098065785366588498e-15,0,nan,9.866580310299806769940e-01
9423,3.210649271212120958729e-01,3.210564890760769785061e-01,4.945290425775309119262e-09,1.582217851685815409729e-10,1.582220324119473977191e-10,3.210649271212107894093e-01,4.069157069130154793742e-15,0,nan,9.866916506335716087104e-01
9447,3.208626603492207296497e-01,3.208542488425498717675e-01,4.917162649956926760111e-09,1.572241272763907196596e-10,1.572243745197565764057e-10,3.208626603492193976261e-01,4.151382658897221816245e-15,0,nan,9.867251012032430335162e-01
9471,3.206610291107060417559e-01,3.206526439926365434907e-01,4.889265380580327601905e-09,1.562352541910941193064e-10,1.562355014344599760526e-10,3.206610291107046387441e-01,4.375373662324562839593e-15,0,nan,9.867583840105904068084e-01
9496,3.204516685113452112432e-01,3.204433107233571886852e-01,4.860448181992495730797e-09,1.552144126015076153542e-10,1.552146598448734721003e-10,3.204516685113438220279e-01,4.335179015024574508282e-15,0,nan,9.867928765655685092442e-01
9520,3.202513237189320571829e-01,3.202429920173474608980e-01,4.833013914085714094192e-09,1.542431685984033819491e-10,1.542434158417692386953e-10,3.202513237189305536927e-01,4.694719884934819051389e-15,0,nan,9.868258207534563356640e-01
9544,3.200516036445260614762e-01,3.200432978831508346040e-01,4.805802758152685928488e-09,1.532804118682606456717e-10,1.532806591116265024179e-10,3.200516036445246328772e-01,4.463652037070382137698e-15,0,nan,9.868586009692270141639e-01
9569,3.198442224348218010377e-01,3.198359435403125838882e-01,4.777692502752298969127e-09,1.522864628318356772977e-10,1.522867100752015340439e-10,3.198442224348204076211e-01,4.356547764005111288419e-15,0,nan,9.868925739810314192411e-01
9593,3.196457669962236569638e-01,3.196375137470963689879e-01,4.750929551272897417474e-09,1.513407403349216374948e-10,1.513409875782874942410e-10,3.196457669962222524612e-01,4.393934612338019033072e-15,0,nan,9.869250231990349339910e-01
9618,3.194396956154506028724e-01,3.194314689285990827017e-01,4.723281139478909909456e-09,1.503643330881286029927e-10,1.503645803314944597389e-10,3.194396956154492152021e-01,4.344076142104502299387e-15,0,nan,9.869586540325039397594e-01
9643,3.192342867912969506250e-01,3.192260865132367508856e-01,4.695864542125309199309e-09,1.493967224633761993081e-10,1.493969697067420560543e-10,3.192342867912957044159e-01,3.903744471294460842252e-15,0,nan,9.869921122733111968055e-01
9667,3.190377141028433727321e-01,3.190295390340107672955e-01,4.669760346140607379777e-09,1.484759977718891045749e-10,1.484762450152549613211e-10,3.190377141028420016500e-01,4.297554824139693299663e-15,0,nan,9.870240710395517283958e-01
9692,3.188335928247002515334e-01,3.188254438675229840428e-01,4.642790782951753200029e-09,1.475253350415519186169e-10,1.475255822849177753631e-10,3.188335928246988769006e-01,4.311442898038224336305e-15,0,nan,9.870571948302656829690e-01
9717,3.186301228742154934004e-01,3.186219998789512342086e-01,4.616045628854264342920e-09,1.465831722332086514152e-10,1.465834194765745081614e-10,3.186301228742140209183e-01,4.621289607599872618919e-15,0,nan,9.870901499117543185092e-01
9742,3.184273005199139139343e-01,3.184192033380575104218e-01,4.589522448271603770348e-09,1.456494118835951128564e-10,1.456496591269609696026e-10,3.184273005199125795796e-01,4.190453257473693624441e-15,0,nan,9.871229375696251827897e-01
9767,3.182251220611218012202e-01,3.182170505453920106298e-01,4.563218838197914370092e-09,1.447239578918763275844e-10,1.447242051352421843305e-10,3.182251220611204965184e-01,4.099933345501722948617e-15,0,nan,9.871555590764764445818e-01
9792,3.180235838276343485198e-01,3.180155378319606818138e-01,4.537132427680679102370e-09,1.438067154971912596096e-10,1.438069627405571163558e-10,3.180235838276328851450e-01,4.601466217207145644154e-15,0,nan,9.871880156920323740413e-01
9817,3.178226821793881939904e-01,3.178146615588979817524e-01,4.511260877312993571162e-09,1.428975912566266745870e-10,1.428978384999925313331e-10,3.178226821793868005466e-01,4.384343268320255143844e-15,0,nan,9.872203086632982588808e-01
9842,3.176224135061398445856e-01,3.176144181171452474111e-01,4.485601878735307669662e-09,1.419964930236146806814e-10,1.419967402669805374276e-10,3.176224135061383414477e-01,4.732467949415836307624e-15,0,nan,9.872524392247613314274e-01
9867,3.174227742271455432466e-01,3.174148039271311727560e-01,4.460153154146000712138e-09,1.411033299267252466237e-10,1.411035771700911033698e-10,3.174227742271440145757e-01,4.815882719246975146656e-15,0,nan,9.872844085985014472330e-01
9893,3.172158132210018410824e-01,3.172078688635930898698e-01,4.433907123361784954560e-09,1.401827615783123789985e-10,1.401830088216782357446e-10,3.172158132210002773918e-01,4.929421920646229442946e-15,0,nan,9.873174870596556622240e-01
9918,3.170174469246527237942e-01,3.170095273690758386209e-01,4.408880419786000625757e-09,1.393055096006296448490e-10,1.393057568439955015952e-10,3.170174469246512197619e-01,4.744320457175603486441e-15,0,nan,9.873491313489846094693e-01
9943,3.168196993150315110555e-01,3.168118044222589246850e-01,4.384057248422249176296e-09,1.384359241277570286218e-10,1.384361713711228853680e-10,3.168196993150299026144e-01,5.076834020782285505106e-15,0,nan,9.873806180912701046409e-01
9969,3.166146943798263668768e-01,3.166068249900966802279e-01,4.358454736514815526665e-09,1.375395955095190500622e-10,1.375398427528849068084e-10,3.166146943798247843753e-01,4.998193447905499052135e-15,0,nan,9.874131984387636054557e-01
9994,3.164181981777722807436e-01,3.164103531706998206907e-01,4.334040106109883629505e-09,1.366853845239837472445e-10,1.366856317673496039907e-10,3.164181981777707644056e-01,4.792196094018593712229e-15,0,nan,9.874443674116677346604e-01
10000,3.163711297233315344890e-01,3.163632905478708234881e-01,4.328209995321191166121e-09,1.364814794580454445948e-10,1.364817267014113013410e-10,3.163711297233300387779e-01,4.727710484709502786885e-15,0,nan,9.874518250045908230477e-01
10020,3.162144873010905854471e-01,3.162066675080990041380e-01,4.308857897469755290158e-09,1.358048632963145782296e-10,1.358051105396804349758e-10,3.162144873010890151158e-01,4.966032185864004215382e-15,0,nan,9.874766197803058296201e-01
10046,3.160114304952206798482e-01,3.160036357708133070155e-01,4.283886491054060516211e-09,1.349322628669497536713e-10,1.349325101103156104175e-10,3.160114304952191154529e-01,4.950439014904563159989e-15,0,nan,9.875087068466355681219e-01
10060,3.159023618092968166415e-01,3.158945805235174320025e-01,4.270526855723165589807e-09,1.344656498240791715342e-10,1.344658970674450282803e-10,3.159023618092952014785e-01,5.112855352379461293287e-15,0,nan,9.875259164740925906228e-01
10071,3.158167968757910060162e-01,3.158090261197074588573e-01,4.260072176781389083579e-09,1.341006086023023271731e-10,1.341008558456681839192e-10,3.158167968757892954163e-01,5.416431280923235272178e-15,0,nan,9.875394050872653707281e-01
10097,3.156150121324162172165e-01,3.156072661630207609740e-01,4.235507610445645214157e-09,1.332432809126240823140e-10,1.332435281559899390602e-10,3.156150121324144154893e-01,5.708623167393911125104e-15,0,nan,9.875711715763769468052e-01
10120,3.154370463499576171529e-01,3.154293221888815335063e-01,4.213947601290433748652e-09,1.324912586059562468844e-10,1.324915058493221036306e-10,3.154370463499558218496e-01,5.691478832745182701773e-15,0,nan,9.875991379670933034631e-01
10123,3.154138703840416169122e-01,3.154061490593819683248e-01,4.211147119304747629584e-09,1.323936071225778317625e-10,1.323938543659436885087e-10,3.154138703840398559239e-01,5.583103468028004563747e-15,0,nan,9.876027764796189474398e-01
10149,3.152133679519379394485e-01,3.152056711312331005459e-01,4.186988491955795038039e-09,1.315514996011640892183e-10,1.315517468445299459645e-10,3.152133679519361918501e-01,5.544175959699611055890e-15,0,nan,9.876342210267163276350e-01
10175,3.150135011876999957536e-01,3.150058287313277083364e-01,4.163029546522220773813e-09,1.307168719405344393601e-10,1.307171191839002961063e-10,3.150135011876982297509e-01,5.606117521930450728956e-15,0,nan,9.876655064349416652657e-01
10180,3.149751378439734628145e-01,3.149674700571389873716e-01,4.158444768695452062405e-09,1.305572169910875329409e-10,1.305574642344533896871e-10,3.149751378439717081146e-01,5.570915574530434700452e-15,0,nan,9.876715047162869690967e-01
10201,3.148142664729207673702e-01,3.148066182424050230004e-01,4.139268130185664946108e-09,1.298896389358663465067e-10,1.298898861792322032529e-10,3.148142664729189524157e-01,5.765159429002119188634e-15,0,nan,9.876966339092769287585e-01
10227,3.146156602188695528000e-01,3.146080360768682138151e-01,4.115702118726409515506e-09,1.290697165656179760171e-10,1.290699638089838327633e-10,3.146156602188677843307e-01,5.621046540929184573725e-15,0,nan,9.877276046425644724105e-01
10240,3.145165916511751813545e-01,3.145089795022788514700e-01,4.103991733715892078718e-09,1.286624709304486180533e-10,1.286627181738144747995e-10,3.145165916511733715229e-01,5.754327846344599829148e-15,0,nan,9.877430316008021801504e-01
10253,3.144176788661748878084e-01,3.144100786764678079344e-01,4.092329416072330643604e-09,1.282570219721581429438e-10,1.282572692155239996899e-10,3.144176788661731081177e-01,5.660275743712682583520e-15,0,nan,9.877584198156721359855e-01
10280,3.142127404774135435161e-01,3.142051650182526301158e-01,4.068260150520927825716e-09,1.274206324197034721559e-10,1.274208796630693289021e-10,3.142127404774118364398e-01,5.432867928858362892449e-15,0,nan,9.877902567909570626277e-01
10300,3.140613639713732418990e-01,3.140538067379224917985e-01,4.050562680890090416674e-09,1.268059998344128005174e-10,1.268062470777786572636e-10,3.140613639713714762757e-01,5.621905272160732318720e-15,0,nan,9.878137331563676887865e-01
10306,3.140160220598583462603e-01,3.140084702787366288668e-01,4.045275124146135119900e-09,1.266224195227725510991e-10,1.266226667661384078452e-10,3.140160220598566260110e-01,5.478221670632518695126e-15,0,nan,9.878207584684532007553e-01
10332,3.138199179055666254712e-01,3.138123896695999559547e-01,4.022477205915363848007e-09,1.258311895899176328984e-10,1.258314368332834896446e-10,3.138199179055650430781e-01,5.042360221440019596540e-15,0,nan,9.878511081017829680647e-01
10359,3.136169177480332970198e-01,3.136094138233074812838e-01,3.998998356305113916553e-09,1.250168347518899700245e-10,1.250170819952558267707e-10,3.136169177480316985806e-01,5.096789020098744989218e-15,0,nan,9.878824653158132905332e-01
10360,3.136094118238083039429e-01,3.136019087967846230569e-01,3.998132574438314462922e-09,1.249868153247205592515e-10,1.249870625680864159976e-10,3.136094118238067069945e-01,5.092157392921024953354e-15,0,nan,9.878836235851832289073e-01
10385,3.134220551100487250906e-01,3.134145744629142638082e-01,3.976575725713602250843e-09,1.242395978392353652015e-10,1.242398450826012219477e-10,3.134220551100470889211e-01,5.220339385252871208709e-15,0,nan,9.879125085127090429992e-01
10412,3.132203368804944432213e-01,3.132128802690273272624e-01,3.953482396625541351314e-09,1.234396086975352950805e-10,1.234398559409011518267e-10,3.132203368804927634669e-01,5.362852369553167571805e-15,0,nan,9.879435499138908921774e-01
10420,3.131606930272188282771e-01,3.131532435107510781158e-01,3.946677130389841449010e-09,1.232039600398538435513e-10,1.232042072832197002974e-10,3.131606930272171415567e-01,5.386117933528192349865e-15,0,nan,9.879527167654393548482e-01
10439,3.130192661193501590944e-01,3.130118334048960226923e-01,3.930582284338482770555e-09,1.226468127190425411242e-10,1.226470599624083978704e-10,3.130192661193484310930e-01,5.520431518258502741144e-15,0,nan,9.879744322603559646091e-01
10466,3.128188390953622888269e-01,3.128114301404191777145e-01,3.907873280263628828316e-09,1.218611269594012861591e-10,1.218613742027671429053e-10,3.128188390953606108072e-01,5.364190044335158386586e-15,0,nan,9.880051567713900456408e-01
10480,3.127151661805028237673e-01,3.127077694915502137363e-01,3.896172789859146475329e-09,1.214565064912361583986e-10,1.214567537346020151447e-10,3.127151661805011667540e-01,5.298794124706666904177e-15,0,nan,9.880210262604690568786e-01
10492,3.126264402556567789659e-01,3.126190540513496540775e-01,3.886184030515346483646e-09,1.211111844087774691763e-10,1.211114316521433259225e-10,3.126264402556551908266e-01,5.079990486275060285328e-15,0,nan,9.880345952891837260895e-01
10519,3.124272661317339383480e-01,3.124199034203299363277e-01,3.863844141310067486868e-09,1.203392189968078595599e-10,1.203394662401737163060e-10,3.124272661317322105092e-01,5.530371319937857479886e-15,0,nan,9.880650134733196629402e-01
10540,3.122727906439566880614e-01,3.122654461120012436837e-01,3.846596693418077405933e-09,1.197435559678369828156e-10,1.197438032112028395618e-10,3.122727906439548731612e-01,5.811906387647494700592e-15,0,nan,9.880885653276711256903e-01
10546,3.122287248700034711923e-01,3.122213855173424645884e-01,3.841689277375793594835e-09,1.195741248143224963244e-10,1.195743720576883530706e-10,3.122287248700016992265e-01,5.675217170807883741215e-15,0,nan,9.880952773623501050231e-01
10573,3.120308128600326469382e-01,3.120234967330582365186e-01,3.819717439858785608336e-09,1.188158234256958190366e-10,1.188160706690616757828e-10,3.120308128600309202649e-01,5.533662714331497452569e-15,0,nan,9.881253881272162379310e-01
10600,3.118335265210655515844e-01,3.118262334878135200178e-01,3.797926656512522909615e-09,1.180642374868516158350e-10,1.180644847302174725812e-10,3.118335265210637257879e-01,5.855035790522224679626e-15,0,nan,9.881553469270470547027e-01
10627,3.116368623017041206147e-01,3.116295922312903865503e-01,3.776314981276975875031e-09,1.173192907273528889406e-10,1.173195379707187456868e-10,3.116368623017023713900e-01,5.613022371982228969834e-15,0,nan,9.881851549092832809437e-01
10655,3.114335675647644241515e-01,3.114263211705621814396e-01,3.754090001957188429904e-09,1.165536855083907729166e-10,1.165539327517566296628e-10,3.114335675647626975324e-01,5.544100715406752135289e-15,0,nan,9.882159088055904781972e-01
10660,3.113973346408308584543e-01,3.113900924599227737488e-01,3.750141145875985150101e-09,1.164177067882913573631e-10,1.164179540316572141092e-10,3.113973346408291261432e-01,5.563024899172959721734e-15,0,nan,9.882213837295251889956e-01
10682,3.112381597611841854700e-01,3.112309360664985979916e-01,3.732837263718709439873e-09,1.158220314547828676458e-10,1.158222786981487243920e-10,3.112381597611825464003e-01,5.266287850329647624290e-15,0,nan,9.882454130683826367494e-01
10709,3.110433634682494563606e-01,3.110361623454074297968e-01,3.711757879656458263400e-09,1.150967913470338562287e-10,1.150970385903997129749e-10,3.110433634682478695494e-01,5.101575474563880357237e-15,0,nan,9.882747699283895340106e-01
10720,3.109641765406129243487e-01,3.109569845773424434654e-01,3.703219256893960618117e-09,1.148031453713996011282e-10,1.148033926147654578744e-10,3.109641765406112638389e-01,5.339875016289264569701e-15,0,nan,9.882866881249673900308e-01
10737,3.108419947268716287958e-01,3.108348168781199793997e-01,3.690078909516475168837e-09,1.143513880723481531803e-10,1.143516353157140099265e-10,3.108419947268698394828e-01,5.756342726257702262660e-15,0,nan,9.883050595646156429377e-01
10764,3.106484335049249367877e-01,3.106412779711307803332e-01,3.669346974741751688870e-09,1.136389914060867822385e-10,1.136392386494526389847e-10,3.106484335049231839852e-01,5.642399439864628547468e-15,0,nan,9.883341195561598031458e-01
10780,3.105340144494722065538e-01,3.105268720805127724560e-01,3.657140691875809401587e-09,1.132197595709385151236e-10,1.132200068143043718698e-10,3.105340144494704019264e-01,5.811367924532003492471e-15,0,nan,9.883512722299192557142e-01
10792,3.104483382762259213727e-01,3.104412057523121548641e-01,3.648024433038222754916e-09,1.129067553380311868493e-10,1.129070025813970435955e-10,3.104483382762240921610e-01,5.892161335008860283134e-15,0,nan,9.883641036635088888106e-01
10820,3.102488858254856540775e-01,3.102417761786069871910e-01,3.626880404198270333975e-09,1.121811077581027362817e-10,1.121813550014685930279e-10,3.102488858254838347862e-01,5.863973501758309645224e-15,0,nan,9.883939340014217257951e-01
10840,3.101068112719913005826e-01,3.100997178851307989333e-01,3.611885739192966833465e-09,1.116667796714838270644e-10,1.116670269148496838106e-10,3.101068112719894522618e-01,5.960271401384488996989e-15,0,nan,9.884151478950872275991e-01
10847,3.100571619604862716457e-01,3.100500742488266903152e-01,3.606658758369509426271e-09,1.114875447468308527761e-10,1.114877919901967095222e-10,3.100571619604844044869e-01,6.021982396858401489269e-15,0,nan,9.884225544443878300020e-01
10875,3.098589613451536162181e-01,3.098518962527890274750e-01,3.585859729124025951715e-09,1.107746185083221915288e-10,1.107748657516880482750e-10,3.098589613451517131722e-01,6.141651850228013899448e-15,0,nan,9.884520861586444136345e-01
10900,3.096825305725632859755e-01,3.096754855664463623732e-01,3.567435253244569297346e-09,1.101434590579723734887e-10,1.101437063013382302349e-10,3.096825305725613778067e-01,6.161693121637272089119e-15,0,nan,9.884783267126189480853e-01
10903,3.096613926079316847506e-01,3.096543500052576503023e-01,3.565233510301927520296e-09,1.100680584980103835845e-10,1.100683057413762403306e-10,3.096613926079297416435e-01,6.274941532633159066371e-15,0,nan,9.884814675657216992877e-01
10931,3.094644521319612207044e-01,3.094574318904432796984e-01,3.544778229095339925244e-09,1.093677918107012419448e-10,1.093680390540670986909e-10,3.094644521319592763505e-01,6.282963851362753656569e-15,0,nan,9.885106998101401209545e-01
10959,3.092681363302113850544e-01,3.092611383223734522474e-01,3.524492037704470262029e-09,1.086737465590460172546e-10,1.086739938024118740008e-10,3.092681363302095528341e-01,5.924374809764692098421e-15,0,nan,9.885397840248274647251e-01
10960,3.092611365601274364678e-01,3.092541393440050301322e-01,3.523770635213016908238e-09,1.086490734008186917283e-10,1.086493206441845484744e-10,3.092611365601256092619e-01,5.908294658726318192151e-15,0,nan,9.885408200230949677073e-01
10987,3.090724416451590683685e-01,3.090654657445721653630e-01,3.504373112941106771311e-09,1.079858518567904851862e-10,1.079860991001563419324e-10,3.090724416451573792900e-01,5.464992464305114611068e-15,0,nan,9.885687213312712962824e-01
11015,3.088773645484722552013e-01,3.088704106297431861705e-01,3.484419655839332800070e-09,1.073040378023406173990e-10,1.073042850457064741452e-10,3.088773645484705134034e-01,5.639124439236607621785e-15,0,nan,9.885975128396627429153e-01
11020,3.088425940733399710503e-01,3.088356440668260649574e-01,3.480873814574556823230e-09,1.071829198740248276950e-10,1.071831671173906844412e-10,3.088425940733382815109e-01,5.470551610628140375739e-15,0,nan,9.886026389223323360285e-01
11043,3.086829015406969412005e-01,3.086759694794572461696e-01,3.464629891273334953467e-09,1.066282354626365724417e-10,1.066284827060024291879e-10,3.086829015406952254506e-01,5.558292763851433441372e-15,0,nan,9.886261596490177523699e-01
11072,3.084821371013437008024e-01,3.084752275481891237163e-01,3.444304047196157423037e-09,1.059345624202728206629e-10,1.059348096636386774091e-10,3.084821371013420816549e-01,5.248756182786468586004e-15,0,nan,9.886556781761903363011e-01
11080,3.084268685661633035977e-01,3.084199651989983914646e-01,3.438727231331115545993e-09,1.057443164047708875011e-10,1.057445636481367442472e-10,3.084268685661616919583e-01,5.225353523309114599336e-15,0,nan,9.886637942679465288582e-01
11100,3.082889135085239429301e-01,3.082820255628013761395e-01,3.424842126001045799922e-09,1.052707891597165916562e-10,1.052710364030824484024e-10,3.082889135085223854737e-01,5.051937817194235750638e-15,0,nan,9.886840337699009651743e-01
11128,3.080962935550243808613e-01,3.080894270954099845028e-01,3.405538650781209984687e-09,1.046128241246197628725e-10,1.046130713679856196186e-10,3.080962935550228450890e-01,4.984715523854375095415e-15,0,nan,9.887122479339747652236e-01
11140,3.080139260938604683915e-01,3.080070688056817940215e-01,3.397313818931660085990e-09,1.043326009530599123007e-10,1.043328481964257690468e-10,3.080139260938589470390e-01,4.939232805883162021178e-15,0,nan,9.887242966857025028619e-01
11157,3.078974270678005997759e-01,3.078905827348015766809e-01,3.385711006155334719798e-09,1.039374138978520451937e-10,1.039376611412179019398e-10,3.078974270677990783692e-01,4.941277726901141077518e-15,0,nan,9.887413217760891129987e-01
11186,3.076992007439867671259e-01,3.076923784095901837077e-01,3.366049677761425662949e-09,1.032680928529915659145e-10,1.032683400963574226607e-10,3.076992007439851523694e-01,5.247841078842487026557e-15,0,nan,9.887702461988193554615e-01
11200,3.076037332993819539695e-01,3.075969215395000788682e-01,3.356616987852822360143e-09,1.029471308200625706193e-10,1.029473780634284273655e-10,3.076037332993803059822e-01,5.357500978617956035740e-15,0,nan,9.887841565756860467517e-01
11214,3.075084137722192689779e-01,3.075016125573858949416e-01,3.347222431807359497250e-09,1.026275636470305989078e-10,1.026278108903964556539e-10,3.075084137722176796188e-01,5.168505961199836854499e-15,0,nan,9.887980325256630564044e-01
11243,3.073114349468490935635e-01,3.073046554821053377715e-01,3.327882720727831491584e-09,1.019700067495200746428e-10,1.019702539928859313889e-10,3.073114349468475022800e-01,5.178081085177330940826e-15,0,nan,9.888266665990649212153e-01
11260,3.071962574001299017823e-01,3.071894906273115455342e-01,3.316620609809816930993e-09,1.015872819838657648670e-10,1.015875292272316216132e-10,3.071962574001282501900e-01,5.376342434570270662970e-15,0,nan,9.888433841182362323235e-01
11272,3.071150854025158083438e-01,3.071083275629793996053e-01,3.308704000845032004356e-09,1.013183331352374697286e-10,1.013185803786033264747e-10,3.071150854025140647028e-01,5.677484180108681844156e-15,0,nan,9.888551546258024222791e-01
11301,3.069193615298004829128e-01,3.069126251916221570504e-01,3.289684524130086920286e-09,1.006724752981454896669e-10,1.006727225415113464130e-10,3.069193615297987828838e-01,5.539008676362749554334e-15,0,nan,9.888834977202703508856e-01
11320,3.067914661750904548043e-01,3.067847438573472196310e-01,3.277309002570545581705e-09,1.002524484614117550886e-10,1.002526957047776118347e-10,3.067914661750888002576e-01,5.393066325962399908372e-15,0,nan,9.889019892797512215716e-01
11330,3.067242597491131039789e-01,3.067175447894656126202e-01,3.270822565940257056534e-09,1.000323666765098086295e-10,1.000326139198756653757e-10,3.067242597491113515287e-01,5.713438457493978287291e-15,0,nan,9.889116969855738983192e-01
11359,3.065297765103698335309e-01,3.065230828074368418790e-01,3.252116424647276702010e-09,9.939794163732372265836e-11,9.939818888068957940453e-11,3.065297765103682115645e-01,5.291383005276984746245e-15,0,nan,9.889397535136327123785e-01
11380,3.063893279523186019553e-01,3.063826495667015259450e-01,3.238666915346488306282e-09,9.894204169545178624535e-11,9.894228893881764299151e-11,3.063893279523170797083e-01,4.968341963467035042539e-15,0,nan,9.889599818182566411183e-01
11388,3.063359082926768173216e-01,3.063292357256420794798e-01,3.233564421272780433757e-09,9.876913546103583363380e-11,9.876938270440169037996e-11,3.063359082926752884339e-01,4.990886318393092150524e-15,0,nan,9.889676683853564496582e-01
11417,3.061426516040164358401e-01,3.061360000530530811602e-01,3.215164899130230155873e-09,9.814588432656113428794e-11,9.814613156992699103411e-11,3.061426516040149336509e-01,4.906827608509803420129e-15,0,nan,9.889954426707612826128e-01
11440,3.059898115967670806370e-01,3.059831766291669086222e-01,3.200679514735868360358e-09,9.765548996541850060287e-11,9.765573720878435734904e-11,3.059898115967655745718e-01,4.921945701199725421183e-15,0,nan,9.890173712888434338799e-01
11446,3.059500029809384957780e-01,3.059433723271984817416e-01,3.196916223473472985444e-09,9.752812529657773101079e-11,9.752837253994358775696e-11,3.059500029809370035092e-01,4.877492239304589197368e-15,0,nan,9.890230774291102661165e-01
11476,3.057513475244508227568e-01,3.057447383644926741653e-01,3.178195304846824793563e-09,9.689477761698401991867e-11,9.689502486034987666484e-11,3.057513475244492474111e-01,5.152375514863319576804e-15,0,nan,9.890515193993381128914e-01
11501,3.055862928617320561919e-01,3.055797015176599518149e-01,3.162715262713053504080e-09,9.637137792260523940533e-11,9.637162516597109615150e-11,3.055862928617304682965e-01,5.196225857834655471300e-15,0,nan,9.890751086673097003778e-01
11505,3.055599254263350328387e-01,3.055533369247840913552e-01,3.160248566911146589044e-09,9.628800149749072968128e-11,9.628824874085658642745e-11,3.055599254263334563816e-01,5.159240242805658692545e-15,0,nan,9.890788735181101150491e-01
11534,3.053691010557811336135e-01,3.053625330966962536650e-01,3.142447845643826052632e-09,9.568653176324968380118e-11,9.568677900661554054735e-11,3.053691010557794735644e-01,5.436205056790075562600e-15,0,nan,9.891060912597144730036e-01
11561,3.051919713580936166508e-01,3.051854224213536026511e-01,3.126004657740005457920e-09,9.513126048562880352972e-11,9.513150772899466027589e-11,3.051919713580918447663e-01,5.805803139427075564797e-15,0,nan,9.891313102157417627550e-01
11564,3.051723219675206988377e-01,3.051657751382536032381e-01,3.124185313165103807983e-09,9.506984235989261883504e-11,9.507008960325847558121e-11,3.051723219675189340547e-01,5.782906424249059748406e-15,0,nan,9.891341051145619041448e-01
11594,3.049761752744196141585e-01,3.049696494529254287009e-01,3.106075690080109417729e-09,9.445870295240657884674e-11,9.445895019577243559291e-11,3.049761752744178555825e-01,5.766273126709389301674e-15,0,nan,9.891619752280698499606e-01
11621,3.048001809320674548864e-01,3.047936739140600925779e-01,3.089906386181978484823e-09,9.391336977251868569484e-11,9.391361701588454244101e-11,3.048001809320655590234e-01,6.220019351907861000925e-15,0,nan,9.891869363435556737119e-01
11623,3.047871645009969654438e-01,3.047806588719608744675e-01,3.088713500082317919933e-09,9.387315022012341121493e-11,9.387339746348926796110e-11,3.047871645009950539141e-01,6.271687157116618219920e-15,0,nan,9.891887807409205824079e-01
11653,3.045922509023156199426e-01,3.045857660439831859911e-01,3.070899748407583364877e-09,9.327273979099162393608e-11,9.327298703435748068225e-11,3.045922509023135703397e-01,6.729005369799254116472e-15,0,nan,9.892163713713158137834e-01
11681,3.044108924890512879458e-01,3.044044269092671117782e-01,3.054407159858042014437e-09,9.271719620149231876550e-11,9.271744344485817551167e-11,3.044108924890493282774e-01,6.437576217098515654308e-15,0,nan,9.892419958419346160913e-01
11683,3.043979589619805192768e-01,3.043914947552878724757e-01,3.053234017249805387647e-09,9.267769194486935750539e-11,9.267793918823521425156e-11,3.043979589619785489833e-01,6.472755302704571087410e-15,0,nan,9.892438215009624951301e-01
11713,3.042042851201515740733e-01,3.041978414470182245921e-01,3.035714702312049537796e-09,9.208794525775250686330e-11,9.208819250111836360947e-11,3.042042851201495949165e-01,6.506012415249079455996e-15,0,nan,9.892711322002344675498e-01
11741,3.040240774150726466019e-01,3.040176528009179701684e-01,3.019494044992737345644e-09,9.154224439752863294467e-11,9.154249164089448969084e-11,3.040240774150706601808e-01,6.533762152026347501807e-15,0,nan,9.892964973238723982388e-01
11743,3.040112258463586458745e-01,3.040048025896767147636e-01,3.018340220721870985402e-09,9.150343916336258943029e-11,9.150368640672844617645e-11,3.040112258463566724640e-01,6.491242482101062249604e-15,0,nan,9.892983045286464019192e-01
11773,3.038187776391858552216e-01,3.038123746828099158712e-01,3.001109010691645495583e-09,9.092411393902874541461e-11,9.092436118239460216078e-11,3.038187776391840269857e-01,6.017521127429785108751e-15,0,nan,9.893253395350034091939e-01
11801,3.036397075664583056209e-01,3.036333234530854685573e-01,2.985154451020269390569e-09,9.038803272664126394161e-11,9.038827997000712068777e-11,3.036397075664564821013e-01,6.005537446067599758116e-15,0,nan,9.893504492286590217367e-01
11803,3.036269370259601085849e-01,3.036205542546965840955e-01,2.984019531185040906602e-09,9.034991069183727989205e-11,9.035015793520313663822e-11,3.036269370259582970457e-01,5.966332294629475702801e-15,0,nan,9.893522382575495498149e-01
11833,3.034357005624426784074e-01,3.034293378620399050938e-01,2.967070261589596487397e-09,8.978077134503974728842e-11,8.978101858840560403458e-11,3.034357005624407528914e-01,6.345713275368903477591e-15,0,nan,9.893790017240792671396e-01
11861,3.032577552597777725829e-01,3.032514111899200504041e-01,2.951376119797036701914e-09,8.925409284768308038843e-11,8.925434009104893713460e-11,3.032577552597756704233e-01,6.931923605486690505576e-15,0,nan,9.894038598262688841492e-01
11864,3.032387206145338298668e-01,3.032323785349823608293e-01,2.949701720933391766651e-09,8.919791976440641521048e-11,8.919816700777227195665e-11,3.032387206145317746803e-01,6.777454175193224418681e-15,0,nan,9.894065162929068202010e-01
11894,3.030487020834198852448e-01,3.030423798452803185732e-01,2.933032938433147838222e-09,8.863890122746189737104e-11,8.863914847082775411720e-11,3.030487020834178148794e-01,6.831790894633543295611e-15,0,nan,9.894330078658530448050e-01
11921,3.028781932620478456464e-01,3.028718887858585229189e-01,2.918147115205187889005e-09,8.813996928092487834351e-11,8.814021652429073508968e-11,3.028781932620459411097e-01,6.288127318544095333450e-15,0,nan,9.894567372215108897252e-01
11925,3.028529734589011646051e-01,3.028466716064739383540e-01,2.915951093378031670869e-09,8.806638803516101546495e-11,8.806663527852687221112e-11,3.028529734588992465701e-01,6.333221484946370953478e-15,0,nan,9.894602436183695203897e-01
11955,3.026641589688521261081e-01,3.026578767321576046712e-01,2.899556758866054398875e-09,8.751726008208927001717e-11,8.751750732545512676334e-11,3.026641589688502555341e-01,6.180361806175264680089e-15,0,nan,9.894864674195633502804e-01
11981,3.025009947811987953692e-01,3.024947294560944022201e-01,2.885455813131952416267e-09,8.704521899272558187733e-11,8.704546623609143862349e-11,3.025009947811968688775e-01,6.368546776610234510648e-15,0,nan,9.895090893582322855702e-01
11986,3.024696674316206257416e-01,3.024634053493528984546e-01,2.882755452225996093521e-09,8.695485069557472727936e-11,8.695509793894058402553e-11,3.024696674316186737440e-01,6.453531714165035211796e-15,0,nan,9.895134285719058527052e-01
12016,3.022820433190031019777e-01,3.022758006304780420415e-01,2.866629686406299637271e-09,8.641538946912245036397e-11,8.641563671248830711014e-11,3.022820433190010701828e-01,6.721520236296878411242e-15,0,nan,9.895393886402797882355e-01
12041,3.021261334567829637265e-01,3.021199068472908977334e-01,2.853290891808428772517e-09,8.596941099558502294990e-11,8.596965823895087969607e-11,3.021261334567811008504e-01,6.165888900276402766431e-15,0,nan,9.895609240232119306548e-01
12047,3.020887748657243299100e-01,3.020825521041118344456e-01,2.850102923521246139042e-09,8.586285577881070789601e-11,8.586310302217656464218e-11,3.020887748657224421242e-01,6.249109118723670862119e-15,0,nan,9.895660793239659979359e-01
12078,3.018961226863837721268e-01,3.018899197374813048178e-01,2.833713436178058050999e-09,8.531525548115827043745e-11,8.531550272452412718362e-11,3.018961226863819187103e-01,6.139252443248627820815e-15,0,nan,9.895926341131964175369e-01
12101,3.017535833509280562836e-01,3.017473950285377570779e-01,2.821641322493973627118e-09,8.491212596296470662157e-11,8.491237320633056336774e-11,3.017535833509261133391e-01,6.438844840304976351486e-15,0,nan,9.896122488500720155036e-01
12109,3.017040832527600469071e-01,3.016979000033082058962e-01,2.817459737088077984214e-09,8.477253208621440738529e-11,8.477277932958026413146e-11,3.017040832527580585074e-01,6.590562705836119428085e-15,0,nan,9.896190540430445906246e-01
12140,3.015126530657344927633e-01,3.015064894034066300676e-01,2.801340358817232104094e-09,8.423462989260399427596e-11,8.423487713596985102213e-11,3.015126530657324319660e-01,6.834861682911033495996e-15,0,nan,9.896453401380881712002e-01
12161,3.013833189395211387129e-01,3.013771684825392038753e-01,2.790496360491745209873e-09,8.387295585824319953993e-11,8.387320310160905628610e-11,3.013833189395191309060e-01,6.661970892206264784097e-15,0,nan,9.896630713229958022331e-01
12171,3.013218286549785296380e-01,3.013156844683708701638e-01,2.785353853471367437212e-09,8.370149397455213700511e-11,8.370174121791799375128e-11,3.013218286549764898742e-01,6.769385962877588511113e-15,0,nan,9.896714934125576052567e-01
12202,3.011316065786445728136e-01,3.011254817572661668379e-01,2.769498792387254809153e-09,8.317307016915286598898e-11,8.317331741251872273515e-11,3.011316065786425824895e-01,6.609482680193113431254e-15,0,nan,9.896975148704631329750e-01
12221,3.010153151036200624979e-01,3.010092020970293047455e-01,2.759845536482354511170e-09,8.285150357723172530149e-11,8.285175082059758204766e-11,3.010153151036180917707e-01,6.546933278774232928183e-15,0,nan,9.897133987803812349513e-01
12234,3.009358764804373476132e-01,3.009297715340358281289e-01,2.753268656154950191845e-09,8.263248638344090722201e-11,8.263273362680676396818e-11,3.009358764804353708144e-01,6.568836986662921051772e-15,0,nan,9.897242385205184593642e-01
12265,3.007468680145532480275e-01,3.007407822116076046015e-01,2.737676399851774993502e-09,8.211347501658950575667e-11,8.211372225995536250284e-11,3.007468680145513193131e-01,6.413082079363357393755e-15,0,nan,9.897499951449948228763e-01
12281,3.006495471210836600839e-01,3.006434711564053841037e-01,2.729678648162664885743e-09,8.184738260368617242503e-11,8.184762984705202917120e-11,3.006495471210817909736e-01,6.216907203600845972567e-15,0,nan,9.897632384183753704817e-01
12296,3.005584516175309750530e-01,3.005523848502594796983e-01,2.722211370219930197349e-09,8.159901606335488638994e-11,8.159926330672074313611e-11,3.005584516175290719529e-01,6.331880082299485573335e-15,0,nan,9.897756229361285119439e-01
12328,3.003645747673717170123e-01,3.003585275377020913368e-01,2.706379482171774491451e-09,8.107268243296353543681e-11,8.107292967632939218298e-11,3.003645747673699341774e-01,5.935569961143531604622e-15,0,nan,9.898019433179631872371e-01
12341,3.002859906584143812047e-01,3.002799513335743797349e-01,2.699985752177694734106e-09,8.086021667728341020061e-11,8.086046392064926694678e-11,3.002859906584125765231e-01,6.009876175706552978290e-15,0,nan,9.898125972943029188007e-01
12360,3.001713216192822275552e-01,3.001652938142499449370e-01,2.690680248932822128709e-09,8.055108954927581405338e-11,8.055133679264167079955e-11,3.001713216192803573607e-01,6.230423770465706197129e-15,0,nan,9.898281284974699097872e-01
12391,2.999846990029468307704e-01,2.999786899086955282989e-01,2.675596749853498852102e-09,8.005026560087440878130e-11,8.005051284424026552747e-11,2.999846990029451890985e-01,5.472518531710582593503e-15,0,nan,9.898533674398592293263e-01
12401,2.999246217628068200689e-01,2.999186186820047561596e-01,2.670757156333908384505e-09,7.988963947355283379597e-11,7.988988671691869054214e-11,2.999246217628052015177e-01,5.396526646201835822213e-15,0,nan,9.898614823299871557554e-01
12423,2.997926632691790271856e-01,2.997866733799063876376e-01,2.660154462428789098232e-09,7.953784676223168424889e-11,7.953809400559754099506e-11,2.997926632691774431934e-01,5.283625862200560058594e-15,0,nan,9.898792894658705905230e-01
12455,2.996012406302568376049e-01,2.995952698357621790670e-01,2.644840582553325938783e-09,7.903000834373764409170e-11,7.903025558710350083787e-11,2.996012406302552960591e-01,5.145325001496435761653e-15,0,nan,9.899050793429643556732e-01
12461,2.995654168543971929140e-01,2.995594496279790908133e-01,2.641983412082882979263e-09,7.893529429528085293063e-11,7.893554153864670967680e-11,2.995654168543956610176e-01,5.113728983288022464782e-15,0,nan,9.899099003150072834827e-01
12487,2.994104275718628138669e-01,2.994044757628565034402e-01,2.629653717503264145744e-09,7.852669783771200403564e-11,7.852694508107786078181e-11,2.994104275718614174416e-01,4.663916699333599223119e-15,0,nan,9.899307380789353650870e-01
12519,2.992202206087035687432e-01,2.992142876767972525798e-01,2.614592493167201383371e-09,7.802786347028963077689e-11,7.802811071365548752306e-11,2.992202206087021837291e-01,4.628744883698302610182e-15,0,nan,9.899562666713674546686e-01
12521,2.992083527187054392549e-01,2.992024209630394504522e-01,2.613655307264567755386e-09,7.799683377491828372654e-11,7.799708101828414047270e-11,2.992083527187040538613e-01,4.630196728847450109310e-15,0,nan,9.899578579098171506978e-01
12551,2.990306162841964709997e-01,2.990247021218933598519e-01,2.599655553750757420713e-09,7.753345418932961027778e-11,7.753370143269546702395e-11,2.990306162841950187651e-01,4.856474624509762629515e-15,0,nan,9.899816661077413369068e-01
12581,2.988534064992673933148e-01,2.988475098366228377422e-01,2.585763859100218026041e-09,7.707391958755639106038e-11,7.707416683092224780655e-11,2.988534064992657143735e-01,5.617942568797699368889e-15,0,nan,9.900053616488343173965e-01
12583,2.988416111701615585083e-01,2.988357156708468242989e-01,2.584841561486666379536e-09,7.704341965255635914458e-11,7.704366689592221589074e-11,2.988416111701598853675e-01,5.598754423884252958241e-15,0,nan,9.900069373655759200677e-01
12615,2.986532018665165599813e-01,2.986473249244479544195e-01,2.570149196350111182819e-09,7.655771021592249912512e-11,7.655795745928835587129e-11,2.986532018665148617413e-01,5.686328029497270059003e-15,0,nan,9.900320814125353066984e-01
12641,2.985005556904468115853e-01,2.984946937488758278434e-01,2.558300307424863925693e-09,7.616622217403632086235e-11,7.616646941740217760852e-11,2.985005556904450574275e-01,5.876564604247267733706e-15,0,nan,9.900524179433480437013e-01
12648,2.984595252334873438649e-01,2.984536673187416222497e-01,2.555123704266646027858e-09,7.606130050593807481373e-11,7.606154774930393155990e-11,2.984595252334855716551e-01,5.937856279520948920573e-15,0,nan,9.900578789886733341048e-01
12680,2.982723158168398280843e-01,2.982664762471990416159e-01,2.540674402337162287334e-09,7.558422642346555359717e-11,7.558447366683141034334e-11,2.982723158168379301071e-01,6.363236269182673496588e-15,0,nan,9.900827675775891682092e-01
12701,2.981497781304288108295e-01,2.981439505436512260594e-01,2.531256108150665878710e-09,7.527342047380584609091e-11,7.527366771717170283708e-11,2.981497781304267671355e-01,6.854588331059706254250e-15,0,nan,9.900990330844787468134e-01
12712,2.980856920727021908135e-01,2.980798707450125206719e-01,2.526342831777327104595e-09,7.511133110783710045626e-11,7.511157835120295720243e-11,2.980856920727000798177e-01,7.081842222145472562405e-15,0,nan,9.901075318300369169314e-01
12745,2.978938462671360531964e-01,2.978880436443033241645e-01,2.511685383088083048838e-09,7.462798482745678083845e-11,7.462823207082263758461e-11,2.978938462671339364000e-01,7.105874619721008262217e-15,0,nan,9.901329407232247739796e-01
12761,2.978010519943811718058e-01,2.977952584016720916082e-01,2.504622926951519024330e-09,7.439520166711547861634e-11,7.439544891048133536251e-11,2.978010519943791461366e-01,6.802088560122097067189e-15,0,nan,9.901452132459141071137e-01
12778,2.977026162337391701485e-01,2.976968322078572537492e-01,2.497150454287682862595e-09,7.414898188178714536918e-11,7.414922912515300211535e-11,2.977026162337372190724e-01,6.553775187398515562417e-15,0,nan,9.901582193844749699607e-01
12810,2.975177657602381398050e-01,2.975119996655600784763e-01,2.483171721984360497050e-09,7.368859475956929934549e-11,7.368884200293515609166e-11,2.975177657602359628625e-01,7.317016620895471702001e-15,0,nan,9.901826085976246544815e-01
12821,2.974543557877868393824e-01,2.974485958338669577827e-01,2.478392633161086457751e-09,7.353126092620624194673e-11,7.353150816957209869290e-11,2.974543557877846115367e-01,7.489706187617429131454e-15,0,nan,9.901909644867016842360e-01
12843,2.973277382608585095447e-01,2.973219905532026308137e-01,2.468874230360083063925e-09,7.321800114539339712363e-11,7.321824838875925386979e-11,2.973277382608560978996e-01,8.111066651481775276789e-15,0,nan,9.902076336521469895045e-01
12876,2.971383160814334845057e-01,2.971325866555287742443e-01,2.454695343887956602370e-09,7.275160427280768579835e-11,7.275185151617354254452e-11,2.971383160814311463695e-01,7.868847834598501552269e-15,0,nan,9.902325314103239548491e-01
12881,2.971096683399348514776e-01,2.971039416748634254262e-01,2.452557293875499336295e-09,7.268130117511594201494e-11,7.268154841848179876111e-11,2.971096683399324972139e-01,7.923887888076901853457e-15,0,nan,9.902362927538368538765e-01
12909,2.969494957599914108926e-01,2.969437845114351604003e-01,2.440633779217087230554e-09,7.228935614435469595849e-11,7.228960338772055270465e-11,2.969494957599891069087e-01,7.758840676740961627181e-15,0,nan,9.902573028408089322503e-01
12941,2.967669687975716952266e-01,2.967612750766422391457e-01,2.427109168253446861495e-09,7.184503285778331519928e-11,7.184528010114917194545e-11,2.967669687975694806353e-01,7.462391675501821699006e-15,0,nan,9.902812038848708832244e-01
12942,2.967612738630876489943e-01,2.967555806883361846360e-01,2.426688270106674450072e-09,7.183120943180146918606e-11,7.183145667516732593223e-11,2.967612738630854335626e-01,7.465366303908929214688e-15,0,nan,9.902819489024366319055e-01
12975,2.965736469854987067407e-01,2.965679717818581195843e-01,2.412857567155176941848e-09,7.137711746514178661563e-11,7.137736470850764336179e-11,2.965736469854964086387e-01,7.748840981703857723825e-15,0,nan,9.903064705443722418846e-01
13002,2.964205743013232918770e-01,2.964149137255228105836e-01,2.401626068553180198578e-09,7.100857142361187180352e-11,7.100881866697772854969e-11,2.964205743013209484553e-01,7.905732205627260861953e-15,0,nan,9.903264418191983599945e-01
13009,2.963809532159658588490e-01,2.963752964214945717636e-01,2.398726526999911031892e-09,7.091345743332020386369e-11,7.091370467668606060986e-11,2.963809532159635776335e-01,7.696903448973911622477e-15,0,nan,9.903316061266894934547e-01
13042,2.961945240477483198838e-01,2.961888850184650201491e-01,2.385125140125414192692e-09,7.046745692685940478598e-11,7.046770417022526153215e-11,2.961945240477459331482e-01,8.058000279135952496037e-15,0,nan,9.903558780393769606413e-01
13062,2.960818215315484391859e-01,2.960761932202404800307e-01,2.376936031930993363758e-09,7.019906288113952606579e-11,7.019931012450538281195e-11,2.960818215315461433335e-01,7.754114381189956001964e-15,0,nan,9.903705290494880361576e-01
13075,2.960086797492391119668e-01,2.960030583849700969168e-01,2.371634873475973013057e-09,7.002537365205459379565e-11,7.002562089542045054182e-11,2.960086797492368977007e-01,7.480409354019471191174e-15,0,nan,9.903800283507183892088e-01
13109,2.958178120481849138201e-01,2.958122087803202737710e-01,2.357850782094693928172e-09,6.957394438885895218790e-11,6.957419163222480893407e-11,2.958178120481828745985e-01,6.893505303146560062968e-15,0,nan,9.904047842679338542493e-01
13122,2.957449956212329644778e-01,2.957393992448931752115e-01,2.352610966139878133065e-09,6.940241560756869180787e-11,6.940266285093454855404e-11,2.957449956212308563009e-01,7.128360396635221717086e-15,0,nan,9.904142161156051726531e-01
13142,2.956331451060323911584e-01,2.956275593022935077592e-01,2.344582496804707038229e-09,6.913967918498222647150e-11,6.913992642834808321767e-11,2.956331451060302548193e-01,7.226317823576722948495e-15,0,nan,9.904286904856652455132e-01
13176,2.954434835291166461246e-01,2.954379156165065634099e-01,2.331024648947286911072e-09,6.869621315619688546534e-11,6.869646039956274221151e-11,2.954434835291145899352e-01,6.959670917622832572216e-15,0,nan,9.904531968184820937980e-01
13182,2.954100769312991148219e-01,2.954045121652424943370e-01,2.328643848087497936554e-09,6.861836807174325306619e-11,6.861861531510910981236e-11,2.954100769312970726729e-01,6.912929386833375903994e-15,0,nan,9.904575084400698284847e-01
13210,2.952544287800982769632e-01,2.952488786557317945736e-01,2.317579755140462728524e-09,6.825671912452709097450e-11,6.825696636789294772067e-11,2.952544287800963128767e-01,6.652182843390827143520e-15,0,nan,9.904775779374078772672e-01
13242,2.950770461104967323784e-01,2.950715126347850936206e-01,2.305027820871959345221e-09,6.784666521325942768522e-11,6.784691245662528443139e-11,2.950770461104947664217e-01,6.662519908707095676460e-15,0,nan,9.905004113478456217036e-01
13244,2.950659773730627821742e-01,2.950604449349071844999e-01,2.304246587927316794543e-09,6.782115146606674094587e-11,6.782139870943259769204e-11,2.950659773730608256500e-01,6.630802211870522151446e-15,0,nan,9.905018347994602163453e-01
13278,2.948781258509465819095e-01,2.948726109978123677280e-01,2.291023936285984958567e-09,6.738946519578938086818e-11,6.738971243915523761435e-11,2.948781258509447326672e-01,6.271208910830996060164e-15,0,nan,9.905259683519182009452e-01
13302,2.947458840899120913193e-01,2.947403815892636891327e-01,2.281756189121149766161e-09,6.708705825410741839312e-11,6.708730549747327513929e-11,2.947458840899102967478e-01,6.088537729505951998654e-15,0,nan,9.905429300685380342596e-01
13312,2.946908707852261555260e-01,2.946853734167579341729e-01,2.277910605368395421528e-09,6.696161595700346923583e-11,6.696186320036932598200e-11,2.946908707852243715797e-01,6.053619000324644670389e-15,0,nan,9.905499795324661116034e-01
13346,2.945042087756102322516e-01,2.944987287922777863258e-01,2.264905416243737590017e-09,6.653756001100548770587e-11,6.653780725437134445204e-11,2.945042087756084882310e-01,5.921886538927840477483e-15,0,nan,9.905738692692985934338e-01
13362,2.944165720776053540853e-01,2.944111002413066779937e-01,2.258822414483002658101e-09,6.633930451661082394350e-11,6.633955175997668068966e-11,2.944165720776036573360e-01,5.763090314217317276939e-15,0,nan,9.905850697385265603008e-01
13380,2.943181364497367002997e-01,2.943126737528261038790e-01,2.252007205646675395098e-09,6.611725422693058969339e-11,6.611750147029644643956e-11,2.943181364497349886968e-01,5.815485533086980381888e-15,0,nan,9.905976384812455393580e-01
13414,2.941326504628734572755e-01,2.941272049544784161768e-01,2.239214825730175744178e-09,6.570065607179493369766e-11,6.570090331516079044382e-11,2.941326504628717047711e-01,5.958210993739328453076e-15,0,nan,9.906212880778927619158e-01
13422,2.940890915533727056896e-01,2.940836500751923821007e-01,2.236220111261124709178e-09,6.560316724742542547515e-11,6.560341449079128222132e-11,2.940890915533709946560e-01,5.818079308791642626585e-15,0,nan,9.906268354030203626540e-01
13449,2.939423179673724684235e-01,2.939368900516121652089e-01,2.226155550185968245526e-09,6.527563359562540540126e-11,6.527588083899126214743e-11,2.939423179673707078419e-01,5.989548255471065228250e-15,0,nan,9.906455092564454202489e-01
13482,2.937634242636307790875e-01,2.937580128417352498538e-01,2.213943042190530966224e-09,6.487841544737218459439e-11,6.487866269073804134056e-11,2.937634242636289274870e-01,6.303032703312590477225e-15,0,nan,9.906682320180755566799e-01
13483,2.937580117347637354008e-01,2.937526008112737452294e-01,2.213574478262802010909e-09,6.486643141948310811505e-11,6.486667866284896486122e-11,2.937580117347618685131e-01,6.355189122427845722913e-15,0,nan,9.906689188628410359960e-01
13518,2.935688867469490315187e-01,2.935634932157429322075e-01,2.200730372599720876133e-09,6.444893539441940665972e-11,6.444918263778526340588e-11,2.935688867469472435338e-01,6.090512272989536587567e-15,0,nan,9.906928948723881575957e-01
13542,2.934395522164190417413e-01,2.934341705532904076570e-01,2.191985114348375404830e-09,6.416482370688411072281e-11,6.416507095024996746898e-11,2.934395522164173107855e-01,5.898849900611921375355e-15,0,nan,9.907092644525430489189e-01
13552,2.933857468303439075541e-01,2.933803700983829698679e-01,2.188356067345924204269e-09,6.404696123186603669684e-11,6.404720847523189344301e-11,2.933857468303420756319e-01,6.244073614794549429868e-15,0,nan,9.907160681222942667247e-01
13587,2.931978156305605209830e-01,2.931924560938117818587e-01,2.175722518903962790560e-09,6.363682115962890330315e-11,6.363706840299476004932e-11,2.931978156305588398463e-01,5.733797095268989618517e-15,0,nan,9.907398026656670909180e-01
13602,2.931174576765188666272e-01,2.931121054788746183029e-01,2.170340375194876732719e-09,6.346217204686229687586e-11,6.346241929022815362203e-11,2.931174576765171923209e-01,5.712066156642254852647e-15,0,nan,9.907499374900152899087e-01
13622,2.930104848025459340910e-01,2.930051423622766493260e-01,2.163194050535559875932e-09,6.323034869764799526960e-11,6.323059594101385201577e-11,2.930104848025443421298e-01,5.433120101444760934087e-15,0,nan,9.907634161179122405240e-01
13657,2.928237509027357132751e-01,2.928184254610298742350e-01,2.150769522225588773046e-09,6.282750178576905254958e-11,6.282774902913490929574e-11,2.928237509027340544458e-01,5.664941176352281765645e-15,0,nan,9.907869094031444483044e-01
13662,2.927971231606824598082e-01,2.927918001393969293922e-01,2.149003008739507155449e-09,6.277024576473259345857e-11,6.277049300809845020474e-11,2.927971231606808158595e-01,5.614633884853077201368e-15,0,nan,9.907902558306490649635e-01
13692,2.926376105160223284329e-01,2.926323019757719468004e-01,2.138447809198157609315e-09,6.242823895187274857877e-11,6.242848619523860532493e-11,2.926376105160207508646e-01,5.390859938656680641057e-15,0,nan,9.908102834360843358809e-01
13722,2.924785314329723107107e-01,2.924732373029998444558e-01,2.127967331828207161750e-09,6.208883528551902401747e-11,6.208908252888488076364e-11,2.924785314329706226080e-01,5.771715189792673310685e-15,0,nan,9.908302240929913849580e-01
13727,2.924520602554494530523e-01,2.924467685203458455767e-01,2.126227801674772755662e-09,6.203251930218557775331e-11,6.203276654555143449948e-11,2.924520602554477580648e-01,5.795778853035586901442e-15,0,nan,9.908335391222127536549e-01
13762,2.922670967619079851474e-01,2.922618217364331139052e-01,2.114108404636793147877e-09,6.164030251176951936256e-11,6.164054975513537610873e-11,2.922670967619062795890e-01,5.835615628420774511586e-15,0,nan,9.908566773578434737986e-01
13782,2.921616655002058360324e-01,2.921563999805059652637e-01,2.107227790547161923857e-09,6.141773601774446889655e-11,6.141798326111032564271e-11,2.921616655002042981458e-01,5.263820525287183426185e-15,0,nan,9.908698468157295508301e-01
13797,2.920827167038381744213e-01,2.920774582932562646320e-01,2.102088537592388385686e-09,6.125154881519609115095e-11,6.125179605856194789712e-11,2.920827167038367308874e-01,4.942209158391297633722e-15,0,nan,9.908796990302652370566e-01
13833,2.918936738422008292382e-01,2.918884324232035032409e-01,2.089827959154089674391e-09,6.085525949853545623591e-11,6.085550674190131298208e-11,2.918936738421995670100e-01,4.324273810366978154176e-15,0,nan,9.909032577834593529323e-01
13842,2.918465086075043291025e-01,2.918412714209684954980e-01,2.086778956739073378636e-09,6.075674821398615254254e-11,6.075699545735200928870e-11,2.918465086075030057795e-01,4.534311436313552225927e-15,0,nan,9.909091284594336871078e-01
13868,2.917104672027703293757e-01,2.917052422088561858260e-01,2.078006735457814239776e-09,6.047341104300700488856e-11,6.047365828637286163473e-11,2.917104672027690197950e-01,4.489316792943992313220e-15,0,nan,9.909260456880768340861e-01
13902,2.915330442339413297148e-01,2.915278351073211648981e-01,2.066615524627834182380e-09,6.010567683591189693847e-11,6.010592407927775368464e-11,2.915330442339400346353e-01,4.442307726854803543138e-15,0,nan,9.909480734082213671064e-01
13904,2.915226243796242289186e-01,2.915174161836731059338e-01,2.065948264601933342161e-09,6.008414300362502796499e-11,6.008439024699088471116e-11,2.915226243796229633565e-01,4.341213974665625521326e-15,0,nan,9.909493658250551110199e-01
13939,2.913405777848323552348e-01,2.913353858272709207000e-01,2.054321413059673403059e-09,5.970904288738070497176e-11,5.970929013074656171793e-11,2.913405777848309665616e-01,4.766494451724978114104e-15,0,nan,9.909719235035647290116e-01
13962,2.912212560882886380753e-01,2.912160747521260750759e-01,2.046732307547856225916e-09,5.946433142363650813306e-11,5.946457866700236487923e-11,2.912212560882871778718e-01,5.014069046734690842371e-15,0,nan,9.909866859713763725254e-01
13975,2.911539213573315909578e-01,2.911487460072824662305e-01,2.042460715069033555924e-09,5.932663698866274823304e-11,5.932688423202860497921e-11,2.911539213573300921567e-01,5.147796314254338337581e-15,0,nan,9.909950086303777280240e-01
14011,2.909678613414303782747e-01,2.909627025035168568223e-01,2.030698676750902948734e-09,5.894765109047237792495e-11,5.894789833383823467111e-11,2.909678613414287164096e-01,5.711507388906118947072e-15,0,nan,9.910179759517007444893e-01
14022,2.909111281048578079300e-01,2.909059742934164138894e-01,2.027124234774348628509e-09,5.883252596924312465399e-11,5.883277321260898140015e-11,2.909111281048562391979e-01,5.392478911304628082181e-15,0,nan,9.910249703849377824437e-01
14047,2.907823943156366830465e-01,2.907772518952712048623e-01,2.019034227660561626830e-09,5.857204596768656073871e-11,5.857229321105241748487e-11,2.907823943156352469936e-01,4.938582632869347692863e-15,0,nan,9.910408263667392762299e-01
14082,2.906026444394346208711e-01,2.905975178906329281503e-01,2.007786348451102540388e-09,5.821007879431973133582e-11,5.821032603768558808199e-11,2.906026444394331462477e-01,5.074363234519267413770e-15,0,nan,9.910629308132615193508e-01
14083,2.905975168867397373518e-01,2.905923907901155067712e-01,2.007466311663760160824e-09,5.819978294364766004413e-11,5.820003018701351678714e-11,2.905975168867382670652e-01,5.059529007196037349835e-15,0,nan,9.910635607656062107227e-01
14119,2.904132256895031738431e-01,2.904081158235854998040e-01,1.995993886709399145150e-09,5.783082388111922290381e-11,5.783107112448507964682e-11,2.904132256895016382875e-01,5.287484870034725345449e-15,0,nan,9.910861800293701690239e-01
14142,2.902957894653036552413e-01,2.902906899206494917287e-01,1.988713800612247414461e-09,5.759681243136611271171e-11,5.759705967473196945473e-11,2.902957894653022246094e-01,4.928186779022960497306e-15,0,nan,9.911005713505405170360e-01
14155,2.902295173863651545076e-01,2.902244236588834014334e-01,1.984615924606622759349e-09,5.746513117341924561655e-11,5.746537841678510235956e-11,2.902295173863636539447e-01,5.170262919111182619538e-15,0,nan,9.911086850302026378585e-01
14191,2.900463886671416080532e-01,2.900413109865809802024e-01,1.973331410805893571851e-09,5.710266773571945840819e-11,5.710291497908531515120e-11,2.900463886671401786410e-01,4.928219071347566976725e-15,0,nan,9.911310766314934234903e-01
14202,2.899905477693596744793e-01,2.899854749738862147446e-01,1.969901850294770956139e-09,5.699255350893141009588e-11,5.699280075229726683889e-11,2.899905477693582639322e-01,4.864113803893735601463e-15,0,nan,9.911378960222536502688e-01
14228,2.898587735432566758753e-01,2.898537122607879323866e-01,1.961829763536850217571e-09,5.673346247937231361504e-11,5.673370972273817035806e-11,2.898587735432553118677e-01,4.705766299484295589100e-15,0,nan,9.911539729522744854740e-01
14262,2.896869041483053908159e-01,2.896818578505085395314e-01,1.951345860738713470184e-09,5.639713264035344439182e-11,5.639737988371930113484e-11,2.896869041483040766816e-01,4.536395430366440904273e-15,0,nan,9.911749087866078615451e-01
14264,2.896768100410360147201e-01,2.896717646222035091874e-01,1.950731682745384492224e-09,5.637743554627110517311e-11,5.637768278963696191612e-11,2.896768100410347179330e-01,4.476668716670488320633e-15,0,nan,9.911761372192995050013e-01
14301,2.894903856498584615586e-01,2.894853564422961711422e-01,1.939419574057696757565e-09,5.601476992479056776772e-11,5.601501716815642451073e-11,2.894903856498570893382e-01,4.740124534795430783152e-15,0,nan,9.911988016695640253705e-01
14322,2.893848436049327177422e-01,2.893798235567099919052e-01,1.933041296672013911745e-09,5.581038431597107506932e-11,5.581063155933693181233e-11,2.893848436049313219945e-01,4.823154002684021727154e-15,0,nan,9.912116135359522121461e-01
14337,2.893095740868192322637e-01,2.893045605626168859104e-01,1.928503918860053999345e-09,5.566503328490473604721e-11,5.566528052827059279023e-11,2.893095740868179787362e-01,4.332823933428698328643e-15,0,nan,9.912207420459090782805e-01
14374,2.891243268940438260195e-01,2.891193293973489120141e-01,1.917377284859475993660e-09,5.530875911817967702215e-11,5.530900636154553376516e-11,2.891243268940424902282e-01,4.620127614167530616680e-15,0,nan,9.912431781291041737059e-01
14382,2.890843513444837364901e-01,2.890793573010740913354e-01,1.914983721676967832996e-09,5.523214679868415024200e-11,5.523239404205000698501e-11,2.890843513444824320864e-01,4.512190395816133482160e-15,0,nan,9.912480140981095034212e-01
14411,2.889396712658259813722e-01,2.889346897046457529612e-01,1.906343140993427433783e-09,5.495566917815898798188e-11,5.495591642152484472489e-11,2.889396712658246869974e-01,4.479740556051902742725e-15,0,nan,9.912654997799927780104e-01
14442,2.887854127710929308392e-01,2.887804444910184176187e-01,1.897168795635818435283e-09,5.466226202275061849542e-11,5.466250926611647523843e-11,2.887854127710915445512e-01,4.800408682321957321042e-15,0,nan,9.912841142377517389232e-01
14448,2.887556038104502342811e-01,2.887506380935526140163e-01,1.895400484442076175109e-09,5.460572696753383825157e-11,5.460597421089969499458e-11,2.887556038104487687922e-01,5.075187986503466569097e-15,0,nan,9.912877078715660652273e-01
14485,2.885721211642183203772e-01,2.885671712011238509987e-01,1.884548325782759344718e-09,5.425889649898628576215e-11,5.425914374235214250517e-11,2.885721211642167674744e-01,5.381333322796219936514e-15,0,nan,9.913098032679349075140e-01
14503,2.884830697895160445121e-01,2.884781274579419907411e-01,1.879301326207369502012e-09,5.409128264611746284306e-11,5.409152988948331958608e-11,2.884830697895145470663e-01,5.190758097592810275793e-15,0,nan,9.913205118882735700117e-01
14522,2.883892199911481935004e-01,2.883842856921218222865e-01,1.873785688777490745280e-09,5.391514228679033048403e-11,5.391538953015618722704e-11,2.883892199911466532015e-01,5.341041948250111805325e-15,0,nan,9.913317868244733390066e-01
14559,2.882068969826760973518e-01,2.882019782587192380241e-01,1.863111610164338433902e-09,5.357442933857039158624e-11,5.357467658193624832925e-11,2.882068969826744484158e-01,5.721361967191289346562e-15,0,nan,9.913536593879275043138e-01
14563,2.881872208795461798303e-01,2.881823038340805553936e-01,1.861962920041710632603e-09,5.353777621423352831858e-11,5.353802345759938506159e-11,2.881872208795444921612e-01,5.856155233185521278285e-15,0,nan,9.913560173765082389257e-01
14596,2.880251488573619678135e-01,2.880202456202045624423e-01,1.852525139452570210628e-09,5.323672314721450021833e-11,5.323697039058035696134e-11,2.880251488573602867852e-01,5.836394391438936846022e-15,0,nan,9.913754217965017522473e-01
14623,2.878928827958556202482e-01,2.878879908045816060636e-01,1.844854628837687907090e-09,5.299216695641453398241e-11,5.299241419978039072542e-11,2.878928827958538824890e-01,6.036131304058736586812e-15,0,nan,9.913912334291873333257e-01
14634,2.878390836016801457298e-01,2.878341961787604930123e-01,1.841742754486632474476e-09,5.289298377450128485702e-11,5.289323101786714160003e-11,2.878390836016784507423e-01,5.888663364078781153883e-15,0,nan,9.913976585888889875775e-01
14671,2.876584908230333526014e-01,2.876536187101906283381e-01,1.831331002875014652946e-09,5.256126845259702219141e-11,5.256151569596287893442e-11,2.876584908230318269392e-01,5.303727304214637743179e-15,0,nan,9.914192002475533738236e-01
14683,2.876000417071274961600e-01,2.875951745411883253567e-01,1.827972475047098318457e-09,5.245431059528651093205e-11,5.245455783865236767506e-11,2.876000417071260385044e-01,5.068342835229913077295e-15,0,nan,9.914261635699714022641e-01
14709,2.874736053575357996870e-01,2.874687488789283706936e-01,1.820726119717263713985e-09,5.222361156365073336204e-11,5.222385880701659010505e-11,2.874736053575343210792e-01,5.143455921605243683276e-15,0,nan,9.914412120480396524891e-01
14743,2.873086839642052248145e-01,2.873038413977514471398e-01,1.811312565706685836458e-09,5.192406606207283813014e-11,5.192431330543869487316e-11,2.873086839642039770062e-01,4.343092812568911085662e-15,0,nan,9.914608112655660463863e-01
14747,2.872893125249140200417e-01,2.872844715904684376184e-01,1.810209713310982220170e-09,5.188898367294539011621e-11,5.188923091631124685923e-11,2.872893125249127770039e-01,4.326780484209062654187e-15,0,nan,9.914631111533038476105e-01
14784,2.871104356997692952369e-01,2.871056098145917667708e-01,1.800054152214417240513e-09,5.156603906857746430903e-11,5.156628631194332105205e-11,2.871104356997681205039e-01,4.091572119365471068072e-15,0,nan,9.914843265025672785508e-01
14803,2.870187960969669549449e-01,2.870139779071050889492e-01,1.794871090305376363398e-09,5.140129541260201968573e-11,5.140154265596787642874e-11,2.870187960969658250165e-01,3.936774923717358061635e-15,0,nan,9.914951799268354117219e-01
14822,2.869273025556240419576e-01,2.869224920390183175556e-01,1.789709557828073722759e-09,5.123728767122092523009e-11,5.123753491458678197311e-11,2.869273025556228557320e-01,4.134237440462579571165e-15,0,nan,9.915060057071154535325e-01
14860,2.867447519849926629298e-01,2.867399567490849787710e-01,1.779450614764692441630e-09,5.091146307694561174241e-11,5.091171032031146848542e-11,2.867447519849914993099e-01,4.058034100240386060699e-15,0,nan,9.915275747569399498777e-01
14863,2.867303648112673464254e-01,2.867255707780094198256e-01,1.778644318713693987729e-09,5.088586374584469772084e-11,5.088611098921055446385e-11,2.867303648112661745655e-01,4.086975297863231018210e-15,0,nan,9.915292729099361959308e-01
14898,2.865627806604718608163e-01,2.865580006181124295139e-01,1.769276397996136811512e-09,5.058853186925677395718e-11,5.058877911262263070019e-11,2.865627806604707656908e-01,3.821590182958328701790e-15,0,nan,9.915490344891915961713e-01
14923,2.864433769859429101956e-01,2.864386068921571659729e-01,1.762628599173229501181e-09,5.037763912489019580767e-11,5.037788636825605255068e-11,2.864433769859417283339e-01,4.125987116923776854075e-15,0,nan,9.915630935173995693147e-01
14936,2.863813852820403238475e-01,2.863766203467953963546e-01,1.759185994803864234013e-09,5.026846109679416559872e-11,5.026870834016002234173e-11,2.863813852820391716116e-01,4.023431403106750731185e-15,0,nan,9.915703857325647125015e-01
14975,2.861958117883193208897e-01,2.861910622686122396274e-01,1.748916261116200505049e-09,4.994290766583405263439e-11,4.994315490919990937741e-11,2.861958117883182827119e-01,3.627508675882972168731e-15,0,nan,9.915921869022763730285e-01
14983,2.861578196698805753861e-01,2.861530733012431215734e-01,1.746820356344229209277e-09,4.987649250028233705716e-11,4.987673974364819380017e-11,2.861578196698796338921e-01,3.290121732889340937413e-15,0,nan,9.915966449992056538638e-01
15013,2.860155734513906145011e-01,2.860108388658204048305e-01,1.738992941830827483610e-09,4.962853387984074162663e-11,4.962878112320659836965e-11,2.860155734513897213625e-01,3.122692355040734733377e-15,0,nan,9.916133208195016776371e-01
15043,2.858736800791478183115e-01,2.858689572240954435145e-01,1.731216089409418337441e-09,4.938229763563484122367e-11,4.938254487900069796668e-11,2.858736800791469507871e-01,3.034642322000730134965e-15,0,nan,9.916299305538476395547e-01
15052,2.858311806371646168756e-01,2.858264612910710322780e-01,1.728892829448630978330e-09,4.930876032625154204652e-11,4.930900756961739878953e-11,2.858311806371638271428e-01,2.762934612934808013664e-15,0,nan,9.916349006460630657422e-01
15090,2.856520861246539810807e-01,2.856473815425660256473e-01,1.719132994444657092117e-09,4.899995381346439168631e-11,4.900020105683024842932e-11,2.856520861246532729883e-01,2.478863180930121186167e-15,0,nan,9.916558205372982994614e-01
15103,2.855909455941804675483e-01,2.855862460438641226013e-01,1.715812370232055415495e-09,4.889493103544571218722e-11,4.889517827881156893023e-11,2.855909455941797380700e-01,2.554276800284616869318e-15,0,nan,9.916629533293036877347e-01
15129,2.854688605369665732603e-01,2.854641710211838767641e-01,1.709198858315046652439e-09,4.868582886872512356001e-11,4.868607611209098030302e-11,2.854688605369658405565e-01,2.566668136018376166887e-15,0,nan,9.916771823733706503674e-01
15163,2.853096037570312382137e-01,2.853049273052709056131e-01,1.700605841566767639554e-09,4.841427187504490587711e-11,4.841451911841076262012e-11,2.853096037570302945512e-01,3.307503334800794272516e-15,0,nan,9.916957164240743715462e-01
15168,2.852862210798499109643e-01,2.852815465437451014630e-01,1.699347428246034988616e-09,4.837451598715344359760e-11,4.837476323051930034061e-11,2.852862210798489191904e-01,3.476417239946288964817e-15,0,nan,9.916984350562244944537e-01
15206,2.851088252549656698598e-01,2.851041652318048180703e-01,1.689827294623351824658e-09,4.807385952848325129036e-11,4.807410677184910803337e-11,2.851088252549647488029e-01,3.230544862148946441944e-15,0,nan,9.917190386031328591925e-01
15223,2.850296422686720565487e-01,2.850249887119121749990e-01,1.685593215321077066394e-09,4.794020193259483633841e-11,4.794044917596069308143e-11,2.850296422686711246498e-01,3.269480552577714641819e-15,0,nan,9.917282228880946865195e-01
15245,2.849273331720207358408e-01,2.849226879596039041509e-01,1.680136530358585437492e-09,4.776800430780632760647e-11,4.776825155117218434948e-11,2.849273331720197257168e-01,3.545198868093810454608e-15,0,nan,9.917400782195664288949e-01
15283,2.847510489863553928558e-01,2.847464181236214475490e-01,1.670771270866414381663e-09,4.747260552308682075485e-11,4.747285276645267749786e-11,2.847510489863542443333e-01,4.033426638660938309547e-15,0,nan,9.917604757237511118998e-01
15284,2.847464172882357980043e-01,2.847417868020474251978e-01,1.670525835899244566804e-09,4.746486644662739807228e-11,4.746511368999325481529e-11,2.847464172882346466629e-01,4.043392022211902407284e-15,0,nan,9.917610111391140652088e-01
15324,2.845614576448984300860e-01,2.845568421754680610292e-01,1.660750985110357986878e-09,4.715674615187917278249e-11,4.715699339524502952550e-11,2.845614576448973655079e-01,3.741118428244761852361e-15,0,nan,9.917823708122801676422e-01
15343,2.844738119210254989611e-01,2.844692035538812224793e-01,1.656136853396556442086e-09,4.701136943425450648821e-11,4.701161667762036323122e-11,2.844738119210244792960e-01,3.584389829357592451398e-15,0,nan,9.917924778867341723205e-01
15363,2.843816988971056836100e-01,2.843770979848270763490e-01,1.651299850908923644752e-09,4.685901825671741671131e-11,4.685926550008327345433e-11,2.843816988971046636739e-01,3.586503958120247005215e-15,0,nan,9.918030900736168256745e-01
15402,2.842025064933121347721e-01,2.841979200557493423496e-01,1.641926210484835055943e-09,4.656391535323451754576e-11,4.656416259660037428877e-11,2.842025064933113269060e-01,2.842572198751085003356e-15,0,nan,9.918237050616970504812e-01
15403,2.841979192347862670509e-01,2.841933331672920615141e-01,1.641686872332455485007e-09,4.655638286435457130775e-11,4.655663010772042805077e-11,2.841979192347854471501e-01,2.884964077483280268765e-15,0,nan,9.918242322870068472919e-01
15442,2.840193043688924445789e-01,2.840147326922630721668e-01,1.632391851831893051369e-09,4.626394143063978622848e-11,4.626418867400564297149e-11,2.840193043688916436245e-01,2.820070124118627152891e-15,0,nan,9.918447411434213863775e-01
15463,2.839233592384176607659e-01,2.839187952770895750909e-01,1.627418299771559241477e-09,4.610753736174227565817e-11,4.610778460510813240118e-11,2.839233592384169500985e-01,2.503025538005037141379e-15,0,nan,9.918557417896530805073e-01
15481,2.838412493845721695784e-01,2.838366920177267660463e-01,1.623172657559941623232e-09,4.597406528916865174259e-11,4.597431253253450848560e-11,2.838412493845714663378e-01,2.477584338615991897067e-15,0,nan,9.918651473082961362920e-01
15521,2.836592071862309993868e-01,2.836546644125506055900e-01,1.613794995975480549945e-09,4.567939099395842454121e-11,4.567963823732428128422e-11,2.836592071862303612254e-01,2.249746817863721755758e-15,0,nan,9.918859708388663582184e-01
15523,2.836501203889432165539e-01,2.836455783427129229146e-01,1.613328168980462510619e-09,4.566472676618941776909e-11,4.566497400955527451211e-11,2.836501203889425421531e-01,2.377580010949947357402e-15,0,nan,9.918870092157371790367e-01
15561,2.834777472629566030804e-01,2.834732189985439410052e-01,1.604495391277371165784e-09,4.538735416944893426816e-11,4.538760141281479101117e-11,2.834777472629559854375e-01,2.178805492050668065955e-15,0,nan,9.919066879744963099444e-01
15583,2.833781912872466168807e-01,2.833736709674220533017e-01,1.599413572929438055768e-09,4.522784715188669991995e-11,4.522809439525255666296e-11,2.833781912872460681660e-01,1.936333621872508793481e-15,0,nan,9.919180373431469344191e-01
15601,2.832968662708816309781e-01,2.832923524325343667130e-01,1.595272995999585852306e-09,4.509792454172652687507e-11,4.509817178509238361808e-11,2.832968662708810017072e-01,2.221242152071299208528e-15,0,nan,9.919272995281910375136e-01
15641,2.831165608938058242394e-01,2.831120613990090184586e-01,1.586126974013016869556e-09,4.481107226051399829066e-11,4.481131950387985503368e-11,2.831165608938052988350e-01,1.855788199488444344299e-15,0,nan,9.919478063046869832317e-01
15643,2.831075606757365026311e-01,2.831030618959634592713e-01,1.585671662867575683083e-09,4.479679677207645324961e-11,4.479704401544230999262e-11,2.831075606757360044402e-01,1.759723043312517225662e-15,0,nan,9.919488289074328342290e-01
15681,2.829368278428979199823e-01,2.829323426098167004739e-01,1.577056500345420415714e-09,4.452676789218318399517e-11,4.452701513554904073818e-11,2.829368278428973948490e-01,1.856009082475957971294e-15,0,nan,9.919682091005743430315e-01
15703,2.828382174360569711880e-01,2.828337400122811762238e-01,1.572099646937146870337e-09,4.437147600526084557669e-11,4.437172324862670231970e-11,2.828382174360564651095e-01,1.789286022410796042330e-15,0,nan,9.919793866025941984237e-01
15721,2.827576638564003319587e-01,2.827531928038724551300e-01,1.568060761004593263637e-09,4.424498241289832093218e-11,4.424522965626417767519e-11,2.827576638563998108911e-01,1.842806157718012353258e-15,0,nan,9.919885087043758815201e-01
15761,2.825790656993389382556e-01,2.825746087468677392174e-01,1.559138952804876444862e-09,4.396568720189114279875e-11,4.396593444525699954176e-11,2.825790656993383532201e-01,2.070342651977095938646e-15,0,nan,9.920087058966662711961e-01
15763,2.825701505868443152991e-01,2.825656943372747420540e-01,1.558694788826110894480e-09,4.395178730293753819636e-11,4.395203454630339493937e-11,2.825701505868437684275e-01,1.935348000013241041037e-15,0,nan,9.920097130818709334839e-01
15801,2.824010301632357555768e-01,2.823965872309828206710e-01,1.550290283196750701274e-09,4.368885403486150675237e-11,4.368910127822736349538e-11,2.824010301632352412313e-01,1.821330149999162669814e-15,0,nan,9.920288014501561733578e-01
15823,2.823033492815281153554e-01,2.822989140266004559621e-01,1.545454406457445052204e-09,4.353763513881257113095e-11,4.353788238217842787396e-11,2.823033492815274861116e-01,2.228963409246555451424e-15,0,nan,9.920398109585129519891e-01
15842,2.822191243038480457095e-01,2.822146956601432332690e-01,1.541295482643841892662e-09,4.340762605367571270930e-11,4.340787329704156945232e-11,2.822191243038474135654e-01,2.239905173779378489413e-15,0,nan,9.920492947109299543534e-01
15883,2.820378028061754638323e-01,2.820333883685167131183e-01,1.532375870714246883360e-09,4.312892595944306489902e-11,4.312917320280892164203e-11,2.820378028061749323293e-01,1.884509823571316272209e-15,0,nan,9.920696828065215198684e-01
15923,2.818614637186818150383e-01,2.818570630617281413954e-01,1.523745486796972928833e-09,4.285943172714644983438e-11,4.285967897051230657740e-11,2.818614637186812594118e-01,1.971275182545229157415e-15,0,nan,9.920894730540670006171e-01
15943,2.817735005773785994521e-01,2.817691067817722494482e-01,1.519456604199494855317e-09,4.272556813626625511450e-11,4.272581537963211185752e-11,2.817735005773780712830e-01,1.874445564412727670737e-15,0,nan,9.920993311614086263982e-01
15964,2.816812868119064616756e-01,2.816769002000173438560e-01,1.514972019147866909801e-09,4.258564049107353903857e-11,4.258588773443939578158e-11,2.816812868119060582169e-01,1.432323524230346601217e-15,0,nan,9.921096557487192323403e-01
16004,2.815060580601871920159e-01,2.815016850732338093977e-01,1.506482685070846614994e-09,4.232088105626903890529e-11,4.232112829963489564830e-11,2.815060580601866676415e-01,1.862746344913478644714e-15,0,nan,9.921292471186180437462e-01
16005,2.815016843199924512220e-01,2.814973116726863233694e-01,1.506271332951255642604e-09,4.231429163026259270375e-11,4.231453887362844944677e-11,2.815016843199919295039e-01,1.853339125342394651221e-15,0,nan,9.921297356556601401267e-01
16046,2.813226529550250654133e-01,2.813182941924848301518e-01,1.497642640674936615006e-09,4.204535720355198202858e-11,4.204560444691783877159e-11,2.813226529550246433062e-01,1.500437331900185506790e-15,0,nan,9.921497135577479662381e-01
16064,2.812442333903150681884e-01,2.812398806984818810939e-01,1.493876976066041293867e-09,4.192804402098181184245e-11,4.192829126434766858546e-11,2.812442333903147525230e-01,1.122389101863182351652e-15,0,nan,9.921584523216915031912e-01
16087,2.811441894562056731388e-01,2.811398444992715406343e-01,1.489085165286560294628e-09,4.177880965947568494045e-11,4.177905690284154168346e-11,2.811441894562052794108e-01,1.400448715300385731088e-15,0,nan,9.921695902299366144573e-01
16124,2.809836218103821670056e-01,2.809792892447536827305e-01,1.481423062425179529498e-09,4.154029312504867036238e-11,4.154054036841452710539e-11,2.809836218103817451696e-01,1.501283090957053423487e-15,0,nan,9.921874414543113328497e-01
16128,2.809662905895589091188e-01,2.809619593597212916514e-01,1.480598140087341523204e-09,4.151462182985456852102e-11,4.151486907322042526403e-11,2.809662905895585414658e-01,1.308530485697694299757e-15,0,nan,9.921893664393357564128e-01
16170,2.807846348309473993865e-01,2.807803175822807251194e-01,1.471976372118689591499e-09,4.124640913919475034231e-11,4.124665638256060708532e-11,2.807846348309471596152e-01,8.539331598024554717629e-16,0,nan,9.922095216209026383842e-01
16184,2.807242132407868351329e-01,2.807199006344708869243e-01,1.469118562659510019474e-09,4.115754401463837718884e-11,4.115779125800423393186e-11,2.807242132407865562219e-01,9.935409762201905452649e-16,0,nan,9.922162169043591391443e-01
16211,2.806078692087536907707e-01,2.806035655302115960907e-01,1.463629660117906856872e-09,4.098691666498507365070e-11,4.098716390835093039371e-11,2.806078692087535366242e-01,5.493304386216336686835e-16,0,nan,9.922290967710945239796e-01
16244,2.804659977224584488376e-01,2.804617049105544435150e-01,1.456961141264455545341e-09,4.077971403954471700920e-11,4.077996128291057375222e-11,2.804659977224582490733e-01,7.122583553894316380949e-16,0,nan,9.922447810246828309839e-01
16253,2.804273676855768560046e-01,2.804230778287336023347e-01,1.455150071396960274326e-09,4.072345879117040294953e-11,4.072370603453625969254e-11,2.804273676855767103962e-01,5.192373089921221535996e-16,0,nan,9.922490475592948447705e-01
16294,2.802517223795579770496e-01,2.802474459384470262258e-01,1.446940654439054622518e-09,4.046855492250642259515e-11,4.046880216587227933817e-11,2.802517223795577413982e-01,8.408559997021926760844e-16,0,nan,9.922684246995006994018e-01
16304,2.802089654149784725412e-01,2.802046922345465818083e-01,1.444948507666418962693e-09,4.040672221267122935055e-11,4.040696945603708609356e-11,2.802089654149781914889e-01,1.003009692235677537201e-15,0,nan,9.922731361336992474652e-01
16336,2.800723619573650680081e-01,2.800680991810950426490e-01,1.438600194390475227658e-09,4.020974403617335432357e-11,4.020999127953921106658e-11,2.800723619573648936142e-01,6.226745053510177558798e-16,0,nan,9.922881741862846706101e-01
16364,2.799531065947383767778e-01,2.799488528847690060886e-01,1.433078415197477043792e-09,4.003848917062485988786e-11,4.003873641399071663087e-11,2.799531065947382156654e-01,5.754979638949793496179e-16,0,nan,9.923012845160127712156e-01
16378,2.798935740235392599651e-01,2.798893248337144812332e-01,1.430329000110667664375e-09,3.995324450032204166025e-11,3.995349174368789840326e-11,2.798935740235389281450e-01,1.185522304493073884224e-15,0,nan,9.923078229680592371735e-01
16420,2.797153552973266621429e-01,2.797111196161995994025e-01,1.422126321283566382201e-09,3.969902984293697744706e-11,3.969927708630283419007e-11,2.797153552973262957910e-01,1.309731150416945958603e-15,0,nan,9.923273718127332171141e-01
16424,2.796984116531343600442e-01,2.796941772545184501375e-01,1.421348660097216069832e-09,3.967493713538534722988e-11,3.967518437875120397290e-11,2.796984116531339686473e-01,1.399353617898464638318e-15,0,nan,9.923292284230776132896e-01
16462,2.795377025250619373864e-01,2.795334802755259917539e-01,1.413991417607734291615e-09,3.944707396162260761991e-11,3.944732120498846436292e-11,2.795377025250615415171e-01,1.416157157524319014064e-15,0,nan,9.923468214804421418823e-01
16484,2.794448710947931568960e-01,2.794406558502929849297e-01,1.409757080540630852448e-09,3.931598987701025759395e-11,3.931623712037611433696e-11,2.794448710947926537720e-01,1.800441053617440511716e-15,0,nan,9.923569700737293989038e-01
16504,2.793606124798759804406e-01,2.793564035854586569130e-01,1.405923558637625373186e-09,3.919735111751872913419e-11,3.919759836088458587720e-11,2.793606124798755703140e-01,1.468090197670577729439e-15,0,nan,9.923661727236259498509e-01
16544,2.791924755358348164691e-01,2.791882792900552412441e-01,1.398301555691627822670e-09,3.896157267735336345084e-11,3.896181992071922019385e-11,2.791924755358343895645e-01,1.529069164907970848086e-15,0,nan,9.923845116548228807891e-01
16546,2.791840819614082591649e-01,2.791798863462643942590e-01,1.397922023627779296251e-09,3.894983592933227207675e-11,3.895008317269812881976e-11,2.791840819614077832543e-01,1.704647844780413771596e-15,0,nan,9.923854262871332885154e-01
16589,2.790039246894345237315e-01,2.789997425918099294151e-01,1.389797944763134026958e-09,3.869868851467261583404e-11,3.869893575803847257705e-11,2.790039246894340398792e-01,1.734213327158591472500e-15,0,nan,9.924050378427991665710e-01
16604,2.789412157021670113366e-01,2.789370383015273846539e-01,1.386980004781171159943e-09,3.861161229475879837484e-11,3.861185953812465511785e-11,2.789412157021664263282e-01,2.097246137492626285013e-15,0,nan,9.924118553218098978783e-01
16631,2.788285168613128250925e-01,2.788243478913575712497e-01,1.381928470497425121915e-09,3.845556497709029195668e-11,3.845581222045614869969e-11,2.788285168613121613168e-01,2.380587475491599318333e-15,0,nan,9.924240959696583055613e-01
16664,2.786910824278101550533e-01,2.786869237205166771609e-01,1.375790386209324827408e-09,3.826603692970136464250e-11,3.826628417306722138551e-11,2.786910824278094863174e-01,2.399559735329115113594e-15,0,nan,9.924390031992581186660e-01
16674,2.786495024376849927172e-01,2.786453468313154213654e-01,1.373938135319404312843e-09,3.820886239380559632125e-11,3.820910963717145306426e-11,2.786495024376843323297e-01,2.369957733581836376319e-15,0,nan,9.924435089578946515170e-01
16717,2.784710612019429265551e-01,2.784669188822497809532e-01,1.366014362754644475164e-09,3.796436986577835638885e-11,3.796461710914421313186e-11,2.784710612019421797025e-01,2.681975869568133244415e-15,0,nan,9.924628226404911632980e-01
16724,2.784420666532562149698e-01,2.784379264892748451210e-01,1.364730696670661821324e-09,3.792477619134927112877e-11,3.792502343471512787179e-11,2.784420666532555089102e-01,2.535750320572537911411e-15,0,nan,9.924659573814393110931e-01
16759,2.782973199537955855121e-01,2.782931905381501036523e-01,1.358338429772922555909e-09,3.772767244504788425297e-11,3.772791968841374099598e-11,2.782973199537949279977e-01,2.362632912214173632187e-15,0,nan,9.924815920270254193127e-01
16784,2.781941594238567239117e-01,2.781900376548867015458e-01,1.353798970302182848552e-09,3.758776106501620858345e-11,3.758800830838206532646e-11,2.781941594238561014983e-01,2.237334397884709442541e-15,0,nan,9.924927199328522115667e-01
16802,2.781200020953871199225e-01,2.781158858162577351969e-01,1.350544115843044356313e-09,3.748747427012379345200e-11,3.748772151348965019502e-11,2.781200020953864970755e-01,2.239490286013276478040e-15,0,nan,9.925007116353053461251e-01
16844,2.779473518882416560594e-01,2.779432483676892440272e-01,1.342993277853169910117e-09,3.725492388047919191610e-11,3.725517112384504865911e-11,2.779473518882410155398e-01,2.304463539942875177939e-15,0,nan,9.925192928887638943729e-01
16845,2.779432476961926079539e-01,2.779391444785481168900e-01,1.342814239933344798854e-09,3.724941161079279115709e-11,3.724965885415864790011e-11,2.779432476961919710665e-01,2.291429874448514164732e-15,0,nan,9.925197341765344590794e-01
16889,2.777629626433371079486e-01,2.777588727139082558359e-01,1.334970577925381183478e-09,3.700799780019793141065e-11,3.700824504356378815366e-11,2.777629626433362490165e-01,3.092320365261394950348e-15,0,nan,9.925390993917755274038e-01
16904,2.777016352967668355589e-01,2.776975498797198405043e-01,1.332311725876303316693e-09,3.692619828113394422939e-11,3.692644552449980097240e-11,2.777016352967659842705e-01,3.065478674158962542582e-15,0,nan,9.925456782557103721596e-01
16932,2.775873384618827710568e-01,2.775832614440131296263e-01,1.327368961024411132150e-09,3.677418171944704951951e-11,3.677442896281290626253e-11,2.775873384618818727953e-01,3.235959914027523828099e-15,0,nan,9.925579277875438364014e-01
16964,2.774570009999902109321e-01,2.774529335431927812294e-01,1.321752455939421248718e-09,3.660151919396410884552e-11,3.660176643732996558854e-11,2.774570009999892748049e-01,3.373954369161269973746e-15,0,nan,9.925718780119916584783e-01
16975,2.774122681012232694009e-01,2.774082039217282136256e-01,1.319829709436825679386e-09,3.654242857081476335360e-11,3.654267581418062009661e-11,2.774122681012223970518e-01,3.144594411605233996070e-15,0,nan,9.925766613214677481017e-01
17019,2.772336963557768263477e-01,2.772296452380892395340e-01,1.312178987958285989286e-09,3.630739691839081468617e-11,3.630764416175667142918e-11,2.772336963557758613536e-01,3.480796729638304020616e-15,0,nan,9.925957330678608774325e-01
17024,2.772134404471773283518e-01,2.772093908090053626658e-01,1.311313643857401061258e-09,3.628082280030130204843e-11,3.628107004366715879145e-11,2.772134404471763246245e-01,3.620774175356156538989e-15,0,nan,9.925978941081961262811e-01
17062,2.770597369526928699379e-01,2.770556985271299677009e-01,1.304763885330063984303e-09,3.607974655421153938615e-11,3.607999379757739612917e-11,2.770597369526917135550e-01,4.173767523341656392531e-15,0,nan,9.926142768503851682832e-01
17084,2.769709451848330061807e-01,2.769669132252697840713e-01,1.300993498943448675388e-09,3.596404650734939209450e-11,3.596429375071524883751e-11,2.769709451848318492828e-01,4.176964942581328707863e-15,0,nan,9.926237284676691038400e-01
17106,2.768822955147972053602e-01,2.768782700026223286827e-01,1.297238830045130054818e-09,3.584886523072304649882e-11,3.584911247408890324183e-11,2.768822955147960120602e-01,4.309773630969087567036e-15,0,nan,9.926331559066987607646e-01
17144,2.767295068552600434408e-01,2.767254924358726331235e-01,1.290790263279339491764e-09,3.565112892045228596571e-11,3.565137616381814270872e-11,2.767295068552588208403e-01,4.418034757828519657746e-15,0,nan,9.926493829869771074034e-01
17150,2.767054208346574895039e-01,2.767014081617341081376e-01,1.289776303002078053064e-09,3.562004706198737955219e-11,3.562029430535323629520e-11,2.767054208346562836271e-01,4.357980258049425135431e-15,0,nan,9.926519386199288927397e-01
17194,2.765291096621051436522e-01,2.765251097549099035255e-01,1.282375626498442626457e-09,3.539326840449013386420e-11,3.539351564785599060721e-11,2.765291096621039941810e-01,4.156781702561772738245e-15,0,nan,9.926706257252472679958e-01
17204,2.764891171951449067024e-01,2.764851201790606838316e-01,1.280702211004038004307e-09,3.534200981608397630702e-11,3.534225705944983305004e-11,2.764891171951437349509e-01,4.237966071867835540075e-15,0,nan,9.926748595363869971360e-01
17238,2.763533587738258301414e-01,2.763493715594420030435e-01,1.275036131882125432997e-09,3.516850594503940220801e-11,3.516875318840525895103e-11,2.763533587738247537455e-01,3.894998496199067535508e-15,0,nan,9.926892179503662321568e-01
17264,2.762497680341685635241e-01,2.762457882860523405988e-01,1.270727647620167301758e-09,3.503663011553800227150e-11,3.503687735890385901451e-11,2.762497680341675970934e-01,3.498394653420070115307e-15,0,nan,9.927001599603149747291e-01
17282,2.761781649730698506851e-01,2.761741903791807284385e-01,1.267757159407862185414e-09,3.494573669532535875198e-11,3.494598393869121549499e-11,2.761781649730689010324e-01,3.438550918653027073437e-15,0,nan,9.927077160156265254044e-01
17324,2.760114512936430175571e-01,2.760074886796745619044e-01,1.260864909317836457783e-09,3.473493185929726545684e-11,3.473517910266312219985e-11,2.760114512936420727292e-01,3.423147767181995044854e-15,0,nan,9.927252860777855216802e-01
17326,2.760035250893668745675e-01,2.759995630442494962686e-01,1.260538058096359590995e-09,3.472493798658358288184e-11,3.472518522994943962485e-11,2.760035250893659318537e-01,3.415586046123538007447e-15,0,nan,9.927261206341011073591e-01
17371,2.758254857840731766316e-01,2.758215364993522600301e-01,1.253216144589297526469e-09,3.450113605715121456553e-11,3.450138330051707130854e-11,2.758254857840722556561e-01,3.338979111374755157374e-15,0,nan,9.927448476183672821586e-01
17384,2.757741589851712138426e-01,2.757702133730231541797e-01,1.251112362315269010164e-09,3.443685818206209270889e-11,3.443710542542794945190e-11,2.757741589851702621028e-01,3.451156466452201838141e-15,0,nan,9.927502396828360281523e-01
17415,2.756519567374078882871e-01,2.756480198581714446959e-01,1.246116191442733879237e-09,3.428425519828014206386e-11,3.428450244164599880687e-11,2.756519567374068675650e-01,3.702938108503413478528e-15,0,nan,9.927630653700209500197e-01
17444,2.755378832093324792396e-01,2.755339544681485453026e-01,1.241468402215866023538e-09,3.414235328842078896132e-11,3.414260053178664570434e-11,2.755378832093315698108e-01,3.300558063698014688313e-15,0,nan,9.927750225449642775791e-01
17460,2.754750470179945232019e-01,2.754711227538196305353e-01,1.238914816921505336007e-09,3.406441436762114198703e-11,3.406466161098699873004e-11,2.754750470179936124721e-01,3.306033830455562942433e-15,0,nan,9.927816026948935291640e-01
17505,2.752987035387988723478e-01,2.752947918171103069973e-01,1.231773402004931347929e-09,3.384654204577156996586e-11,3.384678928913742670887e-11,2.752987035387981084732e-01,2.774712088380788790778e-15,0,nan,9.928000452186745584254e-01
17549,2.751268231857973978194e-01,2.751229236582766746189e-01,1.224848035943169162588e-09,3.363539301226464935662e-11,3.363564025563050609963e-11,2.751268231857966101736e-01,2.862846174487682428009e-15,0,nan,9.928179869399142591429e-01
17565,2.750644540977308927232e-01,2.750605589875014245216e-01,1.222343661719610752021e-09,3.355906871705138078893e-11,3.355931596041723753195e-11,2.750644540977302219544e-01,2.438587643985964627873e-15,0,nan,9.928244890338965838593e-01
17594,2.749515900478470831203e-01,2.749477029210401490822e-01,1.217823298661119400953e-09,3.342134770287967558613e-11,3.342159494624553232914e-11,2.749515900478463226609e-01,2.765793802643584448062e-15,0,nan,9.928362440957785154706e-01
17625,2.748311978854705017739e-01,2.748273192601541348168e-01,1.213017840162928095839e-09,3.327500210053138850232e-11,3.327524934389724524533e-11,2.748311978854696932843e-01,2.941767769608755339985e-15,0,nan,9.928487672997045609155e-01
17640,2.747730381372499586234e-01,2.747691636135521364714e-01,1.210702446585155496754e-09,3.320451166178549788123e-11,3.320475890515135462424e-11,2.747730381372491555549e-01,2.922661388483393799169e-15,0,nan,9.928548111958507822283e-01
17685,2.745989273472037583979e-01,2.745950650816423310729e-01,1.203794444805705236115e-09,3.299429046535244787663e-11,3.299453770871830461965e-11,2.745989273472029009566e-01,3.122522350664583489645e-15,0,nan,9.928728816911374883210e-01
17730,2.744253667940568797157e-01,2.744215167170002689367e-01,1.196943232530925462204e-09,3.278592786635830781254e-11,3.278617510972416455555e-11,2.744253667940558499676e-01,3.752379491744291185726e-15,0,nan,9.928908609370924538066e-01
17745,2.743676350108418815488e-01,2.743637889812451935434e-01,1.194672009509821932710e-09,3.271688303752156678623e-11,3.271713028088742352925e-11,2.743676350108409015926e-01,3.571689982903059404505e-15,0,nan,9.928968338607237311463e-01
17775,2.742523533556767145747e-01,2.742485153980631640280e-01,1.190148200796490995503e-09,3.257940279099080294830e-11,3.257965003435665969131e-11,2.742523533556754747353e-01,4.520797649228780711636e-15,0,nan,9.929087496226768574828e-01
17805,2.741373134858401394709e-01,2.741334835697663563359e-01,1.185649093974522538347e-09,3.244272997906419890620e-11,3.244297722243005564921e-11,2.741373134858388571308e-01,4.677729212420666553964e-15,0,nan,9.929206254388390345540e-01
17821,2.740760574370825208845e-01,2.740722317974392252538e-01,1.183259609801749818658e-09,3.237016585979475852689e-11,3.237041310316061526991e-11,2.740760574370812710163e-01,4.560297153020079516466e-15,0,nan,9.929269429433176320007e-01
17865,2.739079554620374445939e-01,2.739041415383741684408e-01,1.176724283196166668765e-09,3.217178236769883777528e-11,3.217202961106469451829e-11,2.739079554620362044564e-01,4.527570394409796052719e-15,0,nan,9.929442580340555337369e-01
17867,2.739003267035821642672e-01,2.738965133109287908297e-01,1.176428462788518905006e-09,3.216280542247707091211e-11,3.216305266584292765512e-11,2.739003267035809463287e-01,4.446648622583290244203e-15,0,nan,9.929450430677766863434e-01
17912,2.737289599669686102068e-01,2.737251584869497822439e-01,1.169800803102690517092e-09,3.196174783454533625349e-11,3.196199507791119299650e-11,2.737289599669674928552e-01,4.081963611172475956707e-15,0,nan,9.929626602177819125108e-01
17925,2.736795537085183749326e-01,2.736757556574637151314e-01,1.167896186941096052546e-09,3.190399217702164604039e-11,3.190423942038750278340e-11,2.736795537085171355811e-01,4.528476777217173852194e-15,0,nan,9.929677332335601911751e-01
17958,2.735543377595932579283e-01,2.735505483878765686789e-01,1.163081462681332215720e-09,3.175803630455695856374e-11,3.175828354792281530675e-11,2.735543377595921307104e-01,4.120636151891329830982e-15,0,nan,9.929805780716305225434e-01
17985,2.734521010724922929214e-01,2.734483187755362698645e-01,1.159163439231107304006e-09,3.163931225718098511670e-11,3.163955950054684185971e-11,2.734521010724909659663e-01,4.852605021869036037299e-15,0,nan,9.929910526034647635322e-01
18004,2.733802711278462971300e-01,2.733764937951877471711e-01,1.156417729921168368953e-09,3.155613787862553823144e-11,3.155638512199139497446e-11,2.733802711278449250722e-01,5.018861981590360729807e-15,0,nan,9.929984048338099740690e-01
18045,2.732255904781933364411e-01,2.732218238180999514420e-01,1.150524697841347154559e-09,3.137769631603296842004e-11,3.137794355939882516305e-11,2.732255904781919795621e-01,4.966149094932272386000e-15,0,nan,9.930142176891593152059e-01
18051,2.732029909609132167780e-01,2.731992258581066312928e-01,1.149665943071035087002e-09,3.135170148363930749884e-11,3.135194872700516424185e-11,2.732029909609118089415e-01,5.153078727362293165445e-15,0,nan,9.930165257709871061333e-01
18097,2.730300378911878489419e-01,2.730262846891824413120e-01,1.143112809239103935315e-09,3.115340576520557014971e-11,3.115365300857142689272e-11,2.730300378911865665746e-01,4.696799057225408064783e-15,0,nan,9.930341704772422057657e-01
18105,2.730000149257996167051e-01,2.729962637865888663846e-01,1.141978643810202933080e-09,3.111909890076307717187e-11,3.111934614412893391488e-11,2.730000149257983479447e-01,4.647474058350142139488e-15,0,nan,9.930372300156636919529e-01
18143,2.728576308866855759661e-01,2.728538895179427048454e-01,1.136613493479113702071e-09,3.095686148983270698248e-11,3.095710873319856372549e-11,2.728576308866842187076e-01,4.974236876628303877984e-15,0,nan,9.930517261627718653789e-01
18165,2.727753674903710678912e-01,2.727716317573014026543e-01,1.133523980960902852205e-09,3.086347537996063458016e-11,3.086372262332649132318e-11,2.727753674903697319644e-01,4.897534642417779887182e-15,0,nan,9.930600910879712153083e-01
18190,2.726820366842948040187e-01,2.726783073368768683942e-01,1.130027874241662001535e-09,3.075783284404787710641e-11,3.075808008741373384942e-11,2.726820366842936105560e-01,4.376755656257257859140e-15,0,nan,9.930695722475630129165e-01
18225,2.725516413208045052308e-01,2.725479208803556208096e-01,1.125159435434446624285e-09,3.061078192613233991263e-11,3.061102916949819665565e-11,2.725516413208031819620e-01,4.855112026131674528925e-15,0,nan,9.930828023913460397766e-01
18236,2.725107242518728378755e-01,2.725070066028526527546e-01,1.123635611462515947785e-09,3.056476921351044596320e-11,3.056501645687630270621e-11,2.725107242518715754034e-01,4.632742869706578063184e-15,0,nan,9.930869500005588143229e-01
18283,2.723362420324902388735e-01,2.723325362681329742109e-01,1.117158192576001481136e-09,3.036925631488330720102e-11,3.036950355824916394403e-11,2.723362420324890604813e-01,4.326975460282672418779e-15,0,nan,9.931046156656534809343e-01
18285,2.723288296388081120014e-01,2.723251243786640185540e-01,1.116883755233659804929e-09,3.036097549864560706325e-11,3.036122274201146380626e-11,2.723288296388069632350e-01,4.218306278408492695373e-15,0,nan,9.931053653916688716196e-01
18330,2.721623169727350743941e-01,2.721586230248272952892e-01,1.110734571889041790989e-09,3.017548983227382065035e-11,3.017573707563967739336e-11,2.721623169727339052446e-01,4.295779907020973988702e-15,0,nan,9.931221911890975709075e-01
18345,2.721069257378930239533e-01,2.721032355469253927183e-01,1.108695709778001543873e-09,3.011401382708760109101e-11,3.011426107045345783402e-11,2.721069257378919410792e-01,3.979590089034677215707e-15,0,nan,9.931277815357596372350e-01
18377,2.719889458783181224177e-01,2.719852636792105537999e-01,1.104364166587147351367e-09,2.998344975980455545283e-11,2.998369700317041219584e-11,2.719889458783171732801e-01,3.489618608517823277956e-15,0,nan,9.931396772585497112777e-01
18405,2.718859229823811229920e-01,2.718822477506329104990e-01,1.100594089468818493959e-09,2.986985539502793992319e-11,2.987010263839379666621e-11,2.718859229823801695988e-01,3.506592654438066997248e-15,0,nan,9.931500522516576608925e-01
18424,2.718161255813365539957e-01,2.718124550639378633754e-01,1.098046401635457438177e-09,2.979311637099079251485e-11,2.979336361435664925786e-11,2.718161255813354632341e-01,4.012865657974561368296e-15,0,nan,9.931570745547207308950e-01
18465,2.716658148064315381198e-01,2.716621544251008324444e-01,1.092577705264867913161e-09,2.962845942417710595834e-11,2.962870666754296270135e-11,2.716658148064303349536e-01,4.428846731116194307870e-15,0,nan,9.931721789489635506508e-01
18471,2.716438529399878287762e-01,2.716401940377587420627e-01,1.091780709655371747835e-09,2.960447021413892821366e-11,2.960471745750478495667e-11,2.716438529399866181019e-01,4.456844293742987163707e-15,0,nan,9.931743837513956296671e-01
18518,2.714721248382903628915e-01,2.714684774852376691889e-01,1.085566530803537484091e-09,2.941749210783535248490e-11,2.941773935120120922791e-11,2.714721248382892092191e-01,4.249690193329182111627e-15,0,nan,9.931916055155638391075e-01
18525,2.714465947130808576304e-01,2.714429490745051687384e-01,1.084645388267677404691e-09,2.938978585892463080229e-11,2.939003310229048754530e-11,2.714465947130797139326e-01,4.213343578354851843451e-15,0,nan,9.931941630190726289277e-01
18566,2.712973017767760230967e-01,2.712936661510740865566e-01,1.079272730018497776059e-09,2.922823774716844551342e-11,2.922848499053430225644e-11,2.712973017767748052937e-01,4.488813479582804627038e-15,0,nan,9.932091041438571186670e-01
18585,2.712282562733034918523e-01,2.712246252709440974549e-01,1.076795989316702796244e-09,2.915379535125404895294e-11,2.915404259461990569595e-11,2.712282562733023158995e-01,4.335657344444028182402e-15,0,nan,9.932160058355478848206e-01
18613,2.711266649302010445233e-01,2.711230407219284987974e-01,1.073160994244076167409e-09,2.904457374709294679541e-11,2.904482099045880353843e-11,2.711266649301998191580e-01,4.519530735416898865359e-15,0,nan,9.932261511919674093897e-01
18645,2.710107931250841373227e-01,2.710071766535108728213e-01,1.069028378593775246809e-09,2.892044924601600816153e-11,2.892069648938186490454e-11,2.710107931250828823587e-01,4.630679096506509590313e-15,0,nan,9.932377087543497744975e-01
18661,2.709529499743218439178e-01,2.709493373599587973111e-01,1.066970686668139407663e-09,2.885866536647551634292e-11,2.885891260984137308594e-11,2.709529499743205859994e-01,4.642571581860293086230e-15,0,nan,9.932434727434198428494e-01
18705,2.707941989725075049300e-01,2.707905969273837198941e-01,1.061341445236765136022e-09,2.868970956655573093131e-11,2.868995680992158767432e-11,2.707941989725064292117e-01,3.972456923255665411782e-15,0,nan,9.932592731141235511982e-01
18709,2.707797901069750601266e-01,2.707761890199313348226e-01,1.060831824682447601063e-09,2.867441867650738355600e-11,2.867466591987324029901e-11,2.707797901069740357453e-01,3.783078926288869293172e-15,0,nan,9.932607058440321980098e-01
18757,2.706071821435780955234e-01,2.706035925178145173930e-01,1.054743850613237758532e-09,2.849181462967709331539e-11,2.849206187304295005841e-11,2.706071821435770465036e-01,3.876540909515725715939e-15,0,nan,9.932778511690502994580e-01
18765,2.705784675848640907780e-01,2.705748798629317719566e-01,1.053734096962197304666e-09,2.846153900068424202868e-11,2.846178624405009877169e-11,2.705784675848630204808e-01,3.955589257255640962834e-15,0,nan,9.932807002365110928379e-01
18805,2.704351229258707967062e-01,2.704315446958933666366e-01,1.048706214235347403238e-09,2.831083444465008081630e-11,2.831108168801593755931e-11,2.704351229258697319926e-01,3.937039046244489668095e-15,0,nan,9.932949093868332290317e-01
18825,2.703635927957686035938e-01,2.703600192948339420163e-01,1.046205259696484543858e-09,2.823590088698084963778e-11,2.823614813034670638080e-11,2.703635927957674720934e-01,4.185106731862819607964e-15,0,nan,9.933019914263740018662e-01
18853,2.702636093216327362043e-01,2.702600424224866348943e-01,1.042718372654106894142e-09,2.813145960188499415993e-11,2.813170684525085090294e-11,2.702636093216316303452e-01,4.091779554253109437398e-15,0,nan,9.933118811589803114808e-01
18885,2.701495685022948234355e-01,2.701460091212138925343e-01,1.038753877215675663143e-09,2.801275920142226276798e-11,2.801300644478811951099e-11,2.701495685022936896040e-01,4.197051038122985812237e-15,0,nan,9.933231479720775476791e-01
18901,2.700926382244027701418e-01,2.700890825916665849427e-01,1.036779790189360556312e-09,2.795367183933156315035e-11,2.795391908269741989336e-11,2.700926382244016630088e-01,4.099086356858534801944e-15,0,nan,9.933287671404018839751e-01
18945,2.699363886641245047215e-01,2.699328433027892160112e-01,1.031378910793440367238e-09,2.779207854432738920920e-11,2.779232578769324595222e-11,2.699363886641233521875e-01,4.269650416937596436412e-15,0,nan,9.933441711457586063144e-01
18950,2.699186616075380240609e-01,2.699151174100282157831e-01,1.030767747449825053078e-09,2.777379848283885855059e-11,2.777404572620471529360e-11,2.699186616075369526523e-01,3.969375738858726190119e-15,0,nan,9.933459170961203457510e-01
18998,2.697487774486660438988e-01,2.697452443889862272464e-01,1.024927103324612079012e-09,2.759916323540818662727e-11,2.759941047877404337028e-11,2.697487774486650878494e-01,3.544221718964639683947e-15,0,nan,9.933626316808552188784e-01
19006,2.697205153499940277761e-01,2.697169841404954970798e-01,1.023958312338050243979e-09,2.757020691410262401079e-11,2.757045415746848075380e-11,2.697205153499931589778e-01,3.221105761048920805478e-15,0,nan,9.933654092756267841332e-01
19047,2.695759040720900889809e-01,2.695723823174601685437e-01,1.019013959508599642167e-09,2.742247131705214711668e-11,2.742271856041800385969e-11,2.695759040720891545884e-01,3.466157483617109547577e-15,0,nan,9.933796079999566187857e-01
19066,2.695090203739286538465e-01,2.695055029853856698452e-01,1.016734361542946251215e-09,2.735438413004722688546e-11,2.735463137341308362847e-11,2.695090203739276674664e-01,3.659914722351246059364e-15,0,nan,9.933861672871574965602e-01
19096,2.694035832263130814113e-01,2.694000727117863425164e-01,1.013149966684087824785e-09,2.724735902532479303783e-11,2.724760626869064978085e-11,2.694035832263118928546e-01,4.411807064157679848578e-15,0,nan,9.933964976056496288224e-01
19126,2.692983520024351262734e-01,2.692948483377813895245e-01,1.009583795878782696577e-09,2.714091924034699651916e-11,2.714116648371285326217e-11,2.692983520024339820335e-01,4.248967211565213485437e-15,0,nan,9.934067956684655397175e-01
19145,2.692318117406732880248e-01,2.692283124018405859879e-01,1.007334591955537575905e-09,2.707380824979230071355e-11,2.707405549315815745656e-11,2.692318117406720695713e-01,4.525666928494890711257e-15,0,nan,9.934133011600320154128e-01
19186,2.690885044383725110961e-01,2.690850144015233813555e-01,1.002505643513700052472e-09,2.692977922765080181592e-11,2.693002647101665855894e-11,2.690885044383712120322e-01,4.827645613212515449998e-15,0,nan,9.934272956289902408843e-01
19194,2.690605864707241723366e-01,2.690570982437081037908e-01,1.001567309546379233798e-09,2.690180113315447672268e-11,2.690204837652033346570e-11,2.690605864707228106600e-01,5.060854996787219023780e-15,0,nan,9.934300193185062716845e-01
19243,2.688899042979502329587e-01,2.688864271193995292286e-01,9.958476006860389432873e-10,2.673132006707251095836e-11,2.673156731043836770138e-11,2.688899042979488964627e-01,4.970420966575040592883e-15,0,nan,9.934466527298109689639e-01
19246,2.688794719431435442658e-01,2.688759954389830508781e-01,9.954989484645096708520e-10,2.672093163793478076754e-11,2.672117888130063751055e-11,2.688794719431422350375e-01,4.869201519637478293121e-15,0,nan,9.934476683631632549349e-01
19292,2.687197621294891702881e-01,2.687162959365728132077e-01,9.901749534991081382030e-10,2.656234768807841845600e-11,2.656259493144427519902e-11,2.687197621294878144662e-01,5.045486461446428407781e-15,0,nan,9.934632020361458492035e-01
19306,2.686712488359243033997e-01,2.686677857702924332450e-01,9.885627702899713928387e-10,2.651434456917914037661e-11,2.651459181254499711963e-11,2.686712488359229583385e-01,5.006345937696307921025e-15,0,nan,9.934679150506556984113e-01
19342,2.685467011359833344741e-01,2.685432460886648109444e-01,9.844345259769780756776e-10,2.639146430960051097992e-11,2.639171155296636772293e-11,2.685467011359819902532e-01,5.005538898134434327752e-15,0,nan,9.934800030460316096984e-01
19366,2.684638294929053703441e-01,2.684603797725855778289e-01,9.816961837909009992263e-10,2.630998666030578060479e-11,2.631023390367163734780e-11,2.684638294929040755899e-01,4.822825617990418337116e-15,0,nan,9.934880368565838060333e-01
19391,2.683776406631000477354e-01,2.683741964760368858833e-01,9.788554283685438610857e-10,2.622548809516985612130e-11,2.622573533853571286431e-11,2.683776406630987019966e-01,5.014347835454223012096e-15,0,nan,9.934963843590794189899e-01
19426,2.682572083465465939689e-01,2.682537718792533665280e-01,9.748982787170080881406e-10,2.610782708037224189305e-11,2.610807432373809863606e-11,2.682572083465450799890e-01,5.643762279457334623006e-15,0,nan,9.935080349317601894560e-01
19441,2.682056771310368237238e-01,2.682022439626886023412e-01,9.732094286513472743546e-10,2.605762711090417481288e-11,2.605787435427003155589e-11,2.682056771310353884569e-01,5.351366351708850670787e-15,0,nan,9.935130152511313445982e-01
19486,2.680513798848417339471e-01,2.680479565792086016351e-01,9.681681594801979056103e-10,2.590783551801189719127e-11,2.590808276137775393428e-11,2.680513798848402965119e-01,5.362536245472154862862e-15,0,nan,9.935279104128616857526e-01
19491,2.680342631224832961045e-01,2.680308409095594757154e-01,9.676103482630551243867e-10,2.589126647858265807755e-11,2.589151372194851482056e-11,2.680342631224818774802e-01,5.292697717307875386374e-15,0,nan,9.935295612044881524553e-01
19541,2.678633954846040832187e-01,2.678599841643379830813e-01,9.620576786240717206542e-10,2.572638900038605379729e-11,2.572663624375191054031e-11,2.678633954846025749851e-01,5.630607494599918468005e-15,0,nan,9.935460228676008659072e-01
19546,2.678463386505982590791e-01,2.678429284161657486507e-01,9.615049448743245022305e-10,2.570998217111933313690e-11,2.571022941448518987992e-11,2.678463386505967050921e-01,5.801785388041598119980e-15,0,nan,9.935476644227179571244e-01
19591,2.676930710906255672654e-01,2.676896706007685367013e-01,9.565509179472829810105e-10,2.556297771881962920442e-11,2.556322496218548594743e-11,2.676930710906241772098e-01,5.192721648268135815673e-15,0,nan,9.935624008823147187627e-01
19606,2.676420792407247506439e-01,2.676386819879287282120e-01,9.549077678010258101012e-10,2.551423773676750635522e-11,2.551448498013336309823e-11,2.676420792407233294717e-01,5.309972974824204822519e-15,0,nan,9.935672980704492164529e-01
19641,2.675232868395559515662e-01,2.675198971183719298672e-01,9.510895711303761068004e-10,2.540101591275531565309e-11,2.540126315612117239610e-11,2.675232868395546564054e-01,4.841301202215101723488e-15,0,nan,9.935786958839923530776e-01
19666,2.674385963055334047844e-01,2.674352119456935295005e-01,9.483757750017138738998e-10,2.532057340135809341080e-11,2.532082064472395015381e-11,2.674385963055319712523e-01,5.360228973168153478081e-15,0,nan,9.935868124517394383319e-01
19691,2.673540396559074272531e-01,2.673506606421673925666e-01,9.456731496500669009488e-10,2.524048709354733973159e-11,2.524073433691319647460e-11,2.673540396559059805479e-01,5.411196220255332962322e-15,0,nan,9.935949085015754281844e-01
19726,2.672358845480504174752e-01,2.672325129933587062325e-01,9.419081267953504777709e-10,2.512896083099236079193e-11,2.512920807435821753494e-11,2.672358845480490749076e-01,5.023904452275780273160e-15,0,nan,9.936062086489851389280e-01
19742,2.671819576522477257541e-01,2.671785894975425290632e-01,9.401941819384140071827e-10,2.507820709948543904060e-11,2.507845434285129578361e-11,2.671819576522463941912e-01,4.983730600069869078339e-15,0,nan,9.936113611450357884533e-01
19786,2.670339387233398587007e-01,2.670305798868494728815e-01,9.355039968220531479980e-10,2.493937216206240758751e-11,2.493961940542826433052e-11,2.670339387233385134769e-01,5.037651213710005977476e-15,0,nan,9.936254877315359520943e-01
19792,2.670137860667775586698e-01,2.670104284973580655027e-01,9.348670459039988712618e-10,2.492052355080595493349e-11,2.492077079417181167651e-11,2.670137860667762158041e-01,5.029199898504127111462e-15,0,nan,9.936274092392672435095e-01
19843,2.668427949041519697815e-01,2.668394480701929416533e-01,9.294781662098909707183e-10,2.476111260156184253023e-11,2.476135984492769927324e-11,2.668427949041508038034e-01,4.369531962682521490879e-15,0,nan,9.936436953448587600102e-01
19846,2.668327536378362618841e-01,2.668294074334506826851e-01,9.291625717922433328764e-10,2.475177999205284701671e-11,2.475202723541870375972e-11,2.668327536378350889400e-01,4.395802630345180339403e-15,0,nan,9.936446507558571919873e-01
19894,2.666723498439797501725e-01,2.666690136838528180085e-01,9.241340409907173944823e-10,2.460312560962553246862e-11,2.460337285299138921163e-11,2.666723498439786338237e-01,4.186218659537965577894e-15,0,nan,9.936598983152520699795e-01
19906,2.666323241486895923025e-01,2.666289904911515185049e-01,9.228830512412951606411e-10,2.456615737055116954013e-11,2.456640461391702628314e-11,2.666323241486885456679e-01,3.925385155571842427615e-15,0,nan,9.936636987657583773527e-01
19945,2.665024477548480486000e-01,2.664991222074346577386e-01,9.188341854367206048284e-10,2.444654626276791262497e-11,2.444679350613376936798e-11,2.665024477548470221316e-01,3.851628438868559677806e-15,0,nan,9.936760187847464360000e-01
19966,2.664326451631190972869e-01,2.664293239680000091596e-01,9.166646472894956836970e-10,2.438247779045841849235e-11,2.438272503382427523536e-11,2.664326451631179012763e-01,4.488978896677016670715e-15,0,nan,9.936826327925648297203e-01
19996,2.663330855312147638081e-01,2.663297705359005673742e-01,9.135781212091409537991e-10,2.429135847657170593486e-11,2.429160571993756267787e-11,2.663330855312136926706e-01,4.021796744368506097611e-15,0,nan,9.936920573812148170458e-01
20026,2.662337116377769818953e-01,2.662304028214664830543e-01,9.105065844071646237015e-10,2.420071517939616554973e-11,2.420096242276202229274e-11,2.662337116377759009729e-01,4.060051051627842372171e-15,0,nan,9.937014538552746540615e-01
20047,2.661642600931290458810e-01,2.661609555897984091821e-01,9.083653763376333767381e-10,2.413754639068032923241e-11,2.413779363404618597542e-11,2.661642600931279914131e-01,3.961718705344371063677e-15,0,nan,9.937080147261587404969e-01
20086,2.660355185781245745957e-01,2.660322220578201224406e-01,9.044080991849410002774e-10,2.402084389130741081276e-11,2.402109113467326755577e-11,2.660355185781234080484e-01,4.384930755564553539387e-15,0,nan,9.937201629608078278411e-01
20099,2.659926738633900944464e-01,2.659893799963843341594e-01,9.030945399728737274065e-10,2.398211860094685596574e-11,2.398236584431271270875e-11,2.659926738633889108229e-01,4.449835006772863216361e-15,0,nan,9.937242019408860228108e-01
20146,2.658380610378145436634e-01,2.658347767315112908371e-01,8.983684401088906258416e-10,2.384283869824085225213e-11,2.384308594160670899514e-11,2.658380610378135454927e-01,3.754807442553521616061e-15,0,nan,9.937387611041137747982e-01
20150,2.658249232333335099199e-01,2.658216397384006168814e-01,8.979678695793536329479e-10,2.383103742521432466911e-11,2.383128466858018141213e-11,2.658249232333324723926e-01,3.903047375468611625005e-15,0,nan,9.937399970591618616751e-01
20202,2.656544266131745657411e-01,2.656511536333141521027e-01,8.927838463930093452437e-10,2.367836225084908809341e-11,2.367860949421494483643e-11,2.656544266131735905826e-01,3.670778429782120157726e-15,0,nan,9.937560201261547636700e-01
20206,2.656413341180863807445e-01,2.656380619445670721035e-01,8.923868673405498400169e-10,2.366667478232059154393e-11,2.366692202568644828694e-11,2.656413341180854087030e-01,3.659225176567506244181e-15,0,nan,9.937572492684139490024e-01
20254,2.654844753671683488250e-01,2.654812128419228312026e-01,8.876429414175359214862e-10,2.352705294849128987797e-11,2.352730019185714662098e-11,2.654844753671672950889e-01,3.969106253694630363323e-15,0,nan,9.937719612682835481081e-01
20266,2.654453329671682126900e-01,2.654420728459934708532e-01,8.864626525015913354882e-10,2.349232772789056490558e-11,2.349257497125642164859e-11,2.654453329671671718830e-01,3.920984290428301191027e-15,0,nan,9.937756284253266058151e-01
20305,2.653183191344460345462e-01,2.653150668045237692283e-01,8.826423308909062071687e-10,2.337996503985785194433e-11,2.338021228322370868734e-11,2.653183191344450653508e-01,3.652953290978686651635e-15,0,nan,9.937875168774065565386e-01
20326,2.652500527796893270427e-01,2.652468046311877158949e-01,8.805950784631095750276e-10,2.331977351383340873573e-11,2.332002075719926547875e-11,2.652500527796884171260e-01,3.430410903684980045395e-15,0,nan,9.937938995350443045968e-01
20358,2.651461964950819760745e-01,2.651429546996915687096e-01,8.774886211974290124013e-10,2.322846949632516177184e-11,2.322871673969101851485e-11,2.651461964950810997138e-01,3.305197764872675336466e-15,0,nan,9.938036002757078450978e-01
20386,2.650554887961024674858e-01,2.650522525413611107936e-01,8.747834391394318446660e-10,2.314898850605871035600e-11,2.314923574942456709901e-11,2.650554887961015153666e-01,3.592150636634776228675e-15,0,nan,9.938120635465354006871e-01
20410,2.649778626822478777569e-01,2.649746311630831741013e-01,8.724742890356471935028e-10,2.308116465912754048789e-11,2.308141190249339723090e-11,2.649778626822468570619e-01,3.852001144171622675925e-15,0,nan,9.938192993740800095025e-01
20446,2.648616363021128461419e-01,2.648584118629679906576e-01,8.690270392862183970214e-10,2.297994945015391555099e-11,2.298019669351977229401e-11,2.648616363021118942395e-01,3.593961041991684961338e-15,0,nan,9.938301213976611925825e-01
20462,2.648100618695016228443e-01,2.648068405680761849830e-01,8.675012410537069070962e-10,2.293516431199838071299e-11,2.293541155536423745600e-11,2.648100618695008055456e-01,3.086358187842018772263e-15,0,nan,9.938349190138531124607e-01
20507,2.646652774954828535314e-01,2.646620649894950161318e-01,8.632306219002495562879e-10,2.280985933392100179497e-11,2.281010657728685853798e-11,2.646652774954821690204e-01,2.586327334194444203762e-15,0,nan,9.938483723393260149096e-01
20514,2.646427910267339367323e-01,2.646395798850408875857e-01,8.625690338873462987974e-10,2.279045363959990822550e-11,2.279070088296576496851e-11,2.646427910267332170931e-01,2.719285075536247385675e-15,0,nan,9.938504597961011099885e-01
20567,2.644728456803230876027e-01,2.644696448345424943938e-01,8.575835499957360277312e-10,2.264427205529696961094e-11,2.264451929866282635395e-11,2.644728456803224381927e-01,2.455488368168691136336e-15,0,nan,9.938662189088761963595e-01
20620,2.643034446056572450701e-01,2.643002539965195740734e-01,8.526395813037717979470e-10,2.249939979494899197205e-11,2.249964703831484871506e-11,2.643034446056565336166e-01,2.691805498965342358228e-15,0,nan,9.938818973436881066674e-01
20627,2.642811114018298046524e-01,2.642779221402968281573e-01,8.519896839426896362266e-10,2.248036280598166478789e-11,2.248061004934752153090e-11,2.642811114018290496411e-01,2.856849223388606618221e-15,0,nan,9.938839620817698718332e-01
20672,2.641377657198460959798e-01,2.641345850970793773804e-01,8.478288071596725467051e-10,2.235851894849628627954e-11,2.235876619186214302255e-11,2.641377657198452173423e-01,3.326436256427525853245e-15,0,nan,9.938972021461350883067e-01
20687,2.640900701219085489058e-01,2.640868923693762693183e-01,8.464483700938289696353e-10,2.231810978575559669128e-11,2.231835702912145343429e-11,2.640900701219076480693e-01,3.411095614644105523854e-15,0,nan,9.939016027529457169057e-01
20725,2.639694337027822523822e-01,2.639662632006843367982e-01,8.429657598151880331466e-10,2.221619642320407806283e-11,2.221644366656993480585e-11,2.639694337027812657854e-01,3.737542101250876000175e-15,0,nan,9.939127225639124524293e-01
20747,2.638997173449884048324e-01,2.638965510269138947663e-01,8.409589646929611797737e-10,2.215749153955921375595e-11,2.215773878292507049896e-11,2.638997173449873001117e-01,4.186138241124480158873e-15,0,nan,9.939191418070437272205e-01
20779,2.637984758457686540467e-01,2.637953155958323026020e-01,8.380522872890139888460e-10,2.207248961126006666070e-11,2.207273685462592340372e-11,2.637984758457675523347e-01,4.176339662459886307292e-15,0,nan,9.939284547214804014788e-01
20807,2.637100486175019686819e-01,2.637068936600376889423e-01,8.355208336972977703188e-10,2.199848695105257278412e-11,2.199873419441842952713e-11,2.637100486175009296096e-01,3.940207293969752889473e-15,0,nan,9.939365801185355557448e-01
20832,2.636312208202383766675e-01,2.636280705747300334707e-01,8.332699300505784901828e-10,2.193270633954048552095e-11,2.193295358290634226396e-11,2.636312208202373134989e-01,4.032787342225412424482e-15,0,nan,9.939438165544742739030e-01
20867,2.635210595273747014033e-01,2.635179158573600632920e-01,8.301333526035083227735e-10,2.184107523631456396958e-11,2.184132247968042071259e-11,2.635210595273735730741e-01,4.281742047217512366067e-15,0,nan,9.939539185519112427956e-01
20885,2.634644946750803184976e-01,2.634613543771359145396e-01,8.285268928014413285396e-10,2.179415926542565608436e-11,2.179440650879151282737e-11,2.634644946750791401054e-01,4.472679469290347797804e-15,0,nan,9.939591007337104780267e-01
20927,2.633327457035193885915e-01,2.633296132484723717226e-01,8.247959062773017736854e-10,2.168523593767486876323e-11,2.168548318104072550624e-11,2.633327457035183141200e-01,4.080280464614816505811e-15,0,nan,9.939711579617663735889e-01
20939,2.632951635889013708436e-01,2.632920333682091662553e-01,8.237343677020387523905e-10,2.165425499021387949623e-11,2.165450223357973623925e-11,2.632951635889004029492e-01,3.676081137378419225777e-15,0,nan,9.939745940354310323791e-01
20987,2.631451028153407589727e-01,2.631419815034497511341e-01,8.195078887866071117549e-10,2.153094891767973594211e-11,2.153119616104559268513e-11,2.631451028153397617235e-01,3.789731017536661554863e-15,0,nan,9.939882991929855152722e-01
20992,2.631294960585033315681e-01,2.631263756719879887136e-01,8.190694330503913831703e-10,2.151816111052936792870e-11,2.151840835389522467171e-11,2.631294960585024353666e-01,3.405933311168059136086e-15,0,nan,9.939897232234940544675e-01
21046,2.629612374032618826725e-01,2.629581269794236120241e-01,8.143556260442693219965e-10,2.138072781111092787406e-11,2.138097505447678461707e-11,2.629612374032610281314e-01,3.249684462004152193779e-15,0,nan,9.940050598092481125897e-01
21047,2.629581265722457650291e-01,2.629550163323614575539e-01,8.142687032381366883418e-10,2.137819435318475102973e-11,2.137844159655060777275e-11,2.629581265722449362650e-01,3.151696247045726859777e-15,0,nan,9.940053430808573157193e-01
21100,2.627935153437981896651e-01,2.627904148255273963919e-01,8.096809043876329360632e-10,2.124452025134777298094e-11,2.124476749471362972395e-11,2.627935153437971887026e-01,3.808931698270521710718e-15,0,nan,9.940203182048624645588e-01
21107,2.627718127231624123397e-01,2.627687134847898065004e-01,8.090777616173439008744e-10,2.122695272957401563249e-11,2.122719997293987237550e-11,2.627718127231614342809e-01,3.722084076154659582902e-15,0,nan,9.940222904512353145645e-01
21154,2.626263268076657886319e-01,2.626232361383245006436e-01,8.050448453584447459559e-10,2.110952441137922995635e-11,2.110977165474508669937e-11,2.626263268076647260324e-01,4.046050741047484687027e-15,0,nan,9.940354990060162567920e-01
21167,2.625861570560637514582e-01,2.625830687493543869060e-01,8.039344846316071106675e-10,2.107720483510006467339e-11,2.107745207846592141640e-11,2.625861570560627420931e-01,3.843938800300850363902e-15,0,nan,9.940391421206212495027e-01
21208,2.624596687477650513998e-01,2.624565878711819233438e-01,8.004470318679658215686e-10,2.097572646684035865128e-11,2.097597371020621539430e-11,2.624596687477640417094e-01,3.847030604735684525221e-15,0,nan,9.940506028023591706929e-01
21227,2.624011553975016397544e-01,2.623980779532458229575e-01,7.988383015566865152015e-10,2.092893175534544746913e-11,2.092917899871130421214e-11,2.624011553975005719508e-01,4.069355613198768106672e-15,0,nan,9.940558988963501075914e-01
21263,2.622904666045921540096e-01,2.622873956448506516104e-01,7.958029625237401922153e-10,2.084066805960978480818e-11,2.084091530297564155120e-11,2.622904666045911356456e-01,3.882581051245484806174e-15,0,nan,9.940659077452815864059e-01
21287,2.622168036121449996578e-01,2.622137369617641433628e-01,7.937886500862453724236e-10,2.078211486779893775295e-11,2.078236211116479449596e-11,2.622168036121440993906e-01,3.433293601027040923151e-15,0,nan,9.940725615766819461155e-01
21317,2.621248701399389591238e-01,2.621218088609738039452e-01,7.912811002474224484845e-10,2.070924675507855467085e-11,2.070949399844441141387e-11,2.621248701399380008246e-01,3.655888106664688316968e-15,0,nan,9.940808578780957803587e-01
21347,2.620330976023269031749e-01,2.620300416778660879125e-01,7.887849761844867230259e-10,2.063673583654719626148e-11,2.063698307991305300449e-11,2.620330976023259781065e-01,3.530349437088564972161e-15,0,nan,9.940891309509691899701e-01
21372,2.619567430583890632612e-01,2.619536915831521817211e-01,7.867135517584587378043e-10,2.057658130539142262057e-11,2.057682854875727936359e-11,2.619567430583880099045e-01,4.021109013572929023429e-15,0,nan,9.940960075045558441416e-01
21407,2.618500333075960972984e-01,2.618469880417166328890e-01,7.838267339417085163399e-10,2.049277660707576937838e-11,2.049302385044162612139e-11,2.618500333075950165386e-01,4.127400011892667137955e-15,0,nan,9.941056077997375564560e-01
21427,2.617891537828706538527e-01,2.617861120549929143664e-01,7.821839892496255704665e-10,2.044510262811921850520e-11,2.044534987148507524821e-11,2.617891537828695929066e-01,4.052673766483270993722e-15,0,nan,9.941110796550827892514e-01
21467,2.616676067042765230219e-01,2.616645720302486766151e-01,7.789133854328201796938e-10,2.035021940117973182495e-11,2.035046664454558856797e-11,2.616676067042753988669e-01,4.296118410300833208395e-15,0,nan,9.941219928948198746141e-01
21481,2.616251318256910263216e-01,2.616220996135581455810e-01,7.777733402169954207367e-10,2.031715590795712703091e-11,2.031740315132298377393e-11,2.616251318256899105962e-01,4.264595464757883016045e-15,0,nan,9.941258029632707742180e-01
21527,2.614858138050333846714e-01,2.614827896567291642960e-01,7.740444005787090992266e-10,2.020904671198033424518e-11,2.020929395534619098820e-11,2.614858138050323362208e-01,4.009588859109332401175e-15,0,nan,9.941382869994924401818e-01
21536,2.614585992824080551422e-01,2.614555767072956893315e-01,7.733178468267189406766e-10,2.018798915403126035830e-11,2.018823639739711710131e-11,2.614585992824070037372e-01,4.021306086904309166513e-15,0,nan,9.941407233140393052734e-01
21587,2.613046506584449923949e-01,2.613016369703311525541e-01,7.692192570103815320789e-10,2.006924129904464901435e-11,2.006948854241050575736e-11,2.613046506584440382428e-01,3.651493073282715529017e-15,0,nan,9.941544908685886311451e-01
21592,2.612895820328940410526e-01,2.612865692135231121540e-01,7.688191244691963311935e-10,2.005765203121508061881e-11,2.005789927458093736183e-11,2.612895820328931625778e-01,3.362073617408101382145e-15,0,nan,9.941558371413365361867e-01
21647,2.611241133485806553693e-01,2.611211100557117026355e-01,7.644374399358148456821e-10,1.993078618360610213410e-11,1.993103342697195887712e-11,2.611241133485798952352e-01,2.911007081582192354481e-15,0,nan,9.941706052486044464713e-01
21702,2.609591672795751327030e-01,2.609561734591240300674e-01,7.600917352993148223730e-10,1.980504090721400813689e-11,1.980528815057986487990e-11,2.609591672795744117085e-01,2.762863064819771717892e-15,0,nan,9.941852987806465574987e-01
21707,2.609441979945854583889e-01,2.609412050325967125097e-01,7.596984420094916173007e-10,1.979366464388424772796e-11,1.979391188725010447098e-11,2.609441979945847619787e-01,2.668808756024550008310e-15,0,nan,9.941866308778318382026e-01
21758,2.607917560826663039286e-01,2.607887718517479247460e-01,7.557035866362951188167e-10,1.967814755045856652614e-11,1.967839479382442326915e-11,2.607917560826655564796e-01,2.866075940968705292255e-15,0,nan,9.942001834279912618171e-01
21767,2.607649007502700899686e-01,2.607619180553709115067e-01,7.550017632045106923429e-10,1.965786021050015422976e-11,1.965810745386601097278e-11,2.607649007502692427730e-01,3.248886545476916242896e-15,0,nan,9.942025684864540713195e-01
21814,2.606248805032403970117e-01,2.606219058067066329798e-01,7.513519372526127739422e-10,1.955238951267255954258e-11,1.955263675603841628560e-11,2.606248805032395971144e-01,3.069151557061530122386e-15,0,nan,9.942149919348565511928e-01
21827,2.605862178037066656522e-01,2.605832453126738501581e-01,7.503469106872417038535e-10,1.952335666198597763282e-11,1.952360390535183437583e-11,2.605862178037058698749e-01,3.053796537119589539470e-15,0,nan,9.942184187966429633940e-01
21870,2.604585374645732587240e-01,2.604555722477329138265e-01,7.470363911598733022974e-10,1.942775376721101970786e-11,1.942800101057687645088e-11,2.604585374645724498821e-01,3.105453687954141497693e-15,0,nan,9.942297248831628400960e-01
21887,2.604081453768318787922e-01,2.604051830270029954661e-01,7.457333986944968750757e-10,1.939013802038760368249e-11,1.939038526375346042550e-11,2.604081453768310784342e-01,3.073475457423262632677e-15,0,nan,9.942341825227128480208e-01
21926,2.602927239154041449964e-01,2.602897681240179950102e-01,7.427565576631881918967e-10,1.930422746964703422871e-11,1.930447471301289097172e-11,2.602927239154034675598e-01,2.602595309746060541106e-15,0,nan,9.942443828489112947781e-01
21947,2.602306797250534819987e-01,2.602277274543204899082e-01,7.411607484130771119367e-10,1.925818854695529357381e-11,1.925843579032115031682e-11,2.602306797250528771224e-01,2.324385397866024103368e-15,0,nan,9.942498603711824117454e-01
21982,2.601274368296612182760e-01,2.601244904099371813011e-01,7.385120512771585027695e-10,1.918179795476734914901e-11,1.918204519813320589202e-11,2.601274368296605570753e-01,2.541833737143457965447e-15,0,nan,9.942589664022734251801e-01
22008,2.600508745153532474959e-01,2.600479324285965287977e-01,7.365532897175645018882e-10,1.912532500846101471012e-11,1.912557225182687145313e-11,2.600508745153526669869e-01,2.232289928979952757950e-15,0,nan,9.942657122010473005696e-01
22038,2.599626732061894318626e-01,2.599597361047776833409e-01,7.343024916433648751026e-10,1.906045273362405501827e-11,1.906069997698991176129e-11,2.599626732061889530247e-01,1.841948628903479438912e-15,0,nan,9.942734761076309725134e-01
22068,2.598746212707137570597e-01,2.598716891394618477840e-01,7.320616151349507366707e-10,1.899588810267341788299e-11,1.899613534603927462601e-11,2.598746212707132493278e-01,1.953757065204354075491e-15,0,nan,9.942812189810336848442e-01
22095,2.597955018674087401820e-01,2.597925741963725276840e-01,7.300532620032024353148e-10,1.893804142181706792296e-11,1.893828866518292466597e-11,2.597955018674082471953e-01,1.897595317415327519295e-15,0,nan,9.942881696541730909096e-01
22128,2.596989637038816245429e-01,2.596960414676603434714e-01,7.276093987660130609714e-10,1.886767429338120383833e-11,1.886792153674706058135e-11,2.596989637038811993459e-01,1.637268708855260384589e-15,0,nan,9.942966419687376854793e-01
22151,2.596317854783413148212e-01,2.596288670192927194869e-01,7.259130823013736480192e-10,1.881884682820894734049e-11,1.881909407157480408350e-11,2.596317854783409030412e-01,1.586015303755426522221e-15,0,nan,9.943025320401324375005e-01
22188,2.595238982008680195257e-01,2.595209857997323177337e-01,7.231961885472105152533e-10,1.874066876097436911956e-11,1.874091600434022586258e-11,2.595238982008676202411e-01,1.538527117695569078672e-15,0,nan,9.943119818405027283471e-01
22208,2.594656739828506419876e-01,2.594627648468462721709e-01,7.217337092942850735682e-10,1.869859955966462900398e-11,1.869884680303048574699e-11,2.594656739828501752386e-01,1.798885486817266740739e-15,0,nan,9.943170767767352149331e-01
22248,2.593494211792701231722e-01,2.593465185537980888242e-01,7.188215387956167929189e-10,1.861485690471739616397e-11,1.861510414808325290698e-11,2.593494211792696224335e-01,1.930749531213742263835e-15,0,nan,9.943272392654088554691e-01
22265,2.593000925201817685739e-01,2.592971926537496196730e-01,7.175890042497618993242e-10,1.857942523318996698213e-11,1.857967247655582372514e-11,2.593000925201811644294e-01,2.329904897801820160839e-15,0,nan,9.943315473049381073164e-01
22308,2.591755290879110829039e-01,2.591726361791980570715e-01,7.144850101019954390887e-10,1.849022433893911805476e-11,1.849047158230497479777e-11,2.591755290879102899997e-01,3.059332632920042043183e-15,0,nan,9.943424149053695113108e-01
22322,2.591350380538412490061e-01,2.591321474039511851828e-01,7.134785920706761716067e-10,1.846131157111396463606e-11,1.846155881447982137907e-11,2.591350380538404821770e-01,2.959187214912099544188e-15,0,nan,9.943459441903660222931e-01
22368,2.590022184064846300089e-01,2.589993351561372669778e-01,7.101861692259342080778e-10,1.836675688929863016175e-11,1.836700413266448690476e-11,2.590022184064837028805e-01,3.579615605035519707742e-15,0,nan,9.943575094152116670564e-01
22379,2.589705075723989780023e-01,2.589676260864579027121e-01,7.094021026605308548722e-10,1.834424646704411362399e-11,1.834449371040997036700e-11,2.589705075723981116977e-01,3.345186480850700714973e-15,0,nan,9.943602679929054343399e-01
22428,2.588294856452059145013e-01,2.588266119953362975892e-01,7.059245889930406105660e-10,1.824444058912668886813e-11,1.824468783249254561115e-11,2.588294856452049308860e-01,3.800244448507191147153e-15,0,nan,9.943725234428022830349e-01
22437,2.588036253623863247597e-01,2.588007531476265166148e-01,7.052885395750572193649e-10,1.822619157739146719193e-11,1.822643882075732393494e-11,2.588036253623852427530e-01,4.180801801254369647460e-15,0,nan,9.943747686450606406154e-01
22488,2.586573273444660037157e-01,2.586544632376861496681e-01,7.016998481940978762447e-10,1.812326167583914148311e-11,1.812350891920499822613e-11,2.586573273444649169385e-01,4.201609766105138587356e-15,0,nan,9.943874576291262149343e-01
22494,2.586401429774187188393e-01,2.586372798218105617529e-01,7.012793842420741762347e-10,1.811120581693265894247e-11,1.811145306029851568548e-11,2.586401429774176274272e-01,4.219809440129432450159e-15,0,nan,9.943889466809631955775e-01
22548,2.584857400744910438384e-01,2.584828854539071296692e-01,6.975115314861407546022e-10,1.800320658742153571933e-11,1.800345383078739246234e-11,2.584857400744901673151e-01,3.390992656280808563561e-15,0,nan,9.944023126083570162151e-01
22552,2.584743211430223785996e-01,2.584714671528406393364e-01,6.972335953864047195320e-10,1.799524254460600824096e-11,1.799548978797186498397e-11,2.584743211430214700924e-01,3.514883824500015182218e-15,0,nan,9.944033001394632316819e-01
22608,2.583147204350078607327e-01,2.583118752442146726089e-01,6.933592292954826898040e-10,1.788426195898459818888e-11,1.788450920235045493189e-11,2.583147204350071711259e-01,2.669637992941685336359e-15,0,nan,9.944170890079921715688e-01
22610,2.583090295167848049473e-01,2.583061846393522320575e-01,6.932214347419809153312e-10,1.788031610833978113845e-11,1.788056335170563788146e-11,2.583090295167841227402e-01,2.641050191928593874133e-15,0,nan,9.944175802085971828284e-01
22667,2.581471013722673180091e-01,2.581442653995674185730e-01,6.893108596050070341553e-10,1.776836982062216711629e-11,1.776861706398802385930e-11,2.581471013722668087322e-01,1.972816517262920807281e-15,0,nan,9.944315431103770885814e-01
22668,2.581442650549120032544e-01,2.581414292379876074257e-01,6.892425377225446588654e-10,1.776641461938627036399e-11,1.776666186275212710700e-11,2.581442650549114695830e-01,2.067337867212184084854e-15,0,nan,9.944317874489019177826e-01
22726,2.579800247387853406877e-01,2.579771979305595652754e-01,6.852965446121828761075e-10,1.765352635518844522114e-11,1.765377359855430196416e-11,2.579800247387849710561e-01,1.432791651326056394644e-15,0,nan,9.944459224152087052553e-01
22728,2.579743705919416707495e-01,2.579715440934417514107e-01,6.851610584485183587634e-10,1.764965158792125471125e-11,1.764989883128711145426e-11,2.579743705919412993560e-01,1.439652525685864674088e-15,0,nan,9.944464085454271026353e-01
22784,2.578163055746903742360e-01,2.578134877237805433481e-01,6.813831004880863904941e-10,1.754163975664166991210e-11,1.754188700000752665511e-11,2.578163055746900532309e-01,1.245092537894775229290e-15,0,nan,9.944599856567323251837e-01
22788,2.578050337323560814440e-01,2.578022164973088892204e-01,6.811143986438268437933e-10,1.753396007107561700291e-11,1.753420731444147374592e-11,2.578050337323557345535e-01,1.345553576144936107640e-15,0,nan,9.944609529054734788816e-01
22842,2.576531045935484542930e-01,2.576502956489941098539e-01,6.775018551446972867251e-10,1.743074342540678456696e-11,1.743099066877264130997e-11,2.576531045935481081073e-01,1.343611807902470754517e-15,0,nan,9.944739777171268593358e-01
22848,2.576362511906175600807e-01,2.576334431645185274462e-01,6.771021708782833795151e-10,1.741932745934456102768e-11,1.741957470271041777070e-11,2.576362511906172537664e-01,1.188940676499886398256e-15,0,nan,9.944754211305774124871e-01
22901,2.574876184250846078427e-01,2.574848184885887292239e-01,6.735863715033877882308e-10,1.731893951516008874362e-11,1.731918675852594548663e-11,2.574876184250842659125e-01,1.327948358212417064053e-15,0,nan,9.944881385426568690708e-01
22908,2.574680197090788991154e-01,2.574652208378854223447e-01,6.731239930329848870730e-10,1.730574132411307882088e-11,1.730598856747893556390e-11,2.574680197090786602928e-01,9.275817393325113211554e-16,0,nan,9.944898138160058046527e-01
22959,2.573254538074301045469e-01,2.573226626757568746839e-01,6.697690319534470619398e-10,1.721000674582797521071e-11,1.721025398919383195373e-11,2.573254538074298641251e-01,9.343103381004075756491e-16,0,nan,9.945019886457262937949e-01
22968,2.573003360576744946719e-01,2.572975462878009378365e-01,6.691794882138583238434e-10,1.719318941459711903113e-11,1.719343665796297577415e-11,2.573003360576742837404e-01,8.197872412019479278275e-16,0,nan,9.945041315508351624074e-01
23018,2.571610158513897292920e-01,2.571582336253421252614e-01,6.659178549603385364803e-10,1.710017747280897045439e-11,1.710042471617482719741e-11,2.571610158513895768261e-01,5.928811954681435322274e-16,0,nan,9.945160061633533809416e-01
23028,2.571331970336155348100e-01,2.571304163119281227523e-01,6.652682846668237142725e-10,1.708165965484417577715e-11,1.708190689821003252016e-11,2.571331970336153951919e-01,5.429798111348817887679e-16,0,nan,9.945183749180231772024e-01
23077,2.569971019588366267783e-01,2.569943285873977356637e-01,6.620985826178595628711e-10,1.699132695781135676801e-11,1.699157420117721351102e-11,2.569971019588365477671e-01,3.074401723508011949279e-16,0,nan,9.945299522369031138469e-01
23088,2.569665994610897952199e-01,2.569638277349016730611e-01,6.613900156945681563564e-10,1.697114014079240530234e-11,1.697138738415826204535e-11,2.569665994610897652418e-01,1.166618157071558875328e-16,0,nan,9.945325444944969769077e-01
23136,2.568337091310675113220e-01,2.568309445636414167780e-01,6.583108701681632378944e-10,1.688344401489260811558e-11,1.688369125825846485859e-11,2.568337091310674739442e-01,1.455333492745030478038e-16,0,nan,9.945438274102571134575e-01
23148,2.568005401909653762083e-01,2.567977774080316133443e-01,6.575443195748707706665e-10,1.686161913738658657994e-11,1.686186638075244332295e-11,2.568005401909653004767e-01,2.949040593598286141007e-16,0,nan,9.945466408512349236622e-01
23196,2.566680782532310134414e-01,2.566653225875784039012e-01,6.544909751825608884223e-10,1.677471348252878736113e-11,1.677496072589464410414e-11,2.566680782532311462833e-01,5.175628854505365798769e-16,0,nan,9.945578655983386578998e-01
23208,2.566350161004976038193e-01,2.566322622090105309844e-01,6.537308394804434425996e-10,1.675308507574921795323e-11,1.675333231911507469624e-11,2.566350161004976907452e-01,3.387141415845814623648e-16,0,nan,9.945606645533143160042e-01
23255,2.565057273634707701859e-01,2.565029804010443559292e-01,6.507658871256102108348e-10,1.666874868215923617957e-11,1.666899592552509292258e-11,2.565057273634708483569e-01,3.047533380236610287408e-16,0,nan,9.945715994019950833096e-01
23268,2.564700240930419816721e-01,2.564672790416262504465e-01,6.499492234002999753876e-10,1.664552655040747545404e-11,1.664577379377333219706e-11,2.564700240930420041964e-01,8.782429920626905622639e-17,0,nan,9.945746161600395134333e-01
23315,2.563411500081927973937e-01,2.563384118458926774764e-01,6.470089883938206978294e-10,1.656194646473093802404e-11,1.656219370809679476705e-11,2.563411500081926439791e-01,5.984782677373326835484e-16,0,nan,9.945854949209569699454e-01
23328,2.563055610977683085316e-01,2.563028248354762839156e-01,6.461991240625389323363e-10,1.653893231657167437462e-11,1.653917955993753111764e-11,2.563055610977681653627e-01,5.585867753454590721445e-16,0,nan,9.945884962249634636241e-01
23374,2.561798291573367247764e-01,2.561770995991343724540e-01,6.433451775980835431033e-10,1.645785618034435483409e-11,1.645810342371021157710e-11,2.561798291573366032916e-01,4.742170912776628696493e-16,0,nan,9.945990895007613146373e-01
23388,2.561416240693805135287e-01,2.561388965456876110061e-01,6.424801988585928185614e-10,1.643329128746711333615e-11,1.643353853083297007916e-11,2.561416240693802559493e-01,1.005612938014611919872e-15,0,nan,9.946023052959816137955e-01
23434,2.560162933236704851936e-01,2.560135724656153466405e-01,6.396499234099769563985e-10,1.635293853047105903037e-11,1.635318577383691577338e-11,2.560162933236702045479e-01,1.096202623295794285380e-15,0,nan,9.946128445106822739343e-01
23448,2.559782099878397665371e-01,2.559754911526397891386e-01,6.387921097688686524588e-10,1.632859253171660034335e-11,1.632883977508245708636e-11,2.559782099878395753652e-01,7.468289901417324817245e-16,0,nan,9.946160439154058944991e-01
23494,2.558532781384220133880e-01,2.558505659307256929758e-01,6.359852492498598271566e-10,1.624895487686245825428e-11,1.624920212022831499729e-11,2.558532781384219961763e-01,6.727179582547887709951e-17,0,nan,9.946265294810387819430e-01
23509,2.558126053441249769804e-01,2.558098952912871149046e-01,6.350738200597883044157e-10,1.622310364751646131048e-11,1.622335089088231805349e-11,2.558126053441249579256e-01,7.448754589633969299323e-17,0,nan,9.946299398424870110065e-01
23554,2.556907806255088733138e-01,2.556880770187935358884e-01,6.323508250278173768103e-10,1.614589455643303337904e-11,1.614614179979889012205e-11,2.556907806255088757262e-01,9.434637525368720194796e-18,0,nan,9.946401449444807269982e-01
23569,2.556502367871607006578e-01,2.556475353230229785595e-01,6.314469072617336941321e-10,1.612027251172054937116e-11,1.612051975508640611418e-11,2.556502367871607173545e-01,6.531076859583535383603e-17,0,nan,9.946435380117865873999e-01
23615,2.555261024642784817296e-01,2.555234075516932268357e-01,6.286865017329793385373e-10,1.604205227049063291851e-11,1.604229951385648966152e-11,2.555261024642785456433e-01,2.501259849840794653804e-16,0,nan,9.946539166215279926218e-01
23629,2.554883822168640961081e-01,2.554856892925555511553e-01,6.278498379550526470604e-10,1.601835158866488958074e-11,1.601859883203074632375e-11,2.554883822168641165995e-01,8.020490357398117712384e-17,0,nan,9.946570673323706614157e-01
23675,2.553646399707902303611e-01,2.553619535608380175518e-01,6.251120952917040374747e-10,1.594082217218164767979e-11,1.594106941554750442281e-11,2.553646399707901035094e-01,4.967471385048217767337e-16,0,nan,9.946673935109359333145e-01
23689,2.553270387119299655865e-01,2.553243542789803699478e-01,6.242822918306522020835e-10,1.591733054577265755573e-11,1.591757778913851429874e-11,2.553270387119299748293e-01,3.619994015152873397983e-17,0,nan,9.946705283248290240016e-01
23736,2.552010080529427127338e-01,2.551983302379594586995e-01,6.215081301851695838321e-10,1.583881932872521861796e-11,1.583906657209107536098e-11,2.552010080529425696191e-01,5.607920119907865534406e-16,0,nan,9.946810253777725498040e-01
23749,2.551662033749757529932e-01,2.551635273853111729458e-01,6.207439528155117575255e-10,1.581719919346517022492e-11,1.581744643683102696793e-11,2.551662033749757017647e-01,2.007654304228445424058e-16,0,nan,9.946839215045143807090e-01
23797,2.550378990544324153689e-01,2.550352297850463356710e-01,6.179341009845150744850e-10,1.573772793130265670471e-11,1.573797517466851344772e-11,2.550378990544321919690e-01,8.759476864768182394676e-16,0,nan,9.946945875660813594335e-01
23809,2.550058733322859150228e-01,2.550032057382246586386e-01,6.172345090061632325393e-10,1.571794748282884744048e-11,1.571819472619470418350e-11,2.550058733322857612829e-01,6.028875572529013000693e-16,0,nan,9.946972473816044875363e-01
23858,2.548753099749496708881e-01,2.548726492021975431612e-01,6.143896833494129333962e-10,1.563753753543707353383e-11,1.563778477880293027684e-11,2.548753099749493219919e-01,1.368889984440340451525e-15,0,nan,9.947080806077208889326e-01
23869,2.548460457335598450257e-01,2.548433864878081323013e-01,6.137536526033695981779e-10,1.561956550332609962993e-11,1.561981274669195637294e-11,2.548460457335594977828e-01,1.362559304356779849589e-15,0,nan,9.947105064611706927262e-01
23919,2.547132378389869167279e-01,2.547105855143096952986e-01,6.108745572693901933647e-10,1.553823784256240369774e-11,1.553848508592826044075e-11,2.547132378389866852507e-01,9.087755539897779516737e-16,0,nan,9.947215050291359391939e-01
23929,2.546867177516625169176e-01,2.546840668073104274605e-01,6.103010798479867213801e-10,1.552204348054873049437e-11,1.552229072391458723738e-11,2.546867177516622742460e-01,9.528237412568570258076e-16,0,nan,9.947236992432224083000e-01
23980,2.545516796955720750795e-01,2.545490357708105610968e-01,6.073884069952082373766e-10,1.543981869762099288512e-11,1.544006594098684962814e-11,2.545516796955719431321e-01,5.183521261744837832641e-16,0,nan,9.947348613514580089570e-01
23989,2.545278865823798475354e-01,2.545252438928972682497e-01,6.068764909580103996908e-10,1.542537177401420546967e-11,1.542561901738006221268e-11,2.545278865823798687045e-01,8.316985498926048851373e-17,0,nan,9.947368262228076704590e-01
24042,2.543879967434287681094e-01,2.543853613073441266579e-01,6.038744779501736882815e-10,1.534067812616467201823e-11,1.534092536953052876124e-11,2.543879967434288849864e-01,4.594438247486079006688e-16,0,nan,9.947483673785404967283e-01
24049,2.543695494441759463733e-01,2.543669149634085746570e-01,6.034795900667314904403e-10,1.532954087500218634605e-11,1.532978811836804308906e-11,2.543695494441760800012e-01,5.253298519843641627389e-16,0,nan,9.947498878900611707170e-01
24103,2.542274661355109488525e-01,2.542248390034326788189e-01,6.004458110767433265182e-10,1.524400420186732012953e-11,1.524425144523317687255e-11,2.542274661355110461868e-01,3.828628413540652463704e-16,0,nan,9.947615879497156275604e-01
24109,2.542117035779533629203e-01,2.542090772601186543511e-01,6.001100851619980167527e-10,1.523454140443119419278e-11,1.523478864779705093579e-11,2.542117035779534917235e-01,5.066769793774686972431e-16,0,nan,9.947628847302449909477e-01
24165,2.540648215912394980442e-01,2.540622028511606012025e-01,5.969896768729200561382e-10,1.514661720181713954250e-11,1.514686444518299628551e-11,2.540648215912397090571e-01,8.305472851313750566495e-16,0,nan,9.947749570499086041973e-01
24169,2.540543462468171642676e-01,2.540517280465005578449e-01,5.967676880265898091107e-10,1.514036411077508505463e-11,1.514061135414094179765e-11,2.540543462468173460341e-01,7.154630373479465306669e-16,0,nan,9.947758172238166057377e-01
24227,2.539026959876091171786e-01,2.539000855913998710989e-01,5.935622041306056222813e-10,1.505009900570587980747e-11,1.505034624907173655048e-11,2.539026959876093512036e-01,9.217115163771901648861e-16,0,nan,9.947882579164563750717e-01
24229,2.538974747358422878740e-01,2.538948646079932647268e-01,5.934521141796556096797e-10,1.504699986801819517129e-11,1.504724711138405191430e-11,2.538974747358424797507e-01,7.557250408861001867070e-16,0,nan,9.947886858465044098614e-01
24289,2.537410863518430592656e-01,2.537384842517713678944e-01,5.901630828191851295229e-10,1.495443967364771672854e-11,1.495468691701357347155e-11,2.537410863518432749134e-01,8.498734485921786214324e-16,0,nan,9.948014910693490467667e-01
24349,2.535851784231464289832e-01,2.535825843065182549907e-01,5.869003167655170620409e-10,1.486267464668347660053e-11,1.486292189004933334354e-11,2.535851784231465777628e-01,5.867048068206147868752e-16,0,nan,9.948142333587733377722e-01
24351,2.535799897357006726928e-01,2.535773958844279030167e-01,5.867920070402058758132e-10,1.485962940439679338973e-11,1.485987664776265013275e-11,2.535799897357008192227e-01,5.778449780841929940002e-16,0,nan,9.948146570233046402545e-01
24409,2.534297482993675965091e-01,2.534271621222019543751e-01,5.836635424058455855527e-10,1.477169602574357987994e-11,1.477194326910943662295e-11,2.534297482993675404829e-01,2.210717077973290972674e-16,0,nan,9.948269131766303229568e-01
24414,2.534168172740656199693e-01,2.534142317565475921448e-01,5.833949759537101708325e-10,1.476414969970677028073e-11,1.476439694307262702374e-11,2.534168172740655636450e-01,2.222595306281834950683e-16,0,nan,9.948279670225884983121e-01
24469,2.532747933511885207736e-01,2.532722150698535901192e-01,5.804524896397050675354e-10,1.468149516714549578640e-11,1.468174241051135252941e-11,2.532747933511883414194e-01,7.081405220405169793704e-16,0,nan,9.948395309802507853730e-01
24476,2.532567461062183999942e-01,2.532541687432374732936e-01,5.800795300036288287883e-10,1.467102200312092332925e-11,1.467126924648678007227e-11,2.532567461062182284464e-01,6.773674991053156914011e-16,0,nan,9.948409990386596804101e-01
24529,2.531203109701395947972e-01,2.531177405413490011377e-01,5.772668918254256903841e-10,1.459206354304203699266e-11,1.459231078640789373567e-11,2.531203109701397396196e-01,5.721481007774036198689e-16,0,nan,9.948520872225029054768e-01
24539,2.530946096686504942497e-01,2.530920405444329612799e-01,5.767384151106659448235e-10,1.457723246660741384784e-11,1.457747970997327059086e-11,2.530946096686507373820e-01,9.606381483121316230726e-16,0,nan,9.948541739759662549621e-01
24589,2.529662985683852061136e-01,2.529637359491945236556e-01,5.741064857275617403968e-10,1.450339273959194717091e-11,1.450363998295780391471e-11,2.529662985683854205146e-01,8.475476014883010303182e-16,0,nan,9.948645823518942327818e-01
24602,2.529329909101270534855e-01,2.529304299773890152281e-01,5.734250261081322445034e-10,1.448428020195509738914e-11,1.448452744532095413294e-11,2.529329909101273013883e-01,9.801126608544946934354e-16,0,nan,9.948672816182484400765e-01
24649,2.528127535785086310582e-01,2.528101987263118299865e-01,5.709710114651695260045e-10,1.441547445516179757956e-11,1.441572169852765432336e-11,2.528127535785090903263e-01,1.816633194979372188357e-15,0,nan,9.948770168125384762039e-01
24665,2.527718868630419724042e-01,2.527693340748906614124e-01,5.701390628881540748556e-10,1.439215562362167752358e-11,1.439240286698753426738e-11,2.527718868630423950533e-01,1.672057431442772538734e-15,0,nan,9.948803224786628780405e-01
24709,2.526596734533039789738e-01,2.526571263258299837595e-01,5.678602124610852626490e-10,1.432830049856298885257e-11,1.432854774192884559637e-11,2.526596734533042781865e-01,1.184251885004460685106e-15,0,nan,9.948893910442924385794e-01
24728,2.526112945843004831126e-01,2.526087498942298781301e-01,5.668802293454062742085e-10,1.430084927985230966874e-11,1.430109652321816641254e-11,2.526112945843007852526e-01,1.196067028256207120778e-15,0,nan,9.948932970651984198708e-01
24769,2.525070556655664155699e-01,2.525045162208757187905e-01,5.647738353920011263163e-10,1.424186278731816361295e-11,1.424211003068402035675e-11,2.525070556655668042563e-01,1.539309378153969266410e-15,0,nan,9.949017054827193925863e-01
24791,2.524512111550530901738e-01,2.524486745169396972877e-01,5.636482333136849725123e-10,1.421035185047724843984e-11,1.421059909384310518364e-11,2.524512111550534759600e-01,1.528161565395334359072e-15,0,nan,9.949062058806628691524e-01
24829,2.523548977078894917092e-01,2.523523659043706013350e-01,5.617116301394995269450e-10,1.415615334596145256063e-11,1.415640058932730930443e-11,2.523548977078898740531e-01,1.515103925462902396820e-15,0,nan,9.949139605592282262756e-01
24855,2.522891047683142873304e-01,2.522865762631291142171e-01,5.603921189020939978410e-10,1.411923677013545367971e-11,1.411948401350131042352e-11,2.522891047683146209394e-01,1.322328242355744352936e-15,0,nan,9.949192527649785032832e-01
24889,2.522031970924613064611e-01,2.522006728888275262079e-01,5.586733497418753461910e-10,1.407116430436722011842e-11,1.407141154773307686223e-11,2.522031970924617597931e-01,1.797487258673817312225e-15,0,nan,9.949261567010639411776e-01
24919,2.521275175159581882767e-01,2.521249970968850173669e-01,5.571631050396157240053e-10,1.402893750246658924169e-11,1.402918474583244598549e-11,2.521275175159586557846e-01,1.854252091885044404370e-15,0,nan,9.949322328038768191677e-01
24949,2.520519513508653886014e-01,2.520494347061514872621e-01,5.556587503468304655715e-10,1.398688789611005726315e-11,1.398713513947591400695e-11,2.520519513508660295275e-01,2.542833375539362898848e-15,0,nan,9.949382943313829965465e-01
24982,2.519689591947994466992e-01,2.519664466901454513703e-01,5.540107273423852463415e-10,1.394083685052860673378e-11,1.394108409389446347758e-11,2.519689591948001303157e-01,2.713098379225001145508e-15,0,nan,9.949449452395422415353e-01
25010,2.518986486311087236167e-01,2.518961396296296451069e-01,5.526179357442967365083e-10,1.390192952896995479508e-11,1.390217677233581153888e-11,2.518986486311094156088e-01,2.747104997781287715563e-15,0,nan,9.949505747051386452483e-01
25046,2.518083932854563444792e-01,2.518058887751591368165e-01,5.508346237954097514753e-10,1.385212885071244250738e-11,1.385237609407829925118e-11,2.518083932854568675254e-01,2.077159646018550265918e-15,0,nan,9.949577941409054333399e-01
25070,2.517483127879506787927e-01,2.517458112637427913860e-01,5.496503637133596977915e-10,1.381906705478841384041e-11,1.381931429815427058421e-11,2.517483127879512316003e-01,2.195874032179428973400e-15,0,nan,9.949625956079955099959e-01
25111,2.516458408401032742496e-01,2.516433444023309373705e-01,5.476357443046183953711e-10,1.376284155361779591973e-11,1.376308879698365266353e-11,2.516458408401038381703e-01,2.240929764948267363127e-15,0,nan,9.949707769347642360145e-01
25130,2.515984244877552677977e-01,2.515959304008034136402e-01,5.467057554351934941838e-10,1.373689439731739246546e-11,1.373714164068324920926e-11,2.515984244877558395788e-01,2.272594201965556858450e-15,0,nan,9.949745592515504365562e-01
25175,2.514863005227604420000e-01,2.514838119876764421790e-01,5.445122296243299938810e-10,1.367571316179871534242e-11,1.367596040516457208622e-11,2.514863005227609642060e-01,2.076478819292109116613e-15,0,nan,9.949834946529081676318e-01
25190,2.514489813380481608718e-01,2.514464946486458241104e-01,5.437838790865770812087e-10,1.365540419071867499874e-11,1.365565143408453174254e-11,2.514489813380486744855e-01,2.042615847666497436460e-15,0,nan,9.949864660430130125393e-01
25240,2.513247837121651562242e-01,2.513223031572764942787e-01,5.413661815438147210436e-10,1.358801175410992527186e-11,1.358825899747578201566e-11,2.513247837121657265959e-01,2.269460454578726489878e-15,0,nan,9.949963452316519298699e-01
25250,2.512999809647848414862e-01,2.512975016335309841331e-01,5.408845057283828755106e-10,1.357458916505664887730e-11,1.357483640842250562110e-11,2.512999809647854145141e-01,2.280254662228563613370e-15,0,nan,9.949983163857204160547e-01
25304,2.511662572552651462310e-01,2.511637845129069401828e-01,5.382941228350868129153e-10,1.350242698917914545420e-11,1.350267423254500219800e-11,2.511662572552658647047e-01,2.860550149145356111578e-15,0,nan,9.950089337607654519182e-01
25310,2.511514210121660872765e-01,2.511489489999619850735e-01,5.380074092629753447891e-10,1.349444214482649728147e-11,1.349468938819235402527e-11,2.511514210121667591566e-01,2.675199222769751293338e-15,0,nan,9.950101106792107860579e-01
25369,2.510057642630292851216e-01,2.510032994100545589156e-01,5.351997709217358236168e-10,1.341627543789837642683e-11,1.341652268126423317063e-11,2.510057642630301246464e-01,3.344643696429601403495e-15,0,nan,9.950216541291722679042e-01
25370,2.510032991424546722214e-01,2.510008344105011390823e-01,5.351523663923247735273e-10,1.341495604750782006112e-11,1.341520329087367680492e-11,2.510032991424555006061e-01,3.300293951185895113864e-15,0,nan,9.950218493192534489856e-01
25430,2.508556130357951219345e-01,2.508531555455892347872e-01,5.323191565768337429645e-10,1.333612388214417823105e-11,1.333637112551003497485e-11,2.508556130357958561291e-01,2.926761722681108688371e-15,0,nan,9.950335326979099577114e-01
25434,2.508457827326594502537e-01,2.508433257238749658491e-01,5.321310468581942590377e-10,1.333089148583000077054e-11,1.333113872919585751434e-11,2.508457827326601815210e-01,2.915206515815780661875e-15,0,nan,9.950343096345042056910e-01
25490,2.507083603900343016235e-01,2.507059101033666248526e-01,5.295075619948568665766e-10,1.325793874794687978649e-11,1.325818599131273653030e-11,2.507083603900350271987e-01,2.894100530803245354887e-15,0,nan,9.950451612035391511920e-01
25499,2.506863097377255433784e-01,2.506838605283110421595e-01,5.290876737880442477320e-10,1.324626636203403369519e-11,1.324651360539989043899e-11,2.506863097377262069644e-01,2.647076900066907873240e-15,0,nan,9.950469007704166340316e-01
25550,2.505615389205463894307e-01,2.505590957994980327861e-01,5.267173675029368531115e-10,1.318039383292442571559e-11,1.318064107629028245939e-11,2.505615389205469534326e-01,2.250951892125009625095e-15,0,nan,9.950567352208885761838e-01
25565,2.505249006583920023949e-01,2.505224593228574381243e-01,5.260231376837319465293e-10,1.316110684848005478240e-11,1.316135409184591152620e-11,2.505249006583926314490e-01,2.510944416394946653570e-15,0,nan,9.950596202561709849028e-01
25610,2.504151463600576277280e-01,2.504127103669973597455e-01,5.239483605966731642787e-10,1.310348241253469043951e-11,1.310372965590054718332e-11,2.504151463600582285657e-01,2.399366602502720546878e-15,0,nan,9.950682551310906171285e-01
25630,2.503664437636090034367e-01,2.503640101382315630296e-01,5.230300302931014454909e-10,1.307798489915336306525e-11,1.307823214251921980905e-11,2.503664437636097304214e-01,2.903682501446740002774e-15,0,nan,9.950720831427097031298e-01
25670,2.502691804584752377494e-01,2.502667515560565436594e-01,5.212003313722883117406e-10,1.302719784836170965871e-11,1.302744509172756640251e-11,2.502691804584761476118e-01,3.635535392264557145572e-15,0,nan,9.950797213117387654394e-01
25696,2.502060605059782671944e-01,2.502036346646439035624e-01,5.200159811253404835079e-10,1.299433422375488409051e-11,1.299458146712074083431e-11,2.502060605059791627183e-01,3.579145475564186950256e-15,0,nan,9.950846733983725077907e-01
25730,2.501236389827178885348e-01,2.501212171338763057271e-01,5.184730724888380473150e-10,1.295153358681523542056e-11,1.295178083018109216436e-11,2.501236389827188542337e-01,3.860886076024023200781e-15,0,nan,9.950911341369417086131e-01
25762,2.500461896394123861853e-01,2.500437715374198566209e-01,5.170269563591551425105e-10,1.291143071151039859031e-11,1.291167795487625533411e-11,2.500461896394134331994e-01,4.187282515598935774522e-15,0,nan,9.950971992887026806515e-01
25790,2.499785197165465544522e-01,2.499761048844968136518e-01,5.157663791310170832837e-10,1.287648315785202882837e-11,1.287673040121788557217e-11,2.499785197165475573257e-01,4.011838529802884518175e-15,0,nan,9.951024939773098790751e-01
25828,2.498868282248481731411e-01,2.498844178178660502265e-01,5.140626849914281009488e-10,1.282926580389557569249e-11,1.282951304726143243630e-11,2.498868282248491316978e-01,3.835963263974352140634e-15,0,nan,9.951096613047935408804e-01
25850,2.498338204603997858566e-01,2.498314126086330355658e-01,5.130800489726384638662e-10,1.280204017372055819341e-11,1.280228741708641493722e-11,2.498338204604007869818e-01,4.007164358988310839132e-15,0,nan,9.951138012000359153167e-01
25894,2.497279733475110119478e-01,2.497255705915737145073e-01,5.111228996352090885840e-10,1.274783106190240795876e-11,1.274807830526826470256e-11,2.497279733475120010384e-01,3.960671780761350998261e-15,0,nan,9.951220599327273379610e-01
25910,2.496895390312297013935e-01,2.496871381235108988683e-01,5.104138821407020059151e-10,1.272819832772675391195e-11,1.272844557109261065575e-11,2.496895390312306610479e-01,3.843390682863972448851e-15,0,nan,9.951250561689232995775e-01
25960,2.495696221166541772796e-01,2.495672269681580845990e-01,5.082073364624383326975e-10,1.266711816407233927214e-11,1.266736540743819601594e-11,2.495696221166551067119e-01,3.724140400103497693640e-15,0,nan,9.951343956536842372674e-01
25970,2.495456732623402285043e-01,2.495432792627053919521e-01,5.077676811800623278693e-10,1.265495139302120884540e-11,1.265519863638706558921e-11,2.495456732623411322275e-01,3.621474003270233268517e-15,0,nan,9.951362592444250631586e-01
26027,2.494093838283412412071e-01,2.494069963583190330247e-01,5.052721059548766988514e-10,1.258591224089242476355e-11,1.258615948425828150735e-11,2.494093838283421220807e-01,3.531838273451940402491e-15,0,nan,9.951468544252293294819e-01
26030,2.494022210032273423330e-01,2.493998338759808863774e-01,5.051412510186906729163e-10,1.258229322140729165720e-11,1.258254046477314840100e-11,2.494022210032281890136e-01,3.394839781868996930957e-15,0,nan,9.951474107836837870852e-01
26090,2.492591801194210254788e-01,2.492567998291332076466e-01,5.025343989335112004048e-10,1.251021774216963996082e-11,1.251046498553549670462e-11,2.492591801194219795632e-01,3.827679922572876632362e-15,0,nan,9.951585111405629325686e-01
26093,2.492520388357630234388e-01,2.492496588863978290718e-01,5.024045668285361689440e-10,1.250662915603612597981e-11,1.250687639940198272361e-11,2.492520388357639912790e-01,3.882977964169121494745e-15,0,nan,9.951590648211724563117e-01
26150,2.491165484923298645281e-01,2.491141750038341484697e-01,4.999469345168139379630e-10,1.243871896092311054494e-11,1.243896620428896728874e-11,2.491165484923308344283e-01,3.893359009351716929127e-15,0,nan,9.951695606657072056965e-01
26160,2.490928161954449882032e-01,2.490904438371806528529e-01,4.995175621170718208700e-10,1.242685814853068173223e-11,1.242710539189653847604e-11,2.490928161954459518692e-01,3.868702480778515265068e-15,0,nan,9.951713973356990445207e-01
26210,2.489743240190862016981e-01,2.489719572974767314300e-01,4.973786696432034453454e-10,1.236779095848076217667e-11,1.236803820184661892047e-11,2.489743240190871580592e-01,3.841204058250559698030e-15,0,nan,9.951805597065498700513e-01
26227,2.489341008186203574315e-01,2.489317360079850438570e-01,4.966544594036339910285e-10,1.234779765124949107132e-11,1.234804489461534781512e-11,2.489341008186213423343e-01,3.956480059478107978868e-15,0,nan,9.951836669708436688888e-01
26270,2.488325046123941730603e-01,2.488301446230232749635e-01,4.948294184371106515590e-10,1.229742788974168038399e-11,1.229767513310753712779e-11,2.488325046123951649291e-01,3.986090187518851254383e-15,0,nan,9.951915086073612174864e-01
26294,2.487758898037371879663e-01,2.487735324976177164746e-01,4.938150005684543583241e-10,1.226943954830283036760e-11,1.226968679166868711141e-11,2.487758898037382176060e-01,4.138824300728918938544e-15,0,nan,9.951958742049977513786e-01
26330,2.486910882003794120987e-01,2.486887349088550691611e-01,4.922989972408362842745e-10,1.222762398259766456997e-11,1.222787122596352131377e-11,2.486910882003804316146e-01,4.099527521260122242747e-15,0,nan,9.952024077092905076139e-01
26362,2.486158301832947226107e-01,2.486134804499802175570e-01,4.909570759049737127673e-10,1.219062189603302728906e-11,1.219086913939888403286e-11,2.486158301832957824589e-01,4.262995966124359858587e-15,0,nan,9.952082003182909049951e-01
26390,2.485500727264401688021e-01,2.485477260986235781282e-01,4.897872245831149311274e-10,1.215837353685830557056e-11,1.215862078022416231437e-11,2.485500727264412415795e-01,4.316141936010040360054e-15,0,nan,9.952132573503923590745e-01
26429,2.484586267037785234368e-01,2.484562843891839067911e-01,4.881644876063493335669e-10,1.211365487135763892572e-11,1.211390211472349566952e-11,2.484586267037796368176e-01,4.481151563233620040904e-15,0,nan,9.952202832525510267452e-01
26450,2.484094561491005936915e-01,2.484071161511036962555e-01,4.872939211481998884104e-10,1.208967092319448107855e-11,1.208991816656033782235e-11,2.484094561491016953493e-01,4.434846581690827065153e-15,0,nan,9.952240578656686336768e-01
26497,2.482995838013000167166e-01,2.482972489731530285617e-01,4.853536187984951783428e-10,1.203623291617760618917e-11,1.203648015954346293297e-11,2.482995838013011121267e-01,4.411646993819219155359e-15,0,nan,9.952324841715136342782e-01
26511,2.482669027976391051826e-01,2.482645695054749579445e-01,4.847778135294516056706e-10,1.202037913930213534808e-11,1.202062638266799209188e-11,2.482669027976402145925e-01,4.468617687231797177327e-15,0,nan,9.952349883709400600791e-01
26565,2.481410486312366769912e-01,2.481387212465767655445e-01,4.825660687544017603601e-10,1.195950195015991972608e-11,1.195974919352577646988e-11,2.481410486312377155214e-01,4.185241263781840824029e-15,0,nan,9.952446227487369152494e-01
26571,2.481270845128652202671e-01,2.481247577829329142851e-01,4.823212195407241625721e-10,1.195276448030429527539e-11,1.195301172367015201919e-11,2.481270845128662851976e-01,4.291875193553705349079e-15,0,nan,9.952456908225359148864e-01
26631,2.479876590564162597286e-01,2.479853388555698090467e-01,4.798825665925383478238e-10,1.188568109044907924735e-11,1.188592833381493599115e-11,2.479876590564172745011e-01,4.092028529670110910596e-15,0,nan,9.952563451407197172411e-01
26633,2.479830182833996921055e-01,2.479806982996214104187e-01,4.798015851442450963770e-10,1.188345406439442364179e-11,1.188370130776028038559e-11,2.479830182834006972286e-01,4.053193575461546600975e-15,0,nan,9.952566994594744664978e-01
26691,2.478486244461265142203e-01,2.478463107414612121016e-01,4.774616837257293271613e-10,1.181912361474396185841e-11,1.181937085810981860221e-11,2.478486244461275276647e-01,4.088965312873672500751e-15,0,nan,9.952669516485562358735e-01
26701,2.478254898716330811848e-01,2.478231772464823956525e-01,4.770599190025249442709e-10,1.180808146033026277547e-11,1.180832870369611951927e-11,2.478254898716340980580e-01,4.103182518072952598203e-15,0,nan,9.952687147741578147647e-01
26751,2.477099787142450770805e-01,2.477076714730952200494e-01,4.750584019889997925091e-10,1.175308676402005295080e-11,1.175333400738590969460e-11,2.477099787142460998491e-01,4.128895300043170542894e-15,0,nan,9.952775106662260991590e-01
26770,2.476661549879549117925e-01,2.476638497868132171575e-01,4.743010051849140380239e-10,1.173228278766043928365e-11,1.173253003102629602745e-11,2.476661549879558772203e-01,3.898101557464186566016e-15,0,nan,9.952808445059396895991e-01
26811,2.475717199072990926112e-01,2.475694190972357044966e-01,4.726725544109089782397e-10,1.168756531397802634451e-11,1.168781255734388308831e-11,2.475717199072999804779e-01,3.586301019793318172100e-15,0,nan,9.952880225110589419973e-01
26838,2.475096291612084442590e-01,2.475073312346165732567e-01,4.716045668568986994706e-10,1.165824743369725086211e-11,1.165849467706310760591e-11,2.475096291612093323562e-01,3.588131530667635282304e-15,0,nan,9.952927375349884144668e-01
26871,2.474338460859579480466e-01,2.474315516747865595359e-01,4.703039759723036640051e-10,1.162255410424966083314e-11,1.162280134761551757694e-11,2.474338460859589180010e-01,3.920055335610313752817e-15,0,nan,9.952984874975397173872e-01
26907,2.473513057847313012516e-01,2.473490151975384909733e-01,4.688910501697202051580e-10,1.158379017066791711398e-11,1.158403741403377385778e-11,2.473513057847323188431e-01,4.113952413895996376521e-15,0,nan,9.953047441272087713748e-01
26931,2.472963553249007406798e-01,2.472940672806591411170e-01,4.679525035792209997449e-10,1.155804803747580507668e-11,1.155829528084166182048e-11,2.472963553249018219411e-01,4.372330003295275092144e-15,0,nan,9.953089059373829075713e-01
26976,2.471934874870481968490e-01,2.471912041971672524543e-01,4.662000280870030136727e-10,1.150999695612755103612e-11,1.151024419949340777993e-11,2.471934874870492797501e-01,4.380783413378785430746e-15,0,nan,9.953166894069913095172e-01
26991,2.471592457126836617221e-01,2.471569640036397619287e-01,4.656179760362012835549e-10,1.149404207839889091574e-11,1.149428932176474765954e-11,2.471592457126847192529e-01,4.278742621960050657490e-15,0,nan,9.953192781395403965368e-01
27045,2.470361713752175780723e-01,2.470338953409091098390e-01,4.635312573753823439946e-10,1.143686019500904965271e-11,1.143710743837490639652e-11,2.470361713752186940687e-01,4.517542491777754511111e-15,0,nan,9.953285738413949114032e-01
27051,2.470225153516091565198e-01,2.470202399462587961043e-01,4.633002340200301342944e-10,1.143053125297060544313e-11,1.143077849633646218693e-11,2.470225153516102461159e-01,4.410918076608101201028e-15,0,nan,9.953296044102186199793e-01
27111,2.468861623575976105283e-01,2.468838932246623929512e-01,4.609991200539194470050e-10,1.136751064747479132690e-11,1.136775789084064807070e-11,2.468861623575986520942e-01,4.218810451368558442133e-15,0,nan,9.953398850529361642481e-01
27114,2.468793545801715727528e-01,2.468770857600400825405e-01,4.608844980421596800544e-10,1.136437239814903025422e-11,1.136461964151488699803e-11,2.468793545801726300532e-01,4.282660281086224716789e-15,0,nan,9.953403978927449095642e-01
27171,2.467501848600592295746e-01,2.467479219684844959914e-01,4.587144784820806386099e-10,1.130497540766422293239e-11,1.130522265103007967619e-11,2.467501848600602959959e-01,4.321866090846265516779e-15,0,nan,9.953501203685286435213e-01
27184,2.467207723803192531697e-01,2.467185108369677193352e-01,4.582216289429569742968e-10,1.129148961144686767472e-11,1.129173685481272441852e-11,2.467207723803203348240e-01,4.384123342937627646965e-15,0,nan,9.953523320749650425470e-01
27231,2.466145810017684181226e-01,2.466123243207210546935e-01,4.564461554447151652099e-10,1.124292073791206978793e-11,1.124316798127792653173e-11,2.466145810017696134148e-01,4.846802783227255589147e-15,0,nan,9.953603106551945835668e-01
27253,2.465649528395561507210e-01,2.465626984280202271815e-01,4.556184955803557534883e-10,1.122028683022580647863e-11,1.122053407359166322243e-11,2.465649528395573679006e-01,4.936547367836515702957e-15,0,nan,9.953640358699001321500e-01
27291,2.464793489387392677603e-01,2.464770984376057350040e-01,4.541939988534034123964e-10,1.118134190037714525134e-11,1.118158914374300199514e-11,2.464793489387405360465e-01,5.145608158684337549320e-15,0,nan,9.953704562085271869689e-01
27323,2.464073765620470035653e-01,2.464051293444251555798e-01,4.529994069714064449151e-10,1.114869279769519796805e-11,1.114894004106105471185e-11,2.464073765620482836015e-01,5.194796550939985608574e-15,0,nan,9.953758489806140602506e-01
27351,2.463444868401020726445e-01,2.463422424884862960148e-01,4.519578583668713215481e-10,1.112023421418265793807e-11,1.112048145754851468188e-11,2.463444868401033414050e-01,5.150350647466989124741e-15,0,nan,9.953805573215293564840e-01
27393,2.462503025258787614504e-01,2.462480624609552637416e-01,4.504020099552091053631e-10,1.107773669012479130785e-11,1.107798393349064805166e-11,2.462503025258800415408e-01,5.198330263431006118120e-15,0,nan,9.953876018142677029694e-01
27411,2.462099928879816213012e-01,2.462077546557030482965e-01,4.497375853671517232249e-10,1.105959305460856442410e-11,1.105984029797442116790e-11,2.462099928879829157573e-01,5.257528598255103745046e-15,0,nan,9.953906142846430553980e-01
27464,2.460914946799401537003e-01,2.460892618281424470972e-01,4.477894253870605692952e-10,1.100641110213517489246e-11,1.100665834550103163626e-11,2.460914946799414980975e-01,5.462997179578872169288e-15,0,nan,9.953994614415069422733e-01
27471,2.460758652773770427391e-01,2.460736331344685612343e-01,4.475330329361198295106e-10,1.099941385229717818275e-11,1.099966109566303492656e-11,2.460758652773784089694e-01,5.552069322455788664161e-15,0,nan,9.954006273857848522270e-01
27531,2.459421022160428460523e-01,2.459398761327488969197e-01,4.453440558324010293982e-10,1.093969209247163648735e-11,1.093993933583749323116e-11,2.459421022160442632672e-01,5.762392274420324045580e-15,0,nan,9.954105969103738117102e-01
27534,2.459354236004192284515e-01,2.459331978193286805112e-01,4.452350132469706381563e-10,1.093671793209978116527e-11,1.093696517546563790907e-11,2.459354236004206513991e-01,5.785858612476069495038e-15,0,nan,9.954110942478043455475e-01
27591,2.458087019243712367800e-01,2.458064818711457877320e-01,4.431705104686351253593e-10,1.088042331416703511281e-11,1.088067055753289185661e-11,2.458087019243725973182e-01,5.534947259988952961922e-15,0,nan,9.954205231413558642591e-01
27604,2.457798461705659187615e-01,2.457776274199812427401e-01,4.427015957730094787026e-10,1.086764102072787337706e-11,1.086788826409373012087e-11,2.457798461705672909413e-01,5.582963141219233989146e-15,0,nan,9.954226681457595351014e-01
27651,2.456756626352755712439e-01,2.456734485827802572100e-01,4.410122548890991105262e-10,1.082160310947394518102e-11,1.082185035283980192482e-11,2.456756626352769269574e-01,5.518306074716242574772e-15,0,nan,9.954304063592197370077e-01
27675,2.456225476068960578147e-01,2.456203359465242153092e-01,4.401532023057571059966e-10,1.079819965081316897373e-11,1.079844689417902571753e-11,2.456225476068973554014e-01,5.282848521848692410640e-15,0,nan,9.954343476650644654386e-01
27711,2.455429825940758925551e-01,2.455407745131781005465e-01,4.388691487476890839778e-10,1.076322712279450871683e-11,1.076347436616036546063e-11,2.455429825940772047785e-01,5.344170002429605210207e-15,0,nan,9.954402468420434786081e-01
27746,2.454657511126563940174e-01,2.454635465018180084940e-01,4.376259443486885009622e-10,1.072937789256822562080e-11,1.072962513593408236461e-11,2.454657511126576788511e-01,5.234269052525647162747e-15,0,nan,9.954459674981378874102e-01
27771,2.454106600583848551977e-01,2.454084579201557814176e-01,4.367410532862319260902e-10,1.070529105011014560462e-11,1.070553829347600234842e-11,2.454106600583861607804e-01,5.319991818078621658064e-15,0,nan,9.954500448655036487652e-01
27817,2.453094538106564692637e-01,2.453072562090084507425e-01,4.351195932590725579959e-10,1.066116865577729400786e-11,1.066141589914315075166e-11,2.453094538106577385798e-01,5.174346610750561354167e-15,0,nan,9.954575280998490740148e-01
27831,2.452786932979956480150e-01,2.452764970737085215013e-01,4.346278313131497273662e-10,1.064779063826137349311e-11,1.064803788162723023691e-11,2.452786932979969263571e-01,5.211794415600100066990e-15,0,nan,9.954598007029131654581e-01
27888,2.451536528474615173057e-01,2.451514622149933708695e-01,4.326339234418458645637e-10,1.059356494913596763725e-11,1.059381219250182438105e-11,2.451536528474628524193e-01,5.446028010374717426509e-15,0,nan,9.954690299204451884815e-01
27891,2.451470805947705833283e-01,2.451448902558987785749e-01,4.325293471824421156388e-10,1.059072168423894625821e-11,1.059096892760480300201e-11,2.451470805947719247303e-01,5.471825442909171395962e-15,0,nan,9.954695146252344628178e-01
27951,2.450158202425315179251e-01,2.450136357607467230135e-01,4.304454667730068085113e-10,1.053408003448661832954e-11,1.053432727785247507334e-11,2.450158202425330106005e-01,6.092159026677822516582e-15,0,nan,9.954791869011159780533e-01
27960,2.449961614750828520215e-01,2.449939778694299741257e-01,4.301341360655946281305e-10,1.052562038765483435305e-11,1.052586763102069109685e-11,2.449961614750843444936e-01,6.091818108806814260431e-15,0,nan,9.954806341669879797291e-01
28012,2.448827316799336850650e-01,2.448805531240161870166e-01,4.283416891667257926162e-10,1.047692817231327190766e-11,1.047717541567912865146e-11,2.448827316799352790726e-01,6.509269051272802975750e-15,0,nan,9.954889779627738806748e-01
28032,2.448391746843996130689e-01,2.448369980650943744660e-01,4.276551586982332771217e-10,1.045828435532173589781e-11,1.045853159868759264161e-11,2.448391746844012122129e-01,6.531405753874144133091e-15,0,nan,9.954921788833454557766e-01
28072,2.447521767604741715907e-01,2.447500040051109326811e-01,4.262868577315488637973e-10,1.042113581643920207484e-11,1.042138305980505881865e-11,2.447521767604756871291e-01,6.192134731307714255908e-15,0,nan,9.954985670595444681007e-01
28103,2.446848595548479499140e-01,2.446826897855566285145e-01,4.252307697840106220138e-10,1.039247264266329935133e-11,1.039271988602915609513e-11,2.446848595548494169886e-01,5.995771948622508293325e-15,0,nan,9.955035054045888558150e-01
28132,2.446219691163915577192e-01,2.446198021338417682990e-01,4.242462344528219375146e-10,1.036575852765380268125e-11,1.036600577101965942506e-11,2.446219691163930048716e-01,5.915872591000266720780e-15,0,nan,9.955081153065030128172e-01
28175,2.445288663360121461654e-01,2.445267034736874622869e-01,4.227924562910655620905e-10,1.032632458592428777622e-11,1.032657182929014452002e-11,2.445288663360135458026e-01,5.723811928689545955853e-15,0,nan,9.955149332332003673574e-01
28192,2.444921070884625846631e-01,2.444899458511766709989e-01,4.222196911324343705061e-10,1.031079234423342476809e-11,1.031103958759928151189e-11,2.444921070884639380320e-01,5.535429877261849818882e-15,0,nan,9.955176229632324704866e-01
28248,2.443712128978279551905e-01,2.443690569980996596389e-01,4.203408420955832459196e-10,1.025985802652621343781e-11,1.026010526989207018161e-11,2.443712128978293010649e-01,5.507499638992200020884e-15,0,nan,9.955264603818582154330e-01
28252,2.443625890288904367598e-01,2.443604335095083124330e-01,4.202071009981257111467e-10,1.025623335057337656827e-11,1.025648059393923331207e-11,2.443625890288917660729e-01,5.439920995733908859735e-15,0,nan,9.955270902871128718627e-01
28312,2.442334133012022956422e-01,2.442312634725516684586e-01,4.182083386846505391131e-10,1.020207767655487326228e-11,1.020232491992073000608e-11,2.442334133012036560448e-01,5.570092386369978366961e-15,0,nan,9.955365175333543436859e-01
28320,2.442162156484675161749e-01,2.442140665765381024599e-01,4.179428751344356943311e-10,1.019488718701601467469e-11,1.019513443038187141849e-11,2.442162156484689195798e-01,5.746566995422162764109e-15,0,nan,9.955377714850514648572e-01
28372,2.441045782801477548318e-01,2.441024341152424892432e-01,4.162232802152270933548e-10,1.014832149692187697979e-11,1.014856874028773372360e-11,2.441045782801491127273e-01,5.562761124635324808239e-15,0,nan,9.955459049550185525760e-01
28393,2.440595662156737344350e-01,2.440574240267380512481e-01,4.155317245533627394696e-10,1.012960051355787979936e-11,1.012984775692373654316e-11,2.440595662156750735331e-01,5.486767529749223335290e-15,0,nan,9.955491811905462093890e-01
28432,2.439760823515981225107e-01,2.439739438236365465240e-01,4.142518029832637369510e-10,1.009496103066766965112e-11,1.009520827403352639492e-11,2.439760823515995526276e-01,5.861709319342337210721e-15,0,nan,9.955552528030302758544e-01
28465,2.439055535478043268416e-01,2.439034181088038377716e-01,4.131732355215703346131e-10,1.006578009120125924067e-11,1.006602733456711598447e-11,2.439055535478057719205e-01,5.924747692610727898008e-15,0,nan,9.955603773414064514859e-01
28492,2.438479239124475561606e-01,2.438457909948107682485e-01,4.122937857343756857237e-10,1.004199254043138184344e-11,1.004223978379723858724e-11,2.438479239124489848545e-01,5.858954373458495394982e-15,0,nan,9.955645613262182533603e-01
28538,2.437498966696281521571e-01,2.437477680353266895619e-01,4.108016796325064416296e-10,1.000164651062245659167e-11,1.000189375398831333547e-11,2.437498966696296032398e-01,5.953162052389263470587e-15,0,nan,9.955716713831903906052e-01
28552,2.437201013705143082255e-01,2.437179740367646230137e-01,4.103491085486621776247e-10,9.989412331903595434093e-12,9.989659575269452177895e-12,2.437201013705157857898e-01,6.062545784617628220200e-15,0,nan,9.955738307713156392382e-01
28611,2.435947352172025126560e-01,2.435926133486688571761e-01,4.084497360467552440716e-10,9.938083547338517414788e-12,9.938330790704374158590e-12,2.435947352172040761568e-01,6.418450901629380898823e-15,0,nan,9.955829078563713970527e-01
28612,2.435926131444439979301e-01,2.435904913683232808630e-01,4.084176528232630441097e-10,9.937216753241653210959e-12,9.937463996607509954761e-12,2.435926131444455526354e-01,6.382399029648883470029e-15,0,nan,9.955830613829988676579e-01
28672,2.434654576636135214773e-01,2.434633414190416622613e-01,4.064993012551765845555e-10,9.885402194493938943899e-12,9.885649437859795687701e-12,2.434654576636150218776e-01,6.162682360967243327731e-15,0,nan,9.955922534039088363906e-01
28685,2.434379510149764225257e-01,2.434358359654865133770e-01,4.060853742927400637783e-10,9.874225578978044928836e-12,9.874472822343901672638e-12,2.434379510149779352317e-01,6.213928312323891142755e-15,0,nan,9.955942399454309483641e-01
28732,2.433386333680355728681e-01,2.433365226291088478927e-01,4.045939378243265905677e-10,9.833965087032966293588e-12,9.834212330398823037390e-12,2.433386333680370387095e-01,6.023874289551849087892e-15,0,nan,9.956014070746537803782e-01
28758,2.432837786340337760116e-01,2.432816702728861912863e-01,4.037722849250995053042e-10,9.811792003301915388575e-12,9.812039246667772132377e-12,2.432837786340352100723e-01,5.894600408918495328097e-15,0,nan,9.956053618156309355778e-01
28792,2.432121387082651631228e-01,2.432100334492547366594e-01,4.027014477769027413642e-10,9.782901902997688059926e-12,9.783149146363544803728e-12,2.432121387082665640882e-01,5.760260968654863675828e-15,0,nan,9.956105226338512063965e-01
28832,2.431279913056637875801e-01,2.431258896857227125299e-01,4.014468835226796491406e-10,9.749065791612006836291e-12,9.749313034977863580093e-12,2.431279913056652234026e-01,5.905623954851688488962e-15,0,nan,9.956165786171689824325e-01
28852,2.430859721453062505248e-01,2.430838723406565371477e-01,4.008217176089337841099e-10,9.732209154744106388126e-12,9.732456398109963131928e-12,2.430859721453077056731e-01,5.986147124953925365707e-15,0,nan,9.956196003181322003194e-01
28906,2.429727014977847709964e-01,2.429706065803517445190e-01,3.991407773380650838229e-10,9.686899553352927277106e-12,9.687146796718784020908e-12,2.429727014977862393179e-01,6.043153986512104870593e-15,0,nan,9.956277380449398298288e-01
28912,2.429601321505202859985e-01,2.429580377748475350508e-01,3.989546350501260950882e-10,9.681883394304768548650e-12,9.682130637670625292452e-12,2.429601321505217591040e-01,6.063157270771559246520e-15,0,nan,9.956286403621825298197e-01
28972,2.428346172055347584884e-01,2.428325282336254997695e-01,3.971000890479241752880e-10,9.631921212856231626701e-12,9.632168456222088370503e-12,2.428346172055362477078e-01,6.132648893646571987969e-15,0,nan,9.956376429987426077768e-01
28980,2.428179063577041441047e-01,2.428158181044007546401e-01,3.968537575381580653623e-10,9.625286877554300790535e-12,9.625534120920157534337e-12,2.428179063577056601852e-01,6.243693383693641574591e-15,0,nan,9.956388405363632151880e-01
29032,2.427094258021534334269e-01,2.427073422089630061471e-01,3.952579697518231713997e-10,9.582319240195036898070e-12,9.582566483560893641871e-12,2.427094258021549462142e-01,6.232915290657791748367e-15,0,nan,9.956466084586362342060e-01
29054,2.426636030562959733814e-01,2.426615214290604727321e-01,3.945856180747951864998e-10,9.564221442725939470501e-12,9.564468686091796214303e-12,2.426636030562973978604e-01,5.870179979111264340719e-15,0,nan,9.956498865244229640615e-01
29092,2.425845564422675348926e-01,2.425824782029185333609e-01,3.934281684979125137950e-10,9.533074144221751065034e-12,9.533321387587607808836e-12,2.425845564422688767689e-01,5.531582022300686214153e-15,0,nan,9.956555369707979486187e-01
29128,2.425097887877465663298e-01,2.425077137488303724577e-01,3.923361556406372759155e-10,9.503697015385418081428e-12,9.503944258751274825230e-12,2.425097887877479287924e-01,5.618175937823188762777e-15,0,nan,9.956608764377042105199e-01
29152,2.424600076377669000127e-01,2.424579347275478413692e-01,3.916105777936396954953e-10,9.484182630432558373396e-12,9.484429873798415117198e-12,2.424600076377682649555e-01,5.629558399431688730221e-15,0,nan,9.956644287622595718211e-01
29203,2.423543920862161749064e-01,2.423523236864509877719e-01,3.900751467811092515173e-10,9.442900413595404978479e-12,9.443147656961261722281e-12,2.423543920862175128660e-01,5.520674411709270487265e-15,0,nan,9.956719580816131140097e-01
29212,2.423357779104541032122e-01,2.423337103048179008713e-01,3.898050913028237837016e-10,9.435641441419451238446e-12,9.435888684785307982248e-12,2.423357779104554427847e-01,5.527753488311945308799e-15,0,nan,9.956732840582195976720e-01
29272,2.422118657919574147286e-01,2.422098034665199628446e-01,3.880116038308650318470e-10,9.387447356377258354370e-12,9.387694599743115098172e-12,2.422118657919586869856e-01,5.252661900535813784988e-15,0,nan,9.956821030820260419805e-01
29278,2.421994919923514122395e-01,2.421974301935989337675e-01,3.878329110134190772053e-10,9.382646915670684103318e-12,9.382894159036540847120e-12,2.421994919923526764328e-01,5.219636404873923052531e-15,0,nan,9.956829829979826573479e-01
29332,2.420882698236456742613e-01,2.420862127541844321943e-01,3.862300113101861031538e-10,9.339597190618598436324e-12,9.339844433984455180126e-12,2.420882698236469806436e-01,5.396305668315739660390e-15,0,nan,9.956908860551997817465e-01
29353,2.420450856567782360607e-01,2.420430304212157768262e-01,3.856092450239233847912e-10,9.322930299701004405712e-12,9.323177543066861149514e-12,2.420450856567795255430e-01,5.327446735055664075162e-15,0,nan,9.956939516195672795350e-01
29392,2.419649885565443026003e-01,2.419629367189969348928e-01,3.844602107858922761974e-10,9.292087795096322615925e-12,9.292335038462179359727e-12,2.419649885565456867470e-01,5.720442084455342221850e-15,0,nan,9.956996331974670147642e-01
29428,2.418911702536776231476e-01,2.418891215437947717071e-01,3.834039482120583051261e-10,9.263744430674282985366e-12,9.263991674040139729168e-12,2.418911702536790511909e-01,5.903660466252203876819e-15,0,nan,9.957048643747295917409e-01
29452,2.418420205512517018320e-01,2.418399739217146626746e-01,3.827021004016340261597e-10,9.244916055933032497020e-12,9.245163299298889240822e-12,2.418420205512531209307e-01,5.867874688627048556508e-15,0,nan,9.957083447267704512450e-01
29504,2.417357005685185633581e-01,2.417336584333768800814e-01,3.811877828416633985549e-10,9.204304627574421588769e-12,9.204551870940278332570e-12,2.417357005685199252922e-01,5.633980038082056366709e-15,0,nan,9.957158660790381002944e-01
29513,2.417173227421060277553e-01,2.417152813830373003778e-01,3.809265683204792988494e-10,9.197301091814772167055e-12,9.197548335180628910857e-12,2.417173227421073862606e-01,5.620223270360110370735e-15,0,nan,9.957171651628274908837e-01
29573,2.415949821416475407077e-01,2.415929459428611258964e-01,3.791917276278057108599e-10,9.150800962040475987798e-12,9.151048205406332731600e-12,2.415949821416488939546e-01,5.601304007193178548643e-15,0,nan,9.957258055284043861627e-01
29579,2.415827650985259977823e-01,2.415807294144764749699e-01,3.790188715931664923981e-10,9.146169064365461878417e-12,9.146416307731318622219e-12,2.415827650985273757626e-01,5.703967760637274576908e-15,0,nan,9.957266676383289421312e-01
29633,2.414729505179683821670e-01,2.414709194560315241862e-01,3.774682763239683491796e-10,9.104629303512153733221e-12,9.104876546878010477023e-12,2.414729505179697826580e-01,5.799784399245236993683e-15,0,nan,9.957344109278330439175e-01
29655,2.414282827277718090908e-01,2.414262535435056089561e-01,3.768391785333569145053e-10,9.087781406169464535998e-12,9.088028649535321279800e-12,2.414282827277731793191e-01,5.675508447613663362361e-15,0,nan,9.957375575217465722331e-01
29693,2.413512264692955489043e-01,2.413492005209288970846e-01,3.757561168268543670534e-10,9.058783139020648123302e-12,9.059030382386504867104e-12,2.413512264692969756466e-01,5.911477298983785038254e-15,0,nan,9.957429815720671909115e-01
29731,2.412742930238004623877e-01,2.412722703020567793786e-01,3.746775456412790745242e-10,9.029914249507339537621e-12,9.030161492873196281422e-12,2.412742930238018234816e-01,5.641271756526807615852e-15,0,nan,9.957483917656657696664e-01
29753,2.412298086030236210497e-01,2.412277877450999252762e-01,3.740551525850583913886e-10,9.013259524272074130869e-12,9.013506767637930874671e-12,2.412298086030250100347e-01,5.757932503209381544199e-15,0,nan,9.957515176703631725233e-01
29807,2.411207931656688951971e-01,2.411187768694946775838e-01,3.725337777313649855181e-10,8.972561643754931209872e-12,8.972808887120787953674e-12,2.411207931656703474724e-01,6.023019576413475773837e-15,0,nan,9.957591707936416481565e-01
29813,2.411086955356363248359e-01,2.411066797451790755247e-01,3.723652880649444607645e-10,8.968055547458543825731e-12,8.968302790824400569533e-12,2.411086955356377889426e-01,6.072392414018176911738e-15,0,nan,9.957600194302890964744e-01
29873,2.409878858926297329202e-01,2.409858751468119675287e-01,3.706864287379103058857e-10,8.923168328835639740048e-12,8.923415572201496483850e-12,2.409878858926311586596e-01,5.916228544287960613329e-15,0,nan,9.957684870577674315115e-01
29884,2.409657702632491682593e-01,2.409637604398175980691e-01,3.703798242190821304672e-10,8.914973139541170992230e-12,8.915220382907027736032e-12,2.409657702632505275913e-01,5.641183080882454095760e-15,0,nan,9.957700357698699421293e-01
29933,2.408673783084349928618e-01,2.408653725845779358661e-01,3.690184810678138578790e-10,8.878595020305743102543e-12,8.878842263671599846345e-12,2.408673783084362973603e-01,5.415837173836641760403e-15,0,nan,9.957769207570642999348e-01
29960,2.408132480804337782754e-01,2.408112446090993064018e-01,3.682714398483457620003e-10,8.858638692983630467279e-12,8.858885936349487211081e-12,2.408132480804350471714e-01,5.269211817385482102858e-15,0,nan,9.957807049067264411248e-01
29993,2.407471714263425544011e-01,2.407451707019144238053e-01,3.673613524985959502107e-10,8.834332805007852384790e-12,8.834580048373709128592e-12,2.407471714263439073635e-01,5.619847288346816181994e-15,0,nan,9.957853207308073136992e-01
30037,2.406592100448312898653e-01,2.406572129724152964148e-01,3.661529479486193079839e-10,8.802069949693570567039e-12,8.802317193059427310841e-12,2.406592100448326496581e-01,5.650283701799097581420e-15,0,nan,9.957914593935624023436e-01
30053,2.406272638984278122720e-01,2.406252681510425706080e-01,3.657149514420872225785e-10,8.790378896913751653987e-12,8.790626140279608397789e-12,2.406272638984292007013e-01,5.770041513961629496756e-15,0,nan,9.957936871800290030000e-01
30113,2.405076543854763604369e-01,2.405056635928924657630e-01,3.640791872659754607846e-10,8.746730540429765190585e-12,8.746977783795621934387e-12,2.405076543854776668327e-01,5.431826519398025834146e-15,0,nan,9.958020203041615796302e-01
30114,2.405056634108528601512e-01,2.405036727006613639368e-01,3.640520141356150944023e-10,8.746005640958498304720e-12,8.746252884324355048522e-12,2.405056634108541768199e-01,5.474584889688425279219e-15,0,nan,9.958021589083546849580e-01
30173,2.403883415569101622555e-01,2.403863556970293469117e-01,3.624539702819483908866e-10,8.703385010004486628391e-12,8.703632253370343372193e-12,2.403883415569116141378e-01,6.039736473184661384994e-15,0,nan,9.958103203010373528263e-01
30191,2.403526053639317150434e-01,2.403506209795739367863e-01,3.619684485959867632550e-10,8.690439998152792123854e-12,8.690687241518648867656e-12,2.403526053639331259428e-01,5.870123146671810738808e-15,0,nan,9.958128038696750618589e-01
30233,2.402693240907160521225e-01,2.402673431415821292401e-01,3.608392117340279497563e-10,8.660339609742895687589e-12,8.660586853108752431391e-12,2.402693240907174757748e-01,5.925235464624012505175e-15,0,nan,9.958185873669539595878e-01
30268,2.402000331127281118615e-01,2.401980550181131157661e-01,3.599020640447781065458e-10,8.635367333075378446449e-12,8.635614576441235190251e-12,2.402000331127294998842e-01,5.778611719086795066693e-15,0,nan,9.958233946918711251991e-01
30293,2.401506006733724607471e-01,2.401486246131701307593e-01,3.592348237870370512776e-10,8.617591673025274862113e-12,8.617838916391131605915e-12,2.401506006733738687192e-01,5.862871224540283960898e-15,0,nan,9.958268216966345044174e-01
30346,2.400459718692856958544e-01,2.400440001096052489160e-01,3.578261712429065037270e-10,8.580076318008184286857e-12,8.580323561374041030659e-12,2.400459718692870355082e-01,5.580821650195117998697e-15,0,nan,9.958340682788261226063e-01
30353,2.400321699997791102810e-01,2.400301988068327951886e-01,3.576407195152616777858e-10,8.575138562132559501974e-12,8.575385805498416245776e-12,2.400321699997803988281e-01,5.368227004513139847476e-15,0,nan,9.958350234832797527595e-01
30413,2.399140307731859045326e-01,2.399120644259585266589e-01,3.560568128912529339354e-10,8.532977667876661518462e-12,8.533224911242518262264e-12,2.399140307731872011300e-01,5.404424967963659890729e-15,0,nan,9.958431929185562265150e-01
30424,2.398924034270317195983e-01,2.398904379658608476689e-01,3.557675294362314533711e-10,8.525279663778832891921e-12,8.525526907144689635723e-12,2.398924034270329904729e-01,5.297686226732696357836e-15,0,nan,9.958446871541706754151e-01
30473,2.397961817051239841181e-01,2.397942201822159113966e-01,3.544830187748108013614e-10,8.491106409236747685186e-12,8.491353652602604428988e-12,2.397961817051252073827e-01,5.101268272645649839546e-15,0,nan,9.958513301926438409024e-01
30502,2.397393249557903116553e-01,2.397373657570058269606e-01,3.537259516342283777728e-10,8.470971701865573899770e-12,8.471218945231430643572e-12,2.397393249557915587724e-01,5.201971356424644096064e-15,0,nan,9.958552517356014032140e-01
30533,2.396786215153358379215e-01,2.396766647954836348955e-01,3.529192529020975229022e-10,8.449522233000271929686e-12,8.449769476366128673488e-12,2.396786215153371309952e-01,5.395031533640944934396e-15,0,nan,9.958594354942143330096e-01
30580,2.395867336488036458686e-01,2.395847806765808718499e-01,3.517012533437777967681e-10,8.417146842985928318667e-12,8.417394086351785062469e-12,2.395867336488049201179e-01,5.318530126392135321789e-15,0,nan,9.958657624365689721218e-01
30593,2.395613489317078570462e-01,2.395593969937831746453e-01,3.513654318749328857278e-10,8.408222613409884083430e-12,8.408469856775740827232e-12,2.395613489317091618835e-01,5.446777288594536894178e-15,0,nan,9.958675090104815569563e-01
30653,2.394443626902021116098e-01,2.394424155132106601940e-01,3.498214731502207640561e-10,8.367205051814985519530e-12,8.367452295180842263332e-12,2.394443626902033611664e-01,5.218567446222964887038e-15,0,nan,9.958755509271901858572e-01
30658,2.394346267224792823569e-01,2.394326799412887785135e-01,3.496932525295586134758e-10,8.363799575790972178437e-12,8.364046819156828922239e-12,2.394346267224804922723e-01,5.053218203846368894109e-15,0,nan,9.958762196663356714528e-01
30713,2.393276615347895430741e-01,2.393257190978698711881e-01,3.482872950295309985279e-10,8.326467076328628805593e-12,8.326714319694485549395e-12,2.393276615347907478667e-01,5.034071495931386738131e-15,0,nan,9.958835614286343083284e-01
30737,2.392810606168939424609e-01,2.392791200701913090221e-01,3.476763442090351913300e-10,8.310249621580885539421e-12,8.310496864946742283223e-12,2.392810606168951007141e-01,4.840555194298076089829e-15,0,nan,9.958867568739486684755e-01
30773,2.392112442173839337300e-01,2.392093064998063456361e-01,3.467628166488337998049e-10,8.286006241489451111929e-12,8.286253484855307855731e-12,2.392112442173850697164e-01,4.748883700953902171526e-15,0,nan,9.958915406976797835437e-01
30815,2.391299203143676110894e-01,2.391279858880653863551e-01,3.457014102335431455433e-10,8.257847259176782220106e-12,8.258094502542638963908e-12,2.391299203143688255720e-01,5.078756411745511276856e-15,0,nan,9.958971076999491331785e-01
30833,2.390951094977760982285e-01,2.390931764789416269501e-01,3.452479579683716406279e-10,8.245820127928369026413e-12,8.246067371294225770215e-12,2.390951094977772481469e-01,4.809460047429252448632e-15,0,nan,9.958994889157675517921e-01
30893,2.389792561435694351335e-01,2.389773278030087599877e-01,3.437426397626810001700e-10,8.205906342040352675113e-12,8.206153585406209418915e-12,2.389792561435704917021e-01,4.421172727140510460972e-15,0,nan,9.959074062629456652786e-01
30894,2.389773276311374372582e-01,2.389753993683752797406e-01,3.437176315071989459976e-10,8.205243405973561207891e-12,8.205490649339417951693e-12,2.389773276311384827815e-01,4.374989336209538955538e-15,0,nan,9.959075379582064962308e-01
30953,2.388636829301150621419e-01,2.388617592474873430053e-01,3.422467836107397485619e-10,8.166262515660587155156e-12,8.166509759026443898958e-12,2.388636829301160670482e-01,4.207028560257733090876e-15,0,nan,9.959152929178563301744e-01
30974,2.388232982632144951740e-01,2.388213762060814315813e-01,3.417254549783394639233e-10,8.152450520002922783367e-12,8.152697763368779527168e-12,2.388232982632154886691e-01,4.159958912948979966007e-15,0,nan,9.959180460288742444699e-01
31014,2.387464694251604235831e-01,2.387445504573771637435e-01,3.407356164257656422255e-10,8.126232289649259561042e-12,8.126479533015116304844e-12,2.387464694251615126370e-01,4.561550082099775613632e-15,0,nan,9.959232797359048592386e-01
31053,2.386716801408130805839e-01,2.386697641765510302658e-01,3.397745063291915955269e-10,8.100783029130040063569e-12,8.101030272495896807371e-12,2.386716801408141690009e-01,4.560310665215435177563e-15,0,nan,9.959283696185215803269e-01
31074,2.386314574683108535869e-01,2.386295431178267201222e-01,3.392586067675200797387e-10,8.087125780099439024743e-12,8.087373023465295768545e-12,2.386314574683119496204e-01,4.592996834201105343526e-15,0,nan,9.959311050325581250882e-01
31132,2.385205420776570495178e-01,2.385186321715882795669e-01,3.378396054364706952731e-10,8.049572809135039284064e-12,8.049820052500896027866e-12,2.385205420776582795045e-01,5.156732818018137722582e-15,0,nan,9.959386408138375620415e-01
31134,2.385167220041570224076e-01,2.385148122510126478257e-01,3.377908273690326793381e-10,8.048282237015930246843e-12,8.048529480381786990645e-12,2.385167220041582714763e-01,5.236818009419504520359e-15,0,nan,9.959389001675658851620e-01
31194,2.384022618385377711991e-01,2.384003566628982162534e-01,3.363322029440639062609e-10,8.009699391252329671730e-12,8.009946634618186415532e-12,2.384022618385390396073e-01,5.320453387517930308223e-15,0,nan,9.959466653141318888171e-01
31212,2.383679772944571340076e-01,2.383660734882196985396e-01,3.358963896746509785990e-10,7.998175037214376041151e-12,7.998422280580232784953e-12,2.383679772944584761686e-01,5.630626183969889841550e-15,0,nan,9.959489890360800716236e-01
31254,2.382880757847269659333e-01,2.382861751668806649107e-01,3.348826589634702193721e-10,7.971374997548036206668e-12,7.971622240913892950469e-12,2.382880757847283301984e-01,5.725276607622431571162e-15,0,nan,9.959544006441134826038e-01
31292,2.382158991916278889533e-01,2.382140014502443225997e-01,3.339692775221177391758e-10,7.947235549058526845714e-12,7.947482792424383589516e-12,2.382158991916292784804e-01,5.833057581378285484514e-15,0,nan,9.959592843421245839022e-01
31314,2.381741626633738506680e-01,2.381722665837316121884e-01,3.334421216461680648839e-10,7.933306834231934069477e-12,7.933554077597790813279e-12,2.381741626633753068735e-01,6.114036359395425637884e-15,0,nan,9.959621063280669060638e-01
31372,2.380643049817667000756e-01,2.380624132705485285211e-01,3.320580949085548681197e-10,7.896749104273271586952e-12,7.896996347639128330753e-12,2.380643049817681935641e-01,6.273466711917013298742e-15,0,nan,9.959695271347998500816e-01
31374,2.380605213024429012147e-01,2.380586297415368812747e-01,3.320105179502078401648e-10,7.895492702929942861139e-12,7.895739946295799604941e-12,2.380605213024443987554e-01,6.290588166510371431241e-15,0,nan,9.959697825352462494325e-01
31434,2.379471505371545392293e-01,2.379452634756373252678e-01,3.305877755639761810083e-10,7.857930428276829487046e-12,7.858177671642686230848e-12,2.379471505371560765874e-01,6.460922181805722282026e-15,0,nan,9.959774294336132162832e-01
31453,2.379113060199357643221e-01,2.379094203792108674911e-01,3.301390762672003627158e-10,7.846087865918576108646e-12,7.846335109284432852448e-12,2.379113060199372904315e-01,6.414614971411026304017e-15,0,nan,9.959798448682265572282e-01
31494,2.378340492099265679471e-01,2.378321666285701796451e-01,3.291738228975186851422e-10,7.820617857632168560499e-12,7.820865100998025304301e-12,2.378340492099282204745e-01,6.948237244687444686537e-15,0,nan,9.959850471898522103085e-01
31533,2.377606772881439289868e-01,2.377587976086372179019e-01,3.282594335487734923752e-10,7.796497580518793861990e-12,7.796744823884650605792e-12,2.377606772881455176683e-01,6.681851101129158555786e-15,0,nan,9.959899831823600578834e-01
31554,2.377212161703164960969e-01,2.377193380500113861764e-01,3.277685890739868219068e-10,7.783552860800440673528e-12,7.783800104166297417329e-12,2.377212161703180716595e-01,6.627774426019700672765e-15,0,nan,9.959926359693980378249e-01
31614,2.376086502749632789477e-01,2.376067765967174449937e-01,3.263720039211892444304e-10,7.746733329754722837346e-12,7.746980573120579581148e-12,2.376086502749647609030e-01,6.236958504137050568458e-15,0,nan,9.960001959364148419948e-01
31674,2.374963503875309189795e-01,2.374944811324689042387e-01,3.249839979632721117135e-10,7.710157178364714574928e-12,7.710404421730571318730e-12,2.374963503875324083751e-01,6.271235860960989261012e-15,0,nan,9.960077272538289282948e-01
31695,2.374571080620889174106e-01,2.374552403507033393470e-01,3.245002099622329899665e-10,7.697412641114904758334e-12,7.697659884480761502136e-12,2.374571080620904499304e-01,6.453880379978080845230e-15,0,nan,9.960103564764163316969e-01
31734,2.373843153786523163529e-01,2.373824505280143215558e-01,3.236045024125120442216e-10,7.673822342128505673933e-12,7.674069585494362417734e-12,2.373843153786537863006e-01,6.192269908750982119883e-15,0,nan,9.960152300833483320877e-01
31776,2.373060478738264755805e-01,2.373041860951846659944e-01,3.226438827204930356978e-10,7.648530444328940721806e-12,7.648777687694797465608e-12,2.373060478738279196700e-01,6.085346513725231272838e-15,0,nan,9.960204651997030234046e-01
31794,2.372725441258731193805e-01,2.372706836610140312960e-01,3.222334491612118916078e-10,7.637726777907948845433e-12,7.637974021273805589235e-12,2.372725441258745388993e-01,5.982650898824161444248e-15,0,nan,9.960227045854588737530e-01
31854,2.371610355135965741979e-01,2.371591794159850774548e-01,3.208707707737144810317e-10,7.601868463667904815633e-12,7.602115707033761559435e-12,2.371610355135979530185e-01,5.813857901848415687742e-15,0,nan,9.960301509194388932113e-01
31858,2.371536109172431572301e-01,2.371517551101254006607e-01,3.207802216815587930946e-10,7.599486295805067204659e-12,7.599733539170923948461e-12,2.371536109172445381648e-01,5.822954789625835558654e-15,0,nan,9.960306463440494212521e-01
31914,2.370497884330290405686e-01,2.370479366842467572329e-01,3.195164004785257810428e-10,7.566245398219191977811e-12,7.566492641585048721613e-12,2.370497884330302729541e-01,5.198846675022981913971e-15,0,nan,9.960375692433790122734e-01
31939,2.370035124087256916958e-01,2.370016624665462201538e-01,3.189545158218340517658e-10,7.551471413752616772965e-12,7.551718657118473516767e-12,2.370035124087269579084e-01,5.342590071019065336750e-15,0,nan,9.960406519821745208849e-01
31974,2.369388017821252301331e-01,2.369369543638657205076e-01,3.181702721605330884668e-10,7.530855600964882761412e-12,7.531102844330739505214e-12,2.369388017821265524397e-01,5.580793488212133333572e-15,0,nan,9.960449597141674769863e-01
32021,2.368520434317535894309e-01,2.368501993930224036600e-01,3.171215193236792034422e-10,7.503295253464601432010e-12,7.503542496830458175812e-12,2.368520434317549370399e-01,5.689666302917708925432e-15,0,nan,9.960507295625996729911e-01
32034,2.368280744655357206163e-01,2.368262313596036505725e-01,3.168323203533534665269e-10,7.495697111650708305907e-12,7.495944355016565049708e-12,2.368280744655370383285e-01,5.564003416226406839962e-15,0,nan,9.960523224875487594649e-01
32094,2.367176053945528046984e-01,2.367157665828630852545e-01,3.155024802317568681764e-10,7.460767990118257178208e-12,7.461015233484113922010e-12,2.367176053945540795169e-01,5.385397781507554192277e-15,0,nan,9.960596577180898948244e-01
32103,2.367010572406143820157e-01,2.366992190715079547036e-01,3.153036998702972399815e-10,7.455548285901901667446e-12,7.455795529267758411248e-12,2.367010572406156523347e-01,5.366765331463938489030e-15,0,nan,9.960607556365991186158e-01
32154,2.366073934870583372891e-01,2.366055589516352086754e-01,3.141806876042090421148e-10,7.426066316062086431553e-12,7.426313559427943175355e-12,2.366073934870595551328e-01,5.147107302198926351867e-15,0,nan,9.960669655592089150324e-01
32186,2.365487185827117866399e-01,2.365468863206516003661e-01,3.134790000940182033399e-10,7.407651100249518720611e-12,7.407898343615375464413e-12,2.365487185827129093041e-01,4.746017020429856306571e-15,0,nan,9.960708519278697304863e-01
32214,2.364974376674717215785e-01,2.364956073904479483261e-01,3.128668789055124084375e-10,7.391590188790096935310e-12,7.391837432155953679112e-12,2.364974376674728149286e-01,4.623095028425448117450e-15,0,nan,9.960742461631874295576e-01
32268,2.363986955012647994678e-01,2.363968690416129170284e-01,3.116912252982020797895e-10,7.360752961442175188530e-12,7.361000204808031932332e-12,2.363986955012659180934e-01,4.731944857351926229871e-15,0,nan,9.960807755439535794684e-01
32274,2.363877368666980338663e-01,2.363859108303139888729e-01,3.115609911895388689684e-10,7.357337726987125052408e-12,7.357584970352981796210e-12,2.363877368666991280160e-01,4.628623049236511053740e-15,0,nan,9.960814996811675582698e-01
32334,2.362782900220775361699e-01,2.362764682086803680328e-01,3.102629621220730246207e-10,7.323307068482090910369e-12,7.323554311847947654171e-12,2.362782900220786322577e-01,4.638969321722087453274e-15,0,nan,9.960887262631861188288e-01
32351,2.362473261070891228375e-01,2.362455054870102044706e-01,3.098966074089460624412e-10,7.313705118119659485167e-12,7.313952361485516228969e-12,2.362473261070902324371e-01,4.696771077413164325073e-15,0,nan,9.960907689182844930898e-01
32394,2.361690960773347447432e-01,2.361672784693775450915e-01,3.089727299737391690796e-10,7.289496370018079571183e-12,7.289743613383936314985e-12,2.361690960773357783809e-01,4.376684802687890184601e-15,0,nan,9.960959260581690986078e-01
32434,2.360964400953562414287e-01,2.360946252813293788630e-01,3.081168766171283318311e-10,7.267077202614012042370e-12,7.267324445979868786172e-12,2.360964400953571985624e-01,4.053994534960483743357e-15,0,nan,9.961007111128495540727e-01
32454,2.360601539825283035068e-01,2.360583405625693298457e-01,3.076902336130272651408e-10,7.255903807025699126246e-12,7.256151050391555870048e-12,2.360601539825292653296e-01,4.074482016720989325512e-15,0,nan,9.961030992139392842787e-01
32515,2.359496532914957256377e-01,2.359478441115622215918e-01,3.063942301649760419246e-10,7.221973125422078189731e-12,7.222220368787934933533e-12,2.359496532914965218758e-01,3.374610067723504382165e-15,0,nan,9.961103647646730800376e-01
32517,2.359460346946049835726e-01,2.359442256533865467372e-01,3.063518718410312838146e-10,7.220864408217303644099e-12,7.221111651583160387901e-12,2.359460346946057822230e-01,3.384885981834190646056e-15,0,nan,9.961106025175915912036e-01
32575,2.358412159258878315615e-01,2.358394108990947146687e-01,3.051271507589770238155e-10,7.188814993948171462594e-12,7.189062237314028206396e-12,2.358412159258887024334e-01,3.692619371482083016619e-15,0,nan,9.961174846432582028074e-01
32600,2.357961071562681698577e-01,2.357943038548887260131e-01,3.046014341465100830763e-10,7.175061995297635834442e-12,7.175309238663492578244e-12,2.357961071562690144105e-01,3.581708133226430866180e-15,0,nan,9.961204435184904332017e-01
32635,2.357330272807694748760e-01,2.357312263899871140893e-01,3.038676262801270542024e-10,7.155869604797793961844e-12,7.156116848163650705646e-12,2.357330272807702875262e-01,3.447332752790066923995e-15,0,nan,9.961245783220235702413e-01
32684,2.356448570087552873975e-01,2.356430594830792035754e-01,3.028445779397141333158e-10,7.129120796500901330711e-12,7.129368039866758074513e-12,2.356448570087560372724e-01,3.182224681630031904480e-15,0,nan,9.961303521578277344966e-01
32695,2.356250863311470655770e-01,2.356232895593477483231e-01,3.026155979299428326898e-10,7.123135206242420062436e-12,7.123382449608276806238e-12,2.356250863311478194770e-01,3.199574342344275861543e-15,0,nan,9.961316459444785186982e-01
32755,2.355173920581173641065e-01,2.355155993883744081074e-01,3.013710074741985946030e-10,7.090610064150434592791e-12,7.090857307516291336593e-12,2.355173920581181211100e-01,3.214214894030973025240e-15,0,nan,9.961386876530867601751e-01
32767,2.354958827154650102820e-01,2.354940908641109664767e-01,3.011229768451131771623e-10,7.084129995130525263102e-12,7.084377238496382006904e-12,2.354958827154657931708e-01,3.324426852806339042160e-15,0,nan,9.961400928976098369336e-01
32815,2.354099434488203246296e-01,2.354081548643073562577e-01,3.001337972364943134076e-10,7.058292461778628559683e-12,7.058539705144485303485e-12,2.354099434488210611146e-01,3.128521134037660074996e-15,0,nan,9.961457035892792712486e-01
32851,2.353455917827302901202e-01,2.353438056413200696326e-01,2.993949898118071116380e-10,7.039000811695317170293e-12,7.039248055061173914095e-12,2.353455917827310682250e-01,3.306222089160156168147e-15,0,nan,9.961499008386804907065e-01
32875,2.353027394963919660675e-01,2.353009549803820876779e-01,2.989039100919007878091e-10,7.026180699566413655806e-12,7.026427942932270399608e-12,2.353027394963927698273e-01,3.415853677544176717069e-15,0,nan,9.961526938934491213215e-01
32935,2.351957791999184643750e-01,2.351939987357835881721e-01,2.976812894607005247389e-10,6.994273094933072082433e-12,6.994520338298928826235e-12,2.351957791999193028969e-01,3.565208368333579479856e-15,0,nan,9.961596587049790030104e-01
32995,2.350890615643898007292e-01,2.350872851355997883438e-01,2.964658793021967495796e-10,6.962567982077499570126e-12,6.962815225443356313928e-12,2.350890615643907454352e-01,4.018502622714897521379e-15,0,nan,9.961665981622311417465e-01
33020,2.350446672662275804377e-01,2.350428925139757263540e-01,2.959615732783698379480e-10,6.949416888912618277617e-12,6.949664132278475021419e-12,2.350446672662286164742e-01,4.407828107835120210324e-15,0,nan,9.961694821524115173931e-01
33055,2.349825856006547697419e-01,2.349808131907767105861e-01,2.952576241086180118168e-10,6.931063711780940957883e-12,6.931310955146797701685e-12,2.349825856006557535198e-01,4.186599376053036368226e-15,0,nan,9.961735124025762460340e-01
33104,2.348958088186974824119e-01,2.348940396788080642310e-01,2.942761516505579553373e-10,6.905483072756829383632e-12,6.905730316122686127434e-12,2.348958088186985533597e-01,4.559246102826240958147e-15,0,nan,9.961791404211561502856e-01
33115,2.348763503253754880706e-01,2.348745819180729776932e-01,2.940564688990905672217e-10,6.899758651212123303978e-12,6.900005894577980047780e-12,2.348763503253765262484e-01,4.420103551614697825051e-15,0,nan,9.961804015623828752754e-01
33175,2.347703547609832630538e-01,2.347685903400156259835e-01,2.928623592136995347549e-10,6.868651183735299498337e-12,6.868898427101156242139e-12,2.347703547609842057541e-01,4.015414286053013257784e-15,0,nan,9.961872657770462999327e-01
33189,2.347456568501400109295e-01,2.347438933569905294974e-01,2.925847416041599942323e-10,6.861421034326585779566e-12,6.861668277692442523368e-12,2.347456568501409180679e-01,3.864345851436019592556e-15,0,nan,9.961888638522230307202e-01
33235,2.346645979356337952115e-01,2.346628374848553910681e-01,2.916752411076169581386e-10,6.837739708720564602493e-12,6.837986952086421346295e-12,2.346645979356346983384e-01,3.848585875748435286186e-15,0,nan,9.961941051809710791567e-01
33274,2.345959835650748559477e-01,2.345942256863060293437e-01,2.909073382403919999899e-10,6.817751599563652643227e-12,6.817998842929509387029e-12,2.345959835650756979797e-01,3.589285937199925088353e-15,0,nan,9.961985375520183695576e-01
33295,2.345590788831640738366e-01,2.345573223865235201746e-01,2.904950611453188582351e-10,6.807022641357101165012e-12,6.807269884722957908814e-12,2.345590788831649129819e-01,3.577543791717612152350e-15,0,nan,9.962009199076077226509e-01
33355,2.344537966430485231850e-01,2.344520440845880293601e-01,2.893217663948667302108e-10,6.776498412468598605624e-12,6.776745655834455349426e-12,2.344537966430494124883e-01,3.793085427437214910879e-15,0,nan,9.962077100894399071676e-01
33360,2.344450337825117747226e-01,2.344432815515155588137e-01,2.892243009759701976002e-10,6.773963382428464953961e-12,6.774210625794321697763e-12,2.344450337825126452421e-01,3.713106917945301329802e-15,0,nan,9.962082748341320267592e-01
33415,2.343487502603566474679e-01,2.343470016242112929916e-01,2.881553044222736211300e-10,6.746165468331467231400e-12,6.746412711697323975202e-12,2.343487502603574718411e-01,3.517719300544546504558e-15,0,nan,9.962144758580179719596e-01
33445,2.342963152186479935946e-01,2.342945685377396669580e-01,2.875746194768375525868e-10,6.731070246687099618117e-12,6.731317490052956361919e-12,2.342963152186488127500e-01,3.496236797961669953418e-15,0,nan,9.962178496281827603316e-01
33475,2.342439387857098154200e-01,2.342421940561068005593e-01,2.869956232859295547790e-10,6.716022270495124436313e-12,6.716269513860981180115e-12,2.342439387857105411036e-01,3.097982482965013857728e-15,0,nan,9.962212173439385793630e-01
33531,2.341463258492286758639e-01,2.341445847515819522755e-01,2.859193266474348531077e-10,6.688058468428356528665e-12,6.688305711794213272467e-12,2.341463258492294286390e-01,3.214977293167375006145e-15,0,nan,9.962274876035081460561e-01
33535,2.341393612752393771359e-01,2.341376204364973567795e-01,2.858426715311106928504e-10,6.686067295604954564576e-12,6.686314538970811308378e-12,2.341393612752401059637e-01,3.112794881772579130968e-15,0,nan,9.962279346768639741319e-01
33595,2.340350167905452249961e-01,2.340332798270736425206e-01,2.846963981845590415987e-10,6.656299035227646805442e-12,6.656546278593503549244e-12,2.340350167905459431852e-01,3.068724849086626531505e-15,0,nan,9.962346279855432971181e-01
33617,2.339968153474792367241e-01,2.339950798010516641590e-01,2.842777612737029217970e-10,6.645430493080719223322e-12,6.645677736446575967124e-12,2.339968153474799783862e-01,3.169539070497664718921e-15,0,nan,9.962370762046112338700e-01
33655,2.339309043986540215254e-01,2.339291712949523593945e-01,2.835567527491232362969e-10,6.626715995678655898098e-12,6.626963239044512641900e-12,2.339309043986547659928e-01,3.182424415666272802076e-15,0,nan,9.962412973978030207101e-01
33703,2.338477809684406383273e-01,2.338460509414546639739e-01,2.826497748634018429319e-10,6.603181928591197901033e-12,6.603429171957054644835e-12,2.338477809684413652306e-01,3.108446629395233729679e-15,0,nan,9.962466158075127789420e-01
33715,2.338270231719784819635e-01,2.338252939126356511057e-01,2.824236851984780790280e-10,6.597316697852149455903e-12,6.597563941218006199705e-12,2.338270231719792551758e-01,3.306770626192754490021e-15,0,nan,9.962479430405657839192e-01
33775,2.337233721882765180577e-01,2.337216467579701639767e-01,2.812971459719038621369e-10,6.568099677053067525259e-12,6.568346920418924269061e-12,2.337233721882774711392e-01,4.077818419814589196000e-15,0,nan,9.962545650398469798529e-01
33789,2.336992199898236255429e-01,2.336974954507638202461e-01,2.810352209034617595398e-10,6.561308444180386252134e-12,6.561555687546242995936e-12,2.336992199898245535115e-01,3.970781928458074118032e-15,0,nan,9.962561067844039048419e-01
33835,2.336199505306117141235e-01,2.336182289141074952532e-01,2.801770859691436242228e-10,6.539063482831677797072e-12,6.539310726197534540873e-12,2.336199505306126439894e-01,3.980250792452534473659e-15,0,nan,9.962611635207919918251e-01
33876,2.335494104896587430620e-01,2.335476914705357787128e-01,2.794154130447362057335e-10,6.519325344364863151560e-12,6.519572587730719895362e-12,2.335494104896595786973e-01,3.577980651563427093482e-15,0,nan,9.962656590204116381832e-01
33895,2.335167572873124708366e-01,2.335150394694634479187e-01,2.790634565453093495866e-10,6.510206678819843228941e-12,6.510453922185699972743e-12,2.335167572873133355149e-01,3.702853481078545207463e-15,0,nan,9.962677386076406047997e-01
33955,2.334137915519331751835e-01,2.334120775176791728889e-01,2.779562095058696653906e-10,6.481527842569917145313e-12,6.481775085935773889115e-12,2.334137915519339709336e-01,3.409182376092303872770e-15,0,nan,9.962742904237620201330e-01
33963,2.334000799282199278828e-01,2.333983663973120403767e-01,2.778090562212432973126e-10,6.477717368344210820756e-12,6.477964611710067564558e-12,2.334000799282207208547e-01,3.397479198261673612001e-15,0,nan,9.962751622476037906512e-01
34016,2.333093420191542644027e-01,2.333076318162051743244e-01,2.768370019600157428573e-10,6.452552015326156332365e-12,6.452799258692013076167e-12,2.333093420191550346605e-01,3.301444658190889199297e-15,0,nan,9.962809277073655583401e-01
34050,2.332512255564462011481e-01,2.332495174822942496373e-01,2.762160047378845119837e-10,6.436480217670313699750e-12,6.436727461036170443551e-12,2.332512255564469890785e-01,3.378033167658553104986e-15,0,nan,9.962846168396905191414e-01
34076,2.332068323552659305786e-01,2.332051259058017245174e-01,2.757424812729361270273e-10,6.424227809802495374428e-12,6.424475053168352118229e-12,2.332068323552667381195e-01,3.462766827908840870684e-15,0,nan,9.962874329659246615785e-01
34136,2.331045474961198904484e-01,2.331028447853381313504e-01,2.746542002620034236434e-10,6.396077363725318556115e-12,6.396324607091175299917e-12,2.331045474961206568167e-01,3.287659180626378674208e-15,0,nan,9.962939153206998800418e-01
34137,2.331028446480110372097e-01,2.331011419994157285451e-01,2.746361148440215359341e-10,6.395609653942473102189e-12,6.395856897308329845991e-12,2.331028446480118062343e-01,3.299078576690923718078e-15,0,nan,9.962940231665842179352e-01
34196,2.330024865558706081980e-01,2.330007875690530694257e-01,2.735721124923257389849e-10,6.368099308978313547945e-12,6.368346552344170291747e-12,2.330024865558714265538e-01,3.512219169368503934019e-15,0,nan,9.963003748916135864891e-01
34224,2.329549344990769488284e-01,2.329532372450960064914e-01,2.730692447026577832743e-10,6.355101497818519302324e-12,6.355348741184376046126e-12,2.329549344990777720360e-01,3.533763327589827527291e-15,0,nan,9.963033815944400576692e-01
34256,2.329006486537061049180e-01,2.328989533762180763610e-01,2.724961719551385288064e-10,6.340292290588060650707e-12,6.340539533953917394509e-12,2.329006486537069711278e-01,3.719224391118288288540e-15,0,nan,9.963068117977616503715e-01
34312,2.328058004022415250489e-01,2.328041085736637927361e-01,2.714974667348451971318e-10,6.314492202178420393160e-12,6.314739445544277136962e-12,2.328058004022424113706e-01,3.807129040377666881046e-15,0,nan,9.963127992325176445387e-01
34316,2.327990329138102665318e-01,2.327973413310999717396e-01,2.714263330631546776490e-10,6.312654966574981737573e-12,6.312902209940838481375e-12,2.327990329138111698755e-01,3.880358463182318210067e-15,0,nan,9.963132261574053858961e-01
34376,2.326976384653259843915e-01,2.326959505629239977065e-01,2.703625506459773217501e-10,6.285186007806368761742e-12,6.285433251172225505543e-12,2.326976384653268654820e-01,3.786417661169295519053e-15,0,nan,9.963196180879844339202e-01
34400,2.326571424533935839030e-01,2.326554560190817744214e-01,2.699387234524988883985e-10,6.274245271263355044281e-12,6.274492514629211788083e-12,2.326571424533943993179e-01,3.504792042060495754623e-15,0,nan,9.963221686062300901966e-01
34436,2.325964644423185179178e-01,2.325947802058370705858e-01,2.693047799455681078215e-10,6.257884097851296008310e-12,6.258131341217152752112e-12,2.325964644423192108314e-01,2.979037579512818099363e-15,0,nan,9.963259877061246266991e-01
34488,2.325089579231013336980e-01,2.325072768521756483295e-01,2.683928738590890078458e-10,6.234356558352380374742e-12,6.234603801718237118544e-12,2.325089579231020173552e-01,2.940347926783955195087e-15,0,nan,9.963314900830861547206e-01
34496,2.324955099837386351957e-01,2.324938293988710880100e-01,2.682529766117696082013e-10,6.230747932837270513982e-12,6.230995176203127257784e-12,2.324955099837393487092e-01,3.068934319474011944638e-15,0,nan,9.963323351276219175710e-01
34556,2.323947742333876687049e-01,2.323930972859079013837e-01,2.672070966978978474139e-10,6.203776221309169054936e-12,6.204023464675025798738e-12,2.323947742333884228488e-01,3.245098469250587936885e-15,0,nan,9.963386604674941883649e-01
34576,2.323612441044750620556e-01,2.323595683663103317329e-01,2.668597788373229430952e-10,6.194821974575456459662e-12,6.195069217941313203464e-12,2.323612441044758828508e-01,3.532410311553933003974e-15,0,nan,9.963407640268519634597e-01
34616,2.322942563398810444930e-01,2.322925830156428173012e-01,2.661670966563714549482e-10,6.176967684089507614240e-12,6.177214927455364358042e-12,2.322942563398819156224e-01,3.750111407245453483149e-15,0,nan,9.963449638399535245622e-01
34665,2.322123277444786138002e-01,2.322106573687825192831e-01,2.653220949438519596955e-10,6.155194206127082107830e-12,6.155441449492938851632e-12,2.322123277444795283654e-01,3.938486810568279578345e-15,0,nan,9.963500953776075592071e-01
34676,2.321939554566133934177e-01,2.321922857415498475664e-01,2.651329333344102820730e-10,6.150321054140855118753e-12,6.150568297506711862555e-12,2.321939554566143090264e-01,3.943292722084192988344e-15,0,nan,9.963512453584323877204e-01
34736,2.320938707417231350316e-01,2.320922046218461265443e-01,2.641045639697759067117e-10,6.123835076429799727655e-12,6.124082319795656471457e-12,2.320938707417240654126e-01,4.008640927443788355744e-15,0,nan,9.963575051355733668348e-01
34754,2.320638873548128144897e-01,2.320622223107757786664e-01,2.637971766368327662557e-10,6.115920424141630215768e-12,6.116167667507486959570e-12,2.320638873548137041318e-01,3.833608506578034818847e-15,0,nan,9.963593788459011150083e-01
34796,2.319940013580580051578e-01,2.319923388194575497590e-01,2.630819461865745756609e-10,6.097508507792835619409e-12,6.097755751158692363211e-12,2.319940013580589251711e-01,3.965677132184916991870e-15,0,nan,9.963637432832457746013e-01
34843,2.319159202041019551821e-01,2.319142604611694191696e-01,2.622848856832418832499e-10,6.076996573431570923919e-12,6.077243816797427667721e-12,2.319159202041028697202e-01,3.943403644794281731785e-15,0,nan,9.963686147966953687914e-01
34856,2.318943464731405834645e-01,2.318926875019843569792e-01,2.620650379911086457752e-10,6.071340116803893837434e-12,6.071587360169750581235e-12,2.318943464731415167457e-01,4.024596736702318790171e-15,0,nan,9.963699599125487407531e-01
34916,2.317949052591343483964e-01,2.317932498416670206165e-01,2.610537977677795581409e-10,6.045328683643632785076e-12,6.045575927009489528878e-12,2.317949052591352770969e-01,4.006561209179854973140e-15,0,nan,9.963761551338235938663e-01
34932,2.317684235835533179682e-01,2.317667691114230210658e-01,2.607850856944268205929e-10,6.038418655443909546749e-12,6.038665898809766290550e-12,2.317684235835543033589e-01,4.251617548908105815567e-15,0,nan,9.963778035912505914948e-01
34976,2.316956768928096765947e-01,2.316940250153524116783e-01,2.600481842750413859833e-10,6.019472999970311334915e-12,6.019720243336168078716e-12,2.316956768928106778148e-01,4.321272032935208189206e-15,0,nan,9.963823290566506080492e-01
35022,2.316197454456839499581e-01,2.316180962730182424369e-01,2.592809989379687336502e-10,5.999755038177423490755e-12,6.000002281543280234557e-12,2.316197454456849845445e-01,4.466745132529073900944e-15,0,nan,9.963870480417060139099e-01
35036,2.315966605555107304948e-01,2.315950122044606318550e-01,2.590481566414081813229e-10,5.993771868792468130554e-12,5.994019112158324874356e-12,2.315966605555117550116e-01,4.423711639160744367194e-15,0,nan,9.963884817898708594276e-01
35096,2.314978554331219851026e-01,2.314962105949514847847e-01,2.580536743615040554759e-10,5.968224104343057462102e-12,5.968471347708914205904e-12,2.314978554331229384822e-01,4.118308681798534579888e-15,0,nan,9.963946134415795876835e-01
35111,2.314731870598799312599e-01,2.314715430978244448124e-01,2.578059155408672660446e-10,5.961860988883594782900e-12,5.962108232249451526702e-12,2.314731870598809194154e-01,4.268984347957390426414e-15,0,nan,9.963961430731147063226e-01
35156,2.313992607160351711038e-01,2.313976193772915579405e-01,2.570646972921652064371e-10,5.942828531955223429433e-12,5.943075775321080173235e-12,2.313992607160361780294e-01,4.351464475408409316720e-15,0,nan,9.964007241191246184325e-01
35201,2.313254522721943096109e-01,2.313238135492372560265e-01,2.563265533381872627299e-10,5.923881028263718536387e-12,5.924128271629575280189e-12,2.313254522721953599182e-01,4.540387976124234752704e-15,0,nan,9.964052934271622039464e-01
35216,2.313008755991172726851e-01,2.312992377464221371852e-01,2.560811856485953897082e-10,5.917583987939852594734e-12,5.917831231305709338536e-12,2.313008755991183627149e-01,4.712605416383338710669e-15,0,nan,9.964068139291375225978e-01
35276,2.312026992816779147333e-01,2.312010649017265939698e-01,2.551031000005605228625e-10,5.892489319464453048650e-12,5.892736562830309792452e-12,2.312026992816790315293e-01,4.830376132136910046513e-15,0,nan,9.964128829775259096847e-01
35292,2.311765540925606876588e-01,2.311749206364367148492e-01,2.548431885565628640323e-10,5.885822574198026116640e-12,5.886069817563882860442e-12,2.311765540925618640181e-01,5.088575533813711377874e-15,0,nan,9.964144978974581088292e-01
35336,2.311047309674371941224e-01,2.311031000469982166212e-01,2.541304012686316383208e-10,5.867543384433612430834e-12,5.867790627799469174636e-12,2.311047309674383700210e-01,5.088163129767970248000e-15,0,nan,9.964189313694723823382e-01
35382,2.310297622961678676301e-01,2.310281340191064902712e-01,2.533882895106521420104e-10,5.848518186124019552184e-12,5.848765429489876295986e-12,2.310297622961690838610e-01,5.264390526796184021822e-15,0,nan,9.964235545462399210276e-01
35396,2.310069698644942326471e-01,2.310053423904088465424e-01,2.531630507204790582176e-10,5.842745051371082792315e-12,5.842992294736939536117e-12,2.310069698644954927204e-01,5.454698263558651596525e-15,0,nan,9.964249592094522974179e-01
35456,2.309094151852956744442e-01,2.309077911444773201222e-01,2.522010099672072550767e-10,5.818093199303272349866e-12,5.818340442669129093668e-12,2.309094151852970052617e-01,5.763374819846788802531e-15,0,nan,9.964309666012369482943e-01
35473,2.308818121133532907940e-01,2.308801890429246495007e-01,2.519293918306099538178e-10,5.811134985010532512945e-12,5.811382228376389256747e-12,2.308818121133546318166e-01,5.808264192913622177152e-15,0,nan,9.964326649922602563295e-01
35517,2.308104454004160921432e-01,2.308088248367441697173e-01,2.512283392577615366476e-10,5.793179501612832540831e-12,5.793426744978689284633e-12,2.308104454004174646483e-01,5.946460006588911920129e-15,0,nan,9.964370532602238324346e-01
35564,2.307343344532181150797e-01,2.307327165595306206480e-01,2.504825960564956943504e-10,5.774085459259322106929e-12,5.774332702625178850731e-12,2.307343344532195044983e-01,6.021724681157191477189e-15,0,nan,9.964417287055558771045e-01
35577,2.307133046310647361832e-01,2.307116874744860046675e-01,2.502768911995180500377e-10,5.768819685288172382740e-12,5.769066928654029126542e-12,2.307133046310661079022e-01,5.945556708552294018177e-15,0,nan,9.964430197276211549303e-01
35637,2.306163679356965645617e-01,2.306147541733390426977e-01,2.493306391738956949104e-10,5.744603030826645309787e-12,5.744850274192502053589e-12,2.306163679356979563520e-01,6.035089101774903526082e-15,0,nan,9.964489660556464147717e-01
35655,2.305873266062277715527e-01,2.305857138596370814465e-01,2.490477712457230677795e-10,5.737365789340622659533e-12,5.737613032706479403335e-12,2.305873266062291287570e-01,5.885858080288314867966e-15,0,nan,9.964507460419949482584e-01
35697,2.305196345439095018115e-01,2.305180241629713744356e-01,2.483895461354401671150e-10,5.720528458296059120485e-12,5.720775701661915864287e-12,2.305196345439108868391e-01,6.008284806233868090896e-15,0,nan,9.964548923452972270152e-01
35746,2.304407858852328405685e-01,2.304391782563392498950e-01,2.476247882014221258579e-10,5.700972209026482647730e-12,5.701219452392339391532e-12,2.304407858852342232922e-01,6.000342703400022259970e-15,0,nan,9.964597173538247477410e-01
35757,2.304231036894953399408e-01,2.304214966772443751175e-01,2.474535753644127006009e-10,5.696594897704253227134e-12,5.696842141070109970936e-12,2.304231036894967003976e-01,5.904168741117534981615e-15,0,nan,9.964607986968925733523e-01
35817,2.303267746104099567006e-01,2.303251709541830893890e-01,2.465226904633882811148e-10,5.672801288891159330123e-12,5.673048532257016073925e-12,2.303267746104113162224e-01,5.902578039225443179209e-15,0,nan,9.964666852100794909326e-01
35838,2.302931069617671633321e-01,2.302915044771697838932e-01,2.461980755985210530508e-10,5.664506394727919327106e-12,5.664753638093776070908e-12,2.302931069617684870209e-01,5.747844116238116808411e-15,0,nan,9.964687408212107924688e-01
35877,2.302306465487440334527e-01,2.302290462359468103948e-01,2.455968553538943664801e-10,5.649146581422270876340e-12,5.649393824788127620142e-12,2.302306465487452270509e-01,5.184358336224274587034e-15,0,nan,9.964725519838500401816e-01
35929,2.301474975799744637772e-01,2.301459001546814486794e-01,2.447985219953866473662e-10,5.628757385972166450779e-12,5.629004629338023194581e-12,2.301474975799755679287e-01,4.797582003147995863794e-15,0,nan,9.964776206301307741884e-01
35937,2.301347187506931069034e-01,2.301331217687992425347e-01,2.446760342730837410003e-10,5.625629734483215999075e-12,5.625876977849072742877e-12,2.301347187506942128574e-01,4.805680709867505384159e-15,0,nan,9.964783991165181614756e-01
35997,2.300389904665292029051e-01,2.300373968030801075102e-01,2.437601917704588814958e-10,5.602249716775969884450e-12,5.602496960141826628252e-12,2.300389904665303105261e-01,4.814926970270917791762e-15,0,nan,9.964842267057539197217e-01
36022,2.299991623883420599483e-01,2.299975701039172482076e-01,2.433800517341978843512e-10,5.592548183080941896635e-12,5.592795426446798640437e-12,2.299991623883432108561e-01,5.003964793595288574733e-15,0,nan,9.964866491229972868282e-01
36057,2.299434609505718873912e-01,2.299418705931761397476e-01,2.428492927046274985174e-10,5.579005506416154290326e-12,5.579252749782011034128e-12,2.299434609505730364287e-01,4.997043436895673598056e-15,0,nan,9.964900348485814914816e-01
36114,2.298528913439037146826e-01,2.298513041158418979126e-01,2.419884857183635672980e-10,5.557048375761409945384e-12,5.557295619127266689186e-12,2.298528913439049212099e-01,5.249128151235567746312e-15,0,nan,9.964955346598233025231e-01
36117,2.298481294611596781330e-01,2.298465423974926091777e-01,2.419433022400997139414e-10,5.555896090831640417645e-12,5.556143334197497161447e-12,2.298481294611608602928e-01,5.143221489515441358410e-15,0,nan,9.964958236413818724962e-01
36177,2.297529952606217618083e-01,2.297514114784249272816e-01,2.410421858441221280733e-10,5.532920466662423674051e-12,5.533167710028280417853e-12,2.297529952606229259839e-01,5.067074898905542312934e-15,0,nan,9.965015931798980109487e-01
36206,2.297070842350746322502e-01,2.297055020345469822374e-01,2.406083833013330097205e-10,5.521863246778417674824e-12,5.522110490144274418626e-12,2.297070842350757995429e-01,5.081657452430973314683e-15,0,nan,9.965043749162996113318e-01
36237,2.296580576152498498477e-01,2.296564771023306139597e-01,2.401459092835509101738e-10,5.510077639661712960653e-12,5.510324883027569704455e-12,2.296580576152510182381e-01,5.087522220258532566715e-15,0,nan,9.965073435592352601195e-01
36297,2.295633157952707004146e-01,2.295617385395017640004e-01,2.392544386217646974805e-10,5.487366624598344530405e-12,5.487613867964201274207e-12,2.295633157952717728261e-01,4.671528071219001878582e-15,0,nan,9.965130748738801567672e-01
36299,2.295601610986692520111e-01,2.295585839512638837157e-01,2.392248053077613191186e-10,5.486611849436041289578e-12,5.486859092801898033380e-12,2.295601610986703337196e-01,4.712091602966963082019e-15,0,nan,9.965132655904620146477e-01
36357,2.294687690748179742517e-01,2.294671950641369029267e-01,2.383677402156063900656e-10,5.464786445160183682565e-12,5.465033688526040426367e-12,2.294687690748191254982e-01,5.017007451463727093474e-15,0,nan,9.965187872176797757515e-01
36392,2.294137066319966444805e-01,2.294121345087386243389e-01,2.378526900576676140569e-10,5.451674709340077428222e-12,5.451921952705934172024e-12,2.294137066319978608469e-01,5.302065143224675494687e-15,0,nan,9.965221106944950518248e-01
36417,2.293744167319058113730e-01,2.293728459543145914434e-01,2.374857807123755302573e-10,5.442336133859070608988e-12,5.442583377224927352790e-12,2.293744167319070006750e-01,5.184981121808693950574e-15,0,nan,9.965244806838854636582e-01
36477,2.292802580484009644657e-01,2.292786904919655588397e-01,2.366085270468405564586e-10,5.420014731936536480263e-12,5.420261975302393224065e-12,2.292802580484022340800e-01,5.537390385523989140889e-15,0,nan,9.965301553651235818209e-01
36485,2.292677181508881723015e-01,2.292661510230419308343e-01,2.364919136790716898065e-10,5.417048233684865969966e-12,5.417295477050722713768e-12,2.292677181508894576368e-01,5.606263447707869296741e-15,0,nan,9.965309105749311997303e-01
36537,2.291862923099962090490e-01,2.291847279628460853917e-01,2.357359464382960296356e-10,5.397821289270925624745e-12,5.398068532636782368547e-12,2.291862923099977292224e-01,6.632915970877058155879e-15,0,nan,9.965358113534115387980e-01
36579,2.291206307148190846057e-01,2.291190686071394866374e-01,2.351279030667409739434e-10,5.382361510608181155592e-12,5.382608753974037899394e-12,2.291206307148205795036e-01,6.524501747220079631123e-15,0,nan,9.965397594719008624400e-01
36597,2.290925188061843087439e-01,2.290909576565120231439e-01,2.348680063876585228764e-10,5.375754864285732392057e-12,5.376002107651589135859e-12,2.290925188061858445163e-01,6.703721209792071366779e-15,0,nan,9.965414487401879321143e-01
36657,2.289989368302303152092e-01,2.289973788662910958447e-01,2.340046746745789195348e-10,5.353814523858615848875e-12,5.354061767224472592677e-12,2.289989368302320080553e-01,7.392375661200310538160e-15,0,nan,9.965470676162602146897e-01
36673,2.289740138937777780281e-01,2.289724567773917807134e-01,2.337752270987541770094e-10,5.347984942494362568330e-12,5.348232185860219312132e-12,2.289740138937794996057e-01,7.518658975136174499251e-15,0,nan,9.965485628684899659471e-01
36717,2.289055456791469211897e-01,2.289039908892581964839e-01,2.331459193546143855825e-10,5.331999343232188891492e-12,5.332246586598045635294e-12,2.289055456791485592701e-01,7.156141193376497111698e-15,0,nan,9.965526680718753738163e-01
36767,2.288278649843113188300e-01,2.288263128305850768740e-01,2.324337629196977671491e-10,5.313914972781871332020e-12,5.314162216147728075822e-12,2.288278649843129229071e-01,7.009972820846227771317e-15,0,nan,9.965573211117226510116e-01
36777,2.288123446536672322971e-01,2.288107930262082145845e-01,2.322917087564089849126e-10,5.310308405925241046904e-12,5.310555649291097790706e-12,2.288123446536688135382e-01,6.910645963301062661975e-15,0,nan,9.965582501966684445113e-01
36837,2.287193330582197592360e-01,2.287177845816310006732e-01,2.314420114789250826805e-10,5.288740803645508562622e-12,5.288988047011365306424e-12,2.287193330582213484460e-01,6.948297595365744946154e-15,0,nan,9.965638140796980145903e-01
36861,2.286821813053410701322e-01,2.286806340858774100333e-01,2.311033893149092350690e-10,5.280148094628452886820e-12,5.280395337994309630622e-12,2.286821813053427049871e-01,7.149026190111563927927e-15,0,nan,9.965660345450546325112e-01
36897,2.286265102009028826746e-01,2.286249648636858589068e-01,2.305967963887009980867e-10,5.267295636203331906239e-12,5.267542879569188650041e-12,2.286265102009045093031e-01,7.114785236194218534148e-15,0,nan,9.965693598094491980374e-01
36955,2.285369601979227449640e-01,2.285354178845586670121e-01,2.297839866844715059919e-10,5.246680850092159396871e-12,5.246928093458016140673e-12,2.285369601979242977719e-01,6.794559193471756875355e-15,0,nan,9.965747035084880258837e-01
36957,2.285338753934595956707e-01,2.285323331841763450090e-01,2.297560326171416808713e-10,5.245972011426375874838e-12,5.246219254792232618640e-12,2.285338753934611313753e-01,6.719811721767514614758e-15,0,nan,9.965748874738391988059e-01
37018,2.284398887440647341052e-01,2.284383497031838849978e-01,2.289057877869099319310e-10,5.224416679545604069890e-12,5.224663922911460813691e-12,2.284398887440662301415e-01,6.548927929921271792165e-15,0,nan,9.965804888364890745819e-01
37050,2.283906614755733255340e-01,2.283891240921234466743e-01,2.284615741982610920894e-10,5.213158526391758835293e-12,5.213405769757615579095e-12,2.283906614755747431690e-01,6.207062009222624619716e-15,0,nan,9.965834198560341271864e-01
37078,2.283476310917033069714e-01,2.283460951558719531640e-01,2.280739080101039081509e-10,5.203335484217517003621e-12,5.203582727583373747423e-12,2.283476310917047647896e-01,6.384205669900500008260e-15,0,nan,9.965859803341488257103e-01
37138,2.282555594348000538307e-01,2.282540265927602840534e-01,2.272463880093977424192e-10,5.182373187892171544347e-12,5.182620431258028288149e-12,2.282555594348015233584e-01,6.438080317630141836823e-15,0,nan,9.965914540282094046105e-01
37145,2.282448298260258967574e-01,2.282432973441978485418e-01,2.271501266266972812651e-10,5.179935291963677863225e-12,5.180182535329534607027e-12,2.282448298260273971847e-01,6.573762865280866261719e-15,0,nan,9.965920914700841709349e-01
37198,2.281636730994862916067e-01,2.281621433400390086543e-01,2.264231979534024018717e-10,5.161528929761468537586e-12,5.161776173127325281388e-12,2.281636730994876725821e-01,6.052564781190840804878e-15,0,nan,9.965969100043313423599e-01
37240,2.280994625720002833003e-01,2.280979349637355935165e-01,2.258495253813704572994e-10,5.147007724602304314387e-12,5.147254967968161058189e-12,2.280994625720016423341e-01,5.958075724332022491953e-15,0,nan,9.966007186910337645007e-01
37258,2.280719714154139377005e-01,2.280704447274184976102e-01,2.256043082624679943749e-10,5.140801856622023260629e-12,5.141049099987880004431e-12,2.280719714154152572423e-01,5.785637745671067348081e-15,0,nan,9.966023483476125983450e-01
37318,2.279804537157318622409e-01,2.279789300881057134696e-01,2.247896896061620863656e-10,5.120191122795977682648e-12,5.120438366161834426450e-12,2.279804537157331815388e-01,5.786890233611215096629e-15,0,nan,9.966077691426091449784e-01
37335,2.279545570583260682973e-01,2.279530342957976907226e-01,2.245596534541862732869e-10,5.114372449839211694249e-12,5.114619693205068438051e-12,2.279545570583274148222e-01,5.906988241405645065891e-15,0,nan,9.966093018557874543537e-01
37378,2.278891193370621015557e-01,2.278875987587803686463e-01,2.239793129007737659802e-10,5.099695890052686495552e-12,5.099943133418543239354e-12,2.278891193370633938163e-01,5.670567217709644591074e-15,0,nan,9.966131724733406293485e-01
37431,2.278085925956751800481e-01,2.278070747018562380859e-01,2.232669855611113732880e-10,5.081687177829921779953e-12,5.081934421195778523755e-12,2.278085925956766170090e-01,6.307755495338985792071e-15,0,nan,9.966179309553556478485e-01
37438,2.277979676194758495988e-01,2.277964500795709168468e-01,2.231731493068434228734e-10,5.079315327531247794372e-12,5.079562570897104538174e-12,2.277979676194772706897e-01,6.238382665928386146776e-15,0,nan,9.966185584232775104070e-01
37498,2.277069979064708094008e-01,2.277054833940319322760e-01,2.223711702267316337901e-10,5.059048611664220332651e-12,5.059295855030077076453e-12,2.277069979064721989278e-01,6.102258909738511456778e-15,0,nan,9.966239270753790219833e-01
37527,2.276630942615106567573e-01,2.276615812084526457859e-01,2.219850386126410617249e-10,5.049293600677207682493e-12,5.049540844043064426295e-12,2.276630942615121000065e-01,6.339408146554501973487e-15,0,nan,9.966265157475718000765e-01
37558,2.276162095449469069397e-01,2.276146980491198790197e-01,2.215733473022002460975e-10,5.038894926101844476160e-12,5.039142169467701219962e-12,2.276162095449483544580e-01,6.359469404131120481069e-15,0,nan,9.966292785120508108368e-01
37618,2.275256018851843364814e-01,2.275240933951710731176e-01,2.207796524120389388585e-10,5.018853461637641517111e-12,5.019100705003498260913e-12,2.275256018851856742649e-01,5.879705391474064806065e-15,0,nan,9.966346128151961320874e-01
37623,2.275180593832623054951e-01,2.275165511432478415710e-01,2.207136966302571466017e-10,5.017188379940026909899e-12,5.017435623305883653701e-12,2.275180593832636325585e-01,5.832782956744386797445e-15,0,nan,9.966350565696240618109e-01
37678,2.274351742808196630286e-01,2.274336687858777850124e-01,2.199900576697011751620e-10,4.998923416134427328089e-12,4.999170659500284071890e-12,2.274351742808210213441e-01,5.972319765574163810445e-15,0,nan,9.966399300661734673729e-01
37720,2.273719817462509784622e-01,2.273704783414970398425e-01,2.194397661199321006040e-10,4.985038252487343078366e-12,4.985285495853199822168e-12,2.273719817462523935494e-01,6.223665344044740318520e-15,0,nan,9.966436420391377754989e-01
37738,2.273449260888241452161e-01,2.273434235782666734682e-01,2.192045354209860363065e-10,4.979103994451653322971e-12,4.979351237817510066773e-12,2.273449260888255394459e-01,6.132662855924030345221e-15,0,nan,9.966452303458430781054e-01
37798,2.272548566694806981836e-01,2.272533571326756374198e-01,2.184230582417312753912e-10,4.959394408373269994027e-12,4.959641651739126737829e-12,2.272548566694821965510e-01,6.593335008695465339511e-15,0,nan,9.966505137345456474471e-01
37816,2.272278706091132860490e-01,2.272263719623688615901e-01,2.181893998047187784628e-10,4.953502833500823075773e-12,4.953750076866679819575e-12,2.272278706091147720564e-01,6.539723730302933561600e-15,0,nan,9.966520954693688712114e-01
37858,2.271649653863620499372e-01,2.271634688127320000905e-01,2.176455989355427707545e-10,4.939793876536666112130e-12,4.940041119902522855932e-12,2.271649653863635147079e-01,6.448048382213260408134e-15,0,nan,9.966557803121250399907e-01
37913,2.270827209904074661662e-01,2.270812271237756252429e-01,2.169364344557450885546e-10,4.921921861810124105385e-12,4.922169105175980849187e-12,2.270827209904089209080e-01,6.406219773634931050897e-15,0,nan,9.966605933078914062524e-01
37918,2.270752516063080650444e-01,2.270737579853299437094e-01,2.168721305315419062441e-10,4.920301624362227616654e-12,4.920548867728084360456e-12,2.270752516063094849697e-01,6.253104929538640266547e-15,0,nan,9.966610301579063782703e-01
37978,2.269857146994042618182e-01,2.269842240206088324062e-01,2.161026262821447994438e-10,4.900916883983948676223e-12,4.901164127349805420025e-12,2.269857146994056641931e-01,6.178251589029200414060e-15,0,nan,9.966662633507184303975e-01
38010,2.269380337873392605719e-01,2.269365446734457059108e-01,2.156938357465567142500e-10,4.890622053057907185059e-12,4.890869296423763928861e-12,2.269380337873406986983e-01,6.337088566273038720837e-15,0,nan,9.966690476047366834228e-01
38038,2.268963540389600519465e-01,2.268948662919316461295e-01,2.153370596608662536077e-10,4.881638894180761954720e-12,4.881886137546618698522e-12,2.268963540389614540909e-01,6.179669415605107973846e-15,0,nan,9.966714799688958429215e-01
38098,2.268071690014871744090e-01,2.268056841758632757866e-01,2.145754043601460276822e-10,4.862466900308681236805e-12,4.862714143674537980607e-12,2.268071690014885587861e-01,6.103762515796785047871e-15,0,nan,9.966766800902819891913e-01
38108,2.267923218594286860483e-01,2.267908375197018044922e-01,2.144488402421594283124e-10,4.859281820531005280869e-12,4.859529063896862024671e-12,2.267923218594300869460e-01,6.177006415308987109050e-15,0,nan,9.966775451787625993041e-01
38158,2.267181589666782404180e-01,2.267166770521491792056e-01,2.138176342892014004748e-10,4.843400154233728135016e-12,4.843647397599584878818e-12,2.267181589666796205260e-01,6.087329116914463158823e-15,0,nan,9.966818637922288536164e-01
38205,2.266485562738722314702e-01,2.266470766325337504732e-01,2.132267446827949777817e-10,4.828537568278043725288e-12,4.828784811643900469090e-12,2.266485562738735376899e-01,5.763194320893168132221e-15,0,nan,9.966859129400650565869e-01
38218,2.266293233173856946916e-01,2.266278443036942313871e-01,2.130637235719042988411e-10,4.824437914265698013924e-12,4.824685157631554757726e-12,2.266293233173870304558e-01,5.894048316447378293653e-15,0,nan,9.966870311516074587110e-01
38278,2.265406614396006657053e-01,2.265391853165417135330e-01,2.123136465446821991482e-10,4.805579445092641776765e-12,4.805826688458498520567e-12,2.265406614396019140150e-01,5.510311993819060586132e-15,0,nan,9.966921822448057138194e-01
38303,2.265037701319057850124e-01,2.265022952102774544958e-01,2.120022398622938379016e-10,4.797752202863675613147e-12,4.797999446229532356949e-12,2.265037701319070033711e-01,5.378977303971164636866e-15,0,nan,9.966943237509193498922e-01
38338,2.264521727224320379879e-01,2.264506994798523020762e-01,2.115673777544413513305e-10,4.786824017716125566750e-12,4.787071261081982310552e-12,2.264521727224332888590e-01,5.523776329512435422689e-15,0,nan,9.966973171477284054124e-01
38398,2.263638565580862460624e-01,2.263623861858838348660e-01,2.108248919565185970583e-10,4.768170909387363623002e-12,4.768418152753220366804e-12,2.263638565580873927282e-01,5.065586828140908735305e-15,0,nan,9.967024359358214256996e-01
38401,2.263594452685203650688e-01,2.263579750395725564971e-01,2.107878665201726034266e-10,4.767240926966392754398e-12,4.767488170332249498200e-12,2.263594452685215282551e-01,5.138669161214943496727e-15,0,nan,9.967026914535574374262e-01
38458,2.262757123418460691866e-01,2.262742448299701891745e-01,2.100861641126474292442e-10,4.749619403543850208955e-12,4.749866646909706952757e-12,2.262757123418471811986e-01,4.914411479256686246834e-15,0,nan,9.967075386840445018542e-01
38500,2.262141133772893331066e-01,2.262126478616890146167e-01,2.095712772979103180856e-10,4.736693422248134003303e-12,4.736940665613990747105e-12,2.262141133772904795420e-01,5.067921537123962913201e-15,0,nan,9.967111011039913910517e-01
38519,2.261862747058258071853e-01,2.261848100916974413366e-01,2.093389509641549292143e-10,4.730862130276857015998e-12,4.731109373642713759799e-12,2.261862747058270355321e-01,5.430686954436176682267e-15,0,nan,9.967127101117699070195e-01
38579,2.260984754245937145001e-01,2.260970136506768313200e-01,2.086077263297904946490e-10,4.712513368011337095942e-12,4.712760611377193839744e-12,2.260984754245949562504e-01,5.492077283329292615505e-15,0,nan,9.967177807390680769478e-01
38598,2.260707078170136052897e-01,2.260692469404310678271e-01,2.083769409558852555680e-10,4.706723697959591848025e-12,4.706970941325448591827e-12,2.260707078170148271584e-01,5.404807881283987768133e-15,0,nan,9.967193831369266003258e-01
38639,2.260108462856725841661e-01,2.260093873420685184339e-01,2.078801853476382618263e-10,4.694264083451536687054e-12,4.694511326817393430856e-12,2.260108462856738461097e-01,5.583553120907621053351e-15,0,nan,9.967228355498419432824e-01
38697,2.259262992907396794262e-01,2.259248430737421653447e-01,2.071803744707829728702e-10,4.676717016625044471108e-12,4.676964259990901214910e-12,2.259262992907409665368e-01,5.697037543246810709430e-15,0,nan,9.967277069011715498448e-01
38699,2.259233866965003056926e-01,2.259219305733601024233e-01,2.071563037884890559734e-10,4.676113584261325337860e-12,4.676360827627182081662e-12,2.259233866965016008534e-01,5.732743427473269565457e-15,0,nan,9.967278746172083802863e-01
38759,2.258360960674911377399e-01,2.258346427550153023844e-01,2.064360576196959594214e-10,4.658061183984709198137e-12,4.658308427350565941939e-12,2.258360960674924729620e-01,5.912350167756936934891e-15,0,nan,9.967328980138330498046e-01
38796,2.257823508130404333016e-01,2.257808992289442040491e-01,2.059937075844184180199e-10,4.646977473898043096705e-12,4.647224717263899840507e-12,2.257823508130418711028e-01,6.368084809715976679802e-15,0,nan,9.967359879950691927721e-01
38819,2.257489738120161404389e-01,2.257475233004542503057e-01,2.057194230032773125053e-10,4.640106201986890891023e-12,4.640353445352747634825e-12,2.257489738120175519617e-01,6.252621150491967476792e-15,0,nan,9.967379058119317640518e-01
38879,2.256620193463839962877e-01,2.256605716260344507429e-01,2.050063762940450782853e-10,4.622247963396057260372e-12,4.622495206761914004174e-12,2.256620193463854025251e-01,6.231608344377496789735e-15,0,nan,9.967428980832820021164e-01
38896,2.256374126724777218200e-01,2.256359657412145836020e-01,2.048049954443874106400e-10,4.617205624881592543834e-12,4.617452868247449287635e-12,2.256374126724791308492e-01,6.244660965898498178401e-15,0,nan,9.967443097471958339496e-01
38939,2.255752320898214147160e-01,2.255737871510310466050e-01,2.042968940377471154040e-10,4.604485799045720895713e-12,4.604733042411577639515e-12,2.255752320898228592392e-01,6.403731467330173437010e-15,0,nan,9.967478748992090958696e-01
38996,2.254929385471200198321e-01,2.254914962419135027183e-01,2.036261662764731546734e-10,4.587700127273876130147e-12,4.587947370639732873948e-12,2.254929385471215144590e-01,6.628264789620266810888e-15,0,nan,9.967525886233303553997e-01
38999,2.254886114644544803376e-01,2.254871692976183061852e-01,2.035909529692388460461e-10,4.586819045417886605340e-12,4.587066288783743349141e-12,2.254886114644559760351e-01,6.633140116528634814771e-15,0,nan,9.967528363306072292267e-01
39059,2.254021568952895016036e-01,2.254007174908503330357e-01,2.028885300106676690510e-10,4.569247044586737902166e-12,4.569494287952594645968e-12,2.254021568952911293028e-01,7.221311417092903425037e-15,0,nan,9.967577824479315608220e-01
39095,2.253503636226421025235e-01,2.253489258710734688407e-01,2.024687553974138242808e-10,4.558749053807884729338e-12,4.558996297173741473140e-12,2.253503636226437837822e-01,7.460643636508330247048e-15,0,nan,9.967607427967225855697e-01
39119,2.253158678101945533445e-01,2.253144311586427195326e-01,2.021896022696839548604e-10,4.551769144163079712956e-12,4.552016387528936456758e-12,2.253158678101962723606e-01,7.629361010876537591709e-15,0,nan,9.967627133212142758931e-01
39179,2.252297436398805752233e-01,2.252283097317536730841e-01,2.014941470376663753818e-10,4.534384697239297336658e-12,4.534631940605154080460e-12,2.252297436398823413345e-01,7.841376100370120075254e-15,0,nan,9.967676290200543079358e-01
39196,2.252053716955945417144e-01,2.252039385630575374364e-01,2.012977295884262196203e-10,4.529476005411672000306e-12,4.529723248777528744108e-12,2.252053716955962737138e-01,7.690755353560268767023e-15,0,nan,9.967690190521784543627e-01
39239,2.251437838178830808111e-01,2.251423526437655864285e-01,2.008021417879692701573e-10,4.517093062335038330655e-12,4.517340305700895074457e-12,2.251437838178848086906e-01,7.674559876637084005716e-15,0,nan,9.967725296136274483472e-01
39296,2.250622737011946372654e-01,2.250608451157073974791e-01,2.001479119914600629759e-10,4.500751396874286483914e-12,4.500998640240143227716e-12,2.250622737011964156551e-01,7.901767316341685866876e-15,0,nan,9.967771712488864612194e-01
39299,2.250579877805435891069e-01,2.250565593310665801763e-01,2.001135641741879637505e-10,4.499893603343429509370e-12,4.500140846709286253172e-12,2.250579877805453857384e-01,7.982971134433269920628e-15,0,nan,9.967774151706775978901e-01
39359,2.249723549669920552585e-01,2.249709292328329057753e-01,1.994283920284489389788e-10,4.482785689478077969239e-12,4.483032932843934713041e-12,2.249723549669938706737e-01,8.069503574918722082744e-15,0,nan,9.967822857595457869363e-01
39397,2.249182050212173988868e-01,2.249167810019585822534e-01,1.989962010618519204105e-10,4.471997742330051353877e-12,4.472244985695908097679e-12,2.249182050212192367992e-01,8.171470235456141120420e-15,0,nan,9.967853627548038077046e-01
39419,2.248868848191281910598e-01,2.248854617910102937639e-01,1.987466033597092616417e-10,4.465768695220425160898e-12,4.466015938586281904700e-12,2.248868848191301415124e-01,8.673038469165516609871e-15,0,nan,9.967871414481435470814e-01
39479,2.248015767816043952720e-01,2.248001564502968563364e-01,1.980681763520859499168e-10,4.448842000267991281214e-12,4.449089243633848025016e-12,2.248015767816062924226e-01,8.439222451652840530548e-15,0,nan,9.967919823039912656645e-01
39498,2.247745962761862337231e-01,2.247731767969515515038e-01,1.978540384570857370471e-10,4.443500605926291046728e-12,4.443747849292147790530e-12,2.247745962761881474213e-01,8.513854240220394429353e-15,0,nan,9.967935121602698724463e-01
39539,2.247164303018071018769e-01,2.247150126581244078405e-01,1.973930893631899950184e-10,4.432004989482865486215e-12,4.432252232848722230017e-12,2.247164303018089124946e-01,8.057344207626536750912e-15,0,nan,9.967968083941800430474e-01
39599,2.246314448298397103976e-01,2.246300298646415338766e-01,1.967213209224914045370e-10,4.415257052841065276485e-12,4.415504296206922020287e-12,2.246314448298415044269e-01,7.986545855905181995227e-15,0,nan,9.968016197853974426878e-01
39659,2.245466198185053219305e-01,2.245452075226961052845e-01,1.960528497296966345178e-10,4.398597585382402758034e-12,4.398844828748259501836e-12,2.245466198185070436842e-01,7.667689270406656939876e-15,0,nan,9.968064165439384390868e-01
39700,2.244887480676868718454e-01,2.244873375907518453509e-01,1.955979465792054891642e-10,4.387264189187136921557e-12,4.387511432552993665359e-12,2.244887480676885962012e-01,7.681257112193796667269e-15,0,nan,9.968096859470282819211e-01
39719,2.244619547232889478217e-01,2.244605450878177366203e-01,1.953876546531422505402e-10,4.382025987160787190183e-12,4.382273230526643933985e-12,2.244619547232906754165e-01,7.696604303488477952627e-15,0,nan,9.968111987356867760178e-01
39779,2.243774490023407452988e-01,2.243760420182007997436e-01,1.947257147282094137167e-10,4.365541663195262594835e-12,4.365788906561119338637e-12,2.243774490023425472699e-01,8.030981383099722973525e-15,0,nan,9.968159664261358298277e-01
39802,2.243450972852982505668e-01,2.243436913151231892893e-01,1.944728297711709173663e-10,4.359245687692460003743e-12,4.359492931058316747545e-12,2.243450972853000781115e-01,8.146131814704336060102e-15,0,nan,9.968177902096756271889e-01
39839,2.242931021164589755479e-01,2.242916977746875484279e-01,1.940670091557554380569e-10,4.349144023421516225379e-12,4.349391266787372969181e-12,2.242931021164607791589e-01,8.041312704189214384889e-15,0,nan,9.968207196803911142161e-01
39899,2.242089135290727675009e-01,2.242075118207507988810e-01,1.934115173005579197390e-10,4.332832482643869091925e-12,4.333079726009725835727e-12,2.242089135290745666531e-01,8.024445423502089813655e-15,0,nan,9.968254585631581315324e-01
39904,2.242019049421191123628e-01,2.242005034528500584390e-01,1.933570374000073955955e-10,4.331477055764981990279e-12,4.331724299130838734081e-12,2.242019049421209040204e-01,7.991268597927299271305e-15,0,nan,9.968258528233616693631e-01
39959,2.241248827062255755127e-01,2.241234836224774706892e-01,1.927592186897814401709e-10,4.316606460487914589814e-12,4.316853703853771333616e-12,2.241248827062274163118e-01,8.213274152340293258832e-15,0,nan,9.968301831387551383348e-01
40006,2.240591684113844295201e-01,2.240577713773811152631e-01,1.922504686688890058808e-10,4.303955435676774202881e-12,4.304202679042630946683e-12,2.240591684113863975774e-01,8.783650095538021220273e-15,0,nan,9.968338741045879818742e-01
40020,2.240396125524967696485e-01,2.240382161280111417145e-01,1.920993010169455899827e-10,4.300197079766410284638e-12,4.300444323132267028440e-12,2.240396125524987409178e-01,8.798753320897252280979e-15,0,nan,9.968349718563459818882e-01
40080,2.239558982745072368559e-01,2.239545044568272413876e-01,1.914533804949674939160e-10,4.284141774174588511182e-12,4.284389017540445254984e-12,2.239558982745092055502e-01,8.790544566886528462006e-15,0,nan,9.968396677732422117633e-01
40109,2.239154923882718251082e-01,2.239140998274099514376e-01,1.911423097017135644412e-10,4.276411783317109244566e-12,4.276659026682965988368e-12,2.239154923882738125999e-01,8.876079268862277942196e-15,0,nan,9.968419324025240739820e-01
40140,2.238723401659589440360e-01,2.238709489463382718011e-01,1.908105924261990446290e-10,4.268170265145705788645e-12,4.268417508511562532447e-12,2.238723401659608782933e-01,8.640001403754058653387e-15,0,nan,9.968443495746851605848e-01
40200,2.237889377032298843240e-01,2.237875490729645810983e-01,1.901709169749181506866e-10,4.252281991203816992752e-12,4.252529234569673736554e-12,2.237889377032318316459e-01,8.701600666501293002750e-15,0,nan,9.968490173234629768396e-01
40212,2.237722758422820701352e-01,2.237708877288470676881e-01,1.900433536641400500097e-10,4.249114275539723164256e-12,4.249361518905579908058e-12,2.237722758422840521245e-01,8.857171097174699087786e-15,0,nan,9.968499491923968840027e-01
40260,2.237056903652303307961e-01,2.237043043156584642972e-01,1.895343344603328552734e-10,4.236476395464342995072e-12,4.236723638830199738874e-12,2.237056903652323152927e-01,8.871015074418419145998e-15,0,nan,9.968536710819948125145e-01
40315,2.236295161352206128935e-01,2.236281324437108253278e-01,1.889535008672059277173e-10,4.222060091392051048813e-12,4.222307334757907792615e-12,2.236295161352225137303e-01,8.499937012694512083470e-15,0,nan,9.968579247902787153035e-01
40320,2.236225976333868492585e-01,2.236212141558882871006e-01,1.889008253551437194626e-10,4.220752925589765578092e-12,4.221000168955622321894e-12,2.236225976333887671173e-01,8.576319190160467655219e-15,0,nan,9.968583109123337012195e-01
40380,2.235396589916260889908e-01,2.235382780776222211294e-01,1.882703702841177643291e-10,4.205111033745749657706e-12,4.205358277111606401508e-12,2.235396589916279482077e-01,8.317168411275454731427e-15,0,nan,9.968629368761539408933e-01
40418,2.234872106507171940493e-01,2.234858313558416853528e-01,1.878726529525022865157e-10,4.195246449335130832374e-12,4.195493692700987576176e-12,2.234872106507190924195e-01,8.494312653770775066765e-15,0,nan,9.968658595090173240487e-01
40440,2.234568739263592118682e-01,2.234554955673127007998e-01,1.876429500226822777422e-10,4.189550176557849826414e-12,4.189797419923706570216e-12,2.234568739263612015690e-01,8.904182211672659838458e-15,0,nan,9.968675490347614122095e-01
40500,2.233742419264669043510e-01,2.233728661138814630682e-01,1.870185454955371637301e-10,4.174069815068782666771e-12,4.174317058434639410573e-12,2.233742419264688326995e-01,8.632814664863386786204e-15,0,nan,9.968721474491244650029e-01
40521,2.233453567939907291606e-01,2.233439818706669244275e-01,1.868007128710872008030e-10,4.168670606594523855722e-12,4.168917849960380599524e-12,2.233453567939926844650e-01,8.754623046730715623740e-15,0,nan,9.968737536582935687777e-01
40560,2.232917624832826686276e-01,2.232903892087026997970e-01,1.863971377752670017597e-10,4.158669414695827585662e-12,4.158916658061684329464e-12,2.232917624832846116806e-01,8.701856717913414676289e-15,0,nan,9.968767321798225367361e-01
40620,2.232094350905784452266e-01,2.232080643455888468996e-01,1.857787080809868950228e-10,4.143348445189111362518e-12,4.143595688554968106320e-12,2.232094350905803952591e-01,8.736335335080846822162e-15,0,nan,9.968813032870934851882e-01
40625,2.232025813220996357522e-01,2.232012107875306627935e-01,1.857273061127143530720e-10,4.142075266633685039822e-12,4.142322509999541783624e-12,2.232025813221015872348e-01,8.743100477385631249991e-15,0,nan,9.968816835996325242367e-01
40680,2.231272592445487645829e-01,2.231258910207747359067e-01,1.851632377769895785029e-10,4.128106380590056968334e-12,4.128353623955913712136e-12,2.231272592445508673659e-01,9.424142149196757601761e-15,0,nan,9.968858608308098924575e-01
40729,2.230602610391701767778e-01,2.230588948682042105265e-01,1.846627861039046364359e-10,4.115716863109390233873e-12,4.115964106475246977674e-12,2.230602610391722302703e-01,9.205998673399211914869e-15,0,nan,9.968895728048078582807e-01
40740,2.230452344437963141388e-01,2.230438687329029945339e-01,1.845507083714154110625e-10,4.112942699190530775100e-12,4.113189942556387518902e-12,2.230452344437983979483e-01,9.342541998976863198110e-15,0,nan,9.968904048705133462416e-01
40800,2.229633601893159233764e-01,2.229619969830082260032e-01,1.839411015149265507409e-10,4.097856883492125620073e-12,4.098104126857982363875e-12,2.229633601893180180957e-01,9.394903508113791703487e-15,0,nan,9.968949354653727419097e-01
40834,2.229170314155588528138e-01,2.229156696248492386392e-01,1.835969479959511825185e-10,4.089342623197896737155e-12,4.089589866563753480957e-12,2.229170314155609416377e-01,9.370409664287142685725e-15,0,nan,9.968974968568005180520e-01
40860,2.228816359844804084744e-01,2.228802752745027149217e-01,1.833343989994057198558e-10,4.082848420166212639085e-12,4.083095663532069382887e-12,2.228816359844825112168e-01,9.434345461490837475936e-15,0,nan,9.968994526742205436443e-01
40920,2.228000613350255010303e-01,2.227987031131614670265e-01,1.827305827566629764497e-10,4.067916800014241801640e-12,4.068164043380098545442e-12,2.228000613350276186940e-01,9.504771545436544038721e-15,0,nan,9.969039565555429372834e-01
40938,2.227756180298856580890e-01,2.227742605528593433650e-01,1.825499980229600341861e-10,4.063452222767622485397e-12,4.063699466133479229199e-12,2.227756180298877467639e-01,9.375688624199610023776e-15,0,nan,9.969053051297753012820e-01
40980,2.227186357490353318944e-01,2.227172800071075819961e-01,1.821296348571578207005e-10,4.053061517928558279019e-12,4.053308761294415022821e-12,2.227186357490373586613e-01,9.100122568758568451483e-15,0,nan,9.969084471674897236109e-01
41040,2.226373587369275264258e-01,2.226360054667974874842e-01,1.815315375087329681930e-10,4.038282072853556205423e-12,4.038529316219412949225e-12,2.226373587369294580540e-01,8.676118662141343523906e-15,0,nan,9.969129245678617448644e-01
41043,2.226332987776364347177e-01,2.226319456308833155678e-01,1.815017071509958597663e-10,4.037545082388649779230e-12,4.037792325754506523032e-12,2.226332987776383515193e-01,8.609680981428812907503e-15,0,nan,9.969131480921092250229e-01
41100,2.225562298114389381265e-01,2.225548790050065339763e-01,1.809362730553633463507e-10,4.023577967747352670007e-12,4.023825211113209413809e-12,2.225562298114408953283e-01,8.794189960124042312756e-15,0,nan,9.969173888141218821770e-01
41148,2.224914329674450574892e-01,2.224900841261644446334e-01,1.804620893984080915291e-10,4.011868596966911898461e-12,4.012115840332768642263e-12,2.224914329674470337729e-01,8.882516030609276207906e-15,0,nan,9.969209507785786450180e-01
41160,2.224752484876116043200e-01,2.224739001368150337345e-01,1.803438239759207167135e-10,4.008948709543899550783e-12,4.009195952909756294585e-12,2.224752484876135544473e-01,8.765592378713262660574e-15,0,nan,9.969218399634110505951e-01
41220,2.223944142827781189631e-01,2.223930683795936891212e-01,1.797541728829460561975e-10,3.994393809115383085926e-12,3.994641052481239829728e-12,2.223944142827799874907e-01,8.401863790575223138301e-15,0,nan,9.969262780725331394563e-01
41254,2.223486733553269867336e-01,2.223473288355754806656e-01,1.794212727003227273350e-10,3.986178854361226396146e-12,3.986426097727083139948e-12,2.223486733553289052700e-01,8.628503929630429802662e-15,0,nan,9.969287872341046876290e-01
41280,2.223137267165473940356e-01,2.223123832529891596987e-01,1.791673025214350832270e-10,3.979912781235083221220e-12,3.980160024600939965022e-12,2.223137267165492865647e-01,8.512875611118034695568e-15,0,nan,9.969307031979524736211e-01
41340,2.222331853107911703304e-01,2.222318442789108228208e-01,1.785831957676444260466e-10,3.965505144540751069521e-12,3.965752387906607813323e-12,2.222331853107930624801e-01,8.514253300088965022501e-15,0,nan,9.969351153958200511119e-01
41360,2.222063705733292870992e-01,2.222050303502483836748e-01,1.783891047105277840111e-10,3.960718825482072037014e-12,3.960966068847928780816e-12,2.222063705733310912929e-01,8.119450965891221336433e-15,0,nan,9.969365832653142689532e-01
41400,2.221527895896297233325e-01,2.221514509815162574657e-01,1.780018356279002841487e-10,3.951170421498220497817e-12,3.951417664864077241619e-12,2.221527895896315306568e-01,8.135501549588555711066e-15,0,nan,9.969395147219588861629e-01
41460,2.220725390794179021636e-01,2.220712028871974497157e-01,1.774232052374240370722e-10,3.936908138365454687856e-12,3.937155381731311431658e-12,2.220725390794197017631e-01,8.103655818648151438972e-15,0,nan,9.969439012318595107025e-01
41466,2.220645219968299666213e-01,2.220631860457671635789e-01,1.773654916891096214190e-10,3.935485876120426536219e-12,3.935733119486283280021e-12,2.220645219968317654754e-01,8.100591748307229626731e-15,0,nan,9.969443391800837599810e-01
41521,2.219910994361438683065e-01,2.219897656920475637055e-01,1.768377121266683538187e-10,3.922481927021493212258e-12,3.922729170387349956060e-12,2.219910994361456363963e-01,7.964687783996621734084e-15,0,nan,9.969483477687164818168e-01
41572,2.219231250229329321932e-01,2.219217933194395642182e-01,1.763503411480342397835e-10,3.910477408893617416267e-12,3.910724652259474160069e-12,2.219231250229347390975e-01,8.142027719838995015175e-15,0,nan,9.969520552831670145923e-01
41581,2.219111403363095980090e-01,2.219098089923393357648e-01,1.762645359502005365130e-10,3.908364305272054372693e-12,3.908611548637911116495e-12,2.219111403363113750841e-01,8.008048269439399870095e-15,0,nan,9.969527086000548072729e-01
41641,2.218313250319971230429e-01,2.218299960803896686556e-01,1.756940394167911730451e-10,3.894317716927334970478e-12,3.894564960293191714280e-12,2.218313250319989009311e-01,8.014595209727156440320e-15,0,nan,9.969570567806465784580e-01
41678,2.217821770702331496405e-01,2.217808495900620846530e-01,1.753435618312915875991e-10,3.885690862638378506679e-12,3.885938106004235250481e-12,2.217821770702348867764e-01,7.832621397978540289489e-15,0,nan,9.969597318762231986412e-01
41701,2.217516530584008882521e-01,2.217503264914292282484e-01,1.751262061678092664555e-10,3.880341703123022692920e-12,3.880588946488879436722e-12,2.217516530584026260791e-01,7.836816459888378777577e-15,0,nan,9.969613923647188407523e-01
41761,2.216721239528823828024e-01,2.216707997628554471792e-01,1.745610199678098723734e-10,3.866435808612503503706e-12,3.866683051978360247508e-12,2.216721239528840431496e-01,7.490103750245136349600e-15,0,nan,9.969657154061859569844e-01
41785,2.216403522105160894817e-01,2.216390289691216042289e-01,1.743356830480554965086e-10,3.860892982918476482609e-12,3.861140226284333226411e-12,2.216403522105177378349e-01,7.437062809057201636332e-15,0,nan,9.969674411228600320514e-01
41821,2.215927372549568175053e-01,2.215914154342193687075e-01,1.739984647034316076649e-10,3.852599581733179551806e-12,3.852846825099036295608e-12,2.215927372549585314934e-01,7.734856885024864643276e-15,0,nan,9.969700259586460157953e-01
41881,2.215134925062805237861e-01,2.215121730472128791511e-01,1.734385243823076283700e-10,3.838832574373256337831e-12,3.839079817739113081633e-12,2.215134925062822632529e-01,7.852645185629488425078e-15,0,nan,9.969743240754052496060e-01
41892,2.214989796638575092480e-01,2.214976606369389311446e-01,1.733361510505223264423e-10,3.836316096264778381675e-12,3.836563339630635125477e-12,2.214989796638592573343e-01,7.892073680906063065675e-15,0,nan,9.969751107187378311105e-01
41941,2.214343892506375199858e-01,2.214330721456553296989e-01,1.728811831319828865428e-10,3.825134341938723771357e-12,3.825381585304580515159e-12,2.214343892506392066656e-01,7.617063333823042580900e-15,0,nan,9.969786098094605448637e-01
42000,2.213567419175876960225e-01,2.213554271200944834064e-01,1.723356500804162690994e-10,3.811731050715776169024e-12,3.811978294081632912826e-12,2.213567419175892778192e-01,7.145916342302448688878e-15,0,nan,9.969828120908558424145e-01
42001,2.213554270339266327738e-01,2.213541122754806855788e-01,1.723264251988456144578e-10,3.811504443320769697185e-12,3.811751686686626440987e-12,2.213554270339282273777e-01,7.203816590707753407966e-15,0,nan,9.969828832135025149970e-01
42061,2.212766054041485908055e-01,2.212752929847245642048e-01,1.717742349470683908874e-10,3.797942440863519924814e-12,3.798189684229376668616e-12,2.212766054041502855897e-01,7.659120472100684112556e-15,0,nan,9.969871443399129645746e-01
42107,2.212162704155141434992e-01,2.212149597842731074682e-01,1.713526182815903723666e-10,3.787590615110342722434e-12,3.787837858476199466236e-12,2.212162704155158346784e-01,7.644913292533932945910e-15,0,nan,9.969904029213651452100e-01
42121,2.211979239113940620687e-01,2.211966138235123835454e-01,1.712245968575672064603e-10,3.784447900332267487359e-12,3.784695143698124231161e-12,2.211979239113957295581e-01,7.538449544506071281203e-15,0,nan,9.969913932408005792355e-01
42181,2.211193821078300258964e-01,2.211180743440455953586e-01,1.706774955269572293335e-10,3.771020390881738567123e-12,3.771267634247595310925e-12,2.211193821078316831537e-01,7.494852848062569227833e-15,0,nan,9.969956299679572439966e-01
42215,2.210749369229151883864e-01,2.210736304728274648213e-01,1.703685916677930732284e-10,3.763441060727058051440e-12,3.763688304092914795241e-12,2.210749369229167960008e-01,7.271807225893598097939e-15,0,nan,9.969980253958031230898e-01
42241,2.210409795476878935805e-01,2.210396741005899445831e-01,1.701329156665327621243e-10,3.757659485024978722610e-12,3.757906728390835466412e-12,2.210409795476895277036e-01,7.392851181899267554225e-15,0,nan,9.969998545728889390569e-01
42301,2.209627157872507963177e-01,2.209614126494625907515e-01,1.695908421012491193456e-10,3.744364758602411451672e-12,3.744612001968268195474e-12,2.209627157872524769123e-01,7.605783973679885374967e-15,0,nan,9.970040671068048808629e-01
42323,2.209340537647621061090e-01,2.209327514718792406789e-01,1.693927067794072166903e-10,3.739506523915245341779e-12,3.739753767281102085581e-12,2.209340537647637275063e-01,7.338829013765883846231e-15,0,nan,9.970056086881927762404e-01
42361,2.208845903848416225568e-01,2.208832895490203396260e-01,1.690512597687219876776e-10,3.731135790751336190409e-12,3.731383034117192934211e-12,2.208845903848432436559e-01,7.339122595541474778816e-15,0,nan,9.970082676206362975622e-01
42421,2.208066029008101949227e-01,2.208053043596466535892e-01,1.685141537182279708187e-10,3.717972163875588218281e-12,3.718219407241444962083e-12,2.208066029008117991760e-01,7.265422663859272844838e-15,0,nan,9.970124561650122114510e-01
42432,2.207923201211365316077e-01,2.207910219998700518396e-01,1.684159517101513795005e-10,3.715565887199582816703e-12,3.715813130565439560505e-12,2.207923201211380955151e-01,7.083160423531376937729e-15,0,nan,9.970132227704423269151e-01
42481,2.207287528975216406302e-01,2.207274566437401885910e-01,1.679795091097252426530e-10,3.704873463615705324699e-12,3.705120706981562068501e-12,2.207287528975232214105e-01,7.161642057321474294276e-15,0,nan,9.970166327902850016964e-01
42540,2.206523340346571715465e-01,2.206510400230722312998e-01,1.674561612077421926378e-10,3.692055988778711151865e-12,3.692303232144567895667e-12,2.206523340346586665935e-01,6.775577696753018629221e-15,0,nan,9.970207282309099427651e-01
42541,2.206510399393441512750e-01,2.206497459657023596513e-01,1.674473112128769010606e-10,3.691839278819291302330e-12,3.692086522185148046132e-12,2.206510399393456344636e-01,6.721874378511341217090e-15,0,nan,9.970207975465243241853e-01
42601,2.205734635926367426251e-01,2.205721718919252949398e-01,1.669175454060863424043e-10,3.678869201511677201079e-12,3.679116444877533944881e-12,2.205734635926382366557e-01,6.773392271901964280585e-15,0,nan,9.970249504835069714144e-01
42649,2.205115005853865162155e-01,2.205102106978507336965e-01,1.664954741086189905959e-10,3.668539024909489692568e-12,3.668786268275346436370e-12,2.205115005853880528417e-01,6.968462789728855418934e-15,0,nan,9.970282643565072962363e-01
42661,2.204960234257378748346e-01,2.204947339907803172121e-01,1.663901971755454425089e-10,3.665962826867020201083e-12,3.666210070232876944885e-12,2.204960234257394169225e-01,6.993721841427235334885e-15,0,nan,9.970290916507416290548e-01
42721,2.204187190089533787685e-01,2.204174318326059534012e-01,1.658652521142886090890e-10,3.653119753179575931756e-12,3.653366996545432675558e-12,2.204187190089549582071e-01,7.165628341023081708292e-15,0,nan,9.970332210974582931627e-01
42759,2.203698295636887516391e-01,2.203685438141142483026e-01,1.655340233842352411395e-10,3.645018366071577922471e-12,3.645265609437434666273e-12,2.203698295636903124430e-01,7.082656904864009449877e-15,0,nan,9.970358303738374782053e-01
42781,2.203415499145447986606e-01,2.203402649896961940090e-01,1.653426959212575412026e-10,3.640339581835327181238e-12,3.640586825201183925040e-12,2.203415499145463285783e-01,6.943391685261511587289e-15,0,nan,9.970373388726125715893e-01
42841,2.202645157167175127277e-01,2.202632330362887802533e-01,1.648225144003750875148e-10,3.627621917283859111266e-12,3.627869160649715855068e-12,2.202645157167190571873e-01,7.011840024287333634608e-15,0,nan,9.970414450248760197815e-01
42868,2.202298942247016555473e-01,2.202286125519609116807e-01,1.645892036943368075746e-10,3.621919256385728992552e-12,3.622166499751585736354e-12,2.202298942247032273694e-01,7.137187733274352550941e-15,0,nan,9.970432890143336736831e-01
42901,2.201876159916096586944e-01,2.201863355485539075485e-01,1.643046934596307013341e-10,3.614966367010647417061e-12,3.615213610376504160863e-12,2.201876159916111965945e-01,6.984498729246477785297e-15,0,nan,9.970455396026590482936e-01
42961,2.201108503172803099179e-01,2.201095721045825959195e-01,1.637892191101723385347e-10,3.602372541509498908164e-12,3.602619784875355651966e-12,2.201108503172818685128e-01,7.080954122933415341080e-15,0,nan,9.970496226540960607067e-01
42978,2.200891243558946441805e-01,2.200878467738607291437e-01,1.636435927437580146843e-10,3.598815459298750066562e-12,3.599062702664606810364e-12,2.200891243558961710895e-01,6.937685035706500842919e-15,0,nan,9.970507774297484500392e-01
43022,2.200329422027373915682e-01,2.200316662504117060095e-01,1.632675447892049436216e-10,3.589631696950443299369e-12,3.589878940316300043171e-12,2.200329422027389100476e-01,6.901145516999188761522e-15,0,nan,9.970537619896322029350e-01
43082,2.199564455884485403292e-01,2.199551718524303534075e-01,1.627567605963591624029e-10,3.577161177050808004591e-12,3.577408420416664748393e-12,2.199564455884500150745e-01,6.704715306689692028112e-15,0,nan,9.970578219416091394480e-01
43088,2.199488032372904910972e-01,2.199475297225219339037e-01,1.627058091773926129293e-10,3.575917462539682787176e-12,3.576164705905539530978e-12,2.199488032372919873910e-01,6.802918877925470956082e-15,0,nan,9.970582273099757230836e-01
43142,2.198800817636071269767e-01,2.198788102369765851130e-01,1.622482814110314008858e-10,3.564751224864689977636e-12,3.564998468230546721438e-12,2.198800817636086468249e-01,6.912168422564591508292e-15,0,nan,9.970618705108327681696e-01
43199,2.198076587488277944260e-01,2.198063893147344238788e-01,1.617673488250811932404e-10,3.553017527091390096005e-12,3.553264770457246839807e-12,2.198076587488293570730e-01,7.109156466935544190709e-15,0,nan,9.970657061511995643732e-01
43202,2.198038503138749488741e-01,2.198025809897433957563e-01,1.617420936497715914602e-10,3.552401462698171430907e-12,3.552648706064028174709e-12,2.198038503138765045281e-01,7.077464441329031172823e-15,0,nan,9.970659077443785826681e-01
43262,2.197277508267785617324e-01,2.197264836982883440264e-01,1.612381838278742135527e-10,3.540111515731985515199e-12,3.540358759097842259001e-12,2.197277508267801462397e-01,7.211229619457892668092e-15,0,nan,9.970699336890568404367e-01
43309,2.196682314679645753319e-01,2.196669660546234359444e-01,1.608450368663259994057e-10,3.530525928718183737159e-12,3.530773172084040480961e-12,2.196682314679661261340e-01,7.059746962855429460468e-15,0,nan,9.970730794909390488283e-01
43322,2.196517828916985104470e-01,2.196505179520227279966e-01,1.607365385585258147743e-10,3.527881011995725651320e-12,3.528128255361582395122e-12,2.196517828917000276389e-01,6.907259493280793039273e-15,0,nan,9.970739483914230611144e-01
43382,2.195759460998580880897e-01,2.195746833422004551384e-01,1.602371445519585250521e-10,3.515709582342233187470e-12,3.515956825708089931272e-12,2.195759460998596213278e-01,6.982723207988547474145e-15,0,nan,9.970779518977634705299e-01
43420,2.195279837770592601398e-01,2.195267223978451254229e-01,1.599220200903371251326e-10,3.508031398216283022746e-12,3.508278641582139766548e-12,2.195279837770607469198e-01,6.772621722642938894759e-15,0,nan,9.970804816818628279421e-01
43442,2.195002400443131218566e-01,2.194989794619078560256e-01,1.597399886146177224697e-10,3.503596860422401743004e-12,3.503844103788258486806e-12,2.195002400443146137865e-01,6.796939956305426709850e-15,0,nan,9.970819442541235062740e-01
43502,2.194246643199406210378e-01,2.194234059060521102591e-01,1.592450576483283928565e-10,3.491542482660047168464e-12,3.491789726025903912266e-12,2.194246643199421809337e-01,7.109027057181875795948e-15,0,nan,9.970859255062810585059e-01
43532,2.193869252058386620785e-01,2.193856678736921250739e-01,1.589984224620288029545e-10,3.485537059972516770716e-12,3.485784303338373514518e-12,2.193869252058402394300e-01,7.189815569731800413417e-15,0,nan,9.970879119825255728076e-01
43562,2.193492185234286739881e-01,2.193479622713514765042e-01,1.587523386494810952827e-10,3.479546088227223339029e-12,3.479793331593080082831e-12,2.193492185234303415724e-01,7.602417130414873131863e-15,0,nan,9.970898956997729317502e-01
43622,2.192739022532657622300e-01,2.192726481563243012829e-01,1.582618187082175578889e-10,3.467607319019686934203e-12,3.467854562385543678005e-12,2.192739022532673868256e-01,7.408978558835238600209e-15,0,nan,9.970938548798913273656e-01
43643,2.192475720852815057604e-01,2.192463187410659541943e-01,1.580906538814203843570e-10,3.463442297903712068792e-12,3.463689541269568812594e-12,2.192475720852831238373e-01,7.380135886362845757319e-15,0,nan,9.970952379993630284899e-01
43682,2.191987151097297970015e-01,2.191974631612782220547e-01,1.577734850076251522373e-10,3.455725819632558770097e-12,3.455973062998415513899e-12,2.191987151097313862386e-01,7.250211736692127432002e-15,0,nan,9.970978030916642021928e-01
43742,2.191236566948782937825e-01,2.191224068883003417429e-01,1.572873248229451755938e-10,3.443901237336402697075e-12,3.444148480702259440877e-12,2.191236566948797689480e-01,6.732114177602838958750e-15,0,nan,9.971017403798839514478e-01
43755,2.191074109668660341299e-01,2.191061616234915299106e-01,1.571822753656417158036e-10,3.441346712350114639829e-12,3.441593955715971383631e-12,2.191074109668675256126e-01,6.807084762665648658330e-15,0,nan,9.971025920235536258210e-01
43802,2.190487266125375198644e-01,2.190474789412463207938e-01,1.568033255207814916821e-10,3.432133222053376181397e-12,3.432380465419232925199e-12,2.190487266125389800002e-01,6.665803293394332170201e-15,0,nan,9.971056667890859433081e-01
43862,2.189739244682927521435e-01,2.189726789257306349690e-01,1.563214745583240548937e-10,3.420421426333787658446e-12,3.420668669699644402248e-12,2.189739244682942107207e-01,6.660962880335736963940e-15,0,nan,9.971095823635742063187e-01
43867,2.189676967189346790121e-01,2.189664513534715639675e-01,1.562814168941210856155e-10,3.419447970217515376128e-12,3.419695213583372119930e-12,2.189676967189361048329e-01,6.511557393503090535582e-15,0,nan,9.971099081737656096187e-01
43922,2.188992498694777300017e-01,2.188980064491160837381e-01,1.558417594825748098925e-10,3.408765505332755965149e-12,3.409012748698612708951e-12,2.188992498694792024295e-01,6.726509415981100017599e-15,0,nan,9.971134871474071084360e-01
43979,2.188284267834761931404e-01,2.188271853731841576352e-01,1.553879972634294626743e-10,3.397743822573151149800e-12,3.397991065939007893602e-12,2.188284267834776032673e-01,6.443984078252639510994e-15,0,nan,9.971171867371210239595e-01
43982,2.188247024251647188109e-01,2.188234611205037982717e-01,1.553641679295839773352e-10,3.397165116787192041806e-12,3.397412360153048785608e-12,2.188247024251661235032e-01,6.419258516540643046314e-15,0,nan,9.971173811844075062991e-01
44042,2.187502817461540738364e-01,2.187490425507228608559e-01,1.548886876236909258916e-10,3.385619920992926495863e-12,3.385867164358783239665e-12,2.187502817461555184274e-01,6.603835949779636951138e-15,0,nan,9.971212645181468098971e-01
44092,2.186883610686514156640e-01,2.186871236259891049247e-01,1.544940579979074187101e-10,3.376040842301572617986e-12,3.376288085667429361788e-12,2.186883610686528611495e-01,6.609795941349641584306e-15,0,nan,9.971244924847763285822e-01
44102,2.186759874449649143635e-01,2.186747503523209512633e-01,1.544153063767786114973e-10,3.374129580782230910438e-12,3.374376824148087654240e-12,2.186759874449663285020e-01,6.466820900744268499897e-15,0,nan,9.971251371919763945083e-01
44162,2.186018191358245765787e-01,2.186005841395537996341e-01,1.539440120875272987567e-10,3.362693761501367926537e-12,3.362941004867224670339e-12,2.186018191358259838596e-01,6.437644814312497765250e-15,0,nan,9.971289992490000634283e-01
44205,2.185487424695373437356e-01,2.185475089717374974629e-01,1.536075282526653755739e-10,3.354531443835036002840e-12,3.354778687200892746642e-12,2.185487424695387964445e-01,6.647070680759689548000e-15,0,nan,9.971317605496139485004e-01
44222,2.185277764346590934075e-01,2.185265435283756108031e-01,1.534747927406813415905e-10,3.351312130988516878283e-12,3.351559374354373622085e-12,2.185277764346605656592e-01,6.737137523501152241943e-15,0,nan,9.971328507320901145456e-01
44282,2.184538589590834800624e-01,2.184526281364295163812e-01,1.530076364063228743934e-10,3.339984359551882455711e-12,3.340231602917739199513e-12,2.184538589590850386031e-01,7.134415616983067181676e-15,0,nan,9.971366916838913581236e-01
44318,2.184095684235781154037e-01,2.184083388480617393679e-01,1.527283279205576770564e-10,3.333213412812005522250e-12,3.333460656177862266052e-12,2.184095684235796710712e-01,7.122707573753325247879e-15,0,nan,9.971389912176093984130e-01
44342,2.183800663283920473479e-01,2.183788375830376937703e-01,1.525425312391500821950e-10,3.328710119948018659336e-12,3.328957363313875403138e-12,2.183800663283935521392e-01,6.890698979750663812247e-15,0,nan,9.971405221468232325127e-01
44402,2.183063981635482986299e-01,2.183051714891914019123e-01,1.520794654777615782946e-10,3.317489087360298153624e-12,3.317736330726154897426e-12,2.183063981635498107938e-01,6.926795951655842008073e-15,0,nan,9.971443421630597268401e-01
44432,2.182696106378246847513e-01,2.182683849966118305730e-01,1.518486937215672472477e-10,3.311898422850680402498e-12,3.312145666216537146300e-12,2.182696106378261668963e-01,6.790432360409849651933e-15,0,nan,9.971462482667898391000e-01
44462,2.182328540871760480524e-01,2.182316294775420162377e-01,1.516184274439536165506e-10,3.306320939377774512827e-12,3.306568182743631256629e-12,2.182328540871775129044e-01,6.712334899551120335379e-15,0,nan,9.971481517745619851923e-01
44523,2.181582110968113830118e-01,2.181569885799082286759e-01,1.511517721924145144548e-10,3.295020539777023953830e-12,3.295267783142880697632e-12,2.181582110968128347992e-01,6.654745467706892178050e-15,0,nan,9.971520142563031951968e-01
44546,2.181301001338175615807e-01,2.181288784043064477025e-01,1.509763587163195600507e-10,3.290773769459291743234e-12,3.291021012825148487036e-12,2.181301001338190673749e-01,6.903193031739837737826e-15,0,nan,9.971534678301137602334e-01
44583,2.180849161243298972579e-01,2.180836956595791076285e-01,1.506947882216592908515e-10,3.283958071393575750941e-12,3.284205314759432494743e-12,2.180849161243314142329e-01,6.955891535824576541494e-15,0,nan,9.971558030116179778242e-01
44643,2.180117441118626098184e-01,2.180105256930718882202e-01,1.502397972462216250326e-10,3.272947529371425668667e-12,3.273194772737282412469e-12,2.180117441118641069661e-01,6.867279930400074220943e-15,0,nan,9.971595814874047841161e-01
44660,2.179910343451275100968e-01,2.179898165049033997853e-01,1.501112439014643234015e-10,3.269837272936869419859e-12,3.270084516302726163661e-12,2.179910343451289773340e-01,6.730722902917693254806e-15,0,nan,9.971606501923563136780e-01
44703,2.179386946886057996320e-01,2.179374783096097445423e-01,1.497867879150859547213e-10,3.261988600752499812418e-12,3.262235844118356556220e-12,2.179386946886072731983e-01,6.761379753076000074699e-15,0,nan,9.971633497247178544291e-01
44763,2.178657674853688719363e-01,2.178645531400289214741e-01,1.493357489569917701435e-10,3.251080974880992466012e-12,3.251328218246849209814e-12,2.178657674853703074606e-01,6.589031175118741760566e-15,0,nan,9.971671077643958530277e-01
44774,2.178524107265415454826e-01,2.178511967533747761827e-01,1.492532713272644750135e-10,3.249086784013517211780e-12,3.249334027379373955582e-12,2.178524107265429481692e-01,6.438701118684564785698e-15,0,nan,9.971677956353879780519e-01
44823,2.177929621345650879061e-01,2.177917498167692977873e-01,1.488866691797657052774e-10,3.240224343383361008660e-12,3.240471586749217752462e-12,2.177929621345664744516e-01,6.366346677233521378568e-15,0,nan,9.971708556470584507332e-01
44883,2.177202782702023775574e-01,2.177190679738653100728e-01,1.484395374696619192109e-10,3.229418400148523944888e-12,3.229665643514380688690e-12,2.177202782702038101137e-01,6.579802037214050536907e-15,0,nan,9.971745934131037630084e-01
44889,2.177130165514770399060e-01,2.177118064569521505014e-01,1.483949310167881050984e-10,3.228340581961244821050e-12,3.228587825327101564852e-12,2.177130165514784800111e-01,6.614694476894140667307e-15,0,nan,9.971749666348435259711e-01
44943,2.176477155278745967415e-01,2.176465072469371819786e-01,1.479943427907103364476e-10,3.218662841308313171909e-12,3.218910084674169915711e-12,2.176477155278760856086e-01,6.840720001252989943798e-15,0,nan,9.971783211027232058580e-01
45003,2.175752735447523122936e-01,2.175740672731816538477e-01,1.475510741840677255206e-10,3.207957365218042025941e-12,3.208204608583898769743e-12,2.175752735447538349200e-01,6.998159309086819661312e-15,0,nan,9.971820387558918332024e-01
45004,2.175740671994061126160e-01,2.175728609612739283818e-01,1.475437026299856486118e-10,3.207779363220276341563e-12,3.208026606586133085365e-12,2.175740671994076376819e-01,7.009410176970643976545e-15,0,nan,9.971821006319735850899e-01
45063,2.175029519595738369819e-01,2.175017476913631009339e-01,1.471097207673770348477e-10,3.197301672437294777358e-12,3.197548915803151521160e-12,2.175029519595754444607e-01,7.390606812578980885578e-15,0,nan,9.971857464123672263830e-01
45119,2.174355601217651812185e-01,2.174343577179603803629e-01,1.466995093044216453900e-10,3.187401012521127949478e-12,3.187648255886984693280e-12,2.174355601217667157847e-01,7.057567775709962333845e-15,0,nan,9.971891979074074266400e-01
45123,2.174307504126367918129e-01,2.174295481418050401956e-01,1.466702717341348694922e-10,3.186695465710975600539e-12,3.186942709076832344341e-12,2.174307504126383059148e-01,6.963605118088001774776e-15,0,nan,9.971894441117097187622e-01
45183,2.173586685457885581130e-01,2.173574682663806378891e-01,1.462327163530586127593e-10,3.176138449950374047468e-12,3.176385693316230791270e-12,2.173586685457900296735e-01,6.770194690212024439906e-15,0,nan,9.971931318932488462784e-01
45235,2.172962941267364278541e-01,2.172950955684318508077e-01,1.458550252047894657126e-10,3.167028599836622277374e-12,3.167275843202479021176e-12,2.172962941267378725535e-01,6.648522933365421345545e-15,0,nan,9.971963199784349357407e-01
45243,2.172867060024182839229e-01,2.172855077085046049401e-01,1.457970439674676704601e-10,3.165630332214637068502e-12,3.165877575580493812304e-12,2.172867060024197193659e-01,6.606216483273277078622e-15,0,nan,9.971968097961183024507e-01
45303,2.172148624274477524132e-01,2.172136661131242318934e-01,1.453632439946650627543e-10,3.155170821692249575313e-12,3.155418065058106319115e-12,2.172148624274493080942e-01,7.161945652948062973554e-15,0,nan,9.972004778592358745118e-01
45351,2.171574729870802134002e-01,2.171562782521948842263e-01,1.450175450889172162470e-10,3.146838016390851685324e-12,3.147085259756708429126e-12,2.171574729870817286540e-01,6.977673070000995698715e-15,0,nan,9.972034052511460848586e-01
45363,2.171431374673234160344e-01,2.171419431267112842843e-01,1.449313059253297722563e-10,3.144759629682859143416e-12,3.145006873048715887218e-12,2.171431374673249531756e-01,7.078930517892992893779e-15,0,nan,9.972041361213341487189e-01
45423,2.170715307700070983987e-01,2.170703383972527600321e-01,1.445012193229076945953e-10,3.134396469579078525813e-12,3.134643712944935269615e-12,2.170715307700084914901e-01,6.417660420438238160655e-15,0,nan,9.972077846209272720219e-01
45467,2.170190941515225679925e-01,2.170179032181581979533e-01,1.441869931868259029557e-10,3.126827180939379028149e-12,3.127074424305235771951e-12,2.170190941515239824020e-01,6.517442634128644990102e-15,0,nan,9.972104540048643845501e-01
45483,2.170000419849675288297e-01,2.169988515742424517452e-01,1.440729738230128906786e-10,3.124081056848580126037e-12,3.124328300214436869838e-12,2.170000419849689540948e-01,6.568040530581355878427e-15,0,nan,9.972114233963132018911e-01
45543,2.169286707631726540679e-01,2.169274823086732029154e-01,1.436465591328383462683e-10,3.113813109016470254703e-12,3.114060352382326998505e-12,2.169286707631741383000e-01,6.842028355816353223639e-15,0,nan,9.972150524856090187818e-01
45584,2.168799678646270989724e-01,2.168787807435566816761e-01,1.433562234698055057795e-10,3.106823832560059791033e-12,3.107071075925916534835e-12,2.168799678646286541791e-01,7.170817648950607247847e-15,0,nan,9.972175268119568076661e-01
45603,2.168574167570807009753e-01,2.168562302530280261337e-01,1.432219650305651912727e-10,3.103592345647648862757e-12,3.103839589013505606559e-12,2.168574167570822392955e-01,7.093694444189761495123e-15,0,nan,9.972186719267261295640e-01
45663,2.167862796206320441517e-01,2.167850950612718596844e-01,1.427991813647810116123e-10,3.093418488329450121611e-12,3.093665731695306865413e-12,2.167862796206335380603e-01,6.891158534363405851561e-15,0,nan,9.972222817573798137590e-01
45700,2.167424698262130355886e-01,2.167412864632222158079e-01,1.425393628370320697280e-10,3.087167870754097474129e-12,3.087415114119954217931e-12,2.167424698262145471697e-01,6.974088269659976197296e-15,0,nan,9.972245030453810440496e-01
45723,2.167152590092406017064e-01,2.167140763888431576056e-01,1.423781980539023523106e-10,3.083291260654377958083e-12,3.083538504020234701885e-12,2.167152590092421480091e-01,7.135181426518924030772e-15,0,nan,9.972258820150744108445e-01
45783,2.166443545797863412528e-01,2.166431738926462569061e-01,1.419590050856069679392e-10,3.073210388203160895579e-12,3.073457631569017639381e-12,2.166443545797878166622e-01,6.810283260020094081151e-15,0,nan,9.972294727371370007241e-01
45817,2.166042268451529306805e-01,2.166030472510019622145e-01,1.417222533376338077117e-10,3.067518366834299868834e-12,3.067765610200156612636e-12,2.166042268451544381417e-01,6.959518611676677325140e-15,0,nan,9.972315032609780160273e-01
45843,2.165735659906062871016e-01,2.165723872310423570031e-01,1.415415925162629191838e-10,3.063175598527751983448e-12,3.063422841893608727250e-12,2.165735659906077850218e-01,6.916449669780002788365e-15,0,nan,9.972330539606794789858e-01
45903,2.165028929014871650338e-01,2.165017160638422755170e-01,1.411259504703732165097e-10,3.053186621134719204015e-12,3.053433864500575947817e-12,2.165028929014887015516e-01,7.096984921205805848953e-15,0,nan,9.972366257226334533580e-01
45935,2.164652476969515237926e-01,2.164640718820252940358e-01,1.409049952707097618330e-10,3.047877805852862130768e-12,3.048125049218718874570e-12,2.164652476969530834580e-01,7.205154172762946641327e-15,0,nan,9.972385268062959144393e-01
45963,2.164323349736571033830e-01,2.164311600522981215988e-01,1.407120691400190113118e-10,3.043243187468656791323e-12,3.043490430834513535125e-12,2.164323349736585922907e-01,6.879322068956295874014e-15,0,nan,9.972401880597391365469e-01
46024,2.163607187889450278462e-01,2.163595458100598389883e-01,1.402930847245019251134e-10,3.033180443706803445248e-12,3.033427687072660189050e-12,2.163607187889464948937e-01,6.780563127766060590728e-15,0,nan,9.972438001450163115764e-01
46053,2.163267132717907048622e-01,2.163255412143504641254e-01,1.400945271961089961170e-10,3.028412848717651979025e-12,3.028660092083508722827e-12,2.163267132717921255737e-01,6.567434045862454415491e-15,0,nan,9.972455139736879670977e-01
46084,2.162903920783988132026e-01,2.162892210045116447859e-01,1.398827246091094793177e-10,3.023328047472732007303e-12,3.023575290838588751105e-12,2.162903920784002104953e-01,6.460262249367600465398e-15,0,nan,9.972473435863020669125e-01
46144,2.162201795158313899492e-01,2.162190103413805242205e-01,1.394740960259020584976e-10,3.013520396399657535784e-12,3.013767639765514279586e-12,2.162201795158328046162e-01,6.542714920627917888367e-15,0,nan,9.972508777123963706634e-01
46171,2.161886210146624076600e-01,2.161874526931496232063e-01,1.392907755311132143972e-10,3.009121481934578663196e-12,3.009368725300435406998e-12,2.161886210146638626458e-01,6.730168110234167324258e-15,0,nan,9.972524650396492323511e-01
46204,2.161500807681805969018e-01,2.161489134876277695696e-01,1.390671894329113631752e-10,3.003757229553053081628e-12,3.004004472918909825430e-12,2.161500807681820341880e-01,6.649482421540404189951e-15,0,nan,9.972544025592776052659e-01
46264,2.160800955037861237340e-01,2.160789301116163574346e-01,1.386619953530398671671e-10,2.994038287855780209471e-12,2.994285531221636953273e-12,2.160800955037875686502e-01,6.686947411341293519679e-15,0,nan,9.972579181627349488191e-01
46289,2.160509683917081202864e-01,2.160498037847424501745e-01,1.384936676755386848169e-10,2.990001720155294887002e-12,2.990248963521151630804e-12,2.160509683917095303862e-01,6.526699711203888330787e-15,0,nan,9.972593802778875837853e-01
46324,2.160102233923817671712e-01,2.160090598831032604465e-01,1.382585043735365710575e-10,2.984363314072478853188e-12,2.984610557438335596990e-12,2.160102233923832831840e-01,7.018245566916184678400e-15,0,nan,9.972614245583678521190e-01
46384,2.159404641050881035191e-01,2.159393024732320642833e-01,1.378567071454791156711e-10,2.974732052794158540001e-12,2.974979296160015283803e-12,2.159404641050896047326e-01,6.951978358012423828019e-15,0,nan,9.972649217816023306396e-01
46407,2.159137528899894298284e-01,2.159125919763668355333e-01,1.377031319961516018691e-10,2.971051605713252054006e-12,2.971298849079108797808e-12,2.159137528899909597326e-01,7.085718777009227199709e-15,0,nan,9.972662599593080680598e-01
46444,2.158708173144043007685e-01,2.158696575545248630412e-01,1.374565943832562953137e-10,2.965144250422812858783e-12,2.965391493788669602585e-12,2.158708173144059092095e-01,7.450942410589652061883e-15,0,nan,9.972684098676651028416e-01
46504,2.158012826942013739906e-01,2.158001248008754591190e-01,1.370581568640625891903e-10,2.955599655156373887954e-12,2.955846898522230631756e-12,2.158012826942029709662e-01,7.400213613305937079489e-15,0,nan,9.972718888516220325118e-01
46526,2.157758147074949617306e-01,2.157746574972177200369e-01,1.369124810358628851923e-10,2.952110746530775874020e-12,2.952357989896632617822e-12,2.157758147074965473220e-01,7.348328028796171060275e-15,0,nan,9.972731622053875701409e-01
46564,2.157318599197138586643e-01,2.157307038875410643008e-01,1.366613854273885402336e-10,2.946098016973587695880e-12,2.946345260339444439682e-12,2.157318599197154622128e-01,7.433063276930802785560e-15,0,nan,9.972753587683410888393e-01
46624,2.156625486675328440267e-01,2.156613944911353053513e-01,1.362662709745230441790e-10,2.936639087619214809760e-12,2.936886330985071553562e-12,2.156625486675345038860e-01,7.696558007971625104789e-15,0,nan,9.972788196525158122907e-01
46646,2.156371624205660753049e-01,2.156360089232764454259e-01,1.361218090533911568102e-10,2.933181465678253279419e-12,2.933428709044110023221e-12,2.156371624205677238478e-01,7.644985387890290715509e-15,0,nan,9.972800863870559487270e-01
46684,2.155933486155986456012e-01,2.155921962896209242988e-01,1.358728044680582358866e-10,2.927222620589316725173e-12,2.927469863955173468975e-12,2.155933486156002666732e-01,7.519118718900559973131e-15,0,nan,9.972822715386697998464e-01
46744,2.155242594431930336363e-01,2.155231089623019513635e-01,1.354809769313957049748e-10,2.917848371116616744671e-12,2.918095614482473488473e-12,2.155242594431946212606e-01,7.366337090434517181253e-15,0,nan,9.972857144611383038127e-01
46765,2.155001043689937501036e-01,2.154989545326271294101e-01,1.353442228483073321681e-10,2.914577312669037085664e-12,2.914824556034893829466e-12,2.155001043689953411702e-01,7.383136508361660846726e-15,0,nan,9.972869173726586889783e-01
46804,2.154552808309322387004e-01,2.154541321898168215743e-01,1.350907794482623635778e-10,2.908516096156100068411e-12,2.908763339521956812213e-12,2.154552808309338383052e-01,7.424300644020877434404e-15,0,nan,9.972891484540835071461e-01
46864,2.153864124607597352323e-01,2.153852656541310472971e-01,1.347022031622280039310e-10,2.899225554370715023660e-12,2.899472797736571767462e-12,2.153864124607613378458e-01,7.440643181479283254129e-15,0,nan,9.972925735514972502222e-01
46885,2.153623345172371306155e-01,2.153611883514333358303e-01,1.345665828401481223367e-10,2.895983679808823186975e-12,2.896230923174679930777e-12,2.153623345172386962170e-01,7.269616077972565664251e-15,0,nan,9.972937702402876315277e-01
46924,2.153176540159389695805e-01,2.153165090385300017850e-01,1.343152392762276826249e-10,2.889976506117197132963e-12,2.890223749483053876765e-12,2.153176540159404862032e-01,7.043652149126204806237e-15,0,nan,9.972959897871989315486e-01
46984,2.152490051810459770198e-01,2.152478620276115639509e-01,1.339298790520874634489e-10,2.880768713432007406010e-12,2.881015956797864149812e-12,2.152490051810474426172e-01,6.808846296310956453083e-15,0,nan,9.972993971948260027278e-01
47005,2.152250039260081293513e-01,2.152238614097296554029e-01,1.337953802307082998161e-10,2.877555688840536575191e-12,2.877802932206393318993e-12,2.152250039260097079497e-01,7.334642045965936016295e-15,0,nan,9.973005877080566646160e-01
47044,2.151804656419624428576e-01,2.151793243072791239623e-01,1.335461138100563059166e-10,2.871601940017458036460e-12,2.871849183383314780262e-12,2.151804656419640519763e-01,7.477995967216433025196e-15,0,nan,9.973027958078428203167e-01
47104,2.151120350858691243623e-01,2.151108955647349496587e-01,1.331639349283440041020e-10,2.862475951228011935310e-12,2.862723194593868679112e-12,2.151120350858707869728e-01,7.729044441031232176671e-15,0,nan,9.973061856595640436692e-01
47126,2.150869711266448769393e-01,2.150858322691796276072e-01,1.330241984484952414518e-10,2.859139928045656771217e-12,2.859387171411513515019e-12,2.150869711266465234901e-01,7.655278818956955777261e-15,0,nan,9.973074264165586828509e-01
47164,2.150437132012381069579e-01,2.150425754884726647909e-01,1.327833338426581745761e-10,2.853390514056551160265e-12,2.853637757422407904067e-12,2.150437132012397351585e-01,7.571486691203208099874e-15,0,nan,9.973095667831217700028e-01
47224,2.149754996778259763524e-01,2.149743637682701713487e-01,1.324043020457477122328e-10,2.844345397120891787623e-12,2.844592640486748531425e-12,2.149754996778276351681e-01,7.716301503481302838457e-15,0,nan,9.973129392114729600458e-01
47246,2.149505151419701109994e-01,2.149493798923027276793e-01,1.322657152421115531833e-10,2.841038911236837306675e-12,2.841286154602694050477e-12,2.149505151419718245403e-01,7.971792367653092825701e-15,0,nan,9.973141735963893574892e-01
47284,2.149073942066672682216e-01,2.149062600951832380236e-01,1.320268310869538896345e-10,2.835340370650457244028e-12,2.835587614016313987830e-12,2.149073942066689565819e-01,7.856222382708053444245e-15,0,nan,9.973163029774176026516e-01
47344,2.148393964800671962490e-01,2.148382641615382004918e-01,1.316509125717603871171e-10,2.826375206472976616918e-12,2.826622449838833360720e-12,2.148393964800690281440e-01,8.526811775212597354798e-15,0,nan,9.973196581135812430435e-01
47367,2.148133591875562575790e-01,2.148122275549744775169e-01,1.315072203291696431965e-10,2.822949081469953333498e-12,2.823196324835810077300e-12,2.148133591875581086103e-01,8.616928067374128497587e-15,0,nan,9.973209419678670502665e-01
47404,2.147715061915954348759e-01,2.147703756609257441657e-01,1.312765381613531784049e-10,2.817449678001441861222e-12,2.817696921367298605024e-12,2.147715061915972101350e-01,8.265803579721157173013e-15,0,nan,9.973230046524443626337e-01
47464,2.147037230360782922300e-01,2.147025942881930771211e-01,1.309036995721753279720e-10,2.808563560220971134187e-12,2.808810803586827877989e-12,2.147037230360801125784e-01,8.478420014369976520712e-15,0,nan,9.973263426262948642422e-01
47489,2.146755116014129605162e-01,2.146743835948617673548e-01,1.307488014823116895549e-10,2.804872589592870534556e-12,2.805119832958727278358e-12,2.146755116014147774086e-01,8.463435976328090808008e-15,0,nan,9.973277309285133964052e-01
47525,2.146349196741720033454e-01,2.146337927336033346570e-01,1.305262129543586137141e-10,2.799569511570649300111e-12,2.799816754936506043913e-12,2.146349196741738431688e-01,8.571873238823678806620e-15,0,nan,9.973297274858507179213e-01
47585,2.145673516469214225921e-01,2.145662264789660322872e-01,1.301564466305326002643e-10,2.790762193903183121213e-12,2.791009437269039865015e-12,2.145673516469232791257e-01,8.652451436836172067930e-15,0,nan,9.973330482845303487775e-01
47610,2.145392296691114586427e-01,2.145381052382643871645e-01,1.300028237959808057300e-10,2.787103924862746115980e-12,2.787351168228602859782e-12,2.145392296691132825282e-01,8.501408133839143529303e-15,0,nan,9.973344294494310880057e-01
47645,2.144998898395682196405e-01,2.144987664392136450520e-01,1.297881914696149498383e-10,2.781993617527372626340e-12,2.782240860893229370142e-12,2.144998898395700282795e-01,8.431887589493560331499e-15,0,nan,9.973363606146663318881e-01
47705,2.144325339519213557971e-01,2.144314123141755346058e-01,1.294214394056653353468e-10,2.773263563614880881359e-12,2.773510806980737625161e-12,2.144325339519232267505e-01,8.725138133046020032413e-15,0,nan,9.973396645079042342253e-01
47732,2.144022582790839070999e-01,2.144011374328887997720e-01,1.292568892254226298104e-10,2.769347549350907513100e-12,2.769594792716764256902e-12,2.144022582790857113749e-01,8.415373325933637101165e-15,0,nan,9.973411485157265748752e-01
47765,2.143652836850140075420e-01,2.143641638049052500214e-01,1.290561824258614156089e-10,2.764571814846235244793e-12,2.764819058212091988595e-12,2.143652836850159079722e-01,8.865382457667514961671e-15,0,nan,9.973429599957455489348e-01
47825,2.142981387410965998797e-01,2.142970206136734223623e-01,1.286924125700797419778e-10,2.755918155398489475585e-12,2.756165398764346219387e-12,2.142981387410984855241e-01,8.799163769989183797134e-15,0,nan,9.973462471095277804937e-01
47855,2.142646056725436565227e-01,2.142634884196127631473e-01,1.285110828404673511121e-10,2.751605542131497490290e-12,2.751852785497354234092e-12,2.142646056725455230445e-01,8.711293200810441766921e-15,0,nan,9.973478875358963983869e-01
47885,2.142310988236303948007e-01,2.142299824439614364113e-01,1.283301219304844433362e-10,2.747302370933067703673e-12,2.747549614298924447475e-12,2.142310988236322793474e-01,8.796793154847317924733e-15,0,nan,9.973495258804283390025e-01
47945,2.141641636372810797440e-01,2.141630490004550468885e-01,1.279693026511191115580e-10,2.738724248583716797342e-12,2.738971491949573541144e-12,2.141641636372830835393e-01,9.356352230465150965543e-15,0,nan,9.973527963394664623119e-01
47977,2.141285075930096093444e-01,2.141273938836984747081e-01,1.277774646281496329502e-10,2.734164576564657230941e-12,2.734411819930513974743e-12,2.141285075930116820950e-01,9.679937676692244975653e-15,0,nan,9.973545371963255285635e-01
48005,2.140973328879127723923e-01,2.140962199890382167133e-01,1.276099469275033407184e-10,2.730183576944619160641e-12,2.730430820310475904443e-12,2.140973328879147769737e-01,9.362944272444051626816e-15,0,nan,9.973560585175225728818e-01
48065,2.140306062825810540229e-01,2.140294951167863446440e-01,1.272520470062294130327e-10,2.721680146058487277133e-12,2.721927389424344020935e-12,2.140306062825829751749e-01,8.976062222611317624309e-15,0,nan,9.973593124453104089597e-01
48100,2.139917304076938975310e-01,2.139906202506205445957e-01,1.270439412845604753146e-10,2.716736926380863966394e-12,2.716984169746720710196e-12,2.139917304076958893188e-01,9.307779358007792229947e-15,0,nan,9.973612067719861205123e-01
48125,2.139639835295266967474e-01,2.139628740919599370063e-01,1.268955951845647869614e-10,2.713213747404852752444e-12,2.713460990770709496246e-12,2.139639835295287241106e-01,9.475254486360825462907e-15,0,nan,9.973625581533795332080e-01
48185,2.138974643381702511746e-01,2.138963566239991120899e-01,1.265405838100623888538e-10,2.704784173888568117915e-12,2.705031417254424861717e-12,2.138974643381722352917e-01,9.276019642597973740959e-15,0,nan,9.973657956721560544707e-01
48223,2.138553889499480997749e-01,2.138542823247703283940e-01,1.263164848504868196389e-10,2.699464397335139550468e-12,2.699711640700996294270e-12,2.138553889499501235331e-01,9.463208912205242322683e-15,0,nan,9.973678418787677842170e-01
48245,2.138310484191046079161e-01,2.138299424235162726760e-01,1.261870052801644343672e-10,2.696391219828154053016e-12,2.696638463194010796818e-12,2.138310484191066610562e-01,9.601693096900082272435e-15,0,nan,9.973690250318869456969e-01
48305,2.137647354840898905604e-01,2.137636312022909157449e-01,1.258348520418209661425e-10,2.688034680944544366812e-12,2.688281924310401110614e-12,2.137647354840919107272e-01,9.450421269734017562155e-15,0,nan,9.973722462626912102610e-01
48347,2.137183775513122052647e-01,2.137172744663239920548e-01,1.255891888031388617629e-10,2.682206662054118167560e-12,2.682453905419974911362e-12,2.137183775513143345836e-01,9.963199613667530648350e-15,0,nan,9.973744963035832795874e-01
48365,2.136985252460464057567e-01,2.136974226732626103153e-01,1.254841165911018774078e-10,2.679714354349685630626e-12,2.679961597715542374428e-12,2.136985252460485077672e-01,9.836336081464352529152e-15,0,nan,9.973754593945185142824e-01
48425,2.136324174190493141445e-01,2.136313165505257793964e-01,1.251347914728217628010e-10,2.671430038535453740893e-12,2.671677281901310484695e-12,2.136324174190514853000e-01,1.016304329752002219102e-14,0,nan,9.973786644571862685629e-01
48471,2.135818039288226999339e-01,2.135807043636904212214e-01,1.248679260295984357520e-10,2.665102991998969759064e-12,2.665350235364826502866e-12,2.135818039288248364898e-01,1.000345472719316810895e-14,0,nan,9.973811162258197660644e-01
48485,2.135664117183222188157e-01,2.135653125493230386489e-01,1.247868692801602864555e-10,2.663181533362532386143e-12,2.663428776728389129945e-12,2.135664117183243227506e-01,9.851431956746542751879e-15,0,nan,9.973818614803643242054e-01
48545,2.135005078602308370428e-01,2.134994103860391179150e-01,1.244403426542888289013e-10,2.654968640049400216857e-12,2.655215883415256960659e-12,2.135005078602329204050e-01,9.758113729783444695136e-15,0,nan,9.973850504935616939021e-01
48595,2.134456655711037265100e-01,2.134445695056620129204e-01,1.241526312479310256344e-10,2.648151623312952280730e-12,2.648398866678809024532e-12,2.134456655711058190608e-01,9.803669917023420580277e-15,0,nan,9.973877019070194908717e-01
48605,2.134347055622775046757e-01,2.134336097781952545915e-01,1.240952042840027314196e-10,2.646791161161518550460e-12,2.647038404527375294262e-12,2.134347055622796144247e-01,9.884751413232205440871e-15,0,nan,9.973882315261503557014e-01
48665,2.133690045430951531813e-01,2.133679104444431429144e-01,1.237514469053542962157e-10,2.638648900600548335958e-12,2.638896143966405079760e-12,2.133690045430972290761e-01,9.729130053584632324151e-15,0,nan,9.973914046073626061997e-01
48720,2.133088673400648227485e-01,2.133077747822959280288e-01,1.234375429730182223943e-10,2.631215933701769974702e-12,2.631463177067626718504e-12,2.133088673400668816078e-01,9.652009753003731700205e-15,0,nan,9.973943063049159607741e-01
48725,2.133034045224410923947e-01,2.133023121045587999767e-01,1.234090633012884211087e-10,2.630541663593637896165e-12,2.630788906959494639967e-12,2.133034045224431686418e-01,9.733774127788402255984e-15,0,nan,9.973945697662775239519e-01
48785,2.132379052211915704262e-01,2.132368144794370701245e-01,1.230680463012846097697e-10,2.622469256682900489578e-12,2.622716500048757233380e-12,2.132379052211935466829e-01,9.267848569897913081876e-15,0,nan,9.973977270318419795204e-01
48844,2.131735955207731403327e-01,2.131725064227023569430e-01,1.227340386378976406735e-10,2.614565167728038831122e-12,2.614812411093895574924e-12,2.131735955207751673706e-01,9.508860275373583943280e-15,0,nan,9.974008240071162466399e-01
48845,2.131725063613353343683e-01,2.131714172910851579079e-01,1.227283887809969212667e-10,2.614431487714860987960e-12,2.614678731080717731762e-12,2.131725063613373529495e-01,9.469237809865963199548e-15,0,nan,9.974008764328431326271e-01
48905,2.131072076659687453137e-01,2.131061202626178541220e-01,1.223900836619056980470e-10,2.606428165830185652433e-12,2.606675409196042396235e-12,2.131072076659706586731e-01,8.978388658820002318438e-15,0,nan,9.974040179979519063838e-01
48965,2.130420088592889504842e-01,2.130409231182506246682e-01,1.220531239109611341445e-10,2.598459101453263601943e-12,2.598706344819120345745e-12,2.130420088592908581785e-01,8.954545586028996201060e-15,0,nan,9.974071517556737631583e-01
48970,2.130365801256443591960e-01,2.130354945229256113937e-01,1.220251044407697706023e-10,2.597796553189318902192e-12,2.598043796555175645994e-12,2.130365801256462791419e-01,9.012282601825656808087e-15,0,nan,9.974074125506239618449e-01
49026,2.129758255224359908553e-01,2.129747414667321481208e-01,1.217119201501778941903e-10,2.590392143937500534333e-12,2.590639387303357278135e-12,2.129758255224378942129e-01,8.936965342008943439319e-15,0,nan,9.974103297682917370465e-01
49086,2.129108273234595338774e-01,2.129097449208736114734e-01,1.213776523485860867162e-10,2.582491594058948473552e-12,2.582738837424805217354e-12,2.129108273234615409660e-01,9.426897821326310386743e-15,0,nan,9.974134478672971400770e-01
49095,2.129010861444678437415e-01,2.129000039894582696487e-01,1.213276265778862646483e-10,2.581309422147219702736e-12,2.581556665513076446538e-12,2.129010861444698341063e-01,9.348777085952096535822e-15,0,nan,9.974139149154250825525e-01
49146,2.128459281877801145821e-01,2.128448474337800155887e-01,1.210447089707706032224e-10,2.574624737476850180828e-12,2.574871980842706924630e-12,2.128459281877821176999e-01,9.411116016315587778585e-15,0,nan,9.974165582441103152108e-01
49206,2.127811278439613873470e-01,2.127800487340329449459e-01,1.207130831628625423543e-10,2.566791389670408496922e-12,2.567038633036265240724e-12,2.127811278439633970241e-01,9.444809167441141477018e-15,0,nan,9.974196609266877412681e-01
49221,2.127649431625282250291e-01,2.127638644629144537568e-01,1.206303817821672078312e-10,2.564838266959057222586e-12,2.565085510324913966388e-12,2.127649431625302625160e-01,9.576234234635902135093e-15,0,nan,9.974204353983704430522e-01
49266,2.127164260216400926140e-01,2.127153485512869590668e-01,1.203827681147543188972e-10,2.558991367352422913927e-12,2.559238610718279657729e-12,2.127164260216421408888e-01,9.629132938004608656750e-15,0,nan,9.974227559428543571623e-01
49326,2.126518224515204780189e-01,2.126507466162640413998e-01,1.200537570597673761136e-10,2.551224488459550180401e-12,2.551471731825406924203e-12,2.126518224515225606900e-01,9.793807709578864877838e-15,0,nan,9.974258433203025628073e-01
49347,2.126292343643893800742e-01,2.126281591003620075053e-01,1.199389100133248995263e-10,2.548513877476508291628e-12,2.548761120842365035430e-12,2.126292343643915026981e-01,9.982747267011177614176e-15,0,nan,9.974269221028645100767e-01
49386,2.125873168653687750318e-01,2.125862426607481037166e-01,1.197260432743229232282e-10,2.543490572142655936705e-12,2.543737815508512680507e-12,2.125873168653708124916e-01,9.584108109701449206337e-15,0,nan,9.974289230865921616551e-01
49446,2.125229089960075090637e-01,2.125218364175792129522e-01,1.193996200776139826374e-10,2.535789438757229947330e-12,2.536036682123086691132e-12,2.125229089960095278617e-01,9.499201790678818654201e-15,0,nan,9.974319952691408320221e-01
49473,2.124939572639533980070e-01,2.124928854158666668983e-01,1.192531489234155573489e-10,2.532334576576038279948e-12,2.532581819941895023750e-12,2.124939572639554367001e-01,9.594122740289755504380e-15,0,nan,9.974333752843672182991e-01
49506,2.124585985773103369301e-01,2.124575276206484841790e-01,1.190744808312835126606e-10,2.528120909853947125361e-12,2.528368153219803869163e-12,2.124585985773123787674e-01,9.610518508232888710789e-15,0,nan,9.974350598952377112212e-01
49566,2.123943853441966067574e-01,2.123933160048926682695e-01,1.187506189391036316538e-10,2.520484808169276806440e-12,2.520732051535133550242e-12,2.123943853441986769602e-01,9.746974854552950891621e-15,0,nan,9.974381169920423379220e-01
49600,2.123580408847151879126e-01,2.123569724599637109641e-01,1.185676617126240255875e-10,2.516172011042352625090e-12,2.516419254408209368892e-12,2.123580408847172045693e-01,9.496493233798896932101e-15,0,nan,9.974398460150018334565e-01
49626,2.123302690326260289133e-01,2.123292013062887395591e-01,1.184280278466574726791e-10,2.512880957616186128308e-12,2.513128200982042872110e-12,2.123302690326280086665e-01,9.323932833402616445343e-15,0,nan,9.974411665865871903227e-01
49686,2.122662493795930138685e-01,2.122651832618483169757e-01,1.181067010410228228667e-10,2.505309183274884077708e-12,2.505556426640740821510e-12,2.122662493795949017897e-01,8.894118817602730200622e-15,0,nan,9.974442087057629668045e-01
49727,2.122225580739610095726e-01,2.122214930529143506188e-01,1.178878515334278955737e-10,2.500153496316738035414e-12,2.500400739682594779216e-12,2.122225580739628964232e-01,8.890904955759143911995e-15,0,nan,9.974462832015961246150e-01
49746,2.122023261231215929268e-01,2.122012616096125292575e-01,1.177866320504605805723e-10,2.497769311383714052386e-12,2.498016554749570796188e-12,2.122023261231235276585e-01,9.117391440014211379621e-15,0,nan,9.974472433763296561234e-01
49806,2.121384990022604777327e-01,2.121374360886471577281e-01,1.174678144441071423863e-10,2.490261169330140759412e-12,2.490508412695997503214e-12,2.121384990022624363303e-01,9.232636609006173079120e-15,0,nan,9.974502706249325859338e-01
49855,2.120864446530855429440e-01,2.120853830428461594959e-01,1.172083705640527853651e-10,2.484152937894103127477e-12,2.484400181259959871279e-12,2.120864446530874376415e-01,8.933609640287122946673e-15,0,nan,9.974527373907748131472e-01
49866,2.120747677570774258893e-01,2.120737064390368631361e-01,1.171502418316647361896e-10,2.482784585641732810464e-12,2.483031829007589554265e-12,2.120747677570793248287e-01,8.954103628688301612252e-15,0,nan,9.974532904780842597456e-01
49926,2.120111321286539396436e-01,2.120100724018800231185e-01,1.168339078630973326671e-10,2.475339389977261864408e-12,2.475586633343118608210e-12,2.120111321286558381222e-01,8.954617819084719616280e-15,0,nan,9.974563029621602937140e-01
49982,2.119518249154884181884e-01,2.119507666700263803783e-01,1.165397747906366010358e-10,2.468418710366507743017e-12,2.468665953732364486819e-12,2.119518249154903417257e-01,9.075351368557984978268e-15,0,nan,9.974591079885861092812e-01
49986,2.119475918590804641717e-01,2.119465337192838194635e-01,1.165188062283302697568e-10,2.467925413117936219196e-12,2.468172656483792962998e-12,2.119475918590824036603e-01,9.150793324735477417297e-15,0,nan,9.974593081034173181723e-01
50046,2.118841466914511417752e-01,2.118830901343590755737e-01,1.162049306569510887694e-10,2.460542486958657399834e-12,2.460789730324514143636e-12,2.118841466914530970796e-01,9.228176994366210902505e-15,0,nan,9.974623059279884598706e-01
50106,2.118207963698585660772e-01,2.118197413912150106619e-01,1.158922749179123881308e-10,2.453190444499351474763e-12,2.453437687865208218565e-12,2.118207963698605416291e-01,9.326524672726828483437e-15,0,nan,9.974652964618772863804e-01
50111,2.118155214496394711521e-01,2.118144666023417110878e-01,1.158662751404932035839e-10,2.452579163141982726331e-12,2.452826406507839470133e-12,2.118155214496414495229e-01,9.340065334442283683246e-15,0,nan,9.974655453447535032865e-01
50166,2.117575406393888970413e-01,2.117564872349542992591e-01,1.155808328192386058786e-10,2.445869119836416117651e-12,2.446116363202272861453e-12,2.117575406393908382647e-01,9.167198137985570576094e-15,0,nan,9.974682797309672368656e-01
50226,2.116943792461165596563e-01,2.116933274116677421439e-01,1.152705982077332659148e-10,2.438578348154192341208e-12,2.438825591520049085010e-12,2.116943792461185284591e-01,9.300212561276711422385e-15,0,nan,9.974712557610099314008e-01
50239,2.116807066870882436671e-01,2.116796551922479896479e-01,1.152035392658511583547e-10,2.437002692042278289774e-12,2.437249935408135033576e-12,2.116807066870902737137e-01,9.590135194680491180911e-15,0,nan,9.974718996158691611785e-01
50286,2.116313119370995809998e-01,2.116302616684297699390e-01,1.149615649686926875087e-10,2.431317965716582398641e-12,2.431565209082439142443e-12,2.116313119371015878987e-01,9.482995972961705696916e-15,0,nan,9.974742245776420802969e-01
50346,2.115683384603743721897e-01,2.115672897532930307740e-01,1.146537270256175216275e-10,2.424087809858674936320e-12,2.424335053224531680122e-12,2.115683384603764520283e-01,9.830575761673439217349e-15,0,nan,9.974771862063747456754e-01
50368,2.115452716461360127553e-01,2.115442235105903512338e-01,1.145411514064325287613e-10,2.421444294172832958651e-12,2.421691537538689702453e-12,2.115452716461380569643e-01,9.663222298498077298902e-15,0,nan,9.974782703409678093036e-01
50406,2.115054585649511209589e-01,2.115044114152839216381e-01,1.143470783399312352565e-10,2.416887718978511250981e-12,2.417134962344367994783e-12,2.115054585649530719265e-01,9.224195027949603252076e-15,0,nan,9.974801406726099344230e-01
50466,2.114426720008080184954e-01,2.114416264043966764419e-01,1.140416129106938391665e-10,2.409717532528788093127e-12,2.409964775894644836929e-12,2.114426720008100017044e-01,9.379417326771822567107e-15,0,nan,9.974830880016007244346e-01
50497,2.114102687618160947292e-01,2.114092239662963279567e-01,1.138842507504459766463e-10,2.406024600452187358017e-12,2.406271843818044101819e-12,2.114102687618181185958e-01,9.573170947205459188479e-15,0,nan,9.974846080001069755969e-01
50527,2.113789344147211091141e-01,2.113778903932069519467e-01,1.137322632458723017751e-10,2.402458334751925980541e-12,2.402705578117782724343e-12,2.113789344147231344173e-01,9.581386226294697009128e-15,0,nan,9.974860771620071722243e-01
50587,2.113163353120632581561e-01,2.113152928354677939637e-01,1.134291659486605194959e-10,2.395347971470829936968e-12,2.395595214836686680769e-12,2.113163353120652638895e-01,9.491615300609446794048e-15,0,nan,9.974890101739522270266e-01
50626,2.112756955583202089777e-01,2.112746540837168174320e-01,1.132327780067971578144e-10,2.390742025062126779837e-12,2.390989268427983523639e-12,2.112756955583221664234e-01,9.264888240395325022033e-15,0,nan,9.974909128433125961571e-01
50647,2.112538287922732793689e-01,2.112527878564863237365e-01,1.131272340302950161790e-10,2.388267034610678701865e-12,2.388514277976535445667e-12,2.112538287922752870403e-01,9.503597564966100150474e-15,0,nan,9.974919361241675589314e-01
50707,2.111914146091714294950e-01,2.111903752100985909301e-01,1.128264616382383645930e-10,2.381215367779547880565e-12,2.381462611145404624367e-12,2.111914146091734296990e-01,9.471047552470709834328e-15,0,nan,9.974948550374474102813e-01
50756,2.111405113513433184913e-01,2.111394732042273514327e-01,1.125816869424213000977e-10,2.375478110956005039139e-12,2.375725354321861782941e-12,2.111405113513453038552e-01,9.403045869759345110332e-15,0,nan,9.974972336137778631897e-01
50767,2.111290925175223487376e-01,2.111280546510849176478e-01,1.125268429562170910216e-10,2.374192815600188872752e-12,2.374440058966045616554e-12,2.111290925175243311741e-01,9.389689235607758301535e-15,0,nan,9.974977669384674909569e-01
50827,2.110668622730303145563e-01,2.110658259351652077385e-01,1.122283722039546816930e-10,2.367199223702256262452e-12,2.367446467068113006254e-12,2.110668622730323124834e-01,9.465849278084859415905e-15,0,nan,9.975006718517850050473e-01
50886,2.110057585270186664150e-01,2.110047236883026700038e-01,1.119359897844284433247e-10,2.360350283234653274558e-12,2.360597526600510018359e-12,2.110057585270206751977e-01,9.520037245190124247059e-15,0,nan,9.975035215596056499435e-01
50887,2.110047236323346619979e-01,2.110036888189943116156e-01,1.119310436369069992992e-10,2.360234438714619192118e-12,2.360481682080475935920e-12,2.110047236323366726915e-01,9.529140162565040761181e-15,0,nan,9.975035698018451683694e-01
50947,2.109426763530050097373e-01,2.109416430601573633208e-01,1.116348515459996756689e-10,2.353298308257715484703e-12,2.353545551623572228505e-12,2.109426763530070157688e-01,9.509841971271415820656e-15,0,nan,9.975064608129771583762e-01
51007,2.108807201935367359180e-01,2.108796884171650620754e-01,1.113397902573673449220e-10,2.346390680935997774515e-12,2.346637924301854518317e-12,2.108807201935386050148e-01,8.863289071726617290569e-15,0,nan,9.975093449094005120881e-01
51016,2.108714346138213791004e-01,2.108704030645756344331e-01,1.112956282467563790843e-10,2.345356985922604868255e-12,2.345604229288461612057e-12,2.108714346138232362845e-01,8.807186780704440640449e-15,0,nan,9.975097769289606398284e-01
51067,2.108188549133458988827e-01,2.108178246494488428109e-01,1.110458541320944328766e-10,2.339511406330381170244e-12,2.339758649696237914046e-12,2.108188549133477466207e-01,8.764576587282646867636e-15,0,nan,9.975122221152038929693e-01
51127,2.107570802727654069031e-01,2.107560515173567960989e-01,1.107530375659615661937e-10,2.332660334990892813130e-12,2.332907578356749556932e-12,2.107570802727672018404e-01,8.516617101585232538424e-15,0,nan,9.975150924543816237703e-01
51147,2.107365088267482700068e-01,2.107354805732859492906e-01,1.106556798711718789600e-10,2.330382886244656615643e-12,2.330630129610513359445e-12,2.107365088267501083394e-01,8.723370033600945838705e-15,0,nan,9.975160477123172657115e-01
51187,2.106953960330398278877e-01,2.106943687821486721479e-01,1.104613349891896637850e-10,2.325837318429231987376e-12,2.326084561795088731178e-12,2.106953960330416267147e-01,8.537571125393348917339e-15,0,nan,9.975179559508045066358e-01
51247,2.106338019563213370677e-01,2.106327762059917174664e-01,1.101707408661899989711e-10,2.319042209111518230709e-12,2.319289452477374974511e-12,2.106338019563230403900e-01,8.086652069782209258800e-15,0,nan,9.975208126282431926493e-01
51278,2.106020135984685293096e-01,2.106009886218840054806e-01,1.100210330580215082808e-10,2.315542288626157792476e-12,2.315789531992014536278e-12,2.106020135984703117922e-01,8.463748998493623432703e-15,0,nan,9.975222859143077807275e-01
51307,2.105722978056645544598e-01,2.105712735519555678376e-01,1.098812496953117998685e-10,2.312274860450977496483e-12,2.312522103816834240285e-12,2.105722978056663211943e-01,8.390156556822738393922e-15,0,nan,9.975236625103376345990e-01
51367,2.105108833450231031748e-01,2.105098605840087511165e-01,1.095928560085994247885e-10,2.305535126800878368914e-12,2.305782370166735112716e-12,2.105108833450247299117e-01,7.727566925511633340999e-15,0,nan,9.975265056206467786742e-01
51409,2.104679464621729279017e-01,2.104669247437168377868e-01,1.093916305194624163960e-10,2.300833666645445766419e-12,2.301080910011302510221e-12,2.104679464621745186431e-01,7.558117301042900281671e-15,0,nan,9.975284917811944736493e-01
51427,2.104495583392439195247e-01,2.104485370670130806037e-01,1.093055543715415604848e-10,2.298822863447280413647e-12,2.299070106813137157449e-12,2.104495583392454607723e-01,7.323596259642759813126e-15,0,nan,9.975293419825903924107e-01
51487,2.103883225540636447981e-01,2.103873027667200190649e-01,1.090193393828316433165e-10,2.292137926602070756219e-12,2.292385169967927500021e-12,2.103883225540652194256e-01,7.484386269953368300314e-15,0,nan,9.975321716194882749711e-01
51541,2.103332864381084188476e-01,2.103322679838440512068e-01,1.087626705397175739731e-10,2.286144729505737437153e-12,2.286391972871594180955e-12,2.103332864381098885921e-01,6.987693150764412737527e-15,0,nan,9.975347125619823734563e-01
51547,2.103271757561043509011e-01,2.103261574497662933503e-01,1.087342056741266607603e-10,2.285480173395985315586e-12,2.285727416761842059388e-12,2.103271757561058278826e-01,7.022304698444625832160e-15,0,nan,9.975349945545666207063e-01
51607,2.102661177128683500648e-01,2.102651008836688706349e-01,1.084501479098048910467e-10,2.278849461871588471789e-12,2.279096705237445215591e-12,2.102661177128698568076e-01,7.165885215110878193953e-15,0,nan,9.975378108109196455006e-01
51667,2.102051481927348086653e-01,2.102041328368215167277e-01,1.081671607867329118797e-10,2.272245650976506640532e-12,2.272492894342363384334e-12,2.102051481927362833158e-01,7.015291930432386105186e-15,0,nan,9.975406204115555411143e-01
51673,2.101990561006007174338e-01,2.101980408918047160682e-01,1.081389207564872611217e-10,2.271586744017929318982e-12,2.271833987383786062784e-12,2.101990561006021926264e-01,7.018074240219498482930e-15,0,nan,9.975409010064366366875e-01
51727,2.101442669649546957089e-01,2.101432530784896612897e-01,1.078852390340265837991e-10,2.265668600556537382860e-12,2.265915843922394126662e-12,2.101442669649561766478e-01,7.047248415771557415858e-15,0,nan,9.975434233793621523786e-01
51787,2.100834737996469803178e-01,2.100824613788067063425e-01,1.076043774128206047003e-10,2.259118171348950399537e-12,2.259365414714807143338e-12,2.100834737996484085103e-01,6.798214019075464504563e-15,0,nan,9.975462197371306826798e-01
51806,2.100642409523196529886e-01,2.100632289947990949397e-01,1.075156580682667646208e-10,2.257049396248596488374e-12,2.257296639614453232176e-12,2.100642409523210854771e-01,6.819288049099479604607e-15,0,nan,9.975471038760673991278e-01
51847,2.100227684677938577718e-01,2.100217575087691967983e-01,1.073245707160346184442e-10,2.252594224975739154755e-12,2.252841468341595898557e-12,2.100227684677953903051e-01,7.296986581578240604354e-15,0,nan,9.975490095075320327108e-01
51907,2.099621507412372245494e-01,2.099611412402333232574e-01,1.070458137681472949841e-10,2.246096623937062207098e-12,2.246343867302918950900e-12,2.099621507412388362159e-01,7.675985998952494116342e-15,0,nan,9.975517927131512414536e-01
51938,2.099308658320140075215e-01,2.099298570828386778508e-01,1.069021989504847322210e-10,2.242749807373905610904e-12,2.242997050739762354706e-12,2.099308658320156417395e-01,7.784552919888797867089e-15,0,nan,9.975532281379937697870e-01
51967,2.099016203926740153918e-01,2.099006123459102313156e-01,1.067681014249666933592e-10,2.239625231604616459034e-12,2.239872474970473202836e-12,2.099016203926755520722e-01,7.320955377907104509520e-15,0,nan,9.975545693764666438028e-01
52028,2.098401705461158117672e-01,2.098391639739683733890e-01,1.064868261370272220338e-10,2.233072710351512997010e-12,2.233319953717369740812e-12,2.098401705461173783173e-01,7.465444592520775497743e-15,0,nan,9.975573856337792351704e-01
52071,2.097969074434759273462e-01,2.097959019084807696931e-01,1.062891928594984628289e-10,2.228469837315350302186e-12,2.228717080681207045988e-12,2.097969074434775004558e-01,7.498249658730104982933e-15,0,nan,9.975593668274164646514e-01
52088,2.097798157218880299446e-01,2.097788105963993843250e-01,1.062112048921484192720e-10,2.226653760162728217640e-12,2.226901003528584961441e-12,2.097798157218895265095e-01,7.133979554292508333504e-15,0,nan,9.975601491713683880791e-01
52148,2.097195475950938414744e-01,2.097185439125257844228e-01,1.059366129211965463452e-10,2.220260611732517757786e-12,2.220507855098374501588e-12,2.097195475950952425482e-01,6.680702042265498367585e-15,0,nan,9.975629062338135661639e-01
52205,2.096623729741871333676e-01,2.096613706589438297367e-01,1.056766993405925942538e-10,2.214210898279493455175e-12,2.214458141645350198977e-12,2.096623729741885272450e-01,6.648200143061800005713e-15,0,nan,9.975655194656226856949e-01
52208,2.096593659418226618385e-01,2.096583636984509502188e-01,1.056630452035666206326e-10,2.213893131868123028566e-12,2.214140375233979772368e-12,2.096593659418240301423e-01,6.526318502927504372294e-15,0,nan,9.975656568431702720854e-01
52268,2.095992705389984334108e-01,2.095982697311126741191e-01,1.053904967488714232799e-10,2.207551188216195358003e-12,2.207798431582052101805e-12,2.095992705389997377873e-01,6.223192119460622769897e-15,0,nan,9.975684010214014585676e-01
52328,2.095392611643751568096e-01,2.095382617882787790187e-01,1.051189625967237661171e-10,2.201234649256508328633e-12,2.201481892622365072435e-12,2.095392611643764974527e-01,6.398052011269377294066e-15,0,nan,9.975711387903586934204e-01
52339,2.095282687598714055355e-01,2.095272696458698458155e-01,1.050692909694304104478e-10,2.200079362486650665692e-12,2.200326605852507409494e-12,2.095282687598727579422e-01,6.454530898902308961947e-15,0,nan,9.975716400211588501582e-01
52388,2.094793375965333659394e-01,2.094783396485435100765e-01,1.048484378165239631278e-10,2.194943384295820725232e-12,2.195190627661677469034e-12,2.094793375965346888016e-01,6.315000757982917835789e-15,0,nan,9.975738701718071019904e-01
52448,2.094194996148756593435e-01,2.094185030913231493344e-01,1.045789175072454512688e-10,2.188677263461690431567e-12,2.188924506827547175369e-12,2.094194996148769261795e-01,6.049274450423207135001e-15,0,nan,9.975765951874042017453e-01
52473,2.093945923300485623120e-01,2.093935963989319581913e-01,1.044669126775559690244e-10,2.186073770078695992671e-12,2.186321013444552736473e-12,2.093945923300498526752e-01,6.162352146848853116004e-15,0,nan,9.975777287368857745137e-01
52508,2.093597469996228421785e-01,2.093587518968521299367e-01,1.043103967972243244322e-10,2.182436157696402777251e-12,2.182683401062259521053e-12,2.093597469996240707557e-01,5.868259118030513613654e-15,0,nan,9.975793138587066716532e-01
52568,2.093000795318100126785e-01,2.092990858461790393275e-01,1.040428708439500040984e-10,2.176219938750942405268e-12,2.176467182116799149070e-12,2.093000795318112656774e-01,5.986614534582150601210e-15,0,nan,9.975820262071733387252e-01
52607,2.092613412346757961746e-01,2.092603484682389880511e-01,1.038695101313084150388e-10,2.172192681590714306919e-12,2.172439924956571050721e-12,2.092613412346771345002e-01,6.395474679138555903043e-15,0,nan,9.975837858531777715553e-01
52628,2.092404969932827041301e-01,2.092395047211629000028e-01,1.037763348338587682658e-10,2.170028479179019855090e-12,2.170275722544876598891e-12,2.092404969932839959570e-01,6.173885586583855101859e-15,0,nan,9.975847322541696826593e-01
52688,2.091809991666928048026e-01,2.091800083044690061751e-01,1.035107839821268966033e-10,2.163861652331123592271e-12,2.164108895696980336073e-12,2.091809991666941709109e-01,6.530747511968111949512e-15,0,nan,9.975874320209606237815e-01
52742,2.091275233724770588051e-01,2.091265337760797038413e-01,1.032726265943080168505e-10,2.158332465108685455209e-12,2.158579708474542199011e-12,2.091275233724784181642e-01,6.500144550146112669573e-15,0,nan,9.975898564590001628329e-01
52748,2.091215858354948664566e-01,2.091205963795652322812e-01,1.032462135324675200743e-10,2.157719332348660520241e-12,2.157966575714517264043e-12,2.091215858354962302745e-01,6.521650585809693188595e-15,0,nan,9.975901255287207320560e-01
52808,2.090622567839418854962e-01,2.090612687307178974017e-01,1.029826187569270594883e-10,2.151601394158089475761e-12,2.151848637523946219563e-12,2.090622567839432738984e-01,6.641094468168292898238e-15,0,nan,9.975928127985181517821e-01
52868,2.090030117970818057671e-01,2.090020251429881015248e-01,1.027199949556853355945e-10,2.145507713465176594323e-12,2.145754956831033338125e-12,2.090030117970832137256e-01,6.736546433521209157043e-15,0,nan,9.975954938513318709294e-01
52877,2.089941322863843875535e-01,2.089931458418526621923e-01,1.026806848428862029277e-10,2.144595745925179498756e-12,2.144842989291036242557e-12,2.089941322863857758201e-01,6.642610759314117569344e-15,0,nan,9.975958954743321853778e-01
52928,2.089438506607535772641e-01,2.089428654022279785440e-01,1.024583374568568401513e-10,2.139438166749251321432e-12,2.139685410115108065234e-12,2.089438506607549498099e-01,6.568969299252145294384e-15,0,nan,9.975981687080466984627e-01
52988,2.088847731615832703511e-01,2.088837892950766716993e-01,1.021976416162923192270e-10,2.133392631257514561474e-12,2.133639874623371305275e-12,2.088847731615845673009e-01,6.208924299035460068339e-15,0,nan,9.976008373894497997195e-01
53013,2.088601821709361594515e-01,2.088591988833930768177e-01,1.020893010735892230089e-10,2.130880715752336614547e-12,2.131127959118193358349e-12,2.088601821709374577293e-01,6.216014359214805207378e-15,0,nan,9.976019475223808850427e-01
53048,2.088257790869802177358e-01,2.088247966089565310632e-01,1.019379028173828554100e-10,2.127370984999395611324e-12,2.127618228365252355126e-12,2.088257790869815579317e-01,6.417770180463497521376e-15,0,nan,9.976034999162274708546e-01
53108,2.087668682251337670674e-01,2.087658871320698661389e-01,1.016791164708678972070e-10,2.121373106741016681763e-12,2.121620350106873425565e-12,2.087668682251350623638e-01,6.204511024573014003610e-15,0,nan,9.976061563089900276224e-01
53148,2.087276404422987174936e-01,2.087266602705904472437e-01,1.015071191260728608547e-10,2.117387666151312422735e-12,2.117634909517169166537e-12,2.087276404422999669417e-01,5.986021465349937757614e-15,0,nan,9.976079238398416103241e-01
53168,2.087080403650088955558e-01,2.087070606533945882344e-01,1.014212780146398833525e-10,2.115398875999586168976e-12,2.115646119365442912778e-12,2.087080403650101357205e-01,5.942102914811602156971e-15,0,nan,9.976088065882412402540e-01
53228,2.086492952963428237911e-01,2.086483169626806855046e-01,1.011643829135540196162e-10,2.109448173037938540777e-12,2.109695416403795284579e-12,2.086492952963440345875e-01,5.803021414142100824537e-15,0,nan,9.976114507743944631872e-01
53285,2.085935639758800808075e-01,2.085925869480447225612e-01,1.009212022436395571758e-10,2.103816689438074754479e-12,2.104063932803931498281e-12,2.085935639758812933927e-01,5.813148014361314806624e-15,0,nan,9.976139571260193881575e-01
53288,2.085906328096413242523e-01,2.085896558504467812600e-01,1.009084266592398667027e-10,2.103520878859086998051e-12,2.103768122224943741853e-12,2.085906328096425264428e-01,5.763396264315210194724e-15,0,nan,9.976140888877731233370e-01
53348,2.085320526961750298156e-01,2.085310771079761649194e-01,1.006534047699120729756e-10,2.097616875200819822318e-12,2.097864118566676566120e-12,2.085320526961762201883e-01,5.708343896467935674223e-15,0,nan,9.976167209486101683448e-01
53408,2.084735547479757145073e-01,2.084725805273132948070e-01,1.003993127901846020561e-10,2.091736044530337217304e-12,2.091983287896193961106e-12,2.084735547479769190966e-01,5.778139451160067467394e-15,0,nan,9.976193469770451382030e-01
53421,2.084608910021766292608e-01,2.084599170773590304240e-01,1.003443816633085230374e-10,2.090464907490558804661e-12,2.090712150856415548463e-12,2.084608910021778252578e-01,5.737272652180217500038e-15,0,nan,9.976199151567237671107e-01
53468,2.084151387578328795680e-01,2.084141659012602454393e-01,1.001461462908861374024e-10,2.085878270038961695821e-12,2.086125513404818439623e-12,2.084151387578339945615e-01,5.349868156552912219273e-15,0,nan,9.976219669931348306056e-01
53529,2.083558329734257197341e-01,2.083548615001573067751e-01,9.988970455711369552560e-11,2.079946382092231925792e-12,2.080193625458088669594e-12,2.083558329734268587020e-01,5.466455718897197262175e-15,0,nan,9.976246245332356124514e-01
53558,2.083276679925555596729e-01,2.083266971756825292061e-01,9.976812219294377974456e-11,2.077134584886418559154e-12,2.077381828252275302956e-12,2.083276679925566390774e-01,5.181282871705846749755e-15,0,nan,9.976258857877475891719e-01
53589,2.082975816381357203610e-01,2.082966115220444280887e-01,9.963839107649288398437e-11,2.074134751841548846318e-12,2.074381995207405590119e-12,2.082975816381367654506e-01,5.017290987701734372869e-15,0,nan,9.976272324850437536086e-01
53649,2.082394116403697981177e-01,2.082384428780465757125e-01,9.938798987193252434351e-11,2.068345829730908953691e-12,2.068593073096765697493e-12,2.082394116403709474262e-01,5.519169036686064532917e-15,0,nan,9.976298344844357568690e-01
53695,2.081948695980992691812e-01,2.081939018713639677483e-01,9.919663072618135538205e-11,2.063922963375199905505e-12,2.064170206741056649307e-12,2.081948695981004017659e-01,5.440022113028110495630e-15,0,nan,9.976318253318411436153e-01
53709,2.081813227759244655513e-01,2.081803553639726689362e-01,9.913849661772355382126e-11,2.062579501807535893773e-12,2.062826745173392637575e-12,2.081813227759255713562e-01,5.311739237830201726124e-15,0,nan,9.976324305511209092237e-01
53769,2.081233148413353939432e-01,2.081223487763706470055e-01,9.888990701346323420369e-11,2.056835654816727142538e-12,2.057082898182583886340e-12,2.081233148413365003580e-01,5.316150020663375331137e-15,0,nan,9.976350207046948678010e-01
53829,2.080653876338747487740e-01,2.080644229125249156098e-01,9.864221678388313412947e-11,2.051114176196888006770e-12,2.051361419562744750572e-12,2.080653876338757941075e-01,5.024062562685005620303e-15,0,nan,9.976376049646801923848e-01
53833,2.080615286853901291231e-01,2.080605640534950173670e-01,9.862573597542910752392e-11,2.050733536864629591744e-12,2.050980780230486335546e-12,2.080615286853911661760e-01,4.984356969123608590573e-15,0,nan,9.976377770396059169698e-01
53889,2.080075409515471651645e-01,2.080065775704522945677e-01,9.839542167867200278709e-11,2.045414954074470653403e-12,2.045662197440327397205e-12,2.080075409515482293496e-01,5.116088988926965771475e-15,0,nan,9.976401833505006980706e-01
53949,2.079497745930868890518e-01,2.079488125488991590029e-01,9.814951747230507244355e-11,2.039737877259068049242e-12,2.039985120624924793044e-12,2.079497745930878404799e-01,4.575278168967649363361e-15,0,nan,9.976427558815107429270e-01
53971,2.079286136809144480697e-01,2.079276521260895738141e-01,9.805957498517076662143e-11,2.037661809191426361756e-12,2.037909052557283105558e-12,2.079286136809153548693e-01,4.361110171225048719540e-15,0,nan,9.976436976797336650576e-01
54009,2.078920883579535860974e-01,2.078911276473372204965e-01,9.790449996386886257886e-11,2.034082835238415906890e-12,2.034330078604272650692e-12,2.078920883579544807675e-01,4.303531160201796271272e-15,0,nan,9.976453225769596198686e-01
54069,2.078344820463294828627e-01,2.078335226659607515298e-01,9.766036497689343790424e-11,2.028449718173564804336e-12,2.028696961539421548138e-12,2.078344820463304028218e-01,4.426402620119743000981e-15,0,nan,9.976478834560189180706e-01
54109,2.077961221421799065112e-01,2.077951636468022833526e-01,9.749809655714939813833e-11,2.024706433389293606220e-12,2.024953676755150350022e-12,2.077961221421807632478e-01,4.122967011443259789204e-15,0,nan,9.976495874868332012120e-01
54129,2.077769554591160083845e-01,2.077759974056830882816e-01,9.741710835918286320824e-11,2.022838416894041396768e-12,2.023085660259898140570e-12,2.077769554591168596458e-01,4.096995905277338925193e-15,0,nan,9.976504385377849650797e-01
54189,2.077195083979299639054e-01,2.077185516681329668920e-01,9.717472598264623523262e-11,2.017248822893001948827e-12,2.017496066258858692629e-12,2.077195083979307253000e-01,3.665493597724528750689e-15,0,nan,9.976529878412576473039e-01
54248,2.076630961449970891319e-01,2.076621407135690322576e-01,9.693723183897191137262e-11,2.011773451818280853490e-12,2.012020695184137597292e-12,2.076630961449978198029e-01,3.518540186755729191790e-15,0,nan,9.976554890400436072413e-01
54249,2.076621406651004142496e-01,2.076611852556512760604e-01,9.693321374313174411486e-11,2.011680828322494331876e-12,2.011928071688351075678e-12,2.076621406651011346207e-01,3.468956961276013396984e-15,0,nan,9.976555313853529352586e-01
54309,2.076048520636654404203e-01,2.076038979712878651540e-01,9.669256756026220816410e-11,2.006134325988743756132e-12,2.006381569354600499934e-12,2.076048520636661431460e-01,3.384919143801971218602e-15,0,nan,9.976580691889078205889e-01
54369,2.075476423973686701530e-01,2.075466896187981025168e-01,9.645278337727079535095e-11,2.000609209347454113359e-12,2.000856452713310857161e-12,2.075476423973694060145e-01,3.545506749646387295629e-15,0,nan,9.976606012706736490944e-01
54387,2.075304948605779242765e-01,2.075295424755146389550e-01,9.638101560875779802098e-11,1.998955828716336033441e-12,1.999203072082192777243e-12,2.075304948605786972856e-01,3.724797381932561897343e-15,0,nan,9.976613597822470171344e-01
54429,2.074905114706561415350e-01,2.074895600026397390891e-01,9.621385716083925313528e-11,1.995105372499178378420e-12,1.995352615865035122222e-12,2.074905114706568757702e-01,3.538645013356066509843e-15,0,nan,9.976631276493245314811e-01
54489,2.074334590886726947812e-01,2.074325089279691891608e-01,9.597578490093491376716e-11,1.989622710184679977787e-12,1.989869953550536721589e-12,2.074334590886735200758e-01,3.978599678768166020166e-15,0,nan,9.976656483434421512500e-01
54526,2.073983158543701299514e-01,2.073973664982322606676e-01,9.582939761322250115998e-11,1.986252244493225153696e-12,1.986499487859081897498e-12,2.073983158543709639875e-01,4.021421631491289978842e-15,0,nan,9.976671999459533553994e-01
54549,2.073764850572592521871e-01,2.073755362006389491025e-01,9.573856261065366494144e-11,1.984161117780415762132e-12,1.984408361146272505934e-12,2.073764850572600573292e-01,3.882513900226338068132e-15,0,nan,9.976681633715423761139e-01
54609,2.073195891829488768376e-01,2.073186416271936005629e-01,9.550218632605819990238e-11,1.978720491293937382306e-12,1.978967734659794126108e-12,2.073195891829497117004e-01,4.026936292698437280747e-15,0,nan,9.976706727520422077204e-01
54666,2.072656103197788590720e-01,2.072646639968749593397e-01,9.527840887857452269425e-11,1.973571221659186453877e-12,1.973818465025043197679e-12,2.072656103197796738092e-01,3.930884982725167277919e-15,0,nan,9.976730514491405187993e-01
54669,2.072627712729641635825e-01,2.072618250148672014443e-01,9.526665210602323744354e-11,1.973300727359456017511e-12,1.973547970725312761313e-12,2.072627712729649871289e-01,3.973441118415920414143e-15,0,nan,9.976731765032899358083e-01
54729,2.072060311352137973451e-01,2.072050861715798442120e-01,9.503195603207844404423e-11,1.967901723233362239960e-12,1.968148966599218983762e-12,2.072060311352144590201e-01,3.193319372586043771194e-15,0,nan,9.976756746435543339157e-01
54789,2.071493685782888616309e-01,2.071484249059339644017e-01,9.479809420825149812087e-11,1.962523376789757324133e-12,1.962770620155614067935e-12,2.071493685782895847802e-01,3.490955832903588629829e-15,0,nan,9.976781671910009031013e-01
54806,2.071333282653764762404e-01,2.071323849583066867286e-01,9.473198449291218776892e-11,1.961003253583665390212e-12,1.961250496949522134014e-12,2.071333282653772239876e-01,3.609979811413708611654e-15,0,nan,9.976788723984807788167e-01
54849,2.070927834114607846150e-01,2.070918410272122867077e-01,9.456506276091906921006e-11,1.957165586516174600327e-12,1.957412829882031344129e-12,2.070927834114615331075e-01,3.614285876951030431550e-15,0,nan,9.976806541637461345825e-01
54909,2.070362754446772590722e-01,2.070353343453737449131e-01,9.433285783865056171946e-11,1.951828251509142263123e-12,1.952075494874999006925e-12,2.070362754446780306989e-01,3.727012015167936838026e-15,0,nan,9.976831355798132794908e-01
54946,2.070014672648727016568e-01,2.070005269563809091604e-01,9.419007513718746707374e-11,1.948547047670831259830e-12,1.948794291036688003632e-12,2.070014672648734728363e-01,3.725478195644878629835e-15,0,nan,9.976846630243448886327e-01
54969,2.069798444885594945752e-01,2.069789046710507340876e-01,9.410147561205849755532e-11,1.946511271469906691367e-12,1.946758514835763435169e-12,2.069798444885602272249e-01,3.539714796227770642782e-15,0,nan,9.976856114571514307760e-01
55030,2.069225517686103799075e-01,2.069216132510417194279e-01,9.386707646755267666782e-11,1.941126438995877073776e-12,1.941373682361733817578e-12,2.069225517686110597294e-01,3.285392826408437985127e-15,0,nan,9.976881229395615546850e-01
55087,2.068690875381522242815e-01,2.068681502323595766679e-01,9.364880921980886295394e-11,1.936113540021560068312e-12,1.936360783387416812114e-12,2.068690875381528780148e-01,3.160130207016661708854e-15,0,nan,9.976904645937193129713e-01
55090,2.068662755440081602032e-01,2.068653383019151692501e-01,9.363734178466204691951e-11,1.935850205493309043685e-12,1.936097448859165787487e-12,2.068662755440088185036e-01,3.182251202365941175941e-15,0,nan,9.976905877013933891004e-01
55150,2.068100757628272001742e-01,2.068091397930931218951e-01,9.340841837749296847172e-11,1.930594028011057300966e-12,1.930841271376914044768e-12,2.068100757628278393385e-01,3.090585811048770737659e-15,0,nan,9.976930469781585637465e-01
55210,2.067539522383623207258e-01,2.067530175378814172316e-01,9.318030250369658764355e-11,1.925357808636524479749e-12,1.925605052002381223550e-12,2.067539522383629643895e-01,3.113187040837136467858e-15,0,nan,9.976955007874905737107e-01
55228,2.067371300232513087192e-01,2.067361957029423547016e-01,9.311202465371406520782e-11,1.923790820089290129533e-12,1.924038063455146873335e-12,2.067371300232519251423e-01,2.981676030315908120148e-15,0,nan,9.976962358667692214024e-01
55270,2.066979047845664552163e-01,2.066969713502438688035e-01,9.295299044222623935652e-11,1.920141450040722081517e-12,1.920388693406578825319e-12,2.066979047845669998111e-01,2.634737646746242121658e-15,0,nan,9.976979491469535109380e-01
55330,2.066419332160471522553e-01,2.066410010447989609172e-01,9.272647849319214168841e-11,1.914944855474120452620e-12,1.915192098839977196422e-12,2.066419332160476872819e-01,2.589148575705129213809e-15,0,nan,9.977003920740198661681e-01
55370,2.066046609042647141941e-01,2.066037295733581524715e-01,9.257591321648958671545e-11,1.911491391595668891120e-12,1.911738634961525634922e-12,2.066046609042653088789e-01,2.878371131636082272443e-15,0,nan,9.977020176826639223829e-01
55390,2.065860373480641332122e-01,2.065851064368172118613e-01,9.250076297771985266256e-11,1.909767928762628662323e-12,1.910015172128485406125e-12,2.065860373480646926199e-01,2.707867727181091786123e-15,0,nan,9.977028295860984236131e-01
55450,2.065302169965261280815e-01,2.065292873422181763043e-01,9.227584023780831157254e-11,1.904610574303538451599e-12,1.904857817669395195401e-12,2.065302169965266105786e-01,2.336205707944790291584e-15,0,nan,9.977052617005264948725e-01
55510,2.064744719779875170573e-01,2.064735435775669758485e-01,9.205170663618702420973e-11,1.899472697061481646197e-12,1.899719940427338389999e-12,2.064744719779879875333e-01,2.278615732569038841041e-15,0,nan,9.977076884345519146714e-01
55512,2.064726151059689263079e-01,2.064716867472921879578e-01,9.204424906457319702825e-11,1.899301768823368434520e-12,1.899549012189225178322e-12,2.064726151059693915119e-01,2.253102896577630268648e-15,0,nan,9.977077692332246590520e-01
55570,2.064188021096459713100e-01,2.064178749600719398050e-01,9.182835855617875691480e-11,1.894354202564510691768e-12,1.894601445930367435570e-12,2.064188021096463608231e-01,1.887004376595841177199e-15,0,nan,9.977101098053625176615e-01
55630,2.063632072093390668055e-01,2.063622813075813022810e-01,9.160579240155945257042e-11,1.889254996900114877304e-12,1.889502240265971621106e-12,2.063632072093393145321e-01,1.200439977822608718603e-15,0,nan,9.977125258300651714145e-01
55654,2.063409901995829354160e-01,2.063400647961055878188e-01,9.151698407713750076030e-11,1.887220694576933101191e-12,1.887467937942789844993e-12,2.063409901995831715010e-01,1.144149898817319452738e-15,0,nan,9.977134907468509853455e-01
55690,2.063076870955413977260e-01,2.063067624385802600884e-01,9.138400459642061695911e-11,1.884174986711313084984e-12,1.884422230077169828786e-12,2.063076870955415522519e-01,7.490070622619855268949e-16,0,nan,9.977149365256881395495e-01
55750,2.062522415873619119342e-01,2.062513181721882804531e-01,9.116299158503370870798e-11,1.879114079192796731498e-12,1.879361322558653475300e-12,2.062522415873619861885e-01,3.600169177150454965219e-16,0,nan,9.977173419091933904090e-01
55796,2.062097837764027274954e-01,2.062088613112349200218e-01,9.099407077491390256534e-11,1.875246929208864572137e-12,1.875494172574721315939e-12,2.062097837764028126324e-01,4.128658399969027476574e-16,0,nan,9.977191824496097850091e-01
55810,2.061968705045408301046e-01,2.061959483281561034129e-01,9.094274983171430189631e-11,1.874072182087064271117e-12,1.874319425452921014919e-12,2.061968705045408426814e-01,6.099387042130150983202e-17,0,nan,9.977197419974679791152e-01
55870,2.061415736674468146550e-01,2.061406527268628274818e-01,9.072327582068757292713e-11,1.869049203680608057241e-12,1.869296447046464801043e-12,2.061415736674467838636e-01,1.493698779473846417336e-16,0,nan,9.977221368073267127562e-01
55930,2.060863508970741386772e-01,2.060854311893131340927e-01,9.050456605595531578838e-11,1.864045052800130349788e-12,1.864292296165987093590e-12,2.060863508970740461677e-01,4.488873230305670350496e-16,0,nan,9.977245263555140372767e-01
55939,2.060780738587384697258e-01,2.060771543356447188522e-01,9.047182529234917534943e-11,1.863296048432666238871e-12,1.863543291798522982673e-12,2.060780738587383918801e-01,3.777486586846721080609e-16,0,nan,9.977248843349531506235e-01
55990,2.060312020150396883356e-01,2.060302835371342344839e-01,9.028661706116283178422e-11,1.859059638808773172227e-12,1.859306882174629916029e-12,2.060312020150395939558e-01,4.580849802932943568563e-16,0,nan,9.977269106586970738647e-01
56050,2.059761268435804371091e-01,2.059752095925734549642e-01,9.006942537946930374702e-11,1.854092871602419528374e-12,1.854340114968276272176e-12,2.059761268435802899693e-01,7.143535981001235311970e-16,0,nan,9.977292897334807332717e-01
56083,2.059458668542031578585e-01,2.059449502767335682396e-01,8.995029151302529992691e-11,1.851369065355391378558e-12,1.851616308721248122360e-12,2.059458668542030290011e-01,6.256859152756161560800e-16,0,nan,9.977305960019945534089e-01
56110,2.059211252055501983893e-01,2.059202091784948229769e-01,8.985298757341517778434e-11,1.849144661605957802056e-12,1.849391904971814545858e-12,2.059211252055500811599e-01,5.692925375333737110859e-16,0,nan,9.977316635963871018769e-01
56170,2.058661969244173495230e-01,2.058652821183769576763e-01,8.963730022479563733565e-11,1.844214919769661939481e-12,1.844462163135518683282e-12,2.058661969244172003639e-01,7.245439810327692362863e-16,0,nan,9.977340322638811338091e-01
56226,2.058149965577152629148e-01,2.058140828886483308935e-01,8.943666611326875577001e-11,1.839630411668980738793e-12,1.839877655034837482595e-12,2.058149965577150635029e-01,9.688889921025599964925e-16,0,nan,9.977362383472485503344e-01
56230,2.058113418242615844100e-01,2.058104282363097115027e-01,8.942235993453008987786e-11,1.839303557565511977343e-12,1.839550800931368721145e-12,2.058113418242613838191e-01,9.746350840482611014295e-16,0,nan,9.977363957523484951670e-01
56290,2.057565597297713044789e-01,2.057556473569916166699e-01,8.920816332253575765773e-11,1.834410486983599777183e-12,1.834657730349456520985e-12,2.057565597297711040234e-01,9.742359097988438151109e-16,0,nan,9.977387540781035983367e-01
56350,2.057018504662410651740e-01,2.057009393057272761407e-01,8.899470702760196019212e-11,1.829535620528566872299e-12,1.829782863894423616101e-12,2.057018504662408180437e-01,1.201400629750158564465e-15,0,nan,9.977411072573995809887e-01
56371,2.056827193980818868635e-01,2.056818086611764129223e-01,8.892017160515453953445e-11,1.827833701881436478186e-12,1.828080945247293221988e-12,2.056827193980816242833e-01,1.276627489257525619292e-15,0,nan,9.977419296572978740030e-01
56410,2.056472138595684950868e-01,2.056463039084243660248e-01,8.878198770726379251340e-11,1.824678871216022405384e-12,1.824926114581879149186e-12,2.056472138595682315579e-01,1.281461030294899886984e-15,0,nan,9.977434553064119609708e-01
56470,2.055926497362518257095e-01,2.055917409915910820661e-01,8.857000203767844438237e-11,1.819840152569042472673e-12,1.820087395934899216475e-12,2.055926497362515774950e-01,1.207312300229735284922e-15,0,nan,9.977457982412511639392e-01
56515,2.055517741069317616542e-01,2.055508662652454632269e-01,8.841149225473322434847e-11,1.816222894471131538087e-12,1.816470137836988281791e-12,2.055517741069314872427e-01,1.334999763676705908848e-15,0,nan,9.977475520958601567329e-01
56531,2.055372503381542315104e-01,2.055363428171363970876e-01,8.835523196033590899148e-11,1.814939183926050108306e-12,1.815186427291906852010e-12,2.055372503381538840643e-01,1.690429049374314465636e-15,0,nan,9.977481749988101700851e-01
56591,2.054828318642786810777e-01,2.054819255439538083774e-01,8.814471578449728998149e-11,1.810136566124192953493e-12,1.810383809490049697196e-12,2.054828318642783147393e-01,1.782817368400211932134e-15,0,nan,9.977505076687984357075e-01
56651,2.054284853539729838179e-01,2.054275802314846632868e-01,8.793492334406143428049e-11,1.805351721155013912303e-12,1.805598964520870656007e-12,2.054284853539726228192e-01,1.757296049932754351194e-15,0,nan,9.977528352728010523943e-01
56660,2.054203395737001225374e-01,2.054194346306415230874e-01,8.790351669902943748879e-11,1.804635522088476015393e-12,1.804882765454332759097e-12,2.054203395736997917744e-01,1.610176375218898913488e-15,0,nan,9.977531839774387200574e-01
56711,2.053742106361203245690e-01,2.053733067086219721276e-01,8.772585138875011918407e-11,1.800584564544949491595e-12,1.800831807910806235298e-12,2.053742106361200495747e-01,1.338991530007749134725e-15,0,nan,9.977551578266532657496e-01
56771,2.053200075401912516604e-01,2.053191048048459976805e-01,8.751749668629831754491e-11,1.795835012310662744295e-12,1.796082255676519487999e-12,2.053200075401909398032e-01,1.518883649598804540784e-15,0,nan,9.977574753461360100039e-01
56805,2.052893241801097001797e-01,2.052884221190623414977e-01,8.739974618069009728565e-11,1.793151382035154018020e-12,1.793398625401010761723e-12,2.052893241801094796937e-01,1.074025964003082488180e-15,0,nan,9.977587863784342897110e-01
56831,2.052658758962403739989e-01,2.052649743502211188151e-01,8.730985602233354202117e-11,1.791102980955626021289e-12,1.791350224321482764992e-12,2.052658758962401107275e-01,1.282587236598808678008e-15,0,nan,9.977597878469436149451e-01
56891,2.052118155349044736901e-01,2.052109151753937488216e-01,8.710292620026010159322e-11,1.786388387466853116101e-12,1.786635630832709859805e-12,2.052118155349042348404e-01,1.163918061813214441542e-15,0,nan,9.977620953447196206387e-01
56950,2.051587255263648823522e-01,2.051578263308495020389e-01,8.690013529537230585427e-11,1.781769294842010558929e-12,1.782016538207867302633e-12,2.051587255263646960863e-01,9.079113391600439398569e-16,0,nan,9.977643595206472083262e-01
56951,2.051578262873994251692e-01,2.051569271115894210755e-01,8.689670404114099687458e-11,1.781691149311551812042e-12,1.781938392677408555745e-12,2.051578262873992373040e-01,9.157102843069283815635e-16,0,nan,9.977643978550338598886e-01
57011,2.051039079855178914880e-01,2.051030099906103743024e-01,8.669118638358256549923e-11,1.777011184433869199189e-12,1.777258427799725942893e-12,2.051039079855177088270e-01,8.905776725736155387122e-16,0,nan,9.977666953933966319029e-01
57071,2.050500604616265210023e-01,2.050491636448328047759e-01,8.648637008361869005718e-11,1.772348411251618013261e-12,1.772595654617474756965e-12,2.050500604616263307248e-01,9.279562309946995293883e-16,0,nan,9.977689879752478768608e-01
57096,2.050276448429369791082e-01,2.050267485162031999568e-01,8.640123621257312175029e-11,1.770410643729619136774e-12,1.770657887095475880477e-12,2.050276448429368028712e-01,8.595770744600157175715e-16,0,nan,9.977699417584836320740e-01
57131,2.049962835486635048809e-01,2.049953879072043960718e-01,8.628225201459688123440e-11,1.767702748653058755229e-12,1.767949992018915498932e-12,2.049962835486633163246e-01,9.198035547684677831818e-16,0,nan,9.977712756159632147561e-01
57191,2.049425770801360235929e-01,2.049416826112417933103e-01,8.607882906706496557371e-11,1.763074115993696248270e-12,1.763321359359552991974e-12,2.049425770801358649741e-01,7.739669330526998743269e-16,0,nan,9.977735583308538924339e-01
57243,2.048960883275347255594e-01,2.048951948726302485504e-01,8.590308906460879843394e-11,1.759076347697765167786e-12,1.759323591063621911489e-12,2.048960883275345841659e-01,6.900742565335979588878e-16,0,nan,9.977755327111032432851e-01
57251,2.048889408901178044164e-01,2.048880475910281329099e-01,8.587609814865878831648e-11,1.758462433093109675167e-12,1.758709676458966418870e-12,2.048889408901176307544e-01,8.475912961598108532803e-16,0,nan,9.977758361351714592124e-01
57311,2.048353748132463736376e-01,2.048344826812103502967e-01,8.567405618398987768501e-11,1.753867620231780066885e-12,1.754114863597636810589e-12,2.048353748132462047731e-01,8.243912386645886149647e-16,0,nan,9.977781090440968887029e-01
57371,2.047818786847208083479e-01,2.047809877169968206800e-01,8.547270011453516304931e-11,1.749289598147984277545e-12,1.749536841513841021248e-12,2.047818786847206114568e-01,9.614674686450087746188e-16,0,nan,9.977803770727533624755e-01
57389,2.047658434615217959429e-01,2.047649528425581899604e-01,8.541242658808464364504e-11,1.747919453930967101988e-12,1.748166697296823845691e-12,2.047658434615216064379e-01,9.254716705665843601808e-16,0,nan,9.977810565319495077338e-01
57431,2.047284523402989886431e-01,2.047275625341547500291e-01,8.527202689852653727813e-11,1.744728288034669351849e-12,1.744975531400526095552e-12,2.047284523402988182743e-01,8.321697200922252889548e-16,0,nan,9.977826402361940423720e-01
57491,2.046750956162955992212e-01,2.046742069690080378930e-01,8.507203351084296857487e-11,1.740183611536414042024e-12,1.740430854902270785727e-12,2.046750956162952597711e-01,1.658482907536650783807e-15,0,nan,9.977848985494257060599e-01
57536,2.046351236635378378903e-01,2.046342358836113206610e-01,8.492248279694769508383e-11,1.736785973089941148873e-12,1.737033216455797892577e-12,2.046351236635374671067e-01,1.811925459446206689026e-15,0,nan,9.977865891103737654849e-01
57551,2.046218083495787987136e-01,2.046209208584340855097e-01,8.487271694289943392345e-11,1.735655490746299575879e-12,1.735902734112156319582e-12,2.046218083495783740994e-01,2.075117172268244524711e-15,0,nan,9.977871520273667603810e-01
57611,2.045685903775686098616e-01,2.045677040398620749606e-01,8.467407420254213364035e-11,1.731143848202949849308e-12,1.731391091568806593011e-12,2.045685903775681539275e-01,2.228759154780107114724e-15,0,nan,9.977894006848885061949e-01
57671,2.045154415382341162033e-01,2.045145563512701936126e-01,8.447610231394051084432e-11,1.726648606887492286206e-12,1.726895850253349029910e-12,2.045154415382337101696e-01,1.985345021099124705429e-15,0,nan,9.977916445367975552217e-01
57684,2.045039350527118049428e-01,2.045030501147210577617e-01,8.443329653818841432860e-11,1.725676792242385926102e-12,1.725924035608242669805e-12,2.045039350527113639842e-01,2.156235164684496782545e-15,0,nan,9.977921300727448049024e-01
57731,2.044623616700912971389e-01,2.044614776311835524503e-01,8.427879831748261517893e-11,1.722169690220595229632e-12,1.722416933586451973335e-12,2.044623616700908494312e-01,2.189682888057066507145e-15,0,nan,9.977938835978487420227e-01
57791,2.044093506122001968617e-01,2.044084677186712439845e-01,8.408215926966801202266e-11,1.717707022059471097879e-12,1.717954265425327841582e-12,2.044093506121996639492e-01,2.607084613472335011435e-15,0,nan,9.977961178827248679593e-01
57832,2.043731658822240671025e-01,2.043722837698353778091e-01,8.394817018484695123559e-11,1.714666838332300887639e-12,1.714914081698157631342e-12,2.043731658822235314389e-01,2.621007672564570253645e-15,0,nan,9.977976419046145464321e-01
57851,2.043564082041626761566e-01,2.043555264533441218067e-01,8.388618224300412304845e-11,1.713260526694950836026e-12,1.713507770060807579730e-12,2.043564082041621354920e-01,2.645693977083695811565e-15,0,nan,9.977983474060442503845e-01
57911,2.043035342861203029763e-01,2.043026536753526911649e-01,8.369086432590370471813e-11,1.708830128848591514242e-12,1.709077372214448257945e-12,2.043035342861197516324e-01,2.698650866171770806139e-15,0,nan,9.978005721823744280968e-01
57971,2.042507286987517989285e-01,2.042498492253846664735e-01,8.349620262258181533634e-11,1.704415753669768032207e-12,1.704662997035624775911e-12,2.042507286987511355052e-01,3.248082949668989742258e-15,0,nan,9.978027922262235442099e-01
57980,2.042428137443451363620e-01,2.042419344413600179600e-01,8.346705978729121089049e-11,1.703754974742023018265e-12,1.704002218107879761968e-12,2.042428137443444539245e-01,3.341304853927775467297e-15,0,nan,9.978031248255176644760e-01
58032,2.041971129030110687630e-01,2.041962345832931402523e-01,8.329896629897762795544e-11,1.699944154312158024820e-12,1.700191397678014768524e-12,2.041971129030103390543e-01,3.573550621211819746040e-15,0,nan,9.978050444342341122948e-01
58092,2.041444446333854079167e-01,2.041435674457497961853e-01,8.310561921552631781141e-11,1.695561865559467963884e-12,1.695809108925324707587e-12,2.041444446333847005290e-01,3.465133272220746639844e-15,0,nan,9.978072549781021465562e-01
58128,2.041128762512583183497e-01,2.041119997416121212286e-01,8.298992198210704343907e-11,1.692940080726348087837e-12,1.693187324092204831541e-12,2.041128762512577583051e-01,2.743798639670270580739e-15,0,nan,9.978085790527358646829e-01
58152,2.040918442170442659300e-01,2.040909681588672086594e-01,8.291291970493877194820e-11,1.691195376237827583537e-12,1.691442619603684327240e-12,2.040918442170437408916e-01,2.572559705006651852863e-15,0,nan,9.978094608328658555031e-01
58212,2.040393114968004351084e-01,2.040384365654668852308e-01,8.272086493388137943440e-11,1.686844613186328229375e-12,1.687091856552184973079e-12,2.040393114967999512832e-01,2.371235307168954165944e-15,0,nan,9.978116620128042049491e-01
58272,2.039868463159917044702e-01,2.039859725088954134353e-01,8.252945208431721936072e-11,1.682509503657662907443e-12,1.682756747023519651146e-12,2.039868463159912585921e-01,2.185818112722642331513e-15,0,nan,9.978138585321159514854e-01
58277,2.039824772613479109129e-01,2.039816035478206890375e-01,8.251352990117551900758e-11,1.682148948842474888627e-12,1.682396192208331632330e-12,2.039824772613474414263e-01,2.301602824143652046511e-15,0,nan,9.978140413654616047582e-01
58332,2.039344485184790833898e-01,2.039335758330224623869e-01,8.233867835340892195324e-11,1.678189975315408364368e-12,1.678437218681265108071e-12,2.039344485184787304549e-01,1.730629203463700250311e-15,0,nan,9.978160504049452808259e-01
58392,2.038821179486447476847e-01,2.038812463822388953982e-01,8.214854095342260327599e-11,1.673885956231304001600e-12,1.674133199597160745303e-12,2.038821179486442933227e-01,2.228552606800031696156e-15,0,nan,9.978182376453932876117e-01
58427,2.038516227673240754914e-01,2.038507518525056738667e-01,8.203792022801302357473e-11,1.671382412234893953139e-12,1.671629655600750696843e-12,2.038516227673235778291e-01,2.441296973466013803778e-15,0,nan,9.978195114019720745767e-01
58452,2.038298544513889309915e-01,2.038289840014535503343e-01,8.195903711162763715867e-11,1.669597374882464134944e-12,1.669844618248320878647e-12,2.038298544513884626839e-01,2.297541629210379493868e-15,0,nan,9.978204202674772051260e-01
58512,2.037776578721285647422e-01,2.037767885360919351001e-01,8.177016407020406690769e-11,1.665324160148754069640e-12,1.665571403514610813343e-12,2.037776578721280853758e-01,2.352399389819837514380e-15,0,nan,9.978225982851746442672e-01
58572,2.037255280567945858738e-01,2.037246598320935353499e-01,8.158191908614563663680e-11,1.661066241310076169273e-12,1.661313484675932912976e-12,2.037255280567940943237e-01,2.412805919018565242486e-15,0,nan,9.978247717124020134795e-01
58576,2.037220551058367135067e-01,2.037211869551337761752e-01,8.156939168456037390380e-11,1.660782922183477354213e-12,1.661030165549334097916e-12,2.037220551058362005300e-01,2.518022435606505278550e-15,0,nan,9.978249164446745886206e-01
58632,2.036734648518297718933e-01,2.036725977359096773078e-01,8.139429943116550526114e-11,1.656823548043718893830e-12,1.657070791409575637533e-12,2.036734648518292748002e-01,2.440637733143484238566e-15,0,nan,9.978269405630181654678e-01
58692,2.036214681041865481870e-01,2.036206020945012240553e-01,8.120730239160201319354e-11,1.652596010421722858216e-12,1.652843253787579601919e-12,2.036214681041860433418e-01,2.479331839570114956610e-15,0,nan,9.978291048508260936483e-01
58726,2.035920327222373316101e-01,2.035911673382913567032e-01,8.110161274893319181634e-11,1.650207106767595045750e-12,1.650454350133451789453e-12,2.035920327222369498625e-01,1.875061513104340955730e-15,0,nan,9.978303292604204593704e-01
58752,2.035695376613246287967e-01,2.035686727553363273291e-01,8.102092526832530706277e-11,1.648383558908252573531e-12,1.648630802274109317235e-12,2.035695376613242378334e-01,1.920539329655073541217e-15,0,nan,9.978312645895658853225e-01
58812,2.035176733712092678186e-01,2.035168095663886511648e-01,8.083516537664629697978e-11,1.644186124357036736711e-12,1.644433367722893480414e-12,2.035176733712089201691e-01,1.708202638369282749968e-15,0,nan,9.978334197929370322265e-01
58872,2.034658750823085393566e-01,2.034650123761346518503e-01,8.065002004622287133864e-11,1.640003638008748535673e-12,1.640250881374605279376e-12,2.034658750823081897014e-01,1.718495548627645409096e-15,0,nan,9.978355704745725275866e-01
58877,2.034615615327171056492e-01,2.034606989179835734305e-01,8.063461892593895720368e-11,1.639655770078935080620e-12,1.639903013444791824324e-12,2.034615615327167453011e-01,1.771087088087492448945e-15,0,nan,9.978357494943624880551e-01
58932,2.034141426435913391213e-01,2.034132810335514962574e-01,8.046548662096904078407e-11,1.635836031488463324663e-12,1.636083274854320068366e-12,2.034141426435910094696e-01,1.620593663056220110841e-15,0,nan,9.978377166480477721889e-01
58992,2.033624759045254692946e-01,2.033616153881153409966e-01,8.028156245896599452307e-11,1.631683236803141326606e-12,1.631930480168998070310e-12,2.033624759045250434742e-01,2.093898598301865404685e-15,0,nan,9.978398583268930098532e-01
59028,2.033315073344829360114e-01,2.033306474730519897154e-01,8.017149931435819168341e-11,1.629198641529711365162e-12,1.629445884895568108865e-12,2.033315073344825670438e-01,1.814610812956880041160e-15,0,nan,9.978411411823745450389e-01
59052,2.033108747150748907284e-01,2.033100152897983903255e-01,8.009824493236942935076e-11,1.627545186339061739361e-12,1.627792429704918483064e-12,2.033108747150745048880e-01,1.897785589059150864510e-15,0,nan,9.978419955245643180861e-01
59112,2.032593389256984184321e-01,2.032584805890676471485e-01,7.991553142732352532161e-11,1.623421812859391074342e-12,1.623669056225247818045e-12,2.032593389256980171553e-01,1.974210772724834231580e-15,0,nan,9.978441282544848928734e-01
59172,2.032078683873469182597e-01,2.032070111368821929698e-01,7.973341934387030311338e-11,1.619313049501649130388e-12,1.619560292867505874092e-12,2.032078683873464849041e-01,2.132572974568147512752e-15,0,nan,9.978462565300121890600e-01
59179,2.032018677347525448251e-01,2.032010106108460556484e-01,7.971221199107168788411e-11,1.618834642404079463767e-12,1.619081885769936207470e-12,2.032018677347521403093e-01,1.990709214751771193430e-15,0,nan,9.978465045392798687300e-01
59232,2.031564629514614195305e-01,2.031556067846911894925e-01,7.955190609586215750288e-11,1.615218829775266483974e-12,1.615466073141123227677e-12,2.031564629514609775419e-01,2.175606730495567720622e-15,0,nan,9.978483803644494690545e-01
59292,2.031051224699710888721e-01,2.031042673844319357279e-01,7.937098911087518965480e-11,1.611139087559148466418e-12,1.611386330925005210121e-12,2.031051224699706227059e-01,2.295197043374531522073e-15,0,nan,9.978504997710499914280e-01
59331,2.030717859188675700199e-01,2.030709315348114274435e-01,7.925371160405049397225e-11,1.608494987521537276961e-12,1.608742230887394020665e-12,2.030717859188670874687e-01,2.376259605614434044048e-15,0,nan,9.978518750171663190696e-01
59352,2.030538467952910097747e-01,2.030529927885275920385e-01,7.919066583012195862603e-11,1.607073757099241279404e-12,1.607321000465098023107e-12,2.030538467952905122208e-01,2.450354609545343361822e-15,0,nan,9.978526147630111041258e-01
59412,2.030026357803201564334e-01,2.030017828498851539809e-01,7.901093370836571187679e-11,1.603022773006131040609e-12,1.603270016371987784312e-12,2.030026357803196184116e-01,2.650319162116686166690e-15,0,nan,9.978547253534773328718e-01
59472,2.029514892784393398362e-01,2.029506374218934816600e-01,7.883179021383539915224e-11,1.598986070252657893910e-12,1.599233313618514637613e-12,2.029514892784387211633e-01,3.048378047749895948815e-15,0,nan,9.978568315555415693457e-01
59483,2.029421194060949673599e-01,2.029412677461648328858e-01,7.879901089051578976883e-11,1.598247552098988581211e-12,1.598494795464845324915e-12,2.029421194060942929590e-01,3.323119214059236998159e-15,0,nan,9.978572172175989268405e-01
59533,2.028995563190943429710e-01,2.028987055518433890722e-01,7.865026182307038692883e-11,1.594896662816899314327e-12,1.595143906182756058030e-12,2.028995563190937069916e-01,3.134454571466169711980e-15,0,nan,9.978589683756871839292e-01
59593,2.028485394745761505320e-01,2.028476897763193398383e-01,7.847229774669656508442e-11,1.590888564428268074691e-12,1.591135807794124818394e-12,2.028485394745755230906e-01,3.093151921969639097990e-15,0,nan,9.978610657674057107976e-01
59635,2.028128658158761254970e-01,2.028120168644776122324e-01,7.834806877787229397312e-11,1.588091281317331074779e-12,1.588338524683187818483e-12,2.028128658158755452456e-01,2.861018939073961197739e-15,0,nan,9.978625313530471330095e-01
59653,2.027975867037448420849e-01,2.027967380720668288951e-01,7.829491474076286110106e-11,1.586894553384777980989e-12,1.587141796750634724692e-12,2.027975867037442115671e-01,3.109098996971959425973e-15,0,nan,9.978631588098943897632e-01
59713,2.027466978618958359792e-01,2.027458502943891849313e-01,7.811811032673683975859e-11,1.582914566090622953368e-12,1.583161809456479697071e-12,2.027466978618951533520e-01,3.366896958238079164987e-15,0,nan,9.978652475160359871858e-01
59773,2.026958728047960900387e-01,2.026950262990611928426e-01,7.794188203913230574315e-11,1.578948539300538154702e-12,1.579195782666394898406e-12,2.026958728047953038701e-01,3.878562187368801964447e-15,0,nan,9.978673318986598088256e-01
59788,2.026831764900306198651e-01,2.026823302493646339340e-01,7.789791469929584654820e-11,1.577959206553412976988e-12,1.578206449919269720692e-12,2.026831764900298338321e-01,3.878136489357321233169e-15,0,nan,9.978678523202629527711e-01
59833,2.026451113886820476484e-01,2.026442659423270675756e-01,7.776622742542756720033e-11,1.574996410117515170552e-12,1.575243653483371914255e-12,2.026451113886811856670e-01,4.253650032810959319451e-15,0,nan,9.978694119705396729271e-01
59893,2.025944134702578058871e-01,2.025935690808987332812e-01,7.759114404598531134758e-11,1.571058115990550769349e-12,1.571305359356407513053e-12,2.025944134702568910780e-01,4.515470687922520487036e-15,0,nan,9.978714877444023067686e-01
59941,2.025539007578575634305e-01,2.025530572123839245791e-01,7.745148699983994538321e-11,1.567917400114580060685e-12,1.568164643480436804389e-12,2.025539007578565572367e-01,4.967536159069228183256e-15,0,nan,9.978731452774429071576e-01
59953,2.025437789066930893700e-01,2.025429355719536583802e-01,7.741662947397149172592e-11,1.567133594712396606654e-12,1.567380838078253350358e-12,2.025437789066920955496e-01,4.906694119395861161719e-15,0,nan,9.978735592329256630048e-01
60013,2.024932075556211130696e-01,2.024923652731327183840e-01,7.724268129527486209053e-11,1.563222784417316401898e-12,1.563470027783173145602e-12,2.024932075556200816816e-01,5.093444795549532117862e-15,0,nan,9.978756264487312340286e-01
60073,2.024426992751368337142e-01,2.024418580425385860710e-01,7.706929710842887139972e-11,1.559325623578889123464e-12,1.559572866944745867167e-12,2.024426992751357731612e-01,5.238781227456309723909e-15,0,nan,9.978776894043950150982e-01
60095,2.024241953470062582721e-01,2.024233544987776856061e-01,7.700586374529378660466e-11,1.557900072446782164087e-12,1.558147315812638907790e-12,2.024241953470051572648e-01,5.439109214546367860515e-15,0,nan,9.978784447565482125042e-01
60133,2.023922539237948958757e-01,2.023914137387335110407e-01,7.689647452453199032767e-11,1.555442051007804220765e-12,1.555689294373660964469e-12,2.023922539237937792152e-01,5.517308362229823489949e-15,0,nan,9.978797481124429133914e-01
60193,2.023418713606076335676e-01,2.023410322207374878456e-01,7.672421116716990996495e-11,1.551572005849676818656e-12,1.551819249215533562360e-12,2.023418713606064493613e-01,5.852502314064724991577e-15,0,nan,9.978818025853483736571e-01
60249,2.022949041598544606124e-01,2.022940659933865348297e-01,7.656393449459595570425e-11,1.547972115039266283155e-12,1.548219358405123026858e-12,2.022949041598533152341e-01,5.661923540906012012477e-15,0,nan,9.978837162833095970676e-01
60253,2.022915514450430718441e-01,2.022907133480260910563e-01,7.655250467233712973240e-11,1.547715427582878465999e-12,1.547962670948735209702e-12,2.022915514450419380938e-01,5.604535650002696251327e-15,0,nan,9.978838528355295083320e-01
60313,2.022412940370234279985e-01,2.022404569805290874829e-01,7.638135268836172377974e-11,1.543872256016421454596e-12,1.544119499382278198300e-12,2.022412940370222799233e-01,5.676759726240132375320e-15,0,nan,9.978858988753703823812e-01
60373,2.021910989969226413177e-01,2.021902629786279381729e-01,7.621075287582683617989e-11,1.540042431287783883432e-12,1.540289674653640627135e-12,2.021910989969214741876e-01,5.772410813055919786540e-15,0,nan,9.978879407171938593457e-01
60403,2.021660248213317800925e-01,2.021651893212681183609e-01,7.612565930611432107398e-11,1.538132505369907295533e-12,1.538379748735764039236e-12,2.021660248213306309331e-01,5.684236192308480678410e-15,0,nan,9.978889600676860545609e-01
60433,2.021409661855647910134e-01,2.021401312031542163439e-01,7.604070290749581974563e-11,1.536225893860817936784e-12,1.536473137226674680488e-12,2.021409661855635801086e-01,5.990397551360232838916e-15,0,nan,9.978899783732777882647e-01
60493,2.020908954642220978215e-01,2.020900615153875534702e-01,7.587120046823627802038e-11,1.532422584523641199372e-12,1.532669827889497943076e-12,2.020908954642208217155e-01,6.314514832962214622777e-15,0,nan,9.978920118558501486179e-01
60553,2.020408866946129811115e-01,2.020400537770538351712e-01,7.570224325494546678554e-11,1.528632444386547129772e-12,1.528879687752403873476e-12,2.020408866946117020376e-01,6.330767902419475231008e-15,0,nan,9.978940411770864469935e-01
60558,2.020367220892540782717e-01,2.020358892575309373019e-01,7.568818802616075544667e-11,1.528317191979942256251e-12,1.528564435345798999955e-12,2.020367220892528088472e-01,6.283137778124855454171e-15,0,nan,9.978942100997316576490e-01
60613,2.019909397389004213075e-01,2.019901078503234248540e-01,7.553382897647628639938e-11,1.524855414879953365930e-12,1.525102658245810109633e-12,2.019909397388991279763e-01,6.402916985794557810471e-15,0,nan,9.978960663491217137852e-01
60673,2.019410544596897671976e-01,2.019402235978089987789e-01,7.536595535356246504867e-11,1.521091437752322547546e-12,1.521338681118179291249e-12,2.019410544596885444344e-01,6.055050140253871881155e-15,0,nan,9.978980873840345885138e-01
60713,2.019078318039564390318e-01,2.019070016252735022544e-01,7.525433884893521160206e-11,1.518589342365817286540e-12,1.518836585731674030243e-12,2.019078318039551951402e-01,6.160690196372543268435e-15,0,nan,9.978994324481930164685e-01
60733,2.018912307200273204000e-01,2.018904008825642137914e-01,7.519862011874704413418e-11,1.517340455068156384199e-12,1.517587698434013127902e-12,2.018912307200260780805e-01,6.153409944477249248221e-15,0,nan,9.979001042938693389977e-01
60793,2.018414683833979483829e-01,2.018406395680812370763e-01,7.503182101630752165639e-11,1.513602409205930734516e-12,1.513849652571787478220e-12,2.018414683833966909659e-01,6.229725893981129501076e-15,0,nan,9.979021170906093763536e-01
60853,2.017917673137235856640e-01,2.017909395182892473564e-01,7.486555580218475686482e-11,1.509877242856111957155e-12,1.510124486221968700858e-12,2.017917673137223433445e-01,6.156442967685324210600e-15,0,nan,9.979041257861942073107e-01
60869,2.017785240251328271466e-01,2.017776965012856860149e-01,7.482130829441258626688e-11,1.508886033088719744614e-12,1.509133276454576488317e-12,2.017785240251316269754e-01,5.947962763423243301135e-15,0,nan,9.979046607472277766095e-01
60913,2.017421273753612354085e-01,2.017413005975525197577e-01,7.469982224391095508286e-11,1.506164899019149709444e-12,1.506412142385006453147e-12,2.017421273753601662903e-01,5.299429641542368897863e-15,0,nan,9.979061303925112115672e-01
60973,2.016925484331016926731e-01,2.016917226706690102755e-01,7.453461812053979923771e-11,1.502465321003537702457e-12,1.502712564369394446161e-12,2.016925484331006434500e-01,5.202091540053634772404e-15,0,nan,9.979081309214226665053e-01
61025,2.016496292513603738605e-01,2.016488043671061658468e-01,7.439186775952926579061e-11,1.499269302597371888702e-12,1.499516545963228632405e-12,2.016496292513592907290e-01,5.371353901623271974485e-15,0,nan,9.979098614240963570181e-01
61034,2.016422055656828804526e-01,2.016413808332504775667e-01,7.436720106184351057198e-11,1.498717111971466359813e-12,1.498964355337323103516e-12,2.016422055656818138823e-01,5.289420097659268122467e-15,0,nan,9.979101606247336584874e-01
61094,2.015927492227049255824e-01,2.015919255011337229977e-01,7.420305792305947859528e-11,1.495043107162005156481e-12,1.495290350527861900184e-12,2.015927492227039138591e-01,5.018649039490878112998e-15,0,nan,9.979121529667065435866e-01
61154,2.015433534705548812571e-01,2.015425307576168834078e-01,7.403943758840226673189e-11,1.491381699000686426180e-12,1.491628942366543169883e-12,2.015433534705538064739e-01,5.332764130418551454982e-15,0,nan,9.979141412667287614532e-01
61181,2.015211451142633891642e-01,2.015203228544853453208e-01,7.396597842263952127304e-11,1.489738160193239939055e-12,1.489985403559096682759e-12,2.015211451142623127954e-01,5.341220203859979511385e-15,0,nan,9.979150346861577336043e-01
61214,2.014940181757454706890e-01,2.014931964692197596811e-01,7.387633788248963098531e-11,1.487732832013486487256e-12,1.487980075379343230960e-12,2.014940181757444800128e-01,4.916653067672703667959e-15,0,nan,9.979161255364482115832e-01
61274,2.014447432052143271974e-01,2.014439225028870350531e-01,7.371375664111172708925e-11,1.484096451024718819085e-12,1.484343694390575562788e-12,2.014447432052132956333e-01,5.120829367885122337330e-15,0,nan,9.979181057874937382942e-01
61334,2.013955284263212741624e-01,2.013947087259855550645e-01,7.355169171115972538623e-11,1.480472501155069382489e-12,1.480719744520926126193e-12,2.013955284263202238416e-01,5.215214373439220861739e-15,0,nan,9.979200820314279083540e-01
61338,2.013922495779679189276e-01,2.013914299443533562073e-01,7.354090568770548260331e-11,1.480231345153772478409e-12,1.480478588519629222113e-12,2.013922495779668658420e-01,5.229027295449518215519e-15,0,nan,9.979202136388311010951e-01
61394,2.013463737068471315350e-01,2.013455550063031618269e-01,7.339014095056001297447e-11,1.476860927819758116393e-12,1.477108171185614860096e-12,2.013463737068460917987e-01,5.163918831735532871048e-15,0,nan,9.979220542797749804692e-01
61454,2.012972789149919672358e-01,2.012964612120468621548e-01,7.322910222820664465296e-11,1.473261676726672323113e-12,1.473508920092529066816e-12,2.012972789149908383780e-01,5.607913606926972828448e-15,0,nan,9.979240225440209328782e-01
61495,2.012637652063243576261e-01,2.012629481838141831673e-01,7.311935250323443395235e-11,1.470809247688758928572e-12,1.471056491054615672275e-12,2.012637652063231051693e-01,6.222962170285136895004e-15,0,nan,9.979253652390619769535e-01
61514,2.012482439193730709981e-01,2.012474272118409124310e-01,7.306857342389396812911e-11,1.469674693874492756894e-12,1.469921937240349500597e-12,2.012482439193717786969e-01,6.421428588885919951773e-15,0,nan,9.979259868355992739095e-01
61574,2.011992685890231224999e-01,2.011984528747248757163e-01,7.290855242824960794347e-11,1.466099925550847026840e-12,1.466347168916703770544e-12,2.011992685890218777138e-01,6.186831967567517824434e-15,0,nan,9.979279471658860317749e-01
61634,2.011503527933891921631e-01,2.011495380701527335709e-01,7.274903714267133495734e-11,1.462537318330536441525e-12,1.462784561696393185228e-12,2.011503527933880316873e-01,5.769195923369046219078e-15,0,nan,9.979299035462356306028e-01
61652,2.011356896445018749287e-01,2.011348752181614241152e-01,7.270128085804103464293e-11,1.461470899627751284363e-12,1.461718142993608028066e-12,2.011356896445006914542e-01,5.883960405015401738076e-15,0,nan,9.979304896917962614910e-01
61694,2.011014964023305762186e-01,2.011006826679906100974e-01,7.259002547925982461905e-11,1.458986819073690214493e-12,1.459234062439546958196e-12,2.011014964023293593643e-01,6.050946064839978354291e-15,0,nan,9.979318559879585095779e-01
61754,2.010526992861167427940e-01,2.010518865385148290503e-01,7.243151536075294969112e-11,1.455448374923940679795e-12,1.455695618289797423499e-12,2.010526992861155016129e-01,6.173411742002730388587e-15,0,nan,9.979338045023037721826e-01
61810,2.010072086759760734420e-01,2.010063968473882745069e-01,7.228402326510751107634e-11,1.452156657052337315410e-12,1.452403900418194059113e-12,2.010072086759748464233e-01,6.104351738121596499478e-15,0,nan,9.979356195822182078832e-01
61814,2.010039613154261384231e-01,2.010031495524106370798e-01,7.227350472046266857569e-11,1.451921933306673507780e-12,1.452169176672530251483e-12,2.010039613154249296461e-01,6.013697412695358824969e-15,0,nan,9.979357491004841397065e-01
61874,2.009552823613443284234e-01,2.009544715807703441079e-01,7.211599150221043926545e-11,1.448407441927241739290e-12,1.448654685293098482993e-12,2.009552823613432616904e-01,5.308310149634233751118e-15,0,nan,9.979376897936673999814e-01
61934,2.009066622953626646275e-01,2.009058524950920465724e-01,7.195897366026494081350e-11,1.444904848769230192567e-12,1.445152092135086936270e-12,2.009066622953615885027e-01,5.356342363193658739821e-15,0,nan,9.979396265929936338896e-01
61969,2.008783277340986661574e-01,2.008775185046869360406e-01,7.186760787684300714035e-11,1.442867143505178133193e-12,1.443114386871034876896e-12,2.008783277340976378730e-01,5.118941684942256331611e-15,0,nan,9.979407545987991767647e-01
61994,2.008581009893758706486e-01,2.008572921672771849355e-01,7.180244915927644486452e-11,1.441414102092653962413e-12,1.441661345458510706117e-12,2.008581009893748071140e-01,5.294954813043659224494e-15,0,nan,9.979415595095382249887e-01
62054,2.008095983156810149239e-01,2.008087904696295444840e-01,7.164641597421626955789e-11,1.437935150432269111537e-12,1.438182393798125855240e-12,2.008095983156799632343e-01,5.237247963540075037758e-15,0,nan,9.979434885543434071917e-01
62114,2.007611541469756510914e-01,2.007603472748533124381e-01,7.149087209031359291776e-11,1.434467942595835180743e-12,1.434715185961691924446e-12,2.007611541469746020580e-01,5.225280602578735658822e-15,0,nan,9.979454137384080190574e-01
62128,2.007498589122272414365e-01,2.007490522670509758285e-01,7.145464870746968869445e-11,1.433660611779717878293e-12,1.433907855145574621997e-12,2.007498589122262131520e-01,5.122217524890819335805e-15,0,nan,9.979458623936787964813e-01
62174,2.007127683563561248992e-01,2.007119624560514681288e-01,7.133581550299375298720e-11,1.431012427662401632970e-12,1.431259671028258376673e-12,2.007127683563551270944e-01,4.971307107348621804297e-15,0,nan,9.979473350726851150214e-01
62234,2.006644408173161864273e-01,2.006636358867243674631e-01,7.118124421781757015567e-11,1.427568554980627829428e-12,1.427815798346484573131e-12,2.006644408173151678735e-01,5.075905460842452288334e-15,0,nan,9.979492525680943498041e-01
62287,2.006217998443222960692e-01,2.006209957685645695058e-01,7.104510833961434534436e-11,1.424536111249029574213e-12,1.424783354614886317917e-12,2.006217998443212618216e-01,5.155210242310613516453e-15,0,nan,9.979509431712034572110e-01
62294,2.006161714037449639303e-01,2.006153674407677167668e-01,7.102715625041911893305e-11,1.424136274167069091828e-12,1.424383517532925835531e-12,2.006161714037439552292e-01,5.028014624349572535601e-15,0,nan,9.979511662355021931847e-01
62354,2.005679599899255483031e-01,2.005671569924711572508e-01,7.087354962644585450503e-11,1.420715535104517983288e-12,1.420962778470374726992e-12,2.005679599899247052410e-01,4.203373544009334324858e-15,0,nan,9.979530760857321114183e-01
62414,2.005198064505338551022e-01,2.005190044165171547874e-01,7.072042238150009719577e-11,1.417306287940376492873e-12,1.417553531306233236576e-12,2.005198064505330114710e-01,4.207221610032052629146e-15,0,nan,9.979549821295881709680e-01
62446,2.004941481839154215905e-01,2.004933466628817662070e-01,7.063894985503061104080e-11,1.415492704562667244795e-12,1.415739947928523988498e-12,2.004941481839145465038e-01,4.364649474281115863792e-15,0,nan,9.979559971336378708774e-01
62474,2.004717106606361265442e-01,2.004709095879784186423e-01,7.056777256107622910558e-11,1.413908483084943196106e-12,1.414155726450799939809e-12,2.004717106606352444915e-01,4.399886021418495182149e-15,0,nan,9.979568843778105367761e-01
62535,2.004228723471090101160e-01,2.004220722497086770719e-01,7.041306599883118592579e-11,1.410465727255927711360e-12,1.410712970621784455063e-12,2.004228723471082250994e-01,3.916801379977109151359e-15,0,nan,9.979588144501447122942e-01
62595,2.003748926402503516275e-01,2.003740935000366540919e-01,7.026137307929318310406e-11,1.407090847943317879093e-12,1.407338091309174622796e-12,2.003748926402494417515e-01,4.540868387690524317618e-15,0,nan,9.979607090763606766916e-01
62606,2.003661025878975543435e-01,2.003653036229444961425e-01,7.023361392157164746321e-11,1.406473346623060038392e-12,1.406720589988916782096e-12,2.003661025878966964821e-01,4.281469796397682903470e-15,0,nan,9.979610560159519960181e-01
62655,2.003269703083536967814e-01,2.003261721232673930881e-01,7.011015174752810171811e-11,1.403727262920243370034e-12,1.403974506286100113737e-12,2.003269703083528966808e-01,3.993973175360665955245e-15,0,nan,9.979625999390988924089e-01
62715,2.002791052280394057394e-01,2.002783079960276380049e-01,6.995940008817849799054e-11,1.400374923636754013632e-12,1.400622167002610757335e-12,2.002791052280386249919e-01,3.898297508594345915607e-15,0,nan,9.979644870489575208465e-01
62767,2.002376683735233586781e-01,2.002368719658539075734e-01,6.982912708959375908575e-11,1.397478622142485096417e-12,1.397725865508341840120e-12,2.002376683735227008384e-01,3.285294288028003900949e-15,0,nan,9.979661195166457462883e-01
62775,2.002312972763101717177e-01,2.002305009953264658407e-01,6.980911619548579331851e-11,1.397033781797694209654e-12,1.397281025163550953358e-12,2.002312972763095333802e-01,3.188001028116607204661e-15,0,nan,9.979663704164673967804e-01
62835,2.001835463305503548526e-01,2.001827509985545650029e-01,6.965929817323566174247e-11,1.393703789361185798883e-12,1.393951032727042542586e-12,2.001835463305498476357e-01,2.533759095792505487854e-15,0,nan,9.979682500521363961387e-01
62895,2.001358522685239560435e-01,2.001350578834822646623e-01,6.950994413469984813486e-11,1.390384898537026321572e-12,1.390632141902883065276e-12,2.001358522685235684818e-01,1.936492710771809619216e-15,0,nan,9.979701259664256085438e-01
62928,2.001096447369348496625e-01,2.001088508718532610331e-01,6.942799650601195452936e-11,1.388564223411489201442e-12,1.388811466777345945145e-12,2.001096447369345166092e-01,1.664354335835362014760e-15,0,nan,9.979711561368241997316e-01
62955,2.000882149683732291745e-01,2.000874215282580914632e-01,6.936105220258001898049e-11,1.387077061785142653649e-12,1.387324305150999397353e-12,2.000882149683729346645e-01,1.471900619809533049059e-15,0,nan,9.979719981697569553512e-01
63015,2.000406343086172655799e-01,2.000398418114074094998e-01,6.921262050895223330879e-11,1.383780231814053160737e-12,1.384027475179909904440e-12,2.000406343086168940102e-01,1.857470799981025701590e-15,0,nan,9.979738666725190499246e-01
63075,1.999931101681500233980e-01,1.999923186118304219150e-01,6.906464719520978508278e-11,1.380494361579301886665e-12,1.380741604945158630368e-12,1.999931101681495818431e-01,2.207850494952694180614e-15,0,nan,9.979757314850449619503e-01
63089,1.999820293215985034241e-01,1.999812379845306853365e-01,6.903018584615621019161e-11,1.379729230490817289676e-12,1.379976473856674033379e-12,1.999820293215980420961e-01,2.306847400026652041947e-15,0,nan,9.979761660780883012162e-01
63135,1.999456424262393006153e-01,1.999448518088011161886e-01,6.891713041200935122438e-11,1.377219404281968581982e-12,1.377466647647825325686e-12,1.999456424262388072084e-01,2.467704973130474005596e-15,0,nan,9.979775926176367009993e-01
63195,1.998982309625250974872e-01,1.998974412819657375806e-01,6.877006831921601873152e-11,1.373955313367146625929e-12,1.374202556733003369632e-12,1.998982309625245465634e-01,2.756021295279177118164e-15,0,nan,9.979794500805588581692e-01
63250,1.998548197904667922398e-01,1.998540309669590009367e-01,6.863565926976506945015e-11,1.370972736285412331919e-12,1.371219979651269075622e-12,1.998548197904662532829e-01,2.696742067604888005659e-15,0,nan,9.979811495399309754172e-01
63255,1.998508756570179789591e-01,1.998500869113409572631e-01,6.862345908584772096996e-11,1.370702042522431293138e-12,1.370949285888288036841e-12,1.998508756570174451657e-01,2.670958460107896628833e-15,0,nan,9.979813038840318584438e-01
63315,1.998035763900978256657e-01,1.998027885773128176083e-01,6.847730089002243833574e-11,1.367459545676444904707e-12,1.367706789042301648411e-12,1.998035763900973253064e-01,2.504255988016734662919e-15,0,nan,9.979831540382442526182e-01
63375,1.997563330425121408407e-01,1.997555461606349558323e-01,6.833159191890350585960e-11,1.364227776997341488026e-12,1.364475020363198231729e-12,1.997563330425117027552e-01,2.193099130562692883472e-15,0,nan,9.979850005533424545123e-01
63412,1.997272274673648206900e-01,1.997264411585610022204e-01,6.824196119477175841321e-11,1.362240180838676224807e-12,1.362487424204532968510e-12,1.997272274673644207278e-01,2.002542099550531772940e-15,0,nan,9.979861374280530101244e-01
63435,1.997091454953747458045e-01,1.997083595424272439711e-01,6.818633036864655929458e-11,1.361006690891348101957e-12,1.361253934257204845661e-12,1.997091454953743098875e-01,2.182759507050466527504e-15,0,nan,9.979868434394395218154e-01
63495,1.996620136301640591192e-01,1.996612286041741790577e-01,6.804151444434605237866e-11,1.357796242001287596684e-12,1.358043485367144340387e-12,1.996620136301636264954e-01,2.166780570877055639012e-15,0,nan,9.979886827066027646317e-01
63555,1.996149373287218753426e-01,1.996141532277236341208e-01,6.789714235998322485064e-11,1.354596385205145337256e-12,1.354843628571002080960e-12,1.996149373287214179177e-01,2.291536408512140668507e-15,0,nan,9.979905183648659584210e-01
63575,1.995992575553749981410e-01,1.995984737622714388916e-01,6.784911665553826996305e-11,1.353532112306570209667e-12,1.353779355672426953371e-12,1.995992575553745195606e-01,2.397706270673305952443e-15,0,nan,9.979911294507047480272e-01
63615,1.995679164732518107161e-01,1.995671332952851928511e-01,6.775321233837312927910e-11,1.351407075614622903448e-12,1.351654318980479647151e-12,1.995679164732512797823e-01,2.660416630332031659176e-15,0,nan,9.979923504242245489520e-01
63675,1.995209509463177766087e-01,1.995201686894287618212e-01,6.760972261111284424360e-11,1.348228268573703424613e-12,1.348475511939560168316e-12,1.995209509463171911801e-01,2.934170636136446188334e-15,0,nan,9.979941788946318774901e-01
63735,1.994740406308426472481e-01,1.994732592930832382194e-01,6.746667141853019071436e-11,1.345059919657239683837e-12,1.345307163023096427540e-12,1.994740406308420735832e-01,2.875887610112100609515e-15,0,nan,9.979960037860047675283e-01
63738,1.994716965622745086240e-01,1.994709152704205457063e-01,6.745953033899104382034e-11,1.344901775943449352471e-12,1.345149019309306096174e-12,1.994716965622739391061e-01,2.855131121330184048432e-15,0,nan,9.979960949368010822771e-01
63795,1.994271854101068996989e-01,1.994264049895349832919e-01,6.732405700963218128589e-11,1.341901984669549780848e-12,1.342149228035406524551e-12,1.994271854101063579096e-01,2.716727797185801384869e-15,0,nan,9.979978251082273740303e-01
63855,1.993803851677470317938e-01,1.993796056624264623203e-01,6.718187764205430711138e-11,1.338754419643007251410e-12,1.339001663008863995113e-12,1.993803851677465579568e-01,2.376547755983999821140e-15,0,nan,9.979996428711435592666e-01
63901,1.993445421420496355136e-01,1.993437633371142325700e-01,6.707316699674772632762e-11,1.336348281897521801300e-12,1.336595525263378545004e-12,1.993445421420491690356e-01,2.340058973771576098786e-15,0,nan,9.980010340850680721912e-01
63915,1.993336397877543408885e-01,1.993328611957548568423e-01,6.704013158201006242318e-11,1.335617180836664880835e-12,1.335864424202521624538e-12,1.993336397877538513170e-01,2.456040493250986952799e-15,0,nan,9.980014570845669825624e-01
63975,1.992869491544732030164e-01,1.992861714738703993177e-01,6.689881710423995104287e-11,1.332490224734854218216e-12,1.332737468100710961919e-12,1.992869491544726671630e-01,2.688853301720476219385e-15,0,nan,9.980032677582658204741e-01
64036,1.992395363480962133806e-01,1.992387595921132903420e-01,6.675558804726572223404e-11,1.329321649272659052968e-12,1.329568892638515796671e-12,1.992395363480956452180e-01,2.851655883053369163062e-15,0,nan,9.980051049911821794470e-01
64065,1.992170156025045157921e-01,1.992162392854012753496e-01,6.668765085119460981994e-11,1.327818976013329975001e-12,1.328066219379186718705e-12,1.992170156025039618190e-01,2.780751927018153733871e-15,0,nan,9.980059771531085870198e-01
64096,1.991929557703130126978e-01,1.991921799218636934814e-01,6.661513871365350177783e-11,1.326215298502661518909e-12,1.326462541868518262612e-12,1.991929557703124355363e-01,2.897499420918387303048e-15,0,nan,9.980069085560033604124e-01
64156,1.991464295924730842913e-01,1.991456546496505608523e-01,6.647511580894374269416e-11,1.323119100516028451338e-12,1.323366343881885195041e-12,1.991464295924724052690e-01,3.409663278874982760562e-15,0,nan,9.980087086103570545820e-01
64216,1.990999577003254583651e-01,1.990991836612286680630e-01,6.633551764162958085665e-11,1.320033012688291191444e-12,1.320280256054147935147e-12,1.990999577003247881927e-01,3.366010096678735697855e-15,0,nan,9.980105051638576974513e-01
64229,1.990898959344162832963e-01,1.990891220908767578202e-01,6.630532719070729567534e-11,1.319365688766674507252e-12,1.319612932132531250955e-12,1.990898959344156109148e-01,3.377276012116346816461e-15,0,nan,9.980108939566197450658e-01
64276,1.990535399799657212405e-01,1.990527668426994301054e-01,6.619634252848600657898e-11,1.316956992613513324791e-12,1.317204235979370068494e-12,1.990535399799650882426e-01,3.180038325076848581635e-15,0,nan,9.980122982260980623193e-01
64336,1.990071763178343222656e-01,1.990064040805089862207e-01,6.605758879452000959658e-11,1.313890998102946575930e-12,1.314138241468803319634e-12,1.990071763178337093796e-01,3.079717761534696958587e-15,0,nan,9.980140878066332937846e-01
64394,1.989624093900314583117e-01,1.989616380208583112932e-01,6.592385916248426389968e-11,1.310936693809229424277e-12,1.311183937175086167980e-12,1.989624093900308825054e-01,2.894045277422873898482e-15,0,nan,9.980158144338745536015e-01
64396,1.989608666007151582811e-01,1.989600952614469508983e-01,6.591925477292304172149e-11,1.310834987183714043356e-12,1.311082230549570787060e-12,1.989608666007145902133e-01,2.855173170379324078554e-15,0,nan,9.980158739149785012508e-01
64456,1.989146107157343523753e-01,1.989138402726451371194e-01,6.578133880502369060282e-11,1.307788918097514987224e-12,1.308036161463371730927e-12,1.989146107157338469880e-01,2.540724828399880066772e-15,0,nan,9.980176565606157765330e-01
64516,1.988684085503588661048e-01,1.988676390015761963337e-01,6.564383924024040792491e-11,1.304752749299327210748e-12,1.304999992665183954452e-12,1.988684085503584219072e-01,2.233625910245212681058e-15,0,nan,9.980194357529925180614e-01
64559,1.988353299810148577809e-01,1.988345610720031741980e-01,6.554555311594938151063e-11,1.302582895346881901168e-12,1.302830138712738644872e-12,1.988353299810144220536e-01,2.191397779440772002458e-15,0,nan,9.980207087218732688884e-01
64576,1.988222599923951672274e-01,1.988214913360522029251e-01,6.550675443603436860683e-11,1.301726439456121696259e-12,1.301973682821978439962e-12,1.988222599923947390082e-01,2.153778961001077525816e-15,0,nan,9.980212115015222134576e-01
64636,1.987761649299877586561e-01,1.987753971642233219441e-01,6.537008275786287733259e-11,1.298709947445576666770e-12,1.298957190811433410473e-12,1.987761649299873657548e-01,1.976601746592594908086e-15,0,nan,9.980229838155779182761e-01
64696,1.987301232516180127252e-01,1.987293563745765045958e-01,6.523382257913314898871e-11,1.295703232354820128679e-12,1.295950475720676872383e-12,1.987301232516176820029e-01,1.664178106359902072922e-15,0,nan,9.980247527045007450357e-01
64724,1.987086553729520144174e-01,1.987078889100144241109e-01,6.517037486421331755408e-11,1.294303433063651429555e-12,1.294550676429508173259e-12,1.987086553729516078416e-01,2.046090110765288840367e-15,0,nan,9.980255770164672838641e-01
64756,1.986841348461029221895e-01,1.986833688559343502611e-01,6.509797228115687280046e-11,1.292706253479175222816e-12,1.292953496845031966519e-12,1.986841348461025545772e-01,1.850234792994985509251e-15,0,nan,9.980265181776038413202e-01
64816,1.986381996025934071337e-01,1.986374344974533023844e-01,6.496253025310309601764e-11,1.289718970320884994990e-12,1.289966213686741738693e-12,1.986381996025930189216e-01,1.954367997506372979728e-15,0,nan,9.980282802441537372187e-01
64876,1.985923174105732325057e-01,1.985915531886226770286e-01,6.482749489195386018851e-11,1.286741342587885292584e-12,1.286988585953742036287e-12,1.985923174105729668219e-01,1.337834946647477799433e-15,0,nan,9.980300389133820377404e-01
64890,1.985816191874789637950e-01,1.985808551713419412010e-01,6.479604498483043946791e-11,1.286047947793682513702e-12,1.286295191159539257405e-12,1.985816191874787034374e-01,1.311086092763888183723e-15,0,nan,9.980304487816872711079e-01
64936,1.985464881598581754485e-01,1.985457248192637469408e-01,6.469286460246027326353e-11,1.283773330192601828487e-12,1.284020573558458572190e-12,1.985464881598578407011e-01,1.685990136906278348589e-15,0,nan,9.980317941945093817863e-01
64996,1.985007117405936660770e-01,1.984999492795274655954e-01,6.455863779709486841731e-11,1.280814893250656417459e-12,1.281062136616513161162e-12,1.985007117405933338639e-01,1.673611622163151932123e-15,0,nan,9.980335460966923110922e-01
65056,1.984549880432545099218e-01,1.984542264598941063714e-01,6.442481289600987468251e-11,1.277865992079716250428e-12,1.278113235445572994131e-12,1.984549880432540975455e-01,2.077933643144220023214e-15,0,nan,9.980352946290745039856e-01
65116,1.984093169586428617723e-01,1.984085562511712363953e-01,6.429138832699087582709e-11,1.274926587198237909209e-12,1.275173830564094652912e-12,1.984093169586424536380e-01,2.057032207767167911128e-15,0,nan,9.980370398007497473336e-01
65176,1.983636983778874485207e-01,1.983629385444930504079e-01,6.415836252541473030488e-11,1.271996639324300053028e-12,1.272243882690156796732e-12,1.983636983778871144238e-01,1.684264319446930293313e-15,0,nan,9.980387816207874299309e-01
65223,1.983280004250953520994e-01,1.983272412751329871750e-01,6.405443649953766332024e-11,1.269708093612692948155e-12,1.269955336978549691858e-12,1.983280004250950575895e-01,1.484964135156308217411e-15,0,nan,9.980401437113175063995e-01
65236,1.983181321924421536274e-01,1.983173732313188442067e-01,6.402573393420524608264e-11,1.269076109374402684958e-12,1.269323352740259428661e-12,1.983181321924419074728e-01,1.241210513705407401217e-15,0,nan,9.980405200982256046899e-01
65296,1.982726182940847958758e-01,1.982718602034317934013e-01,6.389350100379002036237e-11,1.266164958462286764455e-12,1.266412201828143508159e-12,1.982726182940845072883e-01,1.455508661479854949826e-15,0,nan,9.980422552420735252403e-01
65356,1.982271565749154085267e-01,1.982263993529372880786e-01,6.376166219205626072001e-11,1.263263147897729666655e-12,1.263510391263586410358e-12,1.982271565749151733497e-01,1.186401539540736455736e-15,0,nan,9.980439870612887037771e-01
65390,1.982014180549461213054e-01,1.982006613244221837622e-01,6.368712789384025640326e-11,1.261622920026902116934e-12,1.261870163392758860637e-12,1.982014180549459550024e-01,8.390609026117931647377e-16,0,nan,9.980449669531382693487e-01
65416,1.981817469273556564513e-01,1.981809905722623776914e-01,6.363021596431009967365e-11,1.260370639185421097978e-12,1.260617882551277841682e-12,1.981817469273554934957e-01,8.222532551613015015600e-16,0,nan,9.980457155648109684532e-01
65476,1.981363892441471985517e-01,1.981356337541540224567e-01,6.349916079323270699404e-11,1.257487394023779147264e-12,1.257734637389635890968e-12,1.981363892441471338113e-01,3.267467549575984238325e-16,0,nan,9.980474407615431161711e-01
65537,1.980903287599939111008e-01,1.980895741476950133730e-01,6.336632068988183130107e-11,1.254565551918924257755e-12,1.254812795284781001458e-12,1.980903287599938238903e-01,4.402562850757191200464e-16,0,nan,9.980491913307863837269e-01
65558,1.980744842543030459492e-01,1.980737299437366205623e-01,6.332068172758088571326e-11,1.253561871058050728493e-12,1.253809114423907472196e-12,1.980744842543029732805e-01,3.668753746067738644322e-16,0,nan,9.980497931986987425468e-01
65597,1.980450755465989198800e-01,1.980443217958170187831e-01,6.323604953376945881293e-11,1.251700872528307988818e-12,1.251948115894164732521e-12,1.980450755465988451920e-01,3.771261514630367244271e-16,0,nan,9.980509098857809794714e-01
65657,1.979998739759191994647e-01,1.979991210848854599202e-01,6.310616487117259228426e-11,1.248845342307362448464e-12,1.249092585673219192168e-12,1.979998739759191564761e-01,2.171143611145861020342e-16,0,nan,9.980526251606464952426e-01
65717,1.979547239419696125218e-01,1.979539719089205007663e-01,6.297666520397557639955e-11,1.245998923721152601808e-12,1.246246167087009345511e-12,1.979547239419695962316e-01,8.229223994861651309678e-17,0,nan,9.980543371641570913125e-01
65726,1.979479558753842460828e-01,1.979472039708810304770e-01,6.295727336749616776379e-11,1.245572744500752181241e-12,1.245819987866608924945e-12,1.979479558753842176767e-01,1.435028555536230784885e-16,0,nan,9.980545936830708261757e-01
65777,1.979096253390789927895e-01,1.979088741622561375966e-01,6.284754904122939201132e-11,1.243161579422785446471e-12,1.243408822788642190174e-12,1.979096253390788991687e-01,4.730485312865533075290e-16,0,nan,9.980560459050586536952e-01
65837,1.978645780618885907653e-01,1.978638277395388667124e-01,6.271881489911054368214e-11,1.240333272252276394708e-12,1.240580515618133138411e-12,1.978645780618884815049e-01,5.521982509575412639016e-16,0,nan,9.980577513920518013379e-01
65894,1.978218305933058529522e-01,1.978210810810864528353e-01,6.259686996559237536920e-11,1.237654717401348923917e-12,1.237901960767205667620e-12,1.978218305933057115316e-01,7.148888494734395446180e-16,0,nan,9.980593685986700656465e-01
65897,1.978195820053513520609e-01,1.978188325357267962623e-01,6.259046130088146731749e-11,1.237513965235475259307e-12,1.237761208601332003010e-12,1.978195820053512323921e-01,6.049391752574342301293e-16,0,nan,9.980594536338166090743e-01
65957,1.977746370647304186008e-01,1.977738884460882029526e-01,6.246248677684960081818e-11,1.234703621582950479352e-12,1.234950864948807223055e-12,1.977746370647303107091e-01,5.455283361442930687369e-16,0,nan,9.980611526389978287025e-01
66017,1.977297431355981571777e-01,1.977289953662006438684e-01,6.233488986432828603868e-11,1.231902204688913562713e-12,1.232149448054770306416e-12,1.977297431355979478318e-01,1.058747579701405055284e-15,0,nan,9.980628484162164364970e-01
66063,1.976953589376710673786e-01,1.976946118181875655662e-01,6.223732038221151390013e-11,1.229760474381289065041e-12,1.230007717747145808744e-12,1.976953589376709144655e-01,7.734787742292653227494e-16,0,nan,9.980641463313868965118e-01
66077,1.976849001138343553396e-01,1.976841531919490135838e-01,6.220766910759491902822e-11,1.229109678130098611685e-12,1.229356921495955355388e-12,1.976849001138342559048e-01,5.029968990389177306027e-16,0,nan,9.980645409740388447400e-01
66137,1.976401078956261103681e-01,1.976393618195254608949e-01,6.208082305785462909502e-11,1.226326005664754427156e-12,1.226573249030611170860e-12,1.976401078956260421718e-01,3.450530227667795979311e-16,0,nan,9.980662303210313295921e-01
66197,1.975953663774656920982e-01,1.975946211454274181740e-01,6.195435027319883801817e-11,1.223551151231517203304e-12,1.223798394597373947007e-12,1.975953663774656282658e-01,3.230460515108704156432e-16,0,nan,9.980679164657118442147e-01
66232,1.975692905310494906779e-01,1.975685457905875241913e-01,6.188074628708191780821e-11,1.221936544085226297768e-12,1.222183787451083041471e-12,1.975692905310494411298e-01,2.507881622159326444252e-16,0,nan,9.980688985746394642972e-01
66257,1.975506754561497657630e-01,1.975499310664565466578e-01,6.182824931856666462386e-11,1.220785078948374944129e-12,1.221032322314231687833e-12,1.975506754561496759775e-01,4.544934721262723394965e-16,0,nan,9.980695994165702393031e-01
66317,1.975060350287781707479e-01,1.975052914797177372463e-01,6.170251876570672417089e-11,1.218027753111611010973e-12,1.218274996477467754676e-12,1.975060350287780177128e-01,7.748377745724613207929e-16,0,nan,9.980712791820657683916e-01
66377,1.974614449927526160788e-01,1.974607022826177504804e-01,6.157715719313814419521e-11,1.215279138194749372984e-12,1.215526381560606116688e-12,1.974614449927524932523e-01,6.220280299273599254452e-16,0,nan,9.980729557706201015795e-01
66402,1.974428806591894680622e-01,1.974421382981042527582e-01,6.152503176841106398122e-11,1.214136444499972599557e-12,1.214383687865829343260e-12,1.974428806591894306301e-01,1.895843490537113390766e-16,0,nan,9.980736534135408600100e-01
66437,1.974169052457758755104e-01,1.974161633728643561181e-01,6.145216318611322441638e-11,1.212539198847537395542e-12,1.212786442213394139245e-12,1.974169052457757915525e-01,4.252822504097213350590e-16,0,nan,9.980746291906353148855e-01
66497,1.973724156858503442358e-01,1.973716746484649176008e-01,6.132753533657876805712e-11,1.209807899894895908290e-12,1.210055143260752651993e-12,1.973724156858502980488e-01,2.340094606806479544588e-16,0,nan,9.980762994504793354290e-01
66557,1.973279762112769564197e-01,1.973272360077253373412e-01,6.120327224313866079368e-11,1.207085206335898202886e-12,1.207332449701754946589e-12,1.973279762112769477597e-01,4.388665519711066265282e-17,0,nan,9.980779665584893468552e-01
66572,1.973168741565803352422e-01,1.973161341612233443676e-01,6.117226329932307136288e-11,1.206405873453732713328e-12,1.206653116819589457031e-12,1.973168741565803572651e-01,1.116116232975372444042e-16,0,nan,9.980783828439908581128e-01
66617,1.972835867206541027308e-01,1.972828473492489742558e-01,6.107937251101660104134e-11,1.204371083342755562904e-12,1.204618326708612306607e-12,1.972835867206540834184e-01,9.789132242786922218473e-17,0,nan,9.980796305229749205653e-01
66677,1.972392471128763535848e-01,1.972385085719353114975e-01,6.095583475201836194044e-11,1.201665496259797443388e-12,1.201912739625654187091e-12,1.972392471128763191343e-01,1.746636358382138575674e-16,0,nan,9.980812913522110447844e-01
66737,1.971949572871334321889e-01,1.971942195749789572545e-01,6.083265758449521132088e-11,1.198968410602473433815e-12,1.199215653968330177518e-12,1.971949572871334094613e-01,1.152544078885039418405e-16,0,nan,9.980829490544435223702e-01
66742,1.971912687122743257362e-01,1.971905310691098311970e-01,6.082240905408113130858e-11,1.198744036132416972457e-12,1.198991279498273716161e-12,1.971912687122743061121e-01,9.951789169033383874701e-17,0,nan,9.980830870554045199322e-01
66797,1.971507171429090765624e-01,1.971499802578685900389e-01,6.070983963330740005135e-11,1.196279792056354833234e-12,1.196527035422211576937e-12,1.971507171429091238607e-01,2.399094482643696491193e-16,0,nan,9.980846036378884778267e-01
66857,1.971065265799802068702e-01,1.971057905203859594856e-01,6.058737952978802566548e-11,1.193599606476161123331e-12,1.193846849842017867034e-12,1.971065265799801261785e-01,4.093814044990097834834e-16,0,nan,9.980862551107470684092e-01
66913,1.970653266997650643333e-01,1.970645914090869144086e-01,6.047340508947005626153e-11,1.191105678367707436029e-12,1.191352921733564179732e-12,1.970653266997649613883e-01,5.223902043119868020671e-16,0,nan,9.980877936861588410394e-01
66917,1.970623854984149547764e-01,1.970616502626040544843e-01,6.046527591170481321852e-11,1.190927819884723748458e-12,1.191175063250580492161e-12,1.970623854984148597190e-01,4.823722458867282357556e-16,0,nan,9.980879034811622718378e-01
66977,1.970182937985724969110e-01,1.970175593848869088909e-01,6.034352742322665630103e-11,1.188264398472065688205e-12,1.188511641837922431908e-12,1.970182937985724373070e-01,3.025303553452176292618e-16,0,nan,9.980895487572668016364e-01
67038,1.969735177577770779411e-01,1.969727841782241417601e-01,6.022011245939354812070e-11,1.185565127492168530818e-12,1.185812370858025274521e-12,1.969735177577769709439e-01,5.432060264504197359145e-16,0,nan,9.980912182908983320260e-01
67085,1.969390528638525206251e-01,1.969383199258295802370e-01,6.012527076711372125252e-11,1.183491212894372507243e-12,1.183738456260229250946e-12,1.969390528638524079087e-01,5.723413752525110132222e-16,0,nan,9.980925024824420975717e-01
67098,1.969295253424990232993e-01,1.969287925817422846286e-01,6.009907605065999264029e-11,1.182918473689201051718e-12,1.183165717055057795421e-12,1.969295253424989023159e-01,6.143487611205706696613e-16,0,nan,9.980928573514270093678e-01
67158,1.968855820101103604181e-01,1.968848500665062728476e-01,5.997839071985408430310e-11,1.180280084074557434685e-12,1.180527327440414178389e-12,1.968855820101101837338e-01,8.973958109568235412847e-16,0,nan,9.980944933419975371460e-01
67218,1.968416876621265632075e-01,1.968409565340362987751e-01,5.985805513649310198681e-11,1.177649925499993920707e-12,1.177897168865850664410e-12,1.968416876621263740413e-01,9.610066662764403495077e-16,0,nan,9.980961262706188057321e-01
67257,1.968131825572966842053e-01,1.968124519584138476525e-01,5.978002393183393181416e-11,1.175944720690073792872e-12,1.176191964055930536576e-12,1.968131825572964801449e-01,1.036822832380761407893e-15,0,nan,9.980971860360372286888e-01
67278,1.967978422003483773839e-01,1.967971118861378543308e-01,5.973806797631767763388e-11,1.175027964979634112654e-12,1.175275208345490856357e-12,1.967978422003482118804e-01,8.409820950243092243536e-16,0,nan,9.980977561452757344383e-01
67338,1.967540455268606269801e-01,1.967533160249005097509e-01,5.961842792125678388458e-11,1.172414169689023071595e-12,1.172661413054879815298e-12,1.967540455268605369913e-01,4.573668616334079317339e-16,0,nan,9.980993829739235855274e-01
67398,1.967102975440312429001e-01,1.967095688526969143872e-01,5.949913365939354163312e-11,1.169808506964200679166e-12,1.170055750330057422869e-12,1.967102975440312163100e-01,1.351736976263539732851e-16,0,nan,9.981010067644932944758e-01
67429,1.966877134648315761378e-01,1.966869851916855649332e-01,5.943763334502700746348e-11,1.168465423584270078309e-12,1.168712666950126822013e-12,1.966877134648314943483e-01,4.158343190130150775319e-16,0,nan,9.981018445352201556658e-01
67458,1.966665981545101804517e-01,1.966658702721816587289e-01,5.938018388493085542276e-11,1.167210944300774241646e-12,1.167458187666630985349e-12,1.966665981545100749724e-01,5.363357064467767038301e-16,0,nan,9.981026275248909084654e-01
67518,1.966229472612279483013e-01,1.966222201862899976454e-01,5.926157729815688034660e-11,1.164621449352973946562e-12,1.164868692718830690266e-12,1.966229472612278325627e-01,5.886321180968796380886e-16,0,nan,9.981042452629770338137e-01
67578,1.965793447673951921395e-01,1.965786184982371564978e-01,5.914331260541227997173e-11,1.162039989932776824965e-12,1.162287233298633568668e-12,1.965793447673950441324e-01,7.529130247461081170208e-16,0,nan,9.981058599865995901545e-01
67602,1.965619173000801300777e-01,1.965611913527841314586e-01,5.909610217000948407941e-11,1.161009648932183028937e-12,1.161256892298039772641e-12,1.965619173000800442089e-01,4.368537570263972163694e-16,0,nan,9.981065050337462817801e-01
67638,1.965357905765011403698e-01,1.965350651115170543815e-01,5.902538851905610005879e-11,1.159466534008968859213e-12,1.159713777374825602916e-12,1.965357905765010461933e-01,4.791824986750398850848e-16,0,nan,9.981074717035685277115e-01
67698,1.964922845923130767520e-01,1.964915599299015547263e-01,5.890780375743327511615e-11,1.156901049706273688376e-12,1.157148293072130432080e-12,1.964922845923129075623e-01,8.610503428539297491735e-16,0,nan,9.981090804216824574169e-01
67758,1.964488267188745918013e-01,1.964481028574388832286e-01,5.879055704484008190900e-11,1.154343505304414839379e-12,1.154590748670271583082e-12,1.964488267188743850575e-01,1.052405378127748942232e-15,0,nan,9.981106861486929849431e-01
67775,1.964365223882886812845e-01,1.964357987535064464790e-01,5.875739842627863417543e-11,1.153620306870223482270e-12,1.153867550236080225973e-12,1.964365223882884871039e-01,9.885158153447887542208e-16,0,nan,9.981111405619499202810e-01
67818,1.964054168605051109431e-01,1.964046937984530449839e-01,5.867364711149249550319e-11,1.151793869237259021493e-12,1.152041112603115765197e-12,1.964054168605048844939e-01,1.152968079345729477810e-15,0,nan,9.981122888923336678455e-01
67878,1.963620549217988675572e-01,1.963613326575428252863e-01,5.855707269349361350656e-11,1.149252110091932134529e-12,1.149499353457788878232e-12,1.963620549217984255009e-01,2.251230926223002190191e-15,0,nan,9.981138886603205401531e-01
67938,1.963187408076230155984e-01,1.963180193395799300049e-01,5.844083253279896573399e-11,1.146718196607890540621e-12,1.146965439973747284325e-12,1.963187408076226122075e-01,2.054775662990220419327e-15,0,nan,9.981154854603086114132e-01
67949,1.963108050668309345621e-01,1.963100837445888591226e-01,5.841955799535582557766e-11,1.146254494380506279222e-12,1.146501737746363022925e-12,1.963108050668305292196e-01,2.064799920579360010484e-15,0,nan,9.981157778856339443533e-01
67998,1.962754744231180181746e-01,1.962747537497093741621e-01,5.832492537718806129451e-11,1.144192097676131227406e-12,1.144439341041987971109e-12,1.962754744231176081836e-01,2.088855231303948207019e-15,0,nan,9.981170792999638796705e-01
68058,1.962322556736955658785e-01,1.962315357933473447538e-01,5.820934998022934049217e-11,1.141673782338262662501e-12,1.141921025704119406205e-12,1.962322556736951158804e-01,2.293191351978281051406e-15,0,nan,9.981186701869094714474e-01
68118,1.961890844650377718761e-01,1.961883653761804513493e-01,5.809410510124905019274e-11,1.139163219785656019799e-12,1.139410463151512763502e-12,1.961890844650373614242e-01,2.092123721194315510494e-15,0,nan,9.981202581287364715141e-01
68123,1.961854890073035928566e-01,1.961847699843331516156e-01,5.808451624179621006759e-11,1.138954355229580189367e-12,1.139201598595436933070e-12,1.961854890073031682830e-01,2.164143601515392565369e-15,0,nan,9.981203903245212281036e-01
68178,1.961459607030964502616e-01,1.961452424041650044462e-01,5.797918950530037786433e-11,1.136660379358606476946e-12,1.136907622724463220649e-12,1.961459607030960834760e-01,1.869962519937106153036e-15,0,nan,9.981218431330187559132e-01
68238,1.961028842940918670568e-01,1.961021667835257387136e-01,5.786460196313128974980e-11,1.134165230545469176490e-12,1.134412473911325920193e-12,1.961028842940915271865e-01,1.733122270196683732692e-15,0,nan,9.981234252073007619417e-01
68297,1.960605719102455624103e-01,1.960598551733878924797e-01,5.775224292476714025315e-11,1.131719138492099630892e-12,1.131966381857956374595e-12,1.960605719102452347373e-01,1.671284534095092452441e-15,0,nan,9.981249780638100660033e-01
68298,1.960598551445117687653e-01,1.960591384207548693031e-01,5.775034125115344906871e-11,1.131677742981816689498e-12,1.131924986347673433201e-12,1.960598551445114424475e-01,1.664378200337356173778e-15,0,nan,9.981250043590991283867e-01
68358,1.960168731611103831725e-01,1.960161572226110093808e-01,5.763640615141095028523e-11,1.129197886449600165124e-12,1.129445129815456908827e-12,1.960168731611100872395e-01,1.509732188905418109608e-15,0,nan,9.981265805959027069636e-01
68418,1.959739382509075311667e-01,1.959732230961184207274e-01,5.752279545155012266130e-11,1.126725630876322090933e-12,1.126972874242178834636e-12,1.959739382509072349084e-01,1.511722662083577324932e-15,0,nan,9.981281539251779765507e-01
68472,1.959353370026747087618e-01,1.959346225519055517683e-01,5.742082218605360626897e-11,1.124507074941974544825e-12,1.124754318307831288528e-12,1.959353370026744126662e-01,1.511190466382027423673e-15,0,nan,9.981295674417355810433e-01
68478,1.959310503211874610052e-01,1.959303359485657369810e-01,5.740950794478811802995e-11,1.124260946334198270578e-12,1.124508189700055014281e-12,1.959310503211871865394e-01,1.400828401188975991656e-15,0,nan,9.981297243543601003645e-01
68539,1.958874956588569915539e-01,1.958867820798616543598e-01,5.729466239247038591644e-11,1.121762914373212206152e-12,1.122010157739068949856e-12,1.958874956588567065036e-01,1.455173556202984411362e-15,0,nan,9.981313179920066757538e-01
68599,1.958447021921597974714e-01,1.958439893922337415866e-01,5.718202301019391135382e-11,1.119313407627957395074e-12,1.119560650993814138777e-12,1.958447021921594930410e-01,1.554448060627504873598e-15,0,nan,9.981328825951903602458e-01
68648,1.958097888426031663034e-01,1.958090766777820790345e-01,5.709027130584557694098e-11,1.117318528357365770084e-12,1.117565771723222513788e-12,1.958097888426028481849e-01,1.624630064792701526756e-15,0,nan,9.981341582193471244594e-01
68659,1.958019554278457308172e-01,1.958012434054592354471e-01,5.706970321400056992666e-11,1.116871382500190390355e-12,1.117118625866047134059e-12,1.958019554278454201797e-01,1.586488113795806663392e-15,0,nan,9.981344443205612763231e-01
68719,1.957592552742518365871e-01,1.957585440278795663183e-01,5.695770181918081472227e-11,1.114436809635192431026e-12,1.114684053001049174730e-12,1.957592552742514474534e-01,1.987817698259230344739e-15,0,nan,9.981360031754575256832e-01
68779,1.957166016399745078758e-01,1.957158911680954294088e-01,5.684601764644451315771e-11,1.112009659818875663772e-12,1.112256903184732407475e-12,1.957166016399741745785e-01,1.702958755447375197117e-15,0,nan,9.981375591671766746857e-01
68824,1.956846418877290771920e-01,1.956839319957243139569e-01,5.676246198750933507791e-11,1.110194151337137177760e-12,1.110441394702993921464e-12,1.956846418877288591183e-01,1.114414050916779074585e-15,0,nan,9.981387242863886989099e-01
68839,1.956739944338690417869e-01,1.956732847349664239367e-01,5.673464952189302503031e-11,1.109589903977016912573e-12,1.109837147342873656277e-12,1.956739944338688803898e-01,8.248262441239736985885e-16,0,nan,9.981391123030022298653e-01
68899,1.956314335650487790108e-01,1.956307246376101649510e-01,5.662359627699006314130e-11,1.107177513174472466185e-12,1.107424756540329209888e-12,1.956314335650485664936e-01,1.086314067537882479527e-15,0,nan,9.981406625902086650511e-01
68959,1.955889189428832164452e-01,1.955882107854004237080e-01,5.651285674853019739936e-11,1.104772458614339668581e-12,1.105019701980196412284e-12,1.955889189428830050665e-01,1.080729763197541853676e-15,0,nan,9.981422100360137957811e-01
69000,1.955598938361513550177e-01,1.955591862039398332040e-01,5.643736457206854427369e-11,1.103133209274404961135e-12,1.103380452640261704839e-12,1.955598938361511580182e-01,1.007361636766233843912e-15,0,nan,9.981432658268227671710e-01
69019,1.955464504769980349508e-01,1.955457430879671554269e-01,5.640242977861245972721e-11,1.102374711637232022935e-12,1.102621955003088766638e-12,1.955464504769977910324e-01,1.247367994458271076114e-15,0,nan,9.981437546476286785144e-01
69079,1.955040280772737670834e-01,1.955033214551951115112e-01,5.629231421461042135896e-11,1.099984243720481919288e-12,1.100231487086338662992e-12,1.955040280772733985630e-01,1.884975578519356583079e-15,0,nan,9.981452964322378795608e-01
69139,1.954616516538446591156e-01,1.954609457972227570810e-01,5.618250890914324304906e-11,1.097601026477359331917e-12,1.097848269843216075620e-12,1.954616516538442419146e-01,2.134439121139068743053e-15,0,nan,9.981468353969894251234e-01
69177,1.954348369916060201845e-01,1.954341316190018329468e-01,5.611312550285794673893e-11,1.096095392934271104642e-12,1.096342636300127848346e-12,1.954348369916055348956e-01,2.483123786294847118895e-15,0,nan,9.981478086194151577194e-01
69199,1.954193211170982824587e-01,1.954186160244419101506e-01,5.607301272004876172566e-11,1.095225031656337433218e-12,1.095472275022194176921e-12,1.954193211170977405880e-01,2.772861404816790054498e-15,0,nan,9.981483715490228178415e-01
69259,1.953770363776740348616e-01,1.953763320474961040496e-01,5.596382451035343574210e-11,1.092856231140300440788e-12,1.093103474506157184491e-12,1.953770363776733886500e-01,3.307510502956519826811e-15,0,nan,9.981499048954401218776e-01
69319,1.953347973464624742768e-01,1.953340937772801433336e-01,5.585494314824554957860e-11,1.090494596945803038948e-12,1.090741840311659782651e-12,1.953347973464618279432e-01,3.308850145392615990250e-15,0,nan,9.981514354433193654450e-01
69354,1.953101789845490821040e-01,1.953094758585976753462e-01,5.579157027601660019200e-11,1.089120275365429236392e-12,1.089367518731285980096e-12,1.953101789845484348218e-01,3.314124501172110577231e-15,0,nan,9.981523269733453263800e-01
69379,1.952926039346046249712e-01,1.952919011249391323393e-01,5.574636750704721210738e-11,1.088140101222332737391e-12,1.088387344588189481094e-12,1.952926039346039264468e-01,3.576809057817712530700e-15,0,nan,9.981529631997263227790e-01
69439,1.952504560534905064806e-01,1.952497540018673094497e-01,5.563809646518602437559e-11,1.085792716251533468959e-12,1.086039959617390212662e-12,1.952504560534898596998e-01,3.312570014274582614961e-15,0,nan,9.981544881716863513890e-01
69499,1.952083536147588282983e-01,1.952076523197074919835e-01,5.553012890616847884954e-11,1.083452414446498869464e-12,1.083699657812355613168e-12,1.952083536147581971978e-01,3.232958633123492626991e-15,0,nan,9.981560103662156157797e-01
69532,1.951852166113370590228e-01,1.951845157317749490655e-01,5.547087570537614342411e-11,1.082168257700099508770e-12,1.082415501065956252473e-12,1.951852166113364371651e-01,3.185987747189350338498e-15,0,nan,9.981568463918576848584e-01
69559,1.951662965302956020963e-01,1.951655959903497994379e-01,5.542246371855166533431e-11,1.081119168351009720668e-12,1.081366411716866464371e-12,1.951662965302949925172e-01,3.123383134229817854595e-15,0,nan,9.981575297902967453781e-01
69619,1.951242847122334478360e-01,1.951235849259309318438e-01,5.531509979591656486405e-11,1.078792950638814617105e-12,1.079040194004671360808e-12,1.951242847122328776270e-01,2.922286318206761623787e-15,0,nan,9.981590464508897721273e-01
69679,1.950823180729507333453e-01,1.950816190388333926098e-01,5.520803603684135542830e-11,1.076473734112905782998e-12,1.076720977478762526702e-12,1.950823180729501613744e-01,2.931946174029170176303e-15,0,nan,9.981605603549343388439e-01
69710,1.950606529818892376227e-01,1.950599543358309262420e-01,5.515283700648944035459e-11,1.075278206442875479056e-12,1.075525449808732222760e-12,1.950606529818886636461e-01,2.942554643078733281166e-15,0,nan,9.981613414609319506732e-01
69739,1.950403965250704918510e-01,1.950396982416842672770e-01,5.510127134487374254329e-11,1.074161491704787085958e-12,1.074408735070643829662e-12,1.950403965250699319690e-01,2.870595075925970374299e-15,0,nan,9.981620715093403337168e-01
69799,1.949985199814597003343e-01,1.949978224473545573847e-01,5.499480462850486574314e-11,1.071856196473766446695e-12,1.072103439839623190399e-12,1.949985199814591635729e-01,2.752643407725850528605e-15,0,nan,9.981635799209967918784e-01
69859,1.949566883552283080849e-01,1.949559915689583200482e-01,5.488863480114286173364e-11,1.069557821606238803803e-12,1.069805064972095547506e-12,1.949566883552278268076e-01,2.468637256955179554019e-15,0,nan,9.981650855967677928374e-01
69889,1.949357893590429324782e-01,1.949350929461495240957e-01,5.483566088261719312884e-11,1.068411220964107511555e-12,1.068658464329964255258e-12,1.949357893590425374898e-01,2.026248772800339054888e-15,0,nan,9.981658374108327760194e-01
69919,1.949149015597283485235e-01,1.949142055198515299796e-01,5.478276078108587883964e-11,1.067266340414978063959e-12,1.067513583780834807662e-12,1.949149015597280034219e-01,1.770524206926201511908e-15,0,nan,9.981665885434924215562e-01
69979,1.948731595085534396006e-01,1.948724642136319129548e-01,5.467718149149770699014e-11,1.064981726338454626313e-12,1.065228969704311370016e-12,1.948731595085530046729e-01,2.231850207537026557326e-15,0,nan,9.981680887680044380467e-01
70040,1.948307675368507463354e-01,1.948300729978304501877e-01,5.457014358171485578972e-11,1.062666047855825690381e-12,1.062913291221682434084e-12,1.948307675368503550739e-01,2.008211864800579263367e-15,0,nan,9.981696112125975689153e-01
70068,1.948113243587814846780e-01,1.948106301662370920535e-01,5.452111275688543696075e-11,1.061605473511435904069e-12,1.061852716877292647773e-12,1.948113243587811366220e-01,1.786631262673156852991e-15,0,nan,9.981703091017362656362e-01
70100,1.947891154582097050785e-01,1.947884216612570107419e-01,5.446515540938525494840e-11,1.060395202173869245720e-12,1.060642445539725989423e-12,1.947891154582093705614e-01,1.717329158800018221838e-15,0,nan,9.981711059679272275941e-01
70160,1.947475078646860313647e-01,1.947468148083750238975e-01,5.436045874827241560632e-11,1.058131144233665614166e-12,1.058378387599522357869e-12,1.947475078646856465407e-01,1.976015060813804767263e-15,0,nan,9.981725980214645402170e-01
70220,1.947059446708331031939e-01,1.947052523537418367017e-01,5.425605254081666511974e-11,1.055873847971471529494e-12,1.056121091337328273198e-12,1.947059446708326323384e-01,2.418290061863908063000e-15,0,nan,9.981740873799304651550e-01
70247,1.946872556962800371316e-01,1.946865637113747993237e-01,5.420916422728223942526e-11,1.054860263734673490546e-12,1.055107507100530234250e-12,1.946872556962796340388e-01,2.070463286162892689465e-15,0,nan,9.981747567137534317828e-01
70280,1.946644257914410258703e-01,1.946637342121514957505e-01,5.415193573419332011005e-11,1.053623287445752136238e-12,1.053870530811608879941e-12,1.946644257914406445293e-01,1.958966090322146236682e-15,0,nan,9.981755740500157748018e-01
70340,1.946229511415363544469e-01,1.946222602986344418774e-01,5.404810728028885211066e-11,1.051379436836535723850e-12,1.051626680202392467553e-12,1.946229511415360087490e-01,1.776244069208469625269e-15,0,nan,9.981770580384109266985e-01
70400,1.945815206363804283907e-01,1.945808305284559835968e-01,5.394456613567413417613e-11,1.049142270444697348411e-12,1.049389513810554092114e-12,1.945815206363802057362e-01,1.144273453711644499614e-15,0,nan,9.981785393517645465600e-01
70427,1.945628912887609751614e-01,1.945622015111173330748e-01,5.389806607831638118036e-11,1.048137719474724684466e-12,1.048384962840581428169e-12,1.945628912887607470859e-01,1.172245529446740342929e-15,0,nan,9.981792050718141117338e-01
70460,1.945401341914692883162e-01,1.945394448171160195482e-01,5.384131126158096451102e-11,1.046911762691332227099e-12,1.047159006057188970802e-12,1.945401341914690210468e-01,1.373852183024520684484e-15,0,nan,9.981800179967228829874e-01
70520,1.944987917225320106507e-01,1.944981030803475119395e-01,5.373834162387561076353e-11,1.044687888117047689477e-12,1.044935131482904433180e-12,1.944987917225316984140e-01,1.605339911798013362353e-15,0,nan,9.981814939798878793652e-01
70580,1.944574931455304023231e-01,1.944568052341161534802e-01,5.363565619303547920869e-11,1.042470621381332602812e-12,1.042717864747189346515e-12,1.944574931455300973506e-01,1.568324849095827130228e-15,0,nan,9.981829673078448438928e-01
70608,1.944382354734684736908e-01,1.944375479026028141760e-01,5.358783329864445538443e-11,1.041438151152333847112e-12,1.041685394518190590815e-12,1.944382354734681275186e-01,1.780371027871738087603e-15,0,nan,9.981836539540717215258e-01
70640,1.944162383766583068745e-01,1.944155511946196457362e-01,5.353325394412495048412e-11,1.040259937261909666388e-12,1.040507180627766410091e-12,1.944162383766578539219e-01,2.329808283465453265273e-15,0,nan,9.981844379871700072867e-01
70700,1.943750273323399946346e-01,1.943743408782860615513e-01,5.343113385676908488710e-11,1.038055810654042636523e-12,1.038303054019899380227e-12,1.943750273323395456123e-01,2.310082400488309262235e-15,0,nan,9.981859060243908298685e-01
70760,1.943338599292303570110e-01,1.943331742017741781137e-01,5.332929491513235879924e-11,1.035858216569944179470e-12,1.036105459935800923173e-12,1.943338599292298598636e-01,2.558212726527003902325e-15,0,nan,9.981873714260387845374e-01
70789,1.943139779705495007178e-01,1.943132925937861577026e-01,5.328017324267111559383e-11,1.034798380439575559868e-12,1.035045623805432303572e-12,1.943139779705489843123e-01,2.657582846835209539247e-15,0,nan,9.981880787606504191805e-01
70820,1.942927360842132966656e-01,1.942920510819716728435e-01,5.322773610789223784619e-11,1.033667130138090979913e-12,1.033914373503947723617e-12,1.942927360842127661791e-01,2.730346904168723967858e-15,0,nan,9.981888341986092840082e-01
70880,1.942516557144012001590e-01,1.942509714359947348150e-01,5.312645642821639898072e-11,1.031482526602600711741e-12,1.031729769968457455445e-12,1.942516557144006921967e-01,2.614970093657520967599e-15,0,nan,9.981902943485770157662e-01
70940,1.942106187371342440606e-01,1.942099351811873431117e-01,5.302545487373926096203e-11,1.029304381322603855091e-12,1.029551624688460598794e-12,1.942106187371337028133e-01,2.786908772297895162138e-15,0,nan,9.981917518824025479488e-01
70970,1.941901164949360047984e-01,1.941894332997042282862e-01,5.297505808142634096164e-11,1.028217722859432991041e-12,1.028464966225289734745e-12,1.941901164949354287347e-01,2.966493504888981624118e-15,0,nan,9.981924796702730022188e-01
71000,1.941696250699792569705e-01,1.941689422351201010919e-01,5.292473044653755633754e-11,1.027132669771595753807e-12,1.027379913137452497510e-12,1.941696250699786838070e-01,2.951869934743366508624e-15,0,nan,9.981932068065159093201e-01
71060,1.941286746307291088964e-01,1.941279925155895980105e-01,5.282428215310734184933e-11,1.024967367536820532727e-12,1.025214610902677276430e-12,1.941286746307285283739e-01,2.990400577526616829805e-15,0,nan,9.981946591273271006113e-01
71120,1.940877673374019340979e-01,1.940870859406177706408e-01,5.272410900434113817600e-11,1.022808450318649872676e-12,1.023055693684506616380e-12,1.940877673374013273242e-01,3.126285361285545245132e-15,0,nan,9.981961088512278543433e-01
71152,1.940659677279439887521e-01,1.940652867137261095021e-01,5.267079548840634709385e-11,1.021659630208693823293e-12,1.021906873574550566997e-12,1.940659677279434088394e-01,2.988224281658442534474e-15,0,nan,9.981968809776575407913e-01
71180,1.940469031082400763744e-01,1.940462224284506542737e-01,5.262421001550370619469e-11,1.020655893929950910522e-12,1.020903137295807654226e-12,1.940469031082395635196e-01,2.642942115669245357106e-15,0,nan,9.981975559845789322056e-01
71240,1.940060818617097837535e-01,1.940054018975582439399e-01,5.252458420621067563787e-11,1.018509674295497367624e-12,1.018756917661354111327e-12,1.940060818617093089407e-01,2.447411876764383488744e-15,0,nan,9.981990005337358007526e-01
71300,1.939653035164997652018e-01,1.939646242666329400972e-01,5.242523060040384201510e-11,1.016369767451324412086e-12,1.016617010817181155789e-12,1.939653035164994259820e-01,1.748868218008623785017e-15,0,nan,9.982004425050155620993e-01
71334,1.939422148001625212377e-01,1.939415359544577888151e-01,5.236905068266266586845e-11,1.015159946687096423351e-12,1.015407190052953167055e-12,1.939422148001621267236e-01,2.034183562973485906575e-15,0,nan,9.982012584801869554268e-01
71360,1.939245679915212183797e-01,1.939238894545896318977e-01,5.232614822633059259048e-11,1.014236149544164544622e-12,1.014483392910021288325e-12,1.939245679915207719459e-01,2.302100253061193115822e-15,0,nan,9.982018819047394185421e-01
71420,1.938838752059058589960e-01,1.938831973805636987862e-01,5.222733611651839020339e-11,1.012108796830782260052e-12,1.012356040196639003756e-12,1.938838752059054071277e-01,2.330613414641935573520e-15,0,nan,9.982033187391720703194e-01
71480,1.938432250790062261192e-01,1.938425479639113990782e-01,5.212879330775519661855e-11,1.009987685677431667668e-12,1.010234929043288411372e-12,1.938432250790058065059e-01,2.164704727932472804676e-15,0,nan,9.982047530145781198208e-01
71517,1.938181787299589620144e-01,1.938175020521825386854e-01,5.206815906432603528742e-11,1.008682768144541309452e-12,1.008930011510398053155e-12,1.938181787299584456495e-01,2.664171341186806452928e-15,0,nan,9.982056362115291521520e-01
71541,1.938019410981932921789e-01,1.938012647038111213593e-01,5.202888320129794353304e-11,1.007837596887667736545e-12,1.008084840253524480248e-12,1.938019410981928154823e-01,2.459710091066829423011e-15,0,nan,9.982062085776557714702e-01
71601,1.937613767552833765606e-01,1.937607010684530006728e-01,5.193088057031197503180e-11,1.005729001433900439372e-12,1.005976244799757183075e-12,1.937613767552829128880e-01,2.393008448614566240268e-15,0,nan,9.982076377113230825251e-01
71661,1.937208548291300402866e-01,1.937201798485203019240e-01,5.183314436026446011935e-11,1.003626576902218200762e-12,1.003873820268074944466e-12,1.937208548291295146789e-01,2.713221873594487382961e-15,0,nan,9.982090643047306568070e-01
71700,1.936945382853209607354e-01,1.936938637630425119607e-01,5.176975824352602980068e-11,1.002263299119609486025e-12,1.002510542485466229728e-12,1.936945382853204153004e-01,2.815954506263340445618e-15,0,nan,9.982099902311551217087e-01
71721,1.936803752399630651482e-01,1.936797009642464428847e-01,5.173567362482774068231e-11,1.001530300092594348773e-12,1.001777543458451092477e-12,1.936803752399625540146e-01,2.639057060158315597401e-15,0,nan,9.982104883640479518932e-01
71781,1.936399379082290317378e-01,1.936392643360815846165e-01,5.163846742182354354276e-11,9.994401479115329348918e-13,9.996873912773896785952e-13,1.936399379082284753930e-01,2.873089086340485697129e-15,0,nan,9.982119098954385460576e-01
71841,1.935995427545900982036e-01,1.935988698846914934926e-01,5.154152481320045222844e-11,9.973560973714677524847e-13,9.976033407373244961880e-13,1.935995427545894668862e-01,3.260944543197724913708e-15,0,nan,9.982133289050368461391e-01
71884,1.935706187957854373938e-01,1.935699464283549553478e-01,5.147221090376626988203e-11,9.958662684239159789668e-13,9.961135117897727226701e-13,1.935706187957848116194e-01,3.232796344803273766784e-15,0,nan,9.982143443140664607234e-01
71901,1.935591896999233341159e-01,1.935585175309567917967e-01,5.144484486501244174252e-11,9.952781255901936156136e-13,9.955253689560503593170e-13,1.935591896999226953717e-01,3.299993962482133563689e-15,0,nan,9.982147453989532369595e-01
71961,1.935188786653201375998e-01,1.935182071959724581234e-01,5.134842664739813044893e-11,9.932062097903052757020e-13,9.934534531561620194053e-13,1.935188786653195457880e-01,3.058160319721152788244e-15,0,nan,9.982161593832833681116e-01
72021,1.934786095720854859348e-01,1.934779388010470224657e-01,5.125226923455941924316e-11,9.911403272986310762022e-13,9.913875706644878199056e-13,1.934786095720848630742e-01,3.219273680658250368816e-15,0,nan,9.982175708641086738881e-01
72068,1.934470946930662293983e-01,1.934464244681242117707e-01,5.117712749526221742918e-11,9.895262521490627080772e-13,9.897734955149194517806e-13,1.934470946930656713324e-01,2.884850579524396299240e-15,0,nan,9.982186747793765853364e-01
72081,1.934383823417367420650e-01,1.934377122677014004815e-01,5.115637170473939215355e-11,9.890804555456472560134e-13,9.893276989115039997167e-13,1.934383823417361978226e-01,2.813518077151462723045e-15,0,nan,9.982189798474737997590e-01
72141,1.933981968960036268435e-01,1.933975275176687824707e-01,5.106073314020285442332e-11,9.870265720649553694616e-13,9.872738154308121131650e-13,1.933981968960030550081e-01,2.956776950359381819757e-15,0,nan,9.982203863394240303314e-01
72201,1.933580531568266369646e-01,1.933573844728932455972e-01,5.096535262721394299409e-11,9.849786544926833857635e-13,9.852258978585401294668e-13,1.933580531568261460514e-01,2.538881536918027056205e-15,0,nan,9.982217903459623071843e-01
72253,1.933232955919988171889e-01,1.933226275088319179307e-01,5.088289754769930678869e-11,9.832086011440898174461e-13,9.834558445099465611495e-13,1.933232955919983443819e-01,2.445680503458900832012e-15,0,nan,9.982230051458474306319e-01
72261,1.933179510463571282308e-01,1.933172830555296151100e-01,5.087022925601682975017e-11,9.829366805669752831025e-13,9.831839239328320268058e-13,1.933179510463566442023e-01,2.503794938644522745937e-15,0,nan,9.982231918730920652632e-01
72321,1.932778904869558722623e-01,1.932772231879421320766e-01,5.077536212081370374486e-11,9.809006281274059208150e-13,9.811478714932626645184e-13,1.932778904869554430674e-01,2.220610859442869818511e-15,0,nan,9.982245909267810661178e-01
72381,1.932378714011928066974e-01,1.932372047927042590931e-01,5.068075031974557153771e-11,9.788704751144600535604e-13,9.791177184803167972637e-13,1.932378714011924185530e-01,2.008635134175957671834e-15,0,nan,9.982259875129867111496e-01
72438,1.931998916143382594157e-01,1.931992256606582247791e-01,5.059110479407265746239e-11,9.769472740942563209765e-13,9.771945174601130646798e-13,1.931998916143378910851e-01,1.906474066677494845589e-15,0,nan,9.982273119897813190441e-01
72441,1.931978937118460359912e-01,1.931972277925975145507e-01,5.058639295487086939574e-11,9.768461995689763741034e-13,9.770934429348331178068e-13,1.931978937118456935730e-01,1.772370001279364289159e-15,0,nan,9.982273816376424704368e-01
72501,1.931579573419011652824e-01,1.931572921106110007905e-01,5.049228913214583309563e-11,9.748277796316117311169e-13,9.750750229974684748202e-13,1.931579573419009066189e-01,1.339129574884039618439e-15,0,nan,9.982287733066613585778e-01
72561,1.931180622145507175258e-01,1.931173976699406269475e-01,5.039843796140425931854e-11,9.728151935423126854600e-13,9.730624369081694291633e-13,1.931180622145504827147e-01,1.215893960478836446965e-15,0,nan,9.982301625259435544097e-01
72621,1.930782082531931342917e-01,1.930775443939883317945e-01,5.030483855633737905689e-11,9.708084196397691939267e-13,9.710556630056259376300e-13,1.930782082531929084253e-01,1.169818280511765566260e-15,0,nan,9.982315493013623283899e-01
72624,1.930762166343613361885e-01,1.930755528093933692801e-01,5.030016517908730192846e-11,9.707082331273393036499e-13,9.709554764931960473533e-13,1.930762166343611127209e-01,1.157406252162125523816e-15,0,nan,9.982316185760868577047e-01
72681,1.930383953814323316767e-01,1.930377322063613620973e-01,5.021149003447397689330e-11,9.688074363608994555628e-13,9.690546797267561992661e-13,1.930383953814320089774e-01,1.671684140740604923702e-15,0,nan,9.982329336387785098639e-01
72741,1.929986235230764790582e-01,1.929979610308713844358e-01,5.011839151716022987412e-11,9.668122222402987683739e-13,9.670594656061555120772e-13,1.929986235230762296240e-01,1.292414721691641002630e-15,0,nan,9.982343155440145974024e-01
72801,1.929588926021382766507e-01,1.929582307915344019378e-01,5.002554212954154269025e-11,9.648227559097667328389e-13,9.650699992756234765423e-13,1.929588926021379190537e-01,1.853228823599029334072e-15,0,nan,9.982356950229062481040e-01
72810,1.929529364901626797835e-01,1.929522747816901362405e-01,5.001163615494196906662e-11,9.645248303909640368223e-13,9.647720737568207805256e-13,1.929529364901623391407e-01,1.765418947563708195998e-15,0,nan,9.982359017358239180887e-01
72861,1.929192025428329848591e-01,1.929185414125691166998e-01,4.993294100054085303985e-11,9.628390160977247098833e-13,9.630862594635814535866e-13,1.929192025428326167996e-01,1.907842908602106177109e-15,0,nan,9.982370720812372812472e-01
72921,1.928795532695787573463e-01,1.928788928183970408092e-01,4.984058726284113892484e-11,9.608609816287518516469e-13,9.611082249946085953503e-13,1.928795532695783428422e-01,2.149030501377366488646e-15,0,nan,9.982384467247937338461e-01
72981,1.928399447069953087652e-01,1.928392849336412195882e-01,4.974848005286478863195e-11,9.588886314230407227736e-13,9.591358747888974664769e-13,1.928399447069948913203e-01,2.164722366496765268019e-15,0,nan,9.982398189593315660623e-01
72996,1.928300489185773292089e-01,1.928293893144845394527e-01,4.972549166948167915445e-11,9.583964295765234562514e-13,9.586436729423801999548e-13,1.928300489185768814199e-01,2.322195385392189524740e-15,0,nan,9.982401616422319499998e-01
73042,1.927997176582976757153e-01,1.927990585727857586473e-01,4.965508956152525403460e-11,9.568892142419030474248e-13,9.571364576077597911282e-13,1.927997176582972122189e-01,2.404030640537643925983e-15,0,nan,9.982412116007889262351e-01
73102,1.927601909670933200136e-01,1.927595325568892681289e-01,4.956347690409053936320e-11,9.549282635666203246848e-13,9.551755069324770683882e-13,1.927601909670928168625e-01,2.610243954790988176927e-15,0,nan,9.982425789945894545568e-01
73162,1.927207047603781697731e-01,1.927200470242375618390e-01,4.947210819171896090975e-11,9.529729341380472546805e-13,9.532201775039039983839e-13,1.927207047603776154070e-01,2.876526027695231355780e-15,0,nan,9.982439439966357673539e-01
73183,1.927068941386810563277e-01,1.927062366381692426476e-01,4.944018661722879390462e-11,9.522898930238295970820e-13,9.525371363896863407854e-13,1.927068941386805269795e-01,2.746908254397732064631e-15,0,nan,9.982444211833501932049e-01
73222,1.926812589635753247830e-01,1.926806019002569869691e-01,4.938098257566278655131e-11,9.510232052553599609231e-13,9.512704486212167046264e-13,1.926812589635747997310e-01,2.724977041901493358314e-15,0,nan,9.982453066126074063156e-01
73282,1.926418535023064759759e-01,1.926411971105725651210e-01,4.929009921082008829988e-11,9.490790563108476144808e-13,9.493262996767043581841e-13,1.926418535023058351447e-01,3.326542155425446042709e-15,0,nan,9.982466668481817140984e-01
73342,1.926024883023904343826e-01,1.926018325810063824832e-01,4.919945725571399701193e-11,9.471404667893793994823e-13,9.473877101552361431856e-13,1.926024883023897715421e-01,3.441495260619355233361e-15,0,nan,9.982480247089933668046e-01
73371,1.925834761997131661104e-01,1.925828208018899867504e-01,4.915573326733472641141e-11,9.462054686889947525274e-13,9.464527120548514962307e-13,1.925834761997124404810e-01,3.767869514608540786342e-15,0,nan,9.982486801587745630466e-01
73402,1.925631632898432421541e-01,1.925625082375777841204e-01,4.910905587247622462069e-11,9.452074162679524736311e-13,9.454546596338092173344e-13,1.925631632898425577244e-01,3.554312853728912227650e-15,0,nan,9.982493802006757480051e-01
73462,1.925238783908770623388e-01,1.925232240065021804831e-01,4.901889422682748787448e-11,9.432798844151825020128e-13,9.435271277810392457162e-13,1.925238783908763582443e-01,3.657179822181524506470e-15,0,nan,9.982507333288388778523e-01
73522,1.924846335318995127484e-01,1.924839798141904367856e-01,4.892897148805937868481e-11,9.413578509908189861813e-13,9.416050943566757298847e-13,1.924846335318988738145e-01,3.319402079267686808327e-15,0,nan,9.982520840990701960910e-01
73559,1.924604524624324575210e-01,1.924597991552248477110e-01,4.887363786115261180800e-11,9.401753290952512324481e-13,9.404225724611079761515e-13,1.924604524624318462479e-01,3.176097619154498888894e-15,0,nan,9.982529159011094861275e-01
73582,1.924454286395132773801e-01,1.924447755872484844275e-01,4.883928682901684311551e-11,9.394412958452769715748e-13,9.396885392111337152781e-13,1.924454286395126640063e-01,3.187261089508576085730e-15,0,nan,9.982534325169496082909e-01
73642,1.924062636405151072161e-01,1.924056112524762940375e-01,4.874983942607929734008e-11,9.375301989191416282733e-13,9.377774422849983719766e-13,1.924062636405144731340e-01,3.295537661059149778104e-15,0,nan,9.982547785880326961087e-01
73702,1.923671384618951818446e-01,1.923664867368672926062e-01,4.866062845914286301471e-11,9.356245402426933488453e-13,9.358717836085500925487e-13,1.923671384618945590653e-01,3.237451497081942259653e-15,0,nan,9.982561223178524910426e-01
73747,1.923378206662423317574e-01,1.923371694376771467994e-01,4.859387490369633248651e-11,9.341988531240164162724e-13,9.344460964898731599758e-13,1.923378206662417212974e-01,3.173894926662795972242e-15,0,nan,9.982571285820849103093e-01
73762,1.923280530308366653713e-01,1.923274019676078083751e-01,4.857165311160276339603e-11,9.337242999354450345882e-13,9.339715433013017782916e-13,1.923280530308360247434e-01,3.330912722153228085321e-15,0,nan,9.982574637119311967179e-01
73822,1.922890072747147627297e-01,1.922883568720762659243e-01,4.848291257033524876749e-11,9.318294582056577821655e-13,9.320767015715145258688e-13,1.922890072747141525813e-01,3.173079593789174944110e-15,0,nan,9.982588027757658234252e-01
73882,1.922500011210964421249e-01,1.922493513778428531058e-01,4.839440602568069188858e-11,9.299399953498916773151e-13,9.301872387157484210184e-13,1.922500011210957417845e-01,3.642862882876533280696e-15,0,nan,9.982601395148482587624e-01
73936,1.922149293832680905236e-01,1.922142802324328381136e-01,4.831494953618825487718e-11,9.282440615028586368952e-13,9.284913048687153805985e-13,1.922149293832674013641e-01,3.585359163434717056617e-15,0,nan,9.982613405968665829058e-01
73942,1.922110344977391582777e-01,1.922103854126681332648e-01,4.830613267142438677328e-11,9.280558917525108349216e-13,9.283031351183675786249e-13,1.922110344977384485047e-01,3.692675366283337147538e-15,0,nan,9.982614739346333086615e-01
74002,1.921721073325909356910e-01,1.921714589045033505510e-01,4.821809170478128620371e-11,9.261771278852570203870e-13,9.264243712511137640904e-13,1.921721073325901285974e-01,4.199848047295113266938e-15,0,nan,9.982628060405772204471e-01
74062,1.921332195537889808712e-01,1.921325717814888478507e-01,4.813028232637655587650e-11,9.243036843067547580378e-13,9.245509276726115017411e-13,1.921332195537881835083e-01,4.150052432781330587994e-15,0,nan,9.982641358380996525479e-01
74122,1.920943710896596823279e-01,1.920937239719541222982e-01,4.804270374022993296030e-11,9.224355416620861473242e-13,9.226827850279428910275e-13,1.920943710896589085870e-01,4.027920630912923896436e-15,0,nan,9.982654633326176002125e-01
74126,1.920917825881540696997e-01,1.920911355140458298685e-01,4.803687335433403324904e-11,9.223111868242961549992e-13,9.225584301901528987025e-13,1.920917825881532924216e-01,4.046389072501379273843e-15,0,nan,9.982655517505000505657e-01
74182,1.920555618687176391290e-01,1.920549154044169648525e-01,4.795535515373810462497e-11,9.205726806823213811271e-13,9.208199240481781248305e-13,1.920555618687168442327e-01,4.138887557071999114712e-15,0,nan,9.982667885295286994466e-01
74242,1.920167918196648004781e-01,1.920161460075824055860e-01,4.786823577765674806115e-11,9.187150821840573709918e-13,9.189623255499141146951e-13,1.920167918196641301836e-01,3.490811580903432603494e-15,0,nan,9.982681114342001476593e-01
74302,1.919780608713905212248e-01,1.919774157103429079729e-01,4.778134482608547372567e-11,9.168627270690028387329e-13,9.171099704348595824362e-13,1.919780608713898620299e-01,3.433699235626696054119e-15,0,nan,9.982694320520051107929e-01
74316,1.919690292686930532806e-01,1.919683842593836176071e-01,4.776110305457250770128e-11,9.164312633016514050787e-13,9.166785066675081487820e-13,1.919690292686923653137e-01,3.583739203372213788511e-15,0,nan,9.982697398676783185983e-01
74362,1.919393689529701740870e-01,1.919387244417769811111e-01,4.769468151644930253409e-11,9.150155963234967943580e-13,9.152628396893535380613e-13,1.919393689529694506125e-01,3.769286942637040114939e-15,0,nan,9.982707503882839398927e-01
74422,1.919007159936647055609e-01,1.919000721311485968545e-01,4.760824506948204937345e-11,9.131736710180748871976e-13,9.134209143839316309010e-13,1.919007159936639842954e-01,3.758534675137928924815e-15,0,nan,9.982720664483543072595e-01
74482,1.918621019229203583656e-01,1.918614587079071343023e-01,4.752203470921097401793e-11,9.113369323070461149766e-13,9.115841756729028586799e-13,1.918621019229195938404e-01,3.984763818731125260052e-15,0,nan,9.982733802375298834582e-01
74506,1.918466671676507251387e-01,1.918460242113105562733e-01,4.748761369618345832488e-11,9.106036848635002516686e-13,9.108509282293569953720e-13,1.918466671676499981676e-01,3.789334054697989329757e-15,0,nan,9.982739051185317440172e-01
74543,1.918228840779679644779e-01,1.918222415200487585007e-01,4.743461848335758942197e-11,9.094748789232334320530e-13,9.097221222890901757564e-13,1.918228840779673063672e-01,3.430824856283617437231e-15,0,nan,9.982747136006526582634e-01
74603,1.917843482186277204171e-01,1.917837063058527025117e-01,4.734886171755605450954e-11,9.076485428581808453225e-13,9.078957862240375890752e-13,1.917843482186269835120e-01,3.842363146047981777903e-15,0,nan,9.982760228262631705342e-01
74663,1.917458510361255696886e-01,1.917452097673297550795e-01,4.726332871737896992601e-11,9.058273370393723139844e-13,9.060745804052290577370e-13,1.917458510361249105885e-01,3.437362788397021382417e-15,0,nan,9.982773297968767956152e-01
74697,1.917240531077378240532e-01,1.917234122033475707259e-01,4.721495905448804286710e-11,9.047975906337083169657e-13,9.050448339995650607183e-13,1.917240531077371688292e-01,3.417536922434363431067e-15,0,nan,9.982780694145859768729e-01
74723,1.917073924606447488106e-01,1.917067518346661780804e-01,4.717801871991316757453e-11,9.040112429531788390267e-13,9.042584863190355827793e-13,1.917073924606441264379e-01,3.246472118783397973356e-15,0,nan,9.982786345177432409136e-01
74783,1.916689724225500990329e-01,1.916683324382298103661e-01,4.709293096545534300306e-11,9.022002421675495883980e-13,9.024474855334063321506e-13,1.916689724225495660120e-01,2.780945117570197876521e-15,0,nan,9.982799369940801669345e-01
74843,1.916305908523880663363e-01,1.916299515085701510309e-01,4.700806469749754126616e-11,9.003943163316165057707e-13,9.006415596974732495233e-13,1.916305908523874413073e-01,3.261634779345827372151e-15,0,nan,9.982812372311055145032e-01
74888,1.916018298776681894058e-01,1.916011910134702844744e-01,4.694455989375010039196e-11,8.990431913967420847829e-13,8.992904347625988285356e-13,1.916018298776676177602e-01,2.983508016640351795879e-15,0,nan,9.982822109424358643023e-01
74903,1.915922476808852026320e-01,1.915916089764167495879e-01,4.692341916270898086611e-11,8.985934471752306991570e-13,8.988406905410874429097e-13,1.915922476808846246303e-01,3.016832558078738847464e-15,0,nan,9.982825352339916010554e-01
74963,1.915539428389486098503e-01,1.915533047726797055699e-01,4.683899361092263129089e-11,8.967976165085926901175e-13,8.970448598744494338702e-13,1.915539428389480346133e-01,3.003002739666809884134e-15,0,nan,9.982838310079203294036e-01
75023,1.915156762576647464513e-01,1.915150388284484472834e-01,4.675478729511806917973e-11,8.950068062218079529608e-13,8.952540495876646967134e-13,1.915156762576640247250e-01,3.768497155283946677479e-15,0,nan,9.982851245580529254324e-01
75080,1.914793583817678002124e-01,1.914787215566918499032e-01,4.667499368485188202683e-11,8.933101701529675453473e-13,8.935574135188242891000e-13,1.914793583817671035447e-01,3.638343392966238815416e-15,0,nan,9.982863513755530093948e-01
75083,1.914774478682984837352e-01,1.914768110749908436308e-01,4.667079947140516479957e-11,8.932209982844567872506e-13,8.934682416503135310032e-13,1.914774478682977745179e-01,3.703920782838359464895e-15,0,nan,9.982864158895125393641e-01
75143,1.914392576022933833979e-01,1.914386214437533983990e-01,4.658702939901023196672e-11,8.914401747452236081045e-13,8.916874181110803518571e-13,1.914392576022926831524e-01,3.657794824307409677859e-15,0,nan,9.982877050074304002450e-01
75203,1.914011053912705317970e-01,1.914004698663601400366e-01,4.650347634025939136805e-11,8.896643177314610242709e-13,8.899115610973177680236e-13,1.914011053912697655506e-01,4.003353749240804576533e-15,0,nan,9.982889919169165871015e-01
75263,1.913629911670278738178e-01,1.913623562746120110312e-01,4.642013956056311946738e-11,8.878934094487797163951e-13,8.881406528146364601478e-13,1.913629911670270513556e-01,4.297916804626445371425e-15,0,nan,9.982902766230567045058e-01
75273,1.913566424847008839993e-01,1.913560076975906187879e-01,4.640627107300146316289e-11,8.875987379498458963325e-13,8.878459813157026400852e-13,1.913566424847000579186e-01,4.316969244153974666814e-15,0,nan,9.982904905268887685950e-01
75323,1.913249148615398520512e-01,1.913242806004863405533e-01,4.633701832840106389550e-11,8.861274321806548036609e-13,8.863746755465115474135e-13,1.913249148615389858414e-01,4.527427981907165455272e-15,0,nan,9.982915591309243563754e-01
75383,1.912868764069567684150e-01,1.912862427761363726120e-01,4.625411191530705997442e-11,8.843663682880215579015e-13,8.846136116538783016542e-13,1.912868764069558340224e-01,4.884770742528274168229e-15,0,nan,9.982928394455790202869e-01
75443,1.912488757356039514868e-01,1.912482427338903778757e-01,4.617141959585332320072e-11,8.826102002088644443914e-13,8.828574435747211881441e-13,1.912488757356030864832e-01,4.522921219464285821880e-15,0,nan,9.982941175720536359627e-01
75465,1.912349516095586954290e-01,1.912343188382359671085e-01,4.614115257818627703778e-11,8.819674951278874686151e-13,8.822147384937442123677e-13,1.912349516095578521365e-01,4.409719262412687033696e-15,0,nan,9.982945856711628006817e-01
75503,1.912109127799817287485e-01,1.912102804062515426509e-01,4.608894064763641569402e-11,8.808589104578456482316e-13,8.811061538237023919842e-13,1.912109127799808683799e-01,4.499579137336505150683e-15,0,nan,9.982953935153840960043e-01
75563,1.911729874727641498300e-01,1.911723557258968309025e-01,4.600667435126105906466e-11,8.791124816258781090548e-13,8.793597249917348528075e-13,1.911729874727633504342e-01,4.181531213527797112605e-15,0,nan,9.982966672805733893202e-01
75623,1.911350997467989032419e-01,1.911344686256768177213e-01,4.592461999032614098052e-11,8.773708963797559421568e-13,8.776181397456126859094e-13,1.911350997467981627183e-01,3.874346665346905362719e-15,0,nan,9.982979388726179373185e-01
75659,1.911123851223501812768e-01,1.911117543761399750757e-01,4.587548880586936913568e-11,8.763282629709436282876e-13,8.765755063368003720403e-13,1.911123851223495245891e-01,3.436133680854355119800e-15,0,nan,9.982987007868038880016e-01
75683,1.910972495351064559532e-01,1.910966190386148289004e-01,4.584277685140929501888e-11,8.756341374617512049965e-13,8.758813808276079487491e-13,1.910972495351058104735e-01,3.377755383499992366285e-15,0,nan,9.982992082964932155430e-01
75743,1.910594367708797203242e-01,1.910588068979066911357e-01,4.576114422405288254503e-11,8.739021876892371401864e-13,8.741494310550938839390e-13,1.910594367708790927880e-01,3.284507837145774598847e-15,0,nan,9.983004755571668015039e-01
75803,1.910216613874831381725e-01,1.910210321369196495578e-01,4.567972140074825382339e-11,8.721750299542868608970e-13,8.724222733201436046496e-13,1.910216613874825234028e-01,3.218324730233334972907e-15,0,nan,9.983017406595808338051e-01
75853,1.909902104081642459921e-01,1.909895816754302588780e-01,4.561202880657567251767e-11,8.707393801349521903253e-13,8.709866235008089340780e-13,1.909902104081636469704e-01,3.136400022902099160300e-15,0,nan,9.983027932664789252416e-01
75863,1.909839233184523754616e-01,1.909832946891922567101e-01,4.559850767692218773513e-11,8.704526472233022199536e-13,8.706998905891589637062e-13,1.909839233184517540105e-01,3.253944740182715080086e-15,0,nan,9.983030036086662553077e-01
75923,1.909462224974935173893e-01,1.909455944884334011036e-01,4.551750235092155214128e-11,8.687350225366219699535e-13,8.689822659024787137061e-13,1.909462224974929998996e-01,2.710133199593019288779e-15,0,nan,9.983042644093308202275e-01
75983,1.909085588584829851211e-01,1.909079314685223627279e-01,4.543670472400025186030e-11,8.670221390081649725719e-13,8.672693823740217163246e-13,1.909085588584824680922e-01,2.708254224407457711599e-15,0,nan,9.983055230664847144837e-01
76044,1.908703055408293713935e-01,1.908696787791612781149e-01,4.535477267306818600788e-11,8.652855504355657962457e-13,8.655327938014225399983e-13,1.908703055408288923388e-01,2.509844203137433420194e-15,0,nan,9.983068005088881636394e-01
76047,1.908684252186659546791e-01,1.908677984878682787340e-01,4.535074873518125513351e-11,8.652002701124234340894e-13,8.654475134782801778420e-13,1.908684252186654883501e-01,2.443195653649517750960e-15,0,nan,9.983068632769838420091e-01
76104,1.908327166849680955885e-01,1.908320905401886813380e-01,4.527439179226768726503e-11,8.635821771763228606702e-13,8.638294205421796044229e-13,1.908327166849676295171e-01,2.442303484399956820282e-15,0,nan,9.983080548581226071531e-01
76164,1.907951648126056665156e-01,1.907945392836228604150e-01,4.519421652012267276212e-11,8.618834945774697997896e-13,8.621307379433265435423e-13,1.907951648126052785880e-01,2.033214718498381194408e-15,0,nan,9.983093070785224224482e-01
76224,1.907576498582954638294e-01,1.907570249440199983137e-01,4.511424616941636727485e-11,8.601894860446294544717e-13,8.604367294104861982244e-13,1.907576498582951318738e-01,1.740195480534298316012e-15,0,nan,9.983105571749292204693e-01
76242,1.907464025612589098024e-01,1.907457778311836826823e-01,4.509029492149601763826e-11,8.596821924556380775791e-13,8.599294358214948213317e-13,1.907464025612586114164e-01,1.564307302201097060670e-15,0,nan,9.983109317903927715037e-01
76284,1.907201717567579279944e-01,1.907195474561033665672e-01,4.503448005576701131539e-11,8.585001350551166026577e-13,8.587473784209733464104e-13,1.907201717567576398270e-01,1.510943400821893389728e-15,0,nan,9.983118051521642544220e-01
76344,1.906827304428801439506e-01,1.906821067547627424066e-01,4.495491749761389618337e-11,8.568154251575785659693e-13,8.570626685234353097220e-13,1.906827304428798528424e-01,1.526663073453110427081e-15,0,nan,9.983130510150358930704e-01
76404,1.906453258517151749807e-01,1.906447027750540201829e-01,4.487555781620388462387e-11,8.551353399716265797903e-13,8.553825833374833235429e-13,1.906453258517148659424e-01,1.621011558291278991710e-15,0,nan,9.983142947683338863370e-01
76437,1.906247689561529068403e-01,1.906241462153329124796e-01,4.483199622261792055809e-11,8.542132584905599801725e-13,8.544605018564167239251e-13,1.906247689561526087253e-01,1.563883547161794733650e-15,0,nan,9.983149779351717258537e-01
76464,1.906079579184815908643e-01,1.906073354521984619669e-01,4.479640033557723839535e-11,8.534598631874779590573e-13,8.537071065533347028099e-13,1.906079579184812654411e-01,1.707291162579373369932e-15,0,nan,9.983155364168336898061e-01
76524,1.905706265785628572562e-01,1.905700047215823367264e-01,4.471744438255434472252e-11,8.517889785655940402923e-13,8.520362219314507840450e-13,1.905706265785625778438e-01,1.466188454082051395707e-15,0,nan,9.983167759652934013107e-01
76584,1.905333317675069193520e-01,1.905327105187562819477e-01,4.463868928672192548995e-11,8.501226699363288307454e-13,8.503699133021855744980e-13,1.905333317675067212547e-01,1.039698868447756572743e-15,0,nan,9.983180134184607569092e-01
76633,1.905029013910111146402e-01,1.905022806381876931958e-01,4.457452115701041582462e-11,8.487652345036742359393e-13,8.490124778695309796920e-13,1.905029013910109201885e-01,1.020728074036832629377e-15,0,nan,9.983190224542150220210e-01
76644,1.904960734210256467769e-01,1.904954527794349150582e-01,4.456013438041984735206e-11,8.484609211995734085353e-13,8.487081645654301522879e-13,1.904960734210254588846e-01,9.863312829365639332638e-16,0,nan,9.983192487810727430123e-01
76704,1.904588514749940841853e-01,1.904582314394959730031e-01,4.448177899872700845297e-11,8.468037163243936633254e-13,8.470509596902504070780e-13,1.904588514749938545241e-01,1.205830673702740216163e-15,0,nan,9.983204820578448998071e-01
76764,1.904216658654498961489e-01,1.904210464349798404005e-01,4.440362247944811759741e-11,8.451510393486787300086e-13,8.453982827145354737612e-13,1.904216658654497308894e-01,8.678608885707046038798e-16,0,nan,9.983217132534706846135e-01
76824,1.903845165285932283794e-01,1.903838977020893830083e-01,4.432566416310118497409e-11,8.435028743788098397400e-13,8.437501177446665834926e-13,1.903845165285931295408e-01,5.191524098251214975231e-16,0,nan,9.983229423726425640073e-01
76829,1.903814223858346643681e-01,1.903808036096134859161e-01,4.431917656279192625653e-11,8.433657304683574206823e-13,8.436129738342141644350e-13,1.903814223858345646757e-01,5.236455769197982431989e-16,0,nan,9.983230447056583037541e-01
76884,1.903474034007858750606e-01,1.903467851771890873014e-01,4.424790339290362133474e-11,8.418592055893002166676e-13,8.421064489551569604203e-13,1.903474034007857735657e-01,5.332086178139076342797e-16,0,nan,9.983241694200365951646e-01
76944,1.903103264185505849593e-01,1.903097087968043388262e-01,4.417033951475870580477e-11,8.402200172224431821207e-13,8.404672605882999258734e-13,1.903103264185505320096e-01,2.782283263090422576336e-16,0,nan,9.983253944003041714509e-01
77004,1.902732855185708948920e-01,1.902726684976213666900e-01,4.409297187724351572763e-11,8.385852935879854878016e-13,8.388325369538422315542e-13,1.902732855185708865436e-01,4.387561136281306889566e-17,0,nan,9.983266173180913066374e-01
77026,1.902597128833661277447e-01,1.902590960824452059885e-01,4.406465278435028495065e-11,8.379870104953540202700e-13,8.382342538612107640226e-13,1.902597128833660819643e-01,2.406207601147015644820e-16,0,nan,9.983270652054321131464e-01
77064,1.902362806376904358352e-01,1.902356642164864664046e-01,4.401579983159541265080e-11,8.369550190627791850587e-13,8.372022624286359288113e-13,1.902362806376904009374e-01,1.834442794502526955296e-16,0,nan,9.983278381780301581204e-01
77124,1.901993117129121557696e-01,1.901986958904052504860e-01,4.393882273169866065419e-11,8.353291780904317912063e-13,8.355764214562885349589e-13,1.901993117129121917109e-01,1.889665198796536972749e-16,0,nan,9.983290569847260389927e-01
77184,1.901623786813983751909e-01,1.901617634565426762094e-01,4.386203993407273084036e-11,8.337077551809949791266e-13,8.339549985468517228793e-13,1.901623786813984015641e-01,1.386878836317885819355e-16,0,nan,9.983302737427880449114e-01
77224,1.901377765701324495939e-01,1.901371617431311666913e-01,4.381095903144706263481e-11,8.326292534346682124061e-13,8.328764968005249561587e-13,1.901377765701323881603e-01,3.231004732812792053622e-16,0,nan,9.983310837789663819445e-01
77244,1.901254814804697601538e-01,1.901248668522220464094e-01,4.378545079785853239855e-11,8.320907349106074649674e-13,8.323379782764642087200e-13,1.901254814804696750575e-01,4.475797633769432819619e-16,0,nan,9.983314884568027337353e-01
77304,1.900886200476046838936e-01,1.900880060149243711010e-01,4.370905468480546905693e-11,8.304781019211569651211e-13,8.307253452870137088737e-13,1.900886200476046359177e-01,2.523872608495383234420e-16,0,nan,9.983327011313280773572e-01
77364,1.900517943204395043821e-01,1.900511808822886172798e-01,4.363285095926039990513e-11,8.288698409199840169686e-13,8.291170842858407607213e-13,1.900517943204393667833e-01,7.240068882673439675872e-16,0,nan,9.983339117709354371328e-01
77421,1.900168428953762644884e-01,1.900162300210692933877e-01,4.356063504228428112248e-11,8.273460286528040207214e-13,8.275932720186607644740e-13,1.900168428953760992560e-01,8.695671845141032394932e-16,0,nan,9.983350599978481898500e-01
77424,1.900150042367670655263e-01,1.900143913921102656328e-01,4.355683898815315678204e-11,8.272659366795098879321e-13,8.275131800453666316847e-13,1.900150042367668912815e-01,9.170056982892784765803e-16,0,nan,9.983351203801580972920e-01
77484,1.899782497345367249242e-01,1.899776374823412272708e-01,4.348101814098494959511e-11,8.256663740369331294286e-13,8.259136174027898731813e-13,1.899782497345366576765e-01,3.539754674147220705441e-16,0,nan,9.983363269635198901527e-01
77545,1.899409190693869542432e-01,1.899403074184710660255e-01,4.340412889432291492937e-11,8.240445871942138083499e-13,8.242918305600705521026e-13,1.899409190693869794780e-01,1.328560780280400440829e-16,0,nan,9.983375515844778863572e-01
77605,1.899042361349539409510e-01,1.899036250744245146738e-01,4.332869157298758926368e-11,8.224537342472697471105e-13,8.227009776131264908632e-13,1.899042361349539925048e-01,2.714726872393168356569e-16,0,nan,9.983387540960909410735e-01
77620,1.898950709342476783625e-01,1.898944600211546207547e-01,4.330986183526902310339e-11,8.220566928823059178232e-13,8.223039362481626615758e-13,1.898950709342477175971e-01,2.066118194842687117835e-16,0,nan,9.983390544094019692441e-01
77665,1.898675885957198106180e-01,1.898669781245518883850e-01,4.325344348904070319363e-11,8.208671775462631849603e-13,8.211144209121199287129e-13,1.898675885957199148369e-01,5.489032362025714709991e-16,0,nan,9.983399545954255598947e-01
77725,1.898309763902572555594e-01,1.898303665074284607428e-01,4.317838402218774920552e-11,8.192849021853146046268e-13,8.195321455511713483795e-13,1.898309763902573435017e-01,4.632665879299766675918e-16,0,nan,9.983411530869591770320e-01
77785,1.897943994572927062237e-01,1.897937901617831879530e-01,4.310351255464357509810e-11,8.177068933216988476655e-13,8.179541366875555914181e-13,1.897943994572927426935e-01,1.921545139438508440769e-16,0,nan,9.983423495751485879867e-01
77819,1.897736881624647597988e-01,1.897730791993177679178e-01,4.306116860673512185861e-11,8.168145765341895727725e-13,8.170618199000463165252e-13,1.897736881624647338593e-01,1.366866883806828222357e-16,0,nan,9.983430266975498453908e-01
77845,1.897578577357059426145e-01,1.897572490264984312880e-01,4.302882847112076946040e-11,8.161331361755340728167e-13,8.163803795413908165693e-13,1.897578577357059401344e-01,1.306988021025660552915e-17,0,nan,9.983435440644360513314e-01
77905,1.897213511645296502017e-01,1.897207430406094019748e-01,4.295433115881753905369e-11,8.145636160294700115869e-13,8.148108593953267553395e-13,1.897213511645296256852e-01,1.292238405158063569956e-16,0,nan,9.983447365592523648631e-01
77965,1.896848796829488925653e-01,1.896842721433037171064e-01,4.288002000740587760503e-11,8.129983182283743571379e-13,8.132455615942311008905e-13,1.896848796829488516908e-01,2.154859257681665368996e-16,0,nan,9.983459270640154600970e-01
78018,1.896526923467719838445e-01,1.896520853223964964140e-01,4.281453285396889452297e-11,8.116191390059730089753e-13,8.118663823718297527280e-13,1.896526923467719215300e-01,3.285717650117241943992e-16,0,nan,9.983469770247403686698e-01
78025,1.896484432303006117948e-01,1.896478362739208167742e-01,4.280589440901951337892e-11,8.114372281790220651578e-13,8.116844715448788089105e-13,1.896484432303005351553e-01,4.041137367761120234140e-16,0,nan,9.983471155831303478403e-01
78085,1.896120417460729901116e-01,1.896114353719514367125e-01,4.273195375824203208437e-11,8.098803313497804245642e-13,8.101275747156371683169e-13,1.896120417460729626677e-01,1.447369441218926084830e-16,0,nan,9.983483021209816435934e-01
78145,1.895756751699052555793e-01,1.895750693770372752311e-01,4.265819745209545744749e-11,8.083276132703148314173e-13,8.085748566361715751700e-13,1.895756751699052964131e-01,2.153955895693815108562e-16,0,nan,9.983494866819493831329e-01
78205,1.895393434415870437260e-01,1.895387382289705213712e-01,4.258462489002860713227e-11,8.067790595312771939903e-13,8.070263028971339377429e-13,1.895393434415870831774e-01,2.081436277818202372771e-16,0,nan,9.983506692704013423477e-01
78218,1.895314761544060200293e-01,1.895308710673787866430e-01,4.256870832843946687495e-11,8.064440870391187755518e-13,8.066913304049755193044e-13,1.895314761544061637945e-01,7.585294590037185383557e-16,0,nan,9.983509252383285986006e-01
78265,1.895030465010575371210e-01,1.895024418676928001926e-01,4.251123547390433411770e-11,8.052346557839866382117e-13,8.054818991498433819643e-13,1.895030465010577641394e-01,1.197966927618978374684e-15,0,nan,9.983518498906735479472e-01
78325,1.894667842884058539532e-01,1.894661802332957278860e-01,4.243802860799008434824e-11,8.036943877401650341090e-13,8.039416311060217778617e-13,1.894667842884061876164e-01,1.761064451669333791609e-15,0,nan,9.983530285471164986253e-01
78385,1.894305567438699100524e-01,1.894299532660197460388e-01,4.236500369894503005906e-11,8.021582411716091170641e-13,8.024054845374658608167e-13,1.894305567438701234505e-01,1.126524127192403788611e-15,0,nan,9.983542052440608496823e-01
78418,1.894106463500544457190e-01,1.894100431892741520645e-01,4.232491734387616970024e-11,8.013151122019015879903e-13,8.015623555677583317430e-13,1.894106463500546666794e-01,1.166568020385629348995e-15,0,nan,9.983548515936969650238e-01
78445,1.893943638078355862220e-01,1.893937609062531224335e-01,4.229216015580761023553e-11,8.006262019098774373361e-13,8.008734452757341810887e-13,1.893943638078357790609e-01,1.018187157350480472901e-15,0,nan,9.983553799857990503270e-01
78505,1.893582054208369502835e-01,1.893576030945324506494e-01,4.221949738998614934367e-11,7.990982558460236279963e-13,7.993454992118803717490e-13,1.893582054208373179635e-01,1.941717080213131946993e-15,0,nan,9.983565527766225004228e-01
78565,1.893220815235560350320e-01,1.893214797715422059721e-01,4.214701481524762521932e-11,7.975743889303122540255e-13,7.978216322961689977782e-13,1.893220815235563796592e-01,1.820322332600138083571e-15,0,nan,9.983577236208352096466e-01
78619,1.892895994558035921429e-01,1.892889982198092402310e-01,4.208193407872754095126e-11,7.962063848131752358566e-13,7.964536281790319796092e-13,1.892895994558038565798e-01,1.396996510264983626703e-15,0,nan,9.983587757197982187965e-01
78625,1.892859920568213394354e-01,1.892853908781133298600e-01,4.207471184770455000838e-11,7.960545871718824396080e-13,7.963018305377391833607e-13,1.892859920568216018665e-01,1.386426607687574511804e-15,0,nan,9.983588925227000016537e-01
78685,1.892499369616078841450e-01,1.892493363552232576996e-01,4.200258790580481110879e-11,7.945388366384788214005e-13,7.947860800043355651531e-13,1.892499369616081446516e-01,1.376521869314026806653e-15,0,nan,9.983600594864665930708e-01
78745,1.892139161790369616956e-01,1.892133161439957245165e-01,4.193064241032111833838e-11,7.930271234561710468507e-13,7.932743668220277906034e-13,1.892139161790372160494e-01,1.344265975788090038178e-15,0,nan,9.983612245163834784121e-01
78805,1.891779296503753315939e-01,1.891773301856999323078e-01,4.185887478433923092739e-11,7.915194338090515215993e-13,7.917666771749082653519e-13,1.891779296503755999475e-01,1.418524828521325444014e-15,0,nan,9.983623876166804300800e-01
78821,1.891683390203574011146e-01,1.891677397076147737476e-01,4.183976671754959965727e-11,7.911180610099177459546e-13,7.913653043757744897072e-13,1.891683390203576665544e-01,1.403193569565559679874e-15,0,nan,9.983626974514073394587e-01
78865,1.891419773170348594959e-01,1.891413784217501337093e-01,4.178728445324707663694e-11,7.900157539389534154211e-13,7.902629973048101591737e-13,1.891419773170351859221e-01,1.725826142411135078344e-15,0,nan,9.983635487915743216155e-01
78925,1.891060591205722118957e-01,1.891054607937054099498e-01,4.171587084472431249762e-11,7.885160701451724934519e-13,7.887633135110292372045e-13,1.891060591205725005916e-01,1.526635025980354709801e-15,0,nan,9.983647080452777942679e-01
78985,1.890701750026879401911e-01,1.890695772432687271625e-01,4.164463338873050659081e-11,7.870203687841649909420e-13,7.872676121500217346947e-13,1.890701750026882411657e-01,1.591866739837188542176e-15,0,nan,9.983658653819755741704e-01
79023,1.890474659944837432235e-01,1.890468685939472037738e-01,4.159960718540498256978e-11,7.860751448874793970443e-13,7.863223882533361407970e-13,1.890474659944839737926e-01,1.219636260625287261274e-15,0,nan,9.983665973722698329471e-01
79046,1.890337276915002306943e-01,1.890331305079937795899e-01,4.157238863734403476677e-11,7.855038076085197519558e-13,7.857510509743764957084e-13,1.890337276915004426423e-01,1.121217757180640429566e-15,0,nan,9.983670400467377637464e-01
79106,1.889979121219987623359e-01,1.889973155039902930064e-01,4.150150469756476875068e-11,7.840160962173595579366e-13,7.842633395832163016892e-13,1.889979121219989817513e-01,1.160940944760915383538e-15,0,nan,9.983681935301801807525e-01
79166,1.889621304560748782375e-01,1.889615344026012444534e-01,4.143079520440022331309e-11,7.825323264444994501906e-13,7.827795698103561939432e-13,1.889621304560751377684e-01,1.373454535108802793261e-15,0,nan,9.983693451091877335557e-01
79225,1.889269781559691219197e-01,1.889263826566844606258e-01,4.136143376845478220417e-11,7.810771167824409125839e-13,7.813243601482976563365e-13,1.889269781559694020369e-01,1.482674346050961065855e-15,0,nan,9.983704756421420407181e-01
79226,1.889263826360037534791e-01,1.889257871461041404793e-01,4.136025959686182219175e-11,7.810524848732241674302e-13,7.812997282390809111828e-13,1.889263826360040293814e-01,1.460369610605509738246e-15,0,nan,9.983704947879047781299e-01
79286,1.888906686042024218875e-01,1.888900736769184018904e-01,4.128989731618794649856e-11,7.795765581425935023237e-13,7.798238015084502460764e-13,1.888906686042026331442e-01,1.118407779854193820994e-15,0,nan,9.983716425704631403245e-01
79346,1.888549883032291099028e-01,1.888543939376046143508e-01,4.121970780583284165337e-11,7.781045329471598036506e-13,7.783517763130165474033e-13,1.888549883032293277054e-01,1.153279910062388610095e-15,0,nan,9.983727884609710231749e-01
79406,1.888193416757833198449e-01,1.888187478708646116488e-01,4.114969051145721680942e-11,7.766363960367178845669e-13,7.768836394025746283196e-13,1.888193416757834401914e-01,6.373628891924355686964e-16,0,nan,9.983739324635414508929e-01
79428,1.888062796715064828312e-01,1.888056860719413976302e-01,4.112406054398417318063e-11,7.760990507910640534630e-13,7.763462941569207972156e-13,1.888062796715066216362e-01,7.351714327190581413547e-16,0,nan,9.983743514589222248679e-01
79466,1.887837286647046641797e-01,1.887831354195403377183e-01,4.107984488091649539806e-11,7.751721342160048578752e-13,7.754193775818616016279e-13,1.887837286647047943381e-01,6.894580996334530642319e-16,0,nan,9.983750745822545634043e-01
79526,1.887481492129731708296e-01,1.887475565266141797061e-01,4.101017036425201014419e-11,7.737117343444620607619e-13,7.739589777103188045146e-13,1.887481492129732601001e-01,4.729609098116093020519e-16,0,nan,9.983762148211976249278e-01
79586,1.887126032637082284626e-01,1.887120111352078022371e-01,4.094066641367930763219e-11,7.722551833359424267949e-13,7.725024267017991705475e-13,1.887126032637083056849e-01,4.092058421099150119382e-16,0,nan,9.983773531844329940398e-01
79632,1.886853740224438691353e-01,1.886847823209953090018e-01,4.088749522187656067438e-11,7.711410926238982363503e-13,7.713883359897549801030e-13,1.886853740224438562604e-01,6.823475780763968519414e-17,0,nan,9.983782246618470230300e-01
79646,1.886770907601685587363e-01,1.886764991885822861928e-01,4.087133248357906466411e-11,7.708024681584615236407e-13,7.710497115243182673933e-13,1.886770907601685506454e-01,4.288204084330269245915e-17,0,nan,9.983784896760203316597e-01
79706,1.886416116457513003635e-01,1.886410206301370462434e-01,4.080216803048566675599e-11,7.693535758339136038141e-13,7.696008191997703475667e-13,1.886416116457513210988e-01,1.099193670361768476549e-16,0,nan,9.983796242999917101521e-01
79766,1.886061658639922311576e-01,1.886055754034101916705e-01,4.073317251307865728007e-11,7.679084934378356281305e-13,7.681557368036923718831e-13,1.886061658639922067766e-01,1.292693493984147893855e-16,0,nan,9.983807570603868709858e-01
79826,1.885707533585647133201e-01,1.885701634520773606329e-01,4.066434539217125981315e-11,7.664672080991205017011e-13,7.667144514649772454537e-13,1.885707533585646195366e-01,4.973384591706443371375e-16,0,nan,9.983818879612207968974e-01
79836,1.885648545055782498991e-01,1.885642646913490427796e-01,4.065289053949381440206e-11,7.662273621335500639272e-13,7.664746054994068076799e-13,1.885648545055781971663e-01,2.796538268095116193900e-16,0,nan,9.983820762641809576322e-01
79886,1.885353740732793881296e-01,1.885347847199514703664e-01,4.059568613070074003597e-11,7.650297069997623917184e-13,7.652769503656191354710e-13,1.885353740732793540586e-01,1.807143801943201586659e-16,0,nan,9.983830170064908618791e-01
79946,1.885000279520842314529e-01,1.884994391509828004505e-01,4.052719419371946107613e-11,7.635959773746180003966e-13,7.638432207404747441492e-13,1.885000279520841496498e-01,4.339683914255189078707e-16,0,nan,9.983841442002030103242e-01
80006,1.884647149390633047439e-01,1.884641266892576605407e-01,4.045886904838324355296e-11,7.621660065111162469515e-13,7.624132498769729907042e-13,1.884647149390632542878e-01,2.677215128484832842355e-16,0,nan,9.983852695463287456974e-01
80040,1.884447189068463868189e-01,1.884441309690294275025e-01,4.042022530133480219480e-11,7.613573533508552920514e-13,7.616045967167120358040e-13,1.884447189068463307250e-01,2.976677204029136313072e-16,0,nan,9.983859064238546397545e-01
80066,1.884294349784370048440e-01,1.884288472789987234357e-01,4.039071016394300590498e-11,7.607397817490301880930e-13,7.609870251148869318456e-13,1.884294349784369902479e-01,7.746173918505042314499e-17,0,nan,9.983863930488414184560e-01
80126,1.883941880145613700925e-01,1.883936008645642756765e-01,4.032271701173435598870e-11,7.593172904802119819610e-13,7.595645338460687257137e-13,1.883941880145613212086e-01,2.594770357149332691006e-16,0,nan,9.983875147117024436718e-01
80186,1.883589739919273864377e-01,1.883583873904475514127e-01,4.025488906516739732647e-11,7.578985201483293048485e-13,7.581457635141860486012e-13,1.883589739919274214303e-01,1.857762567684688547820e-16,0,nan,9.983886345388473975478e-01
80245,1.883243789382585964276e-01,1.883237928752553025369e-01,4.018835217417198964458e-11,7.565070122926264034083e-13,7.567542556584831471610e-13,1.883243789382587087916e-01,5.966513909906719674207e-16,0,nan,9.983897339159495017678e-01
80246,1.883237928551611262140e-01,1.883232068012768989362e-01,4.018722579971818978504e-11,7.564834582486366981913e-13,7.567307016144934419440e-13,1.883237928551612463843e-01,6.381044926451983531204e-16,0,nan,9.983897525342161866448e-01
80306,1.882886445490229432309e-01,1.882880590418148647469e-01,4.011972669291817172702e-11,7.550720923277101558731e-13,7.553193356935668996258e-13,1.882886445490231049939e-01,8.591222509582643537582e-16,0,nan,9.983908687017330888035e-01
80366,1.882535290184070009278e-01,1.882529440569578327302e-01,4.005239122434470298863e-11,7.536644099831965433970e-13,7.539116533490532871497e-13,1.882535290184072338551e-01,1.237306336013383163549e-15,0,nan,9.983919830453043633457e-01
80426,1.882184462083411335964e-01,1.882178617917359131351e-01,3.998521887561213370885e-11,7.522603988635776724657e-13,7.525076422294344162183e-13,1.882184462083413728256e-01,1.271018936656828646948e-15,0,nan,9.983930955688334391756e-01
80451,1.882038380148778056178e-01,1.882032538250213715703e-01,3.995727841714733500337e-11,7.516764748253329465599e-13,7.519237181911896903126e-13,1.882038380148780430852e-01,1.261756313438544987965e-15,0,nan,9.983935585840623499988e-01
80486,1.881833960639860969799e-01,1.881828121913120266395e-01,3.991820913036137791704e-11,7.508600466679112017864e-13,7.511072900337679455390e-13,1.881833960639863423620e-01,1.303951686600164724295e-15,0,nan,9.983942062762036222961e-01
80547,1.881477951810562598833e-01,1.881472118604454180080e-01,3.985024871698409968001e-11,7.494400935460978094475e-13,7.496873369119545532002e-13,1.881477951810564555954e-01,1.040203763602193757394e-15,0,nan,9.983953336375457019445e-01
80607,1.881128107462811394068e-01,1.881122279677673869713e-01,3.978356532629925721502e-11,7.480470829680910936443e-13,7.482943263339478373969e-13,1.881128107462813201162e-01,9.606437561700926216621e-16,0,nan,9.983964406941052680856e-01
80657,1.880836818801563947723e-01,1.880830995526979187993e-01,3.972811888606324013261e-11,7.468890082311692713607e-13,7.471362515970260151133e-13,1.880836818801566646709e-01,1.434991997259413962160e-15,0,nan,9.983973618626290106540e-01
80667,1.880778588125872341497e-01,1.880772765752644348769e-01,3.971704299359916956640e-11,7.466576945101775769850e-13,7.469049378760343207376e-13,1.880778588125874990609e-01,1.408519056906379494232e-15,0,nan,9.983975459461553626913e-01
80727,1.880429393256659031941e-01,1.880423576286300857419e-01,3.965068121057292288457e-11,7.452719160721474538351e-13,7.455191594380041975878e-13,1.880429393256661285997e-01,1.198692343717106425692e-15,0,nan,9.983986493975480997561e-01
80787,1.880080522313391233613e-01,1.880074710736885090778e-01,3.958447947088924362107e-11,7.438897356031449886911e-13,7.441369789690017324437e-13,1.880080522313393301187e-01,1.099726058746546694840e-15,0,nan,9.983997510521046182689e-01
80847,1.879731974755596279891e-01,1.879726168563946309131e-01,3.951843727018831782333e-11,7.425111411014525694515e-13,7.427583844673093132042e-13,1.879731974755597973280e-01,9.008668740504725029784e-16,0,nan,9.984008509136444206697e-01
80864,1.879633278332856760606e-01,1.879627473665283488025e-01,3.949975424882897774870e-11,7.421211896195800071448e-13,7.423684329854367508974e-13,1.879633278332858509289e-01,9.303317828563626407411e-16,0,nan,9.984011622156261976202e-01
80907,1.879383750044103240651e-01,1.879377949228334954146e-01,3.945255410607223036131e-11,7.411361206142473243038e-13,7.413833639801040680565e-13,1.879383750044103851734e-01,3.251509700734626583991e-16,0,nan,9.984019489859762987280e-01
80967,1.879035847641036538480e-01,1.879030052192197097760e-01,3.938682947809561252711e-11,7.397646622373568732793e-13,7.400119056032136170320e-13,1.879035847641036999808e-01,2.455131577035843098683e-16,0,nan,9.984030452728862157943e-01
81027,1.878688267009817058906e-01,1.878682476918975274849e-01,3.932126288775753922811e-11,7.383967541150458807843e-13,7.386439974809026245369e-13,1.878688267009816917417e-01,7.531232615539563262307e-17,0,nan,9.984041397781649373132e-01
81071,1.878433578740790477202e-01,1.878427792573482968397e-01,3.927328087559153750328e-11,7.373958710368817842528e-13,7.376431144027385280054e-13,1.878433578740790760856e-01,1.510058149443154731551e-16,0,nan,9.984049412852223244746e-01
81087,1.878341007615152435939e-01,1.878335222873398491217e-01,3.925585383849142742424e-11,7.370323844397611400299e-13,7.372796278056178837826e-13,1.878341007615152474835e-01,2.070750347259985021467e-17,0,nan,9.984052325055780373461e-01
81147,1.877994068923038439856e-01,1.877988289521483611377e-01,3.919060183565712794263e-11,7.356715414519216222386e-13,7.359187848177783659913e-13,1.877994068923037863738e-01,3.067730292326577237523e-16,0,nan,9.984063234588948453595e-01
81207,1.877647450400748707633e-01,1.877641676330526199212e-01,3.912550638653107325800e-11,7.343142134396639178857e-13,7.345614568055206616383e-13,1.877647450400748566958e-01,7.492100386042636245866e-17,0,nan,9.984074126418553217347e-01
81267,1.877301151516837518507e-01,1.877295382769101350640e-01,3.906056700029835188608e-11,7.329603887386400913883e-13,7.332076321044968351409e-13,1.877301151516837337039e-01,9.666447946997582834240e-17,0,nan,9.984085000582062271860e-01
81279,1.877231930049982622233e-01,1.877226162365684125621e-01,3.904759780754102934555e-11,7.326900431726493428782e-13,7.329372865385060866308e-13,1.877231930049982784592e-01,8.648866063416114220048e-17,0,nan,9.984087173298093032632e-01
81327,1.876955171741130079521e-01,1.876949408307055366940e-01,3.899578318804310384746e-11,7.316100557317677662728e-13,7.318572990976245100254e-13,1.876955171741130198648e-01,6.346806545802510257204e-17,0,nan,9.984095857116707780558e-01
81387,1.876609510544723080638e-01,1.876603752415506587425e-01,3.893115446274067990138e-11,7.302632028490216102558e-13,7.305104462148783540084e-13,1.876609510544722459391e-01,3.310480104376454717283e-16,0,nan,9.984106696059728472251e-01
81447,1.876264167399976090511e-01,1.876258414566835119874e-01,3.886668033924776448338e-11,7.289198185671902340987e-13,7.291670619330469778513e-13,1.876264167399974740815e-01,7.193529583540617280240e-16,0,nan,9.984117517448123496344e-01
81487,1.876034115072186259088e-01,1.876028365764893512946e-01,3.882378324141809704581e-11,7.280261503771048903286e-13,7.282733937429616340812e-13,1.876034115072184720740e-01,8.199996711819809612311e-16,0,nan,9.984124721972717428353e-01
81507,1.875919141780510168704e-01,1.875913394234683118089e-01,3.880236033429451794070e-11,7.275798914096624537393e-13,7.278271347755191974919e-13,1.875919141780509021619e-01,6.114793931901132556537e-16,0,nan,9.984128321318789442678e-01
81567,1.875574433161206200360e-01,1.875568690893952561449e-01,3.873819396647629017331e-11,7.262434099462135484293e-13,7.264906533120702921820e-13,1.875574433161204697249e-01,8.014135617887256512436e-16,0,nan,9.984139107708641882764e-01
81627,1.875230041018197402192e-01,1.875224304020797483350e-01,3.867418075624434293221e-11,7.249103627927700605739e-13,7.251576061586268043266e-13,1.875230041018194656585e-01,1.464143820486789917600e-15,0,nan,9.984149876654425809501e-01
81687,1.874885964828864604037e-01,1.874880233092619252755e-01,3.861032022589718837923e-11,7.235807386111866056820e-13,7.238279819770433494346e-13,1.874885964828861370540e-01,1.724636865827521555870e-15,0,nan,9.984160628192672897385e-01
81696,1.874834380619225526754e-01,1.874828649671404501298e-01,3.860075428554688758566e-11,7.233815895166601434937e-13,7.236288328825168872463e-13,1.874834380619222370506e-01,1.683480995443669537785e-15,0,nan,9.984162239424263603953e-01
81747,1.874542204071835138635e-01,1.874536477588066296640e-01,3.854661189957279303653e-11,7.222545261090377733248e-13,7.225017694748945170774e-13,1.874542204071832996251e-01,1.142883573481421605904e-15,0,nan,9.984171362359850163430e-01
81807,1.874198758226981731401e-01,1.874193036987031879548e-01,3.848305530324045920254e-11,7.209317140394110715108e-13,7.211789574052678152634e-13,1.874198758226979499164e-01,1.191035229362665259958e-15,0,nan,9.984182079192508069729e-01
81867,1.873855626775411398199e-01,1.873849910770643278912e-01,3.841964996469115652755e-11,7.196122912006625065157e-13,7.198595345665192502683e-13,1.873855626775408787305e-01,1.393327383022333796804e-15,0,nan,9.984192778726895245163e-01
81905,1.873638472565538060088e-01,1.873632759871927400130e-01,3.837957127052594995437e-11,7.187784046546253835812e-13,7.190256480204821273338e-13,1.873638472565535206604e-01,1.522964346906833276058e-15,0,nan,9.984199546168050579402e-01
81927,1.873512809199465722898e-01,1.873507098421263172838e-01,3.835639541353015861563e-11,7.182962464362172264905e-13,7.185434898020739702432e-13,1.873512809199462861553e-01,1.527262073902466084379e-15,0,nan,9.984203460999178829437e-01
81987,1.873170304982716694031e-01,1.873164599422483533875e-01,3.829329118116833293368e-11,7.169835686343541179625e-13,7.172308120002108617151e-13,1.873170304982713978918e-01,1.449474873280078039677e-15,0,nan,9.984214126045427337803e-01
82048,1.872822413067972979750e-01,1.872816712803884453553e-01,3.822928882807058899915e-11,7.156524530652782990990e-13,7.158996964311350428516e-13,1.872822413067969872291e-01,1.659238446705965479369e-15,0,nan,9.984224951220504400248e-01
82108,1.872480539226390461316e-01,1.872474844162998197650e-01,3.816648632057638225693e-11,7.143465316865219163502e-13,7.145937750523786601028e-13,1.872480539226386477822e-01,2.127388895923629089011e-15,0,nan,9.984235581637004904986e-01
82115,1.872440674265567761569e-01,1.872434979808366983800e-01,3.815916907046248479308e-11,7.141943915567187336264e-13,7.144416349225754773790e-13,1.872440674265563969572e-01,2.025162746347306435341e-15,0,nan,9.984236820736527955045e-01
82168,1.872138977193527897835e-01,1.872133287322297334754e-01,3.810383272916120189703e-11,7.130439440195777403908e-13,7.132911873854344841435e-13,1.872138977193524614465e-01,1.753807166080589878508e-15,0,nan,9.984246194935616365010e-01
82228,1.871797726457863075833e-01,1.871792041770279635404e-01,3.804132759240693342743e-11,7.117446791307610549299e-13,7.119919224966177986825e-13,1.871797726457859727410e-01,1.788880730604575653122e-15,0,nan,9.984256791152122920184e-01
82288,1.871456786509081426928e-01,1.871451106996651070347e-01,3.797897045065974396461e-11,7.104487261301699530345e-13,7.106959694960266967872e-13,1.871456786509078497549e-01,1.565293286973827638164e-15,0,nan,9.984267370322012562721e-01
82325,1.871246694904563911965e-01,1.871241018579252457510e-01,3.794059045215921663010e-11,7.096512012798755644382e-13,7.098984446457323081909e-13,1.871246694904560113192e-01,2.030076190483177528157e-15,0,nan,9.984273885661670023530e-01
82348,1.871116156838079080948e-01,1.871110482492327475867e-01,3.791676084602304425322e-11,7.091560741715040593592e-13,7.094033175373608031118e-13,1.871116156838075094473e-01,2.130533611389592404371e-15,0,nan,9.984277932480840427303e-01
82408,1.870775836936950931033e-01,1.870770167749424006676e-01,3.785469832234825576547e-11,7.078667124518273307153e-13,7.081139558176840744680e-13,1.870775836936947445052e-01,1.863387887664656371427e-15,0,nan,9.984288477663791378392e-01
82468,1.870435826298996462302e-01,1.870430162261260131906e-01,3.779278242522845719964e-11,7.065806302113993745853e-13,7.068278735772561183380e-13,1.870435826298993510969e-01,1.577885644233445188893e-15,0,nan,9.984299005906190107294e-01
82528,1.870096124418710592519e-01,1.870090465522350753336e-01,3.773101270198953411386e-11,7.052978167334509126845e-13,7.055450600993076564371e-13,1.870096124418707585619e-01,1.607884835894003640049e-15,0,nan,9.984309517243210326909e-01
82536,1.870050854135919815580e-01,1.870045195924442127389e-01,3.772278775889097049534e-11,7.051270213355627070594e-13,7.053742647014194508120e-13,1.870050854135916812340e-01,1.605967030865872571973e-15,0,nan,9.984310917479398505658e-01
82588,1.869756730791779231193e-01,1.869751077028401209379e-01,3.766938870168208110489e-11,7.040182613439782860480e-13,7.042655047098350298006e-13,1.869756730791776603629e-01,1.405297235595958263218e-15,0,nan,9.984320011709835080717e-01
82648,1.869417644915079002033e-01,1.869411996276308385312e-01,3.760790997507445150805e-11,7.027419534115546922028e-13,7.029891967774114359555e-13,1.869417644915076462018e-01,1.358719730981143488376e-15,0,nan,9.984330489341038685999e-01
82708,1.869078866286670581598e-01,1.869073222764152109043e-01,3.754657607464408008818e-11,7.014688823471183670412e-13,7.017161257129751107939e-13,1.869078866286668357899e-01,1.189729709044129618912e-15,0,nan,9.984340950171626896952e-01
82748,1.868853184313891135915e-01,1.868847544197575760716e-01,3.750576704644982927497e-11,7.006219613540840478025e-13,7.008692047199407915551e-13,1.868853184313889198310e-01,1.036788134973004126141e-15,0,nan,9.984347914742169064427e-01
82768,1.868740394405797033972e-01,1.868734755991195706226e-01,3.748538655457050656843e-11,7.001990376037806477149e-13,7.004462809696373914675e-13,1.868740394405795140277e-01,1.013353500136456223235e-15,0,nan,9.984351394236343288239e-01
82828,1.868402228772879647423e-01,1.868396595457879894031e-01,3.742434097072722925295e-11,6.989324086766256397316e-13,6.991796520424823834842e-13,1.868402228772877675123e-01,1.055607431124749138516e-15,0,nan,9.984361821569841399121e-01
82888,1.868064368889513493510e-01,1.868058740665819172921e-01,3.736343888067405052023e-11,6.976689851025098924339e-13,6.979162284683666361865e-13,1.868064368889511222107e-01,1.215912893144784626422e-15,0,nan,9.984372232206641289477e-01
82948,1.867726814258464096419e-01,1.867721191117798495984e-01,3.730267984364950900277e-11,6.964087564598672625198e-13,6.966559998257240062725e-13,1.867726814258461830301e-01,1.213302742385253621818e-15,0,nan,9.984382626181144682856e-01
82960,1.867659339918857630547e-01,1.867653717793806567027e-01,3.729054516393878809804e-11,6.961570932089326237800e-13,6.964043365747893675326e-13,1.867659339918855622062e-01,1.075401965230265058685e-15,0,nan,9.984384702979580761338e-01
83008,1.867389564383663547176e-01,1.867383946317769660705e-01,3.724206342056330035660e-11,6.951517123685127116646e-13,6.953989557343694554172e-13,1.867389564383662739987e-01,4.322550220965130685305e-16,0,nan,9.984393003527619689526e-01
83068,1.867052618770211613874e-01,1.867047005770851586526e-01,3.718158917398943070916e-11,6.938978424894656975737e-13,6.941450858553224413264e-13,1.867052618770210806279e-01,4.325507942899254804310e-16,0,nan,9.984403364280452113696e-01
83128,1.866715976924364084333e-01,1.866710368983319212610e-01,3.712125666815736389493e-11,6.926471365247269962106e-13,6.928943798905837399632e-13,1.866715976924362930606e-01,6.180515145625096940782e-16,0,nan,9.984413708473713049835e-01
83172,1.866469299013314708802e-01,1.866463694776488713156e-01,3.707710266321636832258e-11,6.917319570527830797841e-13,6.919792004186398235368e-13,1.866469299013313583942e-01,6.026671612270045650513e-16,0,nan,9.984421283710593413799e-01
83188,1.866379638353534153872e-01,1.866374035462605163183e-01,3.706106546894550033045e-11,6.913995842171051579683e-13,6.916468275829619017209e-13,1.866379638353532507375e-01,8.821873590751836428082e-16,0,nan,9.984424036141423490346e-01
83248,1.866043602566286874200e-01,1.866038004717293641299e-01,3.700101514387329666624e-11,6.901551753500180986504e-13,6.904024187158748424030e-13,1.866043602566285883917e-01,5.306859700020169404227e-16,0,nan,9.984434347317447081167e-01
83308,1.865707869072339153416e-01,1.865702276257120983960e-01,3.694110526209461260335e-11,6.889138997473162464704e-13,6.891611431131729902230e-13,1.865707869072338836015e-01,1.701231962713155652440e-16,0,nan,9.984444642035679182775e-01
83368,1.865372437382552539553e-01,1.865366849592967335436e-01,3.688133539438950759503e-11,6.876757472730799284034e-13,6.879229906389366721561e-13,1.865372437382553052923e-01,2.752103110262713744730e-16,0,nan,9.984454920329849101409e-01
83386,1.865271866654442944888e-01,1.865266280370962703739e-01,3.686343167285382318455e-11,6.873049090304830913414e-13,6.875521523963398350940e-13,1.865271866654443549738e-01,3.242687019454220544889e-16,0,nan,9.984458000620449656887e-01
83428,1.865037307008932110364e-01,1.865031724236856924826e-01,3.682170511315760955261e-11,6.864407078314403344077e-13,6.866879511972970781604e-13,1.865037307008932637557e-01,2.826717215735307149109e-16,0,nan,9.984465182233648294354e-01
83488,1.864702477464620367087e-01,1.864696899701951127160e-01,3.676221399241023252529e-11,6.852087713663829986636e-13,6.854560147322397424163e-13,1.864702477464620620926e-01,1.361283296938102885077e-16,0,nan,9.984475427780590484550e-01
83549,1.864362375319032760768e-01,1.864356802640971533247e-01,3.670187357434573760965e-11,6.839594732838585319878e-13,6.842067166497152757404e-13,1.864362375319032921636e-01,8.628606727541829106983e-17,0,nan,9.984485827353048469665e-01
83599,1.864083834226434865933e-01,1.864078265709866732980e-01,3.665252084623355741079e-11,6.829378352692819441706e-13,6.831850786351386879233e-13,1.864083834226434591359e-01,1.472971307086614819676e-16,0,nan,9.984494339034711840055e-01
83609,1.864028150970856445579e-01,1.864022583285915579676e-01,3.664266180466256790876e-11,6.827337640611932514344e-13,6.829810074270499951870e-13,1.864028150970855987368e-01,2.458176089819420452206e-16,0,nan,9.984496040015284144386e-01
83669,1.863694225990167596674e-01,1.863688663290300195907e-01,3.658358792009141891969e-11,6.815111277190808773686e-13,6.817583710849376211212e-13,1.863694225990167297027e-01,1.607808680426003522248e-16,0,nan,9.984506236421205503597e-01
83729,1.863360599894650637687e-01,1.863355042171828124253e-01,3.652465150104630183115e-11,6.802915543597561565014e-13,6.805387977256129002541e-13,1.863360599894649710016e-01,4.978480729308960220733e-16,0,nan,9.984516416604051503589e-01
83789,1.863027272203107986837e-01,1.863021719449320656725e-01,3.646585212951679619085e-11,6.790750341243780738087e-13,6.793222774902348175613e-13,1.863027272203107717683e-01,1.444708799143028997180e-16,0,nan,9.984526580596770599526e-01
83813,1.862894024572029627596e-01,1.862888473803617772617e-01,3.644237066087412860527e-11,6.785892787039391502058e-13,6.788365220697958939584e-13,1.862894024572029281057e-01,1.860213811466226904366e-16,0,nan,9.984530641668047512148e-01
83849,1.862694242435464220264e-01,1.862688694642720965700e-01,3.640718938906219637774e-11,6.778615571928766249286e-13,6.781088005587333686813e-13,1.862694242435464036492e-01,9.865938491118736575533e-17,0,nan,9.984536728432426942324e-01
83909,1.862361510112756357582e-01,1.862355967273084389468e-01,3.634866286480339006755e-11,6.766511137837498036952e-13,6.768983571496065474478e-13,1.862361510112756211893e-01,7.822845679350348787531e-17,0,nan,9.984546860143862034940e-01
83969,1.862029074757134694540e-01,1.862023536862580097573e-01,3.629027214341677697668e-11,6.754436941539000000777e-13,6.756909375197567438304e-13,1.862029074757133235068e-01,7.838071216086732459846e-16,0,nan,9.984556975763921064988e-01
84028,1.861702469112613278490e-01,1.861696936073019004176e-01,3.623298662806740828698e-11,6.742593373781171728051e-13,6.745065807439739165577e-13,1.861702469112611481967e-01,9.649893200522000112497e-16,0,nan,9.984566907130555918457e-01
84029,1.861696935891853921241e-01,1.861691402934481098796e-01,3.623201681312617107878e-11,6.742392885984359676457e-13,6.744865319642927113983e-13,1.861696935891852173778e-01,9.386398064120913534625e-16,0,nan,9.984567075325157631499e-01
84089,1.861365093041277285479e-01,1.861359565013168682057e-01,3.617389646369727283866e-11,6.730378874505230785400e-13,6.732851308163798222926e-13,1.861365093041274811737e-01,1.328993861035291845783e-15,0,nan,9.984577158860237527287e-01
84149,1.861033545730866600731e-01,1.861028022624123534623e-01,3.611591068642983353262e-11,6.718394810811830914950e-13,6.720867244470398352476e-13,1.861033545730864307102e-01,1.232449410250867533917e-15,0,nan,9.984587226401582471741e-01
84209,1.860702293487184744158e-01,1.860696775293926297223e-01,3.605805907415150920480e-11,6.706440598991400846411e-13,6.708913032649968283938e-13,1.860702293487181857606e-01,1.551324340854841840824e-15,0,nan,9.984597277981683342797e-01
84244,1.860509199087277132367e-01,1.860503683756586090770e-01,3.602437409708305522399e-11,6.699481056516015773596e-13,6.701953490174583211122e-13,1.860509199087274322928e-01,1.510037618105469982109e-15,0,nan,9.984603134045227393833e-01
84269,1.860371335837887052378e-01,1.860365822550250902712e-01,3.600034122121048373535e-11,6.694516143506271048590e-13,6.696988577164838486116e-13,1.860371335837883380727e-01,1.973611712023344152643e-15,0,nan,9.984607313632816905807e-01
84329,1.860040672311719933685e-01,1.860035163921861522951e-01,3.594275672346875789659e-11,6.682621349192198252160e-13,6.685093782850765689687e-13,1.860040672311716206333e-01,2.003908623729789475373e-15,0,nan,9.984617333387149179210e-01
84389,1.859710302438518370050e-01,1.859704798938611736148e-01,3.588530517829585601003e-11,6.670756121256670273370e-13,6.673228554915237710897e-13,1.859710302438515781381e-01,1.391973905121863437155e-15,0,nan,9.984627337276778545117e-01
84449,1.859380225749205639563e-01,1.859374727131442583961e-01,3.582798618456236952380e-11,6.658920365277298891878e-13,6.661392798935866329405e-13,1.859380225749202385872e-01,1.749879166493762812737e-15,0,nan,9.984637325333897606605e-01
84459,1.859325241438765652369e-01,1.859319743633935373417e-01,3.581844587780293021655e-11,6.656950598000311302638e-13,6.659423031658878740164e-13,1.859325241438762396916e-01,1.750878477635354229868e-15,0,nan,9.984638988473041039764e-01
84509,1.859050441775780548870e-01,1.859044948032370914159e-01,3.577079934263184720693e-11,6.647113987199773551972e-13,6.649586420858340989498e-13,1.859050441775777861404e-01,1.445612273156697052754e-15,0,nan,9.984647297590283368746e-01
84569,1.858720950051324649621e-01,1.858715461174496041963e-01,3.571374425435589917886e-11,6.635336893336540714259e-13,6.637809326995108151785e-13,1.858720950051322354636e-01,1.234711939167266171197e-15,0,nan,9.984657254077860262628e-01
84629,1.858391750109993356688e-01,1.858386266091991700922e-01,3.565682052306677695948e-11,6.623588990364914129015e-13,6.626061424023481566541e-13,1.858391750109991069292e-01,1.230846797111486759569e-15,0,nan,9.984667194828397756494e-01
84676,1.858134080323801951007e-01,1.858128600106476457920e-01,3.561232175994901319245e-11,6.614406795144465281098e-13,6.616879228803032718625e-13,1.858134080323799101859e-01,1.533338102018908917642e-15,0,nan,9.984674970778307948678e-01
84689,1.858062841487013727715e-01,1.858057362320102157138e-01,3.560002775357071066470e-11,6.611870185325432756139e-13,6.614342618984000193665e-13,1.858062841487011031033e-01,1.451340500064255937745e-15,0,nan,9.984677119873565167576e-01
84749,1.857734223718680577342e-01,1.857728749395140821488e-01,3.554336555214170875228e-11,6.600180385620167586652e-13,6.602652819278735024178e-13,1.857734223718677865752e-01,1.459621940946096576355e-15,0,nan,9.984687029244896294342e-01
84809,1.857405896342355644535e-01,1.857400426854486363837e-01,3.548683352651495679900e-11,6.588519499011145476416e-13,6.590991932669712913943e-13,1.857405896342352588440e-01,1.645356504849935915668e-15,0,nan,9.984696922973917582200e-01
84869,1.857077858896462041471e-01,1.857072394236580215043e-01,3.543043128588048681936e-11,6.576887433618613376047e-13,6.579359867277180813573e-13,1.857077858896458405193e-01,1.958064678777456859987e-15,0,nan,9.984706801092021994466e-01
84893,1.856946724995433839478e-01,1.856941262264599490361e-01,3.540790664215894797100e-11,6.572242656889087622056e-13,6.574715090547655059583e-13,1.856946724995429943262e-01,2.098184067239629447068e-15,0,nan,9.984710747975221130693e-01
84929,1.856750110920481477983e-01,1.856744651080921015840e-01,3.537415844087635272573e-11,6.565284097919409838997e-13,6.567756531577977276524e-13,1.856750110920477526337e-01,2.128259395233065230445e-15,0,nan,9.984716663630491388128e-01
84989,1.856422651954952041109e-01,1.856417196928065171946e-01,3.531801460358288656588e-11,6.553709400745364316287e-13,6.556181834403931753813e-13,1.856422651954947989310e-01,2.182584358999849443741e-15,0,nan,9.984726510620548219988e-01
85050,1.856090031143310115080e-01,1.856084581001485600549e-01,3.526106688809392299108e-11,6.541971056804091434853e-13,6.544443490462658872380e-13,1.856090031143306500486e-01,1.947424131990304600520e-15,0,nan,9.984736505819897256237e-01
85110,1.855763153622213834648e-01,1.855757708277692430432e-01,3.520518204221365841417e-11,6.530453838110641012023e-13,6.532926271769208449550e-13,1.855763153622210421851e-01,1.839026376711869763271e-15,0,nan,9.984746321548600042324e-01
85170,1.855436563731890087237e-01,1.855431123177076202513e-01,3.514942504249101129570e-11,6.518964985052527396909e-13,6.521437418711094834436e-13,1.855436563731886821755e-01,1.759953146383421868845e-15,0,nan,9.984756121822549023033e-01
85230,1.855110261017086370483e-01,1.855104825244401900441e-01,3.509379550673434911422e-11,6.507504407871095884982e-13,6.509976841529663322508e-13,1.855110261017082899545e-01,1.871014247982114637754e-15,0,nan,9.984765906672626164728e-01
85290,1.854784245023590460999e-01,1.854778814025474509286e-01,3.503829305416242695170e-11,6.496072017154599441337e-13,6.498544450813166878863e-13,1.854784245023585930254e-01,2.442734439707162909190e-15,0,nan,9.984775676129636936260e-01
85328,1.854577916320552244400e-01,1.854572488342426939134e-01,3.500320705881599742271e-11,6.488846041249078459377e-13,6.491318474907645896904e-13,1.854577916320548404969e-01,2.070245153642107099840e-15,0,nan,9.984781855504614925929e-01
85350,1.854458515298223753032e-01,1.854453089067132909307e-01,3.498291730539768588346e-11,6.484667723836490903119e-13,6.487140157495058340646e-13,1.854458515298220159850e-01,1.937590674176226466763e-15,0,nan,9.984785430224119107752e-01
85410,1.854133071388847919803e-01,1.854127649917255982182e-01,3.492766788246165675267e-11,6.473291439194189603384e-13,6.475763872852757040911e-13,1.854133071388843713776e-01,2.268460051648513707180e-15,0,nan,9.984795168986868452035e-01
85470,1.853807912844349370385e-01,1.853802496124747067885e-01,3.487254440876671312814e-11,6.461943074847078305348e-13,6.464415508505645742875e-13,1.853807912844345512929e-01,2.080828211868655636690e-15,0,nan,9.984804892448267883719e-01
85530,1.853483039214645911041e-01,1.853477627239541181137e-01,3.481754650911172129500e-11,6.450622542755285228269e-13,6.453094976413852665795e-13,1.853483039214642202121e-01,2.001054246697015116557e-15,0,nan,9.984814600638812006500e-01
85547,1.853391043423159578740e-01,1.853385632790969239636e-01,3.480198654917291385101e-11,6.447420106577352083258e-13,6.449892540235919520784e-13,1.853391043423155331649e-01,2.291524487096148893929e-15,0,nan,9.984817348520703751994e-01
85590,1.853158450050679528776e-01,1.853153042812597239841e-01,3.476267380967517250415e-11,6.439329755217988200121e-13,6.441802188876555637648e-13,1.853158450050675092627e-01,2.393831306694090004424e-15,0,nan,9.984824293588883502965e-01
85650,1.852834144904410285104e-01,1.852828742395892513972e-01,3.470792593800872577663e-11,6.428064624871766489527e-13,6.430537058530333927053e-13,1.852834144904407111509e-01,1.712832901349822010659e-15,0,nan,9.984833971328588585236e-01
85710,1.852510123328822977395e-01,1.852504725542428731799e-01,3.465330252303274633664e-11,6.416827064689403745317e-13,6.419299498347971182843e-13,1.852510123328819766395e-01,1.733324001122033747845e-15,0,nan,9.984843633888280066131e-01
85766,1.852207958641911567099e-01,1.852202565256133859339e-01,3.460243263047129648376e-11,6.406363473117348171006e-13,6.408835906775915608533e-13,1.852207958641907974731e-01,1.939505959089596953353e-15,0,nan,9.984852638608081545793e-01
85770,1.852186384877913816194e-01,1.852180991806218757212e-01,3.459880319502859172575e-11,6.405616987978004003916e-13,6.408089421636571441443e-13,1.852186384877910117167e-01,1.997113677207624613653e-15,0,nan,9.984853281298002638513e-01
85830,1.851862929106691812997e-01,1.851857540742288810165e-01,3.454442758563355123808e-11,6.394434308377626862847e-13,6.396906742036194300373e-13,1.851862929106687764722e-01,2.186055632498752546524e-15,0,nan,9.984862913587730497166e-01
85890,1.851539755571175449589e-01,1.851534371906673748231e-01,3.449017532783464332791e-11,6.383278939859765982515e-13,6.385751373518333420041e-13,1.851539755571171841364e-01,1.948769838279101006640e-15,0,nan,9.984872530787349967710e-01
85950,1.851216863828391845370e-01,1.851211484856417899270e-01,3.443604605596337194077e-11,6.372150796725921290864e-13,6.374623230384488728390e-13,1.851216863828388023964e-01,2.064267108227344899211e-15,0,nan,9.984882132926776400939e-01
85986,1.851023263859331025039e-01,1.851017887699341057939e-01,3.440362737446861629775e-11,6.365486943502327342033e-13,6.367959377160894779559e-13,1.851023263859327646800e-01,1.825065362576667954685e-15,0,nan,9.984887886993872866325e-01
86010,1.850894253436368430688e-01,1.850888879149565069415e-01,3.438203940568869603675e-11,6.361049793605920269623e-13,6.363522227264487707149e-13,1.850894253436365546845e-01,1.558080505239965459391e-15,0,nan,9.984891720035666101392e-01
86070,1.850571923954137110169e-01,1.850566554345163816642e-01,3.432815501401258541010e-11,6.349975845456677176679e-13,6.352448279115244614205e-13,1.850571923954134234865e-01,1.553738130473669256416e-15,0,nan,9.984901292143801577452e-01
86130,1.850249874941725103383e-01,1.850244510003258013864e-01,3.427439251926313988465e-11,6.338928867560500706722e-13,6.341401301219068144248e-13,1.850249874941721540017e-01,1.925883640585252596257e-15,0,nan,9.984910849280757322473e-01
86190,1.849928105960152446841e-01,1.849922745684884350936e-01,3.422075156108890002375e-11,6.327908775523638971327e-13,6.330381209182206408854e-13,1.849928105960149594576e-01,1.541824709877500033783e-15,0,nan,9.984920391475924390389e-01
86206,1.849842348136585268303e-01,1.849836989103604834028e-01,3.420646778590753965636e-11,6.324974614301319099124e-13,6.327447047959886536651e-13,1.849842348136582275363e-01,1.617943334555584846009e-15,0,nan,9.984922933541587034456e-01
86250,1.849606616571435047103e-01,1.849601260952075110211e-01,3.416723178045406216819e-11,6.316915485275021278135e-13,6.319387918933588715661e-13,1.849606616571432270190e-01,1.501353200944960592419e-15,0,nan,9.984929918758834171554e-01
86310,1.849285406338575521445e-01,1.849280055367849562309e-01,3.411383281963182189542e-11,6.305948913064588637399e-13,6.308421346723156074926e-13,1.849285406338572252169e-01,1.767859149622213521547e-15,0,nan,9.984939431158822289525e-01
86370,1.848964474825561532523e-01,1.848959128496211468118e-01,3.406055432219876560024e-11,6.295008975461888721832e-13,6.297481409120456159359e-13,1.848964474825558121216e-01,1.844982235678660716939e-15,0,nan,9.984948928705096402188e-01
86427,1.848659847656214938461e-01,1.848654505729464547770e-01,3.401005100538447716916e-11,6.284640629341481100386e-13,6.287113063000048537913e-13,1.848659847656211451124e-01,1.886413172342645189068e-15,0,nan,9.984957937642392851105e-01
86430,1.848643821597364955700e-01,1.848638479902149356349e-01,3.400739593302974808653e-11,6.284095589354705927795e-13,6.286568023013273365322e-13,1.848643821597361445867e-01,1.898599092953422599665e-15,0,nan,9.984958411426848528896e-01
86490,1.848323446219937438162e-01,1.848318109151630972420e-01,3.395435729829182803180e-11,6.273208671947575384209e-13,6.275681105606142821735e-13,1.848323446219933887806e-01,1.920851865151790396381e-15,0,nan,9.984967879353171911678e-01
86551,1.847998015642094704614e-01,1.847992683270422431541e-01,3.390055708782166870385e-11,6.262167354988781791981e-13,6.264639788647349229507e-13,1.847998015642090962761e-01,2.024814267179005728426e-15,0,nan,9.984977489940816392888e-01
86611,1.847678199280737565413e-01,1.847672871521452986343e-01,3.384775888679695229526e-11,6.251333565561831697670e-13,6.253805999220399135197e-13,1.847678199280733980905e-01,1.940006603370662257883e-15,0,nan,9.984986928117855427864e-01
86649,1.847475791982165493899e-01,1.847470467140347183399e-01,3.381438143981113624686e-11,6.244485732752915625318e-13,6.246958166411483062845e-13,1.847475791982162259046e-01,1.750958102358342730557e-15,0,nan,9.984992898020764523969e-01
86671,1.847358659466678820760e-01,1.847353336312605731617e-01,3.379507938058048448952e-11,6.240525996973294673379e-13,6.242998430631862110906e-13,1.847358659466675647435e-01,1.717762935384531986709e-15,0,nan,9.984996351586731423017e-01
86731,1.847039395769778935552e-01,1.847034077213756952940e-01,3.374251822047430588015e-11,6.229744567685778230878e-13,6.232217001344345668405e-13,1.847039395769775363784e-01,1.933780373154064307147e-15,0,nan,9.985005760376271508917e-01
86791,1.846720407760862603386e-01,1.846715093795747442140e-01,3.369007505904481920878e-11,6.218989196471522540616e-13,6.221461630130089978142e-13,1.846720407760858253702e-01,2.355355782315883193595e-15,0,nan,9.985015154515142046300e-01
86851,1.846401695011716803663e-01,1.846396385630380554410e-01,3.363774955011748094032e-11,6.208259802411041634587e-13,6.210732236069609072114e-13,1.846401695011712329838e-01,2.422996443068957660012e-15,0,nan,9.985024534031896922392e-01
86871,1.846295518523632661623e-01,1.846290210668641296188e-01,3.362033379915689697374e-11,6.204689096483213334109e-13,6.207161530141780771636e-13,1.846295518523628117189e-01,2.461379210629782005208e-15,0,nan,9.985027657293065760959e-01
86911,1.846083257095089691369e-01,1.846077952290419987857e-01,3.358554134877147202473e-11,6.197556304891799236747e-13,6.200028738550366674274e-13,1.846083257095085671554e-01,2.177483092548583216512e-15,0,nan,9.985033898955070559740e-01
86971,1.845765093584687821515e-01,1.845759793349588395728e-01,3.353345011133452958329e-11,6.186878623606834952373e-13,6.189351057265402389899e-13,1.845765093584683610067e-01,2.281681362588386316179e-15,0,nan,9.985043249313180233149e-01
87031,1.845447204055170320469e-01,1.845441908382561002622e-01,3.348147549537698523746e-11,6.176226678553294970748e-13,6.178699112211862408275e-13,1.845447204055165927282e-01,2.380554259833454700872e-15,0,nan,9.985052585134562566573e-01
87091,1.845129588082148885952e-01,1.845124296964965049384e-01,3.342961715970678483754e-11,6.165600390031165352259e-13,6.168072823689732789785e-13,1.845129588082144064234e-01,2.613213804997798122973e-15,0,nan,9.985061906447524973391e-01
87093,1.845119005589353489150e-01,1.845113714623895784239e-01,3.342789054715097443343e-11,6.165246621348590535144e-13,6.167719055007157972671e-13,1.845119005589348681391e-01,2.605663371333473665261e-15,0,nan,9.985062216908417628814e-01
87151,1.844812245242182235927e-01,1.844806958673375352209e-01,3.337787476436389744248e-11,6.154999678641825753982e-13,6.157472112300393191509e-13,1.844812245242178334561e-01,2.114776721847579623689e-15,0,nan,9.985071213280195980130e-01
87211,1.844495175112777773929e-01,1.844489893085314580201e-01,3.332624797061551796649e-11,6.144424465286851233787e-13,6.146896898945418671313e-13,1.844495175112775156801e-01,1.418886074857003578787e-15,0,nan,9.985080505660765805504e-01
87271,1.844178377272387148178e-01,1.844173099779250479813e-01,3.327473644095079581165e-11,6.133874671166616043446e-13,6.136347104825183480972e-13,1.844178377272384289137e-01,1.550306176495201443686e-15,0,nan,9.985089783617395802428e-01
87316,1.843940957328699947748e-01,1.843935683231712474583e-01,3.323617823340900126088e-11,6.125978959714038116314e-13,6.128451393372605553840e-13,1.843940957328697185472e-01,1.498028488369623091973e-15,0,nan,9.985096732635923950862e-01
87331,1.843861851300398757569e-01,1.843856578334586993062e-01,3.322333983907459611095e-11,6.123350217778803107510e-13,6.125822651437370545036e-13,1.843861851300396077693e-01,1.453404287284887612494e-15,0,nan,9.985099047177961909764e-01
87391,1.843545596777142192568e-01,1.843540328331669531092e-01,3.317205782990358820251e-11,6.112851026917317360015e-13,6.115323460575884797541e-13,1.843545596777138714312e-01,1.886720947225660602069e-15,0,nan,9.985108296370443945952e-01
87451,1.843229613283877965646e-01,1.843224349351773594385e-01,3.312089007955965240903e-11,6.102377020670716175550e-13,6.104849454329283613076e-13,1.843229613283875503152e-01,1.335967134268503965954e-15,0,nan,9.985117531222517605304e-01
87511,1.842913900402805560397e-01,1.842908640977114764770e-01,3.306983625536677645389e-11,6.091928121421254335786e-13,6.094400555079821773313e-13,1.842913900402802138384e-01,1.856849148600718982103e-15,0,nan,9.985126751762138400071e-01
87540,1.842761402726836028609e-01,1.842756145476756313162e-01,3.304520098129267300130e-11,6.086886797321931680559e-13,6.089359230980499118085e-13,1.842761402726832737785e-01,1.785811575588146064553e-15,0,nan,9.985131203233815697920e-01
87571,1.842598457717047055748e-01,1.842593202790830109183e-01,3.301889602584334553854e-11,6.081504251843125624503e-13,6.083976685501693062030e-13,1.842598457717043990302e-01,1.663653903862077349739e-15,0,nan,9.985135958016801523878e-01
87631,1.842283284810656007746e-01,1.842278034376989004350e-01,3.296806906069921828442e-11,6.071105334901547681389e-13,6.073577768560115118916e-13,1.842283284810653403221e-01,1.413748195148495545331e-15,0,nan,9.985145150014169961473e-01
87691,1.841968381268609677992e-01,1.841963135320583977439e-01,3.291735503082959296391e-11,6.060731293851301467492e-13,6.063203727509868905018e-13,1.841968381268607001639e-01,1.452985344372306930795e-15,0,nan,9.985154327781799576264e-01
87751,1.841653746676804592752e-01,1.841648505207526820282e-01,3.286675360830975350687e-11,6.050382052235388048088e-13,6.052854485893955485615e-13,1.841653746676803004532e-01,8.623883074033810860991e-16,0,nan,9.985163491347044039336e-01
87764,1.841585611257459120793e-01,1.841580370757669449233e-01,3.285580477719376141975e-11,6.048142977831545853312e-13,6.050615411490113290838e-13,1.841585611257457690730e-01,7.765387917708130183502e-16,0,nan,9.985165474916906574532e-01
87811,1.841339380622059873627e-01,1.841334143624651920046e-01,3.281626446639099836302e-11,6.040057533883947228567e-13,6.042529967542514666093e-13,1.841339380622058553204e-01,7.170990501325758399745e-16,0,nan,9.985172640737380786707e-01
87871,1.841025282692107523097e-01,1.841020050159706544779e-01,3.276588727949449417741e-11,6.029757662912753099551e-13,6.032230096571320537078e-13,1.841025282692107045099e-01,2.596366477355363196401e-16,0,nan,9.985181775980028857031e-01
87931,1.840711452475596032752e-01,1.840706224401354451636e-01,3.271562172320729458616e-11,6.019482363722153873913e-13,6.021954797380721311439e-13,1.840711452475595479809e-01,3.003964077172156843322e-16,0,nan,9.985190897102289005823e-01
87989,1.840408337356979340260e-01,1.840403113585797334473e-01,3.266713749269413923476e-11,6.009572860547869748404e-13,6.012045294206437185931e-13,1.840408337356978492821e-01,4.604627711510997665936e-16,0,nan,9.985199700790408743598e-01
87991,1.840397889562082611725e-01,1.840392665939168115319e-01,3.266546747427655473262e-11,6.009231560995644148615e-13,6.011703994654211586142e-13,1.840397889562081812126e-01,4.344707776198994532170e-16,0,nan,9.985200004131265780530e-01
88052,1.840079374200551676211e-01,1.840074155096164398859e-01,3.261459109467281609176e-11,5.998834946488076297294e-13,6.001307380146643734820e-13,1.840079374200550405661e-01,6.904862033103650345256e-16,0,nan,9.985209248524393294520e-01
88112,1.839766349103297282674e-01,1.839761134436504186329e-01,3.256466033700667602677e-11,5.988633317013156924234e-13,5.991105750671724361761e-13,1.839766349103294144722e-01,1.705625357940488178585e-15,0,nan,9.985218327214251307069e-01
88172,1.839453590076364219996e-01,1.839448379840378233752e-01,3.251483991853149976313e-11,5.978455958500753401384e-13,5.980928392159320838911e-13,1.839453590076361285061e-01,1.595547339031490573041e-15,0,nan,9.985227391892141441863e-01
88215,1.839229609550620536673e-01,1.839224402485879761304e-01,3.247920298167715871108e-11,5.971177073574457478873e-13,5.973649507233024916399e-13,1.839229609550616895109e-01,1.979939876960462564133e-15,0,nan,9.985233879640396481938e-01
88232,1.839141096712945400160e-01,1.839135890900994718677e-01,3.246512952060662257881e-11,5.968302796759502758287e-13,5.970775230418070195814e-13,1.839141096712942321297e-01,1.674076624582256162942e-15,0,nan,9.985236442585042315181e-01
88292,1.838828868607127187129e-01,1.838823667212454715525e-01,3.241552882572652545812e-11,5.958173757874897288714e-13,5.960646191533464726241e-13,1.838828868607125573972e-01,8.772742993799106743295e-16,0,nan,9.985245479319621558886e-01
88352,1.838516905353896613295e-01,1.838511708369759967141e-01,3.236603751751766569791e-11,5.948068768208381673720e-13,5.950541201866949111247e-13,1.838516905353894598035e-01,1.096133944832840949583e-15,0,nan,9.985254502122768742651e-01
88412,1.838205206549127779247e-01,1.838200013968799839681e-01,3.231665528073202000528e-11,5.937987754395780288823e-13,5.940460188054347726349e-13,1.838205206549125604609e-01,1.183022711346391680788e-15,0,nan,9.985263511020996944774e-01
88441,1.838054646804562763940e-01,1.838049456350335231214e-01,3.229282620543918996173e-11,5.933123837364930852766e-13,5.935596271023498290292e-13,1.838054646804560683762e-01,1.131727719195600736837e-15,0,nan,9.985267860345158012075e-01
88472,1.837893771789587404886e-01,1.837888583606355763500e-01,3.226738180124342865111e-11,5.927930643346351672855e-13,5.930403077004919110381e-13,1.837893771789584887775e-01,1.369562761097835600939e-15,0,nan,9.985272506040884220335e-01
88532,1.837582600672928445640e-01,1.837577416880095404483e-01,3.221821676604233004126e-11,5.917897362241461911919e-13,5.920369795900029349446e-13,1.837582600672926265309e-01,1.186521121864077396842e-15,0,nan,9.985281487208866216623e-01
88592,1.837271692797690092469e-01,1.837266513388572386489e-01,3.216915986323139764361e-11,5.907887838533470302366e-13,5.910360272192037739893e-13,1.837271692797688523900e-01,8.537493388660872536700e-16,0,nan,9.985290454551375135877e-01
88652,1.836961047763294996304e-01,1.836955872731224626015e-01,3.212021078202097660765e-11,5.897901999944530899004e-13,5.900374433603098336531e-13,1.836961047763292876689e-01,1.153870546024931578216e-15,0,nan,9.985299408094827436095e-01
88667,1.836883427526718737255e-01,1.836878253587869991303e-01,3.210799032252776588867e-11,5.895409232652664363807e-13,5.897881666311231801333e-13,1.836883427526716530226e-01,1.201507408849277592164e-15,0,nan,9.985301644327654971853e-01
88712,1.836650665170042606711e-01,1.836645494508365727970e-01,3.207136921272344991861e-11,5.887939774465275254455e-13,5.890412208123842691982e-13,1.836650665170040427600e-01,1.186459070714221648970e-15,0,nan,9.985308347865399671147e-01
88772,1.836340544619111392333e-01,1.836335378321188871453e-01,3.202263484674959535899e-11,5.878001090353786507518e-13,5.880473524012353945044e-13,1.836340544619109645412e-01,9.513054403422825289920e-16,0,nan,9.985317273889286792733e-01
88832,1.836030685712556065337e-01,1.836025523771763479086e-01,3.197400737660382326564e-11,5.868085876134417996910e-13,5.870558309792985434436e-13,1.836030685712553849634e-01,1.206789560756053732182e-15,0,nan,9.985326186192688375587e-01
88892,1.835721088053301475185e-01,1.835715930463028833231e-01,3.192548649587895959388e-11,5.858194060596511263197e-13,5.860666494255078700724e-13,1.835721088053298698136e-01,1.512783373042250269797e-15,0,nan,9.985335084801613085960e-01
88895,1.835705615020969960760e-01,1.835700457648050121229e-01,3.192306324433371856394e-11,5.857700082761282013328e-13,5.860172516419849450854e-13,1.835705615020966964974e-01,1.631953458841924568700e-15,0,nan,9.985335529373055893474e-01
88952,1.835411751245142886191e-01,1.835406597998794631099e-01,3.187707189925213891822e-11,5.848325572793324248132e-13,5.850798006451891685658e-13,1.835411751245139692673e-01,1.739946089420849229827e-15,0,nan,9.985343969742029983112e-01
89012,1.835102674892742091739e-01,1.835097525983737098976e-01,3.182876328248002227874e-11,5.838480342040831699019e-13,5.840952775699399136546e-13,1.835102674892739686030e-01,1.310939779222100182110e-15,0,nan,9.985352841039792766648e-01
89072,1.834793858601627969396e-01,1.834788714023399547326e-01,3.178056034239472923992e-11,5.828658297916672689728e-13,5.831130731575240127255e-13,1.834793858601626401368e-01,8.546068456716006439483e-16,0,nan,9.985361698720805308173e-01
89122,1.834536710066297648947e-01,1.834531569092044123170e-01,3.174047173292342994921e-11,5.820490922528114471929e-13,5.822963356186681909455e-13,1.834536710066296730492e-01,5.006467084180570601642e-16,0,nan,9.985369069738564212161e-01
89132,1.834485301978190929795e-01,1.834480161724186819683e-01,3.173246277689883666715e-11,5.818859370258909043850e-13,5.821331803917476481377e-13,1.834485301978189959569e-01,5.288815440803682755278e-16,0,nan,9.985370542810854390336e-01
89192,1.834177004629681251302e-01,1.834171868693363349756e-01,3.168447028496096233309e-11,5.809083489164913164084e-13,5.811555922823480601610e-13,1.834177004629680417280e-01,4.547121237913802598435e-16,0,nan,9.985379373335653305308e-01
89252,1.833868966164206026903e-01,1.833863834539050663430e-01,3.163658256661128357248e-11,5.799330584990217303574e-13,5.801803018648784741101e-13,1.833868966164205307942e-01,3.920463124108912165089e-16,0,nan,9.985388190320809616578e-01
89312,1.833561186190728053980e-01,1.833556058870225713431e-01,3.158879932293720419848e-11,5.789600588347429688288e-13,5.792073022005997125815e-13,1.833561186190727198273e-01,4.666910333174852128022e-16,0,nan,9.985396993791898081843e-01
89351,1.833361267639440073118e-01,1.833356143113478164963e-01,3.155779609795784918021e-11,5.783288341936322444577e-13,5.785760775594889882104e-13,1.833361267639438873042e-01,6.545770879162631970954e-16,0,nan,9.985402708813271878126e-01
89372,1.833253664319062503640e-01,1.833248541296717826210e-01,3.154112025607882655790e-11,5.779893430105085688523e-13,5.782365863763653126049e-13,1.833253664319061249896e-01,6.838902393104516469722e-16,0,nan,9.985405783774412295968e-01
89432,1.832946400159874145164e-01,1.832941281429205648834e-01,3.149354506922444461419e-11,5.770209041386522075936e-13,5.772681475045089513462e-13,1.832946400159872788827e-01,7.399763122702682250973e-16,0,nan,9.985414560293746068188e-01
89492,1.832639393324675958219e-01,1.832634278879216871427e-01,3.144607346660648603432e-11,5.760547353568800325047e-13,5.763019787227367762574e-13,1.832639393324674886756e-01,5.846555524570549169807e-16,0,nan,9.985423323375249893860e-01
89553,1.832327533102129923925e-01,1.832322423006685074842e-01,3.139791655502919565407e-11,5.750747838719662121495e-13,5.753220272378229559022e-13,1.832327533102129562615e-01,1.971865659678737004997e-16,0,nan,9.985432218758535189373e-01
89580,1.832189581293488245262e-01,1.832184473121333811996e-01,3.137663520599851184384e-11,5.746417798658920467270e-13,5.748890232317487904796e-13,1.832189581293488063387e-01,9.926642760736769914067e-17,0,nan,9.985436151640100116986e-01
89613,1.832021044025383682552e-01,1.832015938202148919167e-01,3.135065295184945317603e-11,5.741131723341978409009e-13,5.743604157000545846536e-13,1.832021044025384499905e-01,4.461482118057943039140e-16,0,nan,9.985440954817257017411e-01
89673,1.831714811105804308067e-01,1.831709709548354769737e-01,3.130349204695420700733e-11,5.731538103378574513857e-13,5.734010537037141951383e-13,1.831714811105806067727e-01,9.606627163109889555197e-16,0,nan,9.985449677514258181622e-01
89733,1.831408833958285964361e-01,1.831403736660210945786e-01,3.125643354872517880736e-11,5.721966911214525106204e-13,5.724439344873092543730e-13,1.831408833958288225871e-01,1.234847274185808165564e-15,0,nan,9.985458386874631789938e-01
89793,1.831103112198559645929e-01,1.831098019153462042041e-01,3.120947716656640533066e-11,5.712418079483167583793e-13,5.714890513141735021319e-13,1.831103112198560662640e-01,5.552448578537678745852e-16,0,nan,9.985467082923463548981e-01
89809,1.831021629479177847966e-01,1.831016537567128898978e-01,3.119697267395158851036e-11,5.709875492212866392890e-13,5.712347925871433830416e-13,1.831021629479178873214e-01,5.599325878243338129006e-16,0,nan,9.985469399624797449261e-01
89853,1.830797645443185683867e-01,1.830792556644682544942e-01,3.116262261089936012372e-11,5.702891541064865884501e-13,5.705363974723433322027e-13,1.830797645443186423970e-01,4.042519444106879931338e-16,0,nan,9.985475765685552483348e-01
89913,1.830492433309559296983e-01,1.830487348751281551085e-01,3.111586959315979819810e-11,5.693387229086186772575e-13,5.695859662744754210101e-13,1.830492433309559552177e-01,1.394128059231474792892e-16,0,nan,9.985484435185842846516e-01
89973,1.830187475415903097797e-01,1.830182395091494995665e-01,3.106921782579270245496e-11,5.683905076918673650496e-13,5.686377510577241088023e-13,1.830187475415902732015e-01,1.998607863159889734113e-16,0,nan,9.985493091449143881685e-01
90033,1.829882771381264872090e-01,1.829877695284384819807e-01,3.102266702224831453768e-11,5.674445018177790522227e-13,5.676917451836357959753e-13,1.829882771381264945545e-01,4.014175024471460154793e-17,0,nan,9.985501734500136836029e-01
90039,1.829852314925405343260e-01,1.829847239250929902266e-01,3.101801748390191602168e-11,5.673500224893626834580e-13,5.675972658552194272106e-13,1.829852314925405197028e-01,7.991451923263196153406e-17,0,nan,9.985502598079527520150e-01
90093,1.829578320825518966686e-01,1.829573248949838970567e-01,3.097621689697831057625e-11,5.665006986721982707870e-13,5.667479420380550145396e-13,1.829578320825519135279e-01,9.214879510893272162992e-17,0,nan,9.985510364363578517479e-01
90153,1.829274123369359072999e-01,1.829269055708565017149e-01,3.092986716543102054814e-11,5.655590916651475397663e-13,5.658063350310042835189e-13,1.829274123369359874631e-01,4.382240862867152947443e-16,0,nan,9.985518981064034712723e-01
90213,1.828970178634300725040e-01,1.828965115182091816237e-01,3.088361754404789503028e-11,5.646196742307378579828e-13,5.648669175965946017354e-13,1.828970178634301048403e-01,1.768007492529256520347e-16,0,nan,9.985527584626143529612e-01
90270,1.828681664874919066133e-01,1.828676605415042455416e-01,3.083977287339371283129e-11,5.637292498009706120612e-13,5.639764931668273558138e-13,1.828681664874919406437e-01,1.860925077477409199889e-16,0,nan,9.985535745862970161395e-01
90273,1.828666486242673250295e-01,1.828661426992762295551e-01,3.083746775025863798407e-11,5.636824398270470290663e-13,5.639296831929037728189e-13,1.828666486242673538422e-01,1.575611132514553506560e-16,0,nan,9.985536175074302305053e-01
90333,1.828363045817622267730e-01,1.828357990763735951845e-01,3.079141750247783662799e-11,5.627473819360311211854e-13,5.629946253018878649381e-13,1.828363045817622918929e-01,3.561650030822502383513e-16,0,nan,9.985544752432930158659e-01
90393,1.828059856983106912232e-01,1.828054806118984965124e-01,3.074546652010063695894e-11,5.618144940634200619972e-13,5.620617374292768057498e-13,1.828059856983107162276e-01,1.367811480977015304708e-16,0,nan,9.985553316726442050501e-01
90453,1.827756919363893728381e-01,1.827751872683290035315e-01,3.069961452349839845705e-11,5.608837697386035144352e-13,5.611310131044602581878e-13,1.827756919363894347460e-01,3.387099421867752198849e-16,0,nan,9.985561867979040437024e-01
90501,1.827514749891902268164e-01,1.827509706553624435621e-01,3.066300400868526256289e-11,5.601407436999674929148e-13,5.603879870658242366674e-13,1.827514749891902137247e-01,7.163685673966158221645e-17,0,nan,9.985568699608027785344e-01
90513,1.827454232585560001123e-01,1.827449190082241214927e-01,3.065386123401512339520e-11,5.599552025145462655602e-13,5.602024458804030093128e-13,1.827454232585560379916e-01,2.072791357823448144956e-16,0,nan,9.985570406215022076953e-01
90573,1.827151796274486816873e-01,1.827146757942233190608e-01,3.060820637396306305727e-11,5.590287859676725119064e-13,5.592760293335292556591e-13,1.827151796274486721057e-01,5.244028831582216914207e-17,0,nan,9.985578931458523291483e-01
90633,1.826849610057858785961e-01,1.826844575890464172918e-01,3.056264966661888930154e-11,5.581045136977711081655e-13,5.583517570636278519181e-13,1.826849610057858120261e-01,3.643978848839212034727e-16,0,nan,9.985587443733628741746e-01
90693,1.826547673563662099738e-01,1.826542643554933398331e-01,3.051719083621967327913e-11,5.571823793278961581401e-13,5.574296226937529018927e-13,1.826547673563660360136e-01,9.523991138752841283543e-16,0,nan,9.985595943064388876334e-01
90733,1.826346521118864807409e-01,1.826341493879146127277e-01,3.048693918962107358233e-11,5.565688076649251023487e-13,5.568160510307818461014e-13,1.826346521118863252257e-01,8.515100903229317476599e-16,0,nan,9.985601602105364816295e-01
90753,1.826245986420679257023e-01,1.826240960564436965896e-01,3.047182960795863235032e-11,5.562623765042579157737e-13,5.565096198701146595264e-13,1.826245986420678006125e-01,6.849560605780325536663e-16,0,nan,9.985604429474654659309e-01
90813,1.825944548258494060100e-01,1.825939526548571445463e-01,3.042656570798206346360e-11,5.553444988961454947286e-13,5.555917422620022384812e-13,1.825944548258492165728e-01,1.037475233123628463273e-15,0,nan,9.985612902988473727926e-01
90873,1.825643358707480234937e-01,1.825638341137724440788e-01,3.038139886338433200503e-11,5.544287401958000871968e-13,5.546759835616568309494e-13,1.825643358707478254100e-01,1.085007846512482502115e-15,0,nan,9.985621363629590257756e-01
90933,1.825342417398805872075e-01,1.825337403963076809976e-01,3.033632880220463163419e-11,5.535150941183368970420e-13,5.537623374841936407947e-13,1.825342417398803770078e-01,1.151563094064133621672e-15,0,nan,9.985629811421809866648e-01
90966,1.825177005358954163139e-01,1.825171994194327296235e-01,3.031158142425561465685e-11,5.530134870114687480937e-13,5.532607303773254918464e-13,1.825177005358951405064e-01,1.511127300767818584405e-15,0,nan,9.985634452239312773255e-01
90993,1.825041723964428708182e-01,1.825036714656599334816e-01,3.029135525342292700843e-11,5.526035544016396099319e-13,5.528507977674963536846e-13,1.825041723964426074791e-01,1.442921286191405427892e-15,0,nan,9.985638246388863096875e-01
91054,1.824736272699817585252e-01,1.824731267582418992035e-01,3.024573080570034464732e-11,5.516789752369283428540e-13,5.519262186027850866066e-13,1.824736272699814358395e-01,1.768396213818691225081e-15,0,nan,9.985646808815479592305e-01
91114,1.824436078028963403863e-01,1.824431077027148517811e-01,3.020095106967572168604e-11,5.507716643918620469430e-13,5.510189077577187906956e-13,1.824436078028959929537e-01,1.904328632594958876769e-15,0,nan,9.985655217990251532735e-01
91174,1.824136130126906840676e-01,1.824131133234588031389e-01,3.015626703413218408560e-11,5.498664411538004786038e-13,5.501136845196572223564e-13,1.824136130126903345886e-01,1.915860400995584556414e-15,0,nan,9.985663614410966780022e-01
91199,1.824011224578671319652e-01,1.824006229396849254609e-01,3.013767686734464131525e-11,5.494898794705337552141e-13,5.497371228363904989668e-13,1.824011224578668144701e-01,1.740641994999579549212e-15,0,nan,9.985667109160945069607e-01
91234,1.823836428628754779968e-01,1.823831435839857739722e-01,3.011167843178945496610e-11,5.489632993511028660977e-13,5.492105427169596098503e-13,1.823836428628752395808e-01,1.307222807852429175230e-15,0,nan,9.985671998101034078183e-01
91294,1.823536973170396813249e-01,1.823531984478860279442e-01,3.006718499628931387845e-11,5.480622328344252781423e-13,5.483094762002820218949e-13,1.823536973170393720426e-01,1.696056766487873489133e-15,0,nan,9.985680369084011256085e-01
91354,1.823237763388494137029e-01,1.823232778788269337067e-01,3.002278646219044836051e-11,5.471632354765986874133e-13,5.474104788424554311659e-13,1.823237763388490637767e-01,1.919257368382706124182e-15,0,nan,9.985688727383116278279e-01
91414,1.822938798920484271271e-01,1.822933818405535477680e-01,2.997848256496588111457e-11,5.462663011725551507159e-13,5.465135445384118944685e-13,1.822938798920480979904e-01,1.805527836190645416122e-15,0,nan,9.985697073021604492065e-01
91432,1.822849157362182725972e-01,1.822844178071641729755e-01,2.996520981055456494969e-11,5.459976222668376872353e-13,5.462448656326944309879e-13,1.822849157362179554410e-01,1.739892953980211425062e-15,0,nan,9.985699574247805756946e-01
91474,1.822640079404578283828e-01,1.822635102968882814256e-01,2.993427304099904972523e-11,5.453714238392318093951e-13,5.456186672050885531477e-13,1.822640079404574937438e-01,1.836012520074570786980e-15,0,nan,9.985705406022734984700e-01
91534,1.822341604479756349555e-01,1.822336632117304011658e-01,2.989015762757965974379e-11,5.444785974154703738133e-13,5.447258407813271175659e-13,1.822341604479752903825e-01,1.890825529615338102656e-15,0,nan,9.985713726409645297328e-01
91594,1.822043373785766917639e-01,1.822038405490560564193e-01,2.984613606290033382493e-11,5.435878158619278728105e-13,5.438350592277846165631e-13,1.822043373785763337467e-01,1.964920896136501316903e-15,0,nan,9.985722034205423405166e-01
91654,1.821745386963124768709e-01,1.821740422729180020056e-01,2.980220808605282639336e-11,5.426990731609844971001e-13,5.429463165268412408528e-13,1.821745386963120623397e-01,2.275461494724610007644e-15,0,nan,9.985730329433118510193e-01
91667,1.821680855260200404544e-01,1.821675891905407962401e-01,2.979270266779241257264e-11,5.425067803901874117195e-13,5.427540237560441554721e-13,1.821680855260196054454e-01,2.387954044746015044814e-15,0,nan,9.985732125078148580205e-01
91714,1.821447643653107684170e-01,1.821442683474452650660e-01,2.975837343702417228292e-11,5.418123633166477341798e-13,5.420596066825044779325e-13,1.821447643653102947290e-01,2.600612379990711191745e-15,0,nan,9.985738612115675231161e-01
91774,1.821150143497754780864e-01,1.821145187368430340413e-01,2.971463185669318075789e-11,5.409276803544619218791e-13,5.411749237203186656318e-13,1.821150143497750173411e-01,2.529968588092090920425e-15,0,nan,9.985746882275958809130e-01
91834,1.820852886139866511073e-01,1.820847934053926309161e-01,2.967098308682706595987e-11,5.400450183214231553136e-13,5.402922616872798990663e-13,1.820852886139861730419e-01,2.625502582165258890381e-15,0,nan,9.985755139936871250996e-01
91894,1.820555871222999388959e-01,1.820550923174509561075e-01,2.962742687007731859359e-11,5.391643712858789370238e-13,5.394116146517356807764e-13,1.820555871222994507609e-01,2.681241102363817703873e-15,0,nan,9.985763385121177757400e-01
91902,1.820516287532731036780e-01,1.820511340022120116977e-01,2.962162635362305034996e-11,5.390471036075939649026e-13,5.392943469734507086552e-13,1.820516287532725615498e-01,2.977881576834390468939e-15,0,nan,9.985764483537659302122e-01
91954,1.820259098391466545674e-01,1.820254154374505717318e-01,2.958396294997653229528e-11,5.382857333374455824489e-13,5.385329767033023262015e-13,1.820259098391460752918e-01,3.182380292694305499005e-15,0,nan,9.985771617851652579359e-01
92014,1.819962567290332178249e-01,1.819957627298991742482e-01,2.954059107093434988476e-11,5.374090985869079335687e-13,5.376563419527646773213e-13,1.819962567290325982847e-01,3.404137192420059393335e-15,0,nan,9.985779838150889349026e-01
92074,1.819666277565413214923e-01,1.819661341593796777261e-01,2.949731097823432037004e-11,5.365344611661408708919e-13,5.367817045319976146446e-13,1.819666277565406897277e-01,3.471870714406834439944e-15,0,nan,9.985788046041507074846e-01
92134,1.819370228863276262032e-01,1.819365296905500195557e-01,2.945412241803036425725e-11,5.356618152280172456972e-13,5.359090585938739894498e-13,1.819370228863269301319e-01,3.825891708131064510627e-15,0,nan,9.985796241546096842722e-01
92137,1.819355432748687717570e-01,1.819350500991449293142e-01,2.945196538820662941235e-11,5.356182351029331060027e-13,5.358654784687898497554e-13,1.819355432748680932768e-01,3.729233742904349578898e-15,0,nan,9.985796650996584559123e-01
92194,1.819074420831233718232e-01,1.819069492881426608477e-01,2.941102513734280916800e-11,5.347911549463138011715e-13,5.350383983121705449242e-13,1.819074420831226036660e-01,4.222791714343223239036e-15,0,nan,9.985804424687122335044e-01
92254,1.818778853117343496937e-01,1.818773929169646419446e-01,2.936801888405525269104e-11,5.339224745156281509141e-13,5.341697178814848946668e-13,1.818778853117334914121e-01,4.718998922396570850552e-15,0,nan,9.985812595487018071875e-01
92314,1.818483525370405140542e-01,1.818478605418971383312e-01,2.932510340691071088564e-11,5.330557681512855374012e-13,5.333030115171422811539e-13,1.818483525370396661946e-01,4.662454399954625828164e-15,0,nan,9.985820753968089120620e-01
92373,1.818193353413841140132e-01,1.818188437386377143135e-01,2.928299146424381242598e-11,5.322054262922972374221e-13,5.324526696581539811748e-13,1.818193353413831818161e-01,5.127051125518348671655e-15,0,nan,9.985828764483652704551e-01
92374,1.818188437239962318426e-01,1.818183521278957659462e-01,2.928227845550887306458e-11,5.321910300892647397542e-13,5.324382734551214835069e-13,1.818188437239952873670e-01,5.194596985448704636275e-15,0,nan,9.985828900152761095164e-01
92434,1.817893588376293667608e-01,1.817888676399896374924e-01,2.923954378030155637443e-11,5.313282545860901819240e-13,5.315754979519469256766e-13,1.817893588376283966438e-01,5.336489468298370429766e-15,0,nan,9.985837034063189387176e-01
92494,1.817598978430416956087e-01,1.817594070432816955041e-01,2.919689913259003143091e-11,5.304674359187635247928e-13,5.307146792846202685455e-13,1.817598978430407144599e-01,5.398048566455682561151e-15,0,nan,9.985845155721599866890e-01
92555,1.817299702883712064772e-01,1.817294798925279952773e-01,2.915363577594539582390e-11,5.295942704238098150331e-13,5.298415137896665587857e-13,1.817299702883702819373e-01,5.087437413833238821081e-15,0,nan,9.985853400203754105216e-01
92610,1.817030075372338127071e-01,1.817025175050651919495e-01,2.911470717092803727433e-11,5.288087140288573448914e-13,5.290559573947140886440e-13,1.817030075372328664290e-01,5.207828513373890180683e-15,0,nan,9.985860822935490393949e-01
92615,1.817005573696835185604e-01,1.817000673705521374135e-01,2.911117193063177150976e-11,5.287373807167860371877e-13,5.289846240826427809403e-13,1.817005573696825882065e-01,5.120258835073030713795e-15,0,nan,9.985861497221218592308e-01
92675,1.816711682379428538514e-01,1.816706786349460422958e-01,2.906879736768313220105e-11,5.278824307043744760719e-13,5.281296740702312198245e-13,1.816711682379419556983e-01,4.943839401696614056144e-15,0,nan,9.985869582053256346540e-01
92735,1.816418028585448096734e-01,1.816413136511064452261e-01,2.902651184177719530351e-11,5.270294147449329980805e-13,5.272766581107897418332e-13,1.816418028585440112263e-01,4.395723477935280583801e-15,0,nan,9.985877654721814149870e-01
92795,1.816124611969578972470e-01,1.816119723845031619369e-01,2.898431510842441863082e-11,5.261783272168688811402e-13,5.264255705827256248929e-13,1.816124611969570496313e-01,4.667167111417425444869e-15,0,nan,9.985885715248916734053e-01
92847,1.815870509153529044344e-01,1.815865624447532133967e-01,2.894781624113831063437e-11,5.254422735823540787317e-13,5.256895169482108224844e-13,1.815870509153520631206e-01,4.633115503299973586114e-15,0,nan,9.985892691234780036715e-01
92855,1.815831432187226535113e-01,1.815826548006778395905e-01,2.894220692396313164034e-11,5.253291625185347358528e-13,5.255764058843914796054e-13,1.815831432187218343288e-01,4.511335630763100842932e-15,0,nan,9.985893763656288141467e-01
92915,1.815538488894523072581e-01,1.815533608652449837351e-01,2.890018704555795597103e-11,5.244819150681699089072e-13,5.247291584340266526598e-13,1.815538488894513986831e-01,5.004437959468666518221e-15,0,nan,9.985901799965827634574e-01
92975,1.815245781748317799309e-01,1.815240905438906815483e-01,2.885825523119492890103e-11,5.236365793037939920836e-13,5.238838226696507358363e-13,1.815245781748308478152e-01,5.134928405355424723347e-15,0,nan,9.985909824199169140119e-01
93035,1.814953310406180742032e-01,1.814948438023731291935e-01,2.881641123967923281185e-11,5.227931496831409110020e-13,5.230403930489976547547e-13,1.814953310406171612236e-01,5.030319728673427080229e-15,0,nan,9.985917836378003846444e-01
93085,1.814709764169290251434e-01,1.814704895054962685563e-01,2.878160816020053469740e-11,5.220917437630405081511e-13,5.223389871288972519038e-13,1.814709764169281349050e-01,4.905679251885061718361e-15,0,nan,9.985924504001010749044e-01
93095,1.814661074526398854001e-01,1.814656206065222154855e-01,2.877465483063158374061e-11,5.219516206835708816382e-13,5.221988640494276253908e-13,1.814661074526389959884e-01,4.901255182891140484886e-15,0,nan,9.985925836523974841803e-01
93155,1.814369073767973794542e-01,1.814364209222392998466e-01,2.873298576448491337420e-11,5.211119868019875804712e-13,5.213592301678443242239e-13,1.814369073767964909234e-01,4.897188770755111456162e-15,0,nan,9.985933824658663015401e-01
93215,1.814077307790619708605e-01,1.814072447154969902616e-01,2.869140380248106647846e-11,5.202742425547556977708e-13,5.205214859206124415234e-13,1.814077307790610708914e-01,4.961029579395321666907e-15,0,nan,9.985941800803572552928e-01
93275,1.813785776254761283877e-01,1.813780919523389489889e-01,2.864990870666755179617e-11,5.194383824776196681603e-13,5.196856258434764119130e-13,1.813785776254752521355e-01,4.831067743910414339267e-15,0,nan,9.985949764980131381636e-01
93323,1.813552719596209228392e-01,1.813547865984197204892e-01,2.861677501428198474700e-11,5.187710473587225550144e-13,5.190182907245792987670e-13,1.813552719596201467944e-01,4.279141166536382953425e-15,0,nan,9.985956127718516740343e-01
93335,1.813494478821532363000e-01,1.813489625988796982714e-01,2.860850023989430717307e-11,5.186044011256243598236e-13,5.188516444914811035763e-13,1.813494478821524482747e-01,4.345341291189728864319e-15,0,nan,9.985957717209721767600e-01
93395,1.813203415152776776242e-01,1.813198566213048423812e-01,2.856717816581106978750e-11,5.177722930730424668598e-13,5.180195364388992106125e-13,1.813203415152767767742e-01,4.968278931435556982020e-15,0,nan,9.985965657513833001742e-01
93455,1.812912584911036961710e-01,1.812907739858697631075e-01,2.852594224886259252622e-11,5.169420529132673621029e-13,5.171892962791241058555e-13,1.812912584911028662414e-01,4.577880174096047321721e-15,0,nan,9.985973585913540836968e-01
93515,1.812621987759564790021e-01,1.812617146589008687574e-01,2.848479225428750034595e-11,5.161136752587697999484e-13,5.163609186246265437010e-13,1.812621987759556641022e-01,4.495696901340674058907e-15,0,nan,9.985981502430209858184e-01
93563,1.812389677637530893684e-01,1.812384839568372540963e-01,2.845193396548045315770e-11,5.154523105306655730727e-13,5.156995538965223168254e-13,1.812389677637522713378e-01,4.513546668432962187745e-15,0,nan,9.985987827101976527211e-01
93575,1.812331623362310739633e-01,1.812326786067943173997e-01,2.844372794811357490153e-11,5.152871547409930914812e-13,5.155343981068498352339e-13,1.812331623362302452398e-01,4.572692284257413854439e-15,0,nan,9.985989407085002830941e-01
93635,1.812041491383924174396e-01,1.812036657960162111536e-01,2.840274909715514113960e-11,5.144624860102803935389e-13,5.147097293761371372916e-13,1.812041491383916212287e-01,4.393999663942295171054e-15,0,nan,9.985997299899001253872e-01
93695,1.811751591489753343556e-01,1.811746761931025961889e-01,2.836185546901018989694e-11,5.136396637358015194294e-13,5.138869071016582631821e-13,1.811751591489745499082e-01,4.329773355973975211020e-15,0,nan,9.986005180893310424393e-01
93755,1.811461923345841218413e-01,1.811457097646588521034e-01,2.832104683205665196527e-11,5.128186826054682686658e-13,5.130659259713250124184e-13,1.811461923345833460676e-01,4.282583859310767750895e-15,0,nan,9.986013050088934591732e-01
93802,1.811235178288240488254e-01,1.811230355608367537101e-01,2.828913928080861432565e-11,5.121768632771505598891e-13,5.124241066430073036418e-13,1.811235178288232704495e-01,4.297486345297717928997e-15,0,nan,9.986019206064708112836e-01
93815,1.811172486618924937218e-01,1.811167664773599139671e-01,2.828032295544986177086e-11,5.119995373258603740787e-13,5.122467806917171178313e-13,1.811172486618916922389e-01,4.425215761636017874321e-15,0,nan,9.986020907506850689730e-01
93875,1.810883280976432752052e-01,1.810878462979497172114e-01,2.823968360911893820540e-11,5.111822226221447194520e-13,5.114294659880014632047e-13,1.810883280976424505475e-01,4.553897722634984007001e-15,0,nan,9.986028753167944024133e-01
93935,1.810594306086482641049e-01,1.810589491932411976283e-01,2.819912856376396167774e-11,5.103667332379996286964e-13,5.106139766038563724490e-13,1.810594306086474750362e-01,4.358065116825280676313e-15,0,nan,9.986036587093035317474e-01
93995,1.810305561617881475733e-01,1.810300751301162358597e-01,2.815865759085308457953e-11,5.095530639355410635724e-13,5.098003073013978073250e-13,1.810305561617874247222e-01,3.992978623328252643238e-15,0,nan,9.986044409302938197268e-01
94043,1.810074731724248264797e-01,1.810069924473448055302e-01,2.812634119159898958715e-11,5.089034354442531252866e-13,5.091506788101098690393e-13,1.810074731724241440557e-01,3.770142417084763396216e-15,0,nan,9.986050658649886004070e-01
94056,1.810012240614660705695e-01,1.810007434193608433226e-01,2.811759805287203517189e-11,5.087276939341724525284e-13,5.089749373000291962811e-13,1.810012240614654502839e-01,3.426969174503885963169e-15,0,nan,9.986052349894692644152e-01
94116,1.809723959824481309688e-01,1.809719157229695840616e-01,2.807729593401871459165e-11,5.079176792718487948692e-13,5.081649226377055386218e-13,1.809723959824475023755e-01,3.473420966442586893137e-15,0,nan,9.986060148542086452252e-01
94176,1.809435908460700626055e-01,1.809431109686703009753e-01,2.803707720282600628934e-11,5.071094690011773316295e-13,5.073567123670340753822e-13,1.809435908460694341748e-01,3.473075124067383666276e-15,0,nan,9.986067935536721180425e-01
94236,1.809148086194871385413e-01,1.809143291236193218374e-01,2.799694163381561631823e-11,5.063030579575591334918e-13,5.065503013234158772445e-13,1.809148086194863989256e-01,4.088198321956684334574e-15,0,nan,9.986075710899247021924e-01
94284,1.808917993112447719639e-01,1.808913201202096143749e-01,2.796489290433761279608e-11,5.056592211070552577583e-13,5.059064644729120015109e-13,1.808917993112439940489e-01,4.300444031848354024680e-15,0,nan,9.986081922827875787061e-01
94296,1.808860492699222166646e-01,1.808855701550406980260e-01,2.795688900226170846865e-11,5.054984409944429261831e-13,5.057456843602996699358e-13,1.808860492699214257256e-01,4.372581747169888453555e-15,0,nan,9.986083474650100630420e-01
94356,1.808573127646659894907e-01,1.808568340302262322794e-01,2.791691908418820941495e-11,5.046956129832626807307e-13,5.049428563491194244833e-13,1.808573127646652363903e-01,4.164058229238068508022e-15,0,nan,9.986091226809744292293e-01
94416,1.808285990710769564060e-01,1.808281207165355619626e-01,2.787703165636620231439e-11,5.038945688133677110671e-13,5.041418121792244548197e-13,1.808285990710760626033e-01,4.942817248274858328381e-15,0,nan,9.986098967398751878924e-01
94476,1.807999081565803134453e-01,1.807994301813949655777e-01,2.783722649630956002184e-11,5.030953033919229274995e-13,5.033425467577796712522e-13,1.807999081565794637696e-01,4.699536071190273604316e-15,0,nan,9.986106696437296212062e-01
94525,1.807764941180895201800e-01,1.807760164523100898659e-01,2.780477982115267172569e-11,5.024438859146838783944e-13,5.026911292805406221471e-13,1.807764941180887392156e-01,4.320054889759700049143e-15,0,nan,9.986112999931455629695e-01
94536,1.807712399886689524919e-01,1.807707623922984729870e-01,2.779750338227379129546e-11,5.022978116438682897029e-13,5.025450550097250334556e-13,1.807712399886681457913e-01,4.462549609597237567864e-15,0,nan,9.986114413945801487351e-01
94596,1.807425945349026286113e-01,1.807421173168069494785e-01,2.775786209325208478238e-11,5.015020885118274595359e-13,5.017493318776842032885e-13,1.807425945349017798978e-01,4.695702542090954074092e-15,0,nan,9.986122119944583418964e-01
94656,1.807139717629076824945e-01,1.807134949225478459667e-01,2.771830240897229295099e-11,5.007081289560323266749e-13,5.009553723218890704275e-13,1.807139717629068225054e-01,4.758841581677984416260e-15,0,nan,9.986129814453795582431e-01
94716,1.806853716403771792365e-01,1.806848951772153377693e-01,2.767882410989446528978e-11,4.999159279542594095146e-13,5.001631713201161532672e-13,1.806853716403763355375e-01,4.669437364598322817952e-15,0,nan,9.986137497493605562262e-01
94767,1.806610793202841347416e-01,1.806606031773185516709e-01,2.764533138133496981949e-11,4.992439360271250652326e-13,4.994911793929818089853e-13,1.806610793202833575855e-01,4.301735161560921471678e-15,0,nan,9.986144019074635016413e-01
94776,1.806567941350705752690e-01,1.806563180485699915412e-01,2.763942697720774100788e-11,4.991254805017534672021e-13,4.993727238676102109548e-13,1.806567941350698073828e-01,4.250524827141241893664e-15,0,nan,9.986145169084110029094e-01
94836,1.806282392148137738719e-01,1.806277635044388207852e-01,2.760011079282779015015e-11,4.983367816111621976328e-13,4.985840249770189413855e-13,1.806282392148129742592e-01,4.426841883700546498195e-15,0,nan,9.986152829245464305108e-01
94896,1.805997068474984312836e-01,1.805992315127145642073e-01,2.756087533939319698548e-11,4.975498263124505498013e-13,4.977970696783072935539e-13,1.805997068474976423503e-01,4.368408327497596324018e-15,0,nan,9.986160477997597187416e-01
94956,1.805711970010822065014e-01,1.805707220413559910277e-01,2.752172040026327027723e-11,4.967646096528414508633e-13,4.970118530186981946159e-13,1.805711970010815106333e-01,3.853704637907124583255e-15,0,nan,9.986168115360447247752e-01
95010,1.805455573682464842644e-01,1.805450827456169526908e-01,2.748654961630187111643e-11,4.960593971160091545055e-13,4.963066404818658982582e-13,1.805455573682458056352e-01,3.758770111572659940360e-15,0,nan,9.986174979265707753596e-01
95016,1.805427096435887057702e-01,1.805422350583877899588e-01,2.748264575951529082758e-11,4.959811266967483644451e-13,4.962283700626051081977e-13,1.805427096435879939779e-01,3.942514655778952730711e-15,0,nan,9.986175741354030153843e-01
95076,1.805142447431067886932e-01,1.805137705318999030712e-01,2.744365120194100992600e-11,4.951993725256906169763e-13,4.954466158915473607290e-13,1.805142447431060471531e-01,4.107931077277382790923e-15,0,nan,9.986183355998152357631e-01
95136,1.804858022677907625209e-01,1.804853284300477755941e-01,2.740473651304441784941e-11,4.944193422382335043624e-13,4.946665856040902481150e-13,1.804858022677899891866e-01,4.284737607405752268442e-15,0,nan,9.986190959312615866373e-01
95196,1.804573821858601045953e-01,1.804569087210518840703e-01,2.736590147903853428383e-11,4.936410309499157125410e-13,4.938882743157724562937e-13,1.804573821858593284150e-01,4.301183613995671988570e-15,0,nan,9.986198551317161621263e-01
95254,1.804299306963377813595e-01,1.804294575915313114667e-01,2.732843646226541239075e-11,4.928902927997850300061e-13,4.931375361656417737588e-13,1.804299306963370595113e-01,4.000712360348687728263e-15,0,nan,9.986205879522693365578e-01
95256,1.804289844655992958167e-01,1.804285113731978751339e-01,2.732714588684304661366e-11,4.928644337931801127861e-13,4.931116771590368565387e-13,1.804289844655985881715e-01,3.922015121628396310664e-15,0,nan,9.986206132031474040243e-01
95316,1.804006090753579316655e-01,1.804001363548363712219e-01,2.728846952408150341960e-11,4.920895459173124363508e-13,4.923367892831691801034e-13,1.804006090753571327711e-01,4.428446083916650983761e-15,0,nan,9.986213701475338860489e-01
95376,1.803722559835498340242e-01,1.803717836343823044398e-01,2.724987217907787818324e-11,4.913163624883529702161e-13,4.915636058542097139688e-13,1.803722559835489944044e-01,4.654927168935054709319e-15,0,nan,9.986221259668247497861e-01
95436,1.803439251586535785332e-01,1.803434531803153051399e-01,2.721135364085458241777e-11,4.905448786890472406628e-13,4.907921220549039844154e-13,1.803439251586527005327e-01,4.868478220342162023753e-15,0,nan,9.986228806629784741878e-01
95496,1.803156165692120505017e-01,1.803151449611793133432e-01,2.717291369912943078126e-11,4.897750897187704474466e-13,4.900223330846271911993e-13,1.803156165692111016622e-01,5.262104022401704673993e-15,0,nan,9.986236342379478356820e-01
95498,1.803146733321412953366e-01,1.803142017364430804705e-01,2.717163371889648277581e-11,4.897494592192592802990e-13,4.899967025851160240516e-13,1.803146733321403642238e-01,5.163821715249083376634e-15,0,nan,9.986236593378257779844e-01
95557,1.802868589320150150002e-01,1.802863876999238057497e-01,2.713391344798641624080e-11,4.889942034359613084548e-13,4.892414468018180522074e-13,1.802868589320140980226e-01,5.086213966668321000688e-15,0,nan,9.986243992251286048811e-01
95617,1.802585950886482768496e-01,1.802581242258097238285e-01,2.709563137237973773744e-11,4.882278178357013418889e-13,4.884750612015580856416e-13,1.802585950886473575004e-01,5.100168631110028417007e-15,0,nan,9.986251505449493743650e-01
95677,1.802303533862285311873e-01,1.802298828921221618415e-01,2.705742726310556471610e-11,4.874631126826509326905e-13,4.877103560485076764432e-13,1.802303533862275420696e-01,5.488074696490663226035e-15,0,nan,9.986259007494428669707e-01
95737,1.802021337935551248410e-01,1.802016636676614935730e-01,2.701930091264735582174e-11,4.867000832422978152799e-13,4.869473266081545590325e-13,1.802021337935541440853e-01,5.442531184601949558127e-15,0,nan,9.986266498405320946865e-01
95742,1.801997831578652509155e-01,1.801993130626325934074e-01,2.701612722023399451376e-11,4.866365729473953957796e-13,4.868838163132521395323e-13,1.801997831578642569460e-01,5.515930315019469734733e-15,0,nan,9.986267122145930783179e-01
95797,1.801739362794911869514e-01,1.801734665212919028754e-01,2.698125211417089700297e-11,4.859387247964313042376e-13,4.861859681622880479903e-13,1.801739362794901239047e-01,5.900113521113606408026e-15,0,nan,9.986273978201525987038e-01
95857,1.801457608129628240601e-01,1.801452914219405787577e-01,2.694328066152077553883e-11,4.851790326430588706372e-13,4.854262760089156143899e-13,1.801457608129617415520e-01,6.009067888724405933301e-15,0,nan,9.986281446902171985347e-01
95917,1.801176073629594809322e-01,1.801171383385979929415e-01,2.690538634921832897526e-11,4.844210020963545205154e-13,4.846682454622112642681e-13,1.801176073629583881648e-01,6.066965832196981050884e-15,0,nan,9.986288904526453281919e-01
95977,1.800894758985334964674e-01,1.800890072403175667937e-01,2.686756897245877999959e-11,4.836646284865857268776e-13,4.839118718524424706303e-13,1.800894758985324186484e-01,5.984907928780192346136e-15,0,nan,9.986296351093477312116e-01
95988,1.800843208457739985651e-01,1.800838522546289455217e-01,2.686064411596299206706e-11,4.835261393554550808258e-13,4.837733827213118245785e-13,1.800843208457729194586e-01,5.992228624939460942299e-15,0,nan,9.986297715099536290856e-01
96037,1.800613663888001036995e-01,1.800608980962155325489e-01,2.682982832710864472485e-11,4.829099071600526259756e-13,4.831571505259093697282e-13,1.800613663887989845589e-01,6.215328751184395142583e-15,0,nan,9.986303786622357370325e-01
96097,1.800332788029369857075e-01,1.800328108754706557537e-01,2.679216420970296664840e-11,4.821568334790155719703e-13,4.824040768448723157230e-13,1.800332788029358673529e-01,6.211932306931691644756e-15,0,nan,9.986311211132058807756e-01
96157,1.800052131101843588823e-01,1.800047455473241519996e-01,2.675457641744282189031e-11,4.814054028216371509718e-13,4.816526461874938947245e-13,1.800052131101833127492e-01,5.811682370908651091573e-15,0,nan,9.986318624641537421626e-01
96217,1.799771692798449174155e-01,1.799767020810797979458e-01,2.671706474819309497489e-11,4.806556105819207192588e-13,4.809028539477774630114e-13,1.799771692798438650618e-01,5.847151268572589508011e-15,0,nan,9.986326027169800648620e-01
96234,1.799692274983828998991e-01,1.799687604026852794092e-01,2.670645025359662730134e-11,4.804434666852081310066e-13,4.806907100510648747593e-13,1.799692274983818387633e-01,5.896206734984270243472e-15,0,nan,9.986328122558971786887e-01
96277,1.799491472812832504324e-01,1.799486804461031819180e-01,2.667962900047911404851e-11,4.799074521696351345592e-13,4.801546955354918783118e-13,1.799491472812822023342e-01,5.824413485568971793163e-15,0,nan,9.986333418735675770050e-01
96337,1.799211470839260085253e-01,1.799206806118219814650e-01,2.664226897348467204265e-11,4.791609230102598286020e-13,4.794081663761165723547e-13,1.799211470839249720551e-01,5.760691217460748245891e-15,0,nan,9.986340799357993642388e-01
96397,1.798931686572615984421e-01,1.798927025477256580466e-01,2.660498446704927806626e-11,4.784160185449175399622e-13,4.786632619107742837148e-13,1.798931686572606273493e-01,5.398163744011410677777e-15,0,nan,9.986348169055510367448e-01
96457,1.798652119708402108422e-01,1.798647462233654292785e-01,2.656777528166579059117e-11,4.776727342303162040020e-13,4.779199775961729477546e-13,1.798652119708392635341e-01,5.266766626531628717810e-15,0,nan,9.986355527847013480777e-01
96480,1.798545009988261611511e-01,1.798540353900072996662e-01,2.655353168923413035180e-11,4.773882371871252677258e-13,4.776354805529820114784e-13,1.798545009988253220057e-01,4.665690165045961112027e-15,0,nan,9.986358345829358040217e-01
96517,1.798372769942733484516e-01,1.798368116083537970873e-01,2.653064121847746948203e-11,4.769310655386778284327e-13,4.771783089045345721854e-13,1.798372769942724555434e-01,4.965089922408194707530e-15,0,nan,9.986362875751150454721e-01
96577,1.798093636972340203517e-01,1.798088986723647975108e-01,2.649358207927599983982e-11,4.761910079576853662442e-13,4.764382513235421099969e-13,1.798093636972330956221e-01,5.142833312046654712628e-15,0,nan,9.986370212786626901968e-01
96637,1.797814720494560480901e-01,1.797810073851333068085e-01,2.645659766649827162701e-11,4.754525569904062835635e-13,4.756998003562630273161e-13,1.797814720494552316317e-01,4.541393708054706751302e-15,0,nan,9.986377538971910999810e-01
96697,1.797536020207348150812e-01,1.797531377164556520842e-01,2.641968778322490173042e-11,4.747157081552546582407e-13,4.749629515211114019934e-13,1.797536020207339058693e-01,5.058101376691577065418e-15,0,nan,9.986384854325739610353e-01
96728,1.797392109664516790524e-01,1.797387468479983707592e-01,2.640064681340206910063e-11,4.743356291794216560887e-13,4.745828725452783998413e-13,1.797392109664507895865e-01,4.948647014735003865350e-15,0,nan,9.986388629687394659059e-01
96757,1.797257535809258788273e-01,1.797252896361884733079e-01,2.638285223317644737836e-11,4.739804569858969613598e-13,4.742277003517537051125e-13,1.797257535809249945114e-01,4.920363007755954537731e-15,0,nan,9.986392158866436511962e-01
96817,1.796979266999459423637e-01,1.796974631142494449598e-01,2.634609082071209520053e-11,4.732467990312205445131e-13,4.734940423970772882658e-13,1.796979266999450473955e-01,4.980403793415549685438e-15,0,nan,9.986399452612541405121e-01
96877,1.796701213477720493472e-01,1.796696581206166098976e-01,2.630940335082652174937e-11,4.725147298552554068876e-13,4.727619732211121506402e-13,1.796701213477711284259e-01,5.125623105283286000798e-15,0,nan,9.986406735582451366226e-01
96937,1.796423374944416118115e-01,1.796418746253284348668e-01,2.627278962914771995792e-11,4.717842450371182593075e-13,4.720314884029750030601e-13,1.796423374944406565888e-01,5.317358841262899045685e-15,0,nan,9.986414007794524905519e-01
96975,1.796247521601001817526e-01,1.796242895174895437549e-01,2.624963899497653058396e-11,4.713224221164636853115e-13,4.715696654823204290642e-13,1.796247521600992397300e-01,5.244391982523452152146e-15,0,nan,9.986418607972941935262e-01
96997,1.796145751100521603671e-01,1.796141125984833941676e-01,2.623624946193421311029e-11,4.710553401709495264929e-13,4.713025835368062702456e-13,1.796145751100512472792e-01,5.083596161689682468544e-15,0,nan,9.986421269267031302318e-01
97058,1.795863719971404204312e-01,1.795859098485658167377e-01,2.619917549641212848457e-11,4.703159020343367978640e-13,4.705631454001935416166e-13,1.795863719971394834230e-01,5.217590648016243364235e-15,0,nan,9.986428640773446148188e-01
97118,1.795586528177359475489e-01,1.795581910257048607882e-01,2.616278307727050355578e-11,4.695901700637685788380e-13,4.698374134296253225906e-13,1.795586528177349956465e-01,5.301345200858743697470e-15,0,nan,9.986435880643471833611e-01
97178,1.795309550174300494696e-01,1.795304935814476532396e-01,2.612646363193825189532e-11,4.688660048445896599640e-13,4.691132482104464037167e-13,1.795309550174291434561e-01,5.046558936588704608635e-15,0,nan,9.986443109828917127913e-01
97224,1.795097344970685293575e-01,1.795092733337222967727e-01,2.609866802387910108909e-11,4.683118698338472830538e-13,4.685591131997040268064e-13,1.795097344970676801290e-01,4.730821194922193852214e-15,0,nan,9.986448644979927704440e-01
97238,1.795032785665605923331e-01,1.795028174861330316769e-01,2.609021696918331222831e-11,4.681434020306925416612e-13,4.683906453965492854139e-13,1.795032785665597440398e-01,4.725781830025282290378e-15,0,nan,9.986450328347942768763e-01
97298,1.794756234355249224777e-01,1.794751627101593693947e-01,2.605404289839245971779e-11,4.674223572906975405619e-13,4.676696006565542843146e-13,1.794756234355240233759e-01,5.009603752182623195722e-15,0,nan,9.986457536218704127574e-01
97358,1.794479895947794501065e-01,1.794475292239840480413e-01,2.601794122956843850111e-11,4.667028663078870601909e-13,4.669501096737438039436e-13,1.794479895947784605959e-01,5.514191981088899650793e-15,0,nan,9.986464733459206194206e-01
97418,1.794203770148397047990e-01,1.794199169981235963967e-01,2.598191177332797576259e-11,4.659849247801524311083e-13,4.662321681460091748610e-13,1.794203770148386330516e-01,5.973387292238496966962e-15,0,nan,9.986471920087420777595e-01
97473,1.793950841351229230636e-01,1.793946244425491109986e-01,2.594894804728765603211e-11,4.653281692041695083452e-13,4.655754125700262520978e-13,1.793950841351219131021e-01,5.629816634015723217451e-15,0,nan,9.986478498522613133845e-01
97478,1.793927856662800857102e-01,1.793923260031533850611e-01,2.594595434089922511102e-11,4.652685284199330496992e-13,4.655157717857897934518e-13,1.793927856662790617625e-01,5.707852927009297682773e-15,0,nan,9.986479096121233673127e-01
97538,1.793652155197341391268e-01,1.793647562097079040111e-01,2.591006874411997903822e-11,4.645536729541694487393e-13,4.648009163200261924920e-13,1.793652155197330574590e-01,6.030532992548483924688e-15,0,nan,9.986486261578685060068e-01
97598,1.793376665458937258002e-01,1.793372075884800409540e-01,2.587425479543458900100e-11,4.638403541242278104576e-13,4.640875974900845542102e-13,1.793376665458925670320e-01,6.461376459371215522899e-15,0,nan,9.986493416477591493941e-01
97658,1.793101387155091874792e-01,1.793096801102210813283e-01,2.583851230789183724159e-11,4.631285676858506935930e-13,4.633758110517074373456e-13,1.793101387155080206066e-01,6.507566144873015355092e-15,0,nan,9.986500560835723924388e-01
97718,1.792826319993893746663e-01,1.792821737457408748373e-01,2.580284109514303261951e-11,4.624183094091043643078e-13,4.626655527749611080605e-13,1.792826319993881790081e-01,6.669124289859235221654e-15,0,nan,9.986507694670908292871e-01
97723,1.792803407252068492728e-01,1.792798825008397323177e-01,2.579987170551872427462e-11,4.623591900666443805766e-13,4.626064334325011243293e-13,1.792803407252056720460e-01,6.566401615050311809472e-15,0,nan,9.986508288682723489399e-01
97778,1.792551463684012302835e-01,1.792546884659073080925e-01,2.576724097143921492631e-11,4.617095750783148954468e-13,4.619568184441716391994e-13,1.792551463683999815943e-01,6.965987977898507207310e-15,0,nan,9.986514818000878421071e-01
97838,1.792276817934695676282e-01,1.792272242416461380810e-01,2.573171175162883872846e-11,4.610023604920095732522e-13,4.612496038578663170048e-13,1.792276817934683949009e-01,6.543226292578670407562e-15,0,nan,9.986521930843236832700e-01
97898,1.792002382455774311953e-01,1.791997810439414362538e-01,2.569625325115625552481e-11,4.602966614628735421108e-13,4.605439048287302858635e-13,1.792002382455762615445e-01,6.527060832372482977118e-15,0,nan,9.986529033215740154008e-01
97958,1.791728156957653472769e-01,1.791723588438346170815e-01,2.566086528605837429484e-11,4.595924738176781019791e-13,4.598397171835348457318e-13,1.791728156957641496130e-01,6.684406477541484652818e-15,0,nan,9.986536125135965547592e-01
97973,1.791659633358740899567e-01,1.791655065712944583378e-01,2.565202929443428056355e-11,4.594166625724059579694e-13,4.596639059382627017220e-13,1.791659633358729257133e-01,6.498128194620880476203e-15,0,nan,9.986537896484886612722e-01
98018,1.791454141151313794733e-01,1.791449576124247711206e-01,2.562554767296301942158e-11,4.588897933972299996150e-13,4.591370367630867433677e-13,1.791454141151302025719e-01,6.569531595582254534912e-15,0,nan,9.986543206621425327208e-01
98078,1.791180334748311842041e-01,1.791175773208684707249e-01,2.559030022908661524760e-11,4.581886160563209270341e-13,4.584358594221776707868e-13,1.791180334748299897250e-01,6.668670165599416322101e-15,0,nan,9.986550277689681546557e-01
98138,1.790906737460776498860e-01,1.790902179403795480006e-01,2.555512277223184439192e-11,4.574889376636665737216e-13,4.577361810295233174743e-13,1.790906737460763571511e-01,7.218326229923278052391e-15,0,nan,9.986557338358228036457e-01
98198,1.790633349001407026435e-01,1.790628794422289005173e-01,2.552001512078535218679e-11,4.567907541018502212535e-13,4.570379974677069650061e-13,1.790633349001392789641e-01,7.950703174448498308118e-15,0,nan,9.986564388644465100112e-01
98224,1.790514945449513672937e-01,1.790510392375986581381e-01,2.550482343799414753361e-11,4.564886710855810097105e-13,4.567359144514377534631e-13,1.790514945449499466229e-01,7.934425612027341433291e-15,0,nan,9.986567440548558768649e-01
98258,1.790360169083471675311e-01,1.790355617977443247746e-01,2.548497709371549617437e-11,4.560940612672679992091e-13,4.563413046331247429618e-13,1.790360169083457091707e-01,8.145625485830784212553e-15,0,nan,9.986571428565704824074e-01
98318,1.790087197420808795556e-01,1.790082649783105439578e-01,2.545000851057035381638e-11,4.553988550700807372927e-13,4.556460984359374810454e-13,1.790087197420794339075e-01,8.075852806616281052218e-15,0,nan,9.986578458139315564988e-01
98378,1.789814433727823783649e-01,1.789809889553690691599e-01,2.541510919147552455089e-11,4.547051314341554194786e-13,4.549523748000121632312e-13,1.789814433727809244226e-01,8.123424367123444962743e-15,0,nan,9.986585477382633909663e-01
98438,1.789541877719486029363e-01,1.789537337004178108035e-01,2.538027895713162219605e-11,4.540128862970069084651e-13,4.542601296628636522177e-13,1.789541877719471902074e-01,7.894361125966493629212e-15,0,nan,9.986592486312876276820e-01
98476,1.789369366204147382415e-01,1.789364827676978575433e-01,2.535825545971554050416e-11,4.535752272504520098102e-13,4.538224706163087535629e-13,1.789369366204133878948e-01,7.546495018191420769822e-15,0,nan,9.986596919975688415737e-01
98498,1.789269529111330025994e-01,1.789264991850111063965e-01,2.534551762881230989119e-11,4.533221156097504925108e-13,4.535693589756072362635e-13,1.789269529111316326422e-01,7.656516725300951933554e-15,0,nan,9.986599484947282684465e-01
98559,1.788992853681041772518e-01,1.788988319926634595891e-01,2.531024739962022166065e-11,4.526213394339205420169e-13,4.528685827997772857696e-13,1.788992853681028357684e-01,7.498539445007178213843e-15,0,nan,9.986606589688643428816e-01
98619,1.788720922466918439309e-01,1.788716392157077839098e-01,2.527562449045571523580e-11,4.519335299597937627221e-13,4.521807733256505064748e-13,1.788720922466904994253e-01,7.516575362230628184231e-15,0,nan,9.986613567611994980201e-01
98679,1.788449197798239742596e-01,1.788444670928257818066e-01,2.524106995160755597624e-11,4.512471828032565756718e-13,4.514944261691133194244e-13,1.788449197798226084495e-01,7.636840542873220957697e-15,0,nan,9.986620535291192255639e-01
98728,1.788227442338802541943e-01,1.788222918274552930562e-01,2.521290100612032292130e-11,4.506877479313575924896e-13,4.509349912972143362422e-13,1.788227442338789854881e-01,7.094770201764197813518e-15,0,nan,9.986626217975166528926e-01
98739,1.788177679392789209967e-01,1.788173155957967774832e-01,2.520658360662904798348e-11,4.505622939694979092852e-13,4.508095373353546530378e-13,1.788177679392776076348e-01,7.344694374070586086978e-15,0,nan,9.986627492743227700448e-01
98799,1.787906366968909366300e-01,1.787901846964558838504e-01,2.517216527963582295141e-11,4.498788594770428151933e-13,4.501261028428995589460e-13,1.787906366968896070186e-01,7.436694442124157415695e-15,0,nan,9.986634439985182937205e-01
98859,1.787635260245496460207e-01,1.787630743666936694591e-01,2.513781479530346830927e-11,4.491968753576902434081e-13,4.494441187235469871607e-13,1.787635260245482382113e-01,7.875260950742220133989e-15,0,nan,9.986641377034014500284e-01
98919,1.787364358941998798702e-01,1.787359845784559364557e-01,2.510353197886530594078e-11,4.485163376564601778934e-13,4.487635810223169216460e-13,1.787364358941985116613e-01,7.654896578434526754924e-15,0,nan,9.986648303906540725689e-01
98979,1.787093662778420355419e-01,1.787089153037439426264e-01,2.506931665611074192656e-11,4.478372424315542258387e-13,4.480844857974109695913e-13,1.787093662778406736756e-01,7.620565039337329388872e-15,0,nan,9.986655220619723233246e-01
98981,1.787084643102669623271e-01,1.787080133475490439920e-01,2.506817730571485402595e-11,4.478146307208096151251e-13,4.480618740866663588778e-13,1.787084643102655906759e-01,7.675357061343913765255e-15,0,nan,9.986655451002064743412e-01
99039,1.786823171475314386836e-01,1.786818665146139295530e-01,2.503516865338274560977e-11,4.471595857542913135635e-13,4.474068291201480573161e-13,1.786823171475300645522e-01,7.690360231900983503942e-15,0,nan,9.986662127190389733511e-01
99099,1.786552884753783432270e-01,1.786548381831771226125e-01,2.500108779757593512218e-11,4.464833637090596675683e-13,4.467306070749164113209e-13,1.786552884753769769154e-01,7.647753332275654938239e-15,0,nan,9.986669023635313316022e-01
99159,1.786282802335478481215e-01,1.786278302815994811770e-01,2.496707391613435594398e-11,4.458085723932669100347e-13,4.460558157591236537873e-13,1.786282802335465143902e-01,7.466518183678776860574e-15,0,nan,9.986675909971244968853e-01
99219,1.786012923942597863114e-01,1.786008427821017818804e-01,2.493312683704968771406e-11,4.451352079172896727513e-13,4.453824512831464165039e-13,1.786012923942584508183e-01,7.477511014115509958196e-15,0,nan,9.986682786214930371282e-01
99235,1.785940990793398186476e-01,1.785936495577145621816e-01,2.492408554291065947169e-11,4.449558845394316865569e-13,4.452031279052884303096e-13,1.785940990793384741420e-01,7.528275393773430874245e-15,0,nan,9.986684618177574762447e-01
99279,1.785743249297883639137e-01,1.785738756569590912626e-01,2.489924638885869069675e-11,4.444632664044172035674e-13,4.447105097702739473200e-13,1.785743249297870899220e-01,7.134238157025135653580e-15,0,nan,9.986689652382986654702e-01
99339,1.785473778124624932850e-01,1.785469288785012931253e-01,2.486543240064198679450e-11,4.437927439908124951981e-13,4.440399873566692389508e-13,1.785473778124611255911e-01,7.660117736216331129670e-15,0,nan,9.986696508492167168036e-01
99399,1.785204510146648493318e-01,1.785200024191118950423e-01,2.483168470202068813307e-11,4.431236368254418264856e-13,4.433708801912985702382e-13,1.785204510146635021564e-01,7.546336578049580503371e-15,0,nan,9.986703354558911585343e-01
99459,1.784935445088326466667e-01,1.784930962512290830713e-01,2.479800312315585538388e-11,4.424559410700473613399e-13,4.427031844359041050925e-13,1.784935445088312755982e-01,7.681333902415596110168e-15,0,nan,9.986710190599858645620e-01
99489,1.784800988568049362470e-01,1.784796507680042332300e-01,2.478118707570425653357e-11,4.421226212751127946667e-13,4.423698646409695384194e-13,1.784800988568035282072e-01,7.889057759932404433975e-15,0,nan,9.986713604865823702976e-01
99519,1.784666582674568902078e-01,1.784662103473446947977e-01,2.476438749474535289428e-11,4.417896528990819721392e-13,4.420368962649387158918e-13,1.784666582674554750123e-01,7.929747533555082740568e-15,0,nan,9.986717016631504495222e-01
99579,1.784397922630824029344e-01,1.784393446800044968903e-01,2.473083764802234866696e-11,4.411247684996636216537e-13,4.413720118655203654063e-13,1.784397922630809642252e-01,8.062714933633219138359e-15,0,nan,9.986723832670295612659e-01
99639,1.784129464683077426201e-01,1.784124992218079075457e-01,2.469735341475312595884e-11,4.404612840715271836371e-13,4.407085274373839273897e-13,1.784129464683063043717e-01,8.061345436981165128362e-15,0,nan,9.986730638732659410747e-01
99699,1.783861208557849520329e-01,1.783856739454078854656e-01,2.466393462723511258029e-11,4.397991958269723561654e-13,4.400464391928290999180e-13,1.783861208557836165262e-01,7.486606453089361140097e-15,0,nan,9.986737434834941310596e-01
99744,1.783660148745744855603e-01,1.783655682159912270190e-01,2.463891338478597372388e-11,4.393035436175592416858e-13,4.395507869834159854384e-13,1.783660148745731314460e-01,7.591773041955235038611e-15,0,nan,9.986742525385276821721e-01
99759,1.783593153982197809793e-01,1.783588688235110408797e-01,2.463058111829519381039e-11,4.391384999908234319983e-13,4.393857433566801757509e-13,1.783593153982184448763e-01,7.491074922284104502596e-15,0,nan,9.986744220993605860573e-01
99819,1.783325300683709924154e-01,1.783320838288770526781e-01,2.459729272128716933182e-11,4.384791928003666788997e-13,4.387264361662234226523e-13,1.783325300683696204254e-01,7.693437008484252139326e-15,0,nan,9.986750997224924660087e-01
99879,1.783057648390505567360e-01,1.783053189343187794336e-01,2.456406927009008367934e-11,4.378212705053098563556e-13,4.380685138711666001082e-13,1.783057648390491248979e-01,8.030239784217293717700e-15,0,nan,9.986757763545161393874e-01
99939,1.782790196831234019736e-01,1.782785741127020096020e-01,2.453091059910611464373e-11,4.371647293677309812279e-13,4.374119727335877249806e-13,1.782790196831219552685e-01,8.114836908052593593167e-15,0,nan,9.986764519970507930744e-01
100000,1.782518493246965374244e-01,1.782514040936951371652e-01,2.449726552215717793497e-11,4.364986579156805092476e-13,4.367459012815372530003e-13,1.782518493246951806673e-01,7.611461262597053846507e-15,0,nan,9.986771378875964005439e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p4_a10_extended.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,2.519270858233226241701e-02,4.058691621576283078791e-03,4.058691621576283078791e-03,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,3.169076067736750189896e-07
2,9.874036457088338687737e-01,9.862585225914551295516e-01,2.303456056185819545248e-02,3.753815037380181438795e-03,3.753815037380181438795e-03,9.874036457088338688279e-01,5.490166950453080300060e-20,0,nan,4.689639522029709733501e-06
3,9.747412423105260318389e-01,9.726308417441413923317e-01,2.111604357605304989963e-02,3.471376300275074890413e-03,3.471376300275074890413e-03,9.747412423105260318389e-01,0.000000000000000000000e+00,0,nan,2.195499395034254974880e-05
4,9.620728199561148673768e-01,9.591493378743276755779e-01,1.940480041845152851340e-02,3.210630545125656826031e-03,3.210630545125656826031e-03,9.620728199561148674310e-01,5.634719898515377037242e-20,0,nan,6.417662988772197821071e-05
5,9.494469376651019113466e-01,9.458395427248124953147e-01,1.787357843214171943737e-02,2.970500347287795028166e-03,2.970500347287795028166e-03,9.494469376651019112924e-01,5.709651216274366930235e-20,0,nan,1.449626880641374732621e-04
6,9.369027535087416356011e-01,9.327213587899548770193e-01,1.649931419163279112059e-02,2.749725733767293920636e-03,2.749725733767293920636e-03,9.369027535087416356011e-01,0.000000000000000000000e+00,0,nan,2.782537259135098814619e-04
7,9.244717016941384814819e-01,9.198100572636622986804e-01,1.526240105738927686530e-02,2.546966037073069623615e-03,2.546966037073069623615e-03,9.244717016941384814819e-01,0.000000000000000000000e+00,0,nan,4.774874074766650809648e-04
8,9.121788567349676602261e-01,9.071170970458973220715e-01,1.414609950505116429737e-02,2.360867579132583632809e-03,2.360867579132583632809e-03,9.121788567349676602261e-01,0.000000000000000000000e+00,0,nan,7.550542995733401213916e-04
9,9.000440472933717399318e-01,8.946507986526624420232e-01,1.313605966720265977942e-02,2.190107376877077412777e-03,2.190107376877077412777e-03,9.000440472933717398775e-01,6.023050625944009303089e-20,0,nan,1.121972092364707477181e-03
10,8.880827688190611121101e-01,8.824169000680718673497e-01,1.221993262503070016770e-02,2.033420183436723585495e-03,2.033420183436723585495e-03,8.880827688190611121644e-01,6.104173003644893874132e-20,0,nan,1.587719353873822539492e-03
11,8.763069337555565172849e-01,8.704190162238042198723e-01,1.138705231392549730474e-02,1.889614064751989470511e-03,1.889614064751989470616e-03,8.763069337555565173391e-01,6.186201037112526940071e-20,0,nan,2.160182593253352449800e-03
12,8.647254900668414712237e-01,8.586590195632288280230e-01,1.062817393317142320355e-02,1.757578184590759171955e-03,1.757578184590759172061e-03,8.647254900668414712779e-01,6.269054080976020924038e-20,0,nan,2.845681210695287977951e-03
13,8.533449325966431164500e-01,8.471373557947167411337e-01,9.935257814247182598694e-03,1.636285379034683922988e-03,1.636285379034683923094e-03,8.533449325966431165042e-01,6.352660753409444119273e-20,0,nan,3.649043728381568133671e-03
14,8.421697268875931498017e-01,8.358533062694344729958e-01,9.301290050169254066519e-03,1.524791325111304404949e-03,1.524791325111304405055e-03,8.421697268875931498559e-01,6.436957645654104951864e-20,0,nan,4.573715683194517772563e-03
15,8.312026612443498460028e-01,8.248052062857912521110e-01,8.720132998692722365230e-03,1.422231558232423274496e-03,1.422231558232423274602e-03,8.312026612443498460028e-01,0.000000000000000000000e+00,0,nan,5.621884980912471178343e-03
16,8.204451397864448909149e-01,8.139906269117019178404e-01,8.186400176534238587940e-03,1.327817204462125123981e-03,1.327817204462125124087e-03,8.204451397864448909691e-01,6.607402005987343195213e-20,0,nan,6.794614645146275805906e-03
17,8.098974268234347985689e-01,8.034065265385055109714e-01,7.695351157453735380424e-03,1.240830019649873116709e-03,1.240830019649873116815e-03,8.098974268234347986231e-01,6.693453618799252162951e-20,0,nan,8.091976002887349385466e-03
18,7.995588509597786432744e-01,7.930493772678469899208e-01,7.242802946586196112544e-03,1.160617134777433940759e-03,1.160617134777433940864e-03,7.995588509597786433286e-01,6.780002317428192738937e-20,0,nan,9.513177656137584240185e-03
19,7.894279757945538918986e-01,7.829152703311951231376e-01,6.825054981291317174462e-03,1.086585771779163268104e-03,1.086585771779163268210e-03,7.894279757945538919528e-01,6.867011340675267535706e-20,0,nan,1.105668727999995701638e-02
20,7.795027428405494645440e-01,7.730000040086155294050e-01,6.438825446086101178411e-03,1.018198099785704050833e-03,1.018198099785704050939e-03,7.795027428405494645982e-01,6.954447450272041620604e-20,0,nan,1.272034450941697784582e-02
21,7.697805912855724787876e-01,7.632991569155878216167e-01,6.081197017156945089567e-03,9.549663362864029393553e-04,9.549663362864029394612e-04,7.697805912855724788419e-01,7.042280519666207933151e-20,0,nan,1.450146404537704462755e-02
22,7.602585584070093491075e-01,7.538081490376601322134e-01,5.749570494356008447287e-03,8.964481526490489413316e-04,8.964481526490489414375e-04,7.602585584070093491617e-01,7.130483179020457474313e-20,0,nan,1.639692871664363173545e-02
23,7.509333637904821279847e-01,7.445222924916196634662e-01,5.441625053783768679402e-03,8.422424127770757847668e-04,8.422424127770757848727e-04,7.509333637904821280389e-01,7.219030507665708244709e-20,0,nan,1.840327264367348557788e-02
24,7.418014799647277790983e-01,7.354368336619292935321e-01,5.155284076184826633263e-03,7.919852531652357221726e-04,7.919852531652357222785e-04,7.418014799647277791525e-01,7.307899766774916686226e-20,0,nan,2.051675491959823573633e-02
25,7.328591916238368801965e-01,7.265469880890903633182e-01,4.888685686409715886076e-03,7.453464992106740105747e-04,7.453464992106740106806e-04,7.328591916238368802507e-01,7.397070166256476674895e-20,0,nan,2.273342438829921251203e-02
26,7.241026452458855053752e-01,7.178479692616345233754e-01,4.640157285678351479057e-03,7.020264041996524964852e-04,7.020264041996524965911e-04,7.241026452458855054836e-01,1.497304532173527625006e-19,0,nan,2.504917619115344280947e-02
27,7.155278906187953476097e-01,7.093350122770080114698e-01,4.408193478024893071988e-03,6.617526923964269227712e-04,6.617526923964269228771e-04,7.155278906187953477181e-01,1.515247954273139582630e-19,0,nan,2.745980079385452366562e-02
28,7.071309155379955649020e-01,7.010033931817362640409e-01,4.191436890385530157540e-03,6.242778850290811399415e-04,6.242778850290811400474e-04,7.071309155379955650104e-01,1.533241085436955517521e-19,0,nan,2.996102620896626968562e-02
29,6.989076747365434989605e-01,6.928484446723156608755e-01,3.988661466480782593912e-03,5.893768869325950216915e-04,5.893768869325950217974e-04,6.989076747365434990689e-01,1.551280965535540140096e-19,0,nan,3.254855411037710549149e-02
30,6.908541139390752695696e-01,6.848655687307014579713e-01,3.798757881253039985595e-03,5.568448116325193289588e-04,5.568448116325193290647e-04,6.908541139390752696780e-01,1.569364863883719400028e-19,0,nan,3.521809050117337409311e-02
31,6.829661897900749379774e-01,6.770502466783246892697e-01,3.620720777786874121192e-03,5.264950233544818104515e-04,5.264950233544818105574e-04,6.829661897900749381401e-01,2.381235386232131984232e-19,0,nan,3.796537155280376124415e-02
32,6.752398862894312522235e-01,6.693980470572372459218e-01,3.453637574475381902712e-03,4.981573755610472315151e-04,4.981573755610472316210e-04,6.752398862894312523862e-01,2.408482217579141387491e-19,0,nan,4.078618518513131031088e-02
33,6.676712282699995550063e-01,6.619046316837658809075e-01,3.296678628396083800114e-03,4.716766269654925240239e-04,4.716766269654925241033e-04,6.676712282699995551689e-01,2.435784544651062764390e-19,0,nan,4.367638890710334515952e-02
34,6.602562923695678390071e-01,6.545657601669109407010e-01,3.149088572791532800009e-03,4.469110174271477811888e-04,4.469110174271477812682e-04,6.602562923695678391155e-01,1.642092903945608605931e-19,0,nan,4.663192438837858538701e-02
35,6.529912158805151742910e-01,6.473772931389744788211e-01,3.010178673318441808807e-03,4.237309876115395853142e-04,4.237309876115395853936e-04,6.529912158805151743994e-01,1.660362568619747812918e-19,0,nan,4.964882918469114910466e-02
36,6.458722038023152579389e-01,6.403351944081597674490e-01,2.879320070232274431560e-03,4.020180277461420271026e-04,4.020180277461420271821e-04,6.458722038023152579931e-01,8.393318106141556595885e-20,0,nan,5.272324599484736072758e-02
37,6.388955343730436301874e-01,6.334355322110049650000e-01,2.755937792642741946639e-03,3.816636421849624362672e-04,3.816636421849624363466e-04,6.388955343730436302959e-01,1.696994444560402054453e-19,0,nan,5.585142978552227789612e-02
38,6.320575633146835940572e-01,6.266744797155490974980e-01,2.639505447006631237454e-03,3.625684177925209873259e-04,3.625684177925209874053e-04,6.320575633146835941114e-01,8.576767650715626513152e-20,0,nan,5.902975308167054490263e-02
39,6.253547269920457818719e-01,6.200483149032908472206e-01,2.529540495607216636209e-03,3.446411853598470246192e-04,3.446411853598470246986e-04,6.253547269920457819803e-01,1.733739469277722395399e-19,0,nan,6.225470968543516266555e-02
40,6.187835446554872389450e-01,6.135534199386345210765e-01,2.425600052306441062481e-03,3.277982643683427153186e-04,3.277982643683427153980e-04,6.187835446554872390534e-01,1.752150944946577067837e-19,0,nan,6.552291705485357645308e-02
41,6.123406199124813005475e-01,6.071862801180765498296e-01,2.327277132678712019670e-03,3.119627824225638507242e-04,3.119627824225638508036e-04,6.123406199124813006017e-01,8.852933622470316286619e-20,0,nan,6.883111754527188198550e-02
42,6.060226415517371938418e-01,6.009434824774135001837e-01,2.234197304017714927341e-03,2.970640615837419507656e-04,2.970640615837419508450e-04,6.060226415517371938960e-01,8.945228264981781478264e-20,0,nan,7.217617869098730962120e-02
43,5.998263838254046427263e-01,5.948217141233668130000e-01,2.146015687877391441624e-03,2.830370646575154097807e-04,2.830370646575154098601e-04,5.998263838254046427805e-01,9.037633236228986841715e-20,0,nan,7.555509268202400422821e-02
44,5.937487062794281172636e-01,5.888177603458999928316e-01,2.062414273954098888591e-03,2.698218952280683020621e-04,2.698218952280683021415e-04,5.937487062794281173178e-01,9.130143451422197077491e-20,0,nan,7.896497517087527623635e-02
45,5.877865532089229433691e-01,5.829285025588816905682e-01,1.983099509396417157268e-03,2.573633458933114261976e-04,2.573633458933114262770e-04,5.877865532089229434233e-01,9.222754132146124871016e-20,0,nan,8.240306352628529211945e-02
46,5.819369528041834820293e-01,5.771509161093966499894e-01,1.907800132173659608163e-03,2.456104897485478681357e-04,2.456104897485478682151e-04,5.819369528041834820293e-01,0.000000000000000000000e+00,0,nan,8.586671463547032132638e-02
47,5.761970160433098202030e-01,5.714820679897350265658e-01,1.836265221054063703528e-03,2.345163106957319195430e-04,2.345163106957319196224e-04,5.761970160433098202030e-01,0.000000000000000000000e+00,0,nan,8.935340234238155876473e-02
48,5.705639353792079946975e-01,5.659191144807380683930e-01,1.768262438131395535371e-03,2.240373686281214065400e-04,2.240373686281214066194e-04,5.705639353792079946975e-01,0.000000000000000000000e+00,0,nan,9.286071459748979154005e-02
49,5.650349832616723706595e-01,5.604592987506084059103e-01,1.703576442772150650903e-03,2.141334959616023629554e-04,2.141334959616023630348e-04,5.650349832616723706595e-01,0.000000000000000000000e+00,0,nan,9.638635038394380120941e-02
50,5.596075105292223306154e-01,5.550999484293909414152e-01,1.642007458400332471898e-03,2.047675223595518667085e-04,2.047675223595518667879e-04,5.596075105292223306696e-01,9.687166023381025729417e-20,0,nan,9.992811647565221123838e-02
51,5.542789447001907751828e-01,5.498384731759978122953e-01,1.583369975748442189324e-03,1.959050248326656969796e-04,1.959050248326656970590e-04,5.542789447001907751828e-01,0.000000000000000000000e+00,0,nan,1.034839240747108713732e-01
52,5.490467881881235912120e-01,5.446723622518051259231e-01,1.527491578128837521386e-03,1.875141006931307628936e-04,1.875141006931307629730e-04,5.490467881881235912120e-01,0.000000000000000000000e+00,0,nan,1.070517853685081196671e-01
53,5.439086164627407071650e-01,5.395991821124195786060e-01,1.474211875958924508900e-03,1.795651611078577053290e-04,1.795651611078577054084e-04,5.439086164627407072193e-01,9.966767759044826398935e-20,0,nan,1.106298100406657317974e-01
54,5.388620761744401163867e-01,5.346165740271396193809e-01,1.423381539240687164045e-03,1.720307432317933862502e-04,1.720307432317933863296e-04,5.388620761744401163325e-01,1.006010833219711624749e-19,0,nan,1.142162017646044764945e-01
55,5.339048832575192757863e-01,5.297222517338673165128e-01,1.374861417978770809398e-03,1.648853391128193182380e-04,1.648853391128193183174e-04,5.339048832575192757863e-01,0.000000000000000000000e+00,0,nan,1.178092547038623585381e-01
56,5.290348210248779311409e-01,5.249139991357198702787e-01,1.328521741646427900867e-03,1.581052397472810672111e-04,1.581052397472810672905e-04,5.290348210248779311409e-01,0.000000000000000000000e+00,0,nan,1.214073500392541925336e-01
57,5.242497382648966563253e-01,5.201896680443064837447e-01,1.284241389796252763941e-03,1.516683928323443026709e-04,1.516683928323443027503e-04,5.242497382648966562711e-01,1.034051229165965751953e-19,0,nan,1.250089525394663632823e-01
58,5.195475473494083573601e-01,5.155471759735451776257e-01,1.241907226780897824837e-03,1.455542729104127875807e-04,1.455542729104127876601e-04,5.195475473494083572517e-01,2.086819922482190283538e-19,0,nan,1.286126071886626321539e-01
59,5.149262223601547287430e-01,5.109845039869678102215e-01,1.201413494313441619608e-03,1.397437627337961776004e-04,1.397437627337961776798e-04,5.149262223601547286888e-01,1.052774286300748109000e-19,0,nan,1.322169358820757824980e-01
60,5.103837972398110893924e-01,5.064996946006766731486e-01,1.162661256271156759480e-03,1.342190447964779992071e-04,1.342190447964779992865e-04,5.103837972398110893924e-01,0.000000000000000000000e+00,0,nan,1.358206341983230047829e-01
61,5.059183639725410947473e-01,5.020908497434525279320e-01,1.125557890741641478574e-03,1.289635020858008565518e-04,1.289635020858008566312e-04,5.059183639725410946931e-01,1.071518894839276782726e-19,0,nan,1.394224682552638048866e-01
62,5.015280707980817071910e-01,4.977561287749546277317e-01,1.090016624836590295760e-03,1.239616272015703957911e-04,1.239616272015703958705e-04,5.015280707980817071910e-01,0.000000000000000000000e+00,0,nan,1.430212716545770855437e-01
63,4.972111204625363325754e-01,4.934937465624833711076e-01,1.055956108264498631636e-03,1.191989390747348826460e-04,1.191989390747348827254e-04,4.972111204625363325483e-01,5.451417556172682544828e-20,0,nan,1.466159425188331067493e-01
64,4.929657685083511217867e-01,4.893019716163830631754e-01,1.023300022066779823492e-03,1.146619065935339027416e-04,1.146619065935339028210e-04,4.929657685083511218409e-01,1.099672879687119116448e-19,0,nan,1.502054406236448763314e-01
65,4.887903216053496732664e-01,4.851791242838349069676e-01,9.919767192885891377062e-04,1.103378785128117485783e-04,1.103378785128117486577e-04,4.887903216053496732664e-01,0.000000000000000000000e+00,0,nan,1.537887846264746446643e-01
66,4.846831359241906124024e-01,4.811235750005194263185e-01,9.619188946817169231353e-04,1.062150190829306200265e-04,1.062150190829306201059e-04,4.846831359241906124296e-01,5.592324614400678857468e-20,0,nan,1.573650493928204916529e-01
67,4.806426155531785678564e-01,4.771337425994049502250e-01,9.330632808271208301265e-04,1.022822488891688196016e-04,1.022822488891688196810e-04,4.806426155531785678564e-01,0.000000000000000000000e+00,0,nan,1.609333634197944246162e-01
68,4.766672109589913898173e-01,4.732080926757376115161e-01,9.053503683232745145445e-04,9.852919044133495498335e-05,9.852919044133495506276e-05,4.766672109589913898173e-01,0.000000000000000000000e+00,0,nan,1.644929063565085282774e-01
69,4.727554174915759742565e-01,4.693451360071625350664e-01,8.787241479172343949511e-04,9.494611809717848940769e-05,9.494611809717848948710e-05,4.727554174915759742565e-01,0.000000000000000000000e+00,0,nan,1.680429066201934265487e-01
70,4.689057739332039178421e-01,4.655434270277903495872e-01,8.531318726614146466489e-04,9.152391194256892489187e-05,9.152391194256892497128e-05,4.689057739332039178692e-01,5.780490627099582723057e-20,0,nan,1.715826391065695780033e-01
71,4.651168610914596422766e-01,4.618015623549334011601e-01,8.285238383633556366442e-04,8.825401528682892920806e-05,8.825401528682892928747e-05,4.651168610914596422766e-01,0.000000000000000000000e+00,0,nan,1.751114229926644676899e-01
72,4.613873004357517233428e-01,4.581181793671682388343e-01,8.048531807607626473013e-04,8.512839546346564906662e-05,8.512839546346564914603e-05,4.613873004357517233699e-01,5.874685819600705556887e-20,0,nan,1.786286196300068899307e-01
73,4.577157527767878575072e-01,4.544919548323317801900e-01,7.820756880019648109092e-04,8.213950765522667206026e-05,8.213950765522667213967e-05,4.577157527767878575072e-01,0.000000000000000000000e+00,0,nan,1.821336305259239251648e-01
74,4.541009169883307977752e-01,4.509216035840251910231e-01,7.601496271446181363018e-04,7.928026148824802256208e-05,7.928026148824802264149e-05,4.541009169883307977752e-01,0.000000000000000000000e+00,0,nan,1.856258954105087850042e-01
75,4.505415287704528819526e-01,4.474058772451794799339e-01,7.390355835046398487152e-04,7.654399016335948317866e-05,7.654399016335948325807e-05,4.505415287704528819798e-01,6.016105637610913323276e-20,0,nan,1.891048903867113833315e-01
76,4.470363594534271599985e-01,4.439435629972279935779e-01,7.186963117945010559638e-04,7.392442191363283087975e-05,7.392442191363283095916e-05,4.470363594534271600256e-01,6.063277346227013399259e-20,0,nan,1.925701261609221523209e-01
77,4.435842148413307430357e-01,4.405334823934315838581e-01,6.990965980864324380305e-04,7.141565359623756496596e-05,7.141565359623756504537e-05,4.435842148413307430900e-01,1.222092825004290960675e-19,0,nan,1.960211463513679325298e-01
78,4.401839340943883676618e-01,4.371744902149106331343e-01,6.802031317229710851370e-04,6.901212624381689857353e-05,6.901212624381689865294e-05,4.401839340943883676618e-01,0.000000000000000000000e+00,0,nan,1.994575258716121102628e-01
79,4.368343886490491475747e-01,4.338654733679530206732e-01,6.619843863756192378563e-04,6.670860241610184372710e-05,6.670860241610184380650e-05,4.368343886490491476018e-01,6.204881075403084594296e-20,0,nan,2.028788693864455412789e-01
80,4.335344811747652110602e-01,4.306053498211873348342e-01,6.444105095231033292108e-04,6.450014520651053634193e-05,6.450014520651053642134e-05,4.335344811747652111144e-01,1.250422076633443001229e-19,0,nan,2.062848098374667264011e-01
81,4.302831445664257831673e-01,4.273930675812351805988e-01,6.274532196846167909154e-04,6.238209877118293479331e-05,6.238209877118293487272e-05,4.302831445664257832486e-01,1.889805909509886664336e-19,0,nan,2.096750070356761907721e-01
82,4.270793409713928722078e-01,4.242276037054844569447e-01,6.110857108012144855478e-04,6.035007025941113445522e-05,6.035007025941113453794e-05,4.270793409713928722891e-01,1.903982589077273579890e-19,0,nan,2.130491463184484772866e-01
83,4.239220608500838497086e-01,4.211079633506562426950e-01,5.952825632108322602983e-04,5.839991303486204652601e-05,5.839991303486204660873e-05,4.239220608500838497899e-01,1.918163040945613689307e-19,0,nan,2.164069372682933672122e-01
84,4.208103220690508265798e-01,4.180331788558708166830e-01,5.800196607097939349880e-04,5.652771108645876688229e-05,5.652771108645876696501e-05,4.208103220690508266340e-01,1.288231437806315909069e-19,0,nan,2.197481124908739659061e-01
85,4.177431690255159197191e-01,4.150023088589528114502e-01,5.652741132366398835747e-04,5.472976453638508099324e-05,5.472976453638508107596e-05,4.177431690255159198004e-01,1.946534832061995246744e-19,0,nan,2.230724264498114937379e-01
86,4.147196718023344915024e-01,4.120144374447511083598e-01,5.510241847531116337867e-04,5.300257616048971500804e-05,5.300257616048971509076e-05,4.147196718023344915566e-01,1.307150644402349001032e-19,0,nan,2.263796543558735874848e-01
87,4.117389253523745525456e-01,4.090686733242854405696e-01,5.372492259325526634034e-04,5.134283884346977612409e-05,5.134283884346977620681e-05,4.117389253523745526269e-01,1.974920463660841905201e-19,0,nan,2.296695911082134459113e-01
88,4.088000487113191642324e-01,4.061641490435684551433e-01,5.239296112981912697454e-04,4.974742389767504201680e-05,4.974742389767504209951e-05,4.088000487113191643138e-01,1.989118230116329165261e-19,0,nan,2.329420502854002079284e-01
89,4.059021842379193595015e-01,4.033000202209889225864e-01,5.110466804830736923506e-04,4.821337018025802680644e-05,4.821337018025802688916e-05,4.059021842379193596099e-01,2.671092234995217172713e-19,0,nan,2.361968631840556747086e-01
90,4.030444968807473857513e-01,4.004754648121786416608e-01,4.985826833100978239214e-04,4.673787394875444332565e-05,4.673787394875444340837e-05,4.030444968807473858326e-01,2.017523215568734692565e-19,0,nan,2.394338779029881275303e-01
91,4.002261734705235927544e-01,3.976896824013221790734e-01,4.865207284149133246305e-04,4.531827940006456172911e-05,4.531827940006456181182e-05,4.002261734705235928357e-01,2.031730264697484693690e-19,0,nan,2.426529584707899416191e-01
92,3.974464220371147224009e-01,3.949418935179047500969e-01,4.748447351566299980670e-04,4.395206984226277746015e-05,4.395206984226277754286e-05,3.974464220371147225093e-01,2.727920324275201119154e-19,0,nan,2.458539840149414299890e-01
93,3.947044711503264350977e-01,3.922313389779291563700e-01,4.635393885815165508549e-04,4.263685945273071164882e-05,4.263685945273071173154e-05,3.947044711503264352061e-01,2.746870764665285851271e-19,0,nan,2.490368479705384380967e-01
94,3.919995692836383980792e-01,3.895572792486676462161e-01,4.525900972233592652813e-04,4.137038557982462752398e-05,4.137038557982462760670e-05,3.919995692836383981877e-01,2.765824907580473098874e-19,0,nan,2.522014573268352982530e-01
95,3.893309842000559665921e-01,3.869189938360487688847e-01,4.419829535410489705546e-04,4.015050154868352341567e-05,4.015050154868352349839e-05,3.893309842000559666735e-01,2.088586992465757710492e-19,0,nan,2.553477319098675477505e-01
96,3.866980023592782444043e-01,3.843157806938126862446e-01,4.317046968094227380508e-04,3.897516993488940843680e-05,3.897516993488940851952e-05,3.866980023592782444856e-01,2.102807939019646604434e-19,0,nan,2.584756036994900888816e-01
97,3.840999283454079748666e-01,3.817469556536009383011e-01,4.217426782935369369773e-04,3.784245627253255133627e-05,3.784245627253255141899e-05,3.840999283454079749479e-01,2.117031452900685725872e-19,0,nan,2.615850161792360279388e-01
98,3.815360843144541698447e-01,3.792118518751782905052e-01,4.120848285495104751201e-04,3.675052316583590701901e-05,3.675052316583590710173e-05,3.815360843144541698989e-01,1.420838312624615827497e-19,0,nan,2.646759237174691410709e-01
99,3.790058094609035352677e-01,3.767098193160149964878e-01,4.027196267069591550440e-04,3.569762477587613776411e-05,3.569762477587613784683e-05,3.790058094609035353490e-01,2.145485924135970902835e-19,0,nan,2.677482909783686574191e-01
100,3.765084595026615169283e-01,3.742402242194875736667e-01,3.936360715989416000806e-04,3.468210165612324866893e-05,3.468210165612324875164e-05,3.765084595026615169825e-01,1.439811171729914703572e-19,0,nan,2.708020923613487559306e-01
101,3.740434061836881028586e-01,3.718024486209849991639e-01,3.848236546153420668372e-04,3.370237591252456764946e-05,3.370237591252456773218e-05,3.740434061836881029128e-01,1.449299940276271199503e-19,0,nan,2.738373114675767789966e-01
102,3.716100367936773281200e-01,3.693958898712350916399e-01,3.762723341648052261803e-04,3.275694666569765944669e-05,3.275694666569765952940e-05,3.716100367936773281742e-01,1.458790217078377009076e-19,0,nan,2.768539405923136560749e-01
103,3.692077537041526890229e-01,3.670199601761927498582e-01,3.679725116387845405698e-04,3.184438579448529415857e-05,3.184438579448529424129e-05,3.692077537041526890771e-01,1.468281965381310729780e-19,0,nan,2.798519802418573720123e-01
104,3.668359739203733575806e-01,3.646740861528576837841e-01,3.599150087790343038126e-04,3.096333394167695953665e-05,3.096333394167695961937e-05,3.668359739203733576620e-01,2.216662724415991261092e-19,0,nan,2.828314386739255301064e-01
105,3.644941286484681666400e-01,3.623577084004143082489e-01,3.520910463570246925036e-04,3.011249676412754905975e-05,3.011249676412754914247e-05,3.644941286484681666942e-01,1.487269735325626804986e-19,0,nan,2.857923314603661533854e-01
106,3.621816628772357958826e-01,3.600702810861105878032e-01,3.444922240803427431711e-04,2.929064141081560523364e-05,2.929064141081560531636e-05,3.621816628772357959639e-01,2.245148533761501333015e-19,0,nan,2.887346810711368635981e-01
107,3.598980349740704164422e-01,3.578112715453158455630e-01,3.371105016472085258060e-04,2.849659321359068511812e-05,2.849659321359068520084e-05,3.598980349740704165235e-01,2.259394468276864815344e-19,0,nan,2.916585164785415211421e-01
108,3.576427162944922412977e-01,3.555801598952198930921e-01,3.299381808758289044170e-04,2.772923257647097452576e-05,2.772923257647097460848e-05,3.576427162944922413790e-01,2.273642359584804995563e-19,0,nan,2.945638727807603280317e-01
109,3.554151908047819786389e-01,3.533764386616573314559e-01,3.229678888404711985603e-04,2.698749205037633174388e-05,2.698749205037633182660e-05,3.554151908047819786931e-01,1.525261441457381987888e-19,0,nan,2.974507908437543547838e-01
110,3.532149547172370958651e-01,3.511996124185615309626e-01,3.161925619509020796849e-04,2.627035358112587443481e-05,2.627035358112587451753e-05,3.532149547172370959193e-01,1.534762554650966389656e-19,0,nan,3.003193169606684792561e-01
111,3.510415161375860799281e-01,3.490491974395726486639e-01,3.096054309162362697520e-04,2.557684591939975957365e-05,2.557684591939975965636e-05,3.510415161375860800094e-01,2.316397326193817763817e-19,0,nan,3.031695025278979045854e-01
112,3.488943947241145305128e-01,3.469247213613431091660e-01,3.032000065383051327837e-04,2.490604218216806400789e-05,2.490604218216806409060e-05,3.488943947241145305941e-01,2.330652603367622208515e-19,0,nan,3.060014037370227822958e-01
113,3.467731213580739565864e-01,3.448257228581022821679e-01,2.969700662834144947183e-04,2.425705755583123182156e-05,2.425705755583123190428e-05,3.467731213580739566677e-01,2.344909623270591548269e-19,0,nan,3.088150812818530879735e-01
114,3.446772378249605749221e-01,3.427517513270596632980e-01,2.909096415848390024323e-04,2.362904713200149684467e-05,2.362904713200149692738e-05,3.446772378249605749763e-01,1.572778897915070710266e-19,0,nan,3.116106000798618270151e-01
115,3.426062965062672438130e-01,3.407023665842427297232e-01,2.850130058316198290320e-04,2.302120386748765288814e-05,2.302120386748765297086e-05,3.426062965062672438672e-01,1.582285824197733756158e-19,0,nan,3.143880290073189532490e-01
116,3.405598600813269198075e-01,3.386771385703818217127e-01,2.792746630022143659442e-04,2.243275666063076255739e-05,2.243275666063076264011e-05,3.405598600813269198617e-01,1.591793836517599364779e-19,0,nan,3.171474406474711189797e-01
117,3.385375012388807145305e-01,3.366756470664699223724e-01,2.736893369043097440974e-04,2.186296853667973368486e-05,2.186296853667973376758e-05,3.385375012388807146118e-01,2.401954366616381887680e-19,0,nan,3.198889110511436134740e-01
118,3.365388023980177675180e-01,3.346974814186400919115e-01,2.682519609846739300442e-04,2.131113493539668066152e-05,2.131113493539668074423e-05,3.365388023980177675722e-01,1.610813024768597152410e-19,0,nan,3.226125195091706257360e-01
119,3.345633554381477549377e-01,3.327422402720175871062e-01,2.629576686752946857920e-04,2.077658209454585600840e-05,2.077658209454585609112e-05,3.345633554381477550190e-01,2.430486232717316691787e-19,0,nan,3.253183483360883722455e-01
120,3.326107614376799397646e-01,3.308095313132173815663e-01,2.578017842442623610475e-04,2.025866552334963699765e-05,2.025866552334963708037e-05,3.326107614376799398459e-01,2.444754420600686331265e-19,0,nan,3.280064826645526970589e-01
121,3.306806304210952503903e-01,3.288989710211709217391e-01,2.527798141219006358569e-04,1.975676856039328531444e-05,1.975676856039328539716e-05,3.306806304210952504987e-01,3.278698758693123207360e-19,0,nan,3.306770102499685427822e-01
122,3.287725811141099714369e-01,3.270101844259785305524e-01,2.478874386745521445261e-04,1.927030101082943971881e-05,1.927030101082943980153e-05,3.287725811141099715182e-01,2.473295147084971440313e-19,0,nan,3.333300212848432712268e-01
123,3.268862407066412544986e-01,3.251428048754959251865e-01,2.431205044001945590628e-04,1.879869785807581740955e-05,1.879869785807581749227e-05,3.268862407066412545799e-01,2.487567624768514019690e-19,0,nan,3.359656082223992144646e-01
124,3.250212446232958279056e-01,3.232964738093748694879e-01,2.384750165217074508219e-04,1.834141804551746838963e-05,1.834141804551746847235e-05,3.250212446232958279869e-01,2.501841472875357566490e-19,0,nan,3.385838656090031361929e-01
125,3.231772363011140157714e-01,3.214708405402890552748e-01,2.339471319551404945364e-04,1.789794332402005228893e-05,1.789794332402005237165e-05,3.231772363011140158256e-01,1.677411108676169944990e-19,0,nan,3.411848899249915079580e-01
126,3.213538669743114850380e-01,3.196655620420869195291e-01,2.295331526317579627425e-04,1.746777716133473750169e-05,1.746777716133473758441e-05,3.213538669743114851193e-01,2.530393167570410372601e-19,0,nan,3.437687794334907154551e-01
127,3.195507954657710405523e-01,3.178803027446232758006e-01,2.252295191539609291006e-04,1.705044370973006267336e-05,1.705044370973006275608e-05,3.195507954657710406065e-01,1.696447306452785353705e-19,0,nan,3.463356340368505560656e-01
128,3.177676879850462953554e-01,3.161147343350313855634e-01,2.210328047664244418684e-04,1.664548682842292329606e-05,1.664548682842292337878e-05,3.177676879850462954096e-01,1.705966675467213452887e-19,0,nan,3.488855551403276972786e-01
129,3.160042179326481733535e-01,3.143685355652064369902e-01,2.169397096249388702916e-04,1.625246915760110642548e-05,1.625246915760110650820e-05,3.160042179326481734077e-01,1.715486868464184206198e-19,0,nan,3.514186455226732021934e-01
130,3.142600657103939675572e-01,3.126413920652803521188e-01,2.129470553465188313231e-04,1.587097124103473851636e-05,1.587097124103473859907e-05,3.142600657103939676385e-01,2.587511803403895907494e-19,0,nan,3.539350092132948175127e-01
131,3.125349185376070927070e-01,3.109329961628764231896e-01,2.090517798253452612009e-04,1.550059069446477968885e-05,1.550059069446477977157e-05,3.125349185376070927612e-01,1.734529660811393780836e-19,0,nan,3.564347513756805068276e-01
132,3.108284702729637505509e-01,3.092430467079405035811e-01,2.052509323000415587491e-04,1.514094141713434665466e-05,1.514094141713434673655e-05,3.108284702729637506322e-01,2.616078342662864084377e-19,0,nan,3.589179781967847387698e-01
133,3.091404212417904828021e-01,3.075712489029533606793e-01,2.015416686586580991298e-04,1.479165284399414475981e-05,1.479165284399414484170e-05,3.091404212417904828563e-01,1.753575556587452329485e-19,0,nan,3.613847967820933332382e-01
134,3.074704780686240316397e-01,3.059173141383363532769e-01,1.979212469685552736258e-04,1.445236923626753137594e-05,1.445236923626753145783e-05,3.074704780686240316939e-01,1.763099630403414574599e-19,0,nan,3.638353150560962749117e-01
135,3.058183535148520756550e-01,3.042809598328698388145e-01,1.943870232191376536737e-04,1.412274900820454060259e-05,1.412274900820454068448e-05,3.058183535148520757092e-01,1.772624435427892213431e-19,0,nan,3.662696416679108459252e-01
136,3.041837663212602700018e-01,3.026619092789506578400e-01,1.909364472661046900542e-04,1.380246408798833201170e-05,1.380246408798833209359e-05,3.041837663212602700831e-01,2.673224936354188475761e-19,0,nan,3.686878859018097463122e-01
137,3.025664410553176054952e-01,3.010598914925216988171e-01,1.875670589665500569356e-04,1.349119931088268361051e-05,1.349119931088268369240e-05,3.025664410553176055494e-01,1.791676183095404756520e-19,0,nan,3.710901575924205885468e-01
138,3.009661079630384237962e-01,2.994746410675129279211e-01,1.842764844948655635728e-04,1.318865184282597720610e-05,1.318865184282597728799e-05,3.009661079630384238504e-01,1.801203098620418490716e-19,0,nan,3.734765670443743010461e-01
139,2.993825028252654951505e-01,2.979058980346393860133e-01,1.810624328299894772381e-04,1.289453063278621896481e-05,1.289453063278621904670e-05,2.993825028252654952047e-01,1.810730691095696222579e-19,0,nan,3.758472249561905866348e-01
140,2.978153668182243912787e-01,2.963534077244075225558e-01,1.779226924050858953866e-04,1.260855589229354948757e-05,1.260855589229354956947e-05,2.978153668182243913058e-01,9.101294738992277977593e-20,0,nan,3.782022423481986742131e-01
141,2.962644463782049795997e-01,2.948169206341868620416e-01,1.748551279112540360615e-04,1.233045860066193495246e-05,1.233045860066193503435e-05,2.962644463782049796539e-01,1.829787856321839367883e-19,0,nan,3.805417304943012041360e-01
142,2.947294930702312350235e-01,2.932961922992093940505e-01,1.718576772473463510688e-04,1.205998003450076402779e-05,1.205998003450076410968e-05,2.947294930702312350506e-01,9.196587022825955935934e-20,0,nan,3.828658008573982325120e-01
143,2.932102634605857208790e-01,2.917909831673642537210e-01,1.689283486084243990808e-04,1.179687132020033849600e-05,1.179687132020033857789e-05,2.932102634605857209332e-01,1.848847580724687734155e-19,0,nan,3.851745650282970265851e-01
144,2.917065189930600415205e-01,2.903010584776602235582e-01,1.660652177058034875555e-04,1.154089300815314189847e-05,1.154089300815314198036e-05,2.917065189930600415476e-01,9.291891866421560597912e-20,0,nan,3.874681346679416062877e-01
145,2.902180258688073218141e-01,2.888261881422333501553e-01,1.632664251120330766467e-04,1.129181466754567119304e-05,1.129181466754567127493e-05,2.902180258688073218683e-01,1.867909771007154126113e-19,0,nan,3.897466214528038545644e-01
146,2.887445549296773336027e-01,2.873661466317815381757e-01,1.605301737245315953205e-04,1.104941450062386692768e-05,1.104941450062386700957e-05,2.887445549296773336569e-01,1.877441762927023602886e-19,0,nan,3.920101370232855183054e-01
147,2.872858815449192723776e-01,2.859207128643123689224e-01,1.578547263419432598428e-04,1.081347897539909603887e-05,1.081347897539909612076e-05,2.872858815449192724319e-01,1.886974338340363943790e-19,0,nan,3.942587929349875440401e-01
148,2.858417855011413972891e-01,2.844896700970945970606e-01,1.552384033476122279590e-04,1.058380247582152489295e-05,1.058380247582152497484e-05,2.858417855011413973704e-01,2.844761230197679836932e-19,0,nan,3.964927006127099907615e-01
149,2.844120508954207909435e-01,2.830728058217078179054e-01,1.526795804948773502123e-04,1.036018696850384152871e-05,1.036018696850384161060e-05,2.844120508954207910248e-01,2.859061797149821709380e-19,0,nan,3.987119713070522104620e-01
150,2.829964660314603792359e-01,2.816699116620886726768e-01,1.501766867891802021995e-04,1.014244168513090053341e-05,1.014244168513090061530e-05,2.829964660314603793444e-01,3.831150924566580886632e-19,0,nan,4.009167160534891405138e-01
151,2.815948233186940825596e-01,2.802807832754756794307e-01,1.477282024622512070079e-04,9.930382819740207001888e-06,9.930382819740207083779e-06,2.815948233186940826680e-01,3.850220539240744249076e-19,0,nan,4.031070456338054056901e-01
152,2.802069191742445538338e-01,2.789052202561583498723e-01,1.453326570338945947364e-04,9.723833240104446099727e-06,9.723833240104446181618e-06,2.802069191742445539151e-01,2.901968415913656055716e-19,0,nan,4.052830705397744914744e-01
153,2.788325539276414025722e-01,2.775430260419396804011e-01,1.429886274571337553422e-04,9.522622212490706063329e-06,9.522622212490706145220e-06,2.788325539276414026806e-01,3.888362951934446374155e-19,0,nan,4.074449009389755592945e-01
154,2.774715317282111135227e-01,2.761940078232244004863e-01,1.406947363427051845835e-04,9.326585139111822759508e-06,9.326585139111822841399e-06,2.774715317282111136312e-01,3.907435713251844643621e-19,0,nan,4.095926466426455199769e-01
155,2.761236604550530478869e-01,2.748579764546485228475e-01,1.384496502591026021944e-04,9.135563307623569279365e-06,9.135563307623569361256e-06,2.761236604550530479682e-01,2.944882115585642834374e-19,0,nan,4.117264170754687889042e-01
156,2.747887516295189715468e-01,2.735347463691687786328e-01,1.362520781045737868244e-04,8.949403652057387059763e-06,8.949403652057387141654e-06,2.747887516295189716553e-01,3.945584257201577694177e-19,0,nan,4.138463212472117205311e-01
157,2.734666203301164917247e-01,2.722241354945334384022e-01,1.341007695476620044802e-04,8.767958524612157587776e-06,8.767958524612157669667e-06,2.734666203301164918331e-01,3.964660005585708345936e-19,0,nan,4.159524677261130810044e-01
158,2.721570851097596074105e-01,2.709259651720588239331e-01,1.319945135330623287825e-04,8.591085477760286524226e-06,8.591085477760286606116e-06,2.721570851097596074918e-01,2.987802537039181955397e-19,0,nan,4.180449646139460640306e-01
159,2.708599679152922927883e-01,2.696400600776385087778e-01,1.299321368497313617555e-04,8.418647056153246542362e-06,8.418647056153246624253e-06,2.708599679152922928426e-01,2.001407186211758065434e-19,0,nan,4.201239195226713084882e-01
160,2.695750940092136431090e-01,2.683662481449147951731e-01,1.279125027583474779763e-04,8.250510597839823244229e-06,8.250510597839823326120e-06,2.695750940092136431361e-01,1.005473239720402497138e-19,0,nan,4.221894395526041380835e-01
161,2.683022918935356214345e-01,2.671043604905445422273e-01,1.259345096753683430126e-04,8.086548044336744001898e-06,8.086548044336744083789e-06,2.683022918935356214887e-01,2.020486229979213251603e-19,0,nan,4.242416312720228297524e-01
162,2.670413932357068580604e-01,2.658542313414938118403e-01,1.239970899110736422000e-04,7.926635759116248363604e-06,7.926635759116248445495e-06,2.670413932357068580875e-01,1.015013215131522822202e-19,0,nan,4.262806006981481298239e-01
163,2.657922327965382750230e-01,2.646156979642980979731e-01,1.220992084591142148950e-04,7.770654354098579386378e-06,7.770654354098579468269e-06,2.657922327965382750501e-01,1.019783536446917265291e-19,0,nan,4.283064532794274882621e-01
164,2.645546483600685408466e-01,2.633886005962271150012e-01,1.202398618352146153522e-04,7.618488523759430172806e-06,7.618488523759430254697e-06,2.645546483600685408737e-01,1.024554075317045337114e-19,0,nan,4.303192938790605849445e-01
165,2.633284806653095077070e-01,2.621727823782952465745e-01,1.184180769627949498645e-04,7.470026886483154298260e-06,7.470026886483154380151e-06,2.633284806653095077341e-01,1.029324828201478676951e-19,0,nan,4.323192267597056651876e-01
166,2.621135733398138491083e-01,2.609680892900607995831e-01,1.166329101033901037658e-04,7.325161832812123343864e-06,7.325161832812123425755e-06,2.621135733398138491354e-01,1.034095791636002143105e-19,0,nan,4.343063555693090212293e-01
167,2.609097728350091045118e-01,2.597743700861591749536e-01,1.148834458298505625929e-04,7.183789380261063533831e-06,7.183789380261063615721e-06,2.609097728350091045389e-01,1.038866962230578073683e-19,0,nan,4.362807833280026318854e-01
168,2.597169283632442496768e-01,2.585914762345169572763e-01,1.131687960404093142122e-04,7.045809034382596571097e-06,7.045809034382596652988e-06,2.597169283632442497581e-01,3.130915010002126051793e-19,0,nan,4.382426124160175286647e-01
169,2.585348918364967526053e-01,2.574192618561957441247e-01,1.114880990117941410620e-04,6.911123655786611950631e-06,6.911123655786612032522e-06,2.585348918364967526595e-01,2.096819823397721755939e-19,0,nan,4.401919445625628843127e-01
170,2.573635178066898470620e-01,2.562575836668162881872e-01,1.098405184896542992564e-04,6.779639332831570525053e-06,6.779639332831570606944e-06,2.573635178066898471433e-01,3.159545052437853536508e-19,0,nan,4.421288808356231492464e-01
171,2.562026634075714610613e-01,2.551063009195152076055e-01,1.082252428146554281230e-04,6.651265259720438038445e-06,6.651265259720438120336e-06,2.562026634075714611155e-01,2.115907301792443845228e-19,0,nan,4.440535216326277599696e-01
172,2.550521882981078798983e-01,2.539652753493881429949e-01,1.066414840826768308113e-04,6.525913619747726475838e-06,6.525913619747726557729e-06,2.550521882981078799254e-01,1.062725808902173270791e-19,0,nan,4.459659666719500569106e-01
173,2.539119546073468045879e-01,2.528343711193747993509e-01,1.050884773376212781562e-04,6.403499473457129650316e-06,6.403499473457129732207e-06,2.539119546073468046150e-01,1.067498155179549029875e-19,0,nan,4.478663149851940586117e-01
174,2.527818268807059887073e-01,2.517134547675428130227e-01,1.035654797954194544614e-04,6.283940651481523805124e-06,6.283940651481523887015e-06,2.527818268807059887615e-01,2.144541373611415348019e-19,0,nan,4.497546649102296465849e-01
175,2.516616720276451032990e-01,2.506023951557288312331e-01,1.020717700978793313504e-04,6.167157651848707936861e-06,6.167157651848708018752e-06,2.516616720276451033261e-01,1.077043400918043381640e-19,0,nan,4.516311140849385486655e-01
176,2.505513592706798915776e-01,2.495010634194965831847e-01,1.006066475950953308597e-04,6.053073541547222268584e-06,6.053073541547222350475e-06,2.505513592706798916047e-01,1.081816294712455305891e-19,0,nan,4.534957594416352436668e-01
177,2.494507600956990355222e-01,2.484093329193730641995e-01,9.916943165519333502934e-05,5.941613862156945044516e-06,5.941613862156945126407e-06,2.494507600956990355493e-01,1.086589365441863372886e-19,0,nan,4.553486972021285696978e-01
178,2.483597482035454675337e-01,2.473270791933252454154e-01,9.775946100024560135042e-05,5.832706539358963273089e-06,5.832706539358963354980e-06,2.483597482035454675472e-01,5.456813052073844826318e-20,0,nan,4.571900228733914036371e-01
179,2.472781994628251226169e-01,2.462541799104409662613e-01,9.637609306724464060493e-05,5.726281796148475325928e-06,5.726281796148475407818e-06,2.472781994628251226576e-01,1.644204040490788377351e-19,0,nan,4.590198312438072851592e-01
180,2.462059918639073439485e-01,2.451905148257788657280e-01,9.501870339307726705758e-05,5.622272069583243889589e-06,5.622272069583243971480e-06,2.462059918639073439485e-01,0.000000000000000000000e+00,0,nan,4.608382163799642990175e-01
181,2.451430054740823271010e-01,2.441359657363533637689e-01,9.368668502248950511633e-05,5.520611930908405815124e-06,5.520611930908405897015e-06,2.451430054740823271010e-01,0.000000000000000000000e+00,0,nan,4.626452716239679017248e-01
182,2.440891223938421190215e-01,2.430904164382218171235e-01,9.237944793807998110925e-05,5.421238008906288438861e-06,5.421238008906288520752e-06,2.440891223938421190215e-01,0.000000000000000000000e+00,0,nan,4.644410895912456871621e-01
183,2.430442267142527771316e-01,2.420537526846420467967e-01,9.109641851140397845010e-05,5.324088916327305673000e-06,5.324088916327305754891e-06,2.430442267142527771180e-01,5.576156792237866486227e-20,0,nan,4.662257621688183348893e-01
184,2.420082044753863448057e-01,2.410258621452694685665e-01,8.983703897431263201532e-05,5.229105179265035763718e-06,5.229105179265035845608e-06,2.420082044753863448057e-01,0.000000000000000000000e+00,0,nan,4.679993805140121756580e-01
185,2.409809436257823122521e-01,2.400066343663640545719e-01,8.860076690969189479769e-05,5.136229169345238742927e-06,5.136229169345238824818e-06,2.409809436257823122386e-01,5.623899945015749362003e-20,0,nan,4.697620350535899458994e-01
186,2.399623339829092086192e-01,2.389959607319783154231e-01,8.738707476080405485970e-05,5.045405038604876497442e-06,5.045405038604876579333e-06,2.399623339829092085785e-01,1.694331805886759020506e-19,0,nan,4.715138154832773850213e-01
187,2.389522671945979134019e-01,2.379937344260984189559e-01,8.619544935847081564677e-05,4.956578656943172085745e-06,4.956578656943172167636e-06,2.389522671945979133613e-01,1.701493856724770092364e-19,0,nan,4.732548107676643660909e-01
188,2.379506367014191835560e-01,2.369998503957114552180e-01,8.502539146537138567521e-05,4.869697552032406128987e-06,4.869697552032406210877e-06,2.379506367014191835153e-01,1.708656132709727126897e-19,0,nan,4.749851091404602358541e-01
189,2.369573376999787695332e-01,2.360142053147727198492e-01,8.387641533676174956129e-05,4.784710851581514440784e-06,4.784710851581514522675e-06,2.369573376999787694925e-01,1.715818630596053453434e-19,0,nan,4.767047981050839825163e-01
190,2.359722671071043389811e-01,2.350366975490477190096e-01,8.274804829695240478498e-05,4.701569227850639091332e-06,4.701569227850639173223e-06,2.359722671071043389676e-01,5.743271157333718719093e-20,0,nan,4.784139644355707478578e-01
191,2.349953235248992428080e-01,2.340672271218044014354e-01,8.163983033091143366883e-05,4.620224844319610373032e-06,4.620224844319610454923e-06,2.349953235248992427809e-01,1.153429519599170180294e-19,0,nan,4.801126941777770581359e-01
192,2.340264072066389457264e-01,2.331056956803318972452e-01,8.055131369038791620429e-05,4.540631304417914278345e-06,4.540631304417914360236e-06,2.340264072066389456993e-01,1.158204949418575053598e-19,0,nan,4.818010726508679676097e-01
193,2.330654200234867032970e-01,2.321520064632627897009e-01,7.948206251397746085948e-05,4.462743602228042853420e-06,4.462743602228042935310e-06,2.330654200234867032564e-01,1.744470778380989746266e-19,0,nan,4.834791844490700874956e-01
194,2.321122654320058009659e-01,2.312060642686766672268e-01,7.843165246057709897692e-05,4.386518075078246127839e-06,4.386518075078246209730e-06,2.321122654320058008981e-01,2.919390565346672274931e-19,0,nan,4.851471134436752216147e-01
195,2.311668484424463786711e-01,2.302677754229633986469e-01,7.739967035570103376107e-05,4.311912357944616359071e-06,4.311912357944616440962e-06,2.311668484424463786440e-01,1.172532069142516234304e-19,0,nan,4.868049427852800399271e-01
196,2.302290755877855481275e-01,2.293370477504252459068e-01,7.638571385015181077288e-05,4.238885339586149556010e-06,4.238885339586149637901e-06,2.302290755877855481004e-01,1.177308046037936144181e-19,0,nan,4.884527549062478996706e-01
197,2.292988548935001700022e-01,2.284137905435975772267e-01,7.538939109056345334321e-05,4.167397120339956464899e-06,4.167397120339956546790e-06,2.292988548935001699751e-01,1.182084154965657678898e-19,0,nan,4.900906315233795751006e-01
198,2.283760958480522955014e-01,2.274979145342685695158e-01,7.441032040135403262993e-05,4.097408971507145514450e-06,4.097408971507145596341e-06,2.283760958480522954608e-01,1.780290591150902375903e-19,0,nan,4.917186536407802750672e-01
199,2.274607093740678925116e-01,2.265893318651788935082e-01,7.344812997764508000150e-05,4.028883296263083174031e-06,4.028883296263083255922e-06,2.274607093740678924438e-01,2.979091904127748240050e-19,0,nan,4.933369015529109141921e-01
200,2.265526078001900709612e-01,2.256879560623829585866e-01,7.250245758872424196614e-05,3.961783592028761954142e-06,3.961783592028762036033e-06,2.265526078001900709070e-01,2.392826511716266416243e-19,0,nan,4.949454548478121780348e-01
201,2.256517048335885964526e-01,2.247937020082538588312e-01,7.157295029164568192497e-05,3.896074414242881036260e-06,3.896074414242881118151e-06,2.256517048335885964119e-01,1.801784812491896315932e-19,0,nan,4.965443924104904485574e-01
202,2.247579155331080359850e-01,2.239064859151147058816e-01,7.065926415457998549316e-05,3.831721341476977650011e-06,3.831721341476977731902e-06,2.247579155331080359579e-01,1.205966617364579190378e-19,0,nan,4.981337924264551815740e-01
203,2.238711562830374158779e-01,2.230262252994795608817e-01,6.976106398954177896128e-05,3.768690941838546031951e-06,3.768690941838546113842e-06,2.238711562830374158508e-01,1.210743481302657865853e-19,0,nan,4.997137323853978127801e-01
204,2.229913447674847899819e-01,2.221528389568876864267e-01,6.887802309413895428290e-05,3.706950740609552409082e-06,3.706950740609552490973e-06,2.229913447674847899683e-01,6.077602325866125089995e-20,0,nan,5.012842890850027396921e-01
205,2.221183999453406169601e-01,2.212862469373153305246e-01,6.800982300200235940562e-05,3.646469189070105604826e-06,3.646469189070105686717e-06,2.221183999453406169330e-01,1.220297567369820873463e-19,0,nan,5.028455386348813758741e-01
206,2.212522420258143293468e-01,2.204263705211497295292e-01,6.715615324156908301145e-05,3.587215634459279861198e-06,3.587215634459279943089e-06,2.212522420258143293062e-01,1.837612179471733609833e-19,0,nan,5.043975564606206996249e-01
207,2.203927924445289449870e-01,2.195731321957104765716e-01,6.631671110290608337284e-05,3.529160291027215347214e-06,3.529160291027215429105e-06,2.203927924445289449464e-01,1.844778180685722536820e-19,0,nan,5.059404173079381295051e-01
208,2.195399738401590235222e-01,2.187264556323038449922e-01,6.549120141227390877774e-05,3.472274212134648150725e-06,3.472274212134648232616e-06,2.195399738401590234951e-01,1.234629568274980775602e-19,0,nan,5.074741952469349464956e-01
209,2.186937100315977080335e-01,2.178862656637960859183e-01,6.467933631414266245619e-05,3.416529263357950728615e-06,3.416529263357950810506e-06,2.186937100315977080200e-01,6.197035641359179556248e-20,0,nan,5.089989636764408592324e-01
210,2.178539259956390145777e-01,2.170524882626921336101e-01,6.388083506038421161662e-05,3.361898096559600749139e-06,3.361898096559600831029e-06,2.178539259956390145641e-01,6.220923994888253248554e-20,0,nan,5.105147953284426591493e-01
211,2.170205478451619415125e-01,2.162250505197065535818e-01,6.309542380637595008148e-05,3.308354124885745862572e-06,3.308354124885745944463e-06,2.170205478451619414854e-01,1.248962578947884001196e-19,0,nan,5.120217622725902590318e-01
212,2.161935028078033656099e-01,2.154038806228139560399e-01,6.232283541376222810267e-05,3.255871498654198525379e-06,3.255871498654198607270e-06,2.161935028078033655693e-01,1.880610700144449808005e-19,0,nan,5.135199359207737229618e-01
213,2.153727192051070749165e-01,2.145889078367664729930e-01,6.156280925962988312036e-05,3.204425082097783017390e-06,3.204425082097783099281e-06,2.153727192051070748758e-01,1.887777691541646007808e-19,0,nan,5.150093870317652186130e-01
214,2.145581264321366580529e-01,2.137800624830662598875e-01,6.081509105186416565822e-05,3.153990430929469981323e-06,3.153990430929470063214e-06,2.145581264321366580123e-01,1.894944840556582006339e-19,0,nan,5.164901857159201058905e-01
215,2.137496549375403278069e-01,2.129772759203813337336e-01,6.007943265046077791580e-05,3.104543770697176220932e-06,3.104543770697176302823e-06,2.137496549375403277798e-01,1.268074763445020028561e-19,0,nan,5.179624014399316671775e-01
216,2.129472362040561033444e-01,2.121804805253933999711e-01,5.935559189457874985102e-05,3.056061975897482529202e-06,3.056061975897482611092e-06,2.129472362040561033173e-01,1.272853068924748434627e-19,0,nan,5.194261030316342503529e-01
217,2.121508027294461105894e-01,2.113896096740666484906e-01,5.864333243512748854889e-05,3.008522549818833442517e-06,3.008522549818833524408e-06,2.121508027294461105623e-01,1.277631475507751311549e-19,0,nan,5.208813586848498572543e-01
218,2.113602880078490847497e-01,2.106045977233268177460e-01,5.794242357268956896274e-05,2.961903605086033200104e-06,2.961903605086033281995e-06,2.113602880078490846955e-01,2.564819963826983089018e-19,0,nan,5.223282359642734509514e-01
219,2.105756265115404729732e-01,2.098253799931401336354e-01,5.725264010058870975046e-05,2.916183844879044922508e-06,2.916183844879045004399e-06,2.105756265115404729055e-01,3.217971467207309288078e-19,0,nan,5.237668018103924957819e-01
220,2.097967536730898392835e-01,2.090518927489820280206e-01,5.657376215291990824619e-05,2.871342544800237896268e-06,2.871342544800237978159e-06,2.097967536730898392293e-01,2.583934578356091655360e-19,0,nan,5.251971225444364661447e-01
221,2.090236058679055680676e-01,2.082840731846858303857e-01,5.590557505736591482708e-05,2.827359535365313651789e-06,2.827359535365313733680e-06,2.090236058679055679998e-01,3.241865218953655483227e-19,0,nan,5.266192638733522746641e-01
222,2.082561203971571474341e-01,2.075218594056619051818e-01,5.524786919263112143183e-05,2.784215185094177792212e-06,2.784215185094177874103e-06,2.082561203971571473799e-01,2.603049961791914301045e-19,0,nan,5.280332908948017774748e-01
223,2.074942354710655896115e-01,2.067651904124779782491e-01,5.460043985033053745062e-05,2.741890384179013676758e-06,2.741890384179013758649e-06,2.074942354710655895573e-01,2.612607935888158624743e-19,0,nan,5.294392681021777042217e-01
224,2.067378901925528129853e-01,2.060140060847916576700e-01,5.396308710117784233906e-05,2.700366528707758503341e-06,2.700366528707758585232e-06,2.067378901925528129175e-01,3.277707618919340084729e-19,0,nan,5.308372593896345574766e-01
225,2.059870245412410687545e-01,2.052682471656264076018e-01,5.333561566532255088282e-05,2.659625505422084071914e-06,2.659625505422084153804e-06,2.059870245412410687003e-01,2.631724437255595624531e-19,0,nan,5.322273280571311928613e-01
226,2.052415793577937463287e-01,2.045278552459824801784e-01,5.271783478669211720819e-05,2.619649676989845827350e-06,2.619649676989845909241e-06,2.052415793577937462745e-01,2.641282960007424673775e-19,0,nan,5.336095368154819712525e-01
227,2.045014963285891341214e-01,2.037927727497745478569e-01,5.210955811120034825545e-05,2.580421867772786474020e-06,2.580421867772786555911e-06,2.045014963285891340536e-01,3.313552076482819782433e-19,0,nan,5.349839477914135324119e-01
228,2.037667179707189476834e-01,2.030629429190880096161e-01,5.151060356868880946943e-05,2.541925350071066468323e-06,2.541925350071066550214e-06,2.037667179707189476292e-01,2.660400538623051996774e-19,0,nan,5.363506225326243953490e-01
229,2.030371876173036652081e-01,2.023383097997461677070e-01,5.092079325847299298698e-05,2.504143830826944793015e-06,2.504143830826944874906e-06,2.030371876173036651403e-01,3.337449487729656490291e-19,0,nan,5.377096220128447407751e-01
230,2.023128494031169312097e-01,2.016188182271806881814e-01,5.033995333836989447314e-05,2.467061438770651236037e-06,2.467061438770651317928e-06,2.023128494031169311555e-01,2.679518813768436506131e-19,0,nan,5.390610066368938716299e-01
231,2.015936482505115032263e-01,2.009044138125979680858e-01,4.976791391708831711724e-05,2.430662711992177555676e-06,2.430662711992177637567e-06,2.015936482505115031857e-01,2.016808655483184642955e-19,0,nan,5.404048362457329824282e-01
232,2.008795298556394239280e-01,2.001950429294342358833e-01,4.920450894986770009941e-05,2.394932585923370933884e-06,2.394932585923371015775e-06,2.008795298556394238603e-01,3.373297210972224995409e-19,0,nan,5.417411701215110002294e-01
233,2.001704406749593020357e-01,1.994906527000924083211e-01,4.864957613725556078719e-05,2.359856381715340348919e-06,2.359856381715340430810e-06,2.001704406749593019680e-01,3.385246870209889166295e-19,0,nan,5.430700669926013775604e-01
234,1.994663279120237805308e-01,1.987911909829539183547e-01,4.810295682691775843076e-05,2.325419794996786451755e-06,2.325419794996786533646e-06,1.994663279120237804631e-01,3.397196734389740191910e-19,0,nan,5.443915850386278443111e-01
235,1.987671395045404594776e-01,1.980966063596589138754e-01,4.756449591837973202256e-05,2.291608884999439290876e-06,2.291608884999439372767e-06,1.987671395045404594234e-01,2.727317440870898797699e-19,0,nan,5.457057818954772298692e-01
236,1.980728241116997240088e-01,1.974068481226484063096e-01,4.703404177060065334864e-05,2.258410064037337205255e-06,2.258410064037337287146e-06,1.980728241116997239411e-01,3.421097067921365493355e-19,0,nan,5.470127146602975763169e-01
237,1.973833311017631059859e-01,1.967218662629621228383e-01,4.651144611228606606309e-05,2.225810087327205470970e-06,2.225810087327205552861e-06,1.973833311017631059317e-01,2.746438026032026753184e-19,0,nan,5.483124398964798709602e-01
238,1.966986105399059798094e-01,1.960416114582859842410e-01,4.599656395484806764733e-05,2.193796043137695921178e-06,2.193796043137696003068e-06,1.966986105399059797416e-01,3.444998192633212542087e-19,0,nan,5.496050136386218173674e-01
239,1.960186131763085602198e-01,1.953660350612432946373e-01,4.548925350792543290237e-05,2.162355343255729878620e-06,2.162355343255729960511e-06,1.960186131763085601385e-01,4.148338855110359723928e-19,0,nan,5.508904913974721592913e-01
240,1.953432904344893319184e-01,1.946950890879238878954e-01,4.498937609737928805930e-05,2.131475713758647324742e-06,2.131475713758647406633e-06,1.953432904344893318506e-01,3.468900090175814018660e-19,0,nan,5.521689281648541663332e-01
241,1.946725943998751982524e-01,1.940287262066456299244e-01,4.449679608568302299182e-05,2.101145186081306156504e-06,2.101145186081306238395e-06,1.946725943998751981711e-01,4.177021587814466530966e-19,0,nan,5.534403784185669662667e-01
242,1.940064778086027884178e-01,1.933668997269428251946e-01,4.401138079462808664236e-05,2.071352088367697665080e-06,2.071352088367697746970e-06,1.940064778086027883364e-01,4.191363291314136286335e-19,0,nan,5.547048961272634977349e-01
243,1.933448940365455111386e-01,1.927095635887762210641e-01,4.353300043027014950457e-05,2.042085037097048774727e-06,2.042085037097048856617e-06,1.933448940365455110709e-01,3.504754346785890464199e-19,0,nan,5.559625347553039293488e-01
244,1.926877970885610859823e-01,1.920566723519594444324e-01,4.306152801004284297910e-05,2.013332928974768959712e-06,2.013332928974769041603e-06,1.926877970885610859145e-01,3.516706133144471817648e-19,0,nan,5.572133472675834684135e-01
245,1.920351415879544230156e-01,1.914081811857968412561e-01,4.259683929196890360473e-05,1.985084933078970877584e-06,1.985084933078970959475e-06,1.920351415879544229479e-01,3.528658099762845667991e-19,0,nan,5.584573861343335502675e-01
246,1.913868827661508568056e-01,1.907640458589278226030e-01,4.213881270590106578861e-05,1.957330483253649359523e-06,1.957330483253649441414e-06,1.913868827661508567378e-01,3.540610244597634956898e-19,0,nan,5.596947033358954681792e-01
247,1.907429764525748720766e-01,1.901242227293729492466e-01,4.168732928672746219245e-05,1.930059270739944179148e-06,1.930059270739944261039e-06,1.907429764525748720088e-01,3.552562565636176939964e-19,0,nan,5.609253503674655677103e-01
248,1.901033790647295855140e-01,1.894886687347771116679e-01,4.124227260947861312161e-05,1.903261237037238628642e-06,1.903261237037238710636e-06,1.901033790647295854598e-01,2.851612048716759270274e-19,0,nan,5.621493782438111875698e-01
249,1.894680475984723723578e-01,1.888573413828452837412e-01,4.080352872627531720362e-05,1.876926566986159056587e-06,1.876926566986159138582e-06,1.894680475984723722901e-01,3.576467728424007797921e-19,0,nan,5.633668375039565926789e-01
250,1.888369396184821460868e-01,1.882301987419664459288e-01,4.037098610505889990937e-05,1.851045682065840688868e-06,1.851045682065840770862e-06,1.888369396184821460055e-01,4.306104679555727507130e-19,0,nan,5.645777782158381947705e-01
251,1.882100132489139164766e-01,1.876071994320213879985e-01,3.994453557004733804313e-05,1.825609233898112904795e-06,1.825609233898112986789e-06,1.882100132489139163953e-01,4.320448287141389346538e-19,0,nan,5.657822499809284117357e-01
252,1.875872271642363643327e-01,1.869883026153702126529e-01,3.952407024386276002679e-05,1.800608097951533199831e-06,1.800608097951533281826e-06,1.875872271642363642649e-01,3.612326745520711066446e-19,0,nan,5.669803019388275685934e-01
253,1.869685405802482812702e-01,1.863734679880154685556e-01,3.910948549127772713845e-05,1.776033367438463830898e-06,1.776033367438463912893e-06,1.869685405802482812025e-01,3.624280083165103511032e-19,0,nan,5.681719827718232881703e-01
254,1.863539132452698296948e-01,1.857626557709369466165e-01,3.870067886452953378517e-05,1.751876347398639146184e-06,1.751876347398639228178e-06,1.863539132452698296271e-01,3.636233583737959286549e-19,0,nan,5.693573407094168641919e-01
255,1.857433054315046818544e-01,1.851558267015942744549e-01,3.829755005015352707874e-05,1.728128548962915314049e-06,1.728128548962915396044e-06,1.857433054315046817867e-01,3.648187245452698253738e-19,0,nan,5.705364235328161584939e-01
256,1.851366779265691976918e-01,1.845529420255935431277e-01,3.790000081728814167406e-05,1.704781683791127998907e-06,1.704781683791128080901e-06,1.851366779265691976241e-01,3.660141066548722272001e-19,0,nan,5.717092785793946003265e-01
257,1.845339920251848990485e-01,1.839539634885142958441e-01,3.750793496740597676825e-05,1.681827658678207968605e-06,1.681827658678208050600e-06,1.845339920251848989943e-01,2.937676036232756200122e-19,0,nan,5.728759527471159069818e-01
258,1.839352095210305928548e-01,1.833588533278933018817e-01,3.712125828542681189604e-05,1.659258570322920031083e-06,1.659258570322920113077e-06,1.839352095210305928005e-01,2.947239343975466679047e-19,0,nan,5.740364924989241827004e-01
259,1.833402926987505884794e-01,1.827675742653616290336e-01,3.673987849216996812238e-05,1.637066700253797491655e-06,1.637066700253797573649e-06,1.833402926987505884116e-01,3.696003468898455079384e-19,0,nan,5.751909438670990877291e-01
260,1.827492043261155440598e-01,1.821800894989316165319e-01,3.636370519810487538676e-05,1.615244509907042866852e-06,1.615244509907042948846e-06,1.827492043261155439920e-01,3.707957910417041051471e-19,0,nan,5.763393524575758037135e-01
261,1.821619076463325640896e-01,1.815963626954304352233e-01,3.599264985836010562867e-05,1.593784635851356253673e-06,1.593784635851356335667e-06,1.821619076463325640082e-01,4.463895003465063760510e-19,0,nan,5.774817634542295563039e-01
262,1.815783663705012551762e-01,1.810163579830770056307e-01,3.562662572895247868194e-05,1.572679885154835826705e-06,1.572679885154835908700e-06,1.815783663705012551085e-01,3.731867244695762782549e-19,0,nan,5.786182216231244802504e-01
263,1.809985446702125293878e-01,1.804400399441991244032e-01,3.526554782419914461373e-05,1.551923230889270825592e-06,1.551923230889270907586e-06,1.809985446702125293201e-01,3.743822134250338330501e-19,0,nan,5.797487713167266493923e-01
264,1.804224071702870248266e-01,1.798673736080877292356e-01,3.490933287527679580589e-05,1.531507807767316319663e-06,1.531507807767316401657e-06,1.804224071702870247589e-01,3.755777169982440990920e-19,0,nan,5.808734564780811147683e-01
265,1.798499189416500908310e-01,1.792983244439853077179e-01,3.455789928989336411871e-05,1.511426907908201354631e-06,1.511426907908201436625e-06,1.798499189416500907633e-01,3.767732350345329385102e-19,0,nan,5.819923206449528251330e-01
266,1.792810454943403610341e-01,1.787328583542055304945e-01,3.421116711303871807173e-05,1.491673976727778051019e-06,1.491673976727778133013e-06,1.792810454943403609664e-01,3.779687673813972370776e-19,0,nan,5.831054069539313262308e-01
267,1.787157527706490111377e-01,1.781709416673812608717e-01,3.386905798878199028379e-05,1.472242608948869105131e-06,1.472242608948869187125e-06,1.787157527706490110699e-01,3.791643138884669975505e-19,0,nan,5.842127581444991615768e-01
268,1.781540071383868698853e-01,1.776125411318381633254e-01,3.353149512308424130847e-05,1.453126544728015198586e-06,1.453126544728015280580e-06,1.781540071383868698176e-01,3.803598744074682232698e-19,0,nan,5.853144165630639159819e-01
269,1.775957753842766212172e-01,1.770576239090912016352e-01,3.319840324759620210110e-05,1.434319665894862306672e-06,1.434319665894862388667e-06,1.775957753842766211495e-01,3.815554487921865735918e-19,0,nan,5.864104241669538695667e-01
270,1.770410247074674035253e-01,1.765061575674613836046e-01,3.286970858441183578356e-05,1.415815992300562020457e-06,1.415815992300562102451e-06,1.770410247074674034711e-01,3.062008295187454174449e-19,0,nan,5.875008225283772448082e-01
271,1.764897227131691776869e-01,1.759581100758101742027e-01,3.254533881174942207898e-05,1.397609678271686011743e-06,1.397609678271686093737e-06,1.764897227131691776191e-01,3.839466385840027479841e-19,0,nan,5.885856528383450538846e-01
272,1.759418374064042994947e-01,1.754134497973890610868e-01,3.222522303053279519711e-05,1.379695009166278856722e-06,1.379695009166278938716e-06,1.759418374064042994134e-01,4.621707044503841982622e-19,0,nan,5.896649559105575658861e-01
273,1.753973371858737947000e-01,1.748721454838018184408e-01,3.190929173184626082123e-05,1.362066398028791829046e-06,1.362066398028791911040e-06,1.753973371858737946187e-01,4.636054585608715756364e-19,0,nan,5.907387721852544355274e-01
274,1.748561908379358953024e-01,1.743341662690770736265e-01,3.159747676523757955490e-05,1.344718382340754144796e-06,1.344718382340754226790e-06,1.748561908379358952211e-01,4.650402284685428202340e-19,0,nan,5.918071417330285481661e-01
275,1.743183675306944548387e-01,1.737994816638488397445e-01,3.128971130784423656524e-05,1.327645620864147694033e-06,1.327645620864147776027e-06,1.743183675306944547710e-01,3.887291783432528814884e-19,0,nan,5.928701042586036547462e-01
276,1.737838368081949176239e-01,1.732680615496427325902e-01,3.098592983431901813194e-05,1.310842890574556674574e-06,1.310842890574556756569e-06,1.737838368081949175426e-01,4.679098150316494232009e-19,0,nan,5.939276991045758777635e-01
277,1.732525685847255730767e-01,1.727398761732656461794e-01,3.068606808753169028346e-05,1.294305083681264983678e-06,1.294305083681265065672e-06,1.732525685847255729954e-01,4.693446313706300967672e-19,0,nan,5.949799652551191930425e-01
278,1.727245331392218803343e-01,1.722148961412967134649e-01,3.039006305002431994572e-05,1.278027204731571799220e-06,1.278027204731571881214e-06,1.727245331392218802530e-01,4.707794628738120863744e-19,0,nan,5.960269413396549952012e-01
279,1.721997011097717013116e-01,1.716930924146774312746e-01,3.009785291619849978710e-05,1.262004367796689733095e-06,1.262004367796689815089e-06,1.721997011097717012438e-01,3.935119244902031143203e-19,0,nan,5.970686656364858746330e-01
280,1.716780434882193320361e-01,1.711744363033988786425e-01,2.980937706521343141560e-05,1.246231793736680352405e-06,1.246231793736680434400e-06,1.716780434882193319684e-01,3.947076423025169600610e-19,0,nan,5.981051760763937402829e-01
281,1.711595316148662719347e-01,1.706588994612840070003e-01,2.952457603457449278806e-05,1.230704807541968910363e-06,1.230704807541968992358e-06,1.711595316148662718669e-01,3.959033723743750883100e-19,0,nan,5.991365102462024339351e-01
282,1.706441371732667197560e-01,1.701464538808630284775e-01,2.924339149439256187000e-05,1.215418835749063954921e-06,1.215418835749064036915e-06,1.706441371732667196883e-01,3.970991145833505322840e-19,0,nan,6.001627053923049970709e-01
283,1.701318321851158322047e-01,1.696370718883399750470e-01,2.896576622229499304627e-05,1.200369403928188165403e-06,1.200369403928188247397e-06,1.701318321851158321369e-01,3.982948688086385918042e-19,0,nan,6.011837984241557519501e-01
284,1.696225890052288275497e-01,1.691307261386485465989e-01,2.869164407896974541229e-05,1.185552134240604508328e-06,1.185552134240604590322e-06,1.696225890052288274684e-01,4.793887619172361024618e-19,0,nan,6.021998259177273744012e-01
285,1.691163803166090617234e-01,1.686273896105954103812e-01,2.842096998432474398182e-05,1.170962743063496656009e-06,1.170962743063496738003e-06,1.691163803166090616421e-01,4.808236953994621546097e-19,0,nan,6.032108241189331432298e-01
286,1.686131791256032480097e-01,1.681270356020891568042e-01,2.815368989424511619879e-05,1.156597038680334718514e-06,1.156597038680334800508e-06,1.686131791256032479419e-01,4.018822023981074291643e-19,0,nan,6.042168289470145557110e-01
287,1.681129587571420342350e-01,1.676296377254531587636e-01,2.788975077793148903754e-05,1.142450919034726813326e-06,1.142450919034726895320e-06,1.681129587571420341672e-01,4.030780035121190813798e-19,0,nan,6.052178759978945099584e-01
288,1.676156928500641930205e-01,1.671351699028206225553e-01,2.762910059580305528649e-05,1.128520369545823922263e-06,1.128520369545824004258e-06,1.676156928500641929528e-01,4.042738160618358568999e-19,0,nan,6.062140005474962577842e-01
289,1.671213553525227210291e-01,1.666436063616101574978e-01,2.737168827794962406987e-05,1.114801460983409994344e-06,1.114801460983410076338e-06,1.671213553525227209749e-01,3.243757119485143781012e-19,0,nan,6.072052375550283428844e-01
290,1.666299205174711826839e-01,1.661549216300802308990e-01,2.711746370311735883774e-05,1.101290347400871393574e-06,1.101290347400871475568e-06,1.666299205174711826162e-01,4.066654750233713299160e-19,0,nan,6.081916216662357402138e-01
291,1.661413628982286722199e-01,1.656690905329609121092e-01,2.686637767821337860292e-05,1.087983264124299712328e-06,1.087983264124299794322e-06,1.661413628982286721657e-01,3.262890569730193695737e-19,0,nan,6.091731872166174215229e-01
292,1.656556573441218054260e-01,1.651860881871613461581e-01,2.661838191831485395841e-05,1.074876525796039709728e-06,1.074876525796039791722e-06,1.656556573441218053718e-01,3.272457427256035446731e-19,0,nan,6.101499682346105756610e-01
293,1.651727789962021887316e-01,1.647058899975514335222e-01,2.637342902716867046816e-05,1.061966524471049800926e-06,1.061966524471049882920e-06,1.651727789962021886638e-01,4.102530464895919127079e-19,0,nan,6.111219984447417145792e-01
294,1.646927032830378491906e-01,1.642284716528162271152e-01,2.613147247816815769975e-05,1.049249727764496213074e-06,1.049249727764496295069e-06,1.646927032830378491093e-01,4.937387104313060544519e-19,0,nan,6.120893112707449081685e-01
295,1.642154059165771430421e-01,1.637538091213815917053e-01,2.589246659579379406001e-05,1.036722677049053655774e-06,1.036722677049053737768e-06,1.642154059165771429608e-01,4.951737778958549347727e-19,0,nan,6.130519398386473836344e-01
296,1.637408628880836948001e-01,1.632818786474097038822e-01,2.565636653750519490650e-05,1.024381985700435285079e-06,1.024381985700435367073e-06,1.637408628880836947459e-01,3.310725720391961091141e-19,0,nan,6.140099169798227397550e-01
297,1.632690504641409512848e-01,1.628126567468630033045e-01,2.542312827607207689989e-05,1.012224337389722860462e-06,1.012224337389722942457e-06,1.632690504641409512171e-01,4.150366256660924584204e-19,0,nan,6.149632752340120201264e-01
298,1.627999451827249672745e-01,1.623461202036352368035e-01,2.519270858233226244581e-05,1.000246484421114440937e-06,1.000246484421114522931e-06,1.627999451827249671932e-01,4.994790559981180486942e-19,0,nan,6.159120468523129033841e-01
299,1.623335238493440706837e-01,1.618822460657482681308e-01,2.496506500836514823034e-05,9.884452461137517379913e-07,9.884452461137518199856e-07,1.623335238493440706024e-01,5.009141735374297850727e-19,0,nan,6.168562638001372573269e-01
300,1.618697635332440855566e-01,1.614210116416133556142e-01,2.474015587106940925783e-05,9.768175072263324755081e-07,9.768175072263325575024e-07,1.618697635332440854753e-01,5.023493033009385312201e-19,0,nan,6.177959577601373212705e-01
301,1.614086415636778209148e-01,1.609623944963556293260e-01,2.451794023613404590639e-05,9.653602164232547873027e-07,9.653602164232548692970e-07,1.614086415636778208335e-01,5.037844451737916207885e-19,0,nan,6.187311601351007711493e-01
302,1.609501355262375622943e-01,1.605063724482005274255e-01,2.429837790239220676381e-05,9.540703847810809240318e-07,9.540703847810810060261e-07,1.609501355262375622130e-01,5.052195990425686959816e-19,0,nan,6.196619020508149303377e-01
303,1.604942232592493313239e-01,1.600529235649209795479e-01,2.408142938654753452031e-05,9.429450843341463687628e-07,9.429450843341464507054e-07,1.604942232592493312561e-01,4.222123039960495629049e-19,0,nan,6.205882143589003887315e-01
304,1.600408828502277057881e-01,1.596020261603441513562e-01,2.386705590826308630971e-05,9.319814466581779423259e-07,9.319814466581780242684e-07,1.600408828502277057068e-01,5.080899423212419348979e-19,0,nan,6.215101276396142955028e-01
305,1.595900926323900198030e-01,1.591536587909165913359e-01,2.365521937560317430004e-05,9.211766614908206477302e-07,9.211766614908207296727e-07,1.595900926323900197217e-01,5.095251315112608907217e-19,0,nan,6.224276722046235888245e-01
306,1.591418311812287897546e-01,1.587078002523266463686e-01,2.344588237081875716327e-05,9.105279753880079379195e-07,9.105279753880080198621e-07,1.591418311812287896733e-01,5.109603322574069790973e-19,0,nan,6.233408780997484328044e-01
307,1.586960773111412369943e-01,1.582644295761830371624e-01,2.323900813646728860052e-05,9.000326904151438006628e-07,9.000326904151438826054e-07,1.586960773111412369130e-01,5.123955444530960211258e-19,0,nan,6.242497751076761272030e-01
308,1.582528100721148035183e-01,1.578235260267485099057e-01,2.303456056185819549127e-05,8.896881628720976160309e-07,8.896881628720976979735e-07,1.582528100721148034505e-01,4.281923066608739717911e-19,0,nan,6.251543927506457577867e-01
309,1.578120087464675808060e-01,1.573850690977275034691e-01,2.283250416981541694878e-05,8.794918020510441828396e-07,8.794918020510442647822e-07,1.578120087464675807382e-01,4.293883356443925041433e-19,0,nan,6.260547602931038576636e-01
310,1.573736528456425957516e-01,1.569490385091067951846e-01,2.263280410374868470604e-05,8.694410690262116757730e-07,8.694410690262117577156e-07,1.573736528456425956703e-01,5.167012486910340456516e-19,0,nan,6.269509067443313492956e-01
311,1.569377221070549208360e-01,1.565154142040481107683e-01,2.243542611502546763354e-05,8.595334754746296184027e-07,8.595334754746297003453e-07,1.569377221070549207683e-01,4.317804213707129527990e-19,0,nan,6.278428608610420349860e-01
312,1.565041964909905980360e-01,1.560841763458317058526e-01,2.224033655063573696137e-05,8.497665825269972914596e-07,8.497665825269973734022e-07,1.565041964909905979682e-01,4.329764779454005649331e-19,0,nan,6.287306511499529058083e-01
313,1.560730561775563879763e-01,1.556553053148499484159e-01,2.204750234114193560435e-05,8.401379996478203670180e-07,8.401379996478204489606e-07,1.560730561775563879085e-01,4.341725435507197255129e-19,0,nan,6.296143058703265410025e-01
314,1.556442815636793774471e-01,1.552287817056499523888e-01,2.185689098890675453913e-05,8.306453835439899909308e-07,8.306453835439900728734e-07,1.556442815636793773929e-01,3.482948944840997558412e-19,0,nan,6.304938530364858621682e-01
315,1.552178532601554990082e-01,1.548045863240243328690e-01,2.166847055659153158400e-05,8.212864371010041015736e-07,8.212864371010041835162e-07,1.552178532601554989675e-01,2.619388209168283729620e-19,0,nan,6.313693204203015173150e-01
316,1.547937520887460371099e-01,1.543827001841491740309e-01,2.148220965591829391504e-05,8.120589083460554471895e-07,8.120589083460555291321e-07,1.547937520887460370557e-01,3.502086349919058309326e-19,0,nan,6.322407355536521570403e-01
317,1.543719590793212148811e-01,1.539631045057683197220e-01,2.129807743668866503070e-05,8.029605894372346388816e-07,8.029605894372347208242e-07,1.543719590793212148404e-01,2.633741367971838705918e-19,0,nan,6.331081257308578751856e-01
318,1.539524554670499753827e-01,1.535457807114231162953e-01,2.111604357605304991653e-05,7.939893156781196350987e-07,7.939893156781197170413e-07,1.539524554670499753421e-01,2.640918025299586577954e-19,0,nan,6.339715180110870807384e-01
319,1.535352226896350897771e-01,1.531307104237267555606e-01,2.093607826802369941653e-05,7.851429645570453395664e-07,7.851429645570454215090e-07,1.535352226896350897499e-01,1.765396489307819818360e-19,0,nan,6.348309392207370635748e-01
320,1.531202423845927437112e-01,1.527178754626823838477e-01,2.075815221322543596263e-05,7.764194548103685623672e-07,7.764194548103686443097e-07,1.531202423845927436841e-01,1.770180995668602343023e-19,0,nan,6.356864159557885245503e-01
321,1.527074963865757711330e-01,1.523072578430441613586e-01,2.058223660887799848162e-05,7.678167455090644157172e-07,7.678167455090644976598e-07,1.527074963865757710924e-01,2.662448303473106237274e-19,0,nan,6.365379745841343322077e-01
322,1.522969667247397223593e-01,1.518988397717204726447e-01,2.040830313900413461061e-05,7.593328351680103684827e-07,7.593328351680104504252e-07,1.522969667247397223186e-01,2.669625163427620502350e-19,0,nan,6.373856412478827680452e-01
323,1.518886356201509705790e-01,1.514926036452185064974e-01,2.023632396485773313143e-05,7.509657608773336683918e-07,7.509657608773337503344e-07,1.518886356201509705384e-01,2.676802072926935970473e-19,0,nan,6.382294418656355262996e-01
324,1.514824854832360776299e-01,1.510885320471294397259e-01,2.006627171556644944485e-05,7.427135974552166751292e-07,7.427135974552167570718e-07,1.514824854832360775893e-01,2.683979031536673452449e-19,0,nan,6.390694021347407255255e-01
325,1.510784989112716565011e-01,1.506866077456534755284e-01,1.989811947898343200364e-05,7.345744566215728779376e-07,7.345744566215729598802e-07,1.510784989112716564740e-01,1.794104025885006885217e-19,0,nan,6.399055475335211967875e-01
326,1.506766586859139838046e-01,1.502868136911640028331e-01,1.973184079274290750847e-05,7.265464861920239838915e-07,7.265464861920240658340e-07,1.506766586859139837775e-01,1.798888729583404840426e-19,0,nan,6.407379033234782993492e-01
327,1.502769477707676313823e-01,1.498891330138101584996e-01,1.956740963551452853584e-05,7.186278692916255325476e-07,7.186278692916256144902e-07,1.502769477707676313552e-01,1.803673465173357454537e-19,0,nan,6.415664945514715306269e-01
328,1.498793493089924012301e-01,1.494935490211570888833e-01,1.940480041845152851307e-05,7.108168235878049672239e-07,7.108168235878050491665e-07,1.498793493089924012030e-01,1.808458232378473012956e-19,0,nan,6.423913460518741774439e-01
329,1.494838466209478631289e-01,1.491000451958632226065e-01,1.924398797682786544552e-05,7.031116005419920685452e-07,7.031116005419921504878e-07,1.494838466209478631017e-01,1.813243030925540430425e-19,0,nan,6.432124824487052678181e-01
330,1.490904232018748086681e-01,1.487086051933938797006e-01,1.908494756185966880632e-05,6.955104846794370876237e-07,6.955104846794371695663e-07,1.490904232018748086275e-01,2.727041790816725519079e-19,0,nan,6.440299281577380731910e-01
331,1.486990627196129498771e-01,1.483192128397705575191e-01,1.892765483270643308599e-05,6.880117928767268711494e-07,6.880117928767269530920e-07,1.486990627196129498365e-01,2.734219081452475497466e-19,0,nan,6.448437073885854152358e-01
332,1.483097490123542042985e-01,1.479318521293552459757e-01,1.877208584864752531465e-05,6.806138736665237195974e-07,6.806138736665238015400e-07,1.483097490123542042578e-01,2.741396417899651299696e-19,0,nan,6.456538441467620216769e-01
333,1.479224660864309222178e-01,1.475465072226691396113e-01,1.861821706142969618803e-05,6.733151065590657308051e-07,6.733151065590658127477e-07,1.479224660864309221772e-01,2.748573799766848090292e-19,0,nan,6.464603622357241840125e-01
334,1.475371981141384247717e-01,1.471631624442451254998e-01,1.846602530778140091735e-05,6.661139013799809214944e-07,6.661139013799810034370e-07,1.475371981141384247445e-01,1.837167484444734444778e-19,0,nan,6.472632852588869573985e-01
335,1.471539294315912347900e-01,1.467818022805134398659e-01,1.831548780208985052197e-05,6.590086976239805424366e-07,6.590086976239806243791e-07,1.471539294315912347493e-01,2.762928698217825732423e-19,0,nan,6.480626366216191528726e-01
336,1.467726445366123949414e-01,1.464024113777198982838e-01,1.816658212923682437679e-05,6.519979638240096947460e-07,6.519979638240097766886e-07,1.467726445366123949143e-01,1.846737476027166811246e-19,0,nan,6.488584395332163586023e-01
337,1.463933280866552798645e-01,1.460249745398761161009e-01,1.801928623758938241768e-05,6.450801969354456553825e-07,6.450801969354457373251e-07,1.463933280866552798509e-01,9.257612579206202168486e-20,0,nan,6.496507170088522327986e-01
338,1.460159648967573214103e-01,1.456494767267411484984e-01,1.787357843214171944425e-05,6.382539217349462244123e-07,6.382539217349463063549e-07,1.460159648967573213697e-01,2.784461377011338546888e-19,0,nan,6.504394918715083093153e-01
339,1.456405399375250776420e-01,1.452759030518339902933e-01,1.772943736780450464730e-05,6.315176902335619288435e-07,6.315176902335620107861e-07,1.456405399375250776014e-01,2.791639023423502783638e-19,0,nan,6.512247867538825463803e-01
340,1.452670383331500880524e-01,1.449042387804763875529e-01,1.758684204283814810603e-05,6.248700811037370943540e-07,6.248700811037371762966e-07,1.452670383331500880117e-01,2.798816712636751970006e-19,0,nan,6.520066241002768604534e-01
341,1.448954453594549684814e-01,1.445344693278654237591e-01,1.744577179242653051743e-05,6.183096991198355982768e-07,6.183096991198356802194e-07,1.448954453594549684543e-01,1.870662962862338510376e-19,0,nan,6.527850261684638719702e-01
342,1.445257464419692104902e-01,1.441665802571753544410e-01,1.730620628238782530573e-05,6.118351746118376011557e-07,6.118351746118376830983e-07,1.445257464419692104631e-01,1.875448145360106097848e-19,0,nan,6.535600150315330976502e-01
343,1.441579271540341605182e-01,1.438005572776881744784e-01,1.716812550301913154923e-05,6.054451629318636947958e-07,6.054451629318637767383e-07,1.441579271540341604911e-01,1.880233355684671728370e-19,0,nan,6.543316125797168154215e-01
344,1.437919732149366649121e-01,1.434363862429524128005e-01,1.703150976307172338448e-05,5.991383439331927406362e-07,5.991383439331928225788e-07,1.437919732149366648850e-01,1.885018593605475451305e-19,0,nan,6.550998405221958324133e-01
345,1.434278704880708769437e-01,1.430740531489696592529e-01,1.689633968385380604280e-05,5.929134214614491900184e-07,5.929134214614492719610e-07,1.434278704880708769166e-01,1.889803858894494367723e-19,0,nan,6.558647203888853761608e-01
346,1.430656049791277323557e-01,1.427135441324083383208e-01,1.676259619345775059643e-05,5.867691228576449133435e-07,5.867691228576449952860e-07,1.430656049791277323151e-01,2.841883726989311795972e-19,0,nan,6.566262735322013360004e-01
347,1.427051628343116094333e-01,1.423548454688442540118e-01,1.663026052110885934248e-05,5.807041984727695035226e-07,5.807041984727695854652e-07,1.427051628343116094062e-01,1.899374470677563415768e-19,0,nan,6.573845211288070737197e-01
348,1.423465303385836995895e-01,1.419979435710274398824e-01,1.649931419163279113421e-05,5.747174211936316870469e-07,5.747174211936317689895e-07,1.423465303385836995488e-01,2.856239725091914427710e-19,0,nan,6.581394841813410226329e-01
349,1.419896939139316234757e-01,1.416428249871748567564e-01,1.636973902003885078904e-05,5.688075859796628744184e-07,5.688075859796629563610e-07,1.419896939139316234486e-01,1.908945189259129763803e-19,0,nan,6.588911835201252909454e-01
350,1.416346401176648373357e-01,1.412894763992884909147e-01,1.624151710621642024094e-05,5.629735094104020272435e-07,5.629735094104021091861e-07,1.416346401176648373086e-01,1.913730588055275956538e-19,0,nan,6.596396398048554863582e-01
351,1.412813556407353827061e-01,1.409378846214984129227e-01,1.611463082974187953250e-05,5.572140292433889042318e-07,5.572140292433889861744e-07,1.412813556407353826790e-01,1.918516012902870423286e-19,0,nan,6.603848735262719714867e-01
352,1.409298273060835419898e-01,1.405880365984303672239e-01,1.598906284479343476192e-05,5.515280039822004074181e-07,5.515280039822004893607e-07,1.409298273060835419627e-01,1.923301463590707340221e-19,0,nan,6.611269050078127650387e-01
353,1.405800420670079705032e-01,1.402399194035974700520e-01,1.586479607517133728073e-05,5.459143124543721591352e-07,5.459143124543722410778e-07,1.405800420670079704626e-01,2.892130409864782752461e-19,0,nan,6.618657544072482925798e-01
354,1.402319870055598843812e-01,1.398935202378156022839e-01,1.574181370942104289643e-05,5.403718533989546370987e-07,5.403718533989547190413e-07,1.402319870055598843405e-01,2.899308662480439230487e-19,0,nan,6.626014417182981971685e-01
355,1.398856493309608917596e-01,1.395488264276420912536e-01,1.562009919605692362031e-05,5.348995450634601691838e-07,5.348995450634602511264e-07,1.398856493309608917325e-01,1.937657968617546317001e-19,0,nan,6.633339867722304136906e-01
356,1.395410163780440627887e-01,1.392058254238372839225e-01,1.549963623888420528493e-05,5.294963248099638443859e-07,5.294963248099639263285e-07,1.395410163780440627616e-01,1.942443520599325923621e-19,0,nan,6.640634092394427066570e-01
357,1.391980756057178418203e-01,1.388645047998486214193e-01,1.538040879241686466395e-05,5.241611487301279669588e-07,5.241611487301280489014e-07,1.391980756057178417797e-01,2.920843646098245634937e-19,0,nan,6.647897286310268773549e-01
358,1.388568145954524129892e-01,1.385248522503168323611e-01,1.526240105738927687180e-05,5.188929912689260281987e-07,5.188929912689261101413e-07,1.388568145954524129756e-01,9.760073494090259262694e-20,0,nan,6.655129643003158319316e-01
359,1.385172210497881377237e-01,1.381868555896038699304e-01,1.514559747635946114960e-05,5.136908448568483524828e-07,5.136908448568484344253e-07,1.385172210497881376966e-01,1.956800324661080693268e-19,0,nan,6.662331354444137153782e-01
360,1.381792827908656902061e-01,1.378505027503422250009e-01,1.502998272940182692895e-05,5.085537195503775464667e-07,5.085537195503776284093e-07,1.381792827908656901925e-01,9.807929873670390859412e-20,0,nan,6.669502611057092951864e-01
361,1.378429877589775240891e-01,1.375157817820052543541e-01,1.491554172988737612879e-05,5.034806426805276999765e-07,5.034806426805277819190e-07,1.378429877589775240756e-01,9.831858244226245004928e-20,0,nan,6.676643601733727985620e-01
362,1.375083240111403106652e-01,1.371826808494981703873e-01,1.480225962034936874713e-05,4.984706585092469070430e-07,4.984706585092469889856e-07,1.375083240111403106516e-01,9.855786734024072728897e-20,0,nan,6.683754513848363849621e-01
363,1.371752797196879957006e-01,1.368511882317693451115e-01,1.469012176843250963783e-05,4.935228278934881491419e-07,4.935228278934882310845e-07,1.371752797196879956735e-01,1.975943068424986414822e-19,0,nan,6.690835533272584454258e-01
364,1.368438431708851288587e-01,1.365212923204415882024e-01,1.457911376292376297073e-05,4.886362279567588825455e-07,4.886362279567589644881e-07,1.368438431708851288452e-01,9.903644067599702311628e-20,0,nan,6.697886844389719149099e-01
365,1.365140027635601263287e-01,1.361929816184630650351e-01,1.446922140986294855302e-05,4.838099517679648217255e-07,4.838099517679649036681e-07,1.365140027635601263016e-01,1.985514581905791199170e-19,0,nan,6.704908630109167857938e-01
366,1.361857470077581335665e-01,1.358662447387775272728e-01,1.436043072873132034727e-05,4.790431080273683948134e-07,4.790431080273684767559e-07,1.361857470077581335258e-01,2.985450560100849897919e-19,0,nan,6.711901071880569950487e-01
367,1.358590645234131616132e-01,1.355410704030135346672e-01,1.425272794871637285924e-05,4.743348207594872105122e-07,4.743348207594872924806e-07,1.358590645234131615861e-01,1.995086187824183296963e-19,0,nan,6.718864349707818784405e-01
368,1.355339440390391764739e-01,1.352174474401923527411e-01,1.414609950505116429555e-05,4.696842290127625638196e-07,4.696842290127626457880e-07,1.355339440390391764468e-01,1.999872024998422178640e-19,0,nan,6.725798642162923592731e-01
369,1.352103743904398271640e-01,1.348953647854542172503e-01,1.404053203542648833744e-05,4.650904865658325870651e-07,4.650904865658326690336e-07,1.352103743904398271369e-01,2.004657884746904335241e-19,0,nan,6.732704126399720551219e-01
370,1.348883445194365040111e-01,1.345748114788026616833e-01,1.393601237647426765592e-05,4.605527616402490803010e-07,4.605527616402491622694e-07,1.348883445194365039704e-01,3.014165650342601099433e-19,0,nan,6.739580978167434741847e-01
371,1.345678434726144245403e-01,1.342557766638666103215e-01,1.383252756032058257869e-05,4.560702366194813601988e-07,4.560702366194814421672e-07,1.345678434726144245132e-01,2.014229671270142240277e-19,0,nan,6.746429371824094753732e-01
372,1.342488604000864500370e-01,1.339382495866799446685e-01,1.373006481120678742525e-05,4.516421077740546462440e-07,4.516421077740547282124e-07,1.342488604000864500099e-01,2.019015597701130017018e-19,0,nan,6.753249480349801617154e-01
373,1.339313845542743412845e-01,1.336222195944782563121e-01,1.362861154217720522225e-05,4.472675849926745598002e-07,4.472675849926746417686e-07,1.339313845542743412439e-01,3.035702319028169377140e-19,0,nan,6.760041475359853774501e-01
374,1.336154052887071677083e-01,1.333076761345125051963e-01,1.352815535183192852862e-05,4.429458915191932515245e-07,4.429458915191933334930e-07,1.336154052887071676812e-01,2.028587516055565242199e-19,0,nan,6.766805527117729737209e-01
375,1.333009120568365892396e-01,1.329946087528793070734e-01,1.342868402114329034087e-05,4.386762636952765011997e-07,4.386762636952765831681e-07,1.333009120568365892125e-01,2.033373507645664822907e-19,0,nan,6.773541804547930126018e-01
376,1.329878944108687354321e-01,1.326830070933675791286e-01,1.333018551033460386464e-05,4.344579507086348450086e-07,4.344579507086349269770e-07,1.329878944108687354050e-01,2.038159520624938114314e-19,0,nan,6.780250475248680655798e-01
377,1.326763420006124118210e-01,1.323728608963212779423e-01,1.323264795581980440997e-05,4.302902143466854013527e-07,4.302902143466854833212e-07,1.326763420006124117939e-01,2.042945554830905607476e-19,0,nan,6.786931705504497765505e-01
378,1.323662445723433680480e-01,1.320641599975179688101e-01,1.313605966720265978276e-05,4.261723287555145642796e-07,4.261723287555146462480e-07,1.323662445723433680209e-01,2.047731610102727565279e-19,0,nan,6.793585660298618409542e-01
379,1.320575919676843674864e-01,1.317568943270629700334e-01,1.304040912433424789075e-05,4.221035802040151469965e-07,4.221035802040152289650e-07,1.320575919676843674457e-01,3.078776529421775113105e-19,0,nan,6.800212503325295652521e-01
380,1.317503741225008029027e-01,1.314510539082988209582e-01,1.294568497442743182918e-05,4.180832668530748585302e-07,4.180832668530749404986e-07,1.317503741225008028620e-01,3.085955674812977115252e-19,0,nan,6.806812397001961589143e-01
381,1.314445810658116072428e-01,1.311466288567298268611e-01,1.285187602922709352089e-05,4.141106985296962172163e-07,4.141106985296962991848e-07,1.314445810658116072021e-01,3.093134851093633041416e-19,0,nan,6.813385502481259158535e-01
382,1.311402029187152133070e-01,1.308436093789614381464e-01,1.275897126223491643121e-05,4.101851965059311208768e-07,4.101851965059312028453e-07,1.311402029187152132799e-01,2.066876038688011535930e-19,0,nan,6.819931979662944340065e-01
383,1.308372298933303206860e-01,1.305419857716542263480e-01,1.266695980598753752600e-05,4.063060932825163357026e-07,4.063060932825164176711e-07,1.308372298933303206589e-01,2.071662196932475953167e-19,0,nan,6.826451987205660309208e-01
384,1.305356522917512325711e-01,1.302417484204922230444e-01,1.257583094938691637236e-05,4.024727323770991042667e-07,4.024727323770991862352e-07,1.305356522917512325440e-01,2.076448375311058588737e-19,0,nan,6.832945682538584947219e-01
385,1.302354605050175295798e-01,1.299428877991653926506e-01,1.248557413508179726338e-05,3.986844681169449483448e-07,3.986844681169450303132e-07,1.302354605050175295527e-01,2.081234573673837875495e-19,0,nan,6.839413221872953263145e-01
386,1.299366450120978517629e-01,1.296453944683660138834e-01,1.239617895689916689521e-05,3.949406654360225207717e-07,3.949406654360226027402e-07,1.299366450120978517358e-01,2.086020791872375481427e-19,0,nan,6.845854760213456158247e-01
387,1.296391963788875643069e-01,1.293492590747987487513e-01,1.230763515732463611787e-05,3.912406996763630659099e-07,3.912406996763631478783e-07,1.296391963788875642663e-01,3.136210544639547043005e-19,0,nan,6.852270451369516919516e-01
388,1.293431052572200864347e-01,1.290544723502041823086e-01,1.221993262503070018121e-05,3.875839563935946869571e-07,3.875839563935947689256e-07,1.293431052572200864076e-01,2.095593287190279080553e-19,0,nan,6.858660447966446979695e-01
389,1.290483623838916669605e-01,1.287610251103956198311e-01,1.213306139245185605032e-05,3.839698311665541634822e-07,3.839698311665542454506e-07,1.290483623838916669334e-01,2.100379564020021396882e-19,0,nan,6.865024901456482215017e-01
390,1.287549585796993939014e-01,1.284689082543089322011e-01,1.204701163340558009051e-05,3.803977294108815599087e-07,3.803977294108816418771e-07,1.287549585796993938743e-01,2.105165860106239445914e-19,0,nan,6.871363962129701275254e-01
391,1.284628847484922294087e-01,1.281781127630652440344e-01,1.196177366075819255943e-05,3.768670661965052751706e-07,3.768670661965053571390e-07,1.284628847484922293816e-01,2.109952175307642174003e-19,0,nan,6.877677779124827283416e-01
392,1.281721318762348649299e-01,1.278886296990462626683e-01,1.187733792413465839047e-05,3.733772660689275338837e-07,3.733772660689276158521e-07,1.281721318762348649163e-01,1.057369254742158013690e-19,0,nan,6.883966500439914220255e-01
393,1.278826910300841953314e-01,1.276004502049820498615e-01,1.179369500767139608563e-05,3.699277628742226094540e-07,3.699277628742226914224e-07,1.278826910300841953043e-01,2.119524862497708220646e-19,0,nan,6.890230272942919427428e-01
394,1.275945533574782141567e-01,1.273135655030510414540e-01,1.171083562781118814947e-05,3.665179995876622824591e-07,3.665179995876623644275e-07,1.275945533574782141432e-01,1.062155617105305123052e-19,0,nan,6.896469242382163457165e-01
395,1.273077100852371358521e-01,1.270279668939921238432e-01,1.162875063113930786577e-05,3.631474281458852057558e-07,3.631474281458852877242e-07,1.273077100852371358386e-01,1.064548812243570813865e-19,0,nan,6.902683553396678649196e-01
396,1.270221525186765541956e-01,1.267436457562285794925e-01,1.154743099225999764279e-05,3.598155092825289432746e-07,3.598155092825290252430e-07,1.270221525186765541956e-01,0.000000000000000000000e+00,0,nan,6.908873349526447693136e-01
397,1.267378720407324494833e-01,1.264605935450037168188e-01,1.146686781171245444583e-05,3.565217123672454951052e-07,3.565217123672455770736e-07,1.267378720407324494833e-01,0.000000000000000000000e+00,0,nan,6.915038773222533460567e-01
398,1.264548601110978605925e-01,1.261788017915280036142e-01,1.138705231392549731040e-05,3.532655152480231083907e-07,3.532655152480231903592e-07,1.264548601110978605925e-01,0.000000000000000000000e+00,0,nan,6.921179965857101389439e-01
399,1.261731082653710408602e-01,1.258982621021375255285e-01,1.130797584521011104873e-05,3.500464040967391054289e-07,3.500464040967391873973e-07,1.261731082653710408602e-01,0.000000000000000000000e+00,0,nan,6.927297067733335637256e-01
400,1.258926081142149204831e-01,1.256189661574635952186e-01,1.122962987178907900192e-05,3.468638732578703425240e-07,3.468638732578704244924e-07,1.258926081142149204831e-01,0.000000000000000000000e+00,0,nan,6.933390218095250268852e-01
401,1.256133513425277006776e-01,1.253409057116133398991e-01,1.115200597786293549539e-05,3.437174251002897398080e-07,3.437174251002898217765e-07,1.256133513425277006776e-01,0.000000000000000000000e+00,0,nan,6.939459555137396667588e-01
402,1.253353297086244084340e-01,1.250640725913610989706e-01,1.107509586371148684971e-05,3.406065698720791062171e-07,3.406065698720791881855e-07,1.253353297086244084340e-01,0.000000000000000000000e+00,0,nan,6.945505216014468427110e-01
403,1.250585350434292432147e-01,1.247884586953504655057e-01,1.099889134383016647745e-05,3.375308255582902068807e-07,3.375308255582902888492e-07,1.250585350434292432147e-01,0.000000000000000000000e+00,0,nan,6.951527336850804812186e-01
404,1.247829592496785504268e-01,1.245140559933068090346e-01,1.092338434510050685333e-05,3.344897177415877175033e-07,3.344897177415877994717e-07,1.247829592496785504200e-01,5.430439876390300335771e-20,0,nan,6.957526052749794112456e-01
405,1.245085943011342587803e-01,1.242408565252601191102e-01,1.084856690499402720709e-05,3.314827794657093349250e-07,3.314827794657094168935e-07,1.245085943011342587803e-01,0.000000000000000000000e+00,0,nan,6.963501497803177894136e-01
406,1.242354322418076220937e-01,1.239688524007780127994e-01,1.077443116980885195337e-05,3.285095511016799208832e-07,3.285095511016800028516e-07,1.242354322418076220869e-01,5.454372762872763733527e-20,0,nan,6.969453805100257415489e-01
407,1.239634651851931083710e-01,1.236980357982087512251e-01,1.070096939293839037734e-05,3.255695802167181008829e-07,3.255695802167181828513e-07,1.239634651851931083642e-01,5.466339270131824005230e-20,0,nan,6.975383106737003290261e-01
408,1.236926853135122820313e-01,1.234283989639341133963e-01,1.062817393317142320527e-05,3.226624214457752526641e-07,3.226624214457753346325e-07,1.236926853135122820313e-01,0.000000000000000000000e+00,0,nan,6.981289533825069509843e-01
410,1.231546561930054665116e-01,1.228926339215484664656e-01,1.048455191709521868772e-05,3.169447933716090866108e-07,3.169447933716091685793e-07,1.231546561930054665184e-01,5.502239044388854105512e-20,0,nan,6.993034283933619534479e-01
411,1.228873916455899188588e-01,1.226264905397795032863e-01,1.041371059046818699068e-05,3.141334675564947429846e-07,3.141334675564948249531e-07,1.228873916455899188520e-01,5.514205718986455238576e-20,0,nan,6.998872864335637837357e-01
412,1.226212836844842691975e-01,1.223614965775616515958e-01,1.034350603711905059647e-05,3.113532405922043282947e-07,3.113532405922044102631e-07,1.226212836844842692043e-01,5.526172434689516099589e-20,0,nan,7.004689084969421692382e-01
413,1.223563248245430920655e-01,1.220976446105720850119e-01,1.027393111837002210284e-05,3.086037006135489585502e-07,3.086037006135490405186e-07,1.223563248245430920859e-01,1.661441757363532410844e-19,0,nan,7.010483072156982370425e-01
414,1.220925076450128999968e-01,1.218349272782375588087e-01,1.020497879136392920116e-05,3.058844421044034313078e-07,3.058844421044035132762e-07,1.220925076450129000103e-01,1.110021197653923696360e-19,0,nan,7.016254951288151674193e-01
415,1.218298247888418768433e-01,1.215733372830522457462e-01,1.013664210756702756477e-05,3.031950657861088497986e-07,3.031950657861089317670e-07,1.218298247888418768501e-01,5.562072825582053736916e-20,0,nan,7.022004846828956845439e-01
416,1.215682689619984622328e-01,1.213128673899043044365e-01,1.006891421129848951975e-05,3.005351785080769025361e-07,3.005351785080769845045e-07,1.215682689619984622396e-01,5.574039702870675500577e-20,0,nan,7.027732882329908344066e-01
417,1.213078329327986551862e-01,1.210535104254110501832e-01,1.000178833828603492672e-05,2.979043931405476472903e-07,2.979043931405477292587e-07,1.213078329327986551862e-01,0.000000000000000000000e+00,0,nan,7.033439180434201512299e-01
418,1.210485095312419071716e-01,1.207952592772626005616e-01,9.935257814247182599991e-06,2.953023284694538042477e-07,2.953023284694538862161e-07,1.210485095312419071716e-01,0.000000000000000000000e+00,0,nan,7.039123862885833089417e-01
419,1.207902916483554769697e-01,1.205381068935738699053e-01,9.869316053495612152300e-06,2.927286090933456889943e-07,2.927286090933457709627e-07,1.207902916483554769697e-01,0.000000000000000000000e+00,0,nan,7.044787050537633568540e-01
420,1.205331722355471220986e-01,1.202820462822447894846e-01,9.803956557572137366324e-06,2.901828653223320128280e-07,2.901828653223320947965e-07,1.205331722355471220850e-01,1.124381521261576213981e-19,0,nan,7.050428863359216366926e-01
421,1.202771443039660034151e-01,1.200270705103286316762e-01,9.739172913899803187683e-06,2.876647330789928443466e-07,2.876647330789929263150e-07,1.202771443039660034016e-01,1.126774935877981774006e-19,0,nan,7.056049420444844766571e-01
422,1.200222009238716817754e-01,1.197731727034083188763e-01,9.674958794462629214343e-06,2.851738538012220669827e-07,2.851738538012221489511e-07,1.200222009238716817754e-01,0.000000000000000000000e+00,0,nan,7.061648840021217566221e-01
423,1.197683352240110875580e-01,1.195203460449805996880e-01,9.611307954507532958955e-06,2.827098743469576800902e-07,2.827098743469577620586e-07,1.197683352240110875444e-01,1.131561788073664608226e-19,0,nan,7.067227239455174379900e-01
424,1.195155403910033459230e-01,1.192685837758479770743e-01,9.548214231268976349919e-06,2.802724469007592773149e-07,2.802724469007593592833e-07,1.195155403910033459095e-01,1.133955225548976869012e-19,0,nan,7.072784735261321496487e-01
426,1.190131363577469168628e-01,1.187682256516117308150e-01,9.423673886320431665419e-06,2.754758828559851898469e-07,2.754758828559852718153e-07,1.190131363577469168492e-01,1.138742122998141740101e-19,0,nan,7.083837477832651655400e-01
427,1.187635138146685705960e-01,1.185196165592755075010e-01,9.362215337848171706950e-06,2.731160764439069077344e-07,2.731160764439069897028e-07,1.187635138146685705892e-01,5.705677914354081127254e-20,0,nan,7.089332953433419572901e-01
428,1.185149354516065834200e-01,1.182720453806055112782e-01,9.301290050169254069643e-06,2.707814822383523170828e-07,2.707814822383523990512e-07,1.185149354516065834132e-01,5.717645250544279794784e-20,0,nan,7.094807983092257678355e-01
429,1.182673947355804266527e-01,1.180255056340754150142e-01,9.240892252090157247729e-06,2.684717777175748678667e-07,2.684717777175749498351e-07,1.182673947355804266459e-01,5.729612623313991118320e-20,0,nan,7.100262679174276693071e-01
430,1.180208851879493699388e-01,1.177799908919727792079e-01,9.181016247205634994397e-06,2.661866451625460054362e-07,2.661866451625460874047e-07,1.180208851879493699253e-01,1.148316006483621812888e-19,0,nan,7.105697153236491403895e-01
431,1.177754003838491763878e-01,1.175354947798421690537e-01,9.121656412770451957785e-06,2.639257715754019782947e-07,2.639257715754020602632e-07,1.177754003838491763946e-01,5.753547477613710593228e-20,0,nan,7.111111516034915387328e-01
432,1.175309339516357838294e-01,1.172920109759351666112e-01,9.062807198590530238323e-06,2.616888485994451149864e-07,2.616888485994451969549e-07,1.175309339516357838226e-01,5.765514958660031435471e-20,0,nan,7.116505877531583317604e-01
433,1.172874795723358713496e-01,1.170495332106671786118e-01,9.004463125933131824555e-06,2.594755724406667201426e-07,2.594755724406668021110e-07,1.172874795723358713563e-01,5.777482475318442171328e-20,0,nan,7.121880346901501635036e-01
434,1.170450309791042120441e-01,1.168080552660809423373e-01,8.946618786455710229868e-06,2.572856437907595037884e-07,2.572856437907595857568e-07,1.170450309791042120577e-01,1.157890005470484930455e-19,0,nan,7.127235032539528405103e-01
435,1.168035819566877144798e-01,1.165675709753166335313e-01,8.889268841153072206344e-06,2.551187677515882005131e-07,2.551187677515882824815e-07,1.168035819566877144934e-01,1.160283522905509742558e-19,0,nan,7.132570042067183199350e-01
437,1.163236580180788204495e-01,1.160895589401677999703e-01,8.776031117546477582531e-06,2.508530155205591742747e-07,2.508530155205592562432e-07,1.163236580180788204495e-01,0.000000000000000000000e+00,0,nan,7.143181459451138202608e-01
438,1.160851709246090267342e-01,1.158520191128723380198e-01,8.720132998692722363543e-06,2.487535709233337802751e-07,2.487535709233338622435e-07,1.160851709246090267410e-01,5.837320584586308197610e-20,0,nan,7.148458078744109737740e-01
439,1.158476590463729916607e-01,1.156154487725618680845e-01,8.664708590931129429941e-06,2.466760419847773721384e-07,2.466760419847774541069e-07,1.158476590463729916675e-01,5.849288310022658923247e-20,0,nan,7.153715444813194284822e-01
440,1.156111164182664025212e-01,1.153798420001399155873e-01,8.609752886767369278745e-06,2.446201547736063323378e-07,2.446201547736064143062e-07,1.156111164182664025347e-01,1.172251213891705328290e-19,0,nan,7.158953661512972159215e-01
441,1.153755371236965319005e-01,1.151451929245615472935e-01,8.555260942092785352916e-06,2.425856393444884518751e-07,2.425856393444885338435e-07,1.153755371236965319073e-01,5.873223862671537106730e-20,0,nan,7.164172831964118323342e-01
442,1.151409152940905009045e-01,1.149114957223471313505e-01,8.501227875250294922393e-06,2.405722296719018186721e-07,2.405722296719019006406e-07,1.151409152940905009113e-01,5.885191689441249440879e-20,0,nan,7.169373058559744010961e-01
443,1.149072451084095062050e-01,1.146787446171019848347e-01,8.447648866115989053263e-06,2.385796635852257363207e-07,2.385796635852258182892e-07,1.149072451084095062050e-01,0.000000000000000000000e+00,0,nan,7.174554442971674465368e-01
445,1.144427366194642279863e-01,1.142160578245239498110e-01,8.341834042739293679338e-06,2.346560323805952664986e-07,2.346560323805953484670e-07,1.144427366194642279795e-01,5.921095368914751389531e-20,0,nan,7.184861088362545643478e-01
446,1.142118869075025801616e-01,1.139861108155840454734e-01,8.289588887863260418296e-06,2.327244616284673988129e-07,2.327244616284674807814e-07,1.142118869075025801548e-01,5.933063327744802262589e-20,0,nan,7.189986549134326399729e-01
447,1.139819660211401138473e-01,1.137570872594785788124e-01,8.237779107696563985474e-06,2.308127230723100546225e-07,2.308127230723101365909e-07,1.139819660211401138405e-01,5.945031319057627347594e-20,0,nan,7.195093567320211627465e-01
448,1.137529683699247305291e-01,1.135289816082326597575e-01,8.186400176534238597217e-06,2.289205728837442722283e-07,2.289205728837443541968e-07,1.137529683699247305155e-01,1.191399868528791081306e-19,0,nan,7.200182241077576411137e-01
449,1.135248884081443926326e-01,1.133017883581933197575e-01,8.135447625007610122335e-06,2.270477707243251704984e-07,2.270477707243252524668e-07,1.135248884081443926258e-01,5.968967398296307483503e-20,0,nan,7.205252667878874298936e-01
450,1.132977206343808159546e-01,1.130755020495881232981e-01,8.084917039267832807024e-06,2.251940796885759677419e-07,2.251940796885760497103e-07,1.132977206343808159478e-01,5.980935485808977776490e-20,0,nan,7.210304944517487495625e-01
451,1.130714595910684893822e-01,1.128501172660890394738e-01,8.034804060182921132205e-06,2.233592662480658570482e-07,2.233592662480659390167e-07,1.130714595910684893755e-01,5.992903604978014748338e-20,0,nan,7.215339167113518709573e-01
453,1.126216360821902268022e-01,1.124020308237385774831e-01,7.935813754308713103568e-06,2.197453545958746094985e-07,2.197453545958746914669e-07,1.126216360821902267954e-01,6.016839937478042249400e-20,0,nan,7.225353831326196286781e-01
454,1.123980629168614231266e-01,1.121793185456001962008e-01,7.886927975796993756876e-06,2.179658057234557324695e-07,2.179658057234558144379e-07,1.123980629168614231198e-01,6.028808150409734384667e-20,0,nan,7.230334461867973143228e-01
455,1.121753750816122977043e-01,1.119574865531573344725e-01,7.838442898979888688289e-06,2.162042330199304350268e-07,2.162042330199305169953e-07,1.121753750816122977043e-01,0.000000000000000000000e+00,0,nan,7.235297416228614518713e-01
456,1.119535673317078445276e-01,1.117365296409411215220e-01,7.790354426720278504562e-06,2.144604190383424815068e-07,2.144604190383425634752e-07,1.119535673317078445276e-01,0.000000000000000000000e+00,0,nan,7.240242787246706032299e-01
457,1.117326344637277613832e-01,1.115164426444167787344e-01,7.742658512049824490271e-06,2.127341493940146657051e-07,2.127341493940147476735e-07,1.117326344637277613900e-01,6.064712973571038346351e-20,0,nan,7.245170667121115383024e-01
458,1.115125713151607538267e-01,1.112972204395823331568e-01,7.695351157453735388391e-06,2.110252127153655553883e-07,2.110252127153656373567e-07,1.115125713151607538267e-01,0.000000000000000000000e+00,0,nan,7.250081147416393582755e-01
460,1.110750337283649552409e-01,1.108613501092644417439e-01,7.601886381483020702728e-06,2.076585075453470166139e-07,2.076585075453470985823e-07,1.110750337283649552409e-01,0.000000000000000000000e+00,0,nan,7.259850272388211555544e-01
461,1.108575491660737002338e-01,1.106446919348950251214e-01,7.555721206070997731171e-06,2.060003309459536841924e-07,2.060003309459537661608e-07,1.108575491660737002338e-01,0.000000000000000000000e+00,0,nan,7.264709097070137552420e-01
462,1.106409140742919896229e-01,1.104288784536733726544e-01,7.509929081307597234925e-06,2.043586710038748005653e-07,2.043586710038748825337e-07,1.106409140742919896229e-01,0.000000000000000000000e+00,0,nan,7.269550882194139194092e-01
463,1.104251234891327188540e-01,1.102139047384047885705e-01,7.464506246616966644959e-06,2.027333307056849972036e-07,2.027333307056850791721e-07,1.104251234891327188405e-01,1.227304686455936083664e-19,0,nan,7.274375716232355884062e-01
464,1.102101724852814800860e-01,1.099997659001163140166e-01,7.419448986822343726828e-06,2.011241157739711134746e-07,2.011241157739711954430e-07,1.102101724852814800860e-01,0.000000000000000000000e+00,0,nan,7.279183687053917974183e-01
465,1.099960561756229028490e-01,1.097864570876870804033e-01,7.374753631507920233942e-06,1.995308346239976120816e-07,1.995308346239976940500e-07,1.099960561756229028354e-01,1.232092097413969674944e-19,0,nan,7.283974881929986816683e-01
467,1.095703082792057456488e-01,1.093623103229953241153e-01,7.286434172703819972663e-06,1.963913205390889483984e-07,1.963913205390890303668e-07,1.095703082792057456420e-01,6.184397657043374488809e-20,0,nan,7.293507289970340636714e-01
468,1.093586671059089722108e-01,1.091514628544842485287e-01,7.242802946586196117034e-06,1.948447175187565891015e-07,1.948447175187566710700e-07,1.093586671059089721972e-01,1.239273256955828634411e-19,0,nan,7.298248674731776326134e-01
469,1.091478414530109554304e-01,1.089414263786254494614e-01,7.199519378486579772203e-06,1.933133080279598747362e-07,1.933133080279599567046e-07,1.091478414530109554168e-01,1.241666988155993902177e-19,0,nan,7.302973626751759836785e-01
470,1.089378266189362061685e-01,1.087321962281615560610e-01,7.156580012573588713844e-06,1.917969133217773431686e-07,1.917969133217774251370e-07,1.089378266189362061617e-01,6.220303624871944337059e-20,0,nan,7.307682230385500519012e-01
471,1.087286179381552692619e-01,1.085237677715572685418e-01,7.113981434156500430197e-06,1.902953571036190207640e-07,1.902953571036191027324e-07,1.087286179381552692484e-01,1.246454467376516228517e-19,0,nan,7.312374569419461872504e-01
473,1.083126005525239234515e-01,1.081092975903552970022e-01,7.029793183337875159874e-06,1.873360669578525961038e-07,1.873360669578526780723e-07,1.083126005525239234447e-01,6.256209843976921082015e-20,0,nan,7.321710786018361400286e-01
474,1.081057826937636280647e-01,1.079032467782488874494e-01,6.988196882170739348836e-06,1.858779923378269889798e-07,1.858779923378270709483e-07,1.081057826937636280647e-01,0.000000000000000000000e+00,0,nan,7.326354828354623103799e-01
475,1.078997526798078020771e-01,1.076979794843221377855e-01,6.946928109872224333796e-06,1.844340747477959933274e-07,1.844340747477960752958e-07,1.078997526798078020771e-01,0.000000000000000000000e+00,0,nan,7.330982935642938164546e-01
476,1.076945060202672016733e-01,1.074934912506140363323e-01,6.905983649078890172774e-06,1.830041495723230496654e-07,1.830041495723231316338e-07,1.076945060202672016733e-01,0.000000000000000000000e+00,0,nan,7.335595188895724496963e-01
478,1.072863449727376138664e-01,1.070868343003623608924e-01,6.825054981291317174296e-06,1.801856291121247528008e-07,1.801856291121248347692e-07,1.072863449727376138732e-01,6.316054088482844453365e-20,0,nan,7.344772454642896990207e-01
479,1.070834217728717152328e-01,1.068846568352981505864e-01,6.785064526760093354073e-06,1.787967156027018050995e-07,1.787967156027018870679e-07,1.070834217728717152395e-01,6.328023017799275085054e-20,0,nan,7.349337626473908935258e-01
480,1.068812643030347705439e-01,1.066832409327854934333e-01,6.745385887647230285352e-06,1.774211579913929323159e-07,1.774211579913930142843e-07,1.068812643030347705507e-01,6.339991973543672333919e-20,0,nan,7.353887262951394849586e-01
481,1.066798682398416698206e-01,1.064825823003872038054e-01,6.706016030740351010701e-06,1.760588024677680385078e-07,1.760588024677681204763e-07,1.066798682398416698273e-01,6.351960955557006773046e-20,0,nan,7.358421442425816945106e-01
482,1.064792292923718336318e-01,1.062826766778443566262e-01,6.666951958165318854975e-06,1.747094972838284437827e-07,1.747094972838285257511e-07,1.064792292923718336318e-01,0.000000000000000000000e+00,0,nan,7.362940242728226902975e-01
484,1.060802057414220608779e-01,1.058851075803793186382e-01,6.589729348336514645234e-06,1.720494410664523992217e-07,1.720494410664524811902e-07,1.060802057414220608779e-01,0.000000000000000000000e+00,0,nan,7.371932014569506228440e-01
485,1.058818127157051503811e-01,1.056874357431404040628e-01,6.551564987748100952377e-06,1.707383965679884193322e-07,1.707383965679885013006e-07,1.058818127157051503811e-01,0.000000000000000000000e+00,0,nan,7.376405139211297790048e-01
486,1.056841599606465300129e-01,1.054905001905385888471e-01,6.513694763900043523660e-06,1.694398154187362446114e-07,1.694398154187363265798e-07,1.056841599606465300197e-01,6.411806254180069143667e-20,0,nan,7.380863190895181801194e-01
487,1.054872433431566388270e-01,1.052942968187613018938e-01,6.476115848564964301747e-06,1.681535557203917382652e-07,1.681535557203918202336e-07,1.054872433431566388338e-01,6.423775390537783792782e-20,0,nan,7.385306244917810246636e-01
489,1.050956021416961601569e-01,1.049040703542649567110e-01,6.401820792940539433477e-06,1.656174424602465695534e-07,1.656174424602466515219e-07,1.050956021416961601637e-01,6.447713738675991338476e-20,0,nan,7.394147658696770064948e-01
490,1.049008694438684864407e-01,1.047100392049151148036e-01,6.365099157309124116755e-06,1.643673143940276207916e-07,1.643673143940277027600e-07,1.049008694438684864475e-01,6.459682950159264907720e-20,0,nan,7.398546166589211504775e-01
491,1.047068566553364602414e-01,1.045167241225750745661e-01,6.328657838652938609818e-06,1.631289587144324949506e-07,1.631289587144325769191e-07,1.047068566553364602482e-01,6.471652186389118927184e-20,0,nan,7.402929973100492400616e-01
492,1.045135597936557480926e-01,1.043241211527670661268e-01,6.292494167296236799631e-06,1.619022426489872304244e-07,1.619022426489873123928e-07,1.045135597936557481061e-01,1.296724289443969353569e-19,0,nan,7.407299151093696341604e-01
494,1.041290980673091264862e-01,1.039410358778090753479e-01,6.220989239636039631797e-06,1.594832069626222553249e-07,1.594832069626223372934e-07,1.041290980673091264998e-01,1.301512008421358051523e-19,0,nan,7.415993910606861570919e-01
495,1.039379253831892573282e-01,1.037505458078812903356e-01,6.185642794631451230597e-06,1.582906304108116584954e-07,1.582906304108117404638e-07,1.039379253831892573417e-01,1.303905875175450446042e-19,0,nan,7.420319635493033841116e-01
496,1.037474529864839746144e-01,1.035607523204065192791e-01,6.150563618733462504154e-06,1.571091795604427450140e-07,1.571091795604428269824e-07,1.037474529864839746144e-01,0.000000000000000000000e+00,0,nan,7.424631018601061031403e-01
498,1.033685937289191456601e-01,1.031832398730809416716e-01,6.081197017156945091781e-06,1.547791593365200554240e-07,1.547791593365201373924e-07,1.033685937289191456668e-01,6.555437520805341271370e-20,0,nan,7.433211041128968498792e-01
499,1.031801992745723631944e-01,1.029955133724765016447e-01,6.046904633779002841707e-06,1.536303461685582218943e-07,1.536303461685583038627e-07,1.031801992745723632012e-01,6.567406949856840505982e-20,0,nan,7.437479820234768042395e-01
500,1.029924899201596121473e-01,1.028084683723168562064e-01,6.012869603364719797227e-06,1.524921710656180729197e-07,1.524921710656181548881e-07,1.029924899201596121473e-01,0.000000000000000000000e+00,0,nan,7.441734536941492764075e-01
501,1.028054619375151738450e-01,1.026221011702167049224e-01,5.979089516250641680714e-06,1.513645160434262617348e-07,1.513645160434263437032e-07,1.028054619375151738518e-01,6.591345878250120334266e-20,0,nan,7.445975259971089601162e-01
503,1.024334353095510512843e-01,1.022513854841885918849e-01,5.912284668037118789798e-06,1.491403019002591290685e-07,1.491403019002592110369e-07,1.024334353095510512978e-01,1.323056979892692021846e-19,0,nan,7.454414997680114627352e-01
504,1.022484293418545733205e-01,1.020670297283042255357e-01,5.879255221325081659481e-06,1.480435143398356572944e-07,1.480435143398357392629e-07,1.022484293418545733340e-01,1.325450888908783196518e-19,0,nan,7.458614147607328122682e-01
505,1.020640901006935629918e-01,1.018833372260921053967e-01,5.846471345997898512635e-06,1.469567899374795037560e-07,1.469567899374795857244e-07,1.020640901006935630054e-01,1.327844802486189118717e-19,0,nan,7.462799574359884709944e-01
507,1.016973974411757282666e-01,1.015179277242820279534e-01,5.781631222730079177106e-06,1.448130896759175117910e-07,1.448130896759175937594e-07,1.016973974411757282733e-01,6.663163216102909564102e-20,0,nan,7.471129524102345504082e-01
508,1.015150369086706629192e-01,1.013362036591927748503e-01,5.749570494356008449298e-06,1.437558968683249502243e-07,1.437558968683250321927e-07,1.015150369086706629192e-01,0.000000000000000000000e+00,0,nan,7.475274178914142346507e-01
509,1.013333288739455968460e-01,1.011551287163387752893e-01,5.717746375849755471913e-06,1.427083332810523341299e-07,1.427083332810524160984e-07,1.013333288739455968460e-01,0.000000000000000000000e+00,0,nan,7.479405374201715268737e-01
510,1.011522698431508504114e-01,1.009746994256662147002e-01,5.686156688490679105351e-06,1.416702938654403952497e-07,1.416702938654404772182e-07,1.011522698431508504114e-01,0.000000000000000000000e+00,0,nan,7.483523174832147636742e-01
512,1.007920849421586958366e-01,1.006157640438123757480e-01,5.623672012172410999967e-06,1.396223740077232580435e-07,1.396223740077233400120e-07,1.007920849421586958434e-01,6.723011615369480955987e-20,0,nan,7.491718849534795381107e-01
513,1.006129522078062895409e-01,1.004372511350315155506e-01,5.592772784691459506769e-06,1.386122900637606930276e-07,1.386122900637607749960e-07,1.006129522078062895544e-01,1.346996272217256450995e-19,0,nan,7.495796851295671862545e-01
514,1.004344547486391698207e-01,1.002593702428022053499e-01,5.562099510710377864052e-06,1.376113232500055551186e-07,1.376113232500056370870e-07,1.004344547486391698343e-01,1.349390225693681531934e-19,0,nan,7.499861713783076588207e-01
516,1.000793521932221367328e-01,9.990549113625122737084e-02,5.501422599328510820369e-06,1.356363479883163935089e-07,1.356363479883164754774e-07,1.000793521932221367396e-01,6.770890727741265723172e-20,0,nan,7.507952271904068810389e-01
517,9.990274042495156311554e-02,9.972948629486103842021e-02,5.471414906009303971069e-06,1.346621461124070607720e-07,1.346621461124071427404e-07,9.990274042495156312231e-02,6.782860559390594032570e-20,0,nan,7.511978092034341464647e-01
518,9.972675058740803377450e-02,9.955410021547254103939e-02,5.441625053783768681867e-06,1.336966744754004458508e-07,1.336966744754005278192e-07,9.972675058740803376772e-02,6.794830412222420754750e-20,0,nan,7.515991021890629555902e-01
520,9.937662361689668571519e-02,9.920517134287133216862e-02,5.382691001255355366184e-06,1.317915482549694288849e-07,1.317915482549695108534e-07,9.937662361689668571519e-02,0.000000000000000000000e+00,0,nan,7.523978455499271174724e-01
521,9.920247999737070448983e-02,9.903162210651502479780e-02,5.353542918524967066017e-06,1.308517097515786320537e-07,1.308517097515787140221e-07,9.920247999737070448983e-02,0.000000000000000000000e+00,0,nan,7.527953080654215916299e-01
522,9.902894533505576231218e-02,9.885867874547744804968e-02,5.324604911496112946869e-06,1.299202336140218870554e-07,1.299202336140219690239e-07,9.902894533505576231218e-02,0.000000000000000000000e+00,0,nan,7.531915058346255145596e-01
524,9.868369015652548222739e-02,9.851459700861268318486e-02,5.267351588237633220682e-06,1.280820130525924290534e-07,1.280820130525925110218e-07,9.868369015652548222061e-02,6.866649967473192113677e-20,0,nan,7.539801310001942575125e-01
525,9.851196333281856436567e-02,9.834345236723349890456e-02,5.239032554474991106782e-06,1.271750936863963380665e-07,1.271750936863964200349e-07,9.851196333281856437245e-02,6.878619965314343087044e-20,0,nan,7.543725702368445324244e-01
526,9.834083285095626140781e-02,9.817290106968951551484e-02,5.210916160840932769093e-06,1.262761867703163254891e-07,1.262761867703164074575e-07,9.834083285095626140781e-02,0.000000000000000000000e+00,0,nan,7.547637684083437044293e-01
528,9.800034853687609488889e-02,9.783356621213812266864e-02,5.155284076184826634411e-06,1.245020721692190890118e-07,1.245020721692191709802e-07,9.800034853687609488889e-02,0.000000000000000000000e+00,0,nan,7.555424648345555006996e-01
529,9.783098857010003025997e-02,9.766477655809675493279e-02,5.127764824411207493108e-06,1.236266980222046557374e-07,1.236266980222047377058e-07,9.783098857010003025997e-02,0.000000000000000000000e+00,0,nan,7.559299746386776004637e-01
530,9.766221267568454932881e-02,9.749656805945859494844e-02,5.100441090784414643421e-06,1.227590033721633787267e-07,1.227590033721634606951e-07,9.766221267568454933558e-02,6.938470256184890867612e-20,0,nan,7.563162664770158217674e-01
532,9.732640106577032901677e-02,9.716188256939534575958e-02,5.046373263132362480399e-06,1.210463307564073378882e-07,1.210463307564074198566e-07,9.732640106577032902354e-02,6.962410511260148632441e-20,0,nan,7.570852189653881781500e-01
533,9.715935938276377957805e-02,9.699539964962819968452e-02,5.019625757476934330698e-06,1.202011943424814350862e-07,1.202011943424815170546e-07,9.715935938276377958482e-02,6.974380668092921099290e-20,0,nan,7.574678908827292319185e-01
535,9.682698949475767453266e-02,9.666413879140544275530e-02,4.966695168431926097866e-06,1.185329324040118766479e-07,1.185329324040119586098e-07,9.682698949475767453943e-02,6.998321039818425293793e-20,0,nan,7.582296539731100516540e-01
536,9.666165544382122679215e-02,9.649935504519553955622e-02,4.940508780482844995490e-06,1.177096541527540905425e-07,1.177096541527541725045e-07,9.666165544382122679892e-02,7.010291254501324299152e-20,0,nan,7.586087562074497494505e-01
537,9.649688479080529813846e-02,9.633513191531713374614e-02,4.914506156186728417564e-06,1.168935107722008933406e-07,1.168935107722009753026e-07,9.649688479080529813846e-02,0.000000000000000000000e+00,0,nan,7.589866795524372538955e-01
539,9.616902220414888777841e-02,9.600835610478300803395e-02,4.863045778896912953894e-06,1.152823332475485258287e-07,1.152823332475486077907e-07,9.616902220414888778519e-02,7.046202012587441799071e-20,0,nan,7.597390113273908719541e-01
540,9.600592458189355957421e-02,9.584579777242976740456e-02,4.837584858066191718597e-06,1.144871536419001479580e-07,1.144871536419002299200e-07,9.600592458189355957421e-02,0.000000000000000000000e+00,0,nan,7.601134305511668281283e-01
541,9.584337898000073431099e-02,9.568378875268777859899e-02,4.812301364804865255932e-06,1.136988179593489775889e-07,1.136988179593490595509e-07,9.584337898000073431776e-02,7.070142611988230629761e-20,0,nan,7.604866924737069546706e-01
543,9.551993267028969390790e-02,9.536140755617755662265e-02,4.762260505686658082826e-06,1.121423969734940702438e-07,1.121423969734941522057e-07,9.551993267028969391468e-02,7.094083285657587749420e-20,0,nan,7.612297656441247918667e-01
544,9.535902642592471329801e-02,9.520102987856452438271e-02,4.737500102161017703468e-06,1.113741730815298625213e-07,1.113741730815299444833e-07,9.535902642592471329801e-02,0.000000000000000000000e+00,0,nan,7.615995874262700256413e-01
546,9.503883405603562161144e-02,9.488188675062947182609e-02,4.688491870925747090654e-06,1.098573582263612946553e-07,1.098573582263613766173e-07,9.503883405603562161822e-02,7.129994433684935581234e-20,0,nan,7.623358274818495824250e-01
547,9.487954250469400895073e-02,9.472311590931177781451e-02,4.664241099087716409866e-06,1.091086335860290275540e-07,1.091086335860291095160e-07,9.487954250469400896428e-02,1.428392970528743483755e-19,0,nan,7.627022560999428196305e-01
548,9.472078378876223395924e-02,9.456487531907698993426e-02,4.640157285678351481628e-06,1.083662763445835240062e-07,1.083662763445836059682e-07,9.472078378876223397280e-02,1.430787057916711458210e-19,0,nan,7.630675639561631657098e-01
550,9.440485420967470351847e-02,9.424997430647803708204e-02,4.592484811521246009921e-06,1.069004053617361067768e-07,1.069004053617361887388e-07,9.440485420967470351847e-02,0.000000000000000000000e+00,0,nan,7.637948377320448754076e-01
551,9.424767806407227645692e-02,9.409330863535560702729e-02,4.568893326188538760627e-06,1.061767641856069699163e-07,1.061767641856070518782e-07,9.424767806407227646370e-02,7.189846707340316917876e-20,0,nan,7.641568137500694296062e-01
553,9.393488998593358520553e-02,9.378153397183584854191e-02,4.522192905893119069359e-06,1.047477575095912809448e-07,1.047477575095913629068e-07,9.393488998593358521908e-02,1.442757548137677920894e-19,0,nan,7.648774690660559986608e-01
554,9.377927287538290198292e-02,9.362641983429137832416e-02,4.499081232295013196139e-06,1.040422690385199213842e-07,1.040422690385200033462e-07,9.377927287538290199647e-02,1.445151656707539840722e-19,0,nan,7.652361582824046904241e-01
555,9.362417029367523081489e-02,9.347181775774251835280e-02,4.476126780586042718117e-06,1.033427097029353102038e-07,1.033427097029353921658e-07,9.362417029367523082844e-02,1.447545768743046976877e-19,0,nan,7.655937617673601121760e-01
557,9.331549854772333741384e-02,9.316413968283700934770e-02,4.430684217819553856611e-06,1.019611403674805144168e-07,1.019611403674805963788e-07,9.331549854772333742740e-02,1.452334003138587193654e-19,0,nan,7.663057310568255886258e-01
558,9.316192434072809957200e-02,9.301105867353877421235e-02,4.408193478024893071753e-06,1.012790130726603551433e-07,1.012790130726604371052e-07,9.316192434072809957878e-02,7.273640627313649332910e-20,0,nan,7.666601065458802835681e-01
560,9.285628677573026704112e-02,9.270640030684125552587e-02,4.363666609409599469532e-06,9.993178511540055394606e-08,9.993178511540063590803e-08,9.285628677573026704790e-02,7.297581901374831145819e-20,0,nan,7.673656632092491130322e-01
561,9.270421847353655072700e-02,9.255481803629360136100e-02,4.341627930906490416304e-06,9.926657121900908256933e-08,9.926657121900916453129e-08,9.270421847353655073377e-02,7.309552563639552656211e-20,0,nan,7.677168538971894432531e-01
563,9.240157059017609570063e-02,9.225313515788684139688e-02,4.297993807460421309546e-06,9.795266542780139868560e-08,9.795266542780148064757e-08,9.240157059017609570063e-02,0.000000000000000000000e+00,0,nan,7.684160835595746515104e-01
564,9.225098616098311118971e-02,9.210302973229960284357e-02,4.276395889129839754003e-06,9.730386420014673657858e-08,9.730386420014681854055e-08,9.225098616098311119649e-02,7.345464650328447640164e-20,0,nan,7.687641318804433392489e-01
566,9.195128432547353923159e-02,9.180427898109432747310e-02,4.233632248597748781338e-06,9.602229647756565348379e-08,9.602229647756573544576e-08,9.195128432547353923836e-02,7.369406123843725532547e-20,0,nan,7.694571186620729120911e-01
567,9.180216216497002859641e-02,9.165562893086414835179e-02,4.212464126653222897505e-06,9.538942439807589042914e-08,9.538942439807597239111e-08,9.180216216497002860319e-02,7.381376885064366081270e-20,0,nan,7.698020663056759257644e-01
568,9.165352269880082174499e-02,9.150745930656868953369e-02,4.191436890385530158596e-06,9.476175746259252099802e-08,9.476175746259260295999e-08,9.165352269880082174499e-02,0.000000000000000000000e+00,0,nan,7.701459895282827839433e-01
570,9.135768250917444875756e-02,9.121255205335060018703e-02,4.149800405949525257675e-06,9.352183447027037975125e-08,9.352183447027046171321e-08,9.135768250917444875756e-02,0.000000000000000000000e+00,0,nan,7.708307807824716957482e-01
571,9.121047715314762542837e-02,9.106580982050057491625e-02,4.129188852288671894112e-06,9.290947760035849933252e-08,9.290947760035858129448e-08,9.121047715314762542837e-02,0.000000000000000000000e+00,0,nan,7.711716577842595980491e-01
573,9.091748444870478218846e-02,9.077373674311124459316e-02,4.088373443864589542948e-06,9.169972539107724915562e-08,9.169972539107733111759e-08,9.091748444870478218846e-02,0.000000000000000000000e+00,0,nan,7.718503967673945829488e-01
574,9.077169255638931230184e-02,9.062840138263843023115e-02,4.068167351468677754909e-06,9.110223265579569570151e-08,9.110223265579577766348e-08,9.077169255638931229507e-02,7.465172662528952169334e-20,0,nan,7.721882675634588774453e-01
576,9.048150644062809616137e-02,9.033912183628212206796e-02,4.028152878816599394675e-06,8.992177457853703941097e-08,8.992177457853712137294e-08,9.048150644062809616137e-02,0.000000000000000000000e+00,0,nan,7.728610336102097997410e-01
577,9.033710775984271376622e-02,9.019517322036766213318e-02,4.008342326468719562472e-06,8.933871512607981088023e-08,8.933871512607989284220e-08,9.033710775984271376622e-02,0.000000000000000000000e+00,0,nan,7.731959375234475718769e-01
579,9.004968811533951614213e-02,8.990864733341108259556e-02,3.969109239277524973552e-06,8.818670410250344597569e-08,8.818670410250352793766e-08,9.004968811533951614890e-02,7.525027259789142946214e-20,0,nan,7.738628085989337762195e-01
580,8.990666277879144383336e-02,8.976606571620853404269e-02,3.949684595654697439399e-06,8.761766158029241906780e-08,8.761766158029250102977e-08,8.990666277879144383336e-02,0.000000000000000000000e+00,0,nan,7.741947842748059862845e-01
582,8.962197024874571942872e-02,8.948225437189147645292e-02,3.911213913480529564865e-06,8.649327897016080199872e-08,8.649327897016088396069e-08,8.962197024874571943550e-02,7.560940201634585372456e-20,0,nan,7.748558370037462249389e-01
583,8.948029876493473618954e-02,8.934102038051245199215e-02,3.892165827319306599849e-06,8.593785096990648470169e-08,8.593785096990656666366e-08,8.948029876493473619631e-02,7.572911212372777645295e-20,0,nan,7.751849224246679242469e-01
585,8.919829473523565622361e-02,8.905988519917492980720e-02,3.854439120299950700726e-06,8.484030548524280110314e-08,8.484030548524288306511e-08,8.919829473523565622361e-02,0.000000000000000000000e+00,0,nan,7.758402321197972570550e-01
586,8.905795797961477983519e-02,8.891997982492870809075e-02,3.835758510941461279642e-06,8.429810301178442952116e-08,8.429810301178451148313e-08,8.905795797961477983519e-02,0.000000000000000000000e+00,0,nan,7.761664646191666179433e-01
588,8.877860456141264088715e-02,8.864148314673764904266e-02,3.798757881253039988458e-06,8.322662967744914690147e-08,8.322662967744922886344e-08,8.877860456141264088037e-02,7.632766488627244912212e-20,0,nan,7.768161053089414028075e-01
589,8.863958376779702252857e-02,8.850288773661644795352e-02,3.780435929551086349443e-06,8.269727664024738886323e-08,8.269727664024747082520e-08,8.863958376779702251502e-02,1.528947517575378289829e-19,0,nan,7.771395215848179506318e-01
591,8.836284378056292215689e-02,8.822699260477565107419e-02,3.744143993575080943612e-06,8.165113579873911815201e-08,8.165113579873920011398e-08,8.836284378056292215011e-02,7.668679829796254227158e-20,0,nan,7.777835660404293659015e-01
592,8.822512053277886353610e-02,8.808968885317756794990e-02,3.726172133151678924055e-06,8.113426852495309268578e-08,8.113426852495317464775e-08,8.822512053277886352932e-02,7.680650972323435491659e-20,0,nan,7.781042021688714675938e-01
594,8.795095748783676590832e-02,8.781635899760523002660e-02,3.690572004321811594579e-06,8.011274488335304034081e-08,8.011274488335312230277e-08,8.795095748783676590154e-02,7.704593300159956111685e-20,0,nan,7.787427219305873514737e-01
595,8.781451371160306911429e-02,8.768032893828714875999e-02,3.672941913155308706062e-06,7.960801165148851693513e-08,7.960801165148859889710e-08,8.781451371160306911429e-02,0.000000000000000000000e+00,0,nan,7.790606133786586926220e-01
597,8.754289179611897105202e-02,8.740952875974584624681e-02,3.638017185455265507889e-06,7.861041336857498435830e-08,7.861041336857506632027e-08,8.754289179611897104525e-02,7.740506897825385780023e-20,0,nan,7.796936787815128484021e-01
598,8.740770975115311861194e-02,8.727475475799889471099e-02,3.620720777786874125200e-06,7.811747396174268924375e-08,7.811747396174277120572e-08,8.740770975115311861194e-02,0.000000000000000000000e+00,0,nan,7.800088604199673214925e-01
600,8.713859381256658901441e-02,8.700644931266346266655e-02,3.586455509871218171781e-06,7.714313177340325726061e-08,7.714313177340333922258e-08,8.713859381256658900763e-02,7.776420620936359307875e-20,0,nan,7.806365406188148257450e-01
601,8.700465608490852706050e-02,8.687291405770387595807e-02,3.569484928416468173777e-06,7.666165705127537169551e-08,7.666165705127545365748e-08,8.700465608490852705372e-02,7.788391889534502473165e-20,0,nan,7.809490467344689466748e-01
603,8.673801161579243227079e-02,8.660706904215315818076e-02,3.535863628328391770204e-06,7.570992343243995732677e-08,7.570992343244003928874e-08,8.673801161579243225723e-02,1.562466893534517013132e-19,0,nan,7.815714097284254149151e-01
604,8.660530111033899398253e-02,8.647475553972166398655e-02,3.519211236780639521953e-06,7.523959492103932130927e-08,7.523959492103940327124e-08,8.660530111033899396220e-02,2.347291733124214567605e-19,0,nan,7.818812740362270996899e-01
606,8.634109423367373892656e-02,8.621133727634061938086e-02,3.486218847241436126798e-06,7.430984328244754751352e-08,7.430984328244762947549e-08,8.634109423367373890623e-02,2.354474530874640233084e-19,0,nan,7.824983866925092837333e-01
608,8.607849390289218439510e-02,8.594951844055334766725e-02,3.453637574475381907917e-06,7.339440818135197291017e-08,7.339440818135205487214e-08,8.607849390289218437477e-02,2.361657344636715732614e-19,0,nan,7.831120357237124590503e-01
609,8.594779162176610997308e-02,8.581920426428285229566e-02,3.437499107301473002229e-06,7.294197669914954021930e-08,7.294197669914962218127e-08,8.594779162176610995953e-02,1.576832504982787068555e-19,0,nan,7.834175704244960906334e-01
611,8.568757378391218959562e-02,8.555975740359222621659e-02,3.405522577342653230524e-06,7.204752370992774206074e-08,7.204752370992782402271e-08,8.568757378391218958207e-02,1.581621063311432842490e-19,0,nan,7.840260781109708892360e-01
612,8.555805464230355488771e-02,8.543062115514916551141e-02,3.389682962889669852856e-06,7.160543838197442731415e-08,7.160543838197450927612e-08,8.555805464230355488094e-02,7.920076731950294607878e-20,0,nan,7.843290582032605927874e-01
614,8.530018703246398296367e-02,8.517351419237105966079e-02,3.358297209776672325159e-06,7.073139306522562362897e-08,7.073139306522570559094e-08,8.530018703246398295012e-02,1.588803920313904480262e-19,0,nan,7.849324885060074396539e-01
615,8.517183504376617132200e-02,8.504553997796415794482e-02,3.342749562250903054006e-06,7.029937128455735738391e-08,7.029937128455743934588e-08,8.517183504376617130845e-02,1.591198211134554054829e-19,0,nan,7.852329457064742221644e-01
617,8.491628597677932920740e-02,8.479074141150028571411e-02,3.311941005277906142768e-06,6.944517746450612911855e-08,6.944517746450621108052e-08,8.491628597677932918707e-02,2.393980200648694262731e-19,0,nan,7.858313615371546198237e-01
619,8.466226528258089996674e-02,8.453746455343830519020e-02,3.281509885544144253865e-06,6.860391770827119633155e-08,6.860391770827127829352e-08,8.466226528258089994641e-02,2.401163099788427013217e-19,0,nan,7.864264688288281806086e-01
620,8.453582379849553311813e-02,8.441139251288529134020e-02,3.266434059771019710607e-06,6.818806469283033901864e-08,6.818806469283042098061e-08,8.453582379849553309780e-02,2.404754555010913077705e-19,0,nan,7.867227902853486996393e-01
622,8.428407009184635755548e-02,8.416037279281368088489e-02,3.236558324474224253986e-06,6.736576827745786799145e-08,6.736576827745794995341e-08,8.428407009184635754193e-02,1.607958317781793637666e-19,0,nan,7.873129856833752882798e-01
623,8.415875451365144377174e-02,8.403542177688366470470e-02,3.221757013655673243871e-06,6.695926814570858020171e-08,6.695926814570866216367e-08,8.415875451365144375819e-02,1.610352628717959649764e-19,0,nan,7.876068663153826667303e-01
625,8.390923759297838480770e-02,8.378662916621397773462e-02,3.192424050313733912935e-06,6.615542444100783472192e-08,6.615542444100791668388e-08,8.390923759297838478737e-02,2.422711886945370506040e-19,0,nan,7.881922100357503783888e-01
627,8.366119534844561760235e-02,8.353930487486818797730e-02,3.163446097418937273244e-06,6.536360676956804528051e-08,6.536360676956812724247e-08,8.366119534844561758880e-02,1.619929896963945839532e-19,0,nan,7.887743522759589843898e-01
628,8.353772315181947850568e-02,8.341618929422985650513e-02,3.149088572791532802418e-06,6.497214025521385568916e-08,6.497214025521393765113e-08,8.353772315181947849891e-02,8.111621100469044218227e-20,0,nan,7.890642309912712587874e-01
630,8.329186853794272248313e-02,8.317104323692791127237e-02,3.120633126045643526104e-06,6.419795944938170931587e-08,6.419795944938179127783e-08,8.329186853794272246958e-02,1.627112873556810195287e-19,0,nan,7.896416197593461799116e-01
631,8.316948292036488844890e-02,8.304900957806170807017e-02,3.106533901361546279879e-06,6.381519301811133254876e-08,6.381519301811141451072e-08,8.316948292036488842857e-02,2.444260805801583056118e-19,0,nan,7.899291362188550982165e-01
633,8.292578713336723461851e-02,8.280601311415527671832e-02,3.078589236922736537279e-06,6.305817978043077513516e-08,6.305817978043085709713e-08,8.292578713336723460496e-02,1.634295871593314312885e-19,0,nan,7.905018291768976883803e-01
635,8.268351481117305946966e-02,8.256443404828079048110e-02,3.050978736371070262061e-06,6.231235805091913777402e-08,6.231235805091921973599e-08,8.268351481117305945610e-02,1.639084548717980541540e-19,0,nan,7.910714231728779608855e-01
636,8.256290855891260494317e-02,8.244417217102828149760e-02,3.037297237799025842788e-06,6.194358198231648918955e-08,6.194358198231657115151e-08,8.256290855891260492284e-02,2.462218336166977272925e-19,0,nan,7.913550658667756862084e-01
638,8.232274817026913263515e-02,8.220469606932115917046e-02,3.010178673318441812351e-06,6.121417763633473300270e-08,6.121417763633481496467e-08,8.232274817026913262159e-02,1.646267581839949038472e-19,0,nan,7.919200581142255419538e-01
639,8.220319097998449994541e-02,8.208547880806845727070e-02,2.996740395552804356040e-06,6.085350139129860951559e-08,6.085350139129869147756e-08,8.220319097998449993863e-02,8.243309654103746850335e-20,0,nan,7.922014138055467347968e-01
641,8.196511503900163724402e-02,8.184807833857673275063e-02,2.970102859747044822211e-06,6.014008268460757761710e-08,6.014008268460765957907e-08,8.196511503900163723047e-02,1.653450635629569633152e-19,0,nan,7.927618595456877067097e-01
643,8.172841369470867557446e-02,8.161204667270666037544e-02,2.943780093110276327555e-06,5.943708774448480820829e-08,5.943708774448489017025e-08,8.172841369470867556090e-02,1.658239349498867572521e-19,0,nan,7.933193045376048966265e-01
644,8.161057478266010524112e-02,8.149454044813142112864e-02,2.930735296352344643754e-06,5.908944209675525959363e-08,5.908944209675534155560e-08,8.161057478266010522080e-02,2.490950564708250309669e-19,0,nan,7.935969092338635993175e-01
646,8.137591312610818727722e-02,8.126053990386099307619e-02,2.904876017058411074031e-06,5.840174230160259437847e-08,5.840174230160267634043e-08,8.137591312610818725689e-02,2.498133655667826111281e-19,0,nan,7.941498978507163352802e-01
648,8.114259665436100873136e-02,8.102787891458175229654e-02,2.879320070232274434754e-06,5.772401763887221751775e-08,5.772401763887229947971e-08,8.114259665436100870425e-02,3.340422346550681867684e-19,0,nan,7.946999450164476652128e-01
649,8.102643925454663616415e-02,8.091204716475983764549e-02,2.866654457618556806624e-06,5.738884174511837330001e-08,5.738884174511845526198e-08,8.102643925454663613705e-02,3.345211089307082575337e-19,0,nan,7.949738728409522452016e-01
651,8.079511898258622755632e-02,8.068137404968604494158e-02,2.841545218834702900209e-06,5.672575627893018259122e-08,5.672575627893026455319e-08,8.079511898258622752922e-02,3.354788587907094160643e-19,0,nan,7.955195514112735687509e-01
653,8.056511531640146012417e-02,8.045201206812319850883e-02,2.816728370856197543126e-06,5.607221967644325473064e-08,5.607221967644333669260e-08,8.056511531640146009706e-02,3.364366103826522943048e-19,0,nan,7.960623462846901753488e-01
654,8.045060370393777041337e-02,8.033781926511606696884e-02,2.804428264378183451918e-06,5.574898065333816323216e-08,5.574898065333824519412e-08,8.045060370393777039304e-02,2.526866151174473569047e-19,0,nan,7.963326694320681693740e-01
656,8.022255397670331666726e-02,8.011040312910366615115e-02,2.780042068829467119138e-06,5.510945988372817423093e-08,5.510945988372825619290e-08,8.022255397670331664015e-02,3.378732409841867757162e-19,0,nan,7.968711812128757303233e-01
658,7.999579307980936358855e-02,7.988427050324752505290e-02,2.755937792642741950957e-06,5.447908280936041408352e-08,5.447908280936049604549e-08,7.999579307980936356145e-02,3.388309968387428153640e-19,0,nan,7.974068655576277549158e-01
659,7.988289253435120368011e-02,7.977168211681906412672e-02,2.743990102118714760556e-06,5.416727415190111528172e-08,5.416727415190119724369e-08,7.988289253435120364623e-02,4.241373442455452558511e-19,0,nan,7.976736543557268242863e-01
661,7.965804449972495283275e-02,7.954745448398105092647e-02,2.720301110283151111304e-06,5.355032029473535682721e-08,5.355032029473543878917e-08,7.965804449972495280565e-02,3.402676337633570769860e-19,0,nan,7.982051389066698013808e-01
663,7.943445829556058177798e-02,7.932448350825872634680e-02,2.696884013177668210759e-06,5.294212487939523831830e-08,5.294212487939532028027e-08,7.943445829556058175087e-02,3.412253937867220665774e-19,0,nan,7.987338508366770510453e-01
665,7.921212333300525695472e-02,7.910275865811515504290e-02,2.673734921067099487666e-06,5.234253912951698932350e-08,5.234253912951707128547e-08,7.921212333300525694116e-02,1.710915777259802849070e-19,0,nan,7.992598116773190608368e-01
666,7.910142179065462149433e-02,7.899236027115362507599e-02,2.662259679586083127184e-06,5.204592919223196548031e-08,5.204592919223204744228e-08,7.910142179065462148077e-02,1.713310184478878563545e-19,0,nan,7.995217671072076465796e-01
668,7.888094409432475400594e-02,7.877248511893078790520e-02,2.639505447006631238739e-06,5.145898539789654709530e-08,5.145898539789662905726e-08,7.888094409432475398561e-02,2.577148507476573586912e-19,0,nan,8.000436412025943609737e-01
670,7.866169168060953820583e-02,7.855383027315019751435e-02,2.617009783502962427687e-06,5.088029204610824428544e-08,5.088029204610832624740e-08,7.866169168060953819228e-02,1.722887833520819702651e-19,0,nan,8.005628170763380398113e-01
671,7.855252176825844603148e-02,7.844495729579486991394e-02,2.605857768208444297461e-06,5.059399581297897530451e-08,5.059399581297905726648e-08,7.855252176825844601793e-02,1.725282250778754679657e-19,0,nan,8.008213996789806596310e-01
673,7.833508822130449709894e-02,7.822811395466606235557e-02,2.583743110723769592767e-06,5.002741877757336475710e-08,5.002741877757344671906e-08,7.833508822130449708538e-02,1.730071091230733556847e-19,0,nan,8.013365670976522784036e-01
675,7.811885471088571275127e-02,7.801246580901489151739e-02,2.561877982265989491049e-06,4.946875032601712756545e-08,4.946875032601720952742e-08,7.811885471088571273771e-02,1.734859939540343354600e-19,0,nan,8.018490878238169014438e-01
677,7.790381133270995163772e-02,7.779800300731034018583e-02,2.540258873312762454456e-06,4.891785836141619234705e-08,4.891785836141627430902e-08,7.790381133270995161740e-02,2.609473193459487898960e-19,0,nan,8.023589821037487520867e-01
678,7.779673287787368380605e-02,7.769121306139020007362e-02,2.529540495607216640601e-06,4.864528798489591887764e-08,4.864528798489600083960e-08,7.779673287787368378572e-02,2.613064839884164085737e-19,0,nan,8.026129505972524132867e-01
680,7.758345636479573223228e-02,7.747851003970228518907e-02,2.508283964445806180606e-06,4.810581866856678967156e-08,4.810581866856687163353e-08,7.758345636479573221873e-02,1.746832094247659724909e-19,0,nan,8.031189427221811587255e-01
682,7.737134569536338614111e-02,7.726696820215803671592e-02,2.487264934872929001075e-06,4.757380670319093608462e-08,4.757380670319101804659e-08,7.737134569536338612078e-02,2.627431454293736893399e-19,0,nan,8.036223581259274873086e-01
684,7.716039133913913187075e-02,7.705657806862448121595e-02,2.466480099092863437732e-06,4.704912873040997277668e-08,4.704912873041005473865e-08,7.716039133913913185720e-02,1.756409852368694473423e-19,0,nan,8.041232163489240989578e-01
685,7.705534482857493478629e-02,7.695181195649148982055e-02,2.456174485292817904007e-06,4.678950209233874521648e-08,4.678950209233882717844e-08,7.705534482857493476597e-02,2.638206444903812880186e-19,0,nan,8.043726925703569677925e-01
687,7.684610729875328189077e-02,7.674313182840851866977e-02,2.435734858387666525167e-06,4.627559899045914405470e-08,4.627559899045922601667e-08,7.684610729875328187044e-02,2.645389785987638918294e-19,0,nan,8.048697512323867588979e-01
689,7.663800270607410633901e-02,7.653558015109589670769e-02,2.415521394645351710347e-06,4.576873175813469463611e-08,4.576873175813477659808e-08,7.663800270607410632546e-02,1.768382092112464634955e-19,0,nan,8.053643007124281933415e-01
691,7.643102187648558486428e-02,7.632914779848563839598e-02,2.395530974597876387649e-06,4.526878512111990963222e-08,4.526878512111999159419e-08,7.643102187648558484395e-02,2.659756501352949985476e-19,0,nan,8.058563598753846441238e-01
692,7.632795003299833945894e-02,7.622634854391176802683e-02,2.385618445232458601203e-06,4.502137160479492964125e-08,4.502137160479501160321e-08,7.632795003299833944539e-02,1.775565458028118697826e-19,0,nan,8.061014614318619600757e-01
694,7.612263786235855109923e-02,7.602157828124175695310e-02,2.365956854088304134922e-06,4.453159451508687472026e-08,4.453159451508695668223e-08,7.612263786235855108568e-02,1.780354377704811154558e-19,0,nan,8.065898200810156358108e-01
696,7.591842694883321553709e-02,7.581790495448266149113e-02,2.346510731080940663504e-06,4.404845934424547584688e-08,4.404845934424555780884e-08,7.591842694883321552353e-02,1.785143304563305783155e-19,0,nan,8.070757347593894844386e-01
698,7.571530845825737393411e-02,7.561531977525985807117e-02,2.327277132678712023297e-06,4.357185830233527750031e-08,4.357185830233535946228e-08,7.571530845825737392055e-02,1.789932238543339308897e-19,0,nan,8.075592236851314487155e-01
699,7.561415613669351870943e-02,7.551443252023649759799e-02,2.317739123534601528407e-06,4.333597495309716622136e-08,4.333597495309724818333e-08,7.561415613669351870266e-02,8.961633540926424533845e-20,0,nan,8.078000641347377257066e-01
701,7.541265992222115602559e-02,7.531346328853453349838e-02,2.298818897935812586829e-06,4.286897743859063296516e-08,4.286897743859071492713e-08,7.541265992222115601204e-02,1.797115652736100705563e-19,0,nan,8.082799481980516806173e-01
703,7.521223445471530643459e-02,7.511356064023788799405e-02,2.280104046652958633528e-06,4.240825338693787620068e-08,4.240825338693795816264e-08,7.521223445471530642104e-02,1.801904604260717079429e-19,0,nan,8.087574512726833904992e-01
705,7.501287122430690683150e-02,7.491471610919347699797e-02,2.261591790622420595939e-06,4.195370194231219435230e-08,4.195370194231227631427e-08,7.501287122430690681117e-02,2.710040344051773654428e-19,0,nan,8.092325909573505789683e-01
707,7.481456181103955780412e-02,7.471692131858903093434e-02,2.243279395785272623153e-06,4.150522413541807076367e-08,4.150522413541815272564e-08,7.481456181103955778379e-02,2.717223792000277843223e-19,0,nan,8.097053846786168060487e-01
708,7.471579967889113829725e-02,7.461841498233753635494e-02,2.234197304017714931151e-06,4.128323242414607975538e-08,4.128323242414616171735e-08,7.471579967889113827693e-02,2.720815519805851719459e-19,0,nan,8.099409072022167525428e-01
710,7.451905539769192534267e-02,7.442217928841589762347e-02,2.216179670975563081532e-06,4.084368353446502673870e-08,4.084368353446510870067e-08,7.451905539769192532234e-02,2.727998983026944095485e-19,0,nan,8.104102142817322041910e-01
712,7.432334426938651637123e-02,7.422697277610377260130e-02,2.198355255354768514494e-06,4.040996885126683719821e-08,4.040996885126691916018e-08,7.432334426938651634413e-02,3.646909941766717922021e-19,0,nan,8.108772182247101798034e-01
714,7.412865817951044492283e-02,7.403278737214874553424e-02,2.180721474053316315299e-06,3.998199569763197469760e-08,3.998199569763205665957e-08,7.412865817951044489573e-02,3.656487919489900050808e-19,0,nan,8.113419358714218845700e-01
716,7.393498909832860260208e-02,7.383961508749490862196e-02,2.163275785298478163217e-06,3.955967310959188861737e-08,3.955967310959197057933e-08,7.393498909832860258175e-02,2.749549432822296462697e-19,0,nan,8.118043838991467965236e-01
718,7.374232907973254168396e-02,7.364744801618840469565e-02,2.146015687877391443034e-06,3.914291180004209566902e-08,3.914291180004217763099e-08,7.374232907973254166363e-02,2.756732935858735322980e-19,0,nan,8.122645788241290906576e-01
719,7.364637500834446599986e-02,7.355173898738754520378e-02,2.137454465192913361739e-06,3.893658917231044845329e-08,3.893658917231053041526e-08,7.364637500834446597953e-02,2.760324691038746250562e-19,0,nan,8.124938364908601248814e-01
721,7.345521386493980078722e-02,7.336106509157691512674e-02,2.120468151873655916867e-06,3.852800594881173514012e-08,3.852800594881181710208e-08,7.345521386493980076689e-02,2.767508208672733448323e-19,0,nan,8.129506823821607162592e-01
723,7.326504227763408762480e-02,7.317137700077084299527e-02,2.103661349402357489856e-06,3.812476789313866091554e-08,3.812476789313874287751e-08,7.326504227763408760447e-02,2.774691735939809778445e-19,0,nan,8.134053157693878827379e-01
725,7.307585258457356664321e-02,7.298266709149680311853e-02,2.087031692698737876928e-06,3.772679131514181560083e-08,3.772679131514189756280e-08,7.307585258457356662965e-02,1.854583515174719470625e-19,0,nan,8.138577526201698929720e-01
727,7.288763720277705880960e-02,7.279492781866553064552e-02,2.070576853976515363905e-06,3.733399404938376570200e-08,3.733399404938384766397e-08,7.288763720277705879605e-02,1.859372546041655296832e-19,0,nan,8.143080087495644926688e-01
729,7.270038862712395144697e-02,7.260815171456646878050e-02,2.054294542059119486810e-06,3.694629542347623093524e-08,3.694629542347631289721e-08,7.270038862712395143342e-02,1.864161583176525496658e-19,0,nan,8.147560998218672580770e-01
731,7.251409942935772142086e-02,7.242233138787862142713e-02,2.038182501709715564916e-06,3.656361622715503453378e-08,3.656361622715511649574e-08,7.251409942935772140731e-02,1.868950626529051568648e-19,0,nan,8.152020413523944487150e-01
732,7.242131229662776656809e-02,7.232977735192385699095e-02,2.030189638277052530118e-06,3.637413455423328968657e-08,3.637413455423337164854e-08,7.242131229662776655453e-02,1.871345150521370308766e-19,0,nan,8.154242108477250850114e-01
734,7.223644840344004863948e-02,7.214537699733479563435e-02,2.014328853717734941975e-06,3.599883910727955170332e-08,3.599883910727963366529e-08,7.223644840344004862593e-02,1.876134203107278753843e-19,0,nan,8.158669568352343059222e-01
736,7.205252564737587703725e-02,7.196191426970330804727e-02,1.998632855599179346274e-06,3.562837126453438116022e-08,3.562837126453446312218e-08,7.205252564737587701692e-02,2.821384892681215017341e-19,0,nan,8.163075914289487620707e-01
738,7.186953686157366704980e-02,7.177938203749835632198e-02,1.983099509396417159471e-06,3.526265669984413322407e-08,3.526265669984421518604e-08,7.186953686157366703624e-02,1.885712326513530992102e-19,0,nan,8.167461296364384910635e-01
740,7.168747495173674641846e-02,7.159777324131070136572e-02,1.967726713677630362054e-06,3.490162241864815703222e-08,3.490162241864823899418e-08,7.168747495173674640491e-02,1.890501397237520258727e-19,0,nan,8.171825863240123879127e-01
742,7.150633289521752346046e-02,7.141708089294371884315e-02,1.952512399507115451918e-06,3.454519673078505279408e-08,3.454519673078513475605e-08,7.150633289521752344691e-02,1.895290473912027958389e-19,0,nan,8.176169762183680062625e-01
744,7.132610374011548663004e-02,7.123729807451793066256e-02,1.937454529860525660616e-06,3.419330922392208579818e-08,3.419330922392216776015e-08,7.132610374011548662326e-02,9.500397782450679288914e-20,0,nan,8.180493139082184262463e-01
746,7.114678060438879243289e-02,7.105841793758901105545e-02,1.922551099052108082786e-06,3.384589073759193140460e-08,3.384589073759201336657e-08,7.114678060438879241933e-02,1.904868644925417485204e-19,0,nan,8.184796138458965555429e-01
748,7.096835667497920353521e-02,7.088043370227903146932e-02,1.907800132173659608975e-06,3.350287333782136622284e-08,3.350287333782144818481e-08,7.096835667497920352843e-02,9.548288695859658525268e-20,0,nan,8.189078903489372236409e-01
750,7.079082520695014374727e-02,7.070333865642071308796e-02,1.893199684544932644216e-06,3.316419029233694850189e-08,3.316419029233703046385e-08,7.079082520695014373372e-02,1.914446839184216396860e-19,0,nan,8.193341576016374298093e-01
751,7.070239205657844062242e-02,7.061512250029057569426e-02,1.885955305869370110165e-06,3.299645362123176035578e-08,3.299645362123184231775e-08,7.070239205657844060887e-02,1.916841391338445203351e-19,0,nan,8.195465421556495627230e-01
753,7.052618678079387270601e-02,7.043934879934175489872e-02,1.871577055641123959457e-06,3.266414955338422579376e-08,3.266414955338430775572e-08,7.052618678079387268568e-02,2.882445749872765011442e-19,0,nan,8.199698218407197332748e-01
755,7.035085739653983525493e-02,7.026444779815937621576e-02,1.857344591702833066846e-06,3.233601810890006692718e-08,3.233601810890014888915e-08,7.035085739653983523460e-02,2.889629421219117583671e-19,0,nan,8.203911271633224564209e-01
757,7.017639739070180932365e-02,7.009041301500695696398e-02,1.843256071003271003890e-06,3.201199657419359099152e-08,3.201199657419367295348e-08,7.017639739070180931009e-02,1.931208733987316386811e-19,0,nan,8.208104718534019209552e-01
759,7.000280031456447722287e-02,6.991723803216279831254e-02,1.829309678380806972797e-06,3.169202333256406109444e-08,3.169202333256414305640e-08,7.000280031456447720932e-02,1.935997859395508461523e-19,0,nan,8.212278695144244117297e-01
761,6.983005978301795077360e-02,6.974491649513184763249e-02,1.815503626072272462055e-06,3.137603784232537274555e-08,3.137603784232545470751e-08,6.983005978301795076005e-02,1.940786990327718357224e-19,0,nan,8.216433336248244594406e-01
763,6.965816947377570804347e-02,6.957344211186917329028e-02,1.801836153231687435578e-06,3.106398061542506610896e-08,3.106398061542514807093e-08,6.965816947377570802992e-02,1.945576126741450055651e-19,0,nan,8.220568775394312934423e-01
765,6.948712312660403773030e-02,6.940280865201485289864e-02,1.788305525458623965632e-06,3.075579319654053968508e-08,3.075579319654062164705e-08,6.948712312660403771675e-02,1.950365268594642150067e-19,0,nan,8.224685144908759163460e-01
767,6.931691454256279420033e-02,6.923300994614007988857e-02,1.774910034335990712610e-06,3.045141814264066098228e-08,3.045141814264074294424e-08,6.931691454256279419355e-02,9.775772079228311528160e-20,0,nan,8.228782575909791030012e-01
769,6.914753758325726996930e-02,6.906403988500429695950e-02,1.761647996977027110706e-06,3.015079900300129016838e-08,3.015079900300137213035e-08,6.914753758325726995575e-02,1.959943568453301803813e-19,0,nan,8.232861198321206225607e-01
771,6.897898617010099620294e-02,6.889589241882316873234e-02,1.748517755581301293581e-06,2.985388029966354359533e-08,2.985388029966362555729e-08,6.897898617010099619616e-02,9.823663631883850846599e-20,0,nan,8.236921140885899767945e-01
773,6.881125428358928560764e-02,6.872856155654720966363e-02,1.735517676999510963996e-06,2.956060750832392603232e-08,2.956060750832400799591e-08,6.881125428358928560764e-02,0.000000000000000000000e+00,0,nan,8.240962531179189458179e-01
775,6.864433596258333544364e-02,6.856204136515088667393e-02,1.722646152306891334039e-06,2.927092703964575321800e-08,2.927092703964583518158e-08,6.864433596258333543686e-02,9.871555290050455790551e-20,0,nan,8.244985495621962245331e-01
777,6.847822530360471214659e-02,6.839632596893201957610e-02,1.709901596385039105725e-06,2.898478622098157042513e-08,2.898478622098165238871e-08,6.847822530360471214659e-02,0.000000000000000000000e+00,0,nan,8.248990159493644223009e-01
779,6.831291646014004235744e-02,6.823140954882130568835e-02,1.697282447511966162700e-06,2.870213327849654939935e-08,2.870213327849663136293e-08,6.831291646014004236421e-02,9.919447052137336436641e-20,0,nan,8.252976646944997100104e-01
781,6.814840364195573857534e-02,6.806728634170179846700e-02,1.684787166960201216048e-06,2.842291731968311320761e-08,2.842291731968319517119e-08,6.814840364195573858212e-02,9.943392971662477433417e-20,0,nan,8.256945081010743743761e-01
783,6.798468111442259086071e-02,6.790395063973817304912e-02,1.672414238602762090058e-06,2.814708831625729920567e-08,2.814708831625738116925e-08,6.798468111442259086748e-02,9.967338916585510320394e-20,0,nan,8.260895583622025481821e-01
785,6.782174319785005945065e-02,6.774139678971561514669e-02,1.660162168526825673954e-06,2.787459708742762270612e-08,2.787459708742770466970e-08,6.782174319785005947098e-02,2.997385466014920741091e-19,0,nan,8.264828275618693741882e-01
787,6.765958426683010600906e-02,6.757961919238817241672e-02,1.648029484654926774155e-06,2.760539528352744930749e-08,2.760539528352753127107e-08,6.765958426683010602261e-02,2.003046176373402334826e-19,0,nan,8.268743276761438594372e-01
789,6.749819874959040456706e-02,6.741861230183641080690e-02,1.636014736373521190406e-06,2.733943537000212193518e-08,2.733943537000220389876e-08,6.749819874959040458739e-02,3.011753070555318805770e-19,0,nan,8.272640705743756685698e-01
791,6.733758112735677614415e-02,6.725837062483422133715e-02,1.624116494168752364377e-06,2.707667061174231999896e-08,2.707667061174240196255e-08,6.733758112735677615093e-02,1.006312294648412414419e-19,0,nan,8.276520680203761017209e-01
793,6.717772593372469394017e-02,6.709888872022462551523e-02,1.612333349269264794060e-06,2.681705505775535291628e-08,2.681705505775543487986e-08,6.717772593372469394694e-02,1.008706901558358580691e-19,0,nan,8.280383316735835031092e-01
795,6.701862775403970899038e-02,6.694016119830443060684e-02,1.600663913295911224135e-06,2.656054352616630818824e-08,2.656054352616639015182e-08,6.701862775403970899038e-02,0.000000000000000000000e+00,0,nan,8.284228730902133342926e-01
797,6.686028122478664893389e-02,6.678218272021758884684e-02,1.589106817918204276505e-06,2.630709158954118631458e-08,2.630709158954126827816e-08,6.686028122478664894066e-02,1.013496122646024027364e-19,0,nan,8.288057037243931434562e-01
799,6.670268103298744536426e-02,6.662494799735711722624e-02,1.577660714517366798785e-06,2.605665556052436104394e-08,2.605665556052444300752e-08,6.670268103298744536426e-02,0.000000000000000000000e+00,0,nan,8.291868349292826703440e-01
801,6.654582191560744786085e-02,6.646845179077543730846e-02,1.566324273855838669835e-06,2.580919247778290280808e-08,2.580919247778298477166e-08,6.654582191560744786085e-02,0.000000000000000000000e+00,0,nan,8.295662779581792963001e-01
803,6.638969865897008561787e-02,6.631268891060299711690e-02,1.555096185753101229582e-06,2.556466009225049854387e-08,2.556466009225058050745e-08,6.638969865897008561787e-02,0.000000000000000000000e+00,0,nan,8.299440439656090786496e-01
805,6.623430609817974003468e-02,6.615765421547503985316e-02,1.543975158767683782734e-06,2.532301685366388906420e-08,2.532301685366397102778e-08,6.623430609817974003468e-02,0.000000000000000000000e+00,0,nan,8.303201440084035751463e-01
807,6.607963911655269421920e-02,6.600334261196638636687e-02,1.532959919885219869689e-06,2.508422189738492921247e-08,2.508422189738501117605e-08,6.607963911655269421242e-02,1.025469216937199476228e-19,0,nan,8.306945890467626768456e-01
809,6.592569264505602789759e-02,6.584974905403410123223e-02,1.522049214212424120194e-06,2.484823503150155412168e-08,2.484823503150163608526e-08,6.592569264505602789081e-02,1.027863842783997769596e-19,0,nan,8.310673899453036582202e-01
811,6.577246166175432868974e-02,6.569686854246791438692e-02,1.511241804676863598514e-06,2.461501672420110856969e-08,2.461501672420119053327e-08,6.577246166175432868974e-02,0.000000000000000000000e+00,0,nan,8.314385574740966584309e-01
814,6.554394585611240645247e-02,6.546887391506948897951e-02,1.495221707594774068998e-06,2.427029542581458643127e-08,2.427029542581466839485e-08,6.554394585611240644569e-02,1.033850417384120812312e-19,0,nan,8.319922695286264261090e-01
816,6.539248192650536292556e-02,6.531775445034303824980e-02,1.484667240516832298292e-06,2.404382978435948310782e-08,2.404382978435956507140e-08,6.539248192650536291878e-02,1.036245051174269254493e-19,0,nan,8.323594001408280448982e-01
818,6.524171627140306410452e-02,6.516733089579700877886e-02,1.474211875958924509774e-06,2.381999936229624529487e-08,2.381999936229632725846e-08,6.524171627140306409774e-02,1.038639687197283920732e-19,0,nan,8.327249343486068086434e-01
820,6.509164407416522099212e-02,6.501759845636880480815e-02,1.463854453476398517753e-06,2.359876744899245354171e-08,2.359876744899253550529e-08,6.509164407416522099212e-02,0.000000000000000000000e+00,0,nan,8.330888825090309151569e-01
822,6.494226056234013464764e-02,6.486855238093894795320e-02,1.453593828892413483635e-06,2.338009792906009490484e-08,2.338009792906017686842e-08,6.494226056234013464086e-02,1.043428965878028297215e-19,0,nan,8.334512548900828300788e-01
824,6.479356100715922716135e-02,6.472018796182894987215e-02,1.443428874032499704832e-06,2.316395527135095716450e-08,2.316395527135103912808e-08,6.479356100715922716135e-02,0.000000000000000000000e+00,0,nan,8.338120616716113356467e-01
826,6.464554072303849372854e-02,6.457250053430605311118e-02,1.433358476464056805315e-06,2.295030451818036847226e-08,2.295030451818045043584e-08,6.464554072303849373532e-02,1.048218253300102066622e-19,0,nan,8.341713129462714539108e-01
828,6.449819506708676533586e-02,6.442548547609473056134e-02,1.423381539240687163283e-06,2.273911127477402985868e-08,2.273911127477411182226e-08,6.449819506708676533586e-02,0.000000000000000000000e+00,0,nan,8.345290187204524156987e-01
830,6.435151943862067389757e-02,6.427913820689483633978e-02,1.413496980651263881608e-06,2.253034169893282097679e-08,2.253034169893290294037e-08,6.435151943862067389757e-02,0.000000000000000000000e+00,0,nan,8.348851889151938573670e-01
833,6.413275233603931592402e-02,6.406085949009843848862e-02,1.398841023290032289243e-06,2.222165901454390953075e-08,2.222165901454399149434e-08,6.413275233603931592402e-02,0.000000000000000000000e+00,0,nan,8.354165864905372823092e-01
835,6.398773192098666315743e-02,6.391616192580596566571e-02,1.389182776570591730323e-06,2.201880408349414270274e-08,2.201880408349422466632e-08,6.398773192098666315743e-02,0.000000000000000000000e+00,0,nan,8.357689605892532416233e-01
837,6.384336575656513257447e-02,6.377211644322620827374e-02,1.379613238958725547142e-06,2.181825857956779631775e-08,2.181825857956787828133e-08,6.384336575656513257447e-02,0.000000000000000000000e+00,0,nan,8.361198331729977068893e-01
839,6.369964942619858502257e-02,6.362871864515846169870e-02,1.370131394318817392629e-06,2.161999102485388642641e-08,2.161999102485396838999e-08,6.369964942619858502257e-02,0.000000000000000000000e+00,0,nan,8.364692137897679344912e-01
841,6.355657855296614078554e-02,6.348596417384151059866e-02,1.360736240450739557568e-06,2.142397044085246673903e-08,2.142397044085254870261e-08,6.355657855296614079231e-02,1.066178156897994198289e-19,0,nan,8.368171119070477715057e-01
843,6.341414879915820310369e-02,6.334384871051252803971e-02,1.351426788867395193094e-06,2.123016633944004363841e-08,2.123016633944012560199e-08,6.341414879915820310369e-02,0.000000000000000000000e+00,0,nan,8.371635369126514104009e-01
845,6.327235586583843184283e-02,6.320236797497188013887e-02,1.342202064576309772743e-06,2.103854871401844142995e-08,2.103854871401852339353e-08,6.327235586583843184283e-02,0.000000000000000000000e+00,0,nan,8.375084981155565904917e-01
848,6.306085119460081183149e-02,6.299132771706788755123e-02,1.328521741646427900658e-06,2.075515744050376686948e-08,2.075515744050384883306e-08,6.306085119460081182471e-02,1.074559484952619478577e-19,0,nan,8.380232154614570458905e-01
850,6.292063175522040574896e-02,6.285141532433660698534e-02,1.319504656627869580123e-06,2.056887780842616589661e-08,2.056887780842624786019e-08,6.292063175522040574219e-02,1.076954154623882800909e-19,0,nan,8.383645573744263941748e-01
852,6.278103438920272320460e-02,6.271212297623229355053e-02,1.310568989636902335965e-06,2.038468329762947777699e-08,2.038468329762955974057e-08,6.278103438920272321138e-02,1.079348826275440519915e-19,0,nan,8.387044674570696739437e-01
854,6.264205496682543603443e-02,6.257344656085791654107e-02,1.301713823808523374248e-06,2.020254596356137816886e-08,2.020254596356146013245e-08,6.264205496682543603443e-02,0.000000000000000000000e+00,0,nan,8.390429546736363753106e-01
856,6.250368939483262294073e-02,6.243538200258759648806e-02,1.292938254639881324972e-06,2.002243829761329365523e-08,2.002243829761337561881e-08,6.250368939483262293395e-02,1.084138175464985877597e-19,0,nan,8.393800279139403792907e-01
858,6.236593361603322965757e-02,6.229792526166762506193e-02,1.284241389796252763683e-06,1.984433321936546251629e-08,1.984433321936554447987e-08,6.236593361603322965757e-02,0.000000000000000000000e+00,0,nan,8.397156959941282384228e-01
861,6.216043452264827852980e-02,6.209287105807284474617e-02,1.271341740587946110023e-06,1.958087224871989144290e-08,1.958087224871997340648e-08,6.216043452264827852980e-02,0.000000000000000000000e+00,0,nan,8.402165825452741848784e-01
863,6.202418570973584322254e-02,6.195691641847861626198e-02,1.262837810735546079937e-06,1.940765790470549891311e-08,1.940765790470558087669e-08,6.202418570973584321577e-02,1.092519555153263834463e-19,0,nan,8.405487758191929422336e-01
865,6.188853276818496300336e-02,6.182155573395214989007e-02,1.254409555140073713452e-06,1.923635463054004606073e-08,1.923635463054012802431e-08,6.188853276818496299320e-02,1.642371359024496800706e-19,0,nan,8.408795942202499418315e-01
867,6.175347179826745820731e-02,6.168678512136612561933e-02,1.246056133913826721861e-06,1.906693718075844402983e-08,1.906693718075852599342e-08,6.175347179826745820053e-02,1.097308925427009930549e-19,0,nan,8.412090462423457190686e-01
870,6.155198184300362585471e-02,6.148572717604897562178e-02,1.233664506686951519451e-06,1.881629265604460234381e-08,1.881629265604468430739e-08,6.155198184300362584454e-02,1.651351437062940211463e-19,0,nan,8.417006807242199763783e-01
872,6.141838396274240342236e-02,6.135241497534471645354e-02,1.225494569696517171204e-06,1.865148184925107462704e-08,1.865148184925115659062e-08,6.141838396274240341219e-02,1.654943473149265161155e-19,0,nan,8.420267535046726405210e-01
874,6.128536467000640260963e-02,6.121967951917891058802e-02,1.217396614237475398667e-06,1.848847152055793742446e-08,1.848847152055801938804e-08,6.128536467000640259947e-02,1.658535511990866672732e-19,0,nan,8.423514890912910383540e-01
876,6.115292021496626304056e-02,6.108751707353424303091e-02,1.209369849307828652620e-06,1.832723811872857783990e-08,1.832723811872865980348e-08,6.115292021496626302362e-02,2.770212589282046053011e-19,0,nan,8.426748956702711271477e-01
878,6.102104688012026311472e-02,6.095592393655189907350e-02,1.201413494313441620076e-06,1.816775845114331190229e-08,1.816775845114339386587e-08,6.102104688012026310117e-02,2.220959463821328572677e-19,0,nan,8.429969813613256563443e-01
881,6.082429967479671742414e-02,6.075959366521015650198e-02,1.189609298082976853869e-06,1.793177733332183594490e-08,1.793177733332191790849e-08,6.082429967479671739365e-02,5.013323008105267484563e-19,0,nan,8.434776508331230725581e-01
883,6.069383808539209064465e-02,6.062940781218684457512e-02,1.181825619698009659552e-06,1.777658283119737840620e-08,1.777658283119746036978e-08,6.069383808539209062093e-02,3.907632680891315044755e-19,0,nan,8.437964693978465720845e-01
885,6.056393485452804908739e-02,6.049977855962148455592e-02,1.174109698854108326314e-06,1.762306362444078202910e-08,1.762306362444086399268e-08,6.056393485452804905351e-02,5.594305913503386645296e-19,0,nan,8.441139949797032183162e-01
888,6.037011911575787331889e-02,6.030637052446275314175e-02,1.162661256271156760360e-06,1.739587871386125216888e-08,1.739587871386133413246e-08,6.037011911575787329178e-02,4.489812958653351485336e-19,0,nan,8.445878761177461598129e-01
890,6.024159620165408460940e-02,6.017811725832984234133e-02,1.155111531511269657310e-06,1.724645371973564829534e-08,1.724645371973573025892e-08,6.024159620165408458568e-02,3.936967812693715064016e-19,0,nan,8.449022033557307009453e-01
892,6.011361926176670196921e-02,6.005040825982389419906e-02,1.147627030900704375230e-06,1.709862964468196466307e-08,1.709862964468204662666e-08,6.011361926176670194210e-02,4.508970620136474234372e-19,0,nan,8.452152647376340787941e-01
894,5.998618482507049308483e-02,5.992324007228478984321e-02,1.140207051596306496274e-06,1.695238595071319874741e-08,1.695238595071328071100e-08,5.998618482507049305772e-02,4.518549461210172606446e-19,0,nan,8.455270678748051417506e-01
897,5.979604284280690528410e-02,5.973349432188936683835e-02,1.129196544903783551565e-06,1.673593945100320303541e-08,1.673593945100328499899e-08,5.979604284280690525361e-02,5.099532452559769047445e-19,0,nan,8.459924298722263632860e-01
899,5.966994967023557793493e-02,5.960766322977694287231e-02,1.121934853105953549753e-06,1.659355885613717883317e-08,1.659355885613726079675e-08,5.966994967023557790443e-02,5.110308667876311387063e-19,0,nan,8.463011203002018837879e-01
901,5.954438708141684802433e-02,5.948236107829576265846e-02,1.114735293192537028903e-06,1.645268914086187079223e-08,1.645268914086195275582e-08,5.954438708141684800400e-02,3.414056593832603476076e-19,0,nan,8.466085786489059113917e-01
904,5.935703074120652506459e-02,5.929539234317203903925e-02,1.104051002415312274675e-06,1.624417554892319673355e-08,1.624417554892327869713e-08,5.935703074120652504426e-02,3.424832826078455129856e-19,0,nan,8.470674720697908526425e-01
906,5.923278005456136582405e-02,5.917139804569353376794e-02,1.097003889693309699367e-06,1.610699966046040508518e-08,1.610699966046048704876e-08,5.923278005456136579356e-02,5.148025480665685802730e-19,0,nan,8.473718822181621164523e-01
908,5.910904837880757512272e-02,5.904792116332056468243e-02,1.090016624836590297407e-06,1.597126868993651334092e-08,1.597126868993659530450e-08,5.910904837880757509901e-02,4.012401345243727678069e-19,0,nan,8.476750857342328797687e-01
911,5.892441692033856937396e-02,5.886366893168498814129e-02,1.079646557672611144438e-06,1.577034166145464832598e-08,1.577034166145473028957e-08,5.892441692033856934685e-02,4.599969881548701452807e-19,0,nan,8.481276441806292511736e-01
913,5.880196863547349502390e-02,5.874147150823425097684e-02,1.072806156381296038693e-06,1.563814383570289746421e-08,1.563814383570297942779e-08,5.880196863547349499679e-02,4.609548785716322135197e-19,0,nan,8.484278622398001711187e-01
915,5.868002812271249060325e-02,5.861978030674558288980e-02,1.066023418953975005158e-06,1.550732830153058429057e-08,1.550732830153066625415e-08,5.868002812271249057953e-02,4.041736734263871073894e-19,0,nan,8.487268984195711593902e-01
918,5.849806253968090097881e-02,5.843818581194043686243e-02,1.055956108264498632795e-06,1.531365900542139210777e-08,1.531365900542147407135e-08,5.849806253968090095848e-02,3.475122055591774638171e-19,0,nan,8.491732518494369078834e-01
920,5.837737772661069828590e-02,5.831774649024225671675e-02,1.049314894399516922778e-06,1.518622402961964235470e-08,1.518622402961972431829e-08,5.837737772661069826218e-02,4.062690625500519194534e-19,0,nan,8.494693636101145601505e-01
922,5.825718976896510171911e-02,5.819780251785082805793e-02,1.042729255342411711778e-06,1.506011186298172717437e-08,1.506011186298180913796e-08,5.825718976896510168523e-02,5.815817416620625215454e-19,0,nan,8.497643175736558947405e-01
925,5.807783274624710469948e-02,5.801880867589433379912e-02,1.032953732515981075365e-06,1.487338797660215472080e-08,1.487338797660223668439e-08,5.807783274624710467238e-02,4.667022344061055805140e-19,0,nan,8.502045924238951803403e-01
927,5.795887358791127608233e-02,5.790008979101580968588e-02,1.026504508329518055473e-06,1.475051141476947319542e-08,1.475051141476955515900e-08,5.795887358791127605523e-02,4.676601292298238358317e-19,0,nan,8.504966813579200028044e-01
929,5.784040067897290814442e-02,5.778185569188980821482e-02,1.020108860059223253802e-06,1.462890114454201374522e-08,1.462890114454209570880e-08,5.784040067897290811393e-02,5.271952777505601850766e-19,0,nan,8.507876359289286646598e-01
932,5.766359653247766562964e-02,5.760540704168846925574e-02,1.010614629908479102119e-06,1.444882591329064093620e-08,1.444882591329072289978e-08,5.766359653247766560254e-02,4.700548689652287990959e-19,0,nan,8.512219552334924392101e-01
934,5.754632628525936940703e-02,5.748837199679330593763e-02,1.004350507522865142560e-06,1.433031349388859719863e-08,1.433031349388867916221e-08,5.754632628525936937993e-02,4.710127659197010470366e-19,0,nan,8.515101025714335850796e-01
937,5.737131240326855120793e-02,5.731370825438463308520e-02,9.950510251190140232381e-07,1.415481378462630461458e-08,1.415481378462638657816e-08,5.737131240326855117744e-02,5.315058140349872535116e-19,0,nan,8.519402414151510526011e-01
939,5.725522660016448890001e-02,5.719785411838419942018e-02,9.889150649113049453567e-07,1.403930500245333050578e-08,1.403930500245341246936e-08,5.725522660016448886952e-02,5.325834497887954941206e-19,0,nan,8.522256218572121519244e-01
941,5.713960955607805342480e-02,5.708246734714408613694e-02,9.828294508664971619007e-07,1.392497204491318961197e-08,1.392497204491327157555e-08,5.713960955607805339770e-02,4.743654099620005638888e-19,0,nan,8.525099066628775002072e-01
944,5.696705672185557319892e-02,5.691025733234450435029e-02,9.737943033400348143111e-07,1.375564598043577680557e-08,1.375564598043585876916e-08,5.696705672185557317521e-02,4.163269771671623817654e-19,0,nan,8.529342932835005047592e-01
946,5.685259923011207186722e-02,5.679602667639341162593e-02,9.678323140062280630416e-07,1.364419031845395166279e-08,1.364419031845403362638e-08,5.685259923011207184012e-02,4.767601601191414773087e-19,0,nan,8.532158663806014055613e-01
949,5.668177264752809832460e-02,5.662553780897826506796e-02,9.589802442886590386968e-07,1.347911481801982150190e-08,1.347911481801990346548e-08,5.668177264752809829749e-02,4.781970119510661926602e-19,0,nan,8.536362144614166118893e-01
951,5.656845735369680804714e-02,5.651244598192457152663e-02,9.531387563669277349442e-07,1.337044999717248279283e-08,1.337044999717256475641e-08,5.656845735369680801326e-02,5.989436423611052194424e-19,0,nan,8.539151143762657602447e-01
954,5.639933125102092263789e-02,5.634365259095730802413e-02,9.444651507588747183092e-07,1.320949766216456227319e-08,1.320949766216464423677e-08,5.639933125102092260740e-02,5.406657388442497592528e-19,0,nan,8.543314811603192662748e-01
956,5.628714114521056407380e-02,5.623168264927413598011e-02,9.387411351634496560717e-07,1.310354024350567177281e-08,1.310354024350575373639e-08,5.628714114521056403992e-02,6.019370890193976871339e-19,0,nan,8.546077456946665652370e-01
958,5.617539642739041361031e-02,5.612015679273731474984e-02,9.330632808271208316538e-07,1.299864307538866188399e-08,1.299864307538874384758e-08,5.617539642739041357982e-02,5.428210220210697064575e-19,0,nan,8.548829665022311269113e-01
961,5.600860866944902350525e-02,5.595369490629571258001e-02,9.246320373468573419794e-07,1.284325754832423065384e-08,1.284325754832431261742e-08,5.600860866944902347476e-02,5.444374860500312528367e-19,0,nan,8.552938535988652642606e-01
963,5.589796588847962504189e-02,5.584326777414926251526e-02,9.190675666388045031943e-07,1.274095580716426807751e-08,1.274095580716435004109e-08,5.589796588847962500801e-02,6.061279216808645001868e-19,0,nan,8.555664907632151990166e-01
966,5.573281881679906076002e-02,5.567844180245381777137e-02,9.108042715879774982889e-07,1.258940544126186578279e-08,1.258940544126194774637e-08,5.573281881679906072275e-02,6.687163949431426855316e-19,0,nan,8.559735296116335571287e-01
968,5.562326175545260028809e-02,5.556909724001261613474e-02,9.053503683232745161285e-07,1.248962244733477515513e-08,1.248962244733485711871e-08,5.562326175545260025082e-02,6.700335166075691344713e-19,0,nan,8.562436192636606028692e-01
971,5.545973128302435618906e-02,5.540588318872547395535e-02,8.972508605790541582398e-07,1.234179421386184936660e-08,1.234179421386193133018e-08,5.545973128302435615857e-02,5.498257094961521680849e-19,0,nan,8.566468635557500907506e-01
973,5.535124404069676781767e-02,5.529760535641401736278e-02,8.919047920943531311441e-07,1.224445591743924689820e-08,1.224445591743932886178e-08,5.535124404069676778379e-02,6.121148400072258188678e-19,0,nan,8.569144411573816994486e-01
976,5.518930654964195414936e-02,5.513597969808882727393e-02,8.839650336393735672773e-07,1.210024065491392700851e-08,1.210024065491400897209e-08,5.518930654964195411548e-02,6.139109187700388281082e-19,0,nan,8.573139435931858458925e-01
978,5.508187353466448894874e-02,5.502875306379656016422e-02,8.787241479172343964835e-07,1.200527553367725422197e-08,1.200527553367733618555e-08,5.508187353466448891485e-02,6.151083054364445052430e-19,0,nan,8.575790439527561630911e-01
981,5.492150586486971030294e-02,5.486869272657888307038e-02,8.709402196114235202523e-07,1.186456779738807719380e-08,1.186456779738815915738e-08,5.492150586486971027583e-02,4.935235093303447587827e-19,0,nan,8.579748562632136947331e-01
983,5.481511178704342031288e-02,5.476250205823697352319e-02,8.658019425172434264857e-07,1.177190675832234739943e-08,1.177190675832242936301e-08,5.481511178704342028578e-02,4.944814199675571725274e-19,0,nan,8.582375135504138538036e-01
986,5.465629122512534836717e-02,5.460398441489122365342e-02,8.581700400348075896176e-07,1.163460467640326704071e-08,1.163460467640334900429e-08,5.465629122512534834684e-02,3.719387151676716468315e-19,0,nan,8.586296865194763315663e-01
988,5.455092108847098297288e-02,5.449881477326333966562e-02,8.531318726614146483897e-07,1.154418096195422437144e-08,1.154418096195430633502e-08,5.455092108847098294238e-02,5.589857236635985629631e-19,0,nan,8.588899342798973922841e-01
991,5.439362535705858685888e-02,5.434181763051530695370e-02,8.456483025857561829876e-07,1.141018609769914689284e-08,1.141018609769922885642e-08,5.439362535705858683177e-02,4.983130676473695422381e-19,0,nan,8.592785177660455312441e-01
993,5.428926445277468584353e-02,5.423765436219523114806e-02,8.407078187009702269605e-07,1.132193519598897049761e-08,1.132193519598905246119e-08,5.428926445277468581643e-02,4.992709808348175316323e-19,0,nan,8.595363889353269132450e-01
996,5.413347170009850496886e-02,5.408215595037964750221e-02,8.333689947706648583195e-07,1.119115241610670909486e-08,1.119115241610679105844e-08,5.413347170009850494176e-02,5.007078515544069318051e-19,0,nan,8.599214318925045194542e-01
998,5.403010559972074758719e-02,5.397898468098884089191e-02,8.285238383633556377890e-07,1.110501197501417193665e-08,1.110501197501425390023e-08,5.403010559972074755331e-02,6.270822074859525686872e-19,0,nan,8.601769588101003246260e-01
1001,5.387579438949899513943e-02,5.382496364399185396167e-02,8.213262778626475853874e-07,1.097734932354040973739e-08,1.097734932354049170098e-08,5.387579438949899510893e-02,5.659904683855256690854e-19,0,nan,8.605585093080841008347e-01
1004,5.372236198448994865277e-02,5.367181894932166498220e-02,8.142118454875054421635e-07,1.085151588667142444141e-08,1.085151588667150640500e-08,5.372236198448994862228e-02,5.676069512721429706184e-19,0,nan,8.609379870436686945311e-01
1006,5.362055823986579907353e-02,5.357020565705714117713e-02,8.095144810706205391142e-07,1.076862764605921569928e-08,1.076862764605929766287e-08,5.362055823986579904643e-02,5.054974286333623423957e-19,0,nan,8.611898289748820959407e-01
1009,5.346857391905095230856e-02,5.341850500332200933851e-02,8.025359465404270964047e-07,1.064577351755881710039e-08,1.064577351755889906397e-08,5.346857391905095227807e-02,5.703010921390973047070e-19,0,nan,8.615658893731281589676e-01
1011,5.336772872914924599214e-02,5.331784759555955181243e-02,7.979280959309322005518e-07,1.056484314956758603856e-08,1.056484314956766800214e-08,5.336772872914924596165e-02,5.713787494295134299518e-19,0,nan,8.618154684401945957802e-01
1014,5.321717209121425818820e-02,5.316757065682952684282e-02,7.910822298316173274680e-07,1.044488408237008585380e-08,1.044488408237016781738e-08,5.321717209121425816109e-02,5.093290989923240363999e-19,0,nan,8.621881573635017147260e-01
1017,5.306746242940525717192e-02,5.301813834895587638168e-02,7.843144529274330910887e-07,1.032662276846630828341e-08,1.032662276846639024700e-08,5.306746242940525714821e-02,4.469202301630802154435e-19,0,nan,8.625588450759030019629e-01
1019,5.296812300810514501944e-02,5.291898254027488776171e-02,7.798454354842398718365e-07,1.024871086702543842142e-08,1.024871086702552038500e-08,5.296812300810514499233e-02,5.117238968046878774764e-19,0,nan,8.628048663635134032457e-01
1022,5.281980917665840944387e-02,5.277094221188779670726e-02,7.732053493289314050654e-07,1.013321552972840115846e-08,1.013321552972848312204e-08,5.281980917665840942355e-02,3.848705826655409369281e-19,0,nan,8.631722542926186162024e-01
1024,5.272139380064602479488e-02,5.267270790503697259767e-02,7.688204523416828139498e-07,1.005712162968878329221e-08,1.005712162968886525580e-08,5.272139380064602477455e-02,3.855890231387264286692e-19,0,nan,8.634160903871847037895e-01
1027,5.257445637150827497125e-02,5.252604019902236225691e-02,7.623050595880740183683e-07,9.944315001052395140534e-09,9.944315001052477104116e-09,5.257445637150827494753e-02,4.511111319065078118882e-19,0,nan,8.637802223129933359264e-01
1030,5.242833560791165641441e-02,5.238018692395971405700e-02,7.558630792223753564024e-07,9.833085555601547758838e-09,9.833085555601629722420e-09,5.242833560791165639070e-02,4.523684043775256927454e-19,0,nan,8.641424213304332559919e-01
1032,5.233137211305679018322e-02,5.228340052552213564378e-02,7.516087004205899755322e-07,9.759795752944454390545e-09,9.759795752944536354127e-09,5.233137211305679016289e-02,3.884627884433232933214e-19,0,nan,8.643828210762612532540e-01
1035,5.218659740982250943553e-02,5.213888964102552658772e-02,7.452867913513066410073e-07,9.651136562352494115223e-09,9.651136562352576078805e-09,5.218659740982250941520e-02,3.895404518225390832322e-19,0,nan,8.647418325449732164393e-01
1038,5.204262143518258972445e-02,5.199517531540954274198e-02,7.390355835046398497587e-07,9.543985325187774324233e-09,9.543985325187856287815e-09,5.204262143518258970412e-02,3.906181159498674144994e-19,0,nan,8.650989516021284250996e-01
1040,5.194707793244256945634e-02,5.189980505168274621026e-02,7.349069026656352086242e-07,9.473376532229867634170e-09,9.473376532229949597752e-09,5.194707793244256943601e-02,3.913365591138908825167e-19,0,nan,8.653359869958705638971e-01
1043,5.180441856141763583984e-02,5.175740376604431008782e-02,7.287713480912318286840e-07,9.368683139905217549952e-09,9.368683139905299513534e-09,5.180441856141763581613e-02,4.578165952196219822287e-19,0,nan,8.656899850571981657561e-01
1046,5.166254050343182381664e-02,5.161578168627002220396e-02,7.227039028412598983273e-07,9.265431990655154222254e-09,9.265431990655236185836e-09,5.166254050343182379292e-02,4.590738723262157202108e-19,0,nan,8.660421300826335943646e-01
1048,5.156838603073146790100e-02,5.152179670636464769599e-02,7.186963117945010572997e-07,9.197387377248974254178e-09,9.197387377249056217760e-09,5.156838603073146787728e-02,4.599120575343707067266e-19,0,nan,8.662758711276959922801e-01
1051,5.142779597276965853015e-02,5.138145916532584524052e-02,7.127402954380690909022e-07,9.096487356745145596277e-09,9.096487356745227559859e-09,5.142779597276965850982e-02,3.952880023259607591903e-19,0,nan,8.666249598739717251161e-01
1054,5.128797031487778394228e-02,5.124188397748433586697e-02,7.068499096985062528459e-07,8.996967185376409904922e-09,8.996967185376491868504e-09,5.128797031487778391857e-02,4.624266153936789000309e-19,0,nan,8.669722338773202806078e-01
1056,5.119517480367497408382e-02,5.114925432006792176373e-02,7.029590015215513762884e-07,8.931375817976532793798e-09,8.931375817976614757380e-09,5.119517480367497405672e-02,5.294454880968960460808e-19,0,nan,8.672027486522190832530e-01
1059,5.105660936471124832078e-02,5.101093598856788763210e-02,6.971760041119610467640e-07,8.834105425946625501347e-09,8.834105425946707464929e-09,5.105660936471124830045e-02,3.981617852624941544650e-19,0,nan,8.675470293196021139589e-01
1062,5.091879189743682970754e-02,5.087336364004568018993e-02,6.914562660770672865604e-07,8.738155615609990038706e-09,8.738155615610072002289e-09,5.091879189743682968043e-02,5.323192735352787467056e-19,0,nan,8.678895324912034286839e-01
1064,5.082732614072464088456e-02,5.078206020151416108500e-02,6.876778249160638538386e-07,8.674912119591742855475e-09,8.674912119591824819057e-09,5.082732614072464085407e-02,5.999368531944590987475e-19,0,nan,8.681168872151336222856e-01
1067,5.069074190442909526227e-02,5.064571781659371881053e-02,6.820616091986603357521e-07,8.581115799640551330578e-09,8.581115799640633294160e-09,5.069074190442909523177e-02,6.015533597564188558119e-19,0,nan,8.684564582806979996096e-01
1070,5.055488967880107205324e-02,5.051010550973987068803e-02,6.765063836825122453202e-07,8.488583742670641223207e-09,8.488583742670723186789e-09,5.055488967880107202275e-02,6.031698673440358981187e-19,0,nan,8.687942880871927919936e-01
1073,5.041976359555821064068e-02,5.037521743320075493080e-02,6.710113226940939974986e-07,8.397295555063458722242e-09,8.397295555063540685824e-09,5.041976359555821061019e-02,6.047863759488381638033e-19,0,nan,8.691303899698584287006e-01
1075,5.033008008292216594446e-02,5.028569153945452955960e-02,6.673809717625697198990e-07,8.337117904451118171291e-09,8.337117904451200134873e-09,5.033008008292216591396e-02,6.058640489130009930587e-19,0,nan,8.693535044578393455568e-01
1078,5.019615136587406501644e-02,5.015199768721311439251e-02,6.619843863756192392943e-07,8.247858549175141604663e-09,8.247858549175223568245e-09,5.019615136587406498594e-02,6.074805591945372587174e-19,0,nan,8.696867557339091541293e-01
1081,5.006293344600929644687e-02,5.001901277351533088654e-02,6.566458284372038768004e-07,8.159790529393833599563e-09,8.159790529393915563145e-09,5.006293344600929641638e-02,6.090970704711179497920e-19,0,nan,8.700183139886910480888e-01
1084,4.993042068036998103306e-02,4.988673117495794024373e-02,6.513645201051165973774e-07,8.072894815438295282683e-09,8.072894815438377246265e-09,4.993042068036998099918e-02,6.785706474828954979458e-19,0,nan,8.703481920686791674358e-01
1087,4.979860748556533588395e-02,4.975514732744837956732e-02,6.461396960157974277394e-07,7.987152731322291909385e-09,7.987152731322373872967e-09,4.979860748556533584330e-02,8.164401279692701312361e-19,0,nan,8.706764026909678328607e-01
1089,4.971111794222900473442e-02,4.966780968073169396775e-02,6.426874876840491448928e-07,7.930623181602263483549e-09,7.930623181602345447131e-09,4.971111794222900469038e-02,8.860334484613814524753e-19,0,nan,8.708942896292613654471e-01
1092,4.958045845058908158488e-02,4.953737654560998835500e-02,6.375551363480518321854e-07,7.846763248646949908559e-09,7.846763248647031872141e-09,4.958045845058908154083e-02,8.883684143646779086448e-19,0,nan,8.712197490692666232101e-01
1095,4.945048392603675005899e-02,4.940762660802770746759e-02,6.324772875362649300331e-07,7.764008815598386095084e-09,7.764008815598468058666e-09,4.945048392603675001833e-02,8.221877369090683397815e-19,0,nan,8.715435743434602157615e-01
1098,4.932118899698102873477e-02,4.927855451478574898803e-02,6.274532196846167929399e-07,7.682342440543378494319e-09,7.682342440543460457901e-09,4.932118899698102869412e-02,8.243430925944442340789e-19,0,nan,8.718657777081633110318e-01
1100,4.923536730340449661358e-02,4.919288041452823001287e-02,6.241333682819896574926e-07,7.628494199031748515417e-09,7.628494199031830478999e-09,4.923536730340449657631e-02,7.569649973264671913402e-19,0,nan,8.720796848876867211095e-01
1103,4.910719324844548814952e-02,4.906492631701455609393e-02,6.191973628456082709563e-07,7.548603360815812294594e-09,7.548603360815894258176e-09,4.910719324844548811564e-02,6.899461290478975403213e-19,0,nan,8.723992119754055272920e-01
1106,4.897968473661007203474e-02,4.893763605935836178828e-02,6.143132695233410533329e-07,7.469755616147921121432e-09,7.469755616148003085014e-09,4.897968473661007200086e-02,6.917422615594599685332e-19,0,nan,8.727171492446356028242e-01
1109,4.885283659815979233882e-02,4.881100448935731859579e-02,6.094804076540678185061e-07,7.391934664870030333354e-09,7.391934664870112296936e-09,4.885283659815979230833e-02,6.241845555863472915806e-19,0,nan,8.730335085115664719947e-01
1112,4.872664371675438774645e-02,4.868502650798225086476e-02,6.046981072582739661171e-07,7.315124503219245265360e-09,7.315124503219327228942e-09,4.872664371675438771257e-02,6.953345296491682898898e-19,0,nan,8.733483014757882165885e-01
1115,4.860110102876421143080e-02,4.855969706869301142090e-02,5.999657088429968602125e-07,7.239309417684416373257e-09,7.239309417684498336839e-09,4.860110102876421140370e-02,5.577045321688428372273e-19,0,nan,8.736615397217234024589e-01
1118,4.847620352259324673659e-02,4.843501117676489125030e-02,5.952825632108322617492e-07,7.164473979005613717260e-09,7.164473979005695680842e-09,4.847620352259324670610e-02,6.290341215962361637956e-19,0,nan,8.739732347200380026091e-01
1120,4.839329450123349659122e-02,4.835224233176891363103e-02,5.921875127701272140709e-07,7.115120441612608125628e-09,7.115120441612690089211e-09,4.839329450123349656072e-02,6.301118040305681495407e-19,0,nan,8.741801796394113690299e-01
1123,4.826946130043254161747e-02,4.822861805802369505948e-02,5.875850398211606405997e-07,7.041884213974355168432e-09,7.041884213974437132014e-09,4.826946130043254158359e-02,7.019203649133826943210e-19,0,nan,8.744893277441554296520e-01
1126,4.814626016654440733615e-02,4.810562426068180610084e-02,5.830301373859645523189e-07,6.969587834024831975721e-09,6.969587834024913939303e-09,4.814626016654440730566e-02,6.333448536952770356000e-19,0,nan,8.747969626440869059312e-01
1129,4.802368627313724801093e-02,4.798325612941074468212e-02,5.785221924465527271797e-07,6.898216865632045662490e-09,6.898216865632127626072e-09,4.802368627313724797705e-02,7.055126442703759035449e-19,0,nan,8.751030954045055302421e-01
1132,4.790173484278820816479e-02,4.786150890268386558113e-02,5.740606014401557523775e-07,6.827757130696505889166e-09,6.827757130696587852748e-09,4.790173484278820813429e-02,6.365779068593729560414e-19,0,nan,8.754077369832713105785e-01
1135,4.778040114646300394661e-02,4.774037786716302886545e-02,5.696447700895135066982e-07,6.758194703893762945477e-09,6.758194703893844909059e-09,4.778040114646300391950e-02,5.672839419880862998997e-19,0,nan,8.757108982321029750869e-01
1138,4.765968050290490444244e-02,4.761985835709059444211e-02,5.652741132366398850140e-07,6.689515907537149924404e-09,6.689515907537231887986e-09,4.765968050290490441194e-02,6.398109634682973276743e-19,0,nan,8.760125898978576642934e-01
1141,4.753956827803294726202e-02,4.749994575369059802769e-02,5.609480546799800431750e-07,6.621707306557683172693e-09,6.621707306557765136275e-09,4.753956827803294723153e-02,6.414274930478298809565e-19,0,nan,8.763128226237921939530e-01
1144,4.742005988434922597361e-02,4.738063548457894728064e-02,5.566660270148824797156e-07,6.554755703598159786082e-09,6.554755703598241749664e-09,4.742005988434922594650e-02,5.715946875276618989315e-19,0,nan,8.766116069508061904190e-01
1147,4.730115078035509025992e-02,4.726192302318247989395e-02,5.524274714773102275400e-07,6.488648134218573083274e-09,6.488648134218655046856e-09,4.730115078035509023282e-02,5.730316041992526957356e-19,0,nan,8.769089533186674024329e-01
1149,4.722220876093960554307e-02,4.718311128279954355682e-02,5.496256468813183590982e-07,6.445039030104087853041e-09,6.445039030104169816623e-09,4.722220876093960551597e-02,5.739895490563725825980e-19,0,nan,8.771063904745505803947e-01
1152,4.710428850399329322996e-02,4.706538523115868873198e-02,5.454583261761999346221e-07,6.380309991301564603680e-09,6.380309991301646567262e-09,4.710428850399329320624e-02,5.034981585829450267017e-19,0,nan,8.774013631724483953532e-01
1155,4.698695564661278446957e-02,4.694824513601103395559e-02,5.413330286494569632771e-07,6.316391517642129959272e-09,6.316391517642211922855e-09,4.698695564661278444246e-02,5.768633855743657119301e-19,0,nan,8.776949252652822467779e-01
1158,4.687020581110851438476e-02,4.683168663392563208132e-02,5.372492259325526647273e-07,6.253271459419816357432e-09,6.253271459419898321014e-09,4.687020581110851435766e-02,5.783003049180883607478e-19,0,nan,8.779870868322061350209e-01
1161,4.675403466317912168473e-02,4.671570540468410908020e-02,5.332063976089262799524e-07,6.190937878862788578686e-09,6.190937878862870542268e-09,4.675403466317912166102e-02,5.072700718553930297538e-19,0,nan,8.782778578567332305430e-01
1164,4.663843791137529814445e-02,4.660029717074710245257e-02,5.292040310747185984944e-07,6.129379045918891332438e-09,6.129379045918973296020e-09,4.663843791137529811735e-02,5.811741457474196768772e-19,0,nan,8.785672482278656383816e-01
1167,4.652341130657156786088e-02,4.648545769672858508646e-02,5.252416214022783168933e-07,6.068583434135244849543e-09,6.068583434135326813125e-09,4.652341130657156783378e-02,5.826110672221695553500e-19,0,nan,8.788552677412082112939e-01
1170,4.640895064144585990351e-02,4.637118278887793889823e-02,5.213186712063869163837e-07,6.008539716629562424571e-09,6.008539716629644388153e-09,4.640895064144585987641e-02,5.840479893964945572299e-19,0,nan,8.791419261000666835479e-01
1173,4.629505174996674044660e-02,4.625746829456964533570e-02,5.174346905131413003849e-07,5.949236762150926826414e-09,5.949236762151008789996e-09,4.629505174996674041950e-02,5.854849122651015036777e-19,0,nan,8.794272329165303715291e-01
1176,4.618171050688817326935e-02,4.614431010180046233453e-02,5.135891966314349345317e-07,5.890663631227823886616e-09,5.890663631227905850198e-09,4.618171050688817324563e-02,5.135566063449066620962e-19,0,nan,8.797111977125396977393e-01
1179,4.606892282725168000359e-02,4.603170413869396002576e-02,5.097817140269796980631e-07,5.832809572401290987967e-09,5.832809572401372951549e-09,4.606892282725167997987e-02,5.148139150562223571778e-19,0,nan,8.799938299209387875541e-01
1182,4.595668466589577396525e-02,4.591964637301228974569e-02,5.060117741988120819161e-07,5.775664018541095875859e-09,5.775664018541177839441e-09,4.595668466589577394493e-02,4.423467637383577880871e-19,0,nan,8.802751388865133774808e-01
1185,4.584499201697254394677e-02,4.580813281167506355174e-02,5.022789155582287485525e-07,5.719216583242917235321e-09,5.719216583242999198903e-09,4.584499201697254392644e-02,4.434244579337513473161e-19,0,nan,8.805551338670142715970e-01
1188,4.573384091347126666855e-02,4.569715950028522367127e-02,4.985826833100978252284e-07,5.663457057304552920359e-09,5.663457057304634883941e-09,4.573384091347126664484e-02,5.185858447356955164913e-19,0,nan,8.808338240341665868098e-01
1191,4.562322742674892900677e-02,4.558672252266178377260e-02,4.949226293364936082257e-07,5.608375405279234419046e-09,5.608375405279316382628e-09,4.562322742674892898983e-02,3.713165398542955122865e-19,0,nan,8.811112184746650090338e-01
1194,4.551314766606754331354e-02,4.547681800037932607617e-02,4.912983120826036382594e-07,5.553961762104177487591e-09,5.553961762104259451173e-09,4.551314766606754329322e-02,4.466575435137261643412e-19,0,nan,8.813873261911552899756e-01
1198,4.536719823766591825514e-02,4.533110026753729258168e-02,4.865207284149133254465e-07,5.482432624475841881637e-09,5.482432624475923845219e-09,4.536719823766591823820e-02,3.734120598838545569413e-19,0,nan,8.817534836471476579565e-01
1201,4.525834891662006502207e-02,4.522242326698244140344e-02,4.829781157160832553108e-07,5.429540237021810238971e-09,5.429540237021892202553e-09,4.525834891662006500174e-02,4.491721686877078606014e-19,0,nan,8.820266235530043711526e-01
1204,4.515002062044112643208e-02,4.511426606058430079527e-02,4.794698138676826606273e-07,5.377284163614452459904e-09,5.377284163614534423486e-09,4.515002062044112641513e-02,3.752082216639415684032e-19,0,nan,8.822985061489807496809e-01
1207,4.504220961746031437801e-02,4.500662492836334068797e-02,4.759954084898923524312e-07,5.325655240318014585600e-09,5.325655240318096549182e-09,4.504220961746031436445e-02,3.008850425227642028208e-19,0,nan,8.825691400845262937053e-01
1210,4.493491221155631732255e-02,4.489949618574908671832e-02,4.725544911938857937838e-07,5.274644456797288410044e-09,5.274644456797370373626e-09,4.493491221155631731239e-02,2.262026310232232897843e-19,0,nan,8.828385339300527560684e-01
1213,4.482812474173307094199e-02,4.479287618315985273327e-02,4.691466594810199084201e-07,5.224242953382319577212e-09,5.224242953382401540794e-09,4.482812474173307093183e-02,2.267414803900772093672e-19,0,nan,8.831066961778334519981e-01
1216,4.472184358170353213970e-02,4.468676130558844432418e-02,4.657715166439598657136e-07,5.174442018196069331107e-09,5.174442018196151294689e-09,4.472184358170353212614e-02,3.030404399878849158063e-19,0,nan,8.833736352428903448679e-01
1219,4.461606513947935710287e-02,4.458114797219373465410e-02,4.624286716696961949687e-07,5.125233084343533240359e-09,5.125233084343615203941e-09,4.461606513947935709271e-02,2.278191798240282134672e-19,0,nan,8.836393594638690901586e-01
1222,4.451078585696638591923e-02,4.447603263589801568772e-02,4.591177391444135886713e-07,5.076607727160859388173e-09,5.076607727160941351755e-09,4.451078585696638590906e-02,2.283580298877327933581e-19,0,nan,8.839038771039022353228e-01
1225,4.440600220956583811004e-02,4.437141178299002976999e-02,4.558383391601717079715e-07,5.028557661523046339330e-09,5.028557661523128302912e-09,4.440600220956583810326e-02,1.525979201202371627590e-19,0,nan,8.841671963514607544485e-01
1229,4.426705563768497664605e-02,4.423268049744097783651e-02,4.515142099629445326826e-07,4.965371741348508562924e-09,4.965371741348590526506e-09,4.426705563768497664266e-02,7.653844919680747155973e-20,0,nan,8.845164385302580773579e-01
1232,4.416341495065960369987e-02,4.412919995918015948836e-02,4.483069387339022715760e-07,4.918632566922712135029e-09,4.918632566922794098611e-09,4.416341495065960368971e-02,2.301541984107774145309e-19,0,nan,8.847769929596369338021e-01
1235,4.406025838698799537252e-02,4.402620242793197324522e-02,4.451299722882721587314e-07,4.872442041321262893830e-09,4.872442041321344857412e-09,4.406025838698799536235e-02,2.306930494545938273146e-19,0,nan,8.850363757629236266121e-01
1238,4.395758256274478231710e-02,4.392368453012037597053e-02,4.419829535410489711721e-07,4.826792454344737114120e-09,4.826792454344819077702e-09,4.395758256274478231032e-02,1.541546004801789512242e-19,0,nan,8.852945948146192550916e-01
1241,4.385538412546567254847e-02,4.382164292351077182139e-02,4.388655304444440607596e-07,4.781676221907451446696e-09,4.781676221907533410278e-09,4.385538412546567254170e-02,1.545138348041421895122e-19,0,nan,8.855516579189153485835e-01
1244,4.375365975378270815311e-02,4.372007429684692417595e-02,4.357773559051795157463e-07,4.737085883685489892126e-09,4.737085883685571855708e-09,4.375365975378270814633e-02,1.548730692739037239415e-19,0,nan,8.858075728104756687187e-01
1248,4.361875901044905134646e-02,4.358537954200866203721e-02,4.317046968094227382828e-07,4.678437489811985365520e-09,4.678437489812067329102e-09,4.361875901044905134646e-02,0.000000000000000000000e+00,0,nan,8.861470197970978173656e-01
1251,4.351812804738578019972e-02,4.348490182945307449435e-02,4.286834463228314415927e-07,4.635045903775698538748e-09,4.635045903775780502330e-09,4.351812804738578019633e-02,7.785564179892919628912e-20,0,nan,8.864002852200559739505e-01
1254,4.341796029869577596536e-02,4.338488627849477689672e-02,4.256903221678316537121e-07,4.592156208835214423292e-09,4.592156208835296386874e-09,4.341796029869577596536e-02,0.000000000000000000000e+00,0,nan,8.866524277201741207287e-01
1257,4.331825257366889349856e-02,4.328532970804260758264e-02,4.227249978020968226883e-07,4.549761454967298025374e-09,4.549761454967379988956e-09,4.331825257366889349517e-02,7.821487681792329748678e-20,0,nan,8.869034547396129110081e-01
1260,4.321900171082955371981e-02,4.318622896613038549218e-02,4.197871512220840403346e-07,4.507854804170798570706e-09,4.507854804170880534288e-09,4.321900171082955371981e-02,0.000000000000000000000e+00,0,nan,8.871533736550031925563e-01
1264,4.308737249135193194736e-02,4.305479831622644889627e-02,4.159122174736695926607e-07,4.452726928098575267270e-09,4.452726928098657230852e-09,4.308737249135193194736e-02,0.000000000000000000000e+00,0,nan,8.874848877865815071904e-01
1267,4.298917550738247655368e-02,4.295674907771628710807e-02,4.130372584393679812169e-07,4.411933206166946692713e-09,4.411933206167028656295e-09,4.298917550738247655707e-02,7.881360247151894745514e-20,0,nan,8.877322494500203499315e-01
1270,4.289142505423248824190e-02,4.285914536730355096914e-02,4.101887356930180313195e-07,4.371605576900423513334e-09,4.371605576900505476916e-09,4.289142505423248824528e-02,7.899322031695618562638e-20,0,nan,8.879785271340659343628e-01
1273,4.279411809330775081378e-02,4.276198415544551977596e-02,4.073663460677839435538e-07,4.331737664474633883719e-09,4.331737664474715847301e-09,4.279411809330775081378e-02,0.000000000000000000000e+00,0,nan,8.882237279395708845898e-01
1277,4.266506015510726630049e-02,4.263311901907820061224e-02,4.036432952160425721121e-07,4.279284732908178393244e-09,4.279284732908260356826e-09,4.266506015510726630387e-02,7.941232888691055659593e-20,0,nan,8.885489993599528020410e-01
1280,4.256877634654181441002e-02,4.253697867564536594677e-02,4.008807271485186697937e-07,4.240465265060598041176e-09,4.240465265060680004758e-09,4.256877634654181441679e-02,1.591838939148855792601e-19,0,nan,8.887917147173717436078e-01
1283,4.247292609846490901186e-02,4.244127092847402764745e-02,3.981433113367065362828e-07,4.202084984225250339893e-09,4.202084984225332303475e-09,4.247292609846490901864e-02,1.595431301889821038908e-19,0,nan,8.890333764231427892744e-01
1287,4.234579514917788391849e-02,4.231432849537022504753e-02,3.945320562439399884671e-07,4.151584187553286921588e-09,4.151584187553368885170e-09,4.234579514917788392527e-02,1.600221120931285538340e-19,0,nan,8.893539648271211879279e-01
1290,4.225094522558938669988e-02,4.221961885617970463853e-02,3.918522250516666974231e-07,4.114205703272634520070e-09,4.114205703272716483652e-09,4.225094522558938671004e-02,2.405720230111091938507e-19,0,nan,8.895931945021025333037e-01
1293,4.215651922508186289762e-02,4.212533220420429001877e-02,3.891966090980444856924e-07,4.077246937854089356297e-09,4.077246937854171319879e-09,4.215651922508186290439e-02,1.607405853850174942046e-19,0,nan,8.898313930899797029490e-01
1296,4.206251431219672124896e-02,4.203146571228984152753e-02,3.865649354854595187488e-07,4.040702248458827896469e-09,4.040702248458909860051e-09,4.206251431219672125573e-02,1.610998222250711505039e-19,0,nan,8.900685672344839137276e-01
1300,4.193782459995151930265e-02,4.190695913264704943621e-02,3.830928161895944662793e-07,3.992610526291301119264e-09,3.992610526291383082846e-09,4.193782459995151931282e-02,2.423682073166798033178e-19,0,nan,8.903832172251344530462e-01
1303,4.184479133926152786329e-02,4.181406216039896914740e-02,3.805159673470378556542e-07,3.957010563022548188819e-09,3.957010563022630152401e-09,4.184479133926152787006e-02,1.619380420156729939918e-19,0,nan,8.906180265201069675535e-01
1306,4.175216989530690820135e-02,4.172157610434949535054e-02,3.779621774579233036404e-07,3.921806495310981030291e-09,3.921806495311062993873e-09,4.175216989530690820813e-02,1.622972792797549605136e-19,0,nan,8.908518331100476677167e-01
1310,4.162931052868367195845e-02,4.159889586776578478382e-02,3.745925494441005443241e-07,3.875474476681021435143e-09,3.875474476681103398725e-09,4.162931052868367195845e-02,0.000000000000000000000e+00,0,nan,8.911620265232041849103e-01
1313,4.153763942254597807218e-02,4.150735807891134689819e-02,3.720915688982885282283e-07,3.841173806504732207522e-09,3.841173806504814171104e-09,4.153763942254597807556e-02,8.156775002428704825824e-20,0,nan,8.913935182693017598098e-01
1316,4.144637113240023665398e-02,4.141622223155984539849e-02,3.696128027437995975593e-07,3.807251775898712547485e-09,3.807251775898794511067e-09,4.144637113240023666415e-02,2.452421065907432792089e-19,0,nan,8.916240284387404725587e-01
1320,4.132530210632253425237e-02,4.129532844873419089682e-02,3.663419120440430800040e-07,3.762602757854980469799e-09,3.762602757855062433381e-09,4.132530210632253426254e-02,2.459605822336265476572e-19,0,nan,8.919298591821328021229e-01
1323,4.123496345844593092287e-02,4.120512023270701309070e-02,3.639140280634034624480e-07,3.729544890183878617154e-09,3.729544890183960580736e-09,4.123496345844593093642e-02,3.286659189046259666926e-19,0,nan,8.921581031151394145656e-01
1327,4.111512448915289536088e-02,4.108545385256881137938e-02,3.607101079222149325718e-07,3.686030417009063700546e-09,3.686030417009145664128e-09,4.111512448915289537105e-02,2.472179153861786959587e-19,0,nan,8.924609344598142237010e-01
1330,4.102570135288832933317e-02,4.099615917770749379446e-02,3.583318072023196002852e-07,3.653810429198526019875e-09,3.653810429198607983457e-09,4.102570135288832933995e-02,1.651711818342219259083e-19,0,nan,8.926869453756396152570e-01
1333,4.093666632389334173890e-02,4.090725177778394209050e-02,3.559743686854641833969e-07,3.621941718201002963756e-09,3.621941718201084927338e-09,4.093666632389334174568e-02,1.655304201964127160320e-19,0,nan,8.929120092927836396216e-01
1337,4.081855232020655525920e-02,4.078930666384197351200e-02,3.528631755698916042396e-07,3.579988618315476625213e-09,3.579988618315558588795e-09,4.081855232020655526259e-02,8.300470243134914536429e-20,0,nan,8.932106316537776713959e-01
1340,4.073041310863553314628e-02,4.070129316699960469821e-02,3.505535330472729310245e-07,3.548921840257036488729e-09,3.548921840257118452311e-09,4.073041310863553315306e-02,1.663686434989219585349e-19,0,nan,8.934335088942490242015e-01
1344,4.061348451774325806881e-02,4.058453093893886754189e-02,3.475052586036833892718e-07,3.508021785647114394254e-09,3.508021785647196357836e-09,4.061348451774325807898e-02,2.502714427916416103052e-19,0,nan,8.937292369033643602222e-01
1347,4.052622767253935346296e-02,4.049739793220871239470e-02,3.452422068886150138289e-07,3.477732846720520980481e-09,3.477732846720602944063e-09,4.052622767253935347312e-02,2.508103011507043645673e-19,0,nan,8.939499591461041619702e-01
1351,4.041046673939209533651e-02,4.038180088513079256686e-02,3.422552685959317497981e-07,3.437854277932517475186e-09,3.437854277932599438769e-09,4.041046673939209534328e-02,1.676858528196336225538e-19,0,nan,8.942428346340764163205e-01
1354,4.032407907743360546104e-02,4.029553522253663464580e-02,3.400376387853938884736e-07,3.408319924647488638147e-09,3.408319924647570601729e-09,4.032407907743360546442e-02,8.402254599568244768950e-20,0,nan,8.944614329497523952449e-01
1358,4.020946839977184748892e-02,4.018108600309528558362e-02,3.371105016472085259055e-07,3.369432380190927685624e-09,3.369432380191009649206e-09,4.020946839977184749569e-02,1.685240777287384357140e-19,0,nan,8.947514969460272685718e-01
1361,4.012393699923446172765e-02,4.009567479904374602689e-02,3.349371598537917277066e-07,3.340630166046298128198e-09,3.340630166046380091780e-09,4.012393699923446173443e-02,1.688833171621142101384e-19,0,nan,8.949680018115456913591e-01
1365,4.001045951887031338574e-02,3.998235639676301207647e-02,3.320683347415845008646e-07,3.302704238955103447362e-09,3.302704238955185410944e-09,4.001045951887031339590e-02,2.540434548685381745948e-19,0,nan,8.952552945633507046493e-01
1368,3.992577171278570181899e-02,3.989778701962902148883e-02,3.299381808758289045839e-07,3.274612492590670761014e-09,3.274612492590752724596e-09,3.992577171278570182238e-02,8.486077146837456959964e-20,0,nan,8.954697358759553527650e-01
1372,3.981341070714179891844e-02,3.978558275847736510933e-02,3.271262229378703028663e-07,3.237619788908205555764e-09,3.237619788908287519346e-09,3.981341070714179892860e-02,2.553007940419507221777e-19,0,nan,8.957542968668301390663e-01
1375,3.972955407714580053097e-02,3.970184282437831782257e-02,3.250381895387584286744e-07,3.210217583663624876292e-09,3.210217583663706839874e-09,3.972955407714580054453e-02,3.411195386123102599476e-19,0,nan,8.959667039578019524966e-01
1379,3.961829315104264497412e-02,3.959073635458998745420e-02,3.222816966717773637248e-07,3.174130682757374229891e-09,3.174130682757456193473e-09,3.961829315104264499106e-02,4.275968901663845411150e-19,0,nan,8.962485719256049348266e-01
1382,3.953525552130657702725e-02,3.950781372134213526159e-02,3.202347477832486857866e-07,3.147397807569369747325e-09,3.147397807569451710907e-09,3.953525552130657704419e-02,4.284949906535002726818e-19,0,nan,8.964589735735754471766e-01
1386,3.942507859898984774659e-02,3.939778901147735169698e-02,3.175323591640953060574e-07,3.112190224186108337460e-09,3.112190224186190301042e-09,3.942507859898984776353e-02,4.296924583815556826600e-19,0,nan,8.967381865279840557812e-01
1389,3.934284803032870938568e-02,3.931567177272824420398e-02,3.155254892555551838796e-07,3.086107155758944982933e-09,3.086107155759026946515e-09,3.934284803032870939923e-02,3.444724475874598774987e-19,0,nan,8.969466109718752386206e-01
1393,3.923373934772840421512e-02,3.920671310196410965762e-02,3.128758839302218163692e-07,3.051753303735988600055e-09,3.051753303736070563637e-09,3.923373934772840423207e-02,4.317880280271285086775e-19,0,nan,8.972232062113961904436e-01
1396,3.915230413187998830001e-02,3.912538958149512774906e-02,3.109081168591161243847e-07,3.026301179923609094403e-09,3.026301179923691057985e-09,3.915230413187998832034e-02,5.192233556836920262814e-19,0,nan,8.974296811629988661731e-01
1400,3.904424822909357064448e-02,3.901748153213947395434e-02,3.083100123866079291478e-07,2.992776337476228816644e-09,2.992776337476310780226e-09,3.904424822909357066142e-02,4.338835990818945678412e-19,0,nan,8.977036952915044167164e-01
1403,3.896359688316272815994e-02,3.893694027833273195314e-02,3.063804004012282159765e-07,2.967936931817723108651e-09,2.967936931817805072233e-09,3.896359688316272817349e-02,3.478253611109819170379e-19,0,nan,8.979082479477069549220e-01
1407,3.885657859715475261295e-02,3.883006772855342209088e-02,3.038325515498964379061e-07,2.935217208327023120422e-09,2.935217208327105084004e-09,3.885657859715475262650e-02,3.487833372200500509125e-19,0,nan,8.981797168905124315388e-01
1411,3.875014653893036779275e-02,3.872378021484970704989e-02,3.013128750002818559500e-07,2.902947135315293503489e-09,2.902947135315375467071e-09,3.875014653893036780630e-02,3.497413136864720613701e-19,0,nan,8.984497473154716579722e-01
1414,3.867070431572825321641e-02,3.864444562578001847710e-02,2.994413718247345479133e-07,2.879035209909711625865e-09,2.879035209909793589447e-09,3.867070431572825323335e-02,4.380747453362481492442e-19,0,nan,8.986513329646883865820e-01
1418,3.856528662946164629581e-02,3.853917042961404756813e-02,2.969700662834144946234e-07,2.847534316770369607252e-09,2.847534316770451570834e-09,3.856528662946164630936e-02,3.514177733536008333444e-19,0,nan,8.989188733245071105281e-01
1422,3.846044208713319478585e-02,3.843446722088571906233e-02,2.945258805221241144812e-07,2.816463077059067391410e-09,2.816463077059149354992e-09,3.846044208713319480279e-02,4.404696884842476747947e-19,0,nan,8.991850062084498791518e-01
1425,3.838218200019772970689e-02,3.835631238271056949818e-02,2.927103151519828928614e-07,2.793437383507850984720e-09,2.793437383507932948303e-09,3.838218200019772972044e-02,3.530942340901564220793e-19,0,nan,8.993836888770222601957e-01
1429,3.827832927411950518382e-02,3.825259899628488546337e-02,2.903126999622180991709e-07,2.763101242344404999195e-09,2.763101242344486962777e-09,3.827832927411950520076e-02,4.425652651600918962965e-19,0,nan,8.996473852377804803176e-01
1433,3.817503699458213567487e-02,3.814944493381657292225e-02,2.879411988668808442996e-07,2.733175787431616127076e-09,2.733175787431698090658e-09,3.817503699458213569181e-02,4.437627381340914766077e-19,0,nan,8.999097042787773089237e-01
1436,3.809793285454584736173e-02,3.807244372712628313014e-02,2.861794969076539139405e-07,2.710997201744904396024e-09,2.710997201744986359606e-09,3.809793285454584737528e-02,3.557286745139432719569e-19,0,nan,9.001055461658727728882e-01
1440,3.799561049931735168448e-02,3.797025765328329702155e-02,2.838528457693253802412e-07,2.681774512872848051406e-09,2.681774512872930014988e-09,3.799561049931735170142e-02,4.458583168545316886906e-19,0,nan,9.003654807030872195576e-01
1444,3.789383626551840649946e-02,3.786861861096928997636e-02,2.815513474623340996558e-07,2.652944512775147280095e-09,2.652944512775229243678e-09,3.789383626551840651979e-02,5.364669491803722019581e-19,0,nan,9.006240672221415525947e-01
1447,3.781786265089670803432e-02,3.779274568169150124624e-02,2.798415261507776932990e-07,2.631575911244714704862e-09,2.631575911244796668444e-09,3.781786265089670805465e-02,5.375446762224989860942e-19,0,nan,9.008171287644020317495e-01
1451,3.771703708899508171055e-02,3.769205343174294702753e-02,2.775832329101443626970e-07,2.603417991690327991204e-09,2.603417991690409954786e-09,3.771703708899508172410e-02,3.593210973622078266650e-19,0,nan,9.010733813302035938178e-01
1455,3.761674768215377804797e-02,3.759189627845642667250e-02,2.753491733878004484427e-07,2.575635676888983696156e-09,2.575635676889065659738e-09,3.761674768215377806152e-02,3.602790775689102384274e-19,0,nan,9.013283143549556028474e-01
1458,3.754187991140846024281e-02,3.751712701002992295254e-02,2.736893369043097438916e-07,2.555041820061014218082e-09,2.555041820061096181664e-09,3.754187991140846025975e-02,4.512469536704786550479e-19,0,nan,9.015186542884235559913e-01
1462,3.744251854040048702908e-02,3.741789606717541792060e-02,2.714969094218865205982e-07,2.527902452126817978131e-09,2.527902452126899941713e-09,3.744251854040048704264e-02,3.619555437074999421156e-19,0,nan,9.017713024930083009806e-01
1466,3.734368170386873084037e-02,3.731918863077129747005e-02,2.693278365541690408659e-07,2.501122465777006729613e-09,2.501122465777088693195e-09,3.734368170386873085392e-02,3.629135247975507105498e-19,0,nan,9.020226588379303481733e-01
1470,3.724536525943922523076e-02,3.722100056921750756362e-02,2.671818081491141696228e-07,2.474696165397524821699e-09,2.474696165397606785281e-09,3.724536525943922524770e-02,4.548393827549503060732e-19,0,nan,9.022727331972836046126e-01
1473,3.717196696608617811807e-02,3.714769790185141528027e-02,2.655872259807696159409e-07,2.455105179560147626787e-09,2.455105179560229590369e-09,3.717196696608617814179e-02,6.380324868134777368813e-19,0,nan,9.024594535470662126837e-01
1477,3.707455137076794407641e-02,3.705040893472065202170e-02,2.634807938576481634409e-07,2.429284439228039489015e-09,2.429284439228121452597e-09,3.707455137076794410013e-02,6.397089552328451756683e-19,0,nan,9.027073078903201461417e-01
1481,3.697764499861473940667e-02,3.695362820241210399669e-02,2.613965784238251091317e-07,2.403802256888837886498e-09,2.403802256888919850080e-09,3.697764499861473942699e-02,5.497589350231678495397e-19,0,nan,9.029539068885250338668e-01
1485,3.688124386746952806690e-02,3.685735173302605618737e-02,2.593342875486675961699e-07,2.378653319571406307847e-09,2.378653319571488271429e-09,3.688124386746952808723e-02,5.511959088786013307608e-19,0,nan,9.031992600462263246072e-01
1489,3.678534403658565482263e-02,3.676157559594047087324e-02,2.572936336989712712161e-07,2.353832411322169004415e-09,2.353832411322250967997e-09,3.678534403658565484635e-02,6.447383637225802279553e-19,0,nan,9.034433767723530747033e-01
1492,3.671374579418002829481e-02,3.669006949467608739854e-02,2.557771721881070428550e-07,2.335428915120685462534e-09,2.335428915120767426116e-09,3.671374579418002832192e-02,7.382808189632991441098e-19,0,nan,9.036256585155042884592e-01
1496,3.661871387897346925974e-02,3.659515960330681630451e-02,2.537737047846315656960e-07,2.311169791475618916120e-09,2.311169791475700879702e-09,3.661871387897346928346e-02,6.476721875461253880823e-19,0,nan,9.038676338432849310532e-01
1500,3.652417263614400108195e-02,3.650073944352884819213e-02,2.517911067147168669715e-07,2.287224836954601857557e-09,2.287224836954683821139e-09,3.652417263614400110905e-02,7.421127531665066842937e-19,0,nan,9.041083981307419085733e-01
1504,3.643011827552002779426e-02,3.640680523481556570678e-02,2.498291069498974175088e-07,2.263589181815440535472e-09,2.263589181815522499054e-09,3.643011827552002781798e-02,6.510251310124756468671e-19,0,nan,9.043479604387685697386e-01
1508,3.633654704586325712688e-02,3.631335323545038750966e-02,2.478874386745521444169e-07,2.240258044151617237186e-09,2.240258044151699200768e-09,3.633654704586325714721e-02,5.594585173006289864626e-19,0,nan,9.045863297381758248521e-01
1512,3.624345523437010020088e-02,3.622037974203005338862e-02,2.459658392097037946880e-07,2.217226728086337181695e-09,2.217226728086419145277e-09,3.624345523437010022121e-02,5.608954941698045883098e-19,0,nan,9.048235149108077727599e-01
1516,3.615083916618071360012e-02,3.612788108897551820503e-02,2.440640499383894309986e-07,2.194490622008240865031e-09,2.194490622008322828613e-09,3.615083916618071361706e-02,4.686103928932879616509e-19,0,nan,9.050595247506408115080e-01
1519,3.608168713206365434040e-02,3.605881652917309832326e-02,2.426505551017815164024e-07,2.177629546429661044481e-09,2.177629546429743008063e-09,3.608168713206365436073e-02,5.634102047306490296937e-19,0,nan,9.052357660595189607438e-01
1523,3.598989488442920970493e-02,3.596714013851093072878e-02,2.407828233295879975906e-07,2.155399208458523817584e-09,2.155399208458605781166e-09,3.598989488442920972526e-02,5.648471827823627558673e-19,0,nan,9.054697399670292552536e-01
1527,3.589856846596073459320e-02,3.587592869899736354431e-02,2.389342109076286929600e-07,2.133451819105465601739e-09,2.133451819105547565321e-09,3.589856846596073461353e-02,5.662841612578257817555e-19,0,nan,9.057025622808916573469e-01
1531,3.580770433984141109941e-02,3.578517868266407787818e-02,2.371044738126125712584e-07,2.111783067722345272335e-09,2.111783067722427235917e-09,3.580770433984141111635e-02,4.731009501281264023359e-19,0,nan,9.059342414750936758969e-01
1535,3.571729900496637287504e-02,3.569488659714353459901e-02,2.352933717491380662067e-07,2.090388720083196685156e-09,2.090388720083278648738e-09,3.571729900496637288520e-02,2.845790597334439634736e-19,0,nan,9.061647859407588326752e-01
1539,3.562734899549312880232e-02,3.560504898522106968965e-02,2.335006680834200600060e-07,2.069264616839735582546e-09,2.069264616839817546129e-09,3.562734899549312881249e-02,2.852975495970077193958e-19,0,nan,9.063942039871561163729e-01
1543,3.553785088039876087466e-02,3.551566242439373453807e-02,2.317261297783599437214e-07,2.048406672011893731620e-09,2.048406672011975695202e-09,3.553785088039876088821e-02,3.813547195546321139276e-19,0,nan,9.066225038426947377152e-01
1547,3.544880126304377742497e-02,3.542672352643576292271e-02,2.299695273299282093195e-07,2.027810871512499857672e-09,2.027810871512581821254e-09,3.544880126304377743852e-02,3.823127065850217874031e-19,0,nan,9.068496936559044226730e-01
1551,3.536019678074250535016e-02,3.533822893697054891651e-02,2.282306347048297990074e-07,2.007473271705251253181e-09,2.007473271705333216763e-09,3.536019678074250536371e-02,3.832706938850984776417e-19,0,nan,9.070757814964014928145e-01
1555,3.527203410433990723972e-02,3.525017533504902212584e-02,2.265092292794231893368e-07,1.987389997995143485532e-09,1.987389997995225449114e-09,3.527203410433990725327e-02,3.842286814528025357985e-19,0,nan,9.073007753558409745195e-01
1559,3.518430993779471155949e-02,3.516255943273430900148e-02,2.248050917798649101688e-07,1.967557243450548461689e-09,1.967557243450630425271e-09,3.518430993779471157304e-02,3.851866692860952306917e-19,0,nan,9.075246831488549673940e-01
1563,3.509702101776874636239e-02,3.507537797469257124245e-02,2.231180062234519118458e-07,1.947971267456153293704e-09,1.947971267456235257286e-09,3.509702101776874636917e-02,1.930723286914792418764e-19,0,nan,9.077475127139775064539e-01
1567,3.501016411322236901059e-02,3.498862773778991424115e-02,2.214477598611348769591e-07,1.928628394395993889797e-09,1.928628394396075853379e-09,3.501016411322236901736e-02,1.935513228706973040917e-19,0,nan,9.079692718145561389827e-01
1571,3.492373602501588670082e-02,3.490230553069526091734e-02,2.197941431211762485880e-07,1.909525012365838094356e-09,1.909525012365920057938e-09,3.492373602501588670421e-02,9.701515858985651306892e-20,0,nan,9.081899681396504475412e-01
1575,3.483773358551686445147e-02,3.481640819348908807380e-02,2.181569495539273917201e-07,1.890657571914193401121e-09,1.890657571914275364703e-09,3.483773358551686445485e-02,9.725465580877378655822e-20,0,nan,9.084096093049177234459e-01
1579,3.475215365821321945286e-02,3.473093259727792470038e-02,2.165359757776999450900e-07,1.872022584811233966098e-09,1.872022584811315929680e-09,3.475215365821321944947e-02,9.749415309161596325901e-20,0,nan,9.086282028534860170455e-01
1583,3.466699313733200246124e-02,3.464587564381451331334e-02,2.149310214257070285172e-07,1.853616622844960658361e-09,1.853616622845042621943e-09,3.466699313733200246801e-02,1.954673008758067613827e-19,0,nan,9.088457562568147607624e-01
1587,3.458224894746376906120e-02,3.456123426512353770723e-02,2.133418890940505825281e-07,1.835436316643926466374e-09,1.835436316644008429956e-09,3.458224894746376906459e-02,9.797314784716116285898e-20,0,nan,9.090622769155431890601e-01
1591,3.449791804319244528876e-02,3.447700542313282198398e-02,2.117683842907316841540e-07,1.817478354525877452706e-09,1.817478354525959416288e-09,3.449791804319244529554e-02,1.964252906378383209156e-19,0,nan,9.092777721603267344452e-01
1595,3.441399740873059419393e-02,3.439318610930990795989e-02,2.102103153856612675637e-07,1.799739481371676972886e-09,1.799739481371758936468e-09,3.441399740873059419732e-02,9.845214285271189243626e-20,0,nan,9.094922492526616137438e-01
1599,3.433048405755999155160e-02,3.430977334430391953560e-02,2.086674935616492181564e-07,1.782216497523897757323e-09,1.782216497523979720905e-09,3.433048405755999155499e-02,9.869164044807848807266e-20,0,nan,9.097057153856977948199e-01
1603,3.424737503207742084379e-02,3.422676417759262461593e-02,2.071397327663503520307e-07,1.764906257709482894433e-09,1.764906257709564858015e-09,3.424737503207742085056e-02,1.978622762091252601982e-19,0,nan,9.099181776850405283766e-01
1607,3.416466740324559925234e-02,3.414415568713460671877e-02,2.056268496651463142052e-07,1.747805669985892733678e-09,1.747805669985974697260e-09,3.416466740324559925573e-02,9.917063582171249864198e-20,0,nan,9.101296432095406420014e-01
1612,3.406184291469466277386e-02,3.404145411901404831760e-02,2.037563925677226229699e-07,1.726720132775908151000e-09,1.726720132775990114582e-09,3.406184291469466277725e-02,9.947000805277987855293e-20,0,nan,9.103925840475327959950e-01
1616,3.398002786466666545984e-02,3.395973661161158489803e-02,2.022763277254286221371e-07,1.710080226606506852657e-09,1.710080226606588816239e-09,3.398002786466666545984e-02,0.000000000000000000000e+00,0,nan,9.106018322970722837957e-01
1620,3.389860488507738556466e-02,3.387841047641374868152e-02,2.008105629566733360700e-07,1.693640279719887273166e-09,1.693640279719969236748e-09,3.389860488507738556804e-02,9.994900381604500198802e-20,0,nan,9.108101062613556558900e-01
1624,3.381757116451605940438e-02,3.379747290865730845367e-02,1.993589259724205691084e-07,1.677397415593524243522e-09,1.677397415593606207104e-09,3.381757116451605940438e-02,0.000000000000000000000e+00,0,nan,9.110174127240904233148e-01
1628,3.373692391838603897103e-02,3.371692113031423623730e-02,1.979212469685552738308e-07,1.661348805866118472159e-09,1.661348805866200435741e-09,3.373692391838603896426e-02,2.008559996289838528285e-19,0,nan,9.112237584062013651858e-01
1632,3.365666038858589152592e-02,3.363675238977392818450e-02,1.964973585841705683051e-07,1.645491669418251649091e-09,1.645491669418333612673e-09,3.365666038858589151914e-02,2.013349958016768115131e-19,0,nan,9.114291499665545660640e-01
1636,3.357677784319503938435e-02,3.355696396152994714752e-02,1.950870958606530822920e-07,1.629823271472737365150e-09,1.629823271472819328732e-09,3.357677784319503937758e-02,2.018139920894088704784e-19,0,nan,9.116335940026714745421e-01
1641,3.347745630072311118385e-02,3.345775912998199868038e-02,1.933431810580352284993e-07,1.610499094814602590556e-09,1.610499094814684554138e-09,3.347745630072311118046e-02,1.012063688047893262274e-19,0,nan,9.118878265446724672551e-01
1645,3.339842111517789341538e-02,3.337881657239129602500e-02,1.919629851131255973295e-07,1.595245593555045746428e-09,1.595245593555127710010e-09,3.339842111517789341877e-02,1.014458670765567057912e-19,0,nan,9.120901624604705936546e-01
1649,3.331975821239597800895e-02,3.330024564578024262693e-02,1.905958948245478122873e-07,1.580172252309180122878e-09,1.580172252309262086460e-09,3.331975821239597801234e-02,1.016853654045037998639e-19,0,nan,9.122915718787614647203e-01
1653,3.324146496832073292656e-02,3.322204373219230785975e-02,1.892417550048253939627e-07,1.565276523655994829153e-09,1.565276523656076792735e-09,3.324146496832073293334e-02,2.038497275764534647920e-19,0,nan,9.124920611440924923070e-01
1658,3.314411428799546583925e-02,3.312480631616165701825e-02,1.875670589665500569387e-07,1.546902817508089843617e-09,1.546902817508171807199e-09,3.314411428799546584603e-02,2.044484736914122758074e-19,0,nan,9.127413883327482223219e-01
1662,3.306664330876872982717e-02,3.304742523657060513628e-02,1.862415016337732114359e-07,1.532397619062439161960e-09,1.532397619062521125542e-09,3.306664330876872984072e-02,4.098549414138718510363e-19,0,nan,9.129398301530857312287e-01
1666,3.298953362848902140796e-02,3.297040482958183172670e-02,1.849284054168858238807e-07,1.518062039582006846056e-09,1.518062039582088809638e-09,3.298953362848902141812e-02,3.081097017471583828790e-19,0,nan,9.131373720447614433077e-01
1670,3.291278272569260279643e-02,3.289374257953593034780e-02,1.836276242309291465432e-07,1.503893704475689405299e-09,1.503893704475771368881e-09,3.291278272569260280998e-02,4.117709301282914151266e-19,0,nan,9.133340201113491590686e-01
1675,3.281734482460645175379e-02,3.279841463048700696156e-02,1.820187465254343855145e-07,1.486414918025292567769e-09,1.486414918025374531351e-09,3.281734482460645176396e-02,3.097263176340316957592e-19,0,nan,9.135785824624430025002e-01
1679,3.274139207284854936468e-02,3.272254915613985237888e-02,1.807451506017013025835e-07,1.472614399918382670335e-09,1.472614399918464633917e-09,3.274139207284854937485e-02,3.104448138440830407893e-19,0,nan,9.137732414547373321098e-01
1683,3.266579006407426420387e-02,3.264703382264153378318e-02,1.794834089202037406260e-07,1.458973672290174864403e-09,1.458973672290256827985e-09,3.266579006407426421404e-02,3.111633102127346045034e-19,0,nan,9.139670260816980610079e-01
1688,3.257177709498990441034e-02,3.255312835931197317258e-02,1.779226924050858952423e-07,1.442144097064197066099e-09,1.442144097064279029681e-09,3.257177709498990442050e-02,3.120614308948792868964e-19,0,nan,9.142080362327021711010e-01
1692,3.249695542969849972666e-02,3.247839203460001515964e-02,1.766871225814079849166e-07,1.428854853684373721666e-09,1.428854853684455685248e-09,3.249695542969849974021e-02,4.170399034884155935323e-19,0,nan,9.143998749343367355704e-01
1696,3.242247671100063684217e-02,3.240399807207515461694e-02,1.754629667467043591852e-07,1.415718331600058139588e-09,1.415718331600140103170e-09,3.242247671100063685233e-02,3.134984244927507881306e-19,0,nan,9.145908581699787710069e-01
1701,3.232985699966298489766e-02,3.231148349223605788111e-02,1.739486227211750950964e-07,1.399509245388107241216e-09,1.399509245388189204798e-09,3.232985699966298490443e-02,2.095976972030850708859e-19,0,nan,9.148283929027133232594e-01
1705,3.225614134269266345623e-02,3.223785129589532183383e-02,1.727496703365820890834e-07,1.386708714687339841686e-09,1.386708714687421805268e-09,3.225614134269266346640e-02,3.151150430258843014085e-19,0,nan,9.150174721237970725321e-01
1709,3.218276106528003295871e-02,3.216455391178655591177e-02,1.715617111633178487622e-07,1.374054198285389784672e-09,1.374054198285471748254e-09,3.218276106528003296548e-02,2.105556935991079228225e-19,0,nan,9.152057142378308330797e-01
1714,3.209150386924775273970e-02,3.207339954239159755941e-02,1.700920300563424447607e-07,1.358438350498643039973e-09,1.358438350498725003555e-09,3.209150386924775274648e-02,2.111544415507394250832e-19,0,nan,9.154398481386089128945e-01
1718,3.201886987834436500779e-02,3.200084718697669062645e-02,1.689283486084243990204e-07,1.346105123502965867446e-09,1.346105123503047831028e-09,3.201886987834436501795e-02,3.174501600359789356533e-19,0,nan,9.156262269547182192325e-01
1722,3.194656392094515306619e-02,3.192862231420152817368e-02,1.677752580720387214894e-07,1.333911544943179240980e-09,1.333911544943261204562e-09,3.194656392094515307296e-02,2.121124385959917028023e-19,0,nan,9.158117865014853017057e-01
1727,3.185663939557670162398e-02,3.183879837748749489222e-02,1.663486053882512065297e-07,1.318863071070395577514e-09,1.318863071070477541096e-09,3.185663939557670163414e-02,3.190667804232649736742e-19,0,nan,9.160425920389724505663e-01
1731,3.178506343758288792007e-02,3.176730228266709581348e-02,1.652189073566184079260e-07,1.306976825021061581189e-09,1.306976825021143544771e-09,3.178506343758288793362e-02,4.263803714811592827270e-19,0,nan,9.162263278525130390608e-01
1736,3.169604450356828118711e-02,3.167838242584123770209e-02,1.638211237046127917758e-07,1.292306686783759246939e-09,1.292306686783841210521e-09,3.169604450356828120405e-02,5.344723359149391398519e-19,0,nan,9.164548705135489865391e-01
1740,3.162518754593294304227e-02,3.160760413433663519641e-02,1.627142279760654215743e-07,1.280718524609664369720e-09,1.280718524609746333302e-09,3.162518754593294305582e-02,4.285358667481383900158e-19,0,nan,9.166368093313252002883e-01
1745,3.153706059270575657146e-02,3.151957477696060546312e-02,1.613445868113373736854e-07,1.266415365116608121390e-09,1.266415365116690084972e-09,3.153706059270575658840e-02,5.371667056695902561374e-19,0,nan,9.168631222109655713542e-01
1749,3.146691185623380801101e-02,3.144950353337809127095e-02,1.602599209635979480813e-07,1.255116361266315765833e-09,1.255116361266397729415e-09,3.146691185623380803134e-02,6.460370444669465466224e-19,0,nan,9.170432902506725957796e-01
1754,3.137966354460163624358e-02,3.136235136564068320622e-02,1.589177175734932634686e-07,1.241169219371404487188e-09,1.241169219371486450770e-09,3.137966354460163626391e-02,6.478332919410937370623e-19,0,nan,9.172674058021699413376e-01
1758,3.131021246448433054723e-02,3.129297662838430815985e-02,1.578547263419432596561e-07,1.230150758542811517170e-09,1.230150758542893480752e-09,3.131021246448433056417e-02,5.410585751949803688747e-19,0,nan,9.174458287742962828062e-01
1763,3.122382971989916787886e-02,3.120668860439394249366e-02,1.565392770841162279793e-07,1.216549053163073519452e-09,1.216549053163155483034e-09,3.122382971989916789241e-02,4.340443589926345214914e-19,0,nan,9.176677788245721561697e-01
1767,3.115506594041083181619e-02,3.113800004037962880764e-02,1.554974217647887777404e-07,1.205802818039702013135e-09,1.205802818039783976717e-09,3.115506594041083183144e-02,4.893776530513211998579e-19,0,nan,9.178444819445976856753e-01
1772,3.106953594643871573126e-02,3.105256337165534362245e-02,1.542080633358689396212e-07,1.192536333168937062539e-09,1.192536333169019026121e-09,3.106953594643871574820e-02,5.452498220214903591444e-19,0,nan,9.180642977092696049336e-01
1776,3.100144931579012539181e-02,3.098455085118104319752e-02,1.531868212120646460903e-07,1.182054292698900244153e-09,1.182054292698982207735e-09,3.100144931579012540876e-02,5.464473216243324161077e-19,0,nan,9.182393057095135140903e-01
1781,3.091675950777319240152e-02,3.089995300033516677366e-02,1.519229099451905191899e-07,1.169113163082849597537e-09,1.169113163082931561119e-09,3.091675950777319242354e-02,7.123274553749641982100e-19,0,nan,9.184570178074916629103e-01
1785,3.084934007311621943613e-02,3.083260659210171749551e-02,1.509217737366699843422e-07,1.158887561273941088019e-09,1.158887561274023051601e-09,3.084934007311621945815e-02,7.138842055102408861429e-19,0,nan,9.186303549486219823341e-01
1790,3.076547813202059217975e-02,3.074883526670767084434e-02,1.496826849266142032684e-07,1.146262258714698541329e-09,1.146262258714780504911e-09,3.076547813202059220516e-02,8.259578579791792809010e-19,0,nan,9.188459934162899432619e-01
1794,3.069871613459895883086e-02,3.068214523298521147944e-02,1.487011622603721060744e-07,1.136285603920476041925e-09,1.136285603920558005507e-09,3.069871613459895885796e-02,8.829377161342876204212e-19,0,nan,9.190176834985058470563e-01
1799,3.061566998104213887077e-02,3.059918837962414224053e-02,1.474862895150447386429e-07,1.123966924179577966074e-09,1.123966924179659929656e-09,3.061566998104213889618e-02,8.299994229544551515104e-19,0,nan,9.192312778034991250869e-01
1804,3.053307190960793743377e-02,3.051667888853716217163e-02,1.462846146538776824300e-07,1.111814728438454328814e-09,1.111814728438536292396e-09,3.053307190960793746426e-02,9.986936850451469226235e-19,0,nan,9.194437489905357024401e-01
1808,3.046731363993500600466e-02,3.045099097003933871869e-02,1.453326570338945943987e-07,1.102211029123908995835e-09,1.102211029123990959417e-09,3.046731363993500603684e-02,1.056451920115267368930e-18,0,nan,9.196129232319923830076e-01
1813,3.038551302862679534090e-02,3.036927766272465008005e-02,1.441542899007150587592e-07,1.090351753083716768949e-09,1.090351753083798732532e-09,3.038551302862679537309e-02,1.059295986391250443686e-18,0,nan,9.198233949958426366707e-01
1818,3.030415047046485373649e-02,3.028800171005235152786e-02,1.429886274571337550452e-07,1.078651548466043316237e-09,1.078651548466125279819e-09,3.030415047046485376698e-02,1.006237945223846385831e-18,0,nan,9.200327681335772362237e-01
1822,3.023937346275271112746e-02,3.022329348880606433275e-02,1.420651300348689358331e-07,1.069404198612714705015e-09,1.069404198612796668597e-09,3.023937346275271115795e-02,1.008393448981829410790e-18,0,nan,9.201994813980359191235e-01
1827,3.015879058218650414844e-02,3.014279597508228030170e-02,1.409219075631480514900e-07,1.057983919743776980922e-09,1.057983919743858944504e-09,3.015879058218650417724e-02,9.549162831369175907979e-19,0,nan,9.204068985567402329706e-01
1832,3.007863602285071105928e-02,3.006272610464445642837e-02,1.397909185383704720056e-07,1.046715681919999095229e-09,1.046715681920081058811e-09,3.007863602285071108469e-02,8.448185083367579074695e-19,0,nan,9.206132408746162661215e-01
1836,3.001481847676579571736e-02,2.999897582637191013521e-02,1.388948256430167528493e-07,1.037808931758621328417e-09,1.037808931758703291999e-09,3.001481847676579574616e-02,9.594967308877564778132e-19,0,nan,9.207775464430705403404e-01
1841,2.993542633727889010157e-02,2.991966717346016036017e-02,1.377854473151217739328e-07,1.026808293261681307490e-09,1.026808293261763271072e-09,2.993542633727889013207e-02,1.018632096887203446335e-18,0,nan,9.209819749772529475667e-01
1846,2.985645307324967466320e-02,2.984077673787025449943e-02,1.366878520119189475036e-07,1.015953025275854683873e-09,1.015953025275936647455e-09,2.985645307324967469031e-02,9.078457593619109513289e-19,0,nan,9.211853517746211919819e-01
1850,2.979357382945590015907e-02,2.977796328760916241344e-02,1.358181546154759063218e-07,1.007371931198795055674e-09,1.007371931198877019256e-09,2.979357382945590018956e-02,1.023481985602117628244e-18,0,nan,9.213473014019294897274e-01
1855,2.971534623309610448295e-02,2.969981735236853784527e-02,1.347413772390839071998e-07,9.967725647431095763772e-10,9.967725647431915399593e-10,2.971534623309610451514e-02,1.083186167281274020068e-18,0,nan,9.215488054066456934197e-01
1860,2.963752834212498017715e-02,2.962208048347118942977e-02,1.336759522201997707904e-07,9.863122372117070272805e-10,9.863122372117889908625e-10,2.963752834212498020426e-02,9.145517804064698338990e-19,0,nan,9.217492801214919909375e-01
1865,2.956011694641898304013e-02,2.954474947744350247213e-02,1.326217303438059262908e-07,9.759887657060789830947e-10,9.759887657061609466768e-10,2.956011694641898306893e-02,9.742559631562972767117e-19,0,nan,9.219487334084393394045e-01
1869,2.949847837060591168275e-02,2.948317476246198935461e-02,1.317863203324481532401e-07,9.678270834121380840813e-10,9.678270834122200476634e-10,2.949847837060591171325e-02,1.033720645453363049456e-18,0,nan,9.221075658421721438782e-01
1874,2.942179068335190754682e-02,2.940656634305777065452e-02,1.307518955560092574134e-07,9.577445786104965732900e-10,9.577445786105785368721e-10,2.942179068335190757562e-02,9.788364181022459209154e-19,0,nan,9.223052001169309800838e-01
1879,2.934550067957397976604e-02,2.933035499289928413744e-02,1.297282684713790751035e-07,9.477930272346023857706e-10,9.477930272346843493526e-10,2.934550067957397979992e-02,1.154566018829428335020e-18,0,nan,9.225018345558859169915e-01
1884,2.926960527395824132455e-02,2.925453763300180580448e-02,1.287152985577588118336e-07,9.379703935683362285903e-10,9.379703935684181921724e-10,2.926960527395824135505e-02,1.041803803493216746978e-18,0,nan,9.226974767230191326736e-01
1889,2.919410141302261151489e-02,2.917911121613111324615e-02,1.277128474831298166656e-07,9.282746787201714972400e-10,9.282746787202534607716e-10,2.919410141302261154369e-02,9.864705133140281973020e-19,0,nan,9.228921341062505262227e-01
1894,2.911898607470736928300e-02,2.910407272639528899113e-02,1.267207790645815923651e-07,9.187039198638502698400e-10,9.187039198639322333715e-10,2.911898607470736931180e-02,9.890152127124030616348e-19,0,nan,9.230858141183908462243e-01
1898,2.905917152933055761206e-02,2.904431923522684773622e-02,1.259345096753683427034e-07,9.111359846427966428911e-10,9.111359846428786064227e-10,2.905917152933055764086e-02,9.910509725846152858536e-19,0,nan,9.232400593549523361964e-01
1903,2.898474801490128461120e-02,2.896997151279507736032e-02,1.249607935684553885148e-07,9.017853125392435009084e-10,9.017853125393254644400e-10,2.898474801490128463661e-02,8.767020642913653474137e-19,0,nan,9.234319985432509089686e-01
1908,2.891070472508422344407e-02,2.889600343634432461497e-02,1.239970899110736419331e-07,8.925542861327250672264e-10,8.925542861328070307580e-10,2.891070472508422346948e-02,8.789473884938300193180e-19,0,nan,9.236229807246855761402e-01
1913,2.883703875360022585362e-02,2.882241210547004830645e-02,1.230432703393349168877e-07,8.834410730242425437846e-10,8.834410730243245073162e-10,2.883703875360022587903e-02,8.811927131199113626365e-19,0,nan,9.238130130350959444202e-01
1918,2.876374722371294107854e-02,2.874919464923614670778e-02,1.220992084591142146239e-07,8.744438734720829587609e-10,8.744438734721649222925e-10,2.876374722371294110056e-02,7.656462997441474943230e-19,0,nan,9.240021025395929201145e-01
1923,2.869082728785439757832e-02,2.867634822580166575457e-02,1.211647798108756888422e-07,8.655609197283432189307e-10,8.655609197284251824623e-10,2.869082728785439759864e-02,7.085466909038532509644e-19,0,nan,9.241902562334323455759e-01
1928,2.861827612725626450220e-02,2.860387002205316714556e-02,1.202398618352146151205e-07,8.567904753905799760041e-10,8.567904753906619395356e-10,2.861827612725626452591e-02,8.287334435400262119887e-19,0,nan,9.243774810428757298525e-01
1933,2.854609095158669262176e-02,2.853175725324265642337e-02,1.193243338390990086838e-07,8.481308347682031271314e-10,8.481308347682850906629e-10,2.854609095158669264378e-02,7.714841470225085440447e-19,0,nan,9.245637838260382915159e-01
1938,2.847426899859263647465e-02,2.846000716263097321833e-02,1.184180769627949496149e-07,8.395803222632413568135e-10,8.395803222633233203451e-10,2.847426899859263649667e-02,7.734300968253234563009e-19,0,nan,9.247491713737245271456e-01
1943,2.840280753374756146779e-02,2.838861702113654775600e-02,1.175209741474600767117e-07,8.311372917651184208100e-10,8.311372917652003843416e-10,2.840280753374756149151e-02,8.350203582846698730920e-19,0,nan,9.249336504102515269204e-01
1948,2.833170384990444158905e-02,2.831758412698942965531e-02,1.166329101033901034268e-07,8.228001260590888227893e-10,8.228001260591707863209e-10,2.833170384990444161616e-02,9.567039968981262641960e-19,0,nan,9.251172275942602402782e-01
1953,2.826095526695395526010e-02,2.824690580539049692599e-02,1.157537712789035880112e-07,8.145672362479912084989e-10,8.145672362480731720304e-10,2.826095526695395528890e-02,1.019042701657064728051e-18,0,nan,9.252999095195148982385e-01
1958,2.819055913148778873191e-02,2.817657940817575490393e-02,1.148834458298505623306e-07,8.064370611869871833426e-10,8.064370611870691468742e-10,2.819055913148778875902e-02,9.614940301720475609722e-19,0,nan,9.254817027156907971951e-01
1963,2.812051281646695817254e-02,2.810660231348563664331e-02,1.140218235897309824967e-07,7.984080669309623460709e-10,7.984080669310443096025e-10,2.812051281646695819795e-02,9.036459819732984941296e-19,0,nan,9.256626136491506322865e-01
1968,2.805081372089506343471e-02,2.803697192543921807518e-02,1.131687960404093139538e-07,7.904787461942751730455e-10,7.904787461943571365771e-10,2.805081372089506346012e-02,9.058913110495740713440e-19,0,nan,9.258426487237095850956e-01
1973,2.798145926949638813781e-02,2.796768567381326291389e-02,1.123242562834119063500e-07,7.826476178225479383369e-10,7.826476178226299018685e-10,2.798145926949638816153e-02,8.475941978113734011216e-19,0,nan,9.260218142813893471761e-01
1978,2.791244691239876241272e-02,2.789874101372601397548e-02,1.114880990117941409342e-07,7.749132262762021727652e-10,7.749132262762841362968e-10,2.791244691239876243304e-02,7.283055762865820380091e-19,0,nan,9.262001166031612675654e-01
1983,2.784377412482110633215e-02,2.783013542532564925376e-02,1.106602204825646603214e-07,7.672741411254492288420e-10,7.672741411255311923735e-10,2.784377412482110635418e-02,7.909436605068460205038e-19,0,nan,9.263775619096788089819e-01
1988,2.777543840676557359558e-02,2.776186641348332264363e-02,1.098405184896542991533e-07,7.597289565564543435182e-10,7.597289565565363070497e-10,2.777543840676557361421e-02,6.709065962053560059800e-19,0,nan,9.265541563619994896994e-01
1993,2.770743728271421667085e-02,2.769393150749071078641e-02,1.090288923374176414733e-07,7.522762908884001862740e-10,7.522762908884821498056e-10,2.770743728271421669118e-02,7.336943697346448575382e-19,0,nan,9.267299060622964845726e-01
1998,2.763976830133009610097e-02,2.762632826076198909630e-02,1.082252428146554278260e-07,7.449147861011832590795e-10,7.449147861012652226111e-10,2.763976830133009612639e-02,9.193632935195831079576e-19,0,nan,9.269048170545600625345e-01
2003,2.757242903516275821043e-02,2.755905425054016143786e-02,1.074294721691463223479e-07,7.376431073734836660496e-10,7.376431073735656295812e-10,2.757242903516275823584e-02,9.216086252401886281134e-19,0,nan,9.270788953252890253107e-01
2008,2.750541708035800689248e-02,2.749210707760766945947e-02,1.066414840826768305705e-07,7.304599426309557218843e-10,7.304599426310376854158e-10,2.750541708035800691789e-02,9.238539573273856374984e-19,0,nan,9.272521468041723150758e-01
2014,2.742543143540938571202e-02,2.741219855157471717053e-02,1.057060378232195224534e-07,7.219551689498019779860e-10,7.219551689498839415176e-10,2.742543143540938573574e-02,8.647784658913017214940e-19,0,nan,9.274589654796429481136e-01
2019,2.735913121849201354148e-02,2.734596208961466298050e-02,1.049348392372014737137e-07,7.149622257536390616811e-10,7.149622257537210252127e-10,2.735913121849201356689e-02,9.287936891963054978555e-19,0,nan,9.276304186133019347290e-01
2024,2.729315077586571937664e-02,2.728004494233735001817e-02,1.041711243463331068763e-07,7.080537456781302997564e-10,7.080537456782122632880e-10,2.729315077586571939867e-02,8.069004861133794623930e-19,0,nan,9.278010635561236610878e-01
2029,2.722748779970528237923e-02,2.721444480632438343373e-02,1.034148025933655049405e-07,7.012285074710543286829e-10,7.012285074711362922145e-10,2.722748779970528240125e-02,8.088464418979627674878e-19,0,nan,9.279709060064234558995e-01
2034,2.716214000433901090176e-02,2.714915940025821082805e-02,1.026657847328309477598e-07,6.944853104316553355664e-10,6.944853104317372990980e-10,2.716214000433901092208e-02,7.484237519891948610689e-19,0,nan,9.281399516090988300156e-01
2039,2.709710512598356464579e-02,2.708418646465769843615e-02,1.019239828089273125442e-07,6.878229740163427785421e-10,6.878229740164247420737e-10,2.709710512598356466951e-02,8.752566893346153313985e-19,0,nan,9.283082059562536395318e-01
2045,2.701947316696242765933e-02,2.700662825348473315741e-02,1.010432235681394314652e-07,6.799332733439685916222e-10,6.799332733440505551538e-10,2.701947316696242768305e-02,8.777714641793922066083e-19,0,nan,9.285090745121301763240e-01
2050,2.695511884371048393718e-02,2.694233490548093409148e-02,1.003169933175533866111e-07,6.734447716637970574968e-10,6.734447716638790210284e-10,2.695511884371048396090e-02,8.798671102373695450032e-19,0,nan,9.286756075251077438711e-01
2055,2.689107033743170764905e-02,2.687834694133176859492e-02,9.959770596158406808697e-08,6.670334838832485068386e-10,6.670334838833304703702e-10,2.689107033743170767446e-02,9.449600963728669468937e-19,0,nan,9.288413668296375739586e-01
2060,2.682732547346271135205e-02,2.681466219046589318418e-02,9.888527872895216547468e-08,6.606983100010591380137e-10,6.606983100011411015453e-10,2.682732547346271137915e-02,1.010352460924575791787e-18,0,nan,9.290063578027116541515e-01
2066,2.675122941301801126846e-02,2.673863770512033760682e-02,9.803930661592913594665e-08,6.531950498308538096763e-10,6.531950498309357732079e-10,2.675122941301801129557e-02,1.013226491151371792409e-18,0,nan,9.292033402702625186098e-01
2071,2.668814500832229559415e-02,2.667561248383689068226e-02,9.734168609226278436241e-08,6.470235438939925967225e-10,6.470235438940745602540e-10,2.668814500832229562125e-02,1.015621516732815575897e-18,0,nan,9.293666595971411308811e-01
2076,2.662535742404847884342e-02,2.661288366672276350800e-02,9.665066866611642520020e-08,6.409247527303731322432e-10,6.409247527304550957747e-10,2.662535742404847887221e-02,1.081642576585069722993e-18,0,nan,9.295292274678602766091e-01
2082,2.655040118469782065847e-02,2.653799740398998863311e-02,9.583005418195870453299e-08,6.337007438691487256968e-10,6.337007438692306892283e-10,2.655040118469782068388e-02,9.570849133637383655044e-19,0,nan,9.297233242695991619524e-01
2087,2.648825927649610784720e-02,2.647591336083553828754e-02,9.515329077166375085961e-08,6.277583385075892913756e-10,6.277583385076712549072e-10,2.648825927649610787430e-02,1.023285600960150870632e-18,0,nan,9.298842570760210204115e-01
2092,2.642640756965648857362e-02,2.641411911509264875931e-02,9.448288490279691913025e-08,6.218854245806870722677e-10,6.218854245807690357993e-10,2.642640756965648860072e-02,1.025680628011669761679e-18,0,nan,9.300444548112102561253e-01
2098,2.635256573307873431023e-02,2.634034570389451444686e-02,9.368668502248950482641e-08,6.149282878490064220573e-10,6.149282878490883855889e-10,2.635256573307873433734e-02,1.028554660926784994936e-18,0,nan,9.302357288679291226117e-01
2103,2.629134535702020821107e-02,2.627918191338371448258e-02,9.303000504911446257957e-08,6.092048527981008592502e-10,6.092048527981828227818e-10,2.629134535702020823818e-02,1.030949688730939337480e-18,0,nan,9.303943270615360568361e-01
2108,2.623040875860986493462e-02,2.621830150842150830215e-02,9.237944793807998080624e-08,6.035478513167203665358e-10,6.035478513168023300674e-10,2.623040875860986496342e-02,1.097928761677920598578e-18,0,nan,9.305522060961426080057e-01
2114,2.615765665666182821239e-02,2.614561632612543142111e-02,9.160676140955819924839e-08,5.968458430553583027671e-10,5.968458430554402662987e-10,2.615765665666182824288e-02,1.165746094973259462369e-18,0,nan,9.307407185133714182094e-01
2119,2.609733746555673579568e-02,2.608535247851239090120e-02,9.096942538121547753679e-08,5.913317668078599564702e-10,5.913317668079419200018e-10,2.609733746555673582618e-02,1.168440502461207665469e-18,0,nan,9.308970325079682531060e-01
2125,2.602532062335214003431e-02,2.601340154630781621859e-02,9.021240216250616717920e-08,5.847986595747705185965e-10,5.847986595748524821281e-10,2.602532062335214006650e-02,1.236766780378577230651e-18,0,nan,9.310836808319270836037e-01
2130,2.596560950382324585504e-02,2.595374493736908791013e-02,8.958795305634834321820e-08,5.794231971558901158946e-10,5.794231971559720794261e-10,2.596560950382324588723e-02,1.239610878031731767908e-18,0,nan,9.312384529329891381770e-01
2136,2.589431683153861363222e-02,2.588251718564035724051e-02,8.884619825766686070446e-08,5.730539087417002411789e-10,5.730539087417822047104e-10,2.589431683153861366271e-02,1.177601490687520040818e-18,0,nan,9.314232646654131410292e-01
2141,2.583520463512597718124e-02,2.582345868354462850492e-02,8.823431199716987663464e-08,5.678128997168786807149e-10,5.678128997169606442465e-10,2.583520463512597721513e-02,1.311439888658996953083e-18,0,nan,9.315765175654147151529e-01
2147,2.576462526483693189904e-02,2.575294326407217168788e-02,8.750744261547082529954e-08,5.616025254301606548540e-10,5.616025254302426183856e-10,2.576462526483693192784e-02,1.117777569462681077412e-18,0,nan,9.317595196699290362673e-01
2152,2.570610302567767235075e-02,2.569447391917229775428e-02,8.690780485484965385439e-08,5.564919543239933691941e-10,5.564919543240753327257e-10,2.570610302567767238124e-02,1.186223601091746625597e-18,0,nan,9.319112756184155737875e-01
2158,2.563622630583669329201e-02,2.562466019962533740871e-02,8.619544935847081525976e-08,5.504357599401554276442e-10,5.504357599402373911758e-10,2.563622630583669332420e-02,1.255537831959894331306e-18,0,nan,9.320924945336265026114e-01
2163,2.557828523613211006647e-02,2.556677123993770288189e-02,8.560775514350712268032e-08,5.454517504928028873316e-10,5.454517504928848508632e-10,2.557828523613211009866e-02,1.258381932116208414405e-18,0,nan,9.322427753479640829214e-01
2169,2.550910072621037930528e-02,2.549764879853053524571e-02,8.490955307331800307525e-08,5.395451655165028564194e-10,5.395451655165848199509e-10,2.550910072621037933408e-02,1.128974341971034900797e-18,0,nan,9.324222370001700465367e-01
2174,2.545173221182743296917e-02,2.544033162534835468942e-02,8.433350651563177585483e-08,5.346839751948563682007e-10,5.346839751949383317322e-10,2.545173221182743299797e-02,1.131519063887653415328e-18,0,nan,9.325710640759834742599e-01
2180,2.538322967711511372767e-02,2.537189024565456636439e-02,8.364910810195261010279e-08,5.289225864205251103539e-10,5.289225864206070738855e-10,2.538322967711511375816e-02,1.201312303006370682710e-18,0,nan,9.327487938915186944586e-01
2185,2.532642527331764384843e-02,2.531513642929051704086e-02,8.308442206612120793270e-08,5.241806011716345087885e-10,5.241806011717164723201e-10,2.532642527331764387723e-02,1.137117453247031446223e-18,0,nan,9.328961882128286567839e-01
2191,2.525859467987715200456e-02,2.524736609520971870325e-02,8.241348786071437261503e-08,5.185601465275253533663e-10,5.185601465276073168979e-10,2.525859467987715203505e-02,1.207240010286396471263e-18,0,nan,9.330722111300517834071e-01
2197,2.519112644092164692758e-02,2.517995763443543176032e-02,8.174975827441323022489e-08,5.130148208109718870416e-10,5.130148208110538505731e-10,2.519112644092164695807e-02,1.210473305855043104838e-18,0,nan,9.332473133522293857914e-01
2202,2.513517761694943216184e-02,2.512405826173534827492e-02,8.120208418614168355902e-08,5.084502384244271601982e-10,5.084502384245091237298e-10,2.513517761694943218895e-02,1.078371305952492236442e-18,0,nan,9.333925337600607213839e-01
2208,2.506836619583613186813e-02,2.505730574986338660755e-02,8.055131369038791591711e-08,5.030395436702091860604e-10,5.030395436702911495920e-10,2.506836619583613189355e-02,1.013667513036800459725e-18,0,nan,9.335659666921714318886e-01
2214,2.500190900418906248142e-02,2.499090700058011016965e-02,7.990747854055501568570e-08,4.977006302683027020516e-10,4.977006302683846655832e-10,2.500190900418906250683e-02,1.016361927138099995892e-18,0,nan,9.337384991407914884456e-01
2219,2.494679657520508327912e-02,2.493584292047506757031e-02,7.937618056185646912323e-08,4.933055458556432677730e-10,4.933055458557252313045e-10,2.494679657520508330283e-02,9.507001210204656015498e-19,0,nan,9.338815933586918522909e-01
2225,2.488098152842095773916e-02,2.487008547284492359573e-02,7.874482195488485547856e-08,4.880952866953827455579e-10,4.880952866954647090895e-10,2.488098152842095776288e-02,9.532149081831489987566e-19,0,nan,9.340524930291588182724e-01
2231,2.481551282718830533077e-02,2.480467391766230316095e-02,7.812014140776449310555e-08,4.829536340455958463753e-10,4.829536340456778099068e-10,2.481551282718830535449e-02,9.557296957061366344152e-19,0,nan,9.342225118406341267951e-01
2236,2.476121817766266506516e-02,2.475042654714530316293e-02,7.760461200674884507235e-08,4.787205506198201100649e-10,4.787205506199020735965e-10,2.476121817766266508718e-02,8.894092556592729041946e-19,0,nan,9.343635262059683377193e-01
2242,2.469637738211779302181e-02,2.468564207922542368214e-02,7.699194685698545960749e-08,4.737018827582339471478e-10,4.737018827583159106793e-10,2.469637738211779304722e-02,1.028935864740577468100e-18,0,nan,9.345319476945168045163e-01
2248,2.463187528043657534964e-02,2.462119586533467285867e-02,7.638571385015181047479e-08,4.687488091872235288958e-10,4.687488091873054924274e-10,2.463187528043657537844e-02,1.169180985157041437295e-18,0,nan,9.346995073826685017219e-01
2254,2.456770922586771387055e-02,2.455708526328885612365e-02,7.578582879647616073964e-08,4.638603038083410586511e-10,4.638603038084230221827e-10,2.456770922586771389935e-02,1.172234657365741726867e-18,0,nan,9.348662118656917284932e-01
2259,2.451449232590702952448e-02,2.450391424452213703571e-02,7.529071388962498244297e-08,4.598351448937485381901e-10,4.598351448938305017216e-10,2.451449232590702955328e-02,1.174779384528031498124e-18,0,nan,9.350044836982643835493e-01
2265,2.445093557454405205039e-02,2.444041215935814014378e-02,7.470225245085422031171e-08,4.550624112454583287333e-10,4.550624112455402922649e-10,2.445093557454405208088e-02,1.247117355006299499005e-18,0,nan,9.351696372125027975218e-01
2271,2.438770751935489044469e-02,2.437723834772262638378e-02,7.411990751041421804048e-08,4.503514386613405909697e-10,4.503514386614225545013e-10,2.438770751935489047349e-02,1.180886730898764395525e-18,0,nan,9.353339538466323890408e-01
2277,2.432480561710819110735e-02,2.431439027072963072694e-02,7.354359980536360252459e-08,4.457012705664006412211e-10,4.457012705664826047527e-10,2.432480561710819113445e-02,1.114296851485382778721e-18,0,nan,9.354974399432837817267e-01
2283,2.426222735074151089971e-02,2.425186541560639922527e-02,7.297325130216361540844e-08,4.411109676260860108874e-10,4.411109676261679744190e-10,2.426222735074151092681e-02,1.117170897803379804826e-18,0,nan,9.356601017811800675896e-01
2288,2.421032421922094303665e-02,2.420000648025439858207e-02,7.250245758872424163548e-08,4.373307795017724245863e-10,4.373307795018543881178e-10,2.421032421922094306715e-02,1.259511678779824432766e-18,0,nan,9.357950281567959335306e-01
2294,2.414833283343372181013e-02,2.413806775765166974491e-02,7.194283560978611015639e-08,4.328478454848403111124e-10,4.328478454849222746440e-10,2.414833283343372184062e-02,1.262744981671635224969e-18,0,nan,9.359561949520024103370e-01
2300,2.408665809104469986309e-02,2.407644527629594128283e-02,7.138895822169591788923e-08,4.284222057334255523703e-10,4.284222057335075159019e-10,2.408665809104469989189e-02,1.195646158042720824617e-18,0,nan,9.361165549380894071712e-01
2306,2.402529757224031565763e-02,2.401513662045761036590e-02,7.084075190201809513986e-08,4.240529837906603524935e-10,4.240529837907423160251e-10,2.402529757224031568643e-02,1.198699833791933570139e-18,0,nan,9.362761141561313476124e-01
2312,2.396424888180026036618e-02,2.395413939894861898088e-02,7.029814425460958096349e-08,4.197393188019866090334e-10,4.197393188020685725650e-10,2.396424888180026039329e-02,1.131062126997130589816e-18,0,nan,9.364348785870642981636e-01
2318,2.390350964878584257989e-02,2.389345124481160222632e-02,6.976106398954177872052e-08,4.154803651985389620429e-10,4.154803651986209255745e-10,2.390350964878584260699e-02,1.133936175498579466603e-18,0,nan,9.365928541524321657890e-01
2324,2.384307752623307959129e-02,2.383306981501374936866e-02,6.922944090343052878336e-08,4.112752923877377486509e-10,4.112752923878197121825e-10,2.384307752623307962009e-02,1.207860863387299786703e-18,0,nan,9.367500467151218106220e-01
2330,2.378295019085043185917e-02,2.377299279014529454150e-02,6.870320586016479451245e-08,4.071232844509099055831e-10,4.071232844509918691147e-10,2.378295019085043188627e-02,1.139684273592147947169e-18,0,nan,9.369064620800872781096e-01
2336,2.372312534272109888141e-02,2.371321787412255558831e-02,6.818229077202499149171e-08,4.030235398477608901439e-10,4.030235398478428536755e-10,2.372312534272109891021e-02,1.213968218377371854815e-18,0,nan,9.370621059950633260677e-01
2342,2.366360070500979639726e-02,2.365374279389544121224e-02,6.766662858118212004128e-08,3.989752711275255863616e-10,3.989752711276075498931e-10,2.366360070500979642606e-02,1.217021896441532652332e-18,0,nan,9.372169841512684397480e-01
2348,2.360437402367393639400e-02,2.359456529915934821307e-02,6.715615324156908272902e-08,3.949777046466308963937e-10,3.949777046467128599252e-10,2.360437402367393642280e-02,1.220075574881258021791e-18,0,nan,9.373711021840975080597e-01
2354,2.354544306717913300408e-02,2.353568316207137210386e-02,6.665079970111578465801e-08,3.910300802927073211811e-10,3.910300802927892847127e-10,2.354544306717913303118e-02,1.151180474064654661223e-18,0,nan,9.375244656738043458593e-01
2360,2.348680562621895888133e-02,2.347709417697075597563e-02,6.615050388433982450807e-08,3.871316512147912874280e-10,3.871316512148732509595e-10,2.348680562621895890675e-02,1.081926117243548597557e-18,0,nan,9.376770801461742242872e-01
2366,2.342845951343887815098e-02,2.341879616010350392133e-02,6.565520267528478926270e-08,3.832816835595643147761e-10,3.832816835596462783077e-10,2.342845951343887817808e-02,1.156928576400415428594e-18,0,nan,9.378289510731865914598e-01
2372,2.337040256316428351543e-02,2.336078694935108687935e-02,6.516483390079836418607e-08,3.794794562134793069668e-10,3.794794562135612704984e-10,2.337040256316428354423e-02,1.232290292339187486995e-18,0,nan,9.379800838736681414852e-01
2378,2.331263263113256648718e-02,2.330306440396317004197e-02,6.467933631414266217330e-08,3.757242605506283301651e-10,3.757242605507102936966e-10,2.331263263113256651767e-02,1.308011265121257240143e-18,0,nan,9.381304839139363987706e-01
2384,2.325514759422915115314e-02,2.324562640429429251106e-02,6.419864957892936647395e-08,3.720154001862101932472e-10,3.720154001862921567788e-10,2.325514759422915118024e-02,1.165550732469392192504e-18,0,nan,9.382801565084339779190e-01
2390,2.319794535022742323678e-02,2.318847085154443116408e-02,6.372271425337246192184e-08,3.683521907354599797771e-10,3.683521907355419433087e-10,2.319794535022742326388e-02,1.168424785166238175964e-18,0,nan,9.384291069203536721438e-01
2396,2.314102381753248756289e-02,2.313159566750338205509e-02,6.325147177485150992933e-08,3.647339595779064109527e-10,3.647339595779883744843e-10,2.314102381753248758830e-02,1.098092660808581607636e-18,0,nan,9.385773403622545347277e-01
2402,2.308438093492868833571e-02,2.307499879429889397527e-02,6.278486444477859326533e-08,3.611600456268265231303e-10,3.611600456269084866619e-10,2.308438093492868836282e-02,1.174172891555661856102e-18,0,nan,9.387248619966690913819e-01
2409,2.301864703273078318580e-02,2.300931814535737221855e-02,6.224627174245733965689e-08,3.570456251211310332860e-10,3.570456251212129968176e-10,2.301864703273078321460e-02,1.251121326361885241147e-18,0,nan,9.388960777432775255905e-01
2415,2.296260091645058114213e-02,2.295331731470161495755e-02,6.178951332174240097776e-08,3.535655174631881649845e-10,3.535655174632701285161e-10,2.296260091645058116584e-02,1.032850007253726498292e-18,0,nan,9.390420746038047293547e-01
2421,2.290682705472063856710e-02,2.289758840966339904713e-02,6.133721287070731284862e-08,3.501277071295809322430e-10,3.501277071296628957746e-10,2.290682705472063858912e-02,9.614101759271517632259e-19,0,nan,9.391873756815767470998e-01
2427,2.285132346860187054134e-02,2.284212945448139016867e-02,6.088931613446640504947e-08,3.467315787193514061216e-10,3.467315787194333696532e-10,2.285132346860187056505e-02,1.037879602715697740526e-18,0,nan,9.393319859370279581055e-01
2433,2.279608819828749841770e-02,2.278693849248828025483e-02,6.044576964856798165586e-08,3.433765272522345694131e-10,3.433765272523165329446e-10,2.279608819828749844311e-02,1.114708286640948768092e-18,0,nan,9.394759102835678438951e-01
2440,2.273198358262032661944e-02,2.272288516624841712270e-02,5.993372673346033228115e-08,3.395134243182717297525e-10,3.395134243183536932840e-10,2.273198358262032664655e-02,1.192375237014542936075e-18,0,nan,9.396429615989973230185e-01
2446,2.267732302973366621988e-02,2.266826823327389640154e-02,5.949942606123654381156e-08,3.362453458953680549879e-10,3.362453458954500185195e-10,2.267732302973366624529e-02,1.120546211927706947340e-18,0,nan,9.397854164446380924249e-01
2452,2.262292471021646499607e-02,2.261391322074866793209e-02,5.906931139923572400649e-08,3.330164951333029603104e-10,3.330164951333849238419e-10,2.262292471021646501978e-02,1.048357930149053511709e-18,0,nan,9.399272006365298625817e-01
2458,2.256878674153467226801e-02,2.255981824912448900399e-02,5.864333243512748832309e-08,3.298263083548135361892e-10,3.298263083548954997207e-10,2.256878674153467229173e-02,1.050872729435329151162e-18,0,nan,9.400683188980383964573e-01
2465,2.250595234607361544935e-02,2.249703362910875716276e-02,5.815151792314127234178e-08,3.261525518468513535128e-10,3.261525518469333170444e-10,2.250595234607361546798e-02,8.279909489298113756356e-19,0,nan,9.402321214478002888272e-01
2471,2.245237209808223757691e-02,2.244349571672496345898e-02,5.773433047092169324616e-08,3.230442479735798901212e-10,3.230442479736618536527e-10,2.245237209808223759555e-02,8.299668631086996240621e-19,0,nan,9.403718128538581553046e-01
2477,2.239904635714328468422e-02,2.239021201068232234401e-02,5.732112411259369266690e-08,3.199728844469730309783e-10,3.199728844470549945099e-10,2.239904635714328470116e-02,7.563116159042841386780e-19,0,nan,9.405108529974689354162e-01
2484,2.233715224886374086271e-02,2.232836656683794342870e-02,5.684401852273852341859e-08,3.164356148185663611927e-10,3.164356148186483247243e-10,2.233715224886374087795e-02,6.825665546221532593634e-19,0,nan,9.406722494326948585453e-01
2490,2.228437175669253578985e-02,2.227562746772382230004e-02,5.643927624536806645608e-08,3.134424973291766288273e-10,3.134424973292585923589e-10,2.228437175669253580510e-02,6.841832122100765734414e-19,0,nan,9.408098940345105563247e-01
2497,2.222310889445389549512e-02,2.221441252873868053795e-02,5.597191869173568872112e-08,3.099951142695225000543e-10,3.099951142696044635859e-10,2.222310889445389551037e-02,6.860693129385879128658e-19,0,nan,9.409696745885568652562e-01
2503,2.217086533113438780359e-02,2.216220972963734671529e-02,5.557542487897779455084e-08,3.070778628941579042954e-10,3.070778628942398678270e-10,2.217086533113438782223e-02,8.405050755247697288582e-19,0,nan,9.411059445477584568980e-01
2509,2.211886682177094915779e-02,2.211025169855246526137e-02,5.518266715074761813957e-08,3.041948473330290599561e-10,3.041948473331110234877e-10,2.211886682177094917642e-02,8.424809909905961648451e-19,0,nan,9.412415869900975946014e-01
2516,2.205850932124523146137e-02,2.204994106484671802621e-02,5.472911326136304736524e-08,3.008739581720783174231e-10,3.008739581721602809547e-10,2.205850932124523148170e-02,9.215849737644747390478e-19,0,nan,9.413990491600468763314e-01
2522,2.200703588261717599431e-02,2.199850749407244865358e-02,5.434430059794128815972e-08,2.980634805824109407645e-10,2.980634805824929042961e-10,2.200703588261717601295e-02,8.467621418436330505459e-19,0,nan,9.415333467608836644962e-01
2529,2.194728632595908887976e-02,2.193880409923950858435e-02,5.389989848101727335960e-08,2.948259368845803026537e-10,2.948259368846622661853e-10,2.194728632595908890008e-02,9.262553206889392938039e-19,0,nan,9.416892516110967238522e-01
2535,2.189633004510771611282e-02,2.188788708802900122650e-02,5.352283099436081524579e-08,2.920858181487724186162e-10,2.920858181488543821477e-10,2.189633004510771613146e-02,8.510432936115772896928e-19,0,nan,9.418222242661781081993e-01
2542,2.183717929338421008615e-02,2.182878180720442939069e-02,5.308735098015025193286e-08,2.889291223770261581645e-10,2.889291223771081216961e-10,2.183717929338421010309e-02,7.757713905027261148395e-19,0,nan,9.419765947792478270450e-01
2548,2.178673241555305551839e-02,2.177837361270922491221e-02,5.271783478669211703596e-08,2.862572593697189129907e-10,2.862572593698008765222e-10,2.178673241555305553533e-02,7.775676784368294483694e-19,0,nan,9.421082619939125708418e-01
2555,2.172817151208870296953e-02,2.171985750293702903857e-02,5.229105408732387910574e-08,2.831790008672056661699e-10,2.831790008672876297015e-10,2.172817151208870298647e-02,7.796633479103793036302e-19,0,nan,9.422611207025527681105e-01
2561,2.167822643678965792258e-02,2.166995053628220572041e-02,5.192890109859147435595e-08,2.805733634416723643201e-10,2.805733634417543278517e-10,2.167822643678965793782e-02,7.033136725937476446626e-19,0,nan,9.423915016012578014983e-01
2568,2.162024660264584378165e-02,2.161201483200437856721e-02,5.151060356868880930456e-08,2.775712149948457208138e-10,2.775712149949276843454e-10,2.162024660264584379690e-02,7.051997755063329227424e-19,0,nan,9.425428705992540777533e-01
2574,2.157079587984207621595e-02,2.156260165448018826175e-02,5.115563129022515149763e-08,2.750298431031653449451e-10,2.750298431032473084767e-10,2.157079587984207622781e-02,5.497461163517821358749e-19,0,nan,9.426719839348233494322e-01
2581,2.151338850943008498433e-02,2.150523776315978638904e-02,5.074560719699323667178e-08,2.721015576571041629023e-10,2.721015576571861264339e-10,2.151338850943008499618e-02,5.512130855798108465874e-19,0,nan,9.428218848876657006883e-01
2588,2.145628588370649900389e-02,2.144817827140461744616e-02,5.033995333836989432562e-08,2.692121409796046616225e-10,2.692121409796866251541e-10,2.145628588370649901744e-02,6.316343485318836240852e-19,0,nan,9.429710041816291381223e-01
2594,2.140758149265513071675e-02,2.139951058039893967050e-02,4.999568433757592135848e-08,2.667659661160290152489e-10,2.667659661161109787805e-10,2.140758149265513072691e-02,4.748035349317237896865e-19,0,nan,9.430982032054788549063e-01
2601,2.135103842002293813981e-02,2.134301001042043272460e-02,4.959799326541034733224e-08,2.639471047656622058701e-10,2.639471047657441694017e-10,2.135103842002293815167e-02,5.554044270951887873678e-19,0,nan,9.432458869731823751428e-01
2608,2.129479324501642997936e-02,2.128680700322593082956e-02,4.920450894986769995377e-08,2.611653780812593415290e-10,2.611653780813413050606e-10,2.129479324501642998952e-02,4.773183402205773204433e-19,0,nan,9.433928063329473772411e-01
2614,2.124681841672309123628e-02,2.123886805492508257637e-02,4.887054283806924361254e-08,2.588101529793729781536e-10,2.588101529794549416852e-10,2.124681841672309124475e-02,3.986634283971720915002e-19,0,nan,9.435181332939233953341e-01
2621,2.119112026948804086586e-02,2.118321146292504875621e-02,4.848472455133778226809e-08,2.560958454729052928606e-10,2.560958454729872563922e-10,2.119112026948804087264e-02,3.197690113528911313537e-19,0,nan,9.436636486931992416930e-01
2628,2.113571337640697569566e-02,2.112784580013879820186e-02,4.810295682691775832389e-08,2.534170281215316232902e-10,2.534170281216135868217e-10,2.113571337640697570074e-02,2.404554600555320525222e-19,0,nan,9.438084164317010990347e-01
2634,2.108845184049754471060e-02,2.108061934841861606325e-02,4.777891105503968186034e-08,2.511487249551782959128e-10,2.511487249552602594444e-10,2.108845184049754471569e-02,2.409943471415062667107e-19,0,nan,9.439319123448409720452e-01
2641,2.103357982092038225462e-02,2.102578796460699598968e-02,4.740452577488801654221e-08,2.485343520666284748246e-10,2.485343520667104383562e-10,2.103357982092038226140e-02,3.221640650677355131280e-19,0,nan,9.440753067701567450730e-01
2648,2.097899260810558330280e-02,2.097124107215572973151e-02,4.703404177060065325982e-08,2.459539091629438399414e-10,2.459539091630258034729e-10,2.097899260810558330788e-02,2.422517505231500147907e-19,0,nan,9.442179697963380947631e-01
2655,2.092468799045150608898e-02,2.091697646271867962284e-02,4.666740835779476297076e-08,2.434068691920256287814e-10,2.434068691921075923130e-10,2.092468799045150609406e-02,2.428804523080556590879e-19,0,nan,9.443599070035082958621e-01
2661,2.087836443826564274866e-02,2.087068695728422485382e-02,4.635617806003056656766e-08,2.412498855347633517100e-10,2.412498855348453152416e-10,2.087836443826564275374e-02,2.434193396016789775876e-19,0,nan,9.444809939625562492864e-01
2668,2.082457885037073155042e-02,2.081694080640030998084e-02,4.599656395484806757280e-08,2.387635136333366507460e-10,2.387635136334186142776e-10,2.082457885037073155381e-02,1.626986943343098540706e-19,0,nan,9.446215978319853235354e-01
2675,2.077106966362082486839e-02,2.076347075358768654741e-02,4.564065992292859881610e-08,2.363090906297225248766e-10,2.363090906298044884082e-10,2.077106966362082487347e-02,2.446767434624197584852e-19,0,nan,9.447614915161458665161e-01
2682,2.071783475290149240073e-02,2.071027467682935625939e-02,4.528841824222171724449e-08,2.338861251517046547986e-10,2.338861251517866183302e-10,2.071783475290149240581e-02,2.453054454840677859537e-19,0,nan,9.449006803807379518837e-01
2689,2.066487201482749995528e-02,2.065735047579804953204e-02,4.493979192539494252712e-08,2.314941346213133503612e-10,2.314941346213953138928e-10,2.066487201482749996206e-02,3.279121967545835574269e-19,0,nan,9.450391697375591272957e-01
2696,2.061217936746579787478e-02,2.060469607157981583050e-02,4.459473470667073612146e-08,2.291326450754067230443e-10,2.291326450754886865758e-10,2.061217936746579787986e-02,2.465628497075630741887e-19,0,nan,9.451769648451793974855e-01
2703,2.055975475006273631747e-02,2.055230940640183017086e-02,4.425320102893230623523e-08,2.268011909903593999810e-10,2.268011909904413635126e-10,2.055975475006273632086e-02,1.647943679389883171638e-19,0,nan,9.453140709096060864160e-01
2710,2.050759612277543236625e-02,2.050018844336434100592e-02,4.391514603109207882193e-08,2.244993151107545629086e-10,2.244993151108365264402e-10,2.050759612277543237302e-02,3.304270055576521127837e-19,0,nan,9.454504930849387669490e-01
2717,2.045570146640721542012e-02,2.044833116617668611203e-02,4.358052553571682981196e-08,2.222265682819779924692e-10,2.222265682820599560007e-10,2.045570146640721542859e-02,4.140815941439679874936e-19,0,nan,9.455862364740144241303e-01
2724,2.040406878214707880770e-02,2.039673557889730466895e-02,4.324929603690362630544e-08,2.199825092866156127988e-10,2.199825092866975763304e-10,2.040406878214707881447e-02,3.321035451499468149897e-19,0,nan,9.457213061290430193822e-01
2730,2.036001920363576809175e-02,2.035271757533881632504e-02,4.296805149854591736286e-08,2.180815345588131867394e-10,2.180815345588951502710e-10,2.036001920363576810022e-02,4.160275777652716356347e-19,0,nan,9.458365476748674543789e-01
2737,2.030886780451390142113e-02,2.030160275660272085515e-02,4.264300638256236005629e-08,2.158896088062447939273e-10,2.158896088063267574589e-10,2.030886780451390142791e-02,3.336603321888920298482e-19,0,nan,9.459703793432394122015e-01
2744,2.025797277666734513799e-02,2.025074403494395097823e-02,4.232123155584283504746e-08,2.137251525899414356256e-10,2.137251525900233991571e-10,2.025797277666734514477e-02,3.344986022411454293385e-19,0,nan,9.461035514390323573159e-01
2752,2.020011848920284603354e-02,2.019293090801781808626e-02,4.195744073421541772526e-08,2.112845962394132866192e-10,2.112845962394952501508e-10,2.020011848920284604201e-02,4.193207815622702622732e-19,0,nan,9.462549467157456684584e-01
2759,2.014976637906799056417e-02,2.014261452566469068345e-02,4.164253631496568515055e-08,2.091776249591860589417e-10,2.091776249592680224733e-10,2.014976637906799057095e-02,3.362948954620997807408e-19,0,nan,9.463867217550576397709e-01
2766,2.009966466217069721224e-02,2.009254827082835015881e-02,4.133077531024344677179e-08,2.070968521830059472969e-10,2.070968521830879108284e-10,2.009966466217069721902e-02,3.371331657481786408683e-19,0,nan,9.465178523448386501229e-01
2773,2.004981147542630074234e-02,2.004273028305252951860e-02,4.102211859528965990439e-08,2.050418879730227052677e-10,2.050418879731046687992e-10,2.004981147542630074912e-02,3.379714361074971272789e-19,0,nan,9.466483431999333693634e-01
2780,2.000020497418745522581e-02,1.999315872028586377474e-02,4.071652762825694210583e-08,2.030123491457356914989e-10,2.030123491458176550305e-10,2.000020497418745522920e-02,1.694048532697525708238e-19,0,nan,9.467781989893177799667e-01
2787,1.995084333201662846020e-02,1.994383175865486294978e-02,4.041396444010255210618e-08,2.010078591386144743707e-10,2.010078591386964379022e-10,1.995084333201662846359e-02,1.698239885218290402609e-19,0,nan,9.469074243366554743365e-01
2794,1.990172474046195678872e-02,1.989474759224023725203e-02,4.011439162468115477016e-08,1.990280478796752315625e-10,1.990280478797571950941e-10,1.990172474046195679041e-02,8.512156190485419177949e-20,0,nan,9.470360238208458790866e-01
2801,1.985284740883640251466e-02,1.984590443285651678876e-02,3.981777232903293816064e-08,1.970725516599403418034e-10,1.970725516600223053349e-10,1.985284740883640251635e-02,8.533112956656184593878e-20,0,nan,9.471640019765645399259e-01
2808,1.980420956400015732401e-02,1.979730050983490938633e-02,3.952407024386275995769e-08,1.951410130087105240652e-10,1.951410130087924875968e-10,1.980420956400015732570e-02,8.554069724590535141856e-20,0,nan,9.472913632947955994202e-01
2816,1.974891445318454402796e-02,1.974204386329174281940e-02,3.919193694446572152996e-08,1.929624256212665613956e-10,1.929624256213485249272e-10,1.974891445318454402966e-02,8.578020318658222979963e-20,0,nan,9.474361694795475594437e-01
2823,1.970078390386806016212e-02,1.969394670734154991471e-02,3.890436623117530361595e-08,1.910810491722148428582e-10,1.910810491722968063897e-10,1.970078390386806016551e-02,1.719795418065559381750e-19,0,nan,9.475622239258200508539e-01
2830,1.965288738047764727851e-02,1.964608333446232459269e-02,3.861960204971895219439e-08,1.892225460793235653473e-10,1.892225460794055288789e-10,1.965288738047764728190e-02,1.723986772744054465044e-19,0,nan,9.476876753704987024502e-01
2837,1.960522318031976157199e-02,1.959845204430964220278e-02,3.833761024570559641549e-08,1.873865834461740174426e-10,1.873865834462559809742e-10,1.960522318031976157707e-02,2.592267191646890137464e-19,0,nan,9.478125281290677843515e-01
2845,1.955103212380955098493e-02,1.954429830771264412546e-02,3.801868549368585383521e-08,1.853155214482190095566e-10,1.853155214483009730882e-10,1.955103212380955099001e-02,2.599452372305512533091e-19,0,nan,9.479544893923205223381e-01
2852,1.950386010194823576713e-02,1.949715868826565137773e-02,3.774252179133362041601e-08,1.835267648988373184350e-10,1.835267648989192819666e-10,1.950386010194823577222e-02,2.605739405923108811707e-19,0,nan,9.480780735934754859971e-01
2859,1.945691515834724152425e-02,1.945024591377337461796e-02,3.746902632427724051615e-08,1.817595387693810376095e-10,1.817595387694630011411e-10,1.945691515834724152763e-02,1.741350960028035919914e-19,0,nan,9.482010724063453981428e-01
2867,1.940353975167546336278e-02,1.939690698898195897972e-02,3.715968608598608722568e-08,1.797658178151673408544e-10,1.797658178152493043860e-10,1.940353975167546336278e-02,0.000000000000000000000e+00,0,nan,9.483409309960752713964e-01
2874,1.935707591643490671593e-02,1.935047483039921519861e-02,3.689180060955432108495e-08,1.780436903039097219389e-10,1.780436903039916854705e-10,1.935707591643490671593e-02,0.000000000000000000000e+00,0,nan,9.484626893246892994434e-01
2881,1.931083407118128288492e-02,1.930426443543073308596e-02,3.662648388560388681324e-08,1.763421355833773493999e-10,1.763421355834593129314e-10,1.931083407118128288492e-02,0.000000000000000000000e+00,0,nan,9.485838751720091070220e-01
2889,1.925825603729258882306e-02,1.925172207029316400907e-02,3.632637080143412270277e-08,1.744223155960414390336e-10,1.744223155961234025652e-10,1.925825603729258882645e-02,1.759313918381947097828e-19,0,nan,9.487216774500024795043e-01
2896,1.921248455996120536568e-02,1.920598156537572078959e-02,3.606645567926054861500e-08,1.727638609815367610601e-10,1.727638609816187245917e-10,1.921248455996120537077e-02,2.645257914281995506040e-19,0,nan,9.488416500641416554155e-01
2903,1.916693013523379292244e-02,1.916045789336689792574e-02,3.580901424468834172911e-08,1.711250708540372013250e-10,1.711250708541191648565e-10,1.916693013523379292752e-02,2.651544951470034034585e-19,0,nan,9.489610627273941736992e-01
2911,1.911513173908228735009e-02,1.910869437682268650390e-02,3.551778682550589026706e-08,1.692758889539940140794e-10,1.692758889540759776110e-10,1.911513173908228735347e-02,1.772486758273246777903e-19,0,nan,9.490968537027257026723e-01
2918,1.907003725916825207480e-02,1.906363018580016572573e-02,3.526554782419914456896e-08,1.676783029836457554992e-10,1.676783029837277190308e-10,1.907003725916825207819e-02,1.776678117075150481091e-19,0,nan,9.492150795916558785200e-01
2926,1.901876053422890670326e-02,1.901238781571593823267e-02,3.498019076884721170115e-08,1.658754985678172653055e-10,1.658754985678992288371e-10,1.901876053422890670665e-02,1.781468241802314262990e-19,0,nan,9.493495243599356157144e-01
2933,1.897411906841947543877e-02,1.896777618425147656274e-02,3.473302344725192333208e-08,1.643178797897864200249e-10,1.643178797898683835564e-10,1.897411906841947544215e-02,1.785659601270452679577e-19,0,nan,9.494665810751546085626e-01
2941,1.892335617354186470711e-02,1.891704712995018138751e-02,3.445338958472370059363e-08,1.625600640607887005332e-10,1.625600640608706640648e-10,1.892335617354186470711e-02,0.000000000000000000000e+00,0,nan,9.495996995523103814587e-01
2948,1.887916092967771606399e-02,1.887288127493403877556e-02,3.421116711303871803492e-08,1.610412186173374518836e-10,1.610412186174194154151e-10,1.887916092967771606569e-02,8.973205434387490427623e-20,0,nan,9.497156043481822640232e-01
2956,1.882890418007062566659e-02,1.882265786183784905523e-02,3.393711367773581510386e-08,1.593270510559969227098e-10,1.593270510560788862414e-10,1.882890418007062566659e-02,0.000000000000000000000e+00,0,nan,9.498474160593065528341e-01
2964,1.877891428518430154347e-02,1.877270103871626711108e-02,3.366597956927113013732e-08,1.576356304791645497657e-10,1.576356304792465132972e-10,1.877891428518430154347e-02,0.000000000000000000000e+00,0,nan,9.499785386801087577876e-01
2971,1.873539036445045452252e-02,1.872920584080080788279e-02,3.343110149187304502885e-08,1.561740129449748427021e-10,1.561740129450568062337e-10,1.873539036445045452083e-02,9.042063504174501513626e-20,0,nan,9.500927099413073697773e-01
2979,1.868589512633660448799e-02,1.867974318555940734157e-02,3.316533711133445346624e-08,1.545242745001761423172e-10,1.545242745002581058488e-10,1.868589512633660448629e-02,9.066014140906315968593e-20,0,nan,9.502225549971980828024e-01
2986,1.864280081779667309669e-02,1.863667717627868070711e-02,3.293509923220602051412e-08,1.530985874310858513321e-10,1.530985874311678148636e-10,1.864280081779667309330e-02,1.817394189923889723819e-19,0,nan,9.503356165571065407457e-01
2994,1.859379293067929673599e-02,1.858770139273010137594e-02,3.267457230297813873194e-08,1.514893045541345725016e-10,1.514893045542165360332e-10,1.859379293067929673091e-02,2.733276476979746303368e-19,0,nan,9.504642026251184889021e-01
3002,1.854504202641603363386e-02,1.853898234024666239214e-02,3.241678594358344962140e-08,1.499011109865600873836e-10,1.499011109866420509152e-10,1.854504202641603362709e-02,3.653948892853474815447e-19,0,nan,9.505921247047869388391e-01
3009,1.850259420607355415406e-02,1.849656218573118785095e-02,3.219344273397678555789e-08,1.485284812553655014165e-10,1.485284812554474649480e-10,1.850259420607355414897e-02,2.746748713679052275616e-19,0,nan,9.507035158796946978151e-01
3017,1.845431972746009515002e-02,1.844831909384451646616e-02,3.194069851279427363763e-08,1.469789433444483507994e-10,1.469789433445303143310e-10,1.845431972746009514494e-02,2.753933907389429978423e-19,0,nan,9.508302067632401260370e-01
3025,1.840629649218095373770e-02,1.840032700096159275873e-02,3.169059304166740084739e-08,1.454495599317645780729e-10,1.454495599318465416044e-10,1.840629649218095373431e-02,1.840746067768977438233e-19,0,nan,9.509562482620120966699e-01
3033,1.835852254397116140702e-02,1.835258395334679553361e-02,3.144309197328663282131e-08,1.439400172604240042368e-10,1.439400172605059677684e-10,1.835852254397116140363e-02,1.845536197644535040277e-19,0,nan,9.510816453550854368483e-01
3040,1.831692331013435020770e-02,1.831101156114157185269e-02,3.122863836873717727584e-08,1.426352007073391774218e-10,1.426352007074211409533e-10,1.831692331013435020093e-02,3.699455123167571125500e-19,0,nan,9.511908430730185611533e-01
3048,1.826961157275730719191e-02,1.826373027768634660993e-02,3.098592983431901812320e-08,1.411620334513593363403e-10,1.411620334514412998718e-10,1.826961157275730718683e-02,2.781776538207364192139e-19,0,nan,9.513150451493380001635e-01
3056,1.822254361011627878992e-02,1.821669253425769463866e-02,3.074572990121297442324e-08,1.397078361393624625189e-10,1.397078361394444260504e-10,1.822254361011627878145e-02,4.648269557626787250902e-19,0,nan,9.514386168542804522318e-01
3064,1.817571754299808978723e-02,1.816989645404806751366e-02,3.050800624229867895883e-08,1.382723163946140533943e-10,1.382723163946960169259e-10,1.817571754299808977876e-02,4.660244885796030110805e-19,0,nan,9.515615629737796948981e-01
3072,1.812913151145510928870e-02,1.812334017948472066864e-02,3.027272702907071347944e-08,1.368551870842356582863e-10,1.368551870843176218179e-10,1.812913151145510928192e-02,3.737776171877146602600e-19,0,nan,9.516838882454538274210e-01
3080,1.808278367455899941802e-02,1.807702187198393225999e-02,3.003986092268918881293e-08,1.354561662119942321775e-10,1.354561662120761957091e-10,1.808278367455899941124e-02,3.747356435816932567435e-19,0,nan,9.518055973592133129865e-01
3087,1.804242327841133423165e-02,1.803668712918738705023e-02,2.983805831122567858772e-08,1.342466596745280451329e-10,1.342466596746100086645e-10,1.804242327841133422488e-02,3.755739167333770777139e-19,0,nan,9.519115910427183098637e-01
3095,1.799651715978946134761e-02,1.799081011945629212627e-02,2.960963397989543770557e-08,1.328808494960926521560e-10,1.328808494961746156876e-10,1.799651715978946133914e-02,4.706649290713146273321e-19,0,nan,9.520321573376049807290e-01
3103,1.795084404690963966756e-02,1.794516589445923774005e-02,2.938353530524246968240e-08,1.315323646912890654326e-10,1.315323646913710289642e-10,1.795084404690963966079e-02,3.774899698491326787422e-19,0,nan,9.521521206977060260146e-01
3111,1.790540217028617234526e-02,1.789975268694213400388e-02,2.915973276468231760749e-08,1.302009422004200827888e-10,1.302009422005020463204e-10,1.790540217028617233848e-02,3.784479965090949623940e-19,0,nan,9.522714856336406844071e-01
3119,1.786018977830490819319e-02,1.785456874749434171554e-02,2.893819728421342098133e-08,1.288863236118706594995e-10,1.288863236119526230311e-10,1.786018977830490818472e-02,4.742575290455235826910e-19,0,nan,9.523902566111565452822e-01
3127,1.781520513699818816086e-02,1.780961234432404219385e-02,2.871890023048518441645e-08,1.275882550684835232766e-10,1.275882550685654868082e-10,1.781520513699818814901e-02,6.656370875535324902149e-19,0,nan,9.525084380516860322208e-01
3135,1.777044652982318407665e-02,1.776488176303699196442e-02,2.850181340302593249585e-08,1.263064871760510200860e-10,1.263064871761329836176e-10,1.777044652982318406141e-02,8.579746730049731451800e-19,0,nan,9.526260343328946215979e-01
3143,1.772591225744357018984e-02,1.772037530641860296472e-02,2.828690902662713419510e-08,1.250407749138701766644e-10,1.250407749139521401960e-10,1.772591225744357017798e-02,6.689901816805241931198e-19,0,nan,9.527430497892209498205e-01
3151,1.768160063751446917607e-02,1.767609129421929008879e-02,2.807415974388037114028e-08,1.237908775473094203550e-10,1.237908775473913838865e-10,1.768160063751446916252e-02,7.664762616182414698743e-19,0,nan,9.528594887124089414889e-01
3159,1.763751000447061544325e-02,1.763202806294302903095e-02,2.786353860786361139615e-08,1.225565585423368116943e-10,1.225565585424187752259e-10,1.763751000447061542969e-02,7.683923157312805992814e-19,0,nan,9.529753553520320960655e-01
3167,1.759363870931767974228e-02,1.758818396563906859880e-02,2.765501907497343748976e-08,1.213375854819610172570e-10,1.213375854820429807885e-10,1.759363870931767973042e-02,6.740198237263962853531e-19,0,nan,9.530906539160100722084e-01
3176,1.754454364740924375351e-02,1.753911926007630053712e-02,2.742291413169236007283e-08,1.199842997809709074598e-10,1.199842997810528709914e-10,1.754454364740924373996e-02,7.724639311476232777576e-19,0,nan,9.532196909591038145736e-01
3184,1.750113304455301897629e-02,1.749573542841236300486e-02,2.721877417280130406070e-08,1.187971834764102643139e-10,1.187971834764922278455e-10,1.750113304455301896104e-02,8.711774838671198685492e-19,0,nan,9.533337961467439785929e-01
3192,1.745793673103961586030e-02,1.745256568839756016174e-02,2.701665539125113791040e-08,1.176247124600351597089e-10,1.176247124601171232404e-10,1.745793673103961584505e-02,8.733330453345889306112e-19,0,nan,9.534473461455770659659e-01
3200,1.741495312409019307132e-02,1.740960845919472327034e-02,2.681653283438825676102e-08,1.164666704538876245584e-10,1.164666704539695880899e-10,1.741495312409019305268e-02,1.070041630707411896550e-18,0,nan,9.535603449969997968461e-01
3208,1.737218065647499647501e-02,1.736686217549199193053e-02,2.661838191831485401756e-08,1.153228448971115765576e-10,1.153228448971935400892e-10,1.737218065647499645468e-02,1.170192224919455786956e-18,0,nan,9.536727967032864142650e-01
3216,1.732961777632288832547e-02,1.732432528731269184740e-02,2.642217842154673549308e-08,1.141930268731208065358e-10,1.141930268732027700674e-10,1.732961777632288830345e-02,1.270821833052844322038e-18,0,nan,9.537847052280608534190e-01
3225,1.728198314587876022156e-02,1.727671967073929602526e-02,2.620374756090345700312e-08,1.129384694351671505152e-10,1.129384694352491140468e-10,1.728198314587876019954e-02,1.274324621353632448392e-18,0,nan,9.539099579329413388469e-01
3233,1.723986055541305955407e-02,1.723462267055986987600e-02,2.601160352562525694452e-08,1.118377399730459197047e-10,1.118377399731278832363e-10,1.723986055541305953204e-02,1.277438211163312439322e-18,0,nan,9.540207251837304458899e-01
3241,1.719794279975374857380e-02,1.719273031902009781029e-02,2.582133348562818696715e-08,1.107503878926251473140e-10,1.107503878927071108456e-10,1.719794279975374855686e-02,9.850398470524378220802e-19,0,nan,9.541309613953036125296e-01
3250,1.715102831099332349348e-02,1.714584418960879903046e-02,2.560949133618767732453e-08,1.095428647577665811779e-10,1.095428647578485447095e-10,1.715102831099332347654e-02,9.877343001193417721388e-19,0,nan,9.542543471167914508600e-01
3258,1.710954089842345281519e-02,1.710438179150822153955e-02,2.542312827607207693827e-08,1.084832975150820650988e-10,1.084832975151640286304e-10,1.710954089842345280163e-02,7.921034957353878485419e-19,0,nan,9.543634674719997418486e-01
3266,1.706825371061878376393e-02,1.706311943756362183040e-02,2.523856908428122175687e-08,1.074365103291823481870e-10,1.074365103292643117186e-10,1.706825371061878375377e-02,5.955146636195103330284e-19,0,nan,9.544720685711271704441e-01
3275,1.702204315564686810056e-02,1.701693660695865036931e-02,2.503306908274444041760e-08,1.062739212643296873469e-10,1.062739212644116508785e-10,1.702204315564686809209e-02,4.976094464742952131910e-19,0,nan,9.545936287360917459131e-01
3283,1.698117666169480557846e-02,1.697609456880524390843e-02,2.485227121089237027737e-08,1.052536828555324752898e-10,1.052536828556144388213e-10,1.698117666169480556830e-02,5.985683777720705397259e-19,0,nan,9.547011386473988997742e-01
3291,1.694050591977278569488e-02,1.693544810742433165601e-02,2.467321020603389243052e-08,1.042456580649705633044e-10,1.042456580650525268360e-10,1.694050591977278568302e-02,7.000063231712064597672e-19,0,nan,9.548081407397788047996e-01
3300,1.689498357344258221082e-02,1.688995286929460403359e-02,2.447381677899747926788e-08,1.031260114392488984224e-10,1.031260114393308619540e-10,1.689498357344258219896e-02,7.018924410320620586239e-19,0,nan,9.549279155586704079359e-01
3308,1.685472416246689169262e-02,1.684971737195979811703e-02,2.429837790239220676391e-08,1.021433630448533109308e-10,1.021433630449352744624e-10,1.685472416246689168076e-02,7.035689903467738660356e-19,0,nan,9.550338504100865976224e-01
3317,1.680966105374331106070e-02,1.680468096283678003476e-02,2.410300772700894568042e-08,1.010518320713127840291e-10,1.010518320713947475607e-10,1.680966105374331104884e-02,7.054551084430977770856e-19,0,nan,9.551524335620146971310e-01
3325,1.676980676509113407775e-02,1.676485022828023612265e-02,2.393109985243694175520e-08,1.000937973186158240074e-10,1.000937973186977875389e-10,1.676980676509113406589e-02,7.071316579655150823035e-19,0,nan,9.552573170575149246820e-01
3334,1.672519597963869409324e-02,1.672026574199887404286e-02,2.373965196486670141724e-08,9.902953901785068097113e-11,9.902953901793264450271e-11,1.672519597963869408138e-02,7.090177762937266978443e-19,0,nan,9.553747262356595237030e-01
3342,1.668574072901044350883e-02,1.668083369309260169409e-02,2.357118670340476039719e-08,9.809538176650742892863e-11,9.809538176658939246021e-11,1.668574072901044349866e-02,6.091665651605991845012e-19,0,nan,9.554785739466541019216e-01
3351,1.664157549060270001938e-02,1.663669436139368065100e-02,2.338356316504184060391e-08,9.705758249936314994956e-11,9.705758249944511348114e-11,1.664157549060270000922e-02,6.107832382091057056025e-19,0,nan,9.555948264957167119808e-01
3359,1.660251331492570625957e-02,1.659765504205869109464e-02,2.321845476961350384040e-08,9.614659216714120380943e-11,9.614659216722316734101e-11,1.660251331492570625110e-02,5.101835675040930898268e-19,0,nan,9.556976536876797741226e-01
3368,1.655878698201414392736e-02,1.655395423116375957014e-02,2.303456056185819549268e-08,9.513446647341376538225e-11,9.513446647349572891382e-11,1.655878698201414391889e-02,5.115307952051875933928e-19,0,nan,9.558127666124192548642e-01
3377,1.651529036700818470436e-02,1.651048293759398523054e-02,2.285260320402299912805e-08,9.413562396533027922590e-11,9.413562396541224275747e-11,1.651529036700818469589e-02,5.128780229903665756312e-19,0,nan,9.559272829773810253038e-01
3385,1.647681809882312626736e-02,1.647203301065897097574e-02,2.269246875876127444448e-08,9.325874651567903095253e-11,9.325874651576099448411e-11,1.647681809882312625719e-02,6.168906706433571965607e-19,0,nan,9.560285782258830105675e-01
3394,1.643375048460600553364e-02,1.642899034470129962880e-02,2.251410082822644890035e-08,9.228442828348907602568e-11,9.228442828357103955725e-11,1.643375048460600552517e-02,5.154227868116544012735e-19,0,nan,9.561419803350469704718e-01
3403,1.639090742374203367701e-02,1.638617203749812638552e-02,2.233759736016694916899e-08,9.132280082046093171237e-11,9.132280082054289524395e-11,1.639090742374203366515e-02,7.234780207704281961709e-19,0,nan,9.562547991149825571703e-01
3411,1.635301180044539483292e-02,1.634829825572117140692e-02,2.218225096511982931161e-08,9.047851481085551037834e-11,9.047851481093747390992e-11,1.635301180044539482106e-02,7.251545712965989944735e-19,0,nan,9.563545963961197943519e-01
3420,1.631058813145624594472e-02,1.630589897830387552173e-02,2.200920327210537354620e-08,8.954032190445344299914e-11,8.954032190453540653072e-11,1.631058813145624593287e-02,7.270406907455552737206e-19,0,nan,9.564663255415043899093e-01
3429,1.626838400492687774831e-02,1.626371905450817377865e-02,2.183795087645213288367e-08,8.861425794729348885301e-11,8.861425794737545238459e-11,1.626838400492687773645e-02,7.289268103069654289951e-19,0,nan,9.565774841999099881076e-01
3438,1.622639772107690832588e-02,1.622175678649791613799e-02,2.166847055659153161288e-08,8.770013526166063648931e-11,8.770013526174260002088e-11,1.622639772107690831402e-02,7.308129299799503636492e-19,0,nan,9.566880767288561215975e-01
3447,1.618462759762770457896e-02,1.618001049391374459709e-02,2.150073945046040886565e-08,8.679776954915871513850e-11,8.679776954924067867008e-11,1.618462759762770456879e-02,6.280277569402629596124e-19,0,nan,9.567981074416038418185e-01
3455,1.614767872060336600033e-02,1.614308264612540783879e-02,2.135309540520266265604e-08,8.600539035850853798435e-11,8.600539035859050151593e-11,1.614767872060336599186e-02,5.245540005533690322314e-19,0,nan,9.568954443239785639941e-01
3464,1.610631237114443165407e-02,1.610173978328481425836e-02,2.118860723631645940985e-08,8.512474107648319202433e-11,8.512474107656515555590e-11,1.610631237114443164730e-02,4.207209832943849893005e-19,0,nan,9.570044254425137931716e-01
3473,1.606515741844066637600e-02,1.606060813763257375332e-02,2.102580419592876151782e-08,8.425533470452305681351e-11,8.425533470460502034509e-11,1.606515741844066636923e-02,4.217987662079272494471e-19,0,nan,9.571128569618633469642e-01
3482,1.602421224617131143293e-02,1.601968609467373132326e-02,2.086466475968976304449e-08,8.339699944111040582550e-11,8.339699944119236935707e-11,1.602421224617131142446e-02,5.285956864785557028984e-19,0,nan,9.572207430284220334407e-01
3491,1.598347525445119387723e-02,1.597897205632577161584e-02,2.070516773232837184994e-08,8.254956653976209594885e-11,8.254956653984405948043e-11,1.598347525445119386538e-02,7.419200813826626742064e-19,0,nan,9.573280877469864961950e-01
3500,1.594294485962235170350e-02,1.593846444071059529375e-02,2.054729224179742866981e-08,8.171287024710056193791e-11,8.171287024718252546948e-11,1.594294485962235169503e-02,5.312901441436487671039e-19,0,nan,9.574348951812754870277e-01
3509,1.590261949404882114352e-02,1.589816168194965135337e-02,2.039101773353767023261e-08,8.088674774233352941083e-11,8.088674774241549294240e-11,1.590261949404882113844e-02,3.195824238533591399637e-19,0,nan,9.575411693544423486889e-01
3518,1.586249760591453025813e-02,1.585806222996216964154e-02,2.023632396485773314095e-08,8.007103907810693134053e-11,8.007103907818889487211e-11,1.586249760591453024966e-02,5.339846021086071154830e-19,0,nan,9.576469142495798451053e-01
3527,1.582257765902424411763e-02,1.581816455026643902505e-02,2.008319099942756498866e-08,7.926558712269649519805e-11,7.926558712277845872962e-11,1.582257765902424411255e-02,3.211990987212644811275e-19,0,nan,9.577521338102174707678e-01
3536,1.578285813260750796904e-02,1.577846712378407770055e-02,1.993159920188267424686e-08,7.847023750350442168471e-11,7.847023750358638521628e-11,1.578285813260750796396e-02,3.220074362213230563895e-19,0,nan,9.578568319408113810936e-01
3545,1.574333752112553579258e-02,1.573896844664724318655e-02,1.978152923253671534385e-08,7.768483855182849753706e-11,7.768483855191046106863e-11,1.574333752112553578749e-02,3.228157737650066800086e-19,0,nan,9.579610125072270476287e-01
3554,1.570401433408099280732e-02,1.569966703000873063852e-02,1.963296204219996821293e-08,7.690924124887188507322e-11,7.690924124895384860480e-11,1.570401433408099280223e-02,3.236241113519853980791e-19,0,nan,9.580646793372147871151e-01
3563,1.566488709583062141894e-02,1.566056139985490913935e-02,1.948587886710133221909e-08,7.614329917296269839163e-11,7.614329917304466192321e-11,1.566488709583062141047e-02,5.407207483032209597804e-19,0,nan,9.581678362208782753361e-01
3572,1.562595434540066116666e-02,1.562165009682144658151e-02,1.934026122391151378480e-08,7.538686844795332058646e-11,7.538686844803528411803e-11,1.562595434540066115819e-02,5.420679777575414262850e-19,0,nan,9.582704869111361659236e-01
3581,1.558721463630501417333e-02,1.558293167601177478555e-02,1.919609090486514487846e-08,7.463980769277023573093e-11,7.463980769285219926250e-11,1.558721463630501416486e-02,5.434152072824035278946e-19,0,nan,9.583726351241769370222e-01
3591,1.554439518014326093461e-02,1.554013568879881009245e-02,1.903757733307448675329e-08,7.382056075509846282305e-11,7.382056075518042635462e-11,1.554439518014326092529e-02,5.994033419646651476975e-19,0,nan,9.584855482881113108778e-01
3600,1.550605831673556558281e-02,1.550181978290917347787e-02,1.889640389543482270850e-08,7.309282770501363925926e-11,7.309282770509560279084e-11,1.550605831673556557518e-02,4.916334228577574524274e-19,0,nan,9.585866477569700416371e-01
3609,1.546791008519615184761e-02,1.546369235459842590458e-02,1.875662284625480709406e-08,7.237404019749433669643e-11,7.237404019757630022800e-11,1.546791008519615183744e-02,6.571279061661746931794e-19,0,nan,9.586872560800408044025e-01
3618,1.542994909674589893560e-02,1.542575201659820999193e-02,1.861821706142969620912e-08,7.166406660251471054444e-11,7.166406660259667407602e-11,1.542994909674589892544e-02,6.587445819374235991757e-19,0,nan,9.587873768271482912101e-01
3628,1.538798815463632739483e-02,1.538381384206276956289e-02,1.846602530778140094827e-08,7.088538707528137628219e-11,7.088538707536333981377e-11,1.538798815463632738466e-02,6.605408884454541420354e-19,0,nan,9.588980545521350530211e-01
3637,1.535041795746310331597e-02,1.534626397768552042329e-02,1.833046775320346697790e-08,7.019359845174820691163e-11,7.019359845183017044321e-11,1.535041795746310330920e-02,4.414383762586674394717e-19,0,nan,9.589971575405672118433e-01
3646,1.531303076895788639993e-02,1.530889697378104829853e-02,1.819623378083717179415e-08,6.951022844377574682202e-11,6.951022844385771035359e-11,1.531303076895788639146e-02,5.531452003422992881054e-19,0,nan,9.590957838403469204827e-01
3656,1.527170246621097299692e-02,1.526759092630583413121e-02,1.804861767986358839870e-08,6.876065302593416956484e-11,6.876065302601613309641e-11,1.527170246621097298930e-02,4.991779103970522572306e-19,0,nan,9.592048137100419784393e-01
3665,1.523469726453002566644e-02,1.523060560106575817538e-02,1.791712530145522638037e-08,6.809465543458960081354e-11,6.809465543467156434511e-11,1.523469726453002565797e-02,5.559893528218595764150e-19,0,nan,9.593024448930927477390e-01
3674,1.519787096381778977016e-02,1.519379903301196901496e-02,1.778690713633300528365e-08,6.743670169144110251677e-11,6.743670169152306604835e-11,1.519787096381778976085e-02,6.130702413502220208255e-19,0,nan,9.593996099531011395177e-01
3684,1.515716110035518482402e-02,1.515311092777377683604e-02,1.764369601412161800452e-08,6.671493473049477132545e-11,6.671493473057673485703e-11,1.515716110035518481216e-02,7.823669078296146039810e-19,0,nan,9.595070284921650549518e-01
3693,1.512070824452216622002e-02,1.511667750558145430702e-02,1.751611756187582366340e-08,6.607358289353935187619e-11,6.607358289362131540777e-11,1.512070824452216621070e-02,6.161988095480076728363e-19,0,nan,9.596032204108160913519e-01
3703,1.508041016425952655829e-02,1.507640085466155591712e-02,1.737580220300073736343e-08,6.536998219098809390592e-11,6.536998219107005743750e-11,1.508041016425952655152e-02,4.493421269200026845967e-19,0,nan,9.597095658019143313939e-01
3712,1.504432510153234757653e-02,1.504033493256833918073e-02,1.725079691273925429179e-08,6.474473209706303463701e-11,6.474473209714499816858e-11,1.504432510153234757060e-02,3.941174224011004321211e-19,0,nan,9.598047991238669577512e-01
3722,1.500443258815439450332e-02,1.500046352624624775303e-02,1.711330449445498779197e-08,6.405875173079663117886e-11,6.405875173087859471043e-11,1.500443258815439449570e-02,5.080696307907768179769e-19,0,nan,9.599100873665410045012e-01
3731,1.496870978023236864750e-02,1.496475957181218034663e-02,1.699080781858323745515e-08,6.344912070848482145097e-11,6.344912070856678498254e-11,1.496870978023236863903e-02,5.658690426164113371992e-19,0,nan,9.600043763480836516181e-01
3741,1.492921674191867249412e-02,1.492528732469778683963e-02,1.685606770475241746398e-08,6.278023380087142951047e-11,6.278023380095339304205e-11,1.492921674191867248395e-02,6.808391587290531029585e-19,0,nan,9.601086231254426384824e-01
3750,1.489385076114026925199e-02,1.488993991597626788590e-02,1.673601702897176414177e-08,6.218575597487127753044e-11,6.218575597495324106202e-11,1.489385076114026924183e-02,6.824558356373258483413e-19,0,nan,9.602019817416037089273e-01
3760,1.485475122746422005169e-02,1.485086086391370937196e-02,1.660396069384823230746e-08,6.153345393725358365142e-11,6.153345393733554718300e-11,1.485475122746422004153e-02,6.842521433990192066450e-19,0,nan,9.603052024281076733928e-01
3770,1.481585644355913915049e-02,1.481198640114837936225e-02,1.647329004155601922934e-08,6.088968246772358401366e-11,6.088968246780554754524e-11,1.481585644355913914202e-02,5.717070427086440152726e-19,0,nan,9.604078891399913309916e-01
3779,1.478102487297802401895e-02,1.477717298377036415843e-02,1.635685622496901739199e-08,6.031747137445964293979e-11,6.031747137454160647137e-11,1.478102487297802400964e-02,6.303597010266093548066e-19,0,nan,9.604998540485712644923e-01
3789,1.474251470820682260174e-02,1.473868283982725435755e-02,1.622876866323000445227e-08,5.968954214221900253056e-11,5.968954214230096606214e-11,1.474251470820682258988e-02,8.043716758144978554367e-19,0,nan,9.606015375578669030139e-01
3799,1.470420468722900401116e-02,1.470039268399307661843e-02,1.610201499198260398714e-08,5.906976292237510658037e-11,5.906976292245707011195e-11,1.470420468722900399845e-02,8.640721806497679844126e-19,0,nan,9.607026989593675052586e-01
3808,1.466989550474896333911e-02,1.466610124836316556039e-02,1.598906284479343478442e-08,5.851882519637435276656e-11,5.851882519645631629814e-11,1.466989550474896332895e-02,6.928744218908150264442e-19,0,nan,9.607933011340233786924e-01
3818,1.463196148291646597143e-02,1.462818680029211672354e-02,1.586479607517133729031e-08,5.791418408853938388015e-11,5.791418408862134741488e-11,1.463196148291646596381e-02,5.210030476221029113897e-19,0,nan,9.608934815455842794554e-01
3828,1.459422313602171471158e-02,1.459046787608631273315e-02,1.574181370942104290093e-08,5.731733209717656271537e-11,5.731733209725852625010e-11,1.459422313602171470650e-02,3.482335192602224610547e-19,0,nan,9.609931513671782755633e-01
3838,1.455667895394939306203e-02,1.455294296718107497515e-02,1.562009919605692362575e-08,5.672814912275681212922e-11,5.672814912283877566396e-11,1.455667895394939305526e-02,4.655088979753809232713e-19,0,nan,9.610923144918739318560e-01
3848,1.451932744208319465112e-02,1.451561058049089122914e-02,1.549963623888420530464e-08,5.614651722064255552012e-11,5.614651722072451905485e-11,1.451932744208319464349e-02,5.250447416175175575840e-19,0,nan,9.611909747732675797483e-01
3857,1.448587459146249151091e-02,1.448217481724568774844e-02,1.539227639127054902223e-08,5.562940889599033866749e-11,5.562940889607230220223e-11,1.448587459146249150329e-02,5.262572499268790297346e-19,0,nan,9.612793422490819273091e-01
3867,1.444888508996196204204e-02,1.444520416388573822213e-02,1.527414738913991578169e-08,5.506180661895289018443e-11,5.506180661903485371916e-11,1.444888508996196203611e-02,4.103590411207091685556e-19,0,nan,9.613770576056728859563e-01
3877,1.441208401010856880405e-02,1.440842178851172617456e-02,1.515722408599263752841e-08,5.450142515800596926903e-11,5.450142515808793280376e-11,1.441208401010856879727e-02,4.701793004593619428480e-19,0,nan,9.614742810757511294454e-01
3887,1.437546991586491204327e-02,1.437182625654251011346e-02,1.504149113834280281005e-08,5.394815456068691090176e-11,5.394815456076887443649e-11,1.437546991586491203396e-02,6.481431545771293080977e-19,0,nan,9.615710163636694739133e-01
3897,1.433904138574930955769e-02,1.433541614793426095146e-02,1.492693343641919408708e-08,5.340188682288992032317e-11,5.340188682297188385790e-11,1.433904138574930955007e-02,5.316461763521394212361e-19,0,nan,9.616672671366823844669e-01
3907,1.430279701265184302303e-02,1.429919005699678676129e-02,1.481353610002249525879e-08,5.286251584950881175148e-11,5.286251584959077528622e-11,1.430279701265184301625e-02,4.737719183206134280309e-19,0,nan,9.617630370254091706924e-01
3917,1.426673540365318699828e-02,1.426314659221263530852e-02,1.470128447446621229795e-08,5.232993741597189598080e-11,5.232993741605385951553e-11,1.426673540365318698981e-02,5.937118221435622256108e-19,0,nan,9.618583296242902583935e-01
3927,1.423085517984617164705e-02,1.422728437605892550261e-02,1.459016412659940872526e-08,5.180404913064660357026e-11,5.180404913072856710500e-11,1.423085517984617164027e-02,4.761669971619829737333e-19,0,nan,9.619531484920366651184e-01
3937,1.419515497616003114714e-02,1.419160204483185981901e-02,1.448016084090940555453e-08,5.128475039809204730920e-11,5.128475039817401084393e-11,1.419515497616003113951e-02,5.370351037443129857979e-19,0,nan,9.620474971520727889228e-01
3947,1.415963344118729076355e-02,1.415609824847387078028e-02,1.437126061570264128992e-08,5.077194238313832770408e-11,5.077194238322029123881e-11,1.415963344118729075423e-02,6.580228547933398534288e-19,0,nan,9.621413790929726315309e-01
3957,1.412428923701324646412e-02,1.412077165040335545744e-02,1.426344965936193312365e-08,5.026552797577196611288e-11,5.026552797585392964761e-11,1.412428923701324645650e-02,5.397295677938653039640e-19,0,nan,9.622347977688895637703e-01
3968,1.408561384898975957585e-02,1.408211547761409759476e-02,1.414609950505116431128e-08,4.971574291126058062876e-11,4.971574291134254416349e-11,1.408561384898975956738e-02,6.013461367997467552521e-19,0,nan,9.623370273222951487590e-01
3978,1.405063774365361277203e-02,1.404715670437380979827e-02,1.404053203542648834949e-08,4.922244646734265593891e-11,4.922244646742461947364e-11,1.405063774365361276441e-02,5.425587552943631338704e-19,0,nan,9.624294842342908351237e-01
3988,1.401583490552658394513e-02,1.401237106985990913582e-02,1.393601237647426766524e-08,4.873525318679573107399e-11,4.873525318687769460873e-11,1.401583490552658393920e-02,4.230379902978271676543e-19,0,nan,9.625214883749751934605e-01
3998,1.398120405028496809409e-02,1.397775729101545850623e-02,1.383252756032058258864e-08,4.825407268201799132979e-11,4.825407268209995486452e-11,1.398120405028496808985e-02,3.029184554519951807592e-19,0,nan,9.626130430617371614853e-01
4008,1.394674390626687420218e-02,1.394331409742976145156e-02,1.373006481120678743698e-08,4.777881612330119346763e-11,4.777881612338315700236e-11,1.394674390626687419540e-02,4.858670685843406731058e-19,0,nan,9.627041515796404728771e-01
4019,1.390903341687716828282e-02,1.390562210950091970626e-02,1.361852125763481025576e-08,4.726277191580243054402e-11,4.726277191588439407875e-11,1.390903341687716827351e-02,6.698784984218710402531e-19,0,nan,9.628038595059712202685e-01
4029,1.387492768261511937828e-02,1.387153306514990926434e-02,1.351816410012954099546e-08,4.679967326061937007050e-11,4.679967326070133360523e-11,1.387492768261511937151e-02,4.883819024530746771272e-19,0,nan,9.628940416205754690058e-01
4039,1.384098879622191446440e-02,1.383761074648516272044e-02,1.341879059028791625547e-08,4.634223275290835802135e-11,4.634223275299032155609e-11,1.384098879622191445593e-02,6.119743030826738808087e-19,0,nan,9.629837875488024732332e-01
4050,1.380384727315075362766e-02,1.380048730821389844215e-02,1.331060149949593167331e-08,4.584548462861369496444e-11,4.584548462869565849917e-11,1.380384727315075362004e-02,5.522588286032718143967e-19,0,nan,9.630820080410504591953e-01
4060,1.377025480597193866256e-02,1.376691115603535690811e-02,1.321325472790244036322e-08,4.539965854285558373467e-11,4.539965854293754726941e-11,1.377025480597193865493e-02,5.536060612315323036088e-19,0,nan,9.631708482162886047736e-01
4070,1.373682543900766664420e-02,1.373349798553007462278e-02,1.311685490465018427076e-08,4.495923861603799438971e-11,4.495923861611995792444e-11,1.373682543900766663742e-02,4.932918168117824346217e-19,0,nan,9.632592618920773729486e-01
4081,1.370024010219337849871e-02,1.369693032927235113237e-02,1.301189512032357895535e-08,4.448092718795084053120e-11,4.448092718803280406593e-11,1.370024010219337849024e-02,6.182613888049248245772e-19,0,nan,9.633560279840820961533e-01
4091,1.366714940231346365494e-02,1.366385558062718204887e-02,1.291744669918237278776e-08,4.405160633508188402007e-11,4.405160633516384755481e-11,1.366714940231346364647e-02,6.197583141301737040417e-19,0,nan,9.634435559480418588638e-01
4102,1.363093376895391542414e-02,1.362765736080345660777e-02,1.281460623315663004374e-08,4.358531859704694533537e-11,4.358531859712890887011e-11,1.363093376895391541736e-02,4.971239456439994431794e-19,0,nan,9.635393550758534961503e-01
4112,1.359817661567953851642e-02,1.359491591846507711193e-02,1.272206008574227253381e-08,4.316676285347074594956e-11,4.316676285355270948429e-11,1.359817661567953850795e-02,6.229018575017028186994e-19,0,nan,9.636260105695049208905e-01
4123,1.356232511008879842067e-02,1.355908156473928323954e-02,1.262128571613893440985e-08,4.271213792425277239399e-11,4.271213792433473592872e-11,1.356232511008879841220e-02,6.245484755591104155430e-19,0,nan,9.637208571534701731769e-01
4133,1.352989648564800027298e-02,1.352666841573818534887e-02,1.253059419084670938587e-08,4.230402499031412924946e-11,4.230402499039609278419e-11,1.352989648564800026366e-02,6.886499412379693743289e-19,0,nan,9.638066531557224076712e-01
4144,1.349440364369793290422e-02,1.349119246919874017819e-02,1.243183429161938306881e-08,4.186071456248539207979e-11,4.186071456256735561452e-11,1.349440364369793289490e-02,6.904612212447518330521e-19,0,nan,9.639005613309041489863e-01
4155,1.345909652911506853160e-02,1.345590211773158813712e-02,1.233410950686851365448e-08,4.142319584480248994183e-11,4.142319584488445347657e-11,1.345909652911506852144e-02,7.552063650828061899595e-19,0,nan,9.639939835061315128698e-01
4165,1.342715909680749378187e-02,1.342397981097828556048e-02,1.224615564747953982032e-08,4.103040118193741418895e-11,4.103040118201937772369e-11,1.342715909680749377340e-02,6.308355633141302283981e-19,0,nan,9.640784941877288582090e-01
4176,1.339220252784374479279e-02,1.338903975637752826145e-02,1.215036960866413993655e-08,4.060368927098902272213e-11,4.060368927107098625686e-11,1.339220252784374478432e-02,6.324821816973220755251e-19,0,nan,9.641709989605361823457e-01
4187,1.335742749830155898536e-02,1.335428111286149951118e-02,1.205557992016386757268e-08,4.018251016017889973113e-11,4.018251016026086326586e-11,1.335742749830155897774e-02,5.707159201319288749497e-19,0,nan,9.642630285720593958515e-01
4197,1.332597018210901160662e-02,1.332283858280608312551e-02,1.197026120088223294140e-08,3.980434896774534149877e-11,3.980434896782730503351e-11,1.332597018210901159646e-02,7.627508712797490018342e-19,0,nan,9.643462825984163821601e-01
4208,1.329153782331825901548e-02,1.328842236870342333450e-02,1.187733792413465840258e-08,3.939349534881573888395e-11,3.939349534889770241868e-11,1.329153782331825900786e-02,5.735451101763882896807e-19,0,nan,9.644374151916252913539e-01
4219,1.325728294097348890504e-02,1.325418350652106491893e-02,1.178537396258251892341e-08,3.898792902308098744991e-11,3.898792902316295098464e-11,1.325728294097348889572e-02,7.028108596068875302938e-19,0,nan,9.645280831423395850530e-01
4230,1.322320416644856572039e-02,1.322012062891020589337e-02,1.169435696846456329180e-08,3.858756854947065149083e-11,3.858756854955261502556e-11,1.322320416644856571192e-02,6.405655819816272232641e-19,0,nan,9.646182899946432566041e-01
4241,1.318930014515355040519e-02,1.318623238254190498421e-02,1.160427478424968163750e-08,3.819233394668877638175e-11,3.819233394677073991648e-11,1.318930014515355039587e-02,7.064334208226353619054e-19,0,nan,9.647080392566719679115e-01
4251,1.315862882452483485248e-02,1.315557529794672926885e-02,1.152318301163709653099e-08,3.783741170635395083478e-11,3.783741170643591436951e-11,1.315862882452483484401e-02,6.437091269537250997305e-19,0,nan,9.647892353352149058120e-01
4262,1.312505471151926318679e-02,1.312201673042654379156e-02,1.143485237798179022461e-08,3.745174591019946673469e-11,3.745174591028143026942e-11,1.312505471151926317408e-02,9.680336187599638019630e-19,0,nan,9.648781206293495700554e-01
4273,1.309165148926969356780e-02,1.308862893525279024048e-02,1.134742223708252656620e-08,3.707098133772260417531e-11,3.707098133780456771004e-11,1.309165148926969355509e-02,9.705035471825923224946e-19,0,nan,9.649665583384935482075e-01
4284,1.305841785635820742317e-02,1.305541061220704803153e-02,1.126088114295375935071e-08,3.669504343411426754907e-11,3.669504343419623108380e-11,1.305841785635820740962e-02,1.037838374077608014720e-18,0,nan,9.650545518345555036322e-01
4295,1.302535252454791945314e-02,1.302236047423677972026e-02,1.117521782375225117620e-08,3.632385896431904869096e-11,3.632385896440101222569e-11,1.302535252454791944128e-02,9.104138440177675840848e-19,0,nan,9.651421044556624753859e-01
4306,1.299245421861652501679e-02,1.298947724728910742415e-02,1.109042117869387219430e-08,3.595735598640320577912e-11,3.595735598648516931385e-11,1.299245421861652500324e-02,1.043107555203062985745e-18,0,nan,9.652292195065818348489e-01
4317,1.295972167619236351031e-02,1.295675967014710121514e-02,1.100648027503262792233e-08,3.559546382552571884958e-11,3.559546382560768238431e-11,1.295972167619236349761e-02,9.803832617914251519475e-19,0,nan,9.653159002591369237901e-01
4328,1.292715364759295353470e-02,1.292420649426853534690e-02,1.092338434510050688389e-08,3.523811304849728674216e-11,3.523811304857925027689e-11,1.292715364759295352200e-02,9.828531906697247616720e-19,0,nan,9.654021499526165040221e-01
4339,1.289474889566595644685e-02,1.289181648362706900205e-02,1.084112278340677385333e-08,3.488523543891254606491e-11,3.488523543899450959964e-11,1.289474889566595643414e-02,9.853231196370902897345e-19,0,nan,9.654879717941781116174e-01
4350,1.286250619563252580168e-02,1.285958841455580912731e-02,1.075968514379536910902e-08,3.453676397284119747890e-11,3.453676397292316101363e-11,1.286250619563252578897e-02,9.877930486928485019321e-19,0,nan,9.655733689592454255159e-01
4362,1.282751573606264547185e-02,1.282461379150221980563e-02,1.067177167538404970486e-08,3.416156111816007871239e-11,3.416156111824204224712e-11,1.282751573606264545999e-02,9.244550157301238985287e-19,0,nan,9.656660488548124691879e-01
4373,1.279560796771098225886e-02,1.279272042696906802468e-02,1.059202371273090366061e-08,3.382209103812807886101e-11,3.382209103821004239574e-11,1.279560796771098224700e-02,9.267602830193285054016e-19,0,nan,9.657505681833714595544e-01
4384,1.276385854215926946572e-02,1.276098529826288954448e-02,1.051306836182686598351e-08,3.348682722394276815130e-11,3.348682722402473168603e-11,1.276385854215926945217e-02,1.061789200444720412895e-18,0,nan,9.658346724539185505169e-01
4395,1.273226628366515554963e-02,1.272940723069797652114e-02,1.043489579991918386451e-08,3.315570728815054759208e-11,3.315570728823251112681e-11,1.273226628366515553439e-02,1.197476765792905448734e-18,0,nan,9.659183647160722807840e-01
4407,1.269797988243892578256e-02,1.269513619091426006152e-02,1.035049804186474426527e-08,3.279913960112503922708e-11,3.279913960120700276181e-11,1.269797988243892576816e-02,1.134004009821864213185e-18,0,nan,9.660091990194935169232e-01
4418,1.266671249766847841589e-02,1.266388277896891711135e-02,1.027393111837002213978e-08,3.247648725902645000930e-11,3.247648725910841354403e-11,1.266671249766847840149e-02,1.136803263354527635023e-18,0,nan,9.660920395332283037168e-01
4429,1.263559871862687779092e-02,1.263278287002063921252e-02,1.019811753288149813451e-08,3.215779267699162469838e-11,3.215779267707358823311e-11,1.263559871862687777737e-02,1.072567074806691163321e-18,0,nan,9.661744772778521302202e-01
4440,1.260463741617856622773e-02,1.260183533593847140903e-02,1.012304804307498270330e-08,3.184299774109353234061e-11,3.184299774117549587534e-11,1.260463741617856621333e-02,1.142401770703906411060e-18,0,nan,9.662565151833468015709e-01
4452,1.257103403526214756579e-02,1.256824686020416614872e-02,1.004199199506326789622e-08,3.150396551996805841657e-11,3.150396552005002195131e-11,1.257103403526214755139e-02,1.145455502143410385675e-18,0,nan,9.663455584742094552704e-01
4463,1.254038794729900529472e-02,1.253761433109739940209e-02,9.968449071310613807291e-09,3.119714095283352047633e-11,3.119714095291548401106e-11,1.254038794729900527863e-02,1.283343550890545662855e-18,0,nan,9.664267696958893814549e-01
4475,1.250712581122439566247e-02,1.250436687397012352879e-02,9.889037149906855653993e-09,3.086667109686867891307e-11,3.086667109695064244781e-11,1.250712581122439564723e-02,1.219032516399131671947e-18,0,nan,9.665149179645592355300e-01
4486,1.247679014840730241426e-02,1.247404456472885093480e-02,9.816982184600258902749e-09,3.056757595628464177297e-11,3.056757595636660530770e-11,1.247679014840730239986e-02,1.154107741818615935809e-18,0,nan,9.665953149341602223176e-01
4498,1.244386408542673027854e-02,1.244113295901617010275e-02,9.739172913899803212958e-09,3.024541027757104703641e-11,3.024541027765301057114e-11,1.244386408542673026583e-02,1.021024829714604110413e-18,0,nan,9.666825816064193345337e-01
4509,1.241383415495186376082e-02,1.241111618095960565828e-02,9.668568465214474935903e-09,2.995381207621131588570e-11,2.995381207629327942044e-11,1.241383415495186374557e-02,1.228193711972183726068e-18,0,nan,9.667621765076782171591e-01
4521,1.238123909729886913157e-02,1.237853536333631874798e-02,9.592321618563307051719e-09,2.963970142425008055012e-11,2.963970142433204408485e-11,1.238123909729886911547e-02,1.299839690628601427756e-18,0,nan,9.668485747421453374204e-01
4532,1.235151030047767830851e-02,1.234881952179595335864e-02,9.523131369594809683544e-09,2.935537579229537858162e-11,2.935537579237734211635e-11,1.235151030047767829157e-02,1.371545546493277769305e-18,0,nan,9.669273795169528218406e-01
4544,1.231924128176693974319e-02,1.231656453020733054049e-02,9.448407925910530743197e-09,2.904907969427019749397e-11,2.904907969435216102712e-11,1.231924128176693972455e-02,1.512651989954517926987e-18,0,nan,9.670129222116953029704e-01
4556,1.228714043188409146967e-02,1.228447759804755664580e-02,9.374464200671825971516e-09,2.874676808726372658087e-11,2.874676808734569011403e-11,1.228714043188409144850e-02,1.723413498750940851858e-18,0,nan,9.670980235730487856670e-01
4567,1.225786126438335213588e-02,1.225521109332495209546e-02,9.307358747270361309575e-09,2.847309637417632604423e-11,2.847309637425828957738e-11,1.225786126438335211301e-02,1.865732453859405719840e-18,0,nan,9.671756483650168912791e-01
4579,1.222607908476166349041e-02,1.222344262490382055155e-02,9.234881264256875250923e-09,2.817824926455623943942e-11,2.817824926463820297258e-11,1.222607908476166346839e-02,1.801301666374843739034e-18,0,nan,9.672599133286128097954e-01
4591,1.219446128753321457775e-02,1.219183843274547649748e-02,9.163154352904918363195e-09,2.788720882438896128681e-11,2.788720882447092481996e-11,1.219446128753321455658e-02,1.736511616384909616140e-18,0,nan,9.673437467965472163047e-01
4602,1.216562162547930187468e-02,1.216301114970648668972e-02,9.098055761066016153679e-09,2.762371554897489428802e-11,2.762371554905685782117e-11,1.216562162547930185266e-02,1.810253294618979328732e-18,0,nan,9.674202179090021554847e-01
4614,1.213431535021669969032e-02,1.213171827913897441487e-02,9.027740485711703793167e-09,2.733980770812478606151e-11,2.733980770820674959466e-11,1.213431535021669966660e-02,1.954533225700027879739e-18,0,nan,9.675032335543808848692e-01
4626,1.210316978373644940059e-02,1.210058601437078685959e-02,8.958147932959105807955e-09,2.705953790514520926439e-11,2.705953790522717279755e-11,1.210316978373644937687e-02,1.959562903512256762302e-18,0,nan,9.675858272516207357942e-01
4638,1.207218369173191432660e-02,1.206961312214748209480e-02,8.889268841153072260764e-09,2.678285034113179023168e-11,2.678285034121375376484e-11,1.207218369173191430373e-02,1.894428560719251384605e-18,0,nan,9.676680022092751526776e-01
4650,1.204135585250404803980e-02,1.203879838180880481114e-02,8.821094090699392064404e-09,2.650969021309256205362e-11,2.650969021317452558677e-11,1.204135585250404801778e-02,1.828934955363192581591e-18,0,nan,9.677497616034516320451e-01
4662,1.201068505680083309281e-02,1.200814058512832941938e-02,8.753614701529090816584e-09,2.624000369368506384466e-11,2.624000369376702737781e-11,1.201068505680083307078e-02,1.833605370922765539535e-18,0,nan,9.678311085782207817099e-01
4674,1.198017010765916725533e-02,1.197763853615554703229e-02,8.686821830614323577089e-09,2.597373791141606652010e-11,2.597373791149803005325e-11,1.198017010765916723331e-02,1.838275786629452543843e-18,0,nan,9.679120462460192074808e-01
4686,1.194980982024915384050e-02,1.194729105106035298021e-02,8.620706769534684544027e-09,2.571084093129221885768e-11,2.571084093137418239084e-11,1.194980982024915381848e-02,1.842946202482127178463e-18,0,nan,9.679925776880463364699e-01
4698,1.191960302172075357514e-02,1.191709695797989239441e-02,8.555260942092785401468e-09,2.545126173591023263877e-11,2.545126173599219617193e-11,1.191960302172075355396e-02,1.776554440845840863292e-18,0,nan,9.680727059546552811377e-01
4710,1.188954855105275634505e-02,1.188705509686772224851e-02,8.490475901977983078281e-09,2.519495020697554097440e-11,2.519495020705750450755e-11,1.188954855105275632387e-02,1.781045225597106616250e-18,0,nan,9.681524340657378521692e-01
4722,1.185964525890403196210e-02,1.185716431934524908770e-02,8.426343330477165810415e-09,2.494185710723866932434e-11,2.494185710732063285749e-11,1.185964525890403194177e-02,1.714114570066138972723e-18,0,nan,9.682317650111038148338e-01
4734,1.182989200746701994510e-02,1.182742348855540248281e-02,8.362855034231533891271e-09,2.469193406283885570759e-11,2.469193406292081924075e-11,1.182989200746701992392e-02,1.790026795510165496876e-18,0,nan,9.683107017508545002831e-01
4746,1.180028767032341907751e-02,1.179783147901850506703e-02,8.300002943038337988075e-09,2.444513354604474352892e-11,2.444513354612670706207e-11,1.180028767032341905718e-02,1.722736877443093910731e-18,0,nan,9.683892472157508544040e-01
4758,1.177083113230203832464e-02,1.176838717649030077184e-02,8.237779107696564027757e-09,2.420140885838225030373e-11,2.420140885846421383689e-11,1.177083113230203830347e-02,1.799008365963714433970e-18,0,nan,9.684674043075760385018e-01
4770,1.174152128933877142262e-02,1.173908947782210365825e-02,8.176175697895578618336e-09,2.396071411413998535582e-11,2.396071411422194888897e-11,1.174152128933877140059e-02,1.875639117446256833559e-18,0,nan,9.685451758994926590627e-01
4783,1.170993323323053039978e-02,1.170751447616728598819e-02,8.110129860133221982367e-09,2.370332840531442816544e-11,2.370332840539639169859e-11,1.170993323323053037776e-02,1.880698735848910935014e-18,0,nan,9.686289967303488532583e-01
4795,1.168092550672457294252e-02,1.167851870685110481172e-02,8.049794362403976019210e-09,2.346880213114812150427e-11,2.346880213123008503743e-11,1.168092550672457292050e-02,1.885369152977947377865e-18,0,nan,9.687059743023263994684e-01
4807,1.165206113953970008470e-02,1.164966620840977125263e-02,7.990055873342890093246e-09,2.323716926588038435668e-11,2.323716926596234788983e-11,1.165206113953970006267e-02,1.890039570242230458478e-18,0,nan,9.687825750568686638230e-01
4819,1.162333907155581915069e-02,1.162095592159334054078e-02,7.930907027064580533708e-09,2.300838707899469282905e-11,2.300838707907665636220e-11,1.162333907155581912951e-02,1.821836526577647223119e-18,0,nan,9.688588017538690382708e-01
4832,1.159238286139771402715e-02,1.159001237653603454703e-02,7.867486091438670737961e-09,2.276370793084135757526e-11,2.276370793092332110842e-11,1.159238286139771400598e-02,1.826701544845655843182e-18,0,nan,9.689409617312258016057e-01
4844,1.156395389061366565400e-02,1.156159500721751769017e-02,7.809542483198591895054e-09,2.254073060871894862502e-11,2.254073060880091215817e-11,1.156395389061366563283e-02,1.831192331071614872776e-18,0,nan,9.690164178887801749119e-01
4857,1.153331277243485951741e-02,1.153096636144444762271e-02,7.747410552738904925833e-09,2.230224396902644032268e-11,2.230224396910840385584e-11,1.153331277243485949454e-02,1.982941937595430714378e-18,0,nan,9.690977494427881239365e-01
4869,1.150517243524893760055e-02,1.150283744965832583342e-02,7.690641640352210345242e-09,2.208489566213886080984e-11,2.208489566222082434300e-11,1.150517243524893757937e-02,1.840548136113122660813e-18,0,nan,9.691724466847319863216e-01
4881,1.147716908328493010931e-02,1.147484543984716585097e-02,7.634426005985340305901e-09,2.187018864610420178137e-11,2.187018864618616531453e-11,1.147716908328493008983e-02,1.697435808907064548944e-18,0,nan,9.692467837074442793088e-01
4894,1.144698554562164476438e-02,1.144467409650971871726e-02,7.574142298025561111902e-09,2.164052545302597330509e-11,2.164052545310793683824e-11,1.144698554562164474405e-02,1.775907784026054205813e-18,0,nan,9.693269119986553455860e-01
4907,1.141696034861080375207e-02,1.141466099808464722901e-02,7.514491614039094650737e-09,2.141386903267222971452e-11,2.141386903275419324767e-11,1.141696034861080373175e-02,1.780578202373872720955e-18,0,nan,9.694066238542477545155e-01
4919,1.138938424625813315505e-02,1.138709597954559988500e-02,7.459984130677775804652e-09,2.120727569507666350392e-11,2.120727569515862703707e-11,1.138938424625813313387e-02,1.859259747805471654316e-18,0,nan,9.694798372118243274457e-01
4932,1.135966006892880591808e-02,1.135738371948480574961e-02,7.401527620212675664229e-09,2.098626985084421544098e-11,2.098626985092617897414e-11,1.135966006892880589691e-02,1.864124767190709425405e-18,0,nan,9.695587573008566409328e-01
4944,1.133235974143575156668e-02,1.133009431011006893990e-02,7.348108622118774397627e-09,2.078481410391426287247e-11,2.078481410399622640562e-11,1.133235974143575154381e-02,2.018104798795295927951e-18,0,nan,9.696312452416509681803e-01
4957,1.130293207955804910447e-02,1.130067838778871418318e-02,7.290816550797758414286e-09,2.056929063228866121452e-11,2.056929063237062474767e-11,1.130293207955804908160e-02,2.023359020021673396859e-18,0,nan,9.697093853016722970507e-01
4970,1.127365685541592668344e-02,1.127141481218761748720e-02,7.234118531508507237018e-09,2.035655345921163493747e-11,2.035655345929359847063e-11,1.127365685541592666142e-02,1.953479417641837089958e-18,0,nan,9.697871243084270132038e-01
4982,1.124676784946672185324e-02,1.124453647876673844116e-02,7.182302519997045725600e-09,2.016261643137931868707e-11,2.016261643146128222023e-11,1.124676784946672183037e-02,2.033463292029319404583e-18,0,nan,9.698585300908445790786e-01
4995,1.121778246486307478055e-02,1.121556257030174192479e-02,7.126725426533350181628e-09,1.995511701764286740547e-11,1.995511701772483093863e-11,1.121778246486307475938e-02,1.887701401563591690198e-18,0,nan,9.699355064694285183716e-01
5008,1.118894609877752176772e-02,1.118673759204879993899e-02,7.071720269114988569402e-09,1.975028004473712103792e-11,1.975028004481908457108e-11,1.118894609877752174485e-02,2.043971735493910383142e-18,0,nan,9.700120907082365811981e-01
5021,1.116025760497052386927e-02,1.115806039867203533742e-02,7.017279709487605743369e-09,1.954806462330701564816e-11,1.954806462338897918132e-11,1.116025760497052384555e-02,2.125123215126990785407e-18,0,nan,9.700882857959425720359e-01
5034,1.113171584892813572527e-02,1.112952985654963489925e-02,6.963396522092147010517e-09,1.934843059475982513278e-11,1.934843059484178866593e-11,1.113171584892813570155e-02,2.130572038038870134900e-18,0,nan,9.701640946909288259429e-01
5047,1.110331970771245338600e-02,1.110114484362447323168e-02,6.910063592050878870176e-09,1.915133851637752842822e-11,1.915133851645949196137e-11,1.110331970771245336229e-02,2.136020861098545889992e-18,0,nan,9.702395203216689795753e-01
5060,1.107506806981434523440e-02,1.107290424925701663362e-02,6.857273913194438488950e-09,1.895674964676952391913e-11,1.895674964685148745228e-11,1.107506806981434521069e-02,2.141469684304882434557e-18,0,nan,9.703145655871049533240e-01
5073,1.104695983500842544088e-02,1.104480697408046643314e-02,6.805020586128974028956e-09,1.876462593165706771906e-11,1.876462593173903125222e-11,1.104695983500842541547e-02,2.300269829632238311013e-18,0,nan,9.703892333570182487630e-01
5086,1.101899391421023020016e-02,1.101685192985810209831e-02,6.753296816342461601710e-09,1.857492998998105217127e-11,1.857492999006301570443e-11,1.101899391421023017475e-02,2.306107854806842823179e-18,0,nan,9.704635264723956532404e-01
5099,1.099116922933555784517e-02,1.098903803934278528491e-02,6.702095912349307877208e-09,1.838762510032497370680e-11,1.838762510040693723995e-11,1.099116922933555781976e-02,2.311945880135007668596e-18,0,nan,9.705374477457894645863e-01
5112,1.096348471316193464245e-02,1.096136423613858667830e-02,6.651411283872369638932e-09,1.820267518764516406042e-11,1.820267518772712759357e-11,1.096348471316193461534e-02,2.472302832656602568789e-18,0,nan,9.706109999616723105860e-01
5125,1.093593930919216892462e-02,1.093382946456449835330e-02,6.601236440061543610079e-09,1.802004481030057822558e-11,1.802004481038254175873e-11,1.093593930919216889751e-02,2.478530059997182310653e-18,0,nan,9.706841858767866768401e-01
5138,1.090853197151995690929e-02,1.090643267952019504143e-02,6.551564987748101004573e-09,1.783969914737464414462e-11,1.783969914745660767777e-11,1.090853197151995688049e-02,2.640054617966476230269e-18,0,nan,9.707570082204892255228e-01
5151,1.088126166469750429470e-02,1.087917284635380846607e-02,6.502390629733961905634e-09,1.766160398628188499161e-11,1.766160398636384852476e-11,1.088126166469750426505e-02,2.724514313453435900526e-18,0,nan,9.708294696950899938317e-01
5164,1.085412736360512846309e-02,1.085204894073167962738e-02,6.453707163115124759828e-09,1.748572571065222468583e-11,1.748572571073418821898e-11,1.085412736360512843429e-02,2.653287476910605312858e-18,0,nan,9.709015729761865674862e-01
5177,1.082712805332280679574e-02,1.082505994851005458238e-02,6.405508477638485659145e-09,1.731203128848608075943e-11,1.731203128856804429258e-11,1.082712805332280676779e-02,2.581671438790595615104e-18,0,nan,9.709733207129933116731e-01
5191,1.079820168671441293417e-02,1.079614460796805247342e-02,6.354137450493253712130e-09,1.712738083569366712773e-11,1.712738083577563066088e-11,1.079820168671441290537e-02,2.667029292671877158991e-18,0,nan,9.710501928941796313832e-01
5204,1.077147954261560392367e-02,1.076943262359508064979e-02,6.306926487750665246200e-09,1.695811903713104566798e-11,1.695811903721300920114e-11,1.077147954261560389403e-02,2.752282361639395678042e-18,0,nan,9.711212105450098652608e-01
5217,1.074488932913737838257e-02,1.074285249476200055379e-02,6.260182069575519768826e-09,1.679094299888007457796e-11,1.679094299896203811112e-11,1.074488932913737835293e-02,2.759093392754429193844e-18,0,nan,9.711918806409153488474e-01
5231,1.071640014063096524105e-02,1.071437408352295397571e-02,6.210357091699796457952e-09,1.661320458292335403549e-11,1.661320458300531756864e-11,1.071640014063096521225e-02,2.687387539539053034932e-18,0,nan,9.712676011309264944801e-01
5244,1.069008083369333515801e-02,1.068806470764129352029e-02,6.164563378811562371497e-09,1.645026280613635820729e-11,1.645026280621832174045e-11,1.069008083369333513005e-02,2.614768559213475527314e-18,0,nan,9.713375574853869736562e-01
5258,1.066188116154540537476e-02,1.065987564903842108356e-02,6.115749190544426168922e-09,1.627701480659560490133e-11,1.627701480667756843449e-11,1.066188116154540534511e-02,2.780574338122091526118e-18,0,nan,9.714125151523398390497e-01
5271,1.063582864208125352600e-02,1.063383291014414974972e-02,6.070882135611432070951e-09,1.611817924573810250832e-11,1.611817924582006604147e-11,1.063582864208125349635e-02,2.787385369918789545394e-18,0,nan,9.714817685230684622742e-01
5285,1.060791409539239636583e-02,1.060592881657752449037e-02,6.023053234328540969225e-09,1.594928621210724232490e-11,1.594928621218920585806e-11,1.060791409539239633703e-02,2.714871175206373692266e-18,0,nan,9.715559748356500185625e-01
5298,1.058212432741883974178e-02,1.058014868171287320745e-02,5.979089516250641737024e-09,1.579443331645079036543e-11,1.579443331653275389858e-11,1.058212432741883970960e-02,3.041662618937915243146e-18,0,nan,9.716245357652644622616e-01
5312,1.055449060363420741464e-02,1.055252525384443112363e-02,5.932221167576222400490e-09,1.562976454107959717390e-11,1.562976454116156070706e-11,1.055449060363420738076e-02,3.210132934175499171859e-18,0,nan,9.716980019634220168672e-01
5325,1.052895963216829303480e-02,1.052700377097592740707e-02,5.889138166025461134035e-09,1.547877507528075526069e-11,1.547877507536271879384e-11,1.052895963216829299922e-02,3.378812819833592434150e-18,0,nan,9.717658807847932896790e-01
5339,1.050160251486687725241e-02,1.049965679552121897648e-02,5.843206376967240164003e-09,1.531820440452329201339e-11,1.531820440460525554655e-11,1.050160251486687721769e-02,3.306957275164641408608e-18,0,nan,9.718386178854084826327e-01
5353,1.047438719102899881647e-02,1.047245153485118173068e-02,5.797751003115415916711e-09,1.515971046391078865577e-11,1.515971046399275218892e-11,1.047438719102899878259e-02,3.234682590232138355332e-18,0,nan,9.719109812005630641939e-01
5366,1.044924182065367276337e-02,1.044731543910598255436e-02,5.755963641095897650577e-09,1.501436893100056323645e-11,1.501436893108252676961e-11,1.044924182065367272948e-02,3.242466627885208761656e-18,0,nan,9.719778435292456812851e-01
5380,1.042229686050020848330e-02,1.042038039266572586575e-02,5.711409753180331161076e-09,1.485978983423627639648e-11,1.485978983431823992964e-11,1.042229686050020845027e-02,3.169578201913955406430e-18,0,nan,9.720494940619495605368e-01
5394,1.039549050565026056649e-02,1.039358387519798323645e-02,5.667314505684166538560e-09,1.470719494522839844667e-11,1.470719494531036197982e-11,1.039549050565026053345e-02,3.177751441835533365862e-18,0,nan,9.721207791423102553938e-01
5408,1.036882168937059214418e-02,1.036692482075112129192e-02,5.623672012172411053443e-09,1.455655377868782778570e-11,1.455655377876979131885e-11,1.036882168937059211199e-02,3.104234305491007285517e-18,0,nan,9.721917015590126033239e-01
5422,1.034228935584628640328e-02,1.034040217428184817560e-02,5.580476476637418097541e-09,1.440783639436585418873e-11,1.440783639444781772188e-11,1.034228935584628636940e-02,3.275997868984355178124e-18,0,nan,9.722622640724421523421e-01
5435,1.031777348315469733049e-02,1.031589523042219176074e-02,5.540761556354560708976e-09,1.427143853871950045368e-11,1.427143853880146398684e-11,1.031777348315469729576e-02,3.365876455237704302790e-18,0,nan,9.723274665348436464883e-01
5449,1.029150142451671829404e-02,1.028963271676781148922e-02,5.498411970464635943373e-09,1.412634872036371148660e-11,1.412634872044567501976e-11,1.029150142451671825847e-02,3.456772954423529071699e-18,0,nan,9.723973426413507953120e-01
5463,1.026536281810577824747e-02,1.026350358276648181442e-02,5.456492873589282728378e-09,1.398309803361342263769e-11,1.398309803369538617084e-11,1.026536281810577821444e-02,3.218033841400394168717e-18,0,nan,9.724668667691373525339e-01
5477,1.023935664967140247848e-02,1.023750681490160238229e-02,5.414998809629250976694e-09,1.384165857428029998161e-11,1.384165857436226351477e-11,1.023935664967140244375e-02,3.391653599500394684067e-18,0,nan,9.725360415708285106258e-01
5491,1.021348191521497361612e-02,1.021164140989917741668e-02,5.373924405257349920355e-09,1.370200293086745731023e-11,1.370200293094942084338e-11,1.021348191521497357969e-02,3.566111638938393792293e-18,0,nan,9.726048696724632037993e-01
5505,1.018773762086052885542e-02,1.018590637459875258156e-02,5.333264368457163240618e-09,1.356410417465251761675e-11,1.356410417473448114990e-11,1.018773762086052881900e-02,3.575123161530579158039e-18,0,nan,9.726733536738263370420e-01
5520,1.016029807931955490650e-02,1.015847667615289124275e-02,5.290153944480354444748e-09,1.341827506703252955060e-11,1.341827506711449308375e-11,1.016029807931955486838e-02,3.751512241951489428944e-18,0,nan,9.727463504672865259016e-01
5534,1.013482086368569267349e-02,1.013300857598203533488e-02,5.250335749189135554799e-09,1.328393194504548931516e-11,1.328393194512745284832e-11,1.013482086368569263791e-02,3.510213378526657710753e-18,0,nan,9.728141298481905206784e-01
5548,1.010947109749259703793e-02,1.010766785699405186540e-02,5.210916160840932822065e-09,1.315126591791793510975e-11,1.315126591799989864290e-11,1.010947109749259700320e-02,3.435229252105960125154e-18,0,nan,9.728815729531543506081e-01
5562,1.008424782678426223755e-02,1.008245356591273127160e-02,5.171890203987988427796e-09,1.302025192471832663502e-11,1.302025192480029016818e-11,1.008424782678426220282e-02,3.443821634885458908860e-18,0,nan,9.729486822783989670416e-01
5576,1.005915010710139705407e-02,1.005736475895013682739e-02,5.133252977521670340487e-09,1.289086534033037753668e-11,1.289086534041234106984e-11,1.005915010710139701765e-02,3.620824457746385808039e-18,0,nan,9.730154602955014320241e-01
5591,1.003239795418902155448e-02,1.003062208188802610684e-02,5.092281837121343719991e-09,1.275401529953071099837e-11,1.275401529961267453152e-11,1.003239795418902151721e-02,3.714909421393853243174e-18,0,nan,9.730866433002050825242e-01
5605,1.000755734040321704243e-02,1.000579024432985258529e-02,5.054434560752181767903e-09,1.262792327519274988688e-11,1.262792327527471342004e-11,1.000755734040321700346e-02,3.893409175522938029471e-18,0,nan,9.731527427938069041229e-01
5619,9.982839434945888123535e-03,9.981081050203960843964e-03,5.016961412650663751493e-09,1.250338566005992543460e-11,1.250338566014188896775e-11,9.982839434945888082877e-03,4.072747211167260493284e-18,0,nan,9.732185184196338064268e-01
5634,9.956491103226959811983e-03,9.954741980764495291208e-03,4.977221541129117333896e-09,1.237165136726947631068e-11,1.237165136735143984384e-11,9.956491103226959771326e-03,4.083525114086532453789e-18,0,nan,9.732886356073986428949e-01
5648,9.932024504180283270024e-03,9.930283960642910619190e-03,4.940508780482845059335e-09,1.225026107883826385504e-11,1.225026107892022738819e-11,9.932024504180283228520e-03,4.178867500577738897633e-18,0,nan,9.733537478909893804675e-01
5663,9.905943376288438816610e-03,9.904211954605812715542e-03,4.901573251892435332998e-09,1.212184759741456179550e-11,1.212184759749652532866e-11,9.905943376288438774258e-03,4.275377493484456225817e-18,0,nan,9.734231597300622551962e-01
5677,9.881724270518469917659e-03,9.880001298024345553930e-03,4.865601689380138530954e-09,1.200350966903363582708e-11,1.200350966911559936023e-11,9.881724270518469875308e-03,4.285856010885530377410e-18,0,nan,9.734876186551131748348e-01
5692,9.855906302330000466394e-03,9.854192314090221870928e-03,4.827450256214869089326e-09,1.187831704889800063688e-11,1.187831704897996417003e-11,9.855906302330000424042e-03,4.297082994052288398262e-18,0,nan,9.735563357348594976473e-01
5706,9.831930953457633153880e-03,9.830225287272570683422e-03,4.792201280713199615348e-09,1.176293984024364575335e-11,1.176293984032560928650e-11,9.831930953457633113223e-03,4.135259051418399927676e-18,0,nan,9.736201510857314791255e-01
5721,9.806372182049002884685e-03,9.804675365271551321490e-03,4.754814304021742064620e-09,1.164087162346161041416e-11,1.164087162354357394732e-11,9.806372182049002843181e-03,4.232412725619036305718e-18,0,nan,9.736881837846144651565e-01
5736,9.780945949074802677284e-03,9.779257913014513741936e-03,4.717815223916702614605e-09,1.152038273768329950443e-11,1.152038273776526303758e-11,9.780945949074802637473e-03,4.070214550640459034703e-18,0,nan,9.737558664978789737632e-01
5750,9.757333470148454810511e-03,9.755653568075794902706e-03,4.683628290534655129546e-09,1.140932977008190985836e-11,1.140932977016387339151e-11,9.757333470148454768160e-03,4.340493997902753847584e-18,0,nan,9.738187236420877241033e-01
5765,9.732160571782516205787e-03,9.730489319628048539979e-03,4.647364984696807900573e-09,1.129182529755076222623e-11,1.129182529763272575938e-11,9.732160571782516161741e-03,4.525789821525347493271e-18,0,nan,9.738857373300287501245e-01
5780,9.707117225545519658806e-03,9.705454556672990383563e-03,4.611475076194290198627e-09,1.117582965741339413641e-11,1.117582965749535766957e-11,9.707117225545519615607e-03,4.450206926139355664464e-18,0,nan,9.739524088557279324157e-01
5795,9.682202433899839083121e-03,9.680548282355694552445e-03,4.575953771358096275941e-09,1.106131966002784434625e-11,1.106131966010980787940e-11,9.682202433899839039922e-03,4.461658450635137927276e-18,0,nan,9.740187408329136893007e-01
5809,9.659063742035030132580e-03,9.657417481087309503504e-03,4.543128950998499566716e-09,1.095576394497834334705e-11,1.095576394506030688021e-11,9.659063742035030090228e-03,4.384653470957643272073e-18,0,nan,9.740803466127959042101e-01
5824,9.634394698555919772332e-03,9.632756829329909539341e-03,4.508306959907568640287e-09,1.084406196930284316668e-11,1.084406196938480669984e-11,9.634394698555919729981e-03,4.395880456201677225087e-18,0,nan,9.741460294424728195008e-01
5839,9.609851342003735825282e-03,9.608221800498655282271e-03,4.473839931117027352730e-09,1.073377997478311838259e-11,1.073377997486508191574e-11,9.609851342003735784625e-03,4.230823144005988811062e-18,0,nan,9.742113802386427481948e-01
5854,9.585432714274796218331e-03,9.583811437139024375010e-03,4.439723353188236341139e-09,1.062489635504502952543e-11,1.062489635512699305858e-11,9.585432714274796178520e-03,4.153234361727409753803e-18,0,nan,9.742764015125170441170e-01
5869,9.561137866978785915518e-03,9.559524791501651856732e-03,4.405952783314471189428e-09,1.051738988629872538927e-11,1.051738988638068892242e-11,9.561137866978785874860e-03,4.252378956758392988660e-18,0,nan,9.743410957500486497358e-01
5884,9.536965861315974534635e-03,9.535360925419672057198e-03,4.372523846105901519997e-09,1.041123971961599504308e-11,1.041123971969795857623e-11,9.536965861315974494824e-03,4.174341095466476748222e-18,0,nan,9.744054654122488516284e-01
5899,9.512915767956291716307e-03,9.511318910187916047855e-03,4.339432232399090960020e-09,1.030642537338254918466e-11,1.030642537346451271781e-11,9.512915767956291676497e-03,4.184894462647472761316e-18,0,nan,9.744695129354992843757e-01
5914,9.488986666920227506029e-03,9.487397826443931961188e-03,4.306673698090462627518e-09,1.020292672592083909780e-11,1.020292672600280263095e-11,9.488986666920227467066e-03,4.106182982586477293852e-18,0,nan,9.745332407318592552034e-01
5930,9.463594626928764709188e-03,9.462014271862467334138e-03,4.272093680308549343333e-09,1.009395609357278248441e-11,1.009395609365474601756e-11,9.463594626928764670224e-03,4.117200398971728454246e-18,0,nan,9.746008673280890426886e-01
5945,9.439912700912079314971e-03,9.438340239332780962600e-03,4.240010334275076787244e-09,9.993114300644446871303e-12,9.993114300726410404458e-12,9.439912700912079276854e-03,4.037800330797627106658e-18,0,nan,9.746639418962529023845e-01
5960,9.416349003028628428891e-03,9.414784375945116073581e-03,4.208247446158891319672e-09,9.893528669353671316136e-12,9.893528669435634849291e-12,9.416349003028628389927e-03,4.137858055299966177790e-18,0,nan,9.747267039860087164461e-01
5975,9.392902650134379990629e-03,9.391345799141794935265e-03,4.176801024894940930024e-09,9.795180469162609617327e-12,9.795180469244573150482e-12,9.392902650134379953360e-03,3.967830932289713231812e-18,0,nan,9.747891559135768160750e-01
5991,9.368021562298337229844e-03,9.366472942079940210093e-03,4.143602563686360148743e-09,9.691618914572268743921e-12,9.691618914654232277076e-12,9.368021562298337194268e-03,3.797534361775380005854e-18,0,nan,9.748554320188975789692e-01
6006,9.344814961361765464940e-03,9.343273998357919689952e-03,4.112797781075804887293e-09,9.595770105829561784491e-12,9.595770105911525317645e-12,9.344814961361765430211e-03,3.716323007038499315866e-18,0,nan,9.749172501866911301547e-01
6021,9.321723051351954839026e-03,9.320189688911101450237e-03,4.082297592647509431424e-09,9.501103287153531018101e-12,9.501103287235494551256e-12,9.321723051351954802603e-03,3.907262265923301872211e-18,0,nan,9.749787651541903121962e-01
6037,9.297217140114005025967e-03,9.295691823125713229223e-03,4.050095558514844742931e-09,9.401408509392374906520e-12,9.401408509474338439675e-12,9.297217140114004990392e-03,3.826455083122257728106e-18,0,nan,9.750440494320610924895e-01
6052,9.274359579774730456287e-03,9.272841748028384794992e-03,4.020213026546426166874e-09,9.309129516295050889449e-12,9.309129516377014422603e-12,9.274359579774730419864e-03,3.927216366655000556157e-18,0,nan,9.751049448122296178310e-01
6068,9.250101738958125651146e-03,9.248591830900985042361e-03,3.988661466480782645335e-09,9.211943061189822184065e-12,9.211943061271785717219e-12,9.250101738958125613876e-03,4.029085379917887884251e-18,0,nan,9.751695731889360393724e-01
6083,9.227474978850940693709e-03,9.225972443035908295104e-03,3.959381034691948909400e-09,9.121979981951046631662e-12,9.121979982033010164816e-12,9.227474978850940655593e-03,4.130759792229748575921e-18,0,nan,9.752298582952401491842e-01
6099,9.203461460663395217470e-03,9.201966729218942139981e-03,3.928463607019459914971e-09,9.027226497953053551347e-12,9.027226498035017084501e-12,9.203461460663395178506e-03,4.233571872955861155962e-18,0,nan,9.752938406054771777677e-01
6115,9.179572602844526900943e-03,9.178085615123263208422e-03,3.897867241199866848467e-09,8.933700125476817741585e-12,8.933700125558781274740e-12,9.179572602844526861133e-03,4.336862972096957184980e-18,0,nan,9.753574932455763156123e-01
6130,9.157289154433673743074e-03,9.155809371930225850309e-03,3.869471040168545760109e-09,8.847116698111559127585e-12,8.847116698193522660739e-12,9.157289154433673703264e-03,4.347416342278226567011e-18,0,nan,9.754168704484931640814e-01
6146,9.133639079765343862750e-03,9.132166925257143366870e-03,3.839484960011640700427e-09,8.755914031727980441915e-12,8.755914031809943975070e-12,9.133639079765343821245e-03,4.544148729000032831292e-18,0,nan,9.754798915612419569869e-01
6162,9.110110849722786959951e-03,9.108646264380667542806e-03,3.809807913422970987171e-09,8.665883573174825588103e-12,8.665883573256789121257e-12,9.110110849722786920987e-03,4.276952960993163205800e-18,0,nan,9.755425903950096227645e-01
6177,9.088162958390196589140e-03,9.086705416249133320545e-03,3.782262815439055864473e-09,8.582528580196469717139e-12,8.582528580278433250294e-12,9.088162958390196549330e-03,4.380483570026547312443e-18,0,nan,9.756010800499350671552e-01
6193,9.064868138222500294040e-03,9.063418052976201864907e-03,3.753173275848159310804e-09,8.494718245025115523990e-12,8.494718245107079057144e-12,9.064868138222500256771e-03,4.111416637385004139336e-18,0,nan,9.756631614624913194627e-01
6209,9.041692431103081648880e-03,9.040249745672975150949e-03,3.724381278264120540316e-09,8.408028058648428900998e-12,8.408028058730392434152e-12,9.041692431103081610763e-03,4.215635835534976817357e-18,0,nan,9.757249277679296719612e-01
6225,9.018634925776483741087e-03,9.017199583665050549358e-03,3.695883028138127307501e-09,8.322440917780036151400e-12,8.322440917861999684554e-12,9.018634925776483704665e-03,4.038573135700914110228e-18,0,nan,9.757863813591494617163e-01
6241,8.995694720258793941409e-03,8.994266665542194698223e-03,3.667674788843757914247e-09,8.237940023029961188026e-12,8.237940023111924721181e-12,8.995694720258793904140e-03,4.143031843361290002924e-18,0,nan,9.758475246048837175162e-01
6257,8.972870921720027116230e-03,8.971450099040838761708e-03,3.639752880648075302786e-09,8.154508872749149613839e-12,8.154508872831113146994e-12,8.972870921720027078960e-03,4.153570245725206712494e-18,0,nan,9.759083598500034419164e-01
6273,8.950162646368294817316e-03,8.948749000928357678187e-03,3.612113679703556303965e-09,8.072131257013903733733e-12,8.072131257095867266887e-12,8.950162646368294780893e-03,4.069469815357381169679e-18,0,nan,9.759688894158173253228e-01
6289,8.927569019335728817413e-03,8.926162496889101820435e-03,3.584753617060382515883e-09,7.990791251746703705365e-12,7.990791251828667238520e-12,8.927569019335728780144e-03,4.174647051002279768338e-18,0,nan,9.760291156003669417723e-01
6305,8.905089174566128113096e-03,8.903689721412150214719e-03,3.557669177698631311147e-09,7.910473212969987852369e-12,7.910473213051951385523e-12,8.905089174566128073285e-03,4.470539007588518315858e-18,0,nan,9.760890406787175227932e-01
6321,8.882722254704299074475e-03,8.881329817680755050048e-03,3.530856899579917060198e-09,7.831161771189559451112e-12,7.831161771271522984266e-12,8.882722254704299036359e-03,4.291081217388845634832e-18,0,nan,9.761486669032443779783e-01
6338,8.859080185306761473643e-03,8.857695145266420227091e-03,3.502663248727235084767e-09,7.747979410029468425637e-12,7.747979410111431958792e-12,8.859080185306761437220e-03,4.111309071605803904456e-18,0,nan,9.762116948056341308028e-01
6354,8.836943501989158957399e-03,8.835565370104028749879e-03,3.476401590930799766159e-09,7.670696678886092303285e-12,7.670696678968055836440e-12,8.836943501989158920977e-03,4.121607965891869889999e-18,0,nan,9.762707116620919480183e-01
6370,8.814917170920062359782e-03,8.813545895635471324305e-03,3.450401811811604857893e-09,7.594375126172951770158e-12,7.594375126254915303313e-12,8.814917170920062323359e-03,4.131906860349239419195e-18,0,nan,9.763294364244173902264e-01
6386,8.793000368988291431610e-03,8.791635899261285259912e-03,3.424660655204930161833e-09,7.519000442304737321309e-12,7.519000442386700854463e-12,8.793000368988291396882e-03,3.949545022187017442284e-18,0,nan,9.763878712556656850902e-01
6403,8.769832866953941279126e-03,8.768475572769122842239e-03,3.397590462729616171863e-09,7.439936603717221537828e-12,7.439936603799185070982e-12,8.769832866953941244397e-03,3.959978640902952750702e-18,0,nan,9.764496429807247560484e-01
6419,8.748139404123497858263e-03,8.746788811809300194546e-03,3.372372637737491328997e-09,7.366470699010950852089e-12,7.366470699092914385244e-12,8.748139404123497824381e-03,3.872974163420602674175e-18,0,nan,9.765074865696799958996e-01
6436,8.725207386358363490932e-03,8.723863860539299903651e-03,3.345851402042869934279e-09,7.289404006779506302656e-12,7.289404006861469835810e-12,8.725207386358363456203e-03,3.980232136570552359352e-18,0,nan,9.765686348664448371347e-01
6452,8.703733866108221834117e-03,8.702396940568464427991e-03,3.321143676480100787924e-09,7.217789168794300042044e-12,7.217789168876263575198e-12,8.703733866108221801930e-03,3.698096988121212639661e-18,0,nan,9.766258961407911466592e-01
6469,8.681033760441750192038e-03,8.679703794548504013961e-03,3.295157552461111144005e-09,7.142659390398342157716e-12,7.142659390480305690871e-12,8.681033760441750161545e-03,3.512621531332820329708e-18,0,nan,9.766864303993258764709e-01
6485,8.659776854775163636393e-03,8.658453389612880504879e-03,3.270947093603363150650e-09,7.072839932245346584762e-12,7.072839932327310117917e-12,8.659776854775163605053e-03,3.619056192092008367531e-18,0,nan,9.767431181079132922998e-01
6502,8.637305160923522239156e-03,8.635988550702435191337e-03,3.245482653070376077832e-09,6.999588943879362709737e-12,6.999588943961326242891e-12,8.637305160923522206122e-03,3.824605513808846960161e-18,0,nan,9.768030475306554435500e-01
6518,8.616261608648620441417e-03,8.614951401602027752867e-03,3.221757013655673277957e-09,6.931511123380374377090e-12,6.931511123462337910245e-12,8.616261608648620409229e-03,3.735640055700639364976e-18,0,nan,9.768591702479552589360e-01
6535,8.594014896415438521847e-03,8.592711441694561655170e-03,3.196801230760791495183e-09,6.860082826002791327834e-12,6.860082826084754860988e-12,8.594014896415438489659e-03,3.745310240163617567765e-18,0,nan,9.769185038543785741007e-01
6552,8.571882767542622021948e-03,8.570586013083496610154e-03,3.172102527673344499438e-09,6.789572236409307385699e-12,6.789572236491270918853e-12,8.571882767542621989761e-03,3.754980424783716356082e-18,0,nan,9.769775339865593466763e-01
6569,8.549864339051574737946e-03,8.548574233324114179172e-03,3.147657602544055846309e-09,6.719965242085994199600e-12,6.719965242167957732755e-12,8.549864339051574705759e-03,3.764650609559718785579e-18,0,nan,9.770362629667328630001e-01
6586,8.527958737012730895831e-03,8.526675229013900749253e-03,3.123463204282658411232e-09,6.651247983063824824931e-12,6.651247983145788358086e-12,8.527958737012730863644e-03,3.774320794490420447753e-18,0,nan,9.770946930935022105096e-01
6602,8.507443991385730901032e-03,8.506166646888926913367e-03,3.100917993289247832976e-09,6.587373489929110192870e-12,6.587373490011073726025e-12,8.507443991385730867998e-03,3.882985885815622022362e-18,0,nan,9.771494151909557832232e-01
6619,8.485754944021589096213e-03,8.484484099726970294889e-03,3.077200817263748485842e-09,6.520344721827183389560e-12,6.520344721909146922714e-12,8.485754944021589064873e-03,3.693274111160730946812e-18,0,nan,9.772072716650433532701e-01
6636,8.464176204079775455310e-03,8.462911810495889136728e-03,3.053724891684623945017e-09,6.454166339487959901315e-12,6.454166339569923434470e-12,8.464176204079775423123e-03,3.802762515760127468950e-18,0,nan,9.772648359121967271746e-01
6653,8.442706932185443493453e-03,8.441448940321987642887e-03,3.030487156845046375749e-09,6.388825429215652691304e-12,6.388825429297616224458e-12,8.442706932185443462113e-03,3.712105524939323671919e-18,0,nan,9.773221101407567825044e-01
6670,8.421346297458375328935e-03,8.420094658819871364886e-03,3.007484599486729064221e-09,6.324309305523744651973e-12,6.324309305605708185127e-12,8.421346297458375297595e-03,3.721521232046688643973e-18,0,nan,9.773790965368701830207e-01
6687,8.400093477405794191975e-03,8.398848143985355332069e-03,2.984714251979360933955e-09,6.260605506537590632416e-12,6.260605506619554165570e-12,8.400093477405794159788e-03,3.831773072792497181644e-18,0,nan,9.774357972647674916607e-01
6705,8.377707101003393659498e-03,8.376468391906424890490e-03,2.960854325466695524590e-09,6.194026228770624935178e-12,6.194026228852588468332e-12,8.377707101003393629005e-03,3.639800930436283591432e-18,0,nan,9.774955243419173315416e-01
6722,8.356673697647902882185e-03,8.355441196443720265079e-03,2.938552902690104890714e-09,6.131956551709753615231e-12,6.131956551791717148385e-12,8.356673697647902851692e-03,3.648962159398125799301e-18,0,nan,9.775516436521808587962e-01
6739,8.335745644076097921542e-03,8.334519304214621657700e-03,2.916474887217957651582e-09,6.070662422281715700426e-12,6.070662422363679233580e-12,8.335745644076097890202e-03,3.759737927066120591740e-18,0,nan,9.776074837810264937300e-01
6756,8.314922150771031534974e-03,8.313701926166427848158e-03,2.894617488528340180494e-09,6.010132241128226273621e-12,6.010132241210189806775e-12,8.314922150771031505328e-03,3.565415600571974580713e-18,0,nan,9.776630468065010498525e-01
6774,8.292986844621113716293e-03,8.291773045271835908759e-03,2.871711770992226980844e-09,5.946861475088257451428e-12,5.946861475170220984582e-12,8.292986844621113689188e-03,3.268430882621998729226e-18,0,nan,9.777215784983687039619e-01
6791,8.272376169845713952787e-03,8.271168392308025678545e-03,2.850299973485765231212e-09,5.887868460265728460368e-12,5.887868460347691993522e-12,8.272376169845713926529e-03,3.174181254063189255739e-18,0,nan,9.777765774728821215737e-01
6808,8.251867688779383791247e-03,8.250665888352025787648e-03,2.829100512968585609454e-09,5.829605149643535718150e-12,5.829605149725499251305e-12,8.251867688779383765836e-03,3.079422668419905733273e-18,0,nan,9.778313055737797073602e-01
6826,8.230263371612514394307e-03,8.229067851657776410083e-03,2.806882548017635619779e-09,5.768697933510840760238e-12,5.768697933592804293392e-12,8.230263371612514368049e-03,3.190422976675497034713e-18,0,nan,9.778889599498931487777e-01
6843,8.209962910331582026168e-03,8.208773276838824414958e-03,2.786112027537289590955e-09,5.711903141151261637622e-12,5.711903141233225170776e-12,8.209962910331581999910e-03,3.198311813545429023674e-18,0,nan,9.779431366334093186205e-01
6861,8.188577173912206388925e-03,8.187393725883068820587e-03,2.764342476615297304887e-09,5.652527223676786448329e-12,5.652527223758749981484e-12,8.188577173912206361820e-03,3.310105496531309488623e-18,0,nan,9.780002115674865668981e-01
6878,8.168481583449534550501e-03,8.167303933057809786016e-03,2.743990102118714785213e-09,5.597156756175308035554e-12,5.597156756257271568708e-12,8.168481583449534522549e-03,3.421944087629049525797e-18,0,nan,9.780538451252846950936e-01
6896,8.147311127266655326409e-03,8.146139569236271812399e-03,2.722657709439193262634e-09,5.539266169901094775100e-12,5.539266169983058308255e-12,8.147311127266655300998e-03,3.118941699990552948756e-18,0,nan,9.781103493086197691307e-01
6914,8.126250123097846681513e-03,8.125084610274497902427e-03,2.701545868694981182840e-09,5.482122094376484019310e-12,5.482122094458447552464e-12,8.126250123097846656102e-03,3.127025138618544736924e-18,0,nan,9.781665632906737119071e-01
6931,8.106458911552411544400e-03,8.105299065231209806462e-03,2.681806858314401354497e-09,5.428827757006529600262e-12,5.428827757088493133416e-12,8.106458911552411521530e-03,2.821193547687575435760e-18,0,nan,9.782193898178962893097e-01
6949,8.085608315027263697451e-03,8.084454423608002132429e-03,2.661115769684978866419e-09,5.373102433353871434254e-12,5.373102433435834967409e-12,8.085608315027263672887e-03,3.037984838410006904753e-18,0,nan,9.782750458824770018970e-01
6967,8.064864702534525806491e-03,8.063716720274300849489e-03,2.640636986908495580833e-09,5.318090283292144699445e-12,5.318090283374108232600e-12,8.064864702534525779386e-03,3.360881466941332584294e-18,0,nan,9.783304182465248690368e-01
6985,8.044227252783796258474e-03,8.043085134407006862521e-03,2.620367793936498080970e-09,5.263780382156891997898e-12,5.263780382238855531052e-12,8.044227252783796233063e-03,3.158909814343602604006e-18,0,nan,9.783855090736402150206e-01
7003,8.023695152869655966305e-03,8.022558853562051483196e-03,2.600305516310067454878e-09,5.210162000025618462637e-12,5.210162000107581995792e-12,8.023695152869655942588e-03,2.955860369974064532864e-18,0,nan,9.784403205054794886038e-01
7021,8.003267598164932754435e-03,8.002137073567751553136e-03,2.580447520418730939246e-09,5.157224597760504823781e-12,5.157224597842468356936e-12,8.003267598164932729871e-03,3.069240803094847556334e-18,0,nan,9.784948546620327463372e-01
7039,7.982943792215592026535e-03,7.981818998419789249096e-03,2.560791212774427278411e-09,5.104957823141357668161e-12,5.104957823223321201315e-12,7.982943792215592001124e-03,3.183160132282032020344e-18,0,nan,9.785491136418969404694e-01
7057,7.962722946637224864470e-03,7.961603840177787738890e-03,2.541334039300182653276e-09,5.053351507086516384708e-12,5.053351507168479917863e-12,7.962722946637224839059e-03,3.191243571818663462002e-18,0,nan,9.786030995225450837376e-01
7075,7.942604281013105304930e-03,7.941490818863454468286e-03,2.522073484633162695847e-09,5.002395659959499466160e-12,5.002395660041462999315e-12,7.942604281013105280366e-03,3.092682777750259085077e-18,0,nan,9.786568143605913530072e-01
7093,7.922587022793789118618e-03,7.921479162360264437660e-03,2.503007071441774556843e-09,4.952080467959234312384e-12,4.952080468041197845538e-12,7.922587022793789094054e-03,3.100496769515139484382e-18,0,nan,9.787102601920522185522e-01
7111,7.902670407198226958990e-03,7.901568106314656364201e-03,2.484132359756501194754e-09,4.902396289591774006518e-12,4.902396289673737539672e-12,7.902670407198226936120e-03,2.893944501979335983549e-18,0,nan,9.787634390326036547031e-01
7129,7.882853677116365305726e-03,7.881756894038715183644e-03,2.465446946314157984603e-09,4.853333652221462347582e-12,4.853333652303425880736e-12,7.882853677116365283704e-03,2.793767020253509562036e-18,0,nan,9.788163528778345075947e-01
7148,7.862043552940082910388e-03,7.860952549386550251297e-03,2.445926204439316084391e-09,4.802209326431172714364e-12,4.802209326513136247518e-12,7.862043552940082889212e-03,2.693424875958441629975e-18,0,nan,9.788719210767647089882e-01
7166,7.842429797481405659120e-03,7.841344227230027591884e-03,2.427622509166457274174e-09,4.754395251808036610957e-12,4.754395251890000144111e-12,7.842429797481405637097e-03,2.808167519164078931158e-18,0,nan,9.789242963924605746631e-01
7184,7.822913660679953505106e-03,7.821833483244247051847e-03,2.409500989622952206017e-09,4.707174785462841608700e-12,4.707174785544805141854e-12,7.822913660679953483083e-03,2.815173167422842554499e-18,0,nan,9.789764126885950806865e-01
7203,7.802418395082219057954e-03,7.801343866583510665369e-03,2.390567859517503211103e-09,4.657965206342519127719e-12,4.657965206424482660873e-12,7.802418395082219036355e-03,2.768287864259944327930e-18,0,nan,9.790311454478071410837e-01
7221,7.783100643813475652522e-03,7.782031426162843979674e-03,2.372813749350254913418e-09,4.611937399678441168671e-12,4.611937399760404701826e-12,7.783100643813475630076e-03,2.883988545115477133339e-18,0,nan,9.790827353130966121232e-01
7240,7.762813188727445561182e-03,7.761749534370252075139e-03,2.354263513581410757092e-09,4.563967589056889331492e-12,4.563967589138852864646e-12,7.762813188727445540006e-03,2.727854344364153337095e-18,0,nan,9.791369166047150787366e-01
7258,7.743690813356408204708e-03,7.742632389532452473695e-03,2.336867548384294466535e-09,4.519096476069823096333e-12,4.519096476151786629488e-12,7.743690813356408183109e-03,2.789282355867032418595e-18,0,nan,9.791879879750650337309e-01
7277,7.723608024114378980417e-03,7.722555079662837070651e-03,2.318690576364900680106e-09,4.472329141020119330081e-12,4.472329141102082863235e-12,7.723608024114378959664e-03,2.686866959449292381664e-18,0,nan,9.792416260915927544756e-01
7295,7.704678075576934714172e-03,7.703630282955100101514e-03,2.301643770651355821049e-09,4.428580014729338705995e-12,4.428580014811302239150e-12,7.704678075576934692572e-03,2.803405923402877090531e-18,0,nan,9.792921867442011744746e-01
7314,7.684796870640920392510e-03,7.683754475149921441754e-03,2.283830721012811277012e-09,4.382979164542822794391e-12,4.382979164624786327546e-12,7.684796870640920371758e-03,2.700436661769511864596e-18,0,nan,9.793452898127154031445e-01
7333,7.665018004571795077685e-03,7.663980964618450896049e-03,2.266201011605085618635e-09,4.337963743067317908582e-12,4.337963743149281441737e-12,7.665018004571795058203e-03,2.541645404515557027862e-18,0,nan,9.793981212323824030088e-01
7352,7.645340689213266449436e-03,7.644308963630684287024e-03,2.248752289705436975638e-09,4.293524754460562169480e-12,4.293524754542525702634e-12,7.645340689213266429954e-03,2.548187004188776322218e-18,0,nan,9.794506830822431332068e-01
7370,7.626791989182916121407e-03,7.625765260674932011828e-03,2.232386771444545000482e-09,4.251948374753986658260e-12,4.251948374835950191414e-12,7.626791989182916101502e-03,2.609914402898062649700e-18,0,nan,9.795002317228213787183e-01
7389,7.607310199005664753135e-03,7.606288705904205268523e-03,2.215283882922147844644e-09,4.208606701469120652322e-12,4.208606701551084185477e-12,7.607310199005664733230e-03,2.616598211425351611023e-18,0,nan,9.795522745077336461981e-01
7408,7.587927683123356288149e-03,7.586911385486582334436e-03,2.198355255354768529626e-09,4.165815870420907776282e-12,4.165815870502871309436e-12,7.587927683123356267821e-03,2.679096531101286826604e-18,0,nan,9.796040537284526549216e-01
7427,7.568643684651097825040e-03,7.567632542942435084398e-03,2.181598674957548455561e-09,4.123567501943422091624e-12,4.123567502025385624778e-12,7.568643684651097804711e-03,2.685922548491636703415e-18,0,nan,9.796555713820360197070e-01
7446,7.549457454378640202876e-03,7.548451429461652208032e-03,2.165011961608369891117e-09,4.081853364715572972216e-12,4.081853364797536505371e-12,7.549457454378640180006e-03,3.029342136712315658600e-18,0,nan,9.797068294454169397291e-01
7465,7.530368250673350230558e-03,7.529367303806689076463e-03,2.148592968252179266151e-09,4.040665372767377015658e-12,4.040665372849340548812e-12,7.530368250673350206417e-03,3.205744817936223866488e-18,0,nan,9.797578298756570454168e-01
7485,7.510378366047294387204e-03,7.509382723072010350396e-03,2.131488686640087648391e-09,3.997869273369169263579e-12,3.997869273451132796733e-12,7.510378366047294364335e-03,3.045104848412918542484e-18,0,nan,9.798112383391537639761e-01
7504,7.491486030190561306456e-03,7.490495386960724586669e-03,2.115407370832795290369e-09,3.957736530378840647723e-12,3.957736530460804180877e-12,7.491486030190561283586e-03,3.052784118357939018168e-18,0,nan,9.798617159921026104953e-01
7523,7.472688502854026740920e-03,7.471702821803903790045e-03,2.099487419371919399452e-09,3.918106118133597087129e-12,3.918106118215560620284e-12,7.472688502854026717627e-03,3.117138636328392702716e-18,0,nan,9.799119418657558985429e-01
7542,7.453985072150876152403e-03,7.453004316090126087943e-03,2.083726813356324900676e-09,3.878970510441368782911e-12,3.878970510523332316066e-12,7.453985072150876129533e-03,3.068142658523853784573e-18,0,nan,9.799619178391543150553e-01
7562,7.434398131350806242733e-03,7.433422519718920596969e-03,2.067306662129563690411e-09,3.838301560007357394219e-12,3.838301560089320927373e-12,7.434398131350806219863e-03,3.076226100862683258519e-18,0,nan,9.800142561964302812178e-01
7581,7.415885646042793882129e-03,7.414914884218586496603e-03,2.051866935839989186095e-09,3.800158576958922692411e-12,3.800158577040886225565e-12,7.415885646042793859259e-03,3.083905371177043220399e-18,0,nan,9.800637250249629041474e-01
7600,7.397465127842032553646e-03,7.396499179752459506852e-03,2.036580576840647889915e-09,3.762488224515197403670e-12,3.762488224597160936824e-12,7.397465127842032530352e-03,3.148836209017499678351e-18,0,nan,9.801129495748662935747e-01
7620,7.378173712337079619575e-03,7.377212792757947766656e-03,2.020653272509391915399e-09,3.723338115574400925470e-12,3.723338115656364458624e-12,7.378173712337079594588e-03,3.386674388300208832508e-18,0,nan,9.801645029722434224705e-01
7639,7.359939834404361046352e-03,7.358983655628396269016e-03,2.005675799680548445714e-09,3.686616069711109070482e-12,3.686616069793072603636e-12,7.359939834404361020941e-03,3.452608171991329624672e-18,0,nan,9.802132317432144450065e-01
7659,7.340843389436283171952e-03,7.339892163177157006437e-03,1.990069522133271739549e-09,3.648449044122189351521e-12,3.648449044204152884675e-12,7.340843389436283146541e-03,3.461589775119881241312e-18,0,nan,9.802642672099206129152e-01
7679,7.321845784849419247971e-03,7.320899472729477393744e-03,1.974624736657471984861e-09,3.610774664920224725990e-12,3.610774665002188259144e-12,7.321845784849419223407e-03,3.354885665743353418975e-18,0,nan,9.803150400933556733534e-01
7698,7.303888914176125019011e-03,7.302947235301390676554e-03,1.960099874454013082251e-09,3.575433384615303210749e-12,3.575433384697266743903e-12,7.303888914176124995718e-03,3.189178576399630776366e-18,0,nan,9.803630329560963133063e-01
7718,7.285081854053416717910e-03,7.284145015614369369756e-03,1.944964035201556493735e-09,3.538697899322697851135e-12,3.538697899404661384289e-12,7.285081854053416693770e-03,3.313681229719584941897e-18,0,nan,9.804132995969751144887e-01
7738,7.266371398983805047246e-03,7.265439363754971519365e-03,1.929983633748161063236e-09,3.502432998902005836528e-12,3.502432998983969369682e-12,7.266371398983805023529e-03,3.263929301279204921041e-18,0,nan,9.804633095580493778488e-01
7758,7.247756806538024826927e-03,7.246829537674664913076e-03,1.915156679866257456695e-09,3.466631467971350661298e-12,3.466631468053314194453e-12,7.247756806538024804480e-03,3.097009695743465450616e-18,0,nan,9.805130648003027737545e-01
7777,7.230161067081880631085e-03,7.229238292480688891243e-03,1.901211419206042861132e-09,3.433042753534556640882e-12,3.433042753616520174037e-12,7.230161067081880610333e-03,2.870241342508025927261e-18,0,nan,9.805600981153016271262e-01
7797,7.211731299990279245867e-03,7.210813220984080965175e-03,1.886678078717615578511e-09,3.398124525063354334336e-12,3.398124525145317867490e-12,7.211731299990279225538e-03,2.818850271658153645557e-18,0,nan,9.806093622209071501315e-01
7817,7.193395249201866942971e-03,7.192481830041076526493e-03,1.872292490287678600708e-09,3.363649120922381022055e-12,3.363649121004344555210e-12,7.193395249201866923912e-03,2.649408332641854769735e-18,0,nan,9.806583772774636948615e-01
7837,7.175152201702816493150e-03,7.174243406999830414096e-03,1.858052781041307161158e-09,3.329609819226898236186e-12,3.329609819308861769341e-12,7.175152201702816473668e-03,2.715169969805723653577e-18,0,nan,9.807071451687111194261e-01
7857,7.157001451694004880733e-03,7.156097246418631715782e-03,1.843957106519722837654e-09,3.296000016832781929283e-12,3.296000016914745462438e-12,7.157001451694004862946e-03,2.485355356205789655263e-18,0,nan,9.807556677594401654081e-01
7878,7.138041734973124781724e-03,7.137142311281591871490e-03,1.829309678380806984391e-09,3.261164876737807128597e-12,3.261164876819770661751e-12,7.138041734973124765631e-03,2.254627612918026751786e-18,0,nan,9.808063544947263193477e-01
7898,7.120078018280542691320e-03,7.119183113303169225757e-03,1.815503626072272472246e-09,3.228415393289274585802e-12,3.228415393371238118957e-12,7.120078018280542676074e-03,2.141351964322909121944e-18,0,nan,9.808543799704835446725e-01
7918,7.102204490011651040804e-03,7.101314069780838812980e-03,1.801836153231687446267e-09,3.196075978350763412507e-12,3.196075978432726945662e-12,7.102204490011651025133e-03,2.206372619408885785230e-18,0,nan,9.809021657187516572956e-01
7938,7.084420472670218242950e-03,7.083534503557966513818e-03,1.788305525458623976045e-09,3.164140485779901265916e-12,3.164140485861864799070e-12,7.084420472670218226856e-03,2.271692661371042435034e-18,0,nan,9.809497135299711292607e-01
7959,7.065842856787514119677e-03,7.064961525524509106572e-03,1.774243776822549720930e-09,3.131036333740448539003e-12,3.131036333822412072157e-12,7.065842856787514103160e-03,2.337603992366223733182e-18,0,nan,9.809993845913798955088e-01
7979,7.048240247298866453363e-03,7.047363299260890244397e-03,1.760988368427846632117e-09,3.099910117732652157571e-12,3.099910117814615690726e-12,7.048240247298866436846e-03,2.343442035448324359619e-18,0,nan,9.810464501541987085453e-01
7999,7.030725123825770432286e-03,7.029852526394713515043e-03,1.747864673757032489573e-09,3.069169731533341277226e-12,3.069169731615304810380e-12,7.030725123825770418310e-03,1.987852374193074523875e-18,0,nan,9.810932831318952233998e-01
8020,7.012427689215363165388e-03,7.011559625169521586789e-03,1.734224765944909938148e-09,3.037301312563158745019e-12,3.037301312645122278173e-12,7.012427689215363150565e-03,2.113829508680301908270e-18,0,nan,9.811422093202455484541e-01
8041,6.994225245198272842138e-03,6.993361679301071344922e-03,1.720726413086520878502e-09,3.005845450070160830744e-12,3.005845450152124363898e-12,6.994225245198272828162e-03,1.998226127946178497598e-18,0,nan,9.811908829501476738137e-01
8061,6.976977222352672937364e-03,6.976117907980233638111e-03,1.708000767215330043056e-09,2.976265191728047303095e-12,2.976265191810010836249e-12,6.976977222352672924235e-03,1.881762010112236646231e-18,0,nan,9.812370057680509801519e-01
8082,6.958958116746660312557e-03,6.958103232773093766257e-03,1.694773530774948699289e-09,2.945596478684912899200e-12,2.945596478766876432355e-12,6.958958116746660300275e-03,1.764916174108147495493e-18,0,nan,9.812851919107734422853e-01
8103,6.941031845357323309829e-03,6.940181357607942064030e-03,1.681682523085290149819e-09,2.915321779342675921212e-12,2.915321779424639454367e-12,6.941031845357323296700e-03,1.891507051825919942961e-18,0,nan,9.813331311961115162442e-01
8123,6.924044859599039625835e-03,6.923198527278261506025e-03,1.669339948493193755545e-09,2.886849504187763337704e-12,2.886849504269726870858e-12,6.924044859599039612706e-03,1.896147547952474604625e-18,0,nan,9.813785598851004304236e-01
8144,6.906297780325886351016e-03,6.905455778513584165708e-03,1.656509894228538425105e-09,2.857326706670732960136e-12,2.857326706752696493290e-12,6.906297780325886340005e-03,1.594403928784303005691e-18,0,nan,9.814260226462548652743e-01
8165,6.888641443670979705985e-03,6.887803739214652357283e-03,1.643810981198198080540e-09,2.828180345155570952477e-12,2.828180345237534485632e-12,6.888641443670979695397e-03,1.537010153200312480489e-18,0,nan,9.814732440807876420741e-01
8186,6.871075155446117594674e-03,6.870241715530802592452e-03,1.631241538114447062630e-09,2.799404674521806596657e-12,2.799404674603770129812e-12,6.871075155446117584510e-03,1.479302021459502057273e-18,0,nan,9.815202260245352890297e-01
8207,6.853598228525866258672e-03,6.852769020669854882010e-03,1.618799919183585528294e-09,2.770994051684124703040e-12,2.770994051766088236194e-12,6.853598228525866248931e-03,1.421279533556727037564e-18,0,nan,9.815669702947610149790e-01
8228,6.836209982757966339190e-03,6.835384974808583904583e-03,1.606484503653386693514e-09,2.742942933526551752661e-12,2.742942933608515285815e-12,6.836209982757966331566e-03,1.115134927762005119949e-18,0,nan,9.816134786903889904099e-01
8249,6.818909744875099338752e-03,6.818088905004549422263e-03,1.594293695369701890966e-09,2.715245874883575961159e-12,2.715245874965539494314e-12,6.818909744875099330282e-03,1.242182370709491301614e-18,0,nan,9.816597529922351021659e-01
8270,6.801696848407990414999e-03,6.800880145109261903084e-03,1.582225922342015464191e-09,2.687897526567019399097e-12,2.687897526648982932252e-12,6.801696848407990406953e-03,1.183059636184652291699e-18,0,nan,9.817057949632342195691e-01
8291,6.784570633599823987042e-03,6.783758035682659848126e-03,1.570279636317746818769e-09,2.660892633437513090021e-12,2.660892633519476623176e-12,6.784570633599823979842e-03,1.061199070727549197890e-18,0,nan,9.817516063486640594000e-01
8313,6.766721144682219556316e-03,6.765912814528238361438e-03,1.557893120669398632994e-09,2.632964545785665741848e-12,2.632964545867629275003e-12,6.766721144682219548269e-03,1.189174613060510515113e-18,0,nan,9.817993537936457547734e-01
8334,6.749770390140543789474e-03,6.748966102474043179012e-03,1.546190860642936497685e-09,2.606646907007978881760e-12,2.606646907089942414914e-12,6.749770390140543781428e-03,1.192160997160720071030e-18,0,nan,9.818446984000901011248e-01
8355,6.732904347103414433024e-03,6.732104071675243004142e-03,1.534605511261881748708e-09,2.580657268490722551541e-12,2.580657268572686084695e-12,6.732904347103414426248e-03,1.006439900033577932460e-18,0,nan,9.818898176332718261247e-01
8377,6.715325327429664390581e-03,6.714529223182656023865e-03,1.522592286001147367152e-09,2.553776498314919868088e-12,2.553776498396883401242e-12,6.715325327429664384228e-03,9.460073480667553782741e-19,0,nan,9.819368455004507919627e-01
8398,6.698630771712448116403e-03,6.697838618700277970747e-03,1.511241804676863603199e-09,2.528443303978557604331e-12,2.528443304060521137485e-12,6.698630771712448109626e-03,1.011589354446850402315e-18,0,nan,9.819815084664955270009e-01
8420,6.681230035478481184096e-03,6.680441990387646396921e-03,1.499471506213787925013e-09,2.502239775831612411228e-12,2.502239775913575944382e-12,6.681230035478481177320e-03,1.014223959069105100530e-18,0,nan,9.820280619646128217673e-01
8441,6.664704364895508387688e-03,6.663920211266466669331e-03,1.488349971187559543687e-09,2.477543229344096950559e-12,2.477543229426060483714e-12,6.664704364895508379218e-03,1.270923511200005680694e-18,0,nan,9.820722755494979359361e-01
8463,6.647479213613799640453e-03,6.646699105919013412068e-03,1.476816489979041732177e-09,2.451996570882194939328e-12,2.451996570964158472482e-12,6.647479213613799632829e-03,1.146795090336870023097e-18,0,nan,9.821183618197658448789e-01
8484,6.631119878362430772550e-03,6.630343603555971406289e-03,1.465918157759462768725e-09,2.427917568918425065718e-12,2.427917569000388598872e-12,6.631119878362430764504e-03,1.213492312991185268793e-18,0,nan,9.821621327716019790371e-01
8506,6.614067667730749292087e-03,6.613295378112365214282e-03,1.454615567722576677872e-09,2.403008119190616285880e-12,2.403008119272579819034e-12,6.614067667730749283617e-03,1.280653585367554525910e-18,0,nan,9.822077588126127525360e-01
8528,6.597102932978545515196e-03,6.596334597938606712516e-03,1.443428874032499708781e-09,2.378417302677988439204e-12,2.378417302759951972359e-12,6.597102932978545508844e-03,9.629601309766182425859e-19,0,nan,9.822531520486534580895e-01
8550,6.580225002717331873809e-03,6.579460591958883648857e-03,1.432356594993013525142e-09,2.354140240853060684104e-12,2.354140240935024217258e-12,6.580225002717331867032e-03,1.029792077814378062044e-18,0,nan,9.822983142569612261094e-01
8572,6.563433212411731212057e-03,6.562672695946511924044e-03,1.421397271581491846206e-09,2.330172142109537642606e-12,2.330172142191501175760e-12,6.563433212411731204434e-03,1.161480017938283468713e-18,0,nan,9.823432471967296151626e-01
8594,6.546726904292259226718e-03,6.545970252436778740243e-03,1.410549467045142038548e-09,2.306508299996882752349e-12,2.306508300078846285503e-12,6.546726904292259220365e-03,9.703699569692105451675e-19,0,nan,9.823879526093370134700e-01
8616,6.530105427269435519055e-03,6.529352610641113282750e-03,1.399811766505442871266e-09,2.283144091495128508571e-12,2.283144091577092041726e-12,6.530105427269435513973e-03,7.782719192101809139704e-19,0,nan,9.824324322185715850533e-01
8638,6.513568136849199684309e-03,6.512819126362561384343e-03,1.389182776570591733108e-09,2.260074975328907164595e-12,2.260074975410870697749e-12,6.513568136849199680921e-03,5.201652485754356731782e-19,0,nan,9.824766877308528027594e-01
8660,6.497114395049609400372e-03,6.496369161912541153755e-03,1.378661124955779330292e-09,2.237296490319713747655e-12,2.237296490401677280810e-12,6.497114395049609396137e-03,6.518531887784567247621e-19,0,nan,9.825207208354496550605e-01
8682,6.480743570318797863448e-03,6.480002086028856943159e-03,1.368245460111114450624e-09,2.214804253775440436804e-12,2.214804253857403969958e-12,6.480743570318797858790e-03,7.188497985377755176936e-19,0,nan,9.825645332046955618670e-01
8704,6.464455037454168448319e-03,6.463717273794949539065e-03,1.357934450857025848442e-09,2.192593959916247947031e-12,2.192593959998211480186e-12,6.464455037454168444931e-03,5.241171559531049581857e-19,0,nan,9.826081264942000698267e-01
8727,6.447513432696967874806e-03,6.446779528925189760594e-03,1.347265235761795781658e-09,2.169670973726112069818e-12,2.169670973808075602972e-12,6.447513432696967870571e-03,6.568679197772450426125e-19,0,nan,9.826534688324412886336e-01
8749,6.431391303051805013191e-03,6.430661063071312369102e-03,1.337164232248970603871e-09,2.148024284657383568558e-12,2.148024284739347101712e-12,6.431391303051805009803e-03,5.268116383168094528939e-19,0,nan,9.826966190918290038167e-01
8771,6.415349599540762257293e-03,6.414622995984439654906e-03,1.327163952099617769846e-09,2.126646883246864698081e-12,2.126646883328828231236e-12,6.415349599540762253482e-03,5.941450584263101364780e-19,0,nan,9.827395552126817988565e-01
8794,6.398664068987973696269e-03,6.397941238181567641981e-03,1.316815449596141783833e-09,2.104581356504747171345e-12,2.104581356586710704499e-12,6.398664068987973693727e-03,3.971295905466727541154e-19,0,nan,9.827842157409547014612e-01
8817,6.382065107131717126245e-03,6.381346019767518961687e-03,1.306574257380139697140e-09,2.082801271412608040921e-12,2.082801271494571574076e-12,6.382065107131717124128e-03,3.318020629042835043852e-19,0,nan,9.828286457574048800624e-01
8839,6.366268224270186493260e-03,6.365552690445049778376e-03,1.296877468012535082822e-09,2.062231165857327402771e-12,2.062231165939290935925e-12,6.366268224270186489872e-03,5.322006031886299523061e-19,0,nan,9.828709299793472037028e-01
8862,6.349836698855845131566e-03,6.349124852003850033530e-03,1.286842237906113805238e-09,2.040996844546166647941e-12,2.040996844628130181096e-12,6.349836698855845127331e-03,6.669722289133232703449e-19,0,nan,9.829149141257994099180e-01
8884,6.334198760889950021671e-03,6.333490414107037212658e-03,1.277339973037706729433e-09,2.020940894743770978677e-12,2.020940894825734511831e-12,6.334198760889950017859e-03,6.017569714071962431279e-19,0,nan,9.829567750734090912429e-01
8907,6.317932151201043316284e-03,6.317227436052281107226e-03,1.267505553304753081936e-09,2.000236008326707621144e-12,2.000236008408671154298e-12,6.317932151201043313320e-03,4.692382324533946989839e-19,0,nan,9.830003200278692606869e-01
8930,6.301748874663171932795e-03,6.301047763291465913675e-03,1.257771830472131150719e-09,1.979795600414338234275e-12,1.979795600496301767429e-12,6.301748874663171929831e-03,4.704432649338965738738e-19,0,nan,9.830436430422641250074e-01
8953,6.285648292545215783914e-03,6.284950757377654106332e-03,1.248137519008362341985e-09,1.959615627294159423519e-12,1.959615627376122956673e-12,6.285648292545215780949e-03,4.716482974247998366700e-19,0,nan,9.830867458090187414529e-01
8976,6.269629772627062023643e-03,6.268935786371300793172e-03,1.238601353025638891633e-09,1.939692117200369992531e-12,1.939692117282333525685e-12,6.269629772627062021949e-03,2.702019028148712393659e-19,0,nan,9.831296300033945273510e-01
8999,6.253692689116852346189e-03,6.253002224757556046454e-03,1.229162085930519304030e-09,1.920021168854619236382e-12,1.920021168936582769536e-12,6.253692689116852343224e-03,4.740583624374920665999e-19,0,nan,9.831722972837062904405e-01
9022,6.237836422569489177417e-03,6.237149453364825148862e-03,1.219818490081704464301e-09,1.900598950039967711645e-12,1.900598950121931244799e-12,6.237836422569489174452e-03,4.752633949591238300311e-19,0,nan,9.832147492915359616571e-01
9045,6.222060359806378507742e-03,6.221376859284564526884e-03,1.210569356454733395428e-09,1.881421696207222753700e-12,1.881421696289186286855e-12,6.222060359806378505625e-03,3.403345910648875382783e-19,0,nan,9.832569876519431165129e-01
9068,6.206363893836387495194e-03,6.205683835792291517135e-03,1.201413494313441620758e-09,1.862485709112834090926e-12,1.862485709194797624081e-12,6.206363893836387492653e-03,4.094343943136328133905e-19,0,nan,9.832990139736723140705e-01
9091,6.190746423777995459133e-03,6.190069782269786605987e-03,1.192349730888029095324e-09,1.843787355487557478078e-12,1.843787355569521011232e-12,6.190746423777995457015e-03,3.420560661315965488686e-19,0,nan,9.833408298493573254499e-01
9115,6.174533512440011665342e-03,6.173860408635703498880e-03,1.182988833807195319785e-09,1.824525525686302082969e-12,1.824525525768265616124e-12,6.174533512440011663225e-03,3.429542270471763191893e-19,0,nan,9.833842411421204406682e-01
9138,6.159075625486963819998e-03,6.158405886011975936524e-03,1.174109698854108325984e-09,1.806301738205867380169e-12,1.806301738287830913422e-12,6.159075625486963817457e-03,4.125779575180959853806e-19,0,nan,9.834256318619434524475e-01
9162,6.143027959515896243270e-03,6.142361703824036818047e-03,1.164938998616499192643e-09,1.787527538221212396514e-12,1.787527538303175929767e-12,6.143027959515896239458e-03,6.204836259519043410897e-19,0,nan,9.834686028966319007341e-01
9185,6.127727222120943705370e-03,6.127064279610100219500e-03,1.156239814889741674033e-09,1.769763936553298731405e-12,1.769763936635262264658e-12,6.127727222120943701135e-03,6.911477261883756436144e-19,0,nan,9.835095749116958536540e-01
9209,6.111842288011126205382e-03,6.111182776452887395459e-03,1.147254505357983555379e-09,1.751462627408276367658e-12,1.751462627490239900911e-12,6.111842288011126201994e-03,5.543552384627620953982e-19,0,nan,9.835521123517176464630e-01
9232,6.096696315856813456342e-03,6.096040067362869512023e-03,1.138730737081962015541e-09,1.734145337041209420497e-12,1.734145337123172953750e-12,6.096696315856813454225e-03,3.473327616184785258387e-19,0,nan,9.835926719832709041406e-01
9256,6.080971650821663598544e-03,6.080318781512632493717e-03,1.129926157122173294667e-09,1.716302696895623991797e-12,1.716302696977587525050e-12,6.080971650821663595579e-03,4.875232916090755078708e-19,0,nan,9.836347823582425400099e-01
9280,6.065327891439267402820e-03,6.064678375281896441838e-03,1.121212112187804202550e-09,1.698688946466662254109e-12,1.698688946548625787362e-12,6.065327891439267400703e-03,3.491290835446096120363e-19,0,nan,9.836766771336476059603e-01
9303,6.050411298280862792969e-03,6.049764971378572213628e-03,1.112945033428007024751e-09,1.682020632424027377699e-12,1.682020632505990910952e-12,6.050411298280862792122e-03,1.399959284577847705425e-19,0,nan,9.837166255100172992292e-01
9327,6.034924180959870337528e-03,6.034281156996930471548e-03,1.104404940541197647189e-09,1.664845002077215945558e-12,1.664845002159179478811e-12,6.034924180959870336258e-03,2.105327892751365650734e-19,0,nan,9.837581028379335783165e-01
9351,6.019516145225124546685e-03,6.018876398947530509308e-03,1.095952000247912619331e-09,1.647888045160893723668e-12,1.647888045242857256921e-12,6.019516145225124545838e-03,1.407144572452379493961e-19,0,nan,9.837993694034309135623e-01
9375,6.004186586900796771021e-03,6.003550093311341608867e-03,1.087585103626185946496e-09,1.631146429288504374206e-12,1.631146429370467907459e-12,6.004186586900796770174e-03,1.410737216432037087659e-19,0,nan,9.838404268088529893528e-01
9399,5.988934907949877076094e-03,5.988301642304895961398e-03,1.079303158642846293694e-09,1.614616881169629880319e-12,1.614616881251593413572e-12,5.988934907949877076094e-03,0.000000000000000000000e+00,0,nan,9.838812766403422393926e-01
9423,5.973760516396403931437e-03,5.973130454202567765413e-03,1.071105089854192902986e-09,1.598296185415300749326e-12,1.598296185497264282579e-12,5.973760516396403930590e-03,1.417922504475057757118e-19,0,nan,9.839219204680440891437e-01
9447,5.958662826248873198979e-03,5.958035943260030752716e-03,1.062989838112719030214e-09,1.582181183370408563061e-12,1.582181183452372096314e-12,5.958662826248873197708e-03,2.132272722806994341438e-19,0,nan,9.839623598463081174492e-01
9471,5.943641257424805610535e-03,5.943017529638873343257e-03,1.054956360279745803098e-09,1.566268771972539436509e-12,1.566268772054502969762e-12,5.943641257424805608841e-03,2.850215585256547931415e-19,0,nan,9.840025963138861862410e-01
9496,5.928074115830536597209e-03,5.927453649451055270799e-03,1.046674002449576717303e-09,1.549905485664774431539e-12,1.549905485746737964792e-12,5.928074115830536597209e-03,0.000000000000000000000e+00,0,nan,9.840442951744131990129e-01
9520,5.913206184526940218535e-03,5.912588825091189496908e-03,1.038804306187161481461e-09,1.534397288421708703649e-12,1.534397288503672236902e-12,5.913206184526940220229e-03,2.864885548793233718070e-19,0,nan,9.840841220796632411163e-01
9544,5.898412645688699084383e-03,5.897798369918330217866e-03,1.031013306475432063857e-09,1.519082573665549741694e-12,1.519082573747513274947e-12,5.898412645688699084383e-03,0.000000000000000000000e+00,0,nan,9.841237506607236787772e-01
9569,5.883081215568770461872e-03,5.882470127446447524349e-03,1.022980307419414786597e-09,1.503332374197532937496e-12,1.503332374279496470749e-12,5.883081215568770461872e-03,0.000000000000000000000e+00,0,nan,9.841648211340191808360e-01
9593,5.868437837989870691345e-03,5.867829786723457227264e-03,1.015346948810965584764e-09,1.488403768370799786538e-12,1.488403768452763319791e-12,5.868437837989870691345e-03,0.000000000000000000000e+00,0,nan,9.842040493756224723925e-01
9618,5.853261635091615323415e-03,5.852656723207436866450e-03,1.007476077402946744581e-09,1.473049658658643140629e-12,1.473049658740606673882e-12,5.853261635091615323415e-03,0.000000000000000000000e+00,0,nan,9.842447059881588123189e-01
9643,5.838163723121355444902e-03,5.837561926369053779227e-03,9.996863485476431106762e-10,1.457893027145201371414e-12,1.457893027227164904667e-12,5.838163723121355444479e-03,7.254275380285471850574e-20,0,nan,9.842851538530122217346e-01
9667,5.823742822759230982190e-03,5.823143993950072926381e-03,9.922835794800486799346e-10,1.443525625944255939074e-12,1.443525626026219472327e-12,5.823742822759230981343e-03,1.454447720363078495290e-19,0,nan,9.843237889021046210141e-01
9692,5.808796613897425644440e-03,5.808200853409133635226e-03,9.846498795168312069225e-10,1.428747283732363568119e-12,1.428747283814327101372e-12,5.808796613897425644016e-03,7.290950291044719556750e-20,0,nan,9.843638322578559487932e-01
9717,5.793926925240839297267e-03,5.793334209551246366678e-03,9.770942812328709326279e-10,1.414157578161390821879e-12,1.414157578243354355132e-12,5.793926925240839296843e-03,7.309661980411422448271e-20,0,nan,9.844036715650926326507e-01
9742,5.779133170649232099313e-03,5.778543476475989772102e-03,9.696157883381430059938e-10,1.399753627194198000950e-12,1.399753627276161534203e-12,5.779133170649232100160e-03,1.465674733982889047235e-19,0,nan,9.844433083794725239304e-01
9767,5.764414769953508880498e-03,5.763828074251038641999e-03,9.622134197545897962178e-10,1.385532600034296658866e-12,1.385532600116260192119e-12,5.764414769953508880074e-03,7.347085359552742798430e-20,0,nan,9.844827442408801734504e-01
9792,5.749771148879875628536e-03,5.749187428836366777319e-03,9.548862093458324132971e-10,1.371491716087319168708e-12,1.371491716169282701961e-12,5.749771148879875628536e-03,0.000000000000000000000e+00,0,nan,9.845219806736262255524e-01
9817,5.735201738975149067670e-03,5.734620972009602128828e-03,9.476332056523569356758e-10,1.357628243946108139383e-12,1.357628244028071672636e-12,5.735201738975149068094e-03,7.384508739231034899589e-20,0,nan,9.845610191866438124886e-01
9842,5.720705977533198906793e-03,5.720128141292513808376e-03,9.404534716320508937920e-10,1.343939500398830263482e-12,1.343939500480793796735e-12,5.720705977533198908487e-03,2.961288171707596773896e-19,0,nan,9.845998612736819747345e-01
9867,5.706283307522502767421e-03,5.705708379878610982546e-03,9.333460844059687160916e-10,1.330422849459535693889e-12,1.330422849541499227142e-12,5.706283307522502769962e-03,4.453159271662889084993e-19,0,nan,9.846385084134961676702e-01
9893,5.691360673406766611671e-03,5.690788747468914748156e-03,9.260301702312287059038e-10,1.316545305019937637482e-12,1.316545305101901170735e-12,5.691360673406766613366e-03,2.976556910940872083941e-19,0,nan,9.846784962123939544706e-01
9918,5.677085405993955264342e-03,5.676516344197665761935e-03,9.190675666388045007883e-10,1.303371741576722786423e-12,1.303371741658686319676e-12,5.677085405993955265189e-03,1.492020793557182969176e-19,0,nan,9.847167501835710396482e-01
9943,5.662881570752726199844e-03,5.662315351636857187911e-03,9.121745887178478613621e-10,1.290362537685055703094e-12,1.290362537767019236347e-12,5.662881570752726202385e-03,4.487289395008716360239e-19,0,nan,9.847548136127893070942e-01
9969,5.648184782503636261796e-03,5.647621497239302908079e-03,9.050788175247474845079e-10,1.277004680128130631497e-12,1.277004680210094164750e-12,5.648184782503636263914e-03,3.749137908333627649300e-19,0,nan,9.847941989786029865894e-01
9994,5.634125016241939162624e-03,5.633564530537631673791e-03,8.983251979552453868355e-10,1.264323204276864161970e-12,1.264323204358827695223e-12,5.634125016241939166436e-03,6.765288756738997950316e-19,0,nan,9.848318780904278134836e-01
10000,5.630761081609030208239e-03,5.630201264693434152240e-03,8.967143342664327879503e-10,1.261303104381140740107e-12,1.261303104463104273360e-12,5.630761081609030211627e-03,6.017182650642705814907e-19,0,nan,9.848408933083596117092e-01
10020,5.619576919954554492911e-03,5.619019323710637736453e-03,8.913725234837157668451e-10,1.251301012564802145252e-12,1.251301012646765678505e-12,5.619576919954554494181e-03,2.260934299822210528330e-19,0,nan,9.848708667927124009553e-01
10046,5.605103760495554099271e-03,5.604549031425588152795e-03,8.844914121688067574991e-10,1.238446046332303187830e-12,1.238446046414266721083e-12,5.605103760495554100542e-03,2.266772347438434708805e-19,0,nan,9.849096555765082836942e-01
10060,5.597341357065773972983e-03,5.596788162707874787561e-03,8.808155174840417354495e-10,1.231592503718421840560e-12,1.231592503800385373813e-12,5.597341357065773974254e-03,2.269915911556080515734e-19,0,nan,9.849304595763921653427e-01
10071,5.591257392303929350615e-03,5.590705399327673384984e-03,8.779415913304108194842e-10,1.226240810149931938015e-12,1.226240810231895471268e-12,5.591257392303929352733e-03,3.787309757999142006461e-19,0,nan,9.849467653793485885237e-01
10097,5.576929552405247813130e-03,5.576380383548515773516e-03,8.711981995326177800852e-10,1.213706440218166448078e-12,1.213706440300129981331e-12,5.576929552405247814825e-03,3.037631869991929405717e-19,0,nan,9.849851664555138221224e-01
10120,5.564315997237015447610e-03,5.563769308612562963438e-03,8.652903400432720293518e-10,1.202751583340747349554e-12,1.202751583422710882807e-12,5.564315997237015450151e-03,4.566776658666931123510e-19,0,nan,9.850189736908699962440e-01
10123,5.562674956144294598829e-03,5.562128589789220277616e-03,8.645236918243948283188e-10,1.201331816323424570372e-12,1.201331816405388103625e-12,5.562674956144294601793e-03,5.329477883864961348515e-19,0,nan,9.850233721100170853182e-01
10149,5.548493043323595690312e-03,5.547949458072389099250e-03,8.579171908790870334017e-10,1.189114501594474839313e-12,1.189114501676438372566e-12,5.548493043323595693276e-03,5.343099995335347439322e-19,0,nan,9.850613838307860133797e-01
10175,5.534383259443969642267e-03,5.533842434116123581665e-03,8.513778327446040539192e-10,1.177052102419270320630e-12,1.177052102501233853883e-12,5.534383259443969644808e-03,4.591476091625430771660e-19,0,nan,9.850992030906814417171e-01
10180,5.531678062608977494251e-03,5.531137765625404570587e-03,8.501278899580053083770e-10,1.174749972867976217803e-12,1.174749972949939751056e-12,5.531678062608977496792e-03,4.593721494638842768681e-19,0,nan,9.851064540830036889174e-01
10201,5.520345055632258123083e-03,5.519806969261797189474e-03,8.449047666061504502864e-10,1.165142267569530973964e-12,1.165142267651494507217e-12,5.520345055632258125201e-03,3.835960156105167868057e-19,0,nan,9.851368313476876286110e-01
10227,5.506377888570153560226e-03,5.505842520402924847536e-03,8.384971545537544064110e-10,1.153382687345205581842e-12,1.153382687427169115095e-12,5.506377888570153564037e-03,6.922242424655177256047e-19,0,nan,9.851742700450996058901e-01
10240,5.499420775534865628511e-03,5.498886758751909485452e-03,8.353176354354743643879e-10,1.147558532085519171777e-12,1.147558532167482705030e-12,5.499420775534865633170e-03,8.471221606871053313737e-19,0,nan,9.851929187560163463122e-01
10253,5.492481220424104499508e-03,5.491948549915109251299e-03,8.321541713544859620583e-10,1.141771092738312905767e-12,1.141771092820276439020e-12,5.492481220424104504590e-03,9.253008757913200047029e-19,0,nan,9.852115206117077046656e-01
10280,5.478124112649543071063e-03,5.477594222030753522158e-03,8.256347613322203546926e-10,1.129867141814898311158e-12,1.129867141896861844411e-12,5.478124112649543075298e-03,7.731049259165336603733e-19,0,nan,9.852500062849271508336e-01
10300,5.467537515542719092784e-03,5.467009670095794584536e-03,8.208494095111781330694e-10,1.121149294325704545927e-12,1.121149294407668079180e-12,5.467537515542719096172e-03,6.196814890406633778202e-19,0,nan,9.852783852974944446448e-01
10306,5.464369510723136928942e-03,5.463842276519205656143e-03,8.194210175879201215840e-10,1.118550348690764107633e-12,1.118550348772727640886e-12,5.464369510723136932330e-03,6.200407535340389137993e-19,0,nan,9.852868777194216707931e-01
10332,5.450683806471230737558e-03,5.450159208756705472954e-03,8.132694707599044199789e-10,1.107374888225786027043e-12,1.107374888307749560296e-12,5.450683806471230741370e-03,6.992972621378326120568e-19,0,nan,9.853235652773038165831e-01
10359,5.436544098977049613761e-03,5.436022218278700910517e-03,8.069463251460050778061e-10,1.095916928814005546261e-12,1.095916928895969079514e-12,5.436544098977049617996e-03,7.790178207270310329541e-19,0,nan,9.853614707449055346413e-01
10360,5.436021814805538337549e-03,5.435500034331752503553e-03,8.067133953893905866482e-10,1.095495412763970691906e-12,1.095495412845934225159e-12,5.436021814805538342208e-03,8.570019342472609046840e-19,0,nan,9.853628708913134333922e-01
10385,5.422997246342631267819e-03,5.422477962129371512819e-03,8.009191727678249444508e-10,1.085023065812316389039e-12,1.085023065894279922292e-12,5.422997246342631272054e-03,7.809638367653191064179e-19,0,nan,9.853977877118366322188e-01
10412,5.409000633735107291487e-03,5.408484025415832025623e-03,7.947235692614126485959e-10,1.073853096659578935693e-12,1.073853096741542468946e-12,5.409000633735107295723e-03,7.829846995870972622746e-19,0,nan,9.854353112504429502115e-01
10420,5.404867353767178812348e-03,5.404351534333881093525e-03,7.929001124530193224412e-10,1.070571109464100908052e-12,1.070571109546064441305e-12,5.404867353767178816160e-03,7.052251263831002936925e-19,0,nan,9.854463923291550768425e-01
10439,5.395076084818668772965e-03,5.394562131763103219511e-03,7.885917037499721221257e-10,1.062826497385790097726e-12,1.062826497467753630979e-12,5.395076084818668776777e-03,7.065050061796233116228e-19,0,nan,9.854726424369080696377e-01
10466,5.381223044476723149743e-03,5.380711726266118553010e-03,7.825227586969399636817e-10,1.051941065414933730541e-12,1.051941065496897263794e-12,5.381223044476723151861e-03,3.935132126346692253212e-19,0,nan,9.855097827464712804371e-01
10480,5.374067956917797719789e-03,5.373557996953565031980e-03,7.794004029086264420731e-10,1.046351627017030155360e-12,1.046351627098993688613e-12,5.374067956917797721907e-03,3.940371400420944841030e-19,0,nan,9.855289660216327594163e-01
10492,5.367950151704163488346e-03,5.367441351648241432005e-03,7.767373058890681549165e-10,1.041590199489439642352e-12,1.041590199571403175605e-12,5.367950151704163489616e-03,2.366917324070323380160e-19,0,nan,9.855453684486299030022e-01
10519,5.354235887494046737443e-03,5.353729682806625880148e-03,7.707895419015125776865e-10,1.030975618934820188649e-12,1.030975619016783721902e-12,5.354235887494046738713e-03,2.372979912687612617869e-19,0,nan,9.855821383064106728914e-01
10540,5.343617588712922017168e-03,5.343113388940882421559e-03,7.662054190343535604387e-10,1.022813182627370152991e-12,1.022813182709333686244e-12,5.343617588712922018439e-03,2.377695259415968855257e-19,0,nan,9.856106080090402122825e-01
10546,5.340591520178673284970e-03,5.340087891052031100883e-03,7.649023488732333700858e-10,1.020495907649027920740e-12,1.020495907730991453993e-12,5.340591520178673286664e-03,3.172056668456689043160e-19,0,nan,9.856187215707594155741e-01
10573,5.327016516756249605899e-03,5.326515443583713527808e-03,7.590749577084413288575e-10,1.010149014463151351904e-12,1.010149014545114885157e-12,5.327016516756249608864e-03,5.565245210081078966728e-19,0,nan,9.856551196583969444670e-01
10600,5.313510349630473353957e-03,5.313011813003876395994e-03,7.533066110003028773669e-10,9.999329245107714852397e-13,9.999329245927350184928e-13,5.313510349630473356921e-03,5.579391250449384291956e-19,0,nan,9.856913339717384762409e-01
10627,5.300072496542181327286e-03,5.299576477249356250184e-03,7.475965628242028701360e-10,9.898456584955320244888e-13,9.898456585774955577418e-13,5.300072496542181329827e-03,4.794460535060111974730e-19,0,nan,9.857273658990737388646e-01
10655,5.286208548552304060495e-03,5.285715119742063875922e-03,7.417358232748263474567e-10,9.795187803979995991167e-13,9.795187804799631323697e-13,5.286208548552304063036e-03,4.807034793318575165033e-19,0,nan,9.857645411680020893419e-01
10660,5.283740472360339465454e-03,5.283247504000285355103e-03,7.406957152326252579672e-10,9.776888904736145585402e-13,9.776888905555780917932e-13,5.283740472360339467995e-03,4.809280196587224941859e-19,0,nan,9.857711592401952023306e-01
10682,5.272908260059900318296e-03,5.272417310043584643525e-03,7.361422707531826333736e-10,9.696879553269838391921e-13,9.696879554089473724451e-13,5.272908260059900320413e-03,4.015966642498906436242e-19,0,nan,9.858002058047830307706e-01
10709,5.259674731515323518709e-03,5.259186241661048296210e-03,7.306048196887541878873e-10,9.599801537686491749435e-13,9.599801538506127081965e-13,5.259674731515323519133e-03,8.052141914584405665598e-20,0,nan,9.858356921870633014066e-01
10720,5.254302318121322724934e-03,5.253814825256566435110e-03,7.283647432941615679957e-10,9.560599685543388777293e-13,9.560599686363024109823e-13,5.254302318121322725781e-03,1.612075012001131309108e-19,0,nan,9.858500988046898039848e-01
10737,5.246021050832324726422e-03,5.245535092776577986751e-03,7.249207844360158990968e-10,9.500407763688764681781e-13,9.500407764508400014311e-13,5.246021050832324728116e-03,3.229239604823589262156e-19,0,nan,9.858723060252747727320e-01
10764,5.232921969198995951166e-03,5.232438433925129081496e-03,7.194954551369871984461e-10,9.405779122734055784148e-13,9.405779123553691116678e-13,5.232921969198995953284e-03,4.046653820943348513723e-19,0,nan,9.859074334058267776565e-01
10780,5.225190373100525682450e-03,5.224708265009275751584e-03,7.163059712559819900624e-10,9.350258596130217286818e-13,9.350258596949852619349e-13,5.225190373100525684144e-03,3.242113250513732263804e-19,0,nan,9.859281673246973583475e-01
10792,5.219406652580285223245e-03,5.218925610733490146348e-03,7.139262191475413878139e-10,9.308886841631240666816e-13,9.308886842450875999346e-13,5.219406652580285224092e-03,1.622852947921883018745e-19,0,nan,9.859436777706446311011e-01
10820,5.205960969338938860511e-03,5.205482401682239615387e-03,7.084143132105208098480e-10,9.213239005815793424944e-13,9.213239006635428757474e-13,5.205960969338938861782e-03,2.440566551237104028610e-19,0,nan,9.859797361844397949244e-01
10840,5.196399245010451179152e-03,5.195922432964086525853e-03,7.045119295355760406841e-10,9.145670417626397570079e-13,9.145670418446032902609e-13,5.196399245010451178728e-03,8.150191193138362841460e-20,0,nan,9.860053791379636079829e-01
10847,5.193060934153458396959e-03,5.192584734288956768247e-03,7.031528677646737369472e-10,9.122167831227667130262e-13,9.122167832047302462792e-13,5.193060934153458396536e-03,8.155430467641706603297e-20,0,nan,9.860143320256083906430e-01
10875,5.179750473206006499187e-03,5.179276710316957527581e-03,6.977514428244059481648e-10,9.028909065892634780612e-13,9.028909066712270113142e-13,5.179750473206006499611e-03,8.176387565731803539105e-20,0,nan,9.860500293203281717280e-01
10900,5.167923659759301613335e-03,5.167452056967933025333e-03,6.929753931787694613223e-10,8.946647365418239020881e-13,8.946647366237874353411e-13,5.167923659759301613335e-03,0.000000000000000000000e+00,0,nan,9.860817482692828310161e-01
10903,5.166508070472979468981e-03,5.166036725900177299612e-03,6.924051995212724284310e-10,8.936839027074602978201e-13,8.936839027894238310731e-13,5.166508070472979469405e-03,8.197344663943947197392e-20,0,nan,9.860855448528316534278e-01
10931,5.153333205299563160297e-03,5.152864260573807181483e-03,6.871134349730295412882e-10,8.845939578461212858521e-13,8.845939579280848191051e-13,5.153333205299563159450e-03,1.643660352455440207190e-19,0,nan,9.861208800078076549688e-01
10959,5.140225362328204922731e-03,5.139758799167887403016e-03,6.818754570137709355610e-10,8.756192905742519743301e-13,8.756192906562155075831e-13,5.140225362328204921037e-03,3.295703544292255227262e-19,0,nan,9.861560361559158440934e-01
10960,5.139758458230158896263e-03,5.139291979789965040665e-03,6.816893725636886337711e-10,8.753008767348811944106e-13,8.753008768168447276636e-13,5.139758458230158894569e-03,3.296002931413903106495e-19,0,nan,9.861572884389899114614e-01
10987,5.127184031431415161676e-03,5.126719831740145548146e-03,6.766905840037959292997e-10,8.667581510093803947852e-13,8.667581510913439280382e-13,5.127184031431415159982e-03,3.304086383721336298882e-19,0,nan,9.861910146539639606387e-01
11015,5.114208707645589242846e-03,5.113746853509854471475e-03,6.715581446433234106510e-10,8.580088201806400071844e-13,8.580088202626035404374e-13,5.114208707645589239881e-03,5.796821140596080588106e-19,0,nan,9.862258168450823598043e-01
11020,5.111898593164913769934e-03,5.111437156007184604223e-03,6.706471045062636441075e-10,8.564580757504347301729e-13,8.564580758323982634259e-13,5.111898593164913766545e-03,6.627932317647009372231e-19,0,nan,9.862320130711773581928e-01
11043,5.101298891105831704427e-03,5.100839364792691886757e-03,6.664774777899639689651e-10,8.493696094062818782800e-13,8.493696094882454115330e-13,5.101298891105831700615e-03,7.471917141122627382134e-19,0,nan,9.862604440588959155514e-01
11072,5.087996540212617857028e-03,5.087539406354551845596e-03,6.612692430600442999390e-10,8.405361754859385301892e-13,8.405361755679020634423e-13,5.087996540212617852369e-03,9.156219295903794574464e-19,0,nan,9.862961249002728850144e-01
11080,5.084339126148991475104e-03,5.083882648990814830053e-03,6.598420437478625565949e-10,8.381195984752528483360e-13,8.381195985572163815890e-13,5.084339126148991470869e-03,8.329823466121395046927e-19,0,nan,9.863059353016476549854e-01
11100,5.075218554024082464685e-03,5.074763712437972552686e-03,6.562919686486419385438e-10,8.321160425153326570357e-13,8.321160425972961902887e-13,5.075218554024082461297e-03,6.675834258075035214115e-19,0,nan,9.863303999634717195871e-01
11128,5.062504588212466686644e-03,5.062052021699780347088e-03,6.513645201051165978103e-10,8.238010825993807560940e-13,8.238010826813442893470e-13,5.062504588212466682408e-03,8.365749921753468210637e-19,0,nan,9.863645040047250530432e-01
11140,5.057075224693090236012e-03,5.056623627989620077194e-03,6.492678548066860827474e-10,8.202693335247245997880e-13,8.202693336066881330410e-13,5.057075224693090230930e-03,1.004967784285676008488e-18,0,nan,9.863790679856108050490e-01
11157,5.049403531138085442884e-03,5.048953303003651451012e-03,6.463129547821296316686e-10,8.152983570262228356711e-13,8.152983571081863689241e-13,5.049403531138085437378e-03,1.090369213551846762532e-18,0,nan,9.863996471164796762975e-01
11186,5.036370106391415551000e-03,5.035922198558640939777e-03,6.413134903139550440901e-10,8.069050482573401837494e-13,8.069050483393037170024e-13,5.036370106391415545071e-03,1.177282547852390831321e-18,0,nan,9.864346095460847096297e-01
11200,5.030102159408310515081e-03,5.029655365306558017159e-03,6.389184041755279382140e-10,8.028917668160142506188e-13,8.028917668979777838718e-13,5.030102159408310508729e-03,1.262945940874195760723e-18,0,nan,9.864514237051365547074e-01
11214,5.023849794395195382038e-03,5.023404109875664376144e-03,6.365352296401679606065e-10,7.989034053105168100558e-13,7.989034053924803433088e-13,5.023849794395195375262e-03,1.348818904895259637061e-18,0,nan,9.864681962344476669224e-01
11243,5.010947784815598686281e-03,5.010504385607245922523e-03,6.316362274237191806602e-10,7.907202739125147889794e-13,7.907202739944783222324e-13,5.010947784815598678657e-03,1.521328270150641371055e-18,0,nan,9.865028075673245725797e-01
11260,5.003415301271206712143e-03,5.002973233565297763178e-03,6.287877528494254968323e-10,7.859719563942139082816e-13,7.859719564761774415346e-13,5.003415301271206705366e-03,1.354327628232813764288e-18,0,nan,9.865230147763703688829e-01
11272,4.998111874055895102639e-03,4.997670742626330130523e-03,6.267873691356430458081e-10,7.826416490225962232177e-13,7.826416491045597564707e-13,4.998111874055895095863e-03,1.355764686502617911509e-18,0,nan,9.865372422983368420847e-01
11301,4.985341555464040985807e-03,4.984902674459754779027e-03,6.219880148514594275618e-10,7.746659331447578304254e-13,7.746659332267213636784e-13,4.985341555464040977761e-03,1.614094623084826366335e-18,0,nan,9.865715017756730404017e-01
11320,4.977010118975439413920e-03,4.976572703063284543313e-03,6.188701491675915363266e-10,7.694955084458301644026e-13,7.694955085277936976556e-13,4.977010118975439405449e-03,1.701891149517432365348e-18,0,nan,9.865938532565218485365e-01
11330,4.972636327552821765156e-03,4.972199679796911142595e-03,6.172375344215991836691e-10,7.667915571999306509045e-13,7.667915572818941841575e-13,4.972636327552821757533e-03,1.533049276708386974759e-18,0,nan,9.866055873338338950648e-01
11359,4.959995693934206250538e-03,4.959561262424132947694e-03,6.125353072976484976127e-10,7.590169799497397434989e-13,7.590169800317032767519e-13,4.959995693934206244609e-03,1.195410439172601611440e-18,0,nan,9.866395002938055704958e-01
11380,4.950882176366845807150e-03,4.950449339208170791119e-03,6.091600219548341908642e-10,7.534485544377061731755e-13,7.534485545196697064285e-13,4.950882176366845802915e-03,8.554363819216222949456e-19,0,nan,9.866639509506339179292e-01
11388,4.947419163254699635683e-03,4.946986931160083411142e-03,6.078807223621141208673e-10,7.513406874333762839200e-13,7.513406875153398171730e-13,4.947419163254699631448e-03,8.560351562137226286651e-19,0,nan,9.866732419632303129151e-01
11417,4.934906249131677515240e-03,4.934476199792122690819e-03,6.032731777616294697139e-10,7.437611924172513761467e-13,7.437611924992149093997e-13,4.934906249131677511852e-03,6.865645704238780245152e-19,0,nan,9.867068136365745134424e-01
11440,4.925027129958878842286e-03,4.924598800034566397335e-03,5.996519739484418713480e-10,7.378177293230117728501e-13,7.378177294049753061031e-13,4.925027129958878840168e-03,4.299635945667230160805e-19,0,nan,9.867333194181407743893e-01
11446,4.922456470090683596623e-03,4.922028587013638442055e-03,5.987120807435235250715e-10,7.362770338571100405956e-13,7.362770339390735738486e-13,4.922456470090683594082e-03,5.162257619143735789540e-19,0,nan,9.867402165952942367112e-01
11476,4.909643319263898770499e-03,4.909217659969042671393e-03,5.940419608388414672354e-10,7.286335975882482573862e-13,7.286335976702117906392e-13,4.909643319263898768382e-03,4.313108367418509916904e-19,0,nan,9.867745951888363803699e-01
11501,4.899016538627799688708e-03,4.898592719268680113811e-03,5.901872275244928786427e-10,7.223397028142168312778e-13,7.223397028961803645308e-13,4.899016538627799686590e-03,4.322464215907463588245e-19,0,nan,9.868031081364420696676e-01
11505,4.897320521295925697433e-03,4.896896995219149884722e-03,5.895735678621733731081e-10,7.213389954340761706998e-13,7.213389955160397039528e-13,4.897320521295925695315e-03,4.323961151669520726990e-19,0,nan,9.868076588030024477163e-01
11534,4.885059426798794178987e-03,4.884638017944091687939e-03,5.851498778496912216477e-10,7.141354511955533745447e-13,7.141354512775169077977e-13,4.885059426798794176869e-03,4.334813935975829078145e-19,0,nan,9.868405575131226009438e-01
11561,4.873698986033924291224e-03,4.873279534146831027361e-03,5.810709648625164502003e-10,7.075093624599498947324e-13,7.075093625419134279854e-13,4.873698986033924289530e-03,3.475934601958629902359e-19,0,nan,9.868710401904897455477e-01
11564,4.872439975627988762727e-03,4.872020740339907887339e-03,5.806200950935326136586e-10,7.067778827970493410748e-13,7.067778828790128743278e-13,4.872439975627988760609e-03,4.346040954281482678462e-19,0,nan,9.868744184396695127612e-01
11594,4.859885555420889748221e-03,4.859468476926314153001e-03,5.761369467672415258046e-10,6.995148249071885156966e-13,6.995148249891520489496e-13,4.859885555420889745257e-03,6.100175161703578572753e-19,0,nan,9.869081055588381933994e-01
11621,4.848641764205493832495e-03,4.848226612626376136348e-03,5.721414907860368633458e-10,6.930576777739202630531e-13,6.930576778558837963061e-13,4.848641764205493830801e-03,3.493897831377924073776e-19,0,nan,9.869382764642597825476e-01
11623,4.847810960090025582571e-03,4.847395950713885350792e-03,5.718470025920477176177e-10,6.925823403372745005920e-13,6.925823404192380338450e-13,4.847810960090025580453e-03,4.368120757118851406471e-19,0,nan,9.869405058152576640999e-01
11653,4.835382976286969541108e-03,4.834970091217299520001e-03,5.674538310714836864839e-10,6.855009385743154097440e-13,6.855009386562789429970e-13,4.835382976286969539414e-03,3.503478220476866577496e-19,0,nan,9.869738549942833368673e-01
11681,4.823840878361488888465e-03,4.823429961296420265961e-03,5.633940456669717254949e-10,6.789731061435052344392e-13,6.789731062254687676922e-13,4.823840878361488887194e-03,2.633895795735735922068e-19,0,nan,9.870048275927261863835e-01
11683,4.823018550934909837354e-03,4.822607773902875618007e-03,5.631055448384042387406e-10,6.785098118338912290169e-13,6.785098119158547622699e-13,4.823018550934909836083e-03,2.634344876478161202463e-19,0,nan,9.870070342861725262696e-01
11713,4.810717197707655963870e-03,4.810308512610124479028e-03,5.588015721094429953948e-10,6.716075826192363973386e-13,6.716075827011999305916e-13,4.810717197707655963447e-03,8.803603625441941427094e-20,0,nan,9.870400449857662712760e-01
11741,4.799292415038201920758e-03,4.798885668028619953627e-03,5.548240146768599274487e-10,6.652445133759779517426e-13,6.652445134579414849956e-13,4.799292415038201919487e-03,2.647368218073740884667e-19,0,nan,9.870707039952243462707e-01
11743,4.798478435227978581053e-03,4.798071826125413841068e-03,5.545413498195922841022e-10,6.647928978935902512644e-13,6.647928979755537845174e-13,4.798478435227978579783e-03,2.647817298820654064020e-19,0,nan,9.870728883747804906158e-01
11773,4.786301787004817193183e-03,4.785897238119208008056e-03,5.503243234675060945421e-10,6.580644285850736605321e-13,6.580644286670371937851e-13,4.786301787004817190642e-03,5.309107020084238409936e-19,0,nan,9.871055657219718592601e-01
11801,4.774992540030608054390e-03,4.774589899919607120440e-03,5.464269226734554395955e-10,6.518611572658020642425e-13,6.518611573477655974955e-13,4.774992540030608053542e-03,1.773893760363593773365e-19,0,nan,9.871359158808888537929e-01
11803,4.774186781371441452284e-03,4.773784277084260575229e-03,5.461499469639321496041e-10,6.514208691028123531119e-13,6.514208691847758863649e-13,4.774186781371441451013e-03,2.661289721296723553986e-19,0,nan,9.871380782833011806668e-01
11833,4.762132951424549243573e-03,4.761732476274743377087e-03,5.420176824832020660253e-10,6.448609368640237914481e-13,6.448609369459873247011e-13,4.762132951424549242726e-03,1.778683955056143594122e-19,0,nan,9.871704273020942971826e-01
11861,4.750937496395960265011e-03,4.750538901295600135511e-03,5.381984292926536908672e-10,6.388126719020125072601e-13,6.388126719839760405131e-13,4.750937496395960264164e-03,1.782875375432439826407e-19,0,nan,9.872004732539276020391e-01
11864,4.749741104682794985588e-03,4.749342710230734321870e-03,5.377913542730477519248e-10,6.381688570318469540864e-13,6.381688571138104873394e-13,4.749741104682794984741e-03,1.783324456188161618170e-19,0,nan,9.872036841183276893188e-01
11894,4.737810244858284344218e-03,4.737413848583579774206e-03,5.337430924832229884998e-10,6.317751045059563917045e-13,6.317751045879199249575e-13,4.737810244858284341677e-03,5.363445791271679438708e-19,0,nan,9.872357043833475013584e-01
11921,4.727123602517425688547e-03,4.726728991777020456978e-03,5.301343242365209478784e-10,6.260890526788319831868e-13,6.260890527607955164398e-13,4.727123602517425685159e-03,7.167427962350835572385e-19,0,nan,9.872643859187378791880e-01
11925,4.725544495014545885853e-03,4.725150147771392949675e-03,5.296024613976034876772e-10,6.252521237068595293702e-13,6.252521237888230626232e-13,4.725544495014545882465e-03,7.169823059737737621058e-19,0,nan,9.872686240765705417049e-01
11955,4.713734733102057598571e-03,4.713342353702890365295e-03,5.256360785447351542993e-10,6.190195246957965944452e-13,6.190195247777601276982e-13,4.713734733102057596877e-03,3.593893145093793440668e-19,0,nan,9.873003205739528562418e-01
11981,4.703547250225666889791e-03,4.703156564401020110092e-03,5.222305227486557887779e-10,6.136806419746810601316e-13,6.136806420566445933846e-13,4.703547250225666888097e-03,3.601677211656208512216e-19,0,nan,9.873276634848699467211e-01
11986,4.701593165199919819594e-03,4.701202803805435180762e-03,5.215789834541800753023e-10,6.126605412917313484018e-13,6.126605413736948816548e-13,4.701593165199919817900e-03,3.603174147537212710271e-19,0,nan,9.873329082443449831357e-01
12016,4.689902666802766891042e-03,4.689514243529771346441e-03,5.176924198910292761246e-10,6.065842460633153639210e-13,6.065842461452788971740e-13,4.689902666802766891042e-03,0.000000000000000000000e+00,0,nan,9.873642858599027634153e-01
12041,4.680204902976355199577e-03,4.679818083799908454554e-03,5.144830612685454951439e-10,6.015781154666293466954e-13,6.015781155485928799484e-13,4.680204902976355199154e-03,9.049101105761775051649e-20,0,nan,9.873903153718434126348e-01
12047,4.677883404465450848734e-03,4.677496968793539956565e-03,5.137167647373178475056e-10,6.003843370827810280132e-13,6.003843371647445612662e-13,4.677883404465450847463e-03,2.716077574034015935818e-19,0,nan,9.873965465052833724428e-01
12078,4.665925590419390971111e-03,4.665541127131404428236e-03,5.097817140269796976309e-10,5.942634378082080392027e-13,5.942634378901715724557e-13,4.665925590419390970264e-03,1.815358883976899911751e-19,0,nan,9.874286428408646306039e-01
12101,4.657093094081682627654e-03,4.656710084433546044617e-03,5.068880932569903903506e-10,5.897724690491134254539e-13,5.897724691310769587069e-13,4.657093094081682627231e-03,9.094009182796077125178e-20,0,nan,9.874523508138214153321e-01
12109,4.654028754636380071429e-03,4.653646248670099420634e-03,5.058867507005637642032e-10,5.882203430632978106542e-13,5.882203431452613439072e-13,4.654028754636380070582e-03,1.819999385286305872606e-19,0,nan,9.874605761187351913601e-01
12140,4.642192431869780212998e-03,4.641811868315961824549e-03,5.020313655796587502433e-10,5.822538690643768145334e-13,5.822538691463403477864e-13,4.642192431869780210880e-03,4.561599716543486672335e-19,0,nan,9.874923475782943929169e-01
12161,4.634208424994015009175e-03,4.633829168873849473550e-03,4.994418851850573473210e-10,5.782550063274213949360e-13,5.782550064093849281890e-13,4.634208424994015007058e-03,4.569458630118660805359e-19,0,nan,9.875137788641475357007e-01
12171,4.630416161593873727577e-03,4.630037525694311668746e-03,4.982150572271047566643e-10,5.763628529875152114709e-13,5.763628530694787447239e-13,4.630416161593873725036e-03,5.487841163910002494040e-19,0,nan,9.875239584464125955159e-01
12202,4.618699487944135025057e-03,4.618322765089753292899e-03,4.944373318100314328028e-10,5.705461525454749162177e-13,5.705461526274384494707e-13,4.618699487944135024633e-03,9.169604446719802845355e-20,0,nan,9.875554099375891029086e-01
12221,4.611547563639901592786e-03,4.611172006139623585303e-03,4.921408126793909930245e-10,5.670173266580203326225e-13,5.670173267399838658755e-13,4.611547563639901593209e-03,9.183825338079522370645e-20,0,nan,9.875746083997500940278e-01
12234,4.606666890038529028757e-03,4.606292126772992299725e-03,4.905776986367782254041e-10,5.646185772904397788859e-13,5.646185773724033121389e-13,4.606666890038529028334e-03,9.193555421664273666791e-20,0,nan,9.875877100958864749985e-01
12265,4.595069946517024003478e-03,4.594697067058998062160e-03,4.868768929164567000143e-10,5.589494687260997063964e-13,5.589494688080632396494e-13,4.595069946517024003054e-03,9.216757928748563139426e-20,0,nan,9.876188413836361609452e-01
12281,4.589107242802725831129e-03,4.588735330080006951751e-03,4.849813568170589115428e-10,5.560513137092880594193e-13,5.560513137912515926723e-13,4.589107242802725831129e-03,0.000000000000000000000e+00,0,nan,9.876348481254183533061e-01
12296,4.583531245220033119142e-03,4.583160235401272554111e-03,4.832132178289703018068e-10,5.533513334447636181062e-13,5.533513335267271513592e-13,4.583531245220033119142e-03,0.000000000000000000000e+00,0,nan,9.876498169030727676087e-01
12328,4.571680954491264640350e-03,4.571311859911775698292e-03,4.794698138676826603555e-10,5.476459301236232940080e-13,5.476459302055868272611e-13,4.571680954491264639503e-03,1.852782282241648521335e-19,0,nan,9.876816294825371305897e-01
12341,4.566884258552348506409e-03,4.566515937804882817949e-03,4.779601005634364023692e-10,5.453491245176098566353e-13,5.453491245995733898883e-13,4.566884258552348505138e-03,2.782092448483028860100e-19,0,nan,9.876945065779549217224e-01
12360,4.559891781328363979650e-03,4.559524587195995300988e-03,4.757649766356606173983e-10,5.420138705285984361356e-13,5.420138706105619693886e-13,4.559891781328363978803e-03,1.857572477317755778761e-19,0,nan,9.877132785943125126930e-01
12391,4.548528857272433683158e-03,4.548163490235614087100e-03,4.722122257620960530030e-10,5.366266892467212390868e-13,5.366266893286847723398e-13,4.548528857272433681041e-03,4.655532447046138336576e-19,0,nan,9.877437839724166611681e-01
12401,4.544875468720157979425e-03,4.544510688160671344832e-03,4.710737253469482881697e-10,5.349031790151197180001e-13,5.349031790970832512531e-13,4.544875468720157977308e-03,4.659274786976868289049e-19,0,nan,9.877535921302085480228e-01
12423,4.536858635692935832644e-03,4.536495140423364308509e-03,4.685818762437567861938e-10,5.311357462710334977774e-13,5.311357463529970310304e-13,4.536858635692935830526e-03,4.667507934842943368163e-19,0,nan,9.877751149176290908563e-01
12455,4.525248145695943039117e-03,4.524886507846870199333e-03,4.649886448814407228269e-10,5.257148554211790505911e-13,5.257148555031425838442e-13,4.525248145695943037423e-03,3.743586738154595421856e-19,0,nan,9.878062860886291692421e-01
12461,4.523077791418003109043e-03,4.522716500249979677595e-03,4.643190077647807253910e-10,5.247061500066091615543e-13,5.247061500885726948073e-13,4.523077791418003106926e-03,4.681728826671097879498e-19,0,nan,9.878121129949912932215e-01
12487,4.513696929867067755642e-03,4.513337135237990445008e-03,4.614320584964281945971e-10,5.203629469786950851145e-13,5.203629470606586183675e-13,4.513696929867067753524e-03,4.691458910596630298831e-19,0,nan,9.878372987044626846848e-01
12519,4.502204535450430059753e-03,4.501846569985232611944e-03,4.579116511300284133216e-10,5.150789702341425325223e-13,5.150789703161060657753e-13,4.502204535450430057636e-03,4.703434398552694863054e-19,0,nan,9.878681539718055907868e-01
12521,4.501488203599542624661e-03,4.501130351993644574823e-03,4.576928164139560252017e-10,5.147509535742993351803e-13,5.147509536562628684333e-13,4.501488203599542622120e-03,5.645019439862026539549e-19,0,nan,9.878700772288839308767e-01
12551,4.490770514289502981112e-03,4.490414364074626751252e-03,4.544269639153771360923e-10,5.098618931020355713387e-13,5.098618931839991045917e-13,4.490770514289502978571e-03,5.658491863873242649561e-19,0,nan,9.878988530851205077782e-01
12581,4.480103739662600458026e-03,4.479749278733758003831e-03,4.511921088424289276421e-10,5.050307398902784159313e-13,5.050307399722419491843e-13,4.480103739662600456332e-03,3.781309525292782369738e-19,0,nan,9.879274927359332811425e-01
12583,4.479394422768856927522e-03,4.479040074031497602787e-03,4.509775449518293694076e-10,5.047107017445244775448e-13,5.047107018264880107978e-13,4.479394422768856925404e-03,4.727385374621253991684e-19,0,nan,9.879293972268108513972e-01
12615,4.468075821756787317291e-03,4.467723260863119512136e-03,4.475629491818881696834e-10,4.996244002036112907262e-13,4.996244002855748239792e-13,4.468075821756787315597e-03,3.791488690186364729758e-19,0,nan,9.879597875673726338789e-01
12641,4.458921490091169882629e-03,4.458570371876319423735e-03,4.448139286151144866691e-10,4.955388844174501958020e-13,4.955388844994137290550e-13,4.458921490091169880512e-03,4.749090946861352883592e-19,0,nan,9.879843672712450381931e-01
12648,4.456463267910869352780e-03,4.456112536596653247815e-03,4.440776560050741248100e-10,4.944460796388641939637e-13,4.944460797208277272167e-13,4.456463267910869350239e-03,5.702052701881988862102e-19,0,nan,9.879909677465877104784e-01
12680,4.445260110833205894116e-03,4.444911140089630190569e-03,4.407324523716576725977e-10,4.894885914735618704622e-13,4.894885915555254037152e-13,4.445260110833205891575e-03,5.716423287740085159989e-19,0,nan,9.880210492336276672902e-01
12701,4.437938600135760409566e-03,4.437590777572209532285e-03,4.385554024899964042888e-10,4.862689794808250613648e-13,4.862689795627885946178e-13,4.437938600135760406601e-03,6.680162982199350442651e-19,0,nan,9.880407084444755224663e-01
12712,4.434113139966515241085e-03,4.433765916570459173441e-03,4.374207634388746280198e-10,4.845930797292496767792e-13,4.845930798112132100322e-13,4.434113139966515237697e-03,7.641058498211408423742e-19,0,nan,9.880509803963728742717e-01
12745,4.422676227479090915470e-03,4.422330792325525818662e-03,4.340402432789876504921e-10,4.796085137162611757623e-13,4.796085137982247090153e-13,4.422676227479090911235e-03,9.576022567416222389711e-19,0,nan,9.880816906532008264425e-01
12761,4.417152268530830321421e-03,4.416807695435229151249e-03,4.324137376996911231579e-10,4.772148261919148546495e-13,4.772148262738783879025e-13,4.417152268530830318032e-03,7.670398444616248288409e-19,0,nan,9.880965237232256618855e-01
12778,4.411298161639694676612e-03,4.410954500949636844051e-03,4.306944678199743664047e-10,4.746878727994629934055e-13,4.746878728814265266585e-13,4.411298161639694672376e-03,9.600722012173569382699e-19,0,nan,9.881122434591773704532e-01
12810,4.400320656201415099449e-03,4.399978703177746982496e-03,4.274828398899445122479e-10,4.699764632071558022058e-13,4.699764632891193354588e-13,4.400320656201415095214e-03,9.624672989007840734026e-19,0,nan,9.881417211981177490415e-01
12821,4.396559746248094616632e-03,4.396218377295993793610e-03,4.263862193340578588855e-10,4.683704267098716577705e-13,4.683704267918351910235e-13,4.396559746248094612820e-03,8.669615523585478952062e-19,0,nan,9.881518204363403824059e-01
12843,4.389057179886333102022e-03,4.388716974597009113867e-03,4.242042052420380866693e-10,4.651788820432159795549e-13,4.651788821251795128079e-13,4.389057179886333098633e-03,7.719497947176314749083e-19,0,nan,9.881719673943214174742e-01
12876,4.377851218419469514952e-03,4.377512747499574060217e-03,4.209590129414248028074e-10,4.604423628617957363708e-13,4.604423629437592696238e-13,4.377851218419469511987e-03,6.771850315325158023735e-19,0,nan,9.882020596904714276518e-01
12881,4.376158335284543047742e-03,4.375820125990519316802e-03,4.204702078196486890332e-10,4.597299768238404753265e-13,4.597299769058040085795e-13,4.376158335284543045625e-03,4.838907109603160898793e-19,0,nan,9.882066057771164627318e-01
12909,4.366702332389743056583e-03,4.366365582610282349924e-03,4.177468376796897102429e-10,4.557659754210510182337e-13,4.557659755030145514867e-13,4.366702332389743053195e-03,7.759017059362953289458e-19,0,nan,9.882319992581956686283e-01
12941,4.355945387484046017895e-03,4.355610294182377131936e-03,4.146631364919864499632e-10,4.512878588417800132673e-13,4.512878589237435464957e-13,4.355945387484046014930e-03,6.805905611003047311262e-19,0,nan,9.882608868064218063561e-01
12942,4.355610086850808885875e-03,4.355275045116987426281e-03,4.145672606226570313460e-10,4.511488059708440391588e-13,4.511488060528075723872e-13,4.355610086850808883334e-03,5.834082461683720370330e-19,0,nan,9.882617872572595943241e-01
12975,4.344574051264496110484e-03,4.344240704614019311111e-03,4.114198692957017895458e-10,4.465899569194488869156e-13,4.465899570014124201439e-13,4.344574051264496107096e-03,7.798536171874155288466e-19,0,nan,9.882914248357159718496e-01
13002,4.335586078736084033569e-03,4.335254109422069847646e-03,4.088683867004203903477e-10,4.429027517225825941238e-13,4.429027518045461273522e-13,4.335586078736084029757e-03,8.791540966834012044599e-19,0,nan,9.883155626749009056080e-01
13009,4.333261930894376792273e-03,4.332930317274170412915e-03,4.082103368481898669053e-10,4.419530275953837753506e-13,4.419530276773473085790e-13,4.333261930894376788461e-03,8.796256315522645496807e-19,0,nan,9.883218043962219064046e-01
13042,4.322338712045521623092e-03,4.322008767591993815043e-03,4.051270491456982674905e-10,4.375098905325314695379e-13,4.375098906144950027663e-13,4.322338712045521620128e-03,6.858822301751230078895e-19,0,nan,9.883511400592812333747e-01
13062,4.315745340326519135931e-03,4.315416401363018257051e-03,4.032734891967041856306e-10,4.348442402387226306876e-13,4.348442403206861639160e-13,4.315745340326519133390e-03,5.887972160958522776146e-19,0,nan,9.883688476299340930288e-01
13075,4.311470424840755170142e-03,4.311142136983025033890e-03,4.020747349460053145735e-10,4.331224492680458236363e-13,4.331224493500093568646e-13,4.311470424840755166754e-03,7.858413615680414954666e-19,0,nan,9.883803287106556743381e-01
13109,4.300329812718663912255e-03,4.300003218641562593157e-03,3.989619121624288758931e-10,4.286594254580947220940e-13,4.286594255400582553223e-13,4.300329812718663909290e-03,6.893925453396386251640e-19,0,nan,9.884102492695732401166e-01
13122,4.296085367022191031835e-03,4.295759417104465759616e-03,3.977802075639787348757e-10,4.269681763051447943897e-13,4.269681763871083276181e-13,4.296085367022191029294e-03,5.914917010888566934670e-19,0,nan,9.884216488017765263763e-01
13142,4.289571786280362562775e-03,4.289246823662044716639e-03,3.959712962550317986595e-10,4.243825081747678480942e-13,4.243825082567313813226e-13,4.289571786280362561081e-03,3.949265751716406995494e-19,0,nan,9.884391428220395770595e-01
13176,4.278543911787902215067e-03,4.278220617313789554171e-03,3.929212362926086808823e-10,4.200316298747602693648e-13,4.200316299567238025932e-13,4.278543911787902214220e-03,1.979722458663151413831e-19,0,nan,9.884687616450071420584e-01
13182,4.276603699653994041651e-03,4.276280698224573000933e-03,3.923862452728381859211e-10,4.192696254784822599915e-13,4.192696255604457932198e-13,4.276603699653994040381e-03,2.970930930505079274442e-19,0,nan,9.884739727491091378824e-01
13210,4.267572594023239415222e-03,4.267250954881512492797e-03,3.899024211234988686322e-10,4.157363668333744826638e-13,4.157363669153380158922e-13,4.267572594023239413528e-03,3.969624082976701918007e-19,0,nan,9.884982290910145523509e-01
13242,4.257297923458206576265e-03,4.256977830690061863930e-03,3.870893677955857553669e-10,4.117438083146281633093e-13,4.117438083965916965376e-13,4.257297923458206574995e-03,2.984403355660348472607e-19,0,nan,9.885258259125921503083e-01
13244,4.256657399020638826523e-03,4.256337402530340748767e-03,3.869144516808368046830e-10,4.114958681425673900071e-13,4.114958682245309232355e-13,4.256657399020638825252e-03,2.984852436500469517319e-19,0,nan,9.885275463175858788882e-01
13278,4.245797897242854744271e-03,4.245479530852224608888e-03,3.839569349985527370245e-10,4.073092980442498108772e-13,4.073092981262133441055e-13,4.245797897242854743424e-03,1.994991207198883379397e-19,0,nan,9.885567144704737680208e-01
13302,4.238165667078707349841e-03,4.237848443858884111576e-03,3.818874006620788832031e-10,4.043860948292895564123e-13,4.043860949112530896406e-13,4.238165667078707349417e-03,9.992919269696047198792e-20,0,nan,9.885772146175078161083e-01
13312,4.234993663524785634476e-03,4.234676914809617372997e-03,3.810294841028380514778e-10,4.031758356227986193714e-13,4.031758357047621525998e-13,4.234993663524785633629e-03,2.000080790083909442247e-19,0,nan,9.885857346838087049120e-01
13346,4.224244277017986771110e-03,4.223929133680012943964e-03,3.781317179058117008957e-10,3.990946745045720664894e-13,3.990946745865355997178e-13,4.224244277017986768569e-03,6.015511118965720401841e-19,0,nan,9.886146080802459967123e-01
13362,4.219204601595975329180e-03,4.218890209509659636829e-03,3.767782275849341367955e-10,3.971919991802678602085e-13,3.971919992622313934369e-13,4.219204601595975326639e-03,6.022696412498444682753e-19,0,nan,9.886281450763324865063e-01
13380,4.213549321136025770692e-03,4.213235771001325875406e-03,3.752632611013376456534e-10,3.950650225642515221942e-13,3.950650226462150554225e-13,4.213549321136025768150e-03,6.030779867738177760523e-19,0,nan,9.886433357711105391914e-01
13414,4.202908383500666120196e-03,4.202596414518098977355e-03,3.724237440629444735997e-10,3.910861016378377517547e-13,3.910861017198012849831e-13,4.202908383500666118502e-03,4.030699077712437568417e-19,0,nan,9.886719188565393940391e-01
13422,4.200412439582038323549e-03,4.200100840897049720902e-03,3.717597886513204279220e-10,3.901571745616483813621e-13,3.901571746436119145904e-13,4.200412439582038321432e-03,5.041367719467235696251e-19,0,nan,9.886786233912401514602e-01
13449,4.192010471322122533194e-03,4.191700117536007158950e-03,3.695305569045944354595e-10,3.870423384492033520943e-13,3.870423385311668853227e-13,4.192010471322122532347e-03,2.020588815435744221613e-19,0,nan,9.887011927219955970689e-01
13482,4.181786934180564832324e-03,4.181478091832260401696e-03,3.668300785786916325327e-10,3.832774083005575520199e-13,3.832774083825210852483e-13,4.181786934180564833171e-03,2.025528704800641126552e-19,0,nan,9.887286555565396263989e-01
13483,4.181477908417221112398e-03,4.181169111697579841149e-03,3.667486572830627790533e-10,3.831640357860839985206e-13,3.831640358680475317489e-13,4.181477908417221112821e-03,1.012839199209018946121e-19,0,nan,9.887294856797664697914e-01
13518,4.170690706302438306493e-03,4.170383500237297139901e-03,3.639140280634034629628e-10,3.792222726765209430917e-13,3.792222727584844763201e-13,4.170690706302438305646e-03,2.030917675037199483474e-19,0,nan,9.887584631579738901402e-01
13542,4.163325878211322135366e-03,4.163019755787899404047e-03,3.619871450319262493150e-10,3.765486171475974870650e-13,3.765486172295610202934e-13,4.163325878211322135366e-03,0.000000000000000000000e+00,0,nan,9.887782474610473957893e-01
13552,4.160264870874514678833e-03,4.159959198276910096460e-03,3.611882918298551252215e-10,3.754415503649280569263e-13,3.754415504468915901547e-13,4.160264870874514678409e-03,1.018003629028851371928e-19,0,nan,9.887864703830656020432e-01
13587,4.149586700325695333284e-03,4.149282594335331579114e-03,3.584107465045477494282e-10,3.715987154301805417285e-13,3.715987155121440749568e-13,4.149586700325695331590e-03,4.082493069431796146667e-19,0,nan,9.888151559525200916560e-01
13602,4.145027103298250960476e-03,4.144723665026437401056e-03,3.572290869994526854110e-10,3.699668427524947916435e-13,3.699668428344583248718e-13,4.145027103298250958782e-03,4.086983878007964842197e-19,0,nan,9.888274048903980760462e-01
13622,4.138963204819225244379e-03,4.138660653423347586270e-03,3.556616075066783413469e-10,3.678049216300123311976e-13,3.678049217119758644260e-13,4.138963204819225242685e-03,4.092971622787333460562e-19,0,nan,9.888436951355530586455e-01
13657,4.128393965501826592384e-03,4.128092956810185426947e-03,3.529405126186162856114e-10,3.640594198593482453357e-13,3.640594199413117785641e-13,4.128393965501826589419e-03,7.181037808318004397604e-19,0,nan,9.888720890498466545401e-01
13662,4.126888479020433342294e-03,4.126587689751550661356e-03,3.525540532260444098626e-10,3.635282473169055888953e-13,3.635282473988691221236e-13,4.126888479020433339329e-03,7.183657446672119233750e-19,0,nan,9.888761335292944466943e-01
13692,4.117878567787642997874e-03,4.117579090030936201774e-03,3.502471051511213833713e-10,3.603614743288984293446e-13,3.603614744108619625729e-13,4.117878567787642996180e-03,4.113928729614648598014e-19,0,nan,9.889003388017337950271e-01
13722,4.108907912085255427818e-03,4.108609737281647236846e-03,3.479602407000697611474e-10,3.572291094167026675455e-13,3.572291094986662007738e-13,4.108907912085255426548e-03,3.092182760155000457341e-19,0,nan,9.889244389636988411007e-01
13727,4.107416601304030196194e-03,4.107118642832369185484e-03,3.475810338451530537531e-10,3.567103622953343377451e-13,3.567103623772978709734e-13,4.107416601304030194923e-03,3.093305462314375746739e-19,0,nan,9.889284454863418605416e-01
13762,4.097007659838170947391e-03,4.096711209119570022625e-03,3.449419527756676097774e-10,3.531053737976001752507e-13,3.531053738795637084791e-13,4.097007659838170946544e-03,2.067442918297491228343e-19,0,nan,9.889564101877341925108e-01
13782,4.091083345523091283396e-03,4.090787751244903146397e-03,3.434458931930770142798e-10,3.510658199864347694318e-13,3.510658200683983026601e-13,4.091083345523091282972e-03,1.035218395368571494299e-19,0,nan,9.889723266829677040873e-01
13797,4.086651341284499637232e-03,4.086356386903388202278e-03,3.423295212573584467587e-10,3.495458113992051890718e-13,3.495458114811687223001e-13,4.086651341284499636809e-03,1.036341097535451099196e-19,0,nan,9.889842339790494743740e-01
13833,4.076053608376977619906e-03,4.075760181297440991400e-03,3.396698980399251090544e-10,3.459312171669437410460e-13,3.459312172489072742744e-13,4.076053608376977619059e-03,2.078071165485912095633e-19,0,nan,9.890127068480255247596e-01
13842,4.073412757902856999755e-03,4.073119710795158230732e-03,3.390092998496865586854e-10,3.450348784589933434044e-13,3.450348785409568766327e-13,4.073412757902856998484e-03,3.119127612139105129210e-19,0,nan,9.890198020819310030646e-01
13868,4.065802820631694494821e-03,4.065510867083934159859e-03,3.371105016472085265662e-10,3.424617128089406472938e-13,3.424617128909041805221e-13,4.065802820631694492703e-03,5.208276105742744589134e-19,0,nan,9.890402480453363317885e-01
13902,4.055894162567806799088e-03,4.055603629848043745846e-03,3.346487938258490041038e-10,3.391328890538497127705e-13,3.391328891358132459989e-13,4.055894162567806796547e-03,6.265200076508206228500e-19,0,nan,9.890668704629181578569e-01
13904,4.055312804147438308417e-03,4.055022354682590531698e-03,3.345047349411175280275e-10,3.389383381792971929937e-13,3.389383382612607262221e-13,4.055312804147438305876e-03,6.266098238251992376689e-19,0,nan,9.890684324602856184166e-01
13939,4.045165942353793350430e-03,4.044876944076106887715e-03,3.319970346413252450203e-10,3.355561714531712915230e-13,3.355561715351348247514e-13,4.045165942353793346195e-03,1.046969344799524396733e-18,0,nan,9.890956953470655530674e-01
13962,4.038525606890964389489e-03,4.038237556336735291813e-03,3.303627509736108957945e-10,3.333565572075364734729e-13,3.333565572895000067012e-13,4.038525606890964386101e-03,8.389526571865753367780e-19,0,nan,9.891135370377321053858e-01
13975,4.034782008339523250102e-03,4.034494491394351191288e-03,3.294437680996728503420e-10,3.321212678479387879306e-13,3.321212679299023211589e-13,4.034782008339523247137e-03,7.347646810317048227280e-19,0,nan,9.891235956692692978995e-01
14011,4.024451248871297670638e-03,4.024165201898371015299e-03,3.269166162230137694441e-10,3.287302034972158149509e-13,3.287302035791793481792e-13,4.024451248871297667674e-03,7.366508207104038559610e-19,0,nan,9.891513535827316079769e-01
14022,4.021305171549603462299e-03,4.021019571486745310479e-03,3.261495885706087151855e-10,3.277026861403419724683e-13,3.277026862223055056966e-13,4.021305171549603458911e-03,8.425453041932627656350e-19,0,nan,9.891598069295730049516e-01
14047,4.014173256544385499156e-03,4.013888668299300643585e-03,3.244152459891074609325e-10,3.253823086935702998458e-13,3.253823087755338330742e-13,4.014173256544385495768e-03,8.440422404522434501579e-19,0,nan,9.891789701749900801694e-01
14082,4.004230969818211190362e-03,4.003947789109189333204e-03,3.220077640925871661764e-10,3.221681735534668443486e-13,3.221681736354303775770e-13,4.004230969818211186551e-03,9.519051951234963955322e-19,0,nan,9.892056851749131153313e-01
14083,4.003947628105307287188e-03,4.003664487458052620330e-03,3.219393294589058538617e-10,3.220769256351017939911e-13,3.220769257170653272195e-13,4.003947628105307283377e-03,9.519725572554621540802e-19,0,nan,9.892064465225368840792e-01
14119,3.993773964399095646740e-03,3.993492260332600571315e-03,3.194885436862627010640e-10,3.188134081841721278066e-13,3.188134082661356610349e-13,3.993773964399095642505e-03,1.060441771122799579000e-18,0,nan,9.892337836909586359924e-01
14142,3.987301146879387687906e-03,3.987020354911979251051e-03,3.179357740273095668249e-10,3.167500084511575313691e-13,3.167500085331210645975e-13,3.987301146879387684518e-03,8.497305982691779190232e-19,0,nan,9.892511767253242518558e-01
14155,3.983651870317357641272e-03,3.983371591926063626230e-03,3.170625706294711991871e-10,3.155911216316227285479e-13,3.155911217135862617762e-13,3.983651870317357637883e-03,8.505090051323399972000e-19,0,nan,9.892609827350741421030e-01
14191,3.973580954747124987635e-03,3.973302091235578259762e-03,3.146610970645883372332e-10,3.124094424663403234537e-13,3.124094425483038566820e-13,3.973580954747124985094e-03,6.394984450303250952903e-19,0,nan,9.892880446990700721039e-01
14202,3.970513879152152852139e-03,3.970235445828415330365e-03,3.139321527282966808679e-10,3.114452680825843362745e-13,3.114452681645478695029e-13,3.970513879152152850021e-03,5.333270283361736160510e-19,0,nan,9.892962864492592319518e-01
14228,3.963283215060036399670e-03,3.963005794595352487275e-03,3.122181212503525928632e-10,3.091810542240575881647e-13,3.091810543060211213931e-13,3.963283215060036396705e-03,7.480200516896804101248e-19,0,nan,9.893157166266661084355e-01
14262,3.953867373637149717286e-03,3.953591269362666391991e-03,3.099954713068956811766e-10,3.062511149984715235984e-13,3.062511150804350568268e-13,3.953867373637149715169e-03,5.355724327667050011475e-19,0,nan,9.893410191337886600655e-01
14264,3.953314893694817388056e-03,3.953038866551411886408e-03,3.098653850847964793907e-10,3.060798487347588685917e-13,3.060798488167224018200e-13,3.953314893694817385938e-03,5.356472795812710903041e-19,0,nan,9.893425037849870056395e-01
14301,3.943121792428920947138e-03,3.942847186400420414049e-03,3.074718635024802505862e-10,3.029329095901025898870e-13,3.029329096720661231154e-13,3.943121792428920944174e-03,7.518447239145204769709e-19,0,nan,9.893698954244321479659e-01
14322,3.937359867278250518216e-03,3.937086062951644627026e-03,3.061243365612432993595e-10,3.011647942177149935736e-13,3.011647942996785268019e-13,3.937359867278250514404e-03,9.680721069774100392333e-19,0,nan,9.893853794862943377779e-01
14337,3.933254505499031279344e-03,3.932981271669105537569e-03,3.051666345908281816824e-10,2.999097476009582751367e-13,2.999097476829218083651e-13,3.933254505499031275533e-03,9.690825389802099852520e-19,0,nan,9.893964119417348541995e-01
14374,3.923164455826437261344e-03,3.922892621621656114779e-03,3.028213221442806884788e-10,2.968418040952820727175e-13,2.968418041772456059459e-13,3.923164455826437258380e-03,7.556693961649226460168e-19,0,nan,9.894235275300713507727e-01
14382,3.920989626340088081394e-03,3.920718093342797940830e-03,3.023173899407467473386e-10,2.961836304994397595367e-13,2.961836305814032927650e-13,3.920989626340088078853e-03,6.480758899979038436851e-19,0,nan,9.894293721361205633984e-01
14411,3.913126042035572180091e-03,3.912855596729176893311e-03,3.004999809921918649353e-10,2.938129900777981249309e-13,2.938129901597616581593e-13,3.913126042035572177550e-03,6.493782245871755182345e-19,0,nan,9.894505047929051738610e-01
14442,3.904754945801051000626e-03,3.904485655987358532867e-03,2.985733065447628141953e-10,2.913050257161554576210e-13,2.913050257981189908494e-13,3.904754945801050998085e-03,6.507703753587539815379e-19,0,nan,9.894730016361845576249e-01
14448,3.903138868767975876546e-03,3.902869801742541684471e-03,2.982023056540573256760e-10,2.908227081899704050642e-13,2.908227082719339382926e-13,3.903138868767975873581e-03,7.595464612115711763294e-19,0,nan,9.894773447859995264006e-01
14485,3.893202544691078428051e-03,3.892934845437125075808e-03,2.959279953089959283043e-10,2.878703716855364915954e-13,2.878703717675000248238e-13,3.893202544691078425721e-03,5.983096379420857199938e-19,0,nan,9.895040485544008839087e-01
14503,3.888386927003204513456e-03,3.888119889383589991125e-03,2.948299333685967475233e-10,2.864476469624807002999e-13,2.864476470444442335283e-13,3.888386927003204511338e-03,5.445914740197370533065e-19,0,nan,9.895169906314608123331e-01
14522,3.883316682447086323116e-03,3.883050340561709743812e-03,2.936767537130390645834e-10,2.849554042155898495306e-13,2.849554042975533827590e-13,3.883316682447086320787e-03,5.998327706514739777884e-19,0,nan,9.895306171325746256821e-01
14559,3.873480898602645410312e-03,3.873215903788170162957e-03,2.914482891180935960614e-10,2.820772396185462710661e-13,2.820772397005098042945e-13,3.873480898602645408618e-03,4.373497479023927435214e-19,0,nan,9.895570515445386117572e-01
14563,3.872420554190386542226e-03,3.872155704392776066207e-03,2.912087261826658255964e-10,2.817682675956191596345e-13,2.817682676775826928628e-13,3.872420554190386540532e-03,4.374695028088915502107e-19,0,nan,9.895599013253159072483e-01
14596,3.863694813599266888743e-03,3.863431155661918991241e-03,2.892423141925404393674e-10,2.792353217148714582646e-13,2.792353217968349914930e-13,3.863694813599266887260e-03,3.836502956904522662793e-19,0,nan,9.895833528039947458023e-01
14623,3.856584766332900898043e-03,3.856322077580033593370e-03,2.876465796548832350387e-10,2.771840515088844066198e-13,2.771840515908479398481e-13,3.856584766332900896349e-03,4.392658264113385472016e-19,0,nan,9.896024621567280118019e-01
14634,3.853695577023829691497e-03,3.853433281592409180446e-03,2.869998307572886217421e-10,2.763537508069726995421e-13,2.763537508889362327705e-13,3.853695577023829689167e-03,6.044433345584220327335e-19,0,nan,9.896102273629912815761e-01
14671,3.844009084160180203599e-03,3.843748105256232130273e-03,2.848385792723040855528e-10,2.735836396836264305594e-13,2.735836397655899637877e-13,3.844009084160180202329e-03,3.305271639749607315355e-19,0,nan,9.896362617868698077967e-01
14683,3.840877967924017717904e-03,3.840617413873833482877e-03,2.841422946040471227029e-10,2.726926857475021513533e-13,2.726926858294656845817e-13,3.840877967924017715998e-03,4.961949187758932168357e-19,0,nan,9.896446773870719615688e-01
14709,3.834111350712972488880e-03,3.833851713627660276796e-03,2.826414445292758120612e-10,2.707746939884278408868e-13,2.707746940703913741151e-13,3.834111350712972486762e-03,5.523006961553100555818e-19,0,nan,9.896628643837053768552e-01
14743,3.825298589343751587685e-03,3.825040144080585453068e-03,2.806947009488472888280e-10,2.682919226778991930512e-13,2.682919227598627262795e-13,3.825298589343751586838e-03,2.214292368219059533263e-19,0,nan,9.896865512087974729857e-01
14747,3.824264456619962244047e-03,3.824006151031433408266e-03,2.804668489399916503544e-10,2.680017060435396807820e-13,2.680017061255032140103e-13,3.824264456619962242776e-03,3.322336714141398218474e-19,0,nan,9.896893307593555060768e-01
14784,3.814725169316972749922e-03,3.814468150368435939876e-03,2.783708622061295157677e-10,2.653357174716021904810e-13,2.653357175535657237093e-13,3.814725169316972748016e-03,4.995967066386105944875e-19,0,nan,9.897149707542905990921e-01
14803,3.809845086335974405797e-03,3.809588724361963834494e-03,2.773026568873424429927e-10,2.639795778878802985470e-13,2.639795779698438317754e-13,3.809845086335974403679e-03,5.558184965920186655574e-19,0,nan,9.897280877468170426944e-01
14822,3.804977473332245817447e-03,3.804721765817009417761e-03,2.762399100163156052839e-10,2.626320913360967267759e-13,2.626320914180602600043e-13,3.804977473332245814270e-03,8.347943120467113881409e-19,0,nan,9.897411713247710023382e-01
14860,3.795279466558318771175e-03,3.795025060464606302512e-03,2.741306526004694679946e-10,2.599628132389840512130e-13,2.599628133209475844413e-13,3.795279466558318769058e-03,5.579516309127144472375e-19,0,nan,9.897672387463863813472e-01
14863,3.794515939498151418338e-03,3.794261635724850561901e-03,2.739650481027725457981e-10,2.597535281624396627013e-13,2.597535282444031959296e-13,3.794515939498151416221e-03,5.580639011403953744032e-19,0,nan,9.897692910598604489601e-01
14898,3.785630770022679413476e-03,3.785377655440365067565e-03,2.720428145724128004993e-10,2.573273608614511539630e-13,2.573273609434146871913e-13,3.785630770022679411782e-03,4.474989763722920248247e-19,0,nan,9.897931740315309529182e-01
14923,3.779309653783346325113e-03,3.779057383523541445705e-03,2.706807869947591532269e-10,2.556117095321920062341e-13,2.556117096141555394625e-13,3.779309653783346323419e-03,4.482474445598087885509e-19,0,nan,9.898101651417967850825e-01
14936,3.776031008596866153305e-03,3.775779175716187973711e-03,2.699761247301319873555e-10,2.547252211277533149352e-13,2.547252212097168481636e-13,3.776031008596866151611e-03,4.486366480179139060089e-19,0,nan,9.898189781823613433444e-01
14975,3.766229116092986454817e-03,3.765978588546486525437e-03,2.678767584827583110430e-10,2.520887145591655706841e-13,2.520887146411291039125e-13,3.766229116092986453758e-03,2.811276614966656636924e-19,0,nan,9.898453260742482914532e-01
14983,3.764224758014152654008e-03,3.763974496973873103827e-03,2.674488119349843606378e-10,2.515521153915400411864e-13,2.515521154735035744148e-13,3.764224758014152652102e-03,5.062992392429852579986e-19,0,nan,9.898507139229249264241e-01
15013,3.756727378026047429823e-03,3.756478112606042416642e-03,2.658521068382382689502e-10,2.495525406780191189160e-13,2.495525407599826521443e-13,3.756727378026047428341e-03,3.945741887913879787592e-19,0,nan,9.898708675368324828013e-01
15043,3.749259804408219515267e-03,3.749011528678938842679e-03,2.642680865464750016170e-10,2.475727946838204629730e-13,2.475727947657839962013e-13,3.749259804408219513361e-03,5.083201033658401490800e-19,0,nan,9.898909412712333172812e-01
15052,3.747025318007895813410e-03,3.746777338036607704601e-03,2.637953351621364053425e-10,2.469827021944553741864e-13,2.469827022764189074148e-13,3.747025318007895811504e-03,5.086232329850939560146e-19,0,nan,9.898969478860056609598e-01
15090,3.737620109551742228827e-03,3.737373372528409027613e-03,2.618116582644586490895e-10,2.445104975747192551107e-13,2.445104976566827883390e-13,3.737620109551742226709e-03,5.665590151134207511186e-19,0,nan,9.899222306512701086427e-01
15103,3.734413368115050340868e-03,3.734167054166072268045e-03,2.611375990056532442667e-10,2.436718501507901174699e-13,2.436718502327536506982e-13,3.734413368115050338750e-03,5.670455194424829052789e-19,0,nan,9.899308509936299055494e-01
15129,3.728016364556318221594e-03,3.727770893498111368459e-03,2.597964063526764030429e-10,2.420053144065680792160e-13,2.420053144885316124443e-13,3.728016364556318219689e-03,5.112166752918728905742e-19,0,nan,9.899480475121427709814e-01
15163,3.719684046763763387068e-03,3.719439671434787562959e-03,2.580563613663477097719e-10,2.398474366439278735081e-13,2.398474367258914067364e-13,3.719684046763763385163e-03,5.123618316400555263570e-19,0,nan,9.899704468371430725413e-01
15168,3.718461846331249316204e-03,3.718217631519944551451e-03,2.578017842442623616738e-10,2.395321334317822567917e-13,2.395321335137457900201e-13,3.718461846331249314510e-03,4.555824328761149024753e-19,0,nan,9.899737324386575276010e-01
15206,3.709199305323074489305e-03,3.708956305294196059240e-03,2.558778982983395604050e-10,2.371526825227661411478e-13,2.371526826047296743762e-13,3.709199305323074486340e-03,7.992601829552619884679e-19,0,nan,9.899986328360541709801e-01
15223,3.705070460021512525430e-03,3.704828000515375124117e-03,2.550234089049908215544e-10,2.360977594951362492695e-13,2.360977595770997824978e-13,3.705070460021512522889e-03,6.858435943882553832010e-19,0,nan,9.900097324900943286620e-01
15245,3.699740873598213562867e-03,3.699499110919089023196e-03,2.539232375386147322917e-10,2.347412569175065297387e-13,2.347412569994700629670e-13,3.699740873598213560326e-03,6.868315724207826316474e-19,0,nan,9.900240602289767553813e-01
15283,3.690571249162276311735e-03,3.690330683037860696797e-03,2.520377994862582961178e-10,2.324210729445303106159e-13,2.324210730264938438442e-13,3.690571249162276308983e-03,7.459162532633255133042e-19,0,nan,9.900487115832435639157e-01
15284,3.690330557018960953682e-03,3.690090022262779130921e-03,2.519884351592810813607e-10,2.323604034902438842068e-13,2.323604035722074174352e-13,3.690330557018960950717e-03,8.033468193659213621929e-19,0,nan,9.900493586579878847243e-01
15324,3.680728548172426372513e-03,3.680489263131971631518e-03,2.500243876395645316915e-10,2.299497746224713407088e-13,2.299497747044348739372e-13,3.680728548172426369336e-03,8.629741396661199188654e-19,0,nan,9.900751728234323907813e-01
15343,3.676185076645732412141e-03,3.675946381811045235446e-03,2.490986129484356230377e-10,2.288156786230999989437e-13,2.288156787050635321721e-13,3.676185076645732409176e-03,8.064379930770678202264e-19,0,nan,9.900873876909075889299e-01
15363,3.671414577258746174201e-03,3.671176501337335134207e-03,2.481290443482752011906e-10,2.276294363306044098790e-13,2.276294364125679431073e-13,3.671414577258746171025e-03,8.651634091879808298785e-19,0,nan,9.901002130064779996614e-01
15402,3.662147624776209989258e-03,3.661910748832348245584e-03,2.462528099550771084643e-10,2.253382914420334495665e-13,2.253382915239969828072e-13,3.662147624776209986293e-03,8.095291668017385645803e-19,0,nan,9.901251271564851116577e-01
15403,3.661910625705943268080e-03,3.661673780411351518810e-03,2.462049505078240620405e-10,2.252799240881261225539e-13,2.252799241700896557946e-13,3.661910625705943264903e-03,8.674088138323378281514e-19,0,nan,9.901257643320526988196e-01
15442,3.652691528372843680378e-03,3.652455873775384902060e-03,2.443480654839332312876e-10,2.230182645160923379497e-13,2.230182645980558711903e-13,3.652691528372843675719e-03,1.275410522271488981261e-18,0,nan,9.901505502032715101473e-01
15463,3.647746599949587351103e-03,3.647511582781212004658e-03,2.433559341815252110062e-10,2.218122014093199712544e-13,2.218122014912835044951e-13,3.647746599949587346444e-03,1.277139483856426829420e-18,0,nan,9.901638449713619552473e-01
15481,3.643518733793612912812e-03,3.643284260936792702389e-03,2.425098065234447617538e-10,2.207849157767240349739e-13,2.207849158586875682145e-13,3.643518733793612907941e-03,1.336740607791839325965e-18,0,nan,9.901752119541825944231e-01
15521,3.634158473682062123901e-03,3.633925203656870579514e-03,2.406435172511475300495e-10,2.185232663292602030087e-13,2.185232664112237362494e-13,3.634158473682062119030e-03,1.340183561609405498763e-18,0,nan,9.902003780969836307414e-01
15523,3.633691722963478545433e-03,3.633458512836740600123e-03,2.405507062279685859684e-10,2.184109458037421148640e-13,2.184109458857056481047e-13,3.633691722963478540562e-03,1.340355709300543406726e-18,0,nan,9.902016330202778605614e-01
15561,3.624846183635159855223e-03,3.624614107209612257317e-03,2.387963288965291684825e-10,2.162905023684438450681e-13,2.162905024504073783088e-13,3.624846183635159850353e-03,1.343626515436837043072e-18,0,nan,9.902254156442544792780e-01
15583,3.619744737931124130585e-03,3.619513314084438945393e-03,2.377884286045709921210e-10,2.150746343176376310792e-13,2.150746343996011643198e-13,3.619744737931124125927e-03,1.287019264391923661031e-18,0,nan,9.902391318380211053291e-01
15601,3.615581495835496049376e-03,3.615350603871842977711e-03,2.369679977182196020220e-10,2.140861823170510030084e-13,2.140861823990145362491e-13,3.615581495835496044930e-03,1.229932993685009616540e-18,0,nan,9.902503255791338632424e-01
15641,3.606364046216462901865e-03,3.606134329669990916062e-03,2.351582836977204642531e-10,2.119098724533713713049e-13,2.119098725353349045456e-13,3.606364046216462896359e-03,1.526666217441123416946e-18,0,nan,9.902751088747643306242e-01
15643,3.605904407258079422219e-03,3.605674749246695395331e-03,2.350682824419397582736e-10,2.118017845534029468376e-13,2.118017846353664800783e-13,3.605904407258079416502e-03,1.585586235302914983316e-18,0,nan,9.902763447325860004253e-01
15681,3.597193474414565657007e-03,3.596964924332416248444e-03,2.333669504732338869941e-10,2.097611467519025560608e-13,2.097611468338660893015e-13,3.597193474414565651501e-03,1.530558252235513569977e-18,0,nan,9.902997664944189737911e-01
15703,3.592169512205864539449e-03,3.591941599895842288162e-03,2.323894675340542499507e-10,2.085909534399738917421e-13,2.085909535219374249828e-13,3.592169512205864534367e-03,1.414798958194193677997e-18,0,nan,9.903132749617132304866e-01
15721,3.588069423722459170684e-03,3.587842031242465659198e-03,2.315937652748320526373e-10,2.076395867276696076612e-13,2.076395868096331409019e-13,3.588069423722459166872e-03,1.062311737182035753873e-18,0,nan,9.903242993916262367719e-01
15761,3.578991541042697374344e-03,3.578765297392239433606e-03,2.298384988609370150072e-10,2.055447812840783880599e-13,2.055447813660419213006e-13,3.578991541042697369686e-03,1.301674272340246863210e-18,0,nan,9.903487085102928211191e-01
15763,3.578538852534215876825e-03,3.578312666096544194009e-03,2.297512018438814758499e-10,2.054407360449955927111e-13,2.054407361269591259517e-13,3.578538852534215872166e-03,1.301838935351927497437e-18,0,nan,9.903499257338405284542e-01
15801,3.569959476842183058014e-03,3.569734373337058558909e-03,2.281009254560810758661e-10,2.034763265642138731910e-13,2.034763266461774064317e-13,3.569959476842183053356e-03,1.304967532578128997204e-18,0,nan,9.903729947848247454844e-01
15823,3.565011246151451722296e-03,3.564786766056296699984e-03,2.271527210239021161702e-10,2.023497644272026643693e-13,2.023497645091661976099e-13,3.565011246151451716579e-03,1.603774013374776591450e-18,0,nan,9.903863002090318468106e-01
15842,3.560748799960208146959e-03,3.560524856182833145175e-03,2.263380420621220250535e-10,2.013830924359287636967e-13,2.013830925178922969374e-13,3.560748799960208141453e-03,1.546223692391465334005e-18,0,nan,9.903977616949828022752e-01
15883,3.551585528772738124790e-03,3.551362735783821938817e-03,2.245932779510429699044e-10,1.993167065275029298430e-13,1.993167066094664630836e-13,3.551585528772738117802e-03,1.967578074140512496075e-18,0,nan,9.904224014998855901617e-01
15923,3.542691088486444074819e-03,3.542469409690674242169e-03,2.229083088629088920366e-10,1.973262001979129253394e-13,1.973262002798764585801e-13,3.542691088486444067408e-03,2.092064507843269116074e-18,0,nan,9.904463187740197439423e-01
15943,3.538260553586047534920e-03,3.538039428755153496135e-03,2.220721422755306802863e-10,1.963402650973197853506e-13,1.963402651792833185912e-13,3.538260553586047527508e-03,2.094684146695610378932e-18,0,nan,9.904582326724224732202e-01
15964,3.533620403045638343888e-03,3.533399857646010144353e-03,2.211986622918503806122e-10,1.953116514207151600865e-13,1.953116515026786933272e-13,3.533620403045638336053e-03,2.217288182779684044372e-18,0,nan,9.904707103276617394358e-01
16004,3.524815605792909508513e-03,3.524596157789500478283e-03,2.195475221133835136433e-10,1.933709537642825624396e-13,1.933709538462460956803e-13,3.524815605792909500678e-03,2.222826847800390854840e-18,0,nan,9.904943872356233035867e-01
16005,3.524596048015739421520e-03,3.524376627342214376612e-03,2.195064544887025750750e-10,1.933227458933709471480e-13,1.933227459753344803886e-13,3.524596048015739413897e-03,2.162885170792956783856e-18,0,nan,9.904949776509404063096e-01
16046,3.515617669337844885346e-03,3.515399364808589341958e-03,2.178314636702193385807e-10,1.913590929147780197822e-13,1.913590929967415530229e-13,3.515617669337844878570e-03,1.927474547967751526277e-18,0,nan,9.905191216905277672915e-01
16064,3.511690375147682238329e-03,3.511472557944530149017e-03,2.171014841966705464406e-10,1.905048794190402520620e-13,1.905048795010037853026e-13,3.511690375147682231764e-03,1.869329194759877120516e-18,0,nan,9.905296828105126427026e-01
16087,3.506684916551527425986e-03,3.506467719671793711839e-03,2.161734714292848374940e-10,1.894203087110840010590e-13,1.894203087930475342996e-13,3.506684916551527419633e-03,1.811610468457639920937e-18,0,nan,9.905431433835017206234e-01
16124,3.498662529732130985780e-03,3.498446325217942141048e-03,2.146916477077263871364e-10,1.876917087567815854613e-13,1.876917088387451187019e-13,3.498662529732130979004e-03,1.936815431739629819670e-18,0,nan,9.905647172427534635601e-01
16128,3.497797442749234392104e-03,3.497581345110258958447e-03,2.145322626751060547125e-10,1.875060162956729832525e-13,1.875060163776365164932e-13,3.497797442749234384905e-03,2.058375354635343486354e-18,0,nan,9.905670436574672742475e-01
16170,3.488739791355484471613e-03,3.488524811137854287382e-03,2.128682055366508668214e-10,1.855700418600843584344e-13,1.855700419420478916750e-13,3.488739791355484464202e-03,2.124417047909300699899e-18,0,nan,9.905914019274628313952e-01
16184,3.485730989699588546372e-03,3.485516380030266004638e-03,2.123173453892784173482e-10,1.849302742589965191067e-13,1.849302743409600523474e-13,3.485730989699588538960e-03,2.126250795134904565506e-18,0,nan,9.905994934198312227886e-01
16211,3.479942932267212825144e-03,3.479729034526503805802e-03,2.112603279754089678482e-10,1.837042034927548982568e-13,1.837042035747184314975e-13,3.479942932267212817732e-03,2.129787307646004092262e-18,0,nan,9.906150592033373214842e-01
16244,3.472894691109621256245e-03,3.472681658703355490828e-03,2.099779246883142706365e-10,1.822194383568758970598e-13,1.822194384388394303005e-13,3.472894691109621248198e-03,2.317033401420192135418e-18,0,nan,9.906340141868182934469e-01
16253,3.470977395893177148129e-03,3.470764598575916867814e-03,2.096299804872276567010e-10,1.818171082068231917397e-13,1.818171082887867249804e-13,3.470977395893177140506e-03,2.196296793608769947581e-18,0,nan,9.906391704465739568531e-01
16294,3.462269772719515322579e-03,3.462058041454486537394e-03,2.080545922471988095937e-10,1.799982595654514336617e-13,1.799982596474149669023e-13,3.462269772719515314743e-03,2.262982169626852464811e-18,0,nan,9.906625884114845669482e-01
16304,3.460152585636228484531e-03,3.459941113168695889508e-03,2.076727473794242563987e-10,1.795580925564826801216e-13,1.795580926384462133622e-13,3.460152585636228475849e-03,2.509163250602769982959e-18,0,nan,9.906682823471498458481e-01
16336,3.453394953282410263574e-03,3.453184305785949011711e-03,2.064571051234756318113e-10,1.781585699704092999762e-13,1.781585700523728332169e-13,3.453394953282410255316e-03,2.391435485211373215272e-18,0,nan,9.906864563667639874095e-01
16364,3.447503640282442348579e-03,3.447293710682108836444e-03,2.054011891991301717006e-10,1.769451565925663974861e-13,1.769451566745299307268e-13,3.447503640282442340109e-03,2.456945766081644479162e-18,0,nan,9.907023006633827642516e-01
16378,3.444565515060925796560e-03,3.444355943033213680148e-03,2.048759306895014194334e-10,1.763423238407824184899e-13,1.763423239227459517306e-13,3.444565515060925788090e-03,2.459041477221891176878e-18,0,nan,9.907102026131466881629e-01
16420,3.435781110858988105878e-03,3.435572606084740727629e-03,2.033108612550559222249e-10,1.745491635958150679997e-13,1.745491636777786012404e-13,3.435781110858988097619e-03,2.403695395387013630446e-18,0,nan,9.907338280791964530152e-01
16424,3.434946837101164468839e-03,3.434738433544691486308e-03,2.031626394908413013606e-10,1.743795776099825725540e-13,1.743795776919461057946e-13,3.434946837101164460369e-03,2.465927385266702215842e-18,0,nan,9.907360718579380094153e-01
16462,3.427041397013216150671e-03,3.426833951360609620528e-03,2.017616922949853246901e-10,1.727787380017719077891e-13,1.727787380837354410298e-13,3.427041397013216143259e-03,2.162663776088184175578e-18,0,nan,9.907573336840552634592e-01
16484,3.422481172922081336466e-03,3.422274278829831701414e-03,2.009565008600914086846e-10,1.718603293717201316496e-13,1.718603294536836648903e-13,3.422481172922081328842e-03,2.227418104035910940770e-18,0,nan,9.907695986138268785760e-01
16504,3.418346033348104599804e-03,3.418139638767718359687e-03,2.002282223930723454684e-10,1.710307020435107733457e-13,1.710307021254743065864e-13,3.418346033348104592392e-03,2.168165017868563971338e-18,0,nan,9.907807203375624967821e-01
16544,3.410105659084504418685e-03,3.409900258116145457461e-03,1.987821888397230092621e-10,1.693864114925792602908e-13,1.693864115745427935315e-13,3.410105659084504411062e-03,2.235501561360798090426e-18,0,nan,9.908028835753615430355e-01
16546,3.409694683131887322177e-03,3.409489331655662998918e-03,1.987102531870410806920e-10,1.693047167989715482341e-13,1.693047168809350814748e-13,3.409694683131887314554e-03,2.235771009938790234305e-18,0,nan,9.908039889403723174052e-01
16589,3.400882598169490742451e-03,3.400678306462234283761e-03,1.971719965600976140154e-10,1.675601335188323611804e-13,1.675601336007958944211e-13,3.400882598169490735039e-03,2.179298483418496725477e-18,0,nan,9.908276901882344996227e-01
16604,3.397819321175985583818e-03,3.397615397226187120355e-03,1.966391315646972053562e-10,1.669568486975799460255e-13,1.669568487795434792662e-13,3.397819321175985575983e-03,2.305906824789778689761e-18,0,nan,9.908359293488502691680e-01
16631,3.392319306365858279419e-03,3.392116041881691892136e-03,1.956848031165344484598e-10,1.658777620593607006042e-13,1.658777621413242338449e-13,3.392319306365858271584e-03,2.309645423825346485093e-18,0,nan,9.908507225976444903739e-01
16664,3.385621198776562716188e-03,3.385418735970787533196e-03,1.945267694562188849640e-10,1.645706901042175939390e-13,1.645706901861811271797e-13,3.385621198776562708141e-03,2.376761169212808411535e-18,0,nan,9.908687385032777057898e-01
16674,3.383596688213774669727e-03,3.383394467404621144221e-03,1.941776547343895889640e-10,1.641771514146427922643e-13,1.641771514966063255049e-13,3.383596688213774661680e-03,2.378183258940303673512e-18,0,nan,9.908741838693914694169e-01
16717,3.374918811662964600642e-03,3.374717626511192096956e-03,1.926859439474019880999e-10,1.624982787509379429352e-13,1.624982788329014761759e-13,3.374918811662964592595e-03,2.384298244777879460165e-18,0,nan,9.908975251273029154339e-01
16724,3.373510345208494540754e-03,3.373309327898879003961e-03,1.924445549148781533795e-10,1.622270085277167060315e-13,1.622270086096802392722e-13,3.373510345208494532919e-03,2.322522820548233660600e-18,0,nan,9.909013135709706166562e-01
16759,3.366485610212281178499e-03,3.366285428971190026069e-03,1.912436384881592701457e-10,1.608791165760477070939e-13,1.608791166580112403345e-13,3.366485610212281171299e-03,2.138663545693146414423e-18,0,nan,9.909202085854109675364e-01
16784,3.361485827291347689899e-03,3.361286240052670288387e-03,1.903919520225195007426e-10,1.599248998084667439399e-13,1.599248998904302771805e-13,3.361485827291347683335e-03,1.952858253313071874433e-18,0,nan,9.909336570482494055737e-01
16802,3.357895169496894975157e-03,3.357696008304377707408e-03,1.897818667165072723607e-10,1.592422414985331656292e-13,1.592422415804966988699e-13,3.357895169496894969016e-03,1.828820900479083882269e-18,0,nan,9.909433153001290622537e-01
16844,3.349546725102302956220e-03,3.349348552728038578798e-03,1.883684362525604316057e-10,1.576634821608560250902e-13,1.576634822428195583308e-13,3.349546725102302949656e-03,1.959819008352639822392e-18,0,nan,9.909657713960658020512e-01
16845,3.349348458543820452482e-03,3.349150309623025431106e-03,1.883349544829529507464e-10,1.576261316824835550059e-13,1.576261317644470882466e-13,3.349348458543820445918e-03,1.959935020936831676462e-18,0,nan,9.909663047078262516367e-01
16889,3.340647906492039558838e-03,3.340450785416181994000e-03,1.868695785870939212817e-10,1.559936042716429510405e-13,1.559936043536064842812e-13,3.340647906492039553121e-03,1.711486081144765946572e-18,0,nan,9.909897082515226966184e-01
16904,3.337692131741551419439e-03,3.337495359240009247572e-03,1.863734941884911001111e-10,1.554418955427498821025e-13,1.554418956247134153432e-13,3.337692131741551413510e-03,1.776446237923786552692e-18,0,nan,9.909976590406270353516e-01
16932,3.332188656912019949066e-03,3.331992532613451689526e-03,1.854521579654621454376e-10,1.544185493524826716432e-13,1.544185494344462048839e-13,3.332188656912019943348e-03,1.715830939555799043676e-18,0,nan,9.910124630328836837535e-01
16964,3.325921153102654810448e-03,3.325725765693197766052e-03,1.844066232502959488234e-10,1.532593010448884258397e-13,1.532593011268519590804e-13,3.325921153102654805365e-03,1.528057175614270980394e-18,0,nan,9.910293223740068482819e-01
16975,3.323772140434740403880e-03,3.323577005371971786312e-03,1.840490361736345437426e-10,1.528633233521090889989e-13,1.528633234340726222396e-13,3.323772140434740398798e-03,1.529045153757460742883e-18,0,nan,9.910351031736536442070e-01
17019,3.315203789445061174115e-03,3.315009658896128298792e-03,1.826278975328829962274e-10,1.512921436153678871954e-13,1.512921436973314204361e-13,3.315203789445061169880e-03,1.277497555280133983628e-18,0,nan,9.910581520600755781763e-01
17024,3.314232907647747971795e-03,3.314038890757091720704e-03,1.824673314285474153046e-10,1.511148802995071283834e-13,1.511148803814706616241e-13,3.314232907647747967560e-03,1.277871789426343669088e-18,0,nan,9.910607637547436495258e-01
17062,3.306872748509547710481e-03,3.306679592169148330289e-03,1.812531586916003992712e-10,1.497761281815976290857e-13,1.497761282635611623264e-13,3.306872748509547706458e-03,1.216680170493808798999e-18,0,nan,9.910805628875565210438e-01
17084,3.302626526187464735372e-03,3.302433865446054296590e-03,1.805551370259305117194e-10,1.490078349075101661531e-13,1.490078349894736993938e-13,3.302626526187464731348e-03,1.218244469229321734812e-18,0,nan,9.910919855084261382910e-01
17106,3.298391194682588485653e-03,3.298199027635207151379e-03,1.798606949536304890369e-10,1.482444616287634068615e-13,1.482444617107269401022e-13,3.298391194682588481418e-03,1.284009229438614546979e-18,0,nan,9.911033789102766266730e-01
17144,3.291101151665471823003e-03,3.290909832903933894665e-03,1.786695684059654725750e-10,1.469373858835520626108e-13,1.469373859655155958515e-13,3.291101151665471817921e-03,1.544224090758784588131e-18,0,nan,9.911229899282667002956e-01
17150,3.289953036955051074354e-03,3.289761851619787820512e-03,1.784824580981981886575e-10,1.467323243565044669254e-13,1.467323244384680001661e-13,3.289953036955051069484e-03,1.480397863435753733618e-18,0,nan,9.911260785042258789697e-01
17194,3.281557943120983882652e-03,3.281367731994197328901e-03,1.771182668923149997839e-10,1.452394183192234160744e-13,1.452394184011869493151e-13,3.281557943120983877782e-03,1.484185113025951673519e-18,0,nan,9.911486625583237635882e-01
17204,3.279655938947498592322e-03,3.279465948193167753530e-03,1.768101637487037441430e-10,1.449027731184077092500e-13,1.449027732003712424906e-13,3.279655938947498587664e-03,1.420478640632562097424e-18,0,nan,9.911537792756628644105e-01
17238,3.273205584356608713563e-03,3.273016340010934368130e-03,1.757679428663715220813e-10,1.437654507645677379702e-13,1.437654508465312712109e-13,3.273205584356608708058e-03,1.682055714271663202903e-18,0,nan,9.911711319524637386446e-01
17264,3.268290054614753581515e-03,3.268101378088270582188e-03,1.749764708131803594889e-10,1.429032548580343721832e-13,1.429032549399979054239e-13,3.268290054614753575374e-03,1.878960791415295722653e-18,0,nan,9.911843557807471309087e-01
17282,3.264895635177387865987e-03,3.264707350260771361440e-03,1.744313102651045337887e-10,1.423101341262650240745e-13,1.423101342082285573152e-13,3.264895635177387860270e-03,1.751196066533957176632e-18,0,nan,9.911934875576274982419e-01
17324,3.257002676761621767575e-03,3.256815300873602165234e-03,1.731680467064132092596e-10,1.409381071987518352891e-13,1.409381072807153685298e-13,3.257002676761621762281e-03,1.625407297977126853440e-18,0,nan,9.912147216429254118516e-01
17326,3.256627773395743572465e-03,3.256440440630488566796e-03,1.731081959995558801714e-10,1.408731859193928549397e-13,1.408731860013563881804e-13,3.256627773395743567171e-03,1.625594415053236293350e-18,0,nan,9.912157302359975199731e-01
17371,3.248215206362033904876e-03,3.248028839936776969400e-03,1.717688159888959931980e-10,1.394222899870435101787e-13,1.394222900690070434193e-13,3.248215206362033899794e-03,1.564612367299951405225e-18,0,nan,9.912383625134972142809e-01
17384,3.245792994797539454378e-03,3.245606906145310910144e-03,1.713844576587469245380e-10,1.390066235979884718369e-13,1.390066236799520050776e-13,3.245792994797539449296e-03,1.565779977858018240903e-18,0,nan,9.912448790314044142391e-01
17415,3.240031504256679238623e-03,3.239846075485478090504e-03,1.704725271720929512784e-10,1.380216528347310621431e-13,1.380216529166945953838e-13,3.240031504256679233964e-03,1.437850589964382481143e-18,0,nan,9.912603793720179260244e-01
17444,3.234660209252946436632e-03,3.234475394617353020433e-03,1.696252788053459923638e-10,1.371081144000617584787e-13,1.371081144820252917194e-13,3.234660209252946432185e-03,1.374772830965174462105e-18,0,nan,9.912748300857081675311e-01
17460,3.231704352517621164107e-03,3.231519875410318966724e-03,1.691602337491882344539e-10,1.366073280061622413012e-13,1.366073280881257745419e-13,3.231704352517621159660e-03,1.376030257724768011951e-18,0,nan,9.912827824559385916838e-01
17505,3.223419893986442846234e-03,3.223236361235559269930e-03,1.678613751755625787179e-10,1.352110728069790347637e-13,1.352110728889425680044e-13,3.223419893986442841787e-03,1.379566770491545457076e-18,0,nan,9.913050709783575650813e-01
17549,3.215360500847799892573e-03,3.215177884473560519098e-03,1.666042058640426618130e-10,1.338630520407294870800e-13,1.338630521226930203206e-13,3.215360500847799888338e-03,1.317166375327061519082e-18,0,nan,9.913267542704707849677e-01
17565,3.212439795381920693689e-03,3.212257510534579935595e-03,1.661501663775319177769e-10,1.333770306303801915879e-13,1.333770307123437248286e-13,3.212439795381920689242e-03,1.384282120859603782371e-18,0,nan,9.913346123151108456773e-01
17594,3.207159518839206389421e-03,3.206977832587646646663e-03,1.653314159719969520151e-10,1.325017255786164455570e-13,1.325017256605799787977e-13,3.207159518839206384974e-03,1.386561206875855110523e-18,0,nan,9.913488187881426766195e-01
17625,3.201534246934151316185e-03,3.201353197306099044223e-03,1.644621379237832973382e-10,1.315739801179911392773e-13,1.315739801999546725179e-13,3.201534246934151312374e-03,1.190569261064271523035e-18,0,nan,9.913639535971617152105e-01
17640,3.198819419385623527821e-03,3.198638676600619445221e-03,1.640437067227081035258e-10,1.311279862142818952704e-13,1.311279862962454285111e-13,3.198819419385623524221e-03,1.125380821441362871359e-18,0,nan,9.913712578970684286841e-01
17685,3.190702491966865042122e-03,3.190522665045170770623e-03,1.627968986333867443374e-10,1.298012949513660019954e-13,1.298012950333295352361e-13,3.190702491966865037887e-03,1.327345544416706852167e-18,0,nan,9.913930968498033160759e-01
17730,3.182626653285418178815e-03,3.182447735283316330758e-03,1.615626936920216468816e-10,1.284913398761314717848e-13,1.284913399580950050255e-13,3.182626653285418175427e-03,1.064570921480733752356e-18,0,nan,9.914148255354464619516e-01
17745,3.179943784009505177242e-03,3.179765167449679457862e-03,1.611540652204202351294e-10,1.280583635294460922242e-13,1.280583636114096254649e-13,3.179943784009505173430e-03,1.198652718897548323407e-18,0,nan,9.914220440710829472834e-01
17775,3.174591592135851068507e-03,3.174413576179639942901e-03,1.603409330542167970114e-10,1.271978682745213450961e-13,1.271978683564848783368e-13,3.174591592135851064483e-03,1.267377671327793274423e-18,0,nan,9.914364447870143329895e-01
17805,3.169257386625743657341e-03,3.169079968248913283895e-03,1.595332621086954576270e-10,1.263445885746458341999e-13,1.263445886566093674406e-13,3.169257386625743653106e-03,1.336327164257432593990e-18,0,nan,9.914507972322586947965e-01
17821,3.166419800166952491137e-03,3.166242699269555308982e-03,1.591047214806398835524e-10,1.258924313663545227403e-13,1.258924314483180559810e-13,3.166419800166952487114e-03,1.270648477894746832686e-18,0,nan,9.914584322161006714491e-01
17865,3.158642573245442813856e-03,3.158466341035582685406e-03,1.579341212514359642498e-10,1.246593867507601978951e-13,1.246593868327237311357e-13,3.158642573245442809832e-03,1.273777075487194475361e-18,0,nan,9.914793582782469020978e-01
17867,3.158289970573399574122e-03,3.158113777697372592422e-03,1.578811853975941915076e-10,1.246036987609991552246e-13,1.246036988429626884653e-13,3.158289970573399569887e-03,1.340967667861919408017e-18,0,nan,9.914803070269353869144e-01
17912,3.150377170649054017279e-03,3.150201859314326607121e-03,1.566963574039654405883e-10,1.233588998367960894023e-13,1.233588999187596226430e-13,3.150377170649054013468e-03,1.209902197792735924540e-18,0,nan,9.915015981549524866530e-01
17925,3.148098626999982732765e-03,3.147923569101203049969e-03,1.563562819557592915437e-10,1.230021882923007700196e-13,1.230021883742643032602e-13,3.148098626999982728318e-03,1.412574223356789760930e-18,0,nan,9.915077291280607102355e-01
17958,3.142329407022995256031e-03,3.142154989998899348290e-03,1.554974217647887785107e-10,1.221024633997345480446e-13,1.221024634816980812853e-13,3.142329407022995252219e-03,1.213000856665584540113e-18,0,nan,9.915232527114181307446e-01
17985,3.137624840560875813880e-03,3.137450945274763326858e-03,1.547993907118195398462e-10,1.213724366448818986143e-13,1.213724367268454318550e-13,3.137624840560875810069e-03,1.214819634702722642594e-18,0,nan,9.915359116752398537789e-01
18004,3.134322655277152541771e-03,3.134149125737926648869e-03,1.543106862672878041794e-10,1.208619826460697262194e-13,1.208619827280332594601e-13,3.134322655277152538594e-03,1.013416262954190139592e-18,0,nan,9.915447971941279530221e-01
18045,3.127220515981592247398e-03,3.127047771764604298724e-03,1.532631010264716615045e-10,1.197695881162921021789e-13,1.197695881982556354196e-13,3.127220515981592244010e-03,1.083432323273087951981e-18,0,nan,9.915639077882719454077e-01
18051,3.126183877331142352443e-03,3.126011247592058040440e-03,1.531105920090560557735e-10,1.196107623782723731522e-13,1.196107624602359063929e-13,3.126183877331142348843e-03,1.151528562326296127872e-18,0,nan,9.915666972168964803645e-01
18097,3.118259089033725617180e-03,3.118087333190331377124e-03,1.519480516447112091065e-10,1.184018034820992333836e-13,1.184018035640627666243e-13,3.118259089033725612734e-03,1.426091561385642438643e-18,0,nan,9.915880217075307689607e-01
18105,3.116884964542522100669e-03,3.116713360003432247809e-03,1.517470732613232747404e-10,1.181931115378991306108e-13,1.181931116198626638515e-13,3.116884964542522096011e-03,1.494659335488958439926e-18,0,nan,9.915917193110054088921e-01
18143,3.110374377358166998554e-03,3.110203488791402206838e-03,1.507972508273275474995e-10,1.172080804152155819445e-13,1.172080804971791151852e-13,3.110374377358166994107e-03,1.429706663434555113718e-18,0,nan,9.916092386283113293828e-01
18165,3.106617506599001701876e-03,3.106447030496395729400e-03,1.502509744750442328424e-10,1.166424879360497586356e-13,1.166424880180132918763e-13,3.106617506599001697218e-03,1.499599226490803590759e-18,0,nan,9.916193480630542805561e-01
18190,3.102359336391261626768e-03,3.102189327187863754542e-03,1.496334039727979535744e-10,1.160039040201626967502e-13,1.160039041021262299908e-13,3.102359336391261621686e-03,1.638171833904171655875e-18,0,nan,9.916308065281023490759e-01
18225,3.096417471432333894488e-03,3.096248112672155061768e-03,1.487744782698084322056e-10,1.151172102131375754377e-13,1.151172102951011086783e-13,3.096417471432333889406e-03,1.641315400915526536706e-18,0,nan,9.916467958401950573595e-01
18236,3.094554726087632647003e-03,3.094385570981649723192e-03,1.485058882705456729364e-10,1.148402859853884055245e-13,1.148402860673519387652e-13,3.094554726087632641709e-03,1.710732686583440015876e-18,0,nan,9.916518084422084996967e-01
18283,3.086620904246741960534e-03,3.086452615174996873085e-03,1.473655310962226655552e-10,1.136664018620853182182e-13,1.136664019440488514589e-13,3.086620904246741955452e-03,1.646524740545052467573e-18,0,nan,9.916731583308855413079e-01
18285,3.086284197103733568911e-03,3.086115944736875966745e-03,1.473172646417464322966e-10,1.136167828380237454970e-13,1.136167829199872787377e-13,3.086284197103733563829e-03,1.646704372946307614872e-18,0,nan,9.916740644147557669674e-01
18330,3.078727659834494184086e-03,3.078560230163141685784e-03,1.462368196374879134940e-10,1.125074786163508504613e-13,1.125074786983143837019e-13,3.078727659834494178792e-03,1.719527189561147762803e-18,0,nan,9.916943992971296488264e-01
18345,3.076217030311131689355e-03,3.076049873531080609257e-03,1.458790198352914211693e-10,1.121407215455069723539e-13,1.121407216274705055946e-13,3.076217030311131683850e-03,1.789767790407199825413e-18,0,nan,9.917011555359974500309e-01
18377,3.070874682345953352808e-03,3.070708105508729450699e-03,1.451196056105691295835e-10,1.113632880228538587971e-13,1.113632881048173920378e-13,3.070874682345953347303e-03,1.792881418706065868687e-18,0,nan,9.917155321723624736676e-01
18405,3.066215326248772745581e-03,3.066049254389290993821e-03,1.444594362013048645228e-10,1.106885530445497110562e-13,1.106885531265132442968e-13,3.066215326248772740287e-03,1.726544080260676388335e-18,0,nan,9.917280709304882071174e-01
18424,3.063061664436166201441e-03,3.062895933933529752468e-03,1.440137429916360139598e-10,1.102336059077452220633e-13,1.102336059897087553040e-13,3.063061664436166196147e-03,1.728321692574825558812e-18,0,nan,9.917365577795653605792e-01
18465,3.056278448469542277377e-03,3.056113451002401394273e-03,1.430582120588718547734e-10,1.092598147349780784679e-13,1.092598148169416117086e-13,3.056278448469542272083e-03,1.732157592836598737628e-18,0,nan,9.917548123024700064236e-01
18471,3.055288301880065598392e-03,3.055123411278352955693e-03,1.429190879767186104756e-10,1.091182120666689082597e-13,1.091182121486324415003e-13,3.055288301880065592886e-03,1.802027701858781026989e-18,0,nan,9.917574769333861798280e-01
18518,3.047554293532982966007e-03,3.047390236463575445688e-03,1.418354989424360378588e-10,1.080168901846349190163e-13,1.080168902665984522570e-13,3.047554293532982960713e-03,1.737116195623926095520e-18,0,nan,9.917782904402445406174e-01
18525,3.046405768749962719482e-03,3.046241835282718088118e-03,1.416750515606597174074e-10,1.078540544323829011828e-13,1.078540545143464344235e-13,3.046405768749962713976e-03,1.807281949643931388469e-18,0,nan,9.917813813342183821577e-01
18566,3.039696041068844666129e-03,3.039532828759913129630e-03,1.407401315035756746381e-10,1.069064393024856119028e-13,1.069064393844491451435e-13,3.039696041068844660200e-03,1.950599846389645638170e-18,0,nan,9.917994385748398175661e-01
18585,3.036596666957797443061e-03,3.036433787231606303195e-03,1.403096645617368561723e-10,1.064708301009589607061e-13,1.064708301829224939468e-13,3.036596666957797437343e-03,1.882855387473817777017e-18,0,nan,9.918077796863952167415e-01
18613,3.032040671351399337335e-03,3.031878279897299491585e-03,1.396784861696005330519e-10,1.058329157600766292711e-13,1.058329158420401625118e-13,3.032040671351399332253e-03,1.676164086961483602595e-18,0,nan,9.918200409691550542687e-01
18645,3.026850530922204383927e-03,3.026688694809685786096e-03,1.389617664917521122766e-10,1.051097095940287327883e-13,1.051097096759922660290e-13,3.026850530922204379057e-03,1.609078280197842446324e-18,0,nan,9.918340089983947356362e-01
18661,3.024262118231666652956e-03,3.024100558722281100667e-03,1.386052449494368069032e-10,1.047504230798841141091e-13,1.047504231618476473497e-13,3.024262118231666648086e-03,1.610455461962420458050e-18,0,nan,9.918409751395956145477e-01
18705,3.017166756306382166012e-03,3.017005953809517930290e-03,1.376310782303781007765e-10,1.037702704020058128812e-13,1.037702704839693461219e-13,3.017166756306382161353e-03,1.544058246088397495971e-18,0,nan,9.918600708886828817043e-01
18709,3.016523373969596780614e-03,3.016362640028087531502e-03,1.375429708476834193802e-10,1.036817351754058405137e-13,1.036817352573693737544e-13,3.016523373969596775743e-03,1.614587007261597171534e-18,0,nan,9.918618024345179858036e-01
18757,3.008824133746345931361e-03,3.008664219060879915900e-03,1.364915241344885834010e-10,1.026266413255608739056e-13,1.026266414075244071463e-13,3.008824133746345926278e-03,1.689097620071884376387e-18,0,nan,9.918825236702832613992e-01
18765,3.007544746482653073609e-03,3.007384967730728837803e-03,1.363173259859250546078e-10,1.024520994075617690894e-13,1.024520994895253023301e-13,3.007544746482653068738e-03,1.619407143454222483694e-18,0,nan,9.918859669551302110299e-01
18805,3.001164095847168270142e-03,3.001004994170091129438e-03,1.354507672108923139950e-10,1.015849345523492283728e-13,1.015849346343127616135e-13,3.001164095847168264636e-03,1.834526197608265011744e-18,0,nan,9.919031396549594032709e-01
18825,2.997983912409928651919e-03,2.997825147657514120236e-03,1.350202411770346742409e-10,1.011547926477683914377e-13,1.011547927297319246784e-13,2.997983912409928646202e-03,1.907105762075467069922e-18,0,nan,9.919116987753384537458e-01
18853,2.993542961622003356713e-03,2.993384666769025799382e-03,1.344205645710102629030e-10,1.005564115450567862212e-13,1.005564116270203194619e-13,2.993542961622003350572e-03,2.051411637087807455252e-18,0,nan,9.919236511884262799763e-01
18885,2.988483672513505076582e-03,2.988325912138472600133e-03,1.337395603173663416089e-10,9.987795508299522141314e-14,9.987795516495875465383e-14,2.988483672513505070230e-03,2.125742617514181596856e-18,0,nan,9.919372679069608781028e-01
18901,2.985960435446662570994e-03,2.985802941296059079148e-03,1.334007827649825958339e-10,9.954087258618251010117e-14,9.954087266814604334185e-14,2.985960435446662564430e-03,2.198456906291479119507e-18,0,nan,9.919440590624791194777e-01
18945,2.979043452567136786882e-03,2.978886687068717429214e-03,1.324750249031908181395e-10,9.862120037234986350197e-14,9.862120045431339674265e-14,2.979043452567136781377e-03,1.848148321706587619539e-18,0,nan,9.919626758880166050164e-01
18950,2.978259458980778402737e-03,2.978102775963647237743e-03,1.323703677545288816331e-10,9.851736542629655053671e-14,9.851736550826008377739e-14,2.978259458980778397443e-03,1.777533486673144873797e-18,0,nan,9.919647859933568498358e-01
18998,2.970754063088595171417e-03,2.970598168590598529043e-03,1.313712456132637391974e-10,9.752746979702936387769e-14,9.752746987899289711837e-14,2.970754063088595167394e-03,1.354338465593117247408e-18,0,nan,9.919849867732551901918e-01
19006,2.969506839961023766768e-03,2.969351076304013251445e-03,1.312057037922178852237e-10,9.736369798895366281147e-14,9.736369807091719605215e-14,2.969506839961023762745e-03,1.354907301547328915780e-18,0,nan,9.919883436991493231888e-01
19047,2.963131223098377386433e-03,2.962976127423114890195e-03,1.303616529587930378790e-10,9.652974208250965056346e-14,9.652974216447318380414e-14,2.963131223098377382410e-03,1.357822585815446884401e-18,0,nan,9.920055039044905743580e-01
19066,2.960185942901608321873e-03,2.960031155322745986825e-03,1.299729617772239407064e-10,9.614630284550005943462e-14,9.614630292746359267530e-14,2.960185942901608317638e-03,1.430709022325855819693e-18,0,nan,9.920134312931903222232e-01
19096,2.955547402795727705088e-03,2.955393099818998105906e-03,1.293623788670879609373e-10,9.554474051948354598515e-14,9.554474060144707922583e-14,2.955547402795727700641e-03,1.504602148785913186314e-18,0,nan,9.920259162633693035896e-01
19126,2.950923376902432266224e-03,2.950769556255638016932e-03,1.287556144789185088321e-10,9.494787561587330064061e-14,9.494787569783683388130e-14,2.950923376902432261566e-03,1.578719815757752217289e-18,0,nan,9.920383622604975248156e-01
19145,2.948002303345439951166e-03,2.947848787005484203054e-03,1.283732918479086613183e-10,9.457227081538662371817e-14,9.457227089735015695885e-14,2.948002303345439945872e-03,1.795777402999893067015e-18,0,nan,9.920462246503855452038e-01
19186,2.941718596109714609577e-03,2.941565733362820249072e-03,1.275534223304420437703e-10,9.376806276172396387149e-14,9.376806284368749711217e-14,2.941718596109714604283e-03,1.799613303373200438495e-18,0,nan,9.920631380632751962945e-01
19194,2.940495628956072342880e-03,2.940342893252779803687e-03,1.273942624166099380559e-10,9.361214212955021353889e-14,9.361214221151374677957e-14,2.940495628956072337586e-03,1.800361771739420872747e-18,0,nan,9.920664298578995118536e-01
19243,2.933027086841293381704e-03,2.932875125835420092127e-03,1.264251630585423434983e-10,9.266416700328975611430e-14,9.266416708525328935498e-14,2.933027086841293376198e-03,1.877143986106960691743e-18,0,nan,9.920865326702405134263e-01
19246,2.932571061459189696912e-03,2.932419147692171006659e-03,1.263661502247080736196e-10,9.260651840864438202216e-14,9.260651849060791526285e-14,2.932571061459189691407e-03,1.877435888770387411826e-18,0,nan,9.920877601455834089174e-01
19292,2.925596387181815310386e-03,2.925445194994214138005e-03,1.254658681941736028854e-10,9.172816129158205200350e-14,9.172816137354558524418e-14,2.925596387181815304245e-03,2.099055390722984599957e-18,0,nan,9.921065338638084433001e-01
19306,2.923480240570871608701e-03,2.923329266974113253483e-03,1.251935674178427032536e-10,9.146290415688377589894e-14,9.146290423884730913962e-14,2.923480240570871602771e-03,2.028141168357031267023e-18,0,nan,9.921122299336186101918e-01
19342,2.918052751640640115873e-03,2.917902337962714154670e-03,1.244969742088225708820e-10,9.078520401516550711341e-14,9.078520409712904035409e-14,2.918052751640640110156e-03,1.959345111479546457531e-18,0,nan,9.921268392918932335482e-01
19366,2.914445607645769850637e-03,2.914295565518362398700e-03,1.240354474350060856482e-10,9.033688889730653662681e-14,9.033688897927006986749e-14,2.914445607645769845131e-03,1.889111995334288166395e-18,0,nan,9.921365488359889917404e-01
19391,2.910697636822470193795e-03,2.910547980264820265326e-03,1.235571129898354693286e-10,8.987283274640864836487e-14,8.987283282837218160555e-14,2.910697636822470188501e-03,1.818792805328500379331e-18,0,nan,9.921466375111236445702e-01
19426,2.905466643364514265381e-03,2.905317524112582632651e-03,1.228915679785299644549e-10,8.922814863243278384465e-14,8.922814871439631708533e-14,2.905466643364514259451e-03,2.040715436992278178865e-18,0,nan,9.921607182439847865416e-01
19441,2.903230540270946730897e-03,2.903081650407477496948e-03,1.226077975366007980727e-10,8.895362547868367062075e-14,8.895362556064720386143e-14,2.903230540270946725180e-03,1.969348391269312974156e-18,0,nan,9.921667373989021256552e-01
19486,2.896542834787848107224e-03,2.896394629922910749880e-03,1.217617108383074033761e-10,8.813636630240573583768e-14,8.813636638436926907837e-14,2.896542834787848101718e-03,1.900788101949891587826e-18,0,nan,9.921847395318435906559e-01
19491,2.895801657813750945234e-03,2.895653528767833814891e-03,1.216681822853209415085e-10,8.804614012948483849135e-14,8.804614021144837173203e-14,2.895801657813750939728e-03,1.901274606393316324520e-18,0,nan,9.921867346625240023758e-01
19541,2.888410696849338267283e-03,2.888263322804249818159e-03,1.207381436547573915209e-10,8.715019777907917773754e-14,8.715019786104271097822e-14,2.888410696849338261777e-03,1.906139650832394946354e-18,0,nan,9.922066300859371795881e-01
19546,2.887673675258949249758e-03,2.887526376396307449132e-03,1.206456618043727769002e-10,8.706123161573564513441e-14,8.706123169769917837509e-14,2.887673675258949244252e-03,1.906626155276784452452e-18,0,nan,9.922086140570108281616e-01
19591,2.881057367755786342155e-03,2.880910742953946936240e-03,1.198175599481879827046e-10,8.626562268578160731257e-14,8.626562276774514055325e-14,2.881057367755786336650e-03,1.911004695280210630443e-18,0,nan,9.922264244451250847089e-01
19606,2.878858664307540452062e-03,2.878712263164697049180e-03,1.195432105816119770195e-10,8.600244088467507595765e-14,8.600244096663860919833e-14,2.878858664307540446768e-03,1.838907892900239497141e-18,0,nan,9.922323431603954529186e-01
19641,2.873741383852963717129e-03,2.873595502595187697902e-03,1.189063113199649707682e-10,8.539224222160424403641e-14,8.539224230356777727709e-14,2.873741383852963711835e-03,1.842182442054516060615e-18,0,nan,9.922461185082075593418e-01
19666,2.870097307555750574769e-03,2.869951795950857527095e-03,1.184541507065446176410e-10,8.495969686508514303844e-14,8.495969694704867627912e-14,2.870097307555750569475e-03,1.844521405738625466563e-18,0,nan,9.922559281666209922207e-01
19691,2.866462461365273462957e-03,2.866317318010030731338e-03,1.180042797427496216041e-10,8.452988680936788364380e-14,8.452988689133141688448e-14,2.866462461365273458087e-03,1.699111539870811725867e-18,0,nan,9.922657130355402106312e-01
19726,2.861389116625689557866e-03,2.861244486476023709445e-03,1.173782794661217801125e-10,8.393270860065699759245e-14,8.393270868262053083313e-14,2.861389116625689552996e-03,1.702124125101769509399e-18,0,nan,9.922793703842720315937e-01
19742,2.859075849791975850644e-03,2.858931453344447568293e-03,1.170935823991082200426e-10,8.366146954973430578097e-14,8.366146963169783902165e-14,2.859075849791975845985e-03,1.629436032708825796695e-18,0,nan,9.922855976922406114646e-01
19786,2.852733609048700873348e-03,2.852589852369167340124e-03,1.163153978184845463340e-10,8.292119127135734390582e-14,8.292119135332087714650e-14,2.852733609048700868689e-03,1.633058619676787525573e-18,0,nan,9.923026711061362381571e-01
19792,2.851870937474508407106e-03,2.851727267706522583453e-03,1.162098165258526255912e-10,8.282087965375677786988e-14,8.282087973572031111056e-14,2.851870937474508402659e-03,1.559300217499700872545e-18,0,nan,9.923049934453611979884e-01
19843,2.844559240603433426058e-03,2.844416306411930486502e-03,1.153175138068279962269e-10,8.197432573234237176510e-14,8.197432581430590500578e-14,2.844559240603433422458e-03,1.265535262702811619488e-18,0,nan,9.923246768949253089642e-01
19846,2.844130308176256036150e-03,2.843987417077918625403e-03,1.152653103156302146012e-10,8.192486604597110499628e-14,8.192486612793463823696e-14,2.844130308176256032551e-03,1.265726122140703468902e-18,0,nan,9.923258316094420093917e-01
19894,2.837284939659673707072e-03,2.837142735409955827223e-03,1.144343230045558507668e-10,8.113856054115012214723e-14,8.113856062311365538791e-14,2.837284939659673703049e-03,1.418048093520182596557e-18,0,nan,9.923442599032321153707e-01
19906,2.835578743092456620780e-03,2.835436709781094716317e-03,1.142278250279346874191e-10,8.094345993861853741260e-14,8.094346002058207065328e-14,2.835578743092456616757e-03,1.418901347479434039665e-18,0,nan,9.923488531560918542163e-01
19945,2.830047748480968233122e-03,2.829906268595741844270e-03,1.135601281052750156428e-10,8.031341950625688334600e-14,8.031341958822041658668e-14,2.830047748480968229946e-03,1.122374544354790078107e-18,0,nan,9.923637432371227184058e-01
19966,2.827078448528110035932e-03,2.826937265302801395076e-03,1.132027534704810576413e-10,7.997670566912812181612e-14,7.997670575109165505680e-14,2.827078448528110032968e-03,1.048649823259608639585e-18,0,nan,9.923717369928915699629e-01
19996,2.822847383817332699269e-03,2.822706622775979328754e-03,1.126948148632377483480e-10,7.949874097516657077027e-14,7.949874105713010401095e-14,2.822847383817332695881e-03,1.200253264997782247976e-18,0,nan,9.923831276556519133251e-01
20026,2.818628964776346158345e-03,2.818488624028075078621e-03,1.121899105311459164548e-10,7.902434152715044768514e-14,7.902434160911398092582e-14,2.818628964776346155169e-03,1.126921489808668944625e-18,0,nan,9.923944843517753429678e-01
20047,2.815683565294105698372e-03,2.815543517631963896770e-03,1.118382707693547762813e-10,7.869436615769207432191e-14,7.869436623965560756259e-14,2.815683565294105695196e-03,1.128100327520946246848e-18,0,nan,9.924024139101867589231e-01
20086,2.810229837609742651341e-03,2.810090331820032979575e-03,1.111891144003963396787e-10,7.808611123990205043558e-14,7.808611132186558367626e-14,2.810229837609742647741e-03,1.280994877234911100597e-18,0,nan,9.924170964500268068238e-01
20099,2.808416620188021819902e-03,2.808277294323735694611e-03,1.109738456227733772380e-10,7.788466639057799052818e-14,7.788466647254152376886e-14,2.808416620188021816514e-03,1.206420644523307213346e-18,0,nan,9.924219780272963252889e-01
20146,2.801880618198927621907e-03,2.801741939938500089905e-03,1.102001865027519109742e-10,7.716176384343178191650e-14,7.716176392539531515718e-14,2.801880618198927619366e-03,9.069261642547571077147e-19,0,nan,9.924395744904961885594e-01
20150,2.801325767176117825828e-03,2.801187143822316876191e-03,1.101346756435720068147e-10,7.710062824826431371266e-14,7.710062833022784695334e-14,2.801325767176117823287e-03,9.071057966687183650098e-19,0,nan,9.924410682892231952749e-01
20202,2.794132649970955429655e-03,2.793994737445873119656e-03,1.092877401289780851091e-10,7.631134816367676506982e-14,7.631134824564029831051e-14,2.794132649970955427961e-03,6.062940120349011448143e-19,0,nan,9.924604340938080650615e-01
20206,2.793580863032628967908e-03,2.793443004960082350086e-03,1.092229514298674860513e-10,7.625105355730577585959e-14,7.625105363926930910027e-14,2.793580863032628966214e-03,6.064137669777608380696e-19,0,nan,9.924619196618135963600e-01
20254,2.786976378462982859784e-03,2.786839171313158495632e-03,1.084494663128026284994e-10,7.553214211772501026931e-14,7.553214219968854350999e-14,2.786976378462982858726e-03,3.799067664333052711100e-19,0,nan,9.924797009228878925729e-01
20266,2.785330133839140507127e-03,2.785193088699656109874e-03,1.082572368751937063133e-10,7.535373966261043612221e-14,7.535373974457396936289e-14,2.785330133839140506915e-03,7.602626139031482960342e-20,0,nan,9.924841331385985376259e-01
20305,2.779993244671169309444e-03,2.779856724088241119304e-03,1.076356199881241766196e-10,7.477755756039371063223e-14,7.477755764235724387291e-14,2.779993244671169310079e-03,2.285166381819278622417e-19,0,nan,9.924985018277451756107e-01
20326,2.777127997509175687933e-03,2.776991758133244689387e-03,1.073028735701735381991e-10,7.446958638317612016725e-14,7.446958646513965340793e-14,2.777127997509175688992e-03,3.812540095442169678493e-19,0,nan,9.925062160816657444006e-01
20358,2.772773245889705447907e-03,2.772637433351877932411e-03,1.067984636709667894005e-10,7.400333926259584870732e-14,7.400333934455938194800e-14,2.772773245889705448754e-03,3.054822274089387849932e-19,0,nan,9.925179406741710018349e-01
20386,2.768974026020080358182e-03,2.768838585322253530423e-03,1.063596952219343313687e-10,7.359836276992732078032e-14,7.359836285189085402100e-14,2.768974026020080359664e-03,5.353273969946137828662e-19,0,nan,9.925281696382273759920e-01
20410,2.765725828658808756281e-03,2.765590705466892790162e-03,1.059855189772844171387e-10,7.325344279872706247534e-14,7.325344288069059571602e-14,2.765725828658808757552e-03,4.593909518130297210533e-19,0,nan,9.925369150870494077223e-01
20446,2.760867796361376747601e-03,2.760733147339036103239e-03,1.054275384524360773022e-10,7.273984258826817230349e-14,7.273984267023170554417e-14,2.760867796361376749295e-03,6.135990635774941840577e-19,0,nan,9.925499949420916869858e-01
20462,2.758714144721321562414e-03,2.758579705640223111212e-03,1.051808041867022714394e-10,7.251302095446923535922e-14,7.251302103643276859990e-14,2.758714144721321564320e-03,6.908378437718480515044e-19,0,nan,9.925557935059667185066e-01
20507,2.752674973940642002052e-03,2.752541122693859020819e-03,1.044909789256140468123e-10,7.187980807452814789202e-14,7.187980815649168113270e-14,2.752674973940642003746e-03,6.154253264719553091343e-19,0,nan,9.925720536792889258791e-01
20514,2.751737922990928360127e-03,2.751604162838428583824e-03,1.043842154172375249565e-10,7.178193044283225600464e-14,7.178193052479578924532e-14,2.751737922990928361821e-03,6.156348976240007632242e-19,0,nan,9.925745766575495932036e-01
20567,2.744663756964745090394e-03,2.744530683518565147701e-03,1.035805636112704153781e-10,7.104623696145023020983e-14,7.104623704341376345051e-14,2.744663756964745092723e-03,8.486797696215019678578e-19,0,nan,9.925936237354420595071e-01
20620,2.737625870183062287605e-03,2.737493478168563906512e-03,1.027851404093979395471e-10,7.031994453568368551118e-14,7.031994461764721875187e-14,2.737625870183062290358e-03,1.005563655925122930001e-18,0,nan,9.926125733477516941273e-01
20627,2.736699035369150073847e-03,2.736566732963602841089e-03,1.026806940828995593298e-10,7.022471427161931630102e-14,7.022471435358284954170e-14,2.736699035369150076600e-03,1.005904209048382437918e-18,0,nan,9.926150688799724431896e-01
20672,2.730755763797926025988e-03,2.730624035283652938504e-03,1.020126209183014845879e-10,6.961635352321578268941e-14,6.961635360517931593009e-14,2.730755763797926027470e-03,5.428195656844232150212e-19,0,nan,9.926310714164193888518e-01
20687,2.728780405551414316320e-03,2.728648867504638827292e-03,1.017912180853774900266e-10,6.941503163058977082251e-14,6.941503171255330406319e-14,2.728780405551414318014e-03,6.208142989674813297754e-19,0,nan,9.926363901947817801894e-01
20725,2.723788931710147759011e-03,2.723657874336251705981e-03,1.012331910135867072988e-10,6.890826368946295509532e-14,6.890826377142648833600e-14,2.723788931710147760493e-03,5.442079745747221112323e-19,0,nan,9.926498301327244949688e-01
20747,2.720907468566902869833e-03,2.720776688274022609096e-03,1.009119859938076717676e-10,6.861698485623708786036e-14,6.861698493820062110104e-14,2.720907468566902871528e-03,6.226106231392213327628e-19,0,nan,9.926575887493134931058e-01
20779,2.716727115786540521155e-03,2.716596736954654194957e-03,1.004471999554626837838e-10,6.819604843772954929822e-14,6.819604851969308253890e-14,2.716727115786540522638e-03,5.456225798614563186371e-19,0,nan,9.926688448152616046764e-01
20807,2.713079830061789533812e-03,2.712949800993806911526e-03,1.000428507606628349538e-10,6.783037386263889682494e-14,6.783037394460243006562e-14,2.713079830061789534871e-03,3.902543420713727356794e-19,0,nan,9.926786656007315480066e-01
20832,2.709831590523407988093e-03,2.709701872556657466126e-03,9.968365660922301343373e-11,6.750594767002664177179e-14,6.750594775199017501247e-14,2.709831590523407989151e-03,3.907221348258650778052e-19,0,nan,9.926874119517134246668e-01
20867,2.705297100207211052744e-03,2.705167815909920874847e-03,9.918366786413732304873e-11,6.705500256642810408362e-14,6.705500264839163732430e-14,2.705297100207211053803e-03,3.913770446827366110739e-19,0,nan,9.926996217940961786635e-01
20885,2.702970980709496180916e-03,2.702841918595893156290e-03,9.892783240095919487891e-11,6.682455408804971555836e-14,6.682455417001324879904e-14,2.702970980709496181763e-03,3.133710843732272520506e-19,0,nan,9.927058852785471702515e-01
20927,2.697558893634551392805e-03,2.697430347727472948556e-03,9.833429525767887687565e-11,6.629067879554772817693e-14,6.629067887751126141761e-14,2.697558893634551393440e-03,2.354998483776526384715e-19,0,nan,9.927204583625366241363e-01
20939,2.696016561511642773691e-03,2.695888162523362646085e-03,9.816558564243105943330e-11,6.613912310335062840846e-14,6.613912318531416164914e-14,2.696016561511642774326e-03,2.356345726913969531020e-19,0,nan,9.927246114113193038676e-01
20987,2.689864829371833513418e-03,2.689737015547160907180e-03,9.749459332066963973611e-11,6.553721420033918241212e-14,6.553721428230271565280e-14,2.689864829371833513841e-03,1.574489799645636253086e-19,0,nan,9.927411763274208993287e-01
20992,2.689225638047643364652e-03,2.689097884947363650671e-03,9.742505036357830537274e-11,6.547490984174634572735e-14,6.547490992370987896803e-14,2.689225638047643365076e-03,1.574864033851096980034e-19,0,nan,9.927428975025972241017e-01
21046,2.682341679145437516307e-03,2.682214579120288381753e-03,9.667818356498318559008e-11,6.480671751399829115994e-14,6.480671759596182440062e-14,2.682341679145437517366e-03,3.947264408183799429452e-19,0,nan,9.927614343171959715938e-01
21047,2.682214530781196599261e-03,2.682087442802766966753e-03,9.666442481022702855467e-11,6.479442416689789000135e-14,6.479442424886142324203e-14,2.682214530781196600108e-03,3.157961220229470169150e-19,0,nan,9.927617766985226862284e-01
21100,2.675492873766605791577e-03,2.675366421821570582709e-03,9.593893133972142301049e-11,6.414702737491821456711e-14,6.414702745688174780779e-14,2.675492873766605793059e-03,5.540316224457764578805e-19,0,nan,9.927798766762311371485e-01
21107,2.674607625497437196568e-03,2.674481257199716448554e-03,9.584365481409594375652e-11,6.406212773263216904655e-14,6.406212781459570228723e-14,2.674607625497437197626e-03,3.958678551478952084915e-19,0,nan,9.927822604741853881167e-01
21154,2.668678953325308558581e-03,2.668553144516179912692e-03,9.520719689299894263840e-11,6.349570993436027131289e-14,6.349571001632380455357e-14,2.668678953325308559428e-03,3.173978444274289982526e-19,0,nan,9.927982252998212698127e-01
21167,2.667043745367593197339e-03,2.666918090654678945594e-03,9.503215070460459741962e-11,6.334014750396331135189e-14,6.334014758592684459257e-14,2.667043745367593197974e-03,2.381943346614161505132e-19,0,nan,9.928026286414834088688e-01
21208,2.661899651964880779096e-03,2.661774481397616224296e-03,9.448288490279691933957e-11,6.285263799720550547942e-14,6.285263807916903872010e-14,2.661899651964880779731e-03,2.386546427367377781417e-19,0,nan,9.928164809007833570970e-01
21227,2.659522526391550073095e-03,2.659397579236191399832e-03,9.422978209365701978574e-11,6.262830957610669625980e-14,6.262830965807022950048e-14,2.659522526391550073730e-03,2.388679562352375760256e-19,0,nan,9.928228821763806970311e-01
21263,2.655030122470391582958e-03,2.654905596984683524773e-03,9.375269254826133218334e-11,6.220600405861679466883e-14,6.220600414058032790951e-14,2.655030122470391583170e-03,7.975737639335825441636e-20,0,nan,9.928349796756617242277e-01
21287,2.652043608663649255126e-03,2.651919363106282994698e-03,9.343642078873605924960e-11,6.192644345487563742059e-14,6.192644353683917066128e-14,2.652043608663649256185e-03,3.992359630169862478146e-19,0,nan,9.928430220438866381010e-01
21317,2.648319901402663837222e-03,2.648196004430350492187e-03,9.304307840562275920358e-11,6.157919745609757937337e-14,6.157919753806111261405e-14,2.648319901402663837433e-03,7.995946286603020947257e-20,0,nan,9.928530496509756687494e-01
21347,2.644606636315278973010e-03,2.644483086463082182099e-03,9.265194074989142384751e-11,6.123438198045144864190e-14,6.123438206241498188258e-14,2.644606636315278973010e-03,0.000000000000000000000e+00,0,nan,9.928630491982093187560e-01
21372,2.641520193751159368538e-03,2.641396932052593276171e-03,9.232766573752649973040e-11,6.094887768673842423306e-14,6.094887776870195747374e-14,2.641520193751159368538e-03,0.000000000000000000000e+00,0,nan,9.928713608044973694400e-01
21407,2.637211257458428324802e-03,2.637088397484386625382e-03,9.187621804768802239923e-11,6.055196125306494918287e-14,6.055196133502848242355e-14,2.637211257458428325226e-03,1.605925473089735097516e-19,0,nan,9.928829645829062245581e-01
21427,2.634755313917173384468e-03,2.634632682618866709277e-03,9.161956876736558127203e-11,6.032660219762901281969e-14,6.032660227959254606037e-14,2.634755313917173384891e-03,1.607422409929576880816e-19,0,nan,9.928895783683457495952e-01
21467,2.629857124130185784530e-03,2.629734948272177270198e-03,9.110913082209055494123e-11,5.987902056053630317816e-14,5.987902064249983641884e-14,2.629857124130185785165e-03,2.415624425417558380064e-19,0,nan,9.929027691310324312554e-01
21481,2.628147057523221284276e-03,2.628025040470054766512e-03,9.093137347482872000736e-11,5.972334819304902862894e-14,5.972334827501256186962e-14,2.628147057523221285335e-03,4.028660348503045502492e-19,0,nan,9.929073743431585362678e-01
21527,2.622543892238163743262e-03,2.622422394798058145093e-03,9.035055924226096325537e-11,5.921540230762170409852e-14,5.921540238958523733920e-14,2.622543892238163743474e-03,8.074535470704887208374e-20,0,nan,9.929224637652863150487e-01
21536,2.621450414120257166313e-03,2.621329017955285509121e-03,9.023750066987294867336e-11,5.911665403767596835550e-14,5.911665411963950159618e-14,2.621450414120257166525e-03,8.077903578604970966125e-20,0,nan,9.929254085368888697980e-01
21587,2.615271221506831130710e-03,2.615150396849603948693e-03,8.960038546724600626934e-11,5.856095194711698312101e-14,5.856095202908051636169e-14,2.615271221506831131345e-03,2.429096857016234735877e-19,0,nan,9.929420493981528530016e-01
21592,2.614666985923031032830e-03,2.614546217078642001367e-03,8.953824640699774873886e-11,5.850682347336403038243e-14,5.850682355532756362311e-14,2.614666985923031033677e-03,3.239544277778381588957e-19,0,nan,9.929436766423827201563e-01
21647,2.608038775424736524678e-03,2.607918617977597835061e-03,8.885849360753284975691e-11,5.791551791266973109180e-14,5.791551799463326433248e-14,2.608038775424736525736e-03,4.059721788052956425317e-19,0,nan,9.929615269320445509462e-01
21702,2.601444085120534063768e-03,2.601324534439537987631e-03,8.818560412523782837153e-11,5.733166363035502603400e-14,5.733166371231855927468e-14,2.601444085120534065886e-03,8.140026457795789214791e-19,0,nan,9.929792871385795578363e-01
21707,2.600846221192604556560e-03,2.600726725444142210496e-03,8.812476968745116597681e-11,5.727895155325298745314e-14,5.727895163521652069382e-14,2.600846221192604558466e-03,7.327707865973982815676e-19,0,nan,9.929808972594400380226e-01
21758,2.594763669115238758482e-03,2.594644731522542736231e-03,8.750744261547082534680e-11,5.674473337552625674492e-14,5.674473345748978998252e-14,2.594763669115238761023e-03,9.793180288474455362616e-19,0,nan,9.929972784061976794263e-01
21767,2.593693229672288810731e-03,2.593574390171625750630e-03,8.739910160840083458057e-11,5.665110706925496555739e-14,5.665110715121849879499e-14,2.593693229672288813272e-03,9.797222017979230884485e-19,0,nan,9.930001612630203859655e-01
21814,2.588117475360748846910e-03,2.587999146152295678076e-03,8.683621688080929165265e-11,5.616529477352916124476e-14,5.616529485549269448236e-14,2.588117475360748849451e-03,9.818328827630615702089e-19,0,nan,9.930151777010015515354e-01
21827,2.586579475336564762283e-03,2.586461286692530182925e-03,8.668137911288490291265e-11,5.603184145014065096103e-14,5.603184153210418419863e-14,2.586579475336564765036e-03,1.064284745481588326845e-18,0,nan,9.930193198158031824127e-01
21870,2.581505241559779552608e-03,2.581387516079513124061e-03,8.617183847948633927831e-11,5.559323336744416451771e-14,5.559323344940769775531e-14,2.581505241559779555361e-03,1.066376714739174228426e-18,0,nan,9.930329857264483621720e-01
21887,2.579504636219746679416e-03,2.579387093100060769959e-03,8.597149374932802327377e-11,5.542101441364243503706e-14,5.542101449560596827466e-14,2.579504636219746682381e-03,1.149296370226603896752e-18,0,nan,9.930383737812744181358e-01
21926,2.574926708088726524570e-03,2.574809581727981103791e-03,8.551422031961277623108e-11,5.502843673527520939118e-14,5.502843681723874262878e-14,2.574926708088726527534e-03,1.151339689039373160335e-18,0,nan,9.930507031788396769497e-01
21947,2.572468393869112748138e-03,2.572351490999584755631e-03,8.526933883766112052569e-11,5.481848834643822472256e-14,5.481848842840175796016e-14,2.572468393869112751950e-03,1.481708491240762848652e-18,0,nan,9.930573240135182084697e-01
21982,2.568381617963685333262e-03,2.568265086160584161820e-03,8.486327663520123541652e-11,5.447079444870737627706e-14,5.447079453067090951466e-14,2.568381617963685337921e-03,1.813858648307971782327e-18,0,nan,9.930683307474121896286e-01
22008,2.565354123173457683445e-03,2.565237865877209171871e-03,8.456329796031403003156e-11,5.421429067064711402141e-14,5.421429075261064725901e-14,2.565354123173457688527e-03,1.981090110568788215156e-18,0,nan,9.930764846128199539060e-01
22038,2.561869716806987901551e-03,2.561753775045850924254e-03,8.421892296267575510281e-11,5.392019803280248064203e-14,5.392019811476601387963e-14,2.561869716806987905998e-03,1.735811522307833812792e-18,0,nan,9.930858691144271045551e-01
22068,2.558394763027154396864e-03,2.558279135518275234425e-03,8.387641533676174899929e-11,5.362809687405634048173e-14,5.362809695601987371933e-14,2.558394763027154401946e-03,1.986479083279713695650e-18,0,nan,9.930952282100387780981e-01
22095,2.555275354834469209032e-03,2.555160009061522959940e-03,8.356974462707431838436e-11,5.336689518581726014975e-14,5.336689526778079338735e-14,2.555275354834469214538e-03,2.154646131085787609913e-18,0,nan,9.931036297591288022012e-01
22128,2.551473059784391056010e-03,2.551358056959198447559e-03,8.319695174212676431940e-11,5.304980450378732369759e-14,5.304980458575085693519e-14,2.551473059784391060669e-03,1.825879051332146031206e-18,0,nan,9.931138705948385953545e-01
22151,2.548829660204701064426e-03,2.548714895500012126347e-03,8.293843667601006923230e-11,5.283019381064074147385e-14,5.283019389260427471145e-14,2.548829660204701069085e-03,1.827772676470072481756e-18,0,nan,9.931209901794978412142e-01
22188,2.544588708629245145001e-03,2.544474325439053428278e-03,8.252480727998069027054e-11,5.247928609775876449423e-14,5.247928617972229773183e-14,2.544588708629245149872e-03,1.914037985862125357814e-18,0,nan,9.931324125848042695263e-01
22208,2.542302173163958155999e-03,2.542187995406235623345e-03,8.230236856621301854657e-11,5.229081915845105637671e-14,5.229081924041458961431e-14,2.542302173163958161081e-03,1.999053352969793069038e-18,0,nan,9.931385710782067933111e-01
22248,2.537741408026740144881e-03,2.537627639477121973014e-03,8.185988366367173551517e-11,5.191641658630394232582e-14,5.191641666826747556341e-14,2.537741408026740150387e-03,2.169533168249008041092e-18,0,nan,9.931508549887385020214e-01
22265,2.535808034162698850919e-03,2.535694438860653739252e-03,8.167278800849778229605e-11,5.175831046324162050255e-14,5.175831054520515374015e-14,2.535808034162698856848e-03,2.338201689915333564002e-18,0,nan,9.931560623421575127864e-01
22308,2.530930859678820131793e-03,2.530817700828879533102e-03,8.120208418614168328553e-11,5.136107324098838150208e-14,5.136107332295191473968e-14,2.530930859678820137087e-03,2.091703098128563667422e-18,0,nan,9.931691986067794328296e-01
22322,2.529346988296262301366e-03,2.529233971004311820541e-03,8.104961250140051725236e-11,5.123256311147387927248e-14,5.123256319343741251008e-14,2.529346988296262307084e-03,2.260453951325099878284e-18,0,nan,9.931734646550967820318e-01
22368,2.524156768481031382535e-03,2.524044214442688476788e-03,8.055131369038791550816e-11,5.081313562465607515226e-14,5.081313570661960838985e-14,2.524156768481031389523e-03,2.768457927061788039480e-18,0,nan,9.931874442305163542752e-01
22379,2.522918783251293798168e-03,2.522806339568981409841e-03,8.043276079925616688231e-11,5.071347434450425783067e-14,5.071347442646779106826e-14,2.522918783251293804732e-03,2.601948736836121145248e-18,0,nan,9.931907786938347447296e-01
22428,2.517418842479897784809e-03,2.517306888417184937805e-03,7.990747854055501531225e-11,5.027248554267158850818e-14,5.027248562463512174578e-14,2.517418842479897791162e-03,2.523516149640474772064e-18,0,nan,9.932055926431035874284e-01
22437,2.516411254933247767037e-03,2.516299390452964601968e-03,7.981149572669825734137e-11,5.019200938153603246606e-14,5.019200946349956570366e-14,2.516411254933247773390e-03,2.524526582033496076378e-18,0,nan,9.932083065685326818948e-01
22488,2.510716792830977100173e-03,2.510605433959346304050e-03,7.927048659364088844070e-11,4.973900699532631417724e-14,4.973900707728984741484e-14,2.510716792830977105891e-03,2.277227129038217576783e-18,0,nan,9.932236446193725190579e-01
22494,2.510048550036699217432e-03,2.509937250422985745834e-03,7.920716027146769308277e-11,4.968604917335847757215e-14,4.968604925532201080975e-14,2.510048550036699223361e-03,2.362197588048012679500e-18,0,nan,9.932254445425872834341e-01
22548,2.504050333757585459966e-03,2.503939565343226731088e-03,7.864024717180275035284e-11,4.921258613137807989358e-14,4.921258621334161313118e-14,2.504050333757585465683e-03,2.283289723408583009613e-18,0,nan,9.932416009259418870556e-01
22552,2.503607161652599737365e-03,2.503496432434976036878e-03,7.859846910617818622682e-11,4.917773959796620714600e-14,4.917773967992974038359e-14,2.503607161652599743082e-03,2.283693896366910590751e-18,0,nan,9.932427946300820600098e-01
22608,2.497419182510177674588e-03,2.497308999869348264010e-03,7.801667103524870641710e-11,4.869311120269419810004e-14,4.869311128465773133764e-14,2.497419182510177680729e-03,2.458933970956896505384e-18,0,nan,9.932594623213262949248e-01
22610,2.497198748940509056056e-03,2.497088585745378062810e-03,7.799599889146771728256e-11,4.867591371005982272978e-14,4.867591379202335596738e-14,2.497198748940509062197e-03,2.459151026805185484709e-18,0,nan,9.932600560753739699321e-01
22667,2.490932709180899621001e-03,2.490823098031321393881e-03,7.740990028832798967419e-11,4.818896106483269729420e-14,4.818896114679623053180e-14,2.490932709180899626295e-03,2.125290619384175761030e-18,0,nan,9.932769342030248640291e-01
22668,2.490823059326371249705e-03,2.490713457824735469295e-03,7.739967035570103320795e-11,4.818047251996891698766e-14,4.818047260193245022525e-14,2.490823059326371254999e-03,2.125384177939599208461e-18,0,nan,9.932772295560430232588e-01
22726,2.484479842808983820663e-03,2.484370798715878271357e-03,7.680940543632069818604e-11,4.769131879675670253183e-14,4.769131887872023576942e-14,2.484479842808983827015e-03,2.556972688989401344260e-18,0,nan,9.932943157427809096759e-01
22728,2.484261687391602230162e-03,2.484152662443581694898e-03,7.678915869041763090764e-11,4.767456240948706804724e-14,4.767456249145060128484e-14,2.484261687391602236514e-03,2.557197229522723943534e-18,0,nan,9.932949033727171429787e-01
22784,2.478168851927320362764e-03,2.478060361001254148916e-03,7.622512725838686274815e-11,4.720835703259946431850e-14,4.720835711456299755610e-14,2.478168851927320369116e-03,2.563484364459910353374e-18,0,nan,9.933113152994783175923e-01
22788,2.477734792800401262384e-03,2.477626339868535361421e-03,7.618505095675847657796e-11,4.717527517090652040817e-14,4.717527525287005364577e-14,2.477734792800401268525e-03,2.478468997342919713322e-18,0,nan,9.933124845061849916427e-01
22842,2.471889841728349993900e-03,2.471781899770756355831e-03,7.564676011355124696830e-11,4.673149340797558226416e-14,4.673149348993911550176e-14,2.471889841728350000253e-03,2.569996039938980406406e-18,0,nan,9.933282288833109177693e-01
22848,2.471242104518278485639e-03,2.471134219112594892407e-03,7.558726340728424505600e-11,4.668250703603283583985e-14,4.668250711799636907744e-14,2.471242104518278491780e-03,2.484980672822724544740e-18,0,nan,9.933299736835960117433e-01
22901,2.465535135052924747911e-03,2.465427747264735370633e-03,7.506440896818867924922e-11,4.625256965439306647946e-14,4.625256973635659971706e-14,2.465535135052924753840e-03,2.404845319980737782850e-18,0,nan,9.933453465428518389742e-01
22908,2.464783354344206124682e-03,2.464676032021601163279e-03,7.499571360537460683332e-11,4.619615612856028326155e-14,4.619615621052381649915e-14,2.464783354344206130823e-03,2.491492348311311468310e-18,0,nan,9.933473716245130020032e-01
22959,2.459319902215583451850e-03,2.459213055054774295515e-03,7.449774005349702475330e-11,4.578772863971551790420e-14,4.578772872167905114180e-14,2.459319902215583456932e-03,2.066505328951832176741e-18,0,nan,9.933620886716820530321e-01
22968,2.458358276873687871260e-03,2.458251513237316560611e-03,7.441032040135403210129e-11,4.571612242475410857835e-14,4.571612250671764181595e-14,2.458358276873687876342e-03,2.067313674876092446291e-18,0,nan,9.933646790410108048182e-01
23018,2.453029578285308668932e-03,2.452923276895055705184e-03,7.392713801672125755163e-11,4.532084907292111368093e-14,4.532084915488464691853e-14,2.453029578285308673803e-03,1.985479298670630413484e-18,0,nan,9.933790332461090068087e-01
23028,2.451966609462404375277e-03,2.451860400161079972774e-03,7.383100390911324706502e-11,4.524230771504967127431e-14,4.524230779701320451191e-14,2.451966609462404380571e-03,2.159065258029790684695e-18,0,nan,9.933818966377734516388e-01
23077,2.446771350397422757906e-03,2.446665590606725503735e-03,7.336234836552867521393e-11,4.485990510110304133051e-14,4.485990518306657456811e-14,2.446771350397422763623e-03,2.336741597467966504138e-18,0,nan,9.933958915322941591740e-01
23088,2.445608092190424393464e-03,2.445502432918027268670e-03,7.325768548321479772355e-11,4.477461556654475323802e-14,4.477461564850828647562e-14,2.445608092190424399817e-03,2.597614525685255769913e-18,0,nan,9.933990251121898067328e-01
23136,2.440544973524590025024e-03,2.440439751204841929304e-03,7.280329727882258850433e-11,4.440480640064424593679e-14,4.440480648260777917439e-14,2.440544973524590031588e-03,2.689770281815577487772e-18,0,nan,9.934126641876793792482e-01
23148,2.439282467826971346228e-03,2.439177354321867013552e-03,7.269028769647147112652e-11,4.431295128636201625865e-14,4.431295136832554949625e-14,2.439282467826971352581e-03,2.604350741743567448673e-18,0,nan,9.934160651544477258607e-01
23196,2.434245480066752737955e-03,2.434140800136633815516e-03,7.224058106046209288016e-11,4.394789738267490047117e-14,4.394789746463843370877e-14,2.434245480066752745154e-03,2.957705009876045021254e-18,0,nan,9.934296339763659445567e-01
23208,2.432989481795735256149e-03,2.432884909840201403641e-03,7.212873431798661515712e-11,4.385722188585923612167e-14,4.385722196782276935927e-14,2.432989481795735263349e-03,2.959231885518697693922e-18,0,nan,9.934330174476267577848e-01
23255,2.428082609674329560651e-03,2.427978459014774309327e-03,7.169288431593346496030e-11,4.350431996896323511867e-14,4.350432005092676835627e-14,2.428082609674329568274e-03,3.139636392483034088816e-18,0,nan,9.934462358920068905275e-01
23268,2.426728882140720246351e-03,2.426624847560382596304e-03,7.157295029164568116134e-11,4.340733604566557288352e-14,4.340733612762910612112e-14,2.426728882140720253975e-03,3.141387808663599266154e-18,0,nan,9.934498826677894242252e-01
23315,2.421847205040500005360e-03,2.421743588516131581430e-03,7.114156793919362518323e-11,4.305894886107634503004e-14,4.305894894303987826764e-14,2.421847205040500012983e-03,3.147719851781987359800e-18,0,nan,9.934630333726921928351e-01
23328,2.420500419492617972855e-03,2.420396918155894818771e-03,7.102286171504858398851e-11,4.296320408152274742358e-14,4.296320416348628066118e-14,2.420500419492617980478e-03,3.149471267964782317137e-18,0,nan,9.934666614840710903000e-01
23374,2.415746874450229789500e-03,2.415643779162016312875e-03,7.060493873603089869209e-11,4.262654449239982339251e-14,4.262654457436335663011e-14,2.415746874450229797123e-03,3.155668586769297015423e-18,0,nan,9.934794671424758117869e-01
23388,2.414303847035697567874e-03,2.414200874853252828776e-03,7.047839581887274172853e-11,4.252473791091058845874e-14,4.252473799287412169634e-14,2.414303847035697575497e-03,3.157554727276208495931e-18,0,nan,9.934833545587684583531e-01
23434,2.409574585566431666372e-03,2.409472016325611950773e-03,7.006473497627104694491e-11,4.219236342655325280527e-14,4.219236350851678604287e-14,2.409574585566431673784e-03,3.075870044808286251593e-18,0,nan,9.934960949262608006995e-01
23448,2.408138920475202863532e-03,2.408036473399407507590e-03,6.993948094665691685276e-11,4.209185102043698877016e-14,4.209185110240052200776e-14,2.408138920475202870943e-03,3.077703792525638134149e-18,0,nan,9.934999625474267124928e-01
23494,2.403433756973604158707e-03,2.403331709764164978181e-03,6.953002804512144934670e-11,4.176369635663177554455e-14,4.176369643859530878215e-14,2.403433756973604166118e-03,3.083728963600691227344e-18,0,nan,9.935126381220726829728e-01
23509,2.401903437326626269022e-03,2.401801520002319944020e-03,6.939720199590207727818e-11,4.165738129570049246187e-14,4.165738137766402569947e-14,2.401903437326626276010e-03,2.909368339397443333288e-18,0,nan,9.935167607797471021956e-01
23554,2.397324148752559089792e-03,2.397222619599262774393e-03,6.900074820402599297833e-11,4.134045946394910067419e-14,4.134045954591263391179e-14,2.397324148752559097627e-03,3.268250047111579351670e-18,0,nan,9.935290973737378613338e-01
23569,2.395801596996990749903e-03,2.395700196741328388594e-03,6.886926815519161409573e-11,4.123548902507761356842e-14,4.123548910704114680601e-14,2.395801596996990757526e-03,3.181939829593609825098e-18,0,nan,9.935331991452079189366e-01
23615,2.391144474146905818607e-03,2.391043467650349221164e-03,6.846813976061391213702e-11,4.091565044047058149947e-14,4.091565052243411473707e-14,2.391144474146905825807e-03,3.011018417960811486585e-18,0,nan,9.935457455487871198090e-01
23629,2.389730680558424234900e-03,2.389629793446412634144e-03,6.834667571841884070776e-11,4.081892423990753786243e-14,4.081892432187107110003e-14,2.389730680558424242312e-03,3.101411530919134612587e-18,0,nan,9.935495543621497817549e-01
23675,2.385097107099712672535e-03,2.384996610764506775264e-03,6.794959671373205497641e-11,4.050311545275542017138e-14,4.050311553471895340898e-14,2.385097107099712680582e-03,3.373788419332246388888e-18,0,nan,9.935620374450271262640e-01
23689,2.383690453523541620411e-03,2.383590075669812679159e-03,6.782935730360166502875e-11,4.040760641568133266815e-14,4.040760649764486590575e-14,2.383690453523541628669e-03,3.464615643999291458659e-18,0,nan,9.935658270598507444695e-01
23736,2.378980227538262749478e-03,2.378880245915072415420e-03,6.742776526192527674898e-11,4.008902099669308921825e-14,4.008902107865662245585e-14,2.378980227538262756678e-03,3.026414414176022790641e-18,0,nan,9.935785167728904188934e-01
23749,2.377680683769718172555e-03,2.377580811328030103161e-03,6.731724654622089301764e-11,4.000145644429460945743e-14,4.000145652625814269503e-14,2.377680683769718179543e-03,2.939007690371924575280e-18,0,nan,9.935820178612549202031e-01
23797,2.372894642714048394002e-03,2.372795171858677999297e-03,6.691126349529703696829e-11,3.968020504739653652270e-14,3.968020512936006976030e-14,2.372894642714048401625e-03,3.212656975182596612580e-18,0,nan,9.935949119516681654553e-01
23809,2.371701141509354303851e-03,2.371601770672100358462e-03,6.681027808134102631409e-11,3.960039660564559320782e-14,3.960039668760912644542e-14,2.371701141509354311263e-03,3.124988287419052057594e-18,0,nan,9.935981273830519634304e-01
23858,2.366840113078097786244e-03,2.366741149086547718225e-03,6.640002354430670297250e-11,3.927658706748700539146e-14,3.927658714945053862906e-14,2.366840113078097793232e-03,2.952468895653449867001e-18,0,nan,9.936112236242568631641e-01
23869,2.365751599260587915529e-03,2.365652726258312496709e-03,6.630838752608922451716e-11,3.920435053987229890173e-14,3.920435062183583213933e-14,2.365751599260587922729e-03,3.043337286092011192780e-18,0,nan,9.936141562357553808711e-01
23919,2.360816401520087793348e-03,2.360717940528043696659e-03,6.589397857389904107318e-11,3.887808794955597366350e-14,3.887808803151950690110e-14,2.360816401520087800759e-03,3.139396305321739522472e-18,0,nan,9.936274524270207077876e-01
23929,2.359831831818446440797e-03,2.359733452919368465709e-03,6.581151146248437658715e-11,3.881324322021287381889e-14,3.881324330217640705649e-14,2.359831831818446448208e-03,3.140706125132621026017e-18,0,nan,9.936301050237796433093e-01
23980,2.354823273337390441491e-03,2.354725311519720231715e-03,6.539306276515496899151e-11,3.848462998722188631555e-14,3.848463006918541955315e-14,2.354823273337390448479e-03,2.967535565819405608427e-18,0,nan,9.936435989898743550270e-01
23989,2.353941616226430929960e-03,2.353843727735974323177e-03,6.531958742060843378845e-11,3.842700092647360431158e-14,3.842700100843713754918e-14,2.353941616226430937159e-03,3.058606042746044831902e-18,0,nan,9.936459743455161635543e-01
24042,2.348762997326242518903e-03,2.348665538986283947720e-03,6.488912441741019788463e-11,3.808980904750102809702e-14,3.808980912946456133462e-14,2.348762997326242525679e-03,2.885035052812176770821e-18,0,nan,9.936599266196543503871e-01
24049,2.348080731748524634997e-03,2.347983330008855825015e-03,6.483255386211234647982e-11,3.804555121908950606948e-14,3.804555130105303930708e-14,2.348080731748524641774e-03,2.885873337493120208442e-18,0,nan,9.936617647934081360979e-01
24103,2.342830833150220931000e-03,2.342733866388813847703e-03,6.439835489923180724087e-11,3.770628528441973644579e-14,3.770628536638326968338e-14,2.342830833150220937565e-03,2.801954476753258351508e-18,0,nan,9.936759092442930610943e-01
24109,2.342248959841618714883e-03,2.342152041231191012548e-03,6.435035016404913911133e-11,3.766882291376282869447e-14,3.766882299572636193207e-14,2.342248959841618721871e-03,2.983466717099322810282e-18,0,nan,9.936774769540242598261e-01
24165,2.336832047823241979253e-03,2.336735576897621263202e-03,6.390459828720290103600e-11,3.732140785347023428303e-14,3.732140793543376752063e-14,2.336832047823241984970e-03,2.446676644687559076140e-18,0,nan,9.936920715171671930339e-01
24169,2.336446084128347830730e-03,2.336349645061452571451e-03,6.387291660302684322623e-11,3.729674605666520409157e-14,3.729674613862873732917e-14,2.336446084128347836871e-03,2.628346063412236191161e-18,0,nan,9.936931114081313738727e-01
24227,2.330863903643564537188e-03,2.330767924760277282519e-03,6.341587645882800629007e-11,3.694142858979930045147e-14,3.694142867176283368907e-14,2.330863903643564543117e-03,2.543791004490496276732e-18,0,nan,9.937081513899896435317e-01
24229,2.330671890370328534117e-03,2.330575927296652865467e-03,6.340019433967418424531e-11,3.692925190018955383056e-14,3.692925198215308706815e-14,2.330671890370328540258e-03,2.634857739077942214311e-18,0,nan,9.937086687307660068315e-01
24289,2.324926166441793510120e-03,2.324830675845984711336e-03,6.293212540341209835917e-11,3.656627287923824764639e-14,3.656627296120178088399e-14,2.324926166441793515414e-03,2.277042598923287469451e-18,0,nan,9.937241494913048867055e-01
24349,2.319208702303614843521e-03,2.319113680704851065508e-03,6.246865267752431950184e-11,3.620774258803436729410e-14,3.620774266999790053170e-14,2.319208702303614847756e-03,1.826124889952686571442e-18,0,nan,9.937395542535343983680e-01
24351,2.319018604428599533285e-03,2.318923598403522420588e-03,6.245328208435704207483e-11,3.619586743029559384789e-14,3.619586751225912708549e-14,2.319018604428599537520e-03,1.826274583646574856607e-18,0,nan,9.937400664432809353028e-01
24409,2.313519289977709640977e-03,2.313424733929276954175e-03,6.200971988452044686113e-11,3.585359575744328529660e-14,3.585359583940681853420e-14,2.313519289977709645636e-03,2.013677270848922744405e-18,0,nan,9.937548835757190239331e-01
24414,2.313046432041448890946e-03,2.312951914634355356440e-03,6.197167866852397997661e-11,3.582427936717193744515e-14,3.582427944913547068275e-14,2.313046432041448895393e-03,1.922539431757239209727e-18,0,nan,9.937561576313221245634e-01
24469,2.307857723521821455882e-03,2.307763629610697100312e-03,6.155527157178506250398e-11,3.550376823279211078885e-14,3.550376831475564402645e-14,2.307857723521821459694e-03,1.651595860436199585927e-18,0,nan,9.937701380106687855517e-01
24476,2.307199011891580765981e-03,2.307104971675688877822e-03,6.150254219659784797794e-11,3.546323346714810751384e-14,3.546323354911164075144e-14,2.307199011891580769581e-03,1.560285873596733940795e-18,0,nan,9.937719128418882803301e-01
24529,2.302223799004671086715e-03,2.302130163851112817487e-03,6.110525309750662360216e-11,3.515819695217488716333e-14,3.515819703413842040093e-14,2.302223799004671090739e-03,1.747617456303501330886e-18,0,nan,9.937853181058056907418e-01
24539,2.301287484787256908308e-03,2.301193925767021212453e-03,6.103067690489680379835e-11,3.510101117204247864132e-14,3.510101125400601187891e-14,2.301287484787256911908e-03,1.564293922262202351828e-18,0,nan,9.937878409323213805345e-01
24589,2.296617314481470471942e-03,2.296524134738611897103e-03,6.065961061688001085306e-11,3.481681992523175142048e-14,3.481682000719528465808e-14,2.296617314481470475965e-03,1.751883726595664913951e-18,0,nan,9.938004244032292289332e-01
24602,2.295406173398403316851e-03,2.295313091889897890755e-03,6.056362634394835831187e-11,3.474340177398883058511e-14,3.474340185595236382270e-14,2.295406173398403320875e-03,1.752808085159576700613e-18,0,nan,9.938036877597713610001e-01
24649,2.291038069969793476959e-03,2.290945342323245284124e-03,6.021829106857675744899e-11,3.447957621239057642601e-14,3.447957629435410966361e-14,2.291038069969793480559e-03,1.571292102482714181338e-18,0,nan,9.938154574397808883272e-01
24665,2.289554846652261501486e-03,2.289462239009069077775e-03,6.010132926050916219479e-11,3.439033495796137471577e-14,3.439033503992490795337e-14,2.289554846652261504874e-03,1.479821194924094409153e-18,0,nan,9.938194539445420984045e-01
24709,2.285485867425797547710e-03,2.285393588593254522906e-03,5.978124216147713257956e-11,3.414640590455992560725e-14,3.414640598652345884485e-14,2.285485867425797551098e-03,1.482455803952681062607e-18,0,nan,9.938304177471077575814e-01
24728,2.283733275826233810991e-03,2.283641138438969613023e-03,5.964372533408173285602e-11,3.404174165622209260959e-14,3.404174173818562584719e-14,2.283733275826233813744e-03,1.205419699277498851806e-18,0,nan,9.938351401006402226841e-01
24769,2.279960510720790276530e-03,2.279868677451644013849e-03,5.934841236165839070081e-11,3.381725010326244316053e-14,3.381725018522597639813e-14,2.279960510720790279283e-03,1.207414367762967772937e-18,0,nan,9.938453058517252000138e-01
24791,2.277941234518080879713e-03,2.277849563813923691429e-03,5.919075516038558779494e-11,3.369755402309886599911e-14,3.369755410506239923671e-14,2.277941234518080882466e-03,1.208484677682595254248e-18,0,nan,9.938507468358548275242e-01
24829,2.274461805618135061338e-03,2.274370414693092269557e-03,5.891975087963363585550e-11,3.349205090119809128407e-14,3.349205098316162452167e-14,2.274461805618135064090e-03,1.210333394817472694951e-18,0,nan,9.938601222750786160463e-01
24855,2.272087261687621667685e-03,2.271996061453060950220e-03,5.873527942993422375611e-11,3.335234561492944731644e-14,3.335234569689298055404e-14,2.272087261687621670226e-03,1.118398436808042125680e-18,0,nan,9.938665205944486907190e-01
24889,2.268989559750490149789e-03,2.268898607981196461746e-03,5.849520765783588466240e-11,3.317075136322692615350e-14,3.317075144519045939110e-14,2.268989559750490152966e-03,1.399906640625052837768e-18,0,nan,9.938748675336043282590e-01
24919,2.266263299420610272679e-03,2.266172566043125131289e-03,5.828446494864091417636e-11,3.301154643728259759081e-14,3.301154651924613082841e-14,2.266263299420610276491e-03,1.681908833637659057467e-18,0,nan,9.938822136360882583271e-01
24949,2.263543582597375463373e-03,2.263453066826044655339e-03,5.807473335834203931237e-11,3.285329550776137402161e-14,3.285329558972490725921e-14,2.263543582597375466973e-03,1.590378048608177234376e-18,0,nan,9.938895421387895799995e-01
24982,2.260559423762165251377e-03,2.260469146454665202767e-03,5.784518922388088613059e-11,3.268031317537489355713e-14,3.268031325733842679473e-14,2.260559423762165255824e-03,1.967178091555862624500e-18,0,nan,9.938975832393992562155e-01
25010,2.258033573732970563897e-03,2.257943498020198292427e-03,5.765137223755170674219e-11,3.253443229019534256465e-14,3.253443237215887580225e-14,2.258033573732970568132e-03,1.875598656077529934319e-18,0,nan,9.939043894134379665138e-01
25046,2.254794334397054102296e-03,2.254704516886812750038e-03,5.740344918053368093517e-11,3.234806512827986642360e-14,3.234806521024339966119e-14,2.254794334397054106955e-03,2.066122456860089598660e-18,0,nan,9.939131179320912320876e-01
25070,2.252639999703564319233e-03,2.252550353712052078995e-03,5.723895639125355121082e-11,3.222456136689021274594e-14,3.222456144885374598354e-14,2.252639999703564324104e-03,2.162102886991774708972e-18,0,nan,9.939189230703767625780e-01
25111,2.248969185860946312249e-03,2.248879831746128506454e-03,5.695939876873146595552e-11,3.201493617116047423227e-14,3.201493625312400746987e-14,2.248969185860946316272e-03,1.789000278328710587126e-18,0,nan,9.939288146076889361095e-01
25130,2.247272130618672157248e-03,2.247182911280654698011e-03,5.683046487031045301274e-11,3.191837084288826988165e-14,3.191837092485180311925e-14,2.247272130618672161272e-03,1.790351263934504507343e-18,0,nan,9.939333875875726431585e-01
25175,2.243262987329716953342e-03,2.243174085986137094905e-03,5.652664353056169005119e-11,3.169111169882959860548e-14,3.169111178079313184308e-14,2.243262987329716957153e-03,1.699153547387492195257e-18,0,nan,9.939441908987755657868e-01
25190,2.241929783156455096921e-03,2.241840987433298712036e-03,5.642585110835360617555e-11,3.161580838716200459589e-14,3.161580846912553783349e-14,2.241929783156455100732e-03,1.700163979836094714558e-18,0,nan,9.939477834572214257243e-01
25240,2.237497191567132135107e-03,2.237408746555959799284e-03,5.609160201266637542842e-11,3.136640729333693578346e-14,3.136640737530046902105e-14,2.237497191567132139131e-03,1.798172759555489000442e-18,0,nan,9.939597279280349013931e-01
25250,2.236612775734152632987e-03,2.236524400616010186795e-03,5.602506920051615233689e-11,3.131682253473154261294e-14,3.131682261669507585053e-14,2.236612775734152637434e-03,1.988239994571883434014e-18,0,nan,9.939621111668581675226e-01
25304,2.231848986095219431246e-03,2.231760986971688200833e-03,5.566760430278502392632e-11,3.105075141254009464378e-14,3.105075149450362788138e-14,2.231848986095219436116e-03,2.182244173802014976506e-18,0,nan,9.939749482279563233262e-01
25310,2.231320928487509371646e-03,2.231232970992980217018e-03,5.562807389249590278670e-11,3.102136267032321375668e-14,3.102136275228674699427e-14,2.231320928487509376093e-03,1.992955346006368996299e-18,0,nan,9.939763711994122015784e-01
25369,2.226141640582492963166e-03,2.226054090871165220049e-03,5.524134436752260035465e-11,3.073421718746314707318e-14,3.073421726942668031078e-14,2.226141640582492968249e-03,2.282962409434106126461e-18,0,nan,9.939903280341132642143e-01
25370,2.226054063250493036272e-03,2.225966520426287742880e-03,5.523482056982424386623e-11,3.072937901237419356361e-14,3.072937909433772680121e-14,2.226054063250493041354e-03,2.283052225652038595092e-18,0,nan,9.939905640332613955381e-01
25430,2.220812003535299044503e-03,2.220724872455908856701e-03,5.484526524733686457268e-11,3.044082259737509334520e-14,3.044082267933862658280e-14,2.220812003535299048315e-03,1.716330899048009706233e-18,0,nan,9.940046901422856479393e-01
25434,2.220463410570079917997e-03,2.220376306837000300849e-03,5.481942531124955014167e-11,3.042170617639222122416e-14,3.042170625835575446176e-14,2.220463410570079921597e-03,1.621233661718633626210e-18,0,nan,9.940056295219725179227e-01
25490,2.215594574512636932142e-03,2.215507852280007881303e-03,5.445936455884204397083e-11,3.015564526454258336790e-14,3.015564534650611660550e-14,2.215594574512636935107e-03,1.338067600225179244882e-18,0,nan,9.940187499959196212027e-01
25499,2.214814073829778196886e-03,2.214727412675887532679e-03,5.440179201689619506482e-11,3.011315717198267785677e-14,3.011315725394621109437e-14,2.214814073829778200062e-03,1.434149073611020275730e-18,0,nan,9.940208532882399588334e-01
25550,2.210401602992294022599e-03,2.210315286735505614266e-03,5.407707574698234061939e-11,2.987379964081433874113e-14,2.987379972277787197873e-14,2.210401602992294024929e-03,1.053808774747548242990e-18,0,nan,9.940327440592047562309e-01
25565,2.209107161455728468068e-03,2.209020946247468368793e-03,5.398206294627680579034e-11,2.980385333670976117345e-14,2.980385341867329441105e-14,2.209107161455728470186e-03,9.585693284070176956208e-19,0,nan,9.940362323493669324771e-01
25610,2.205232917403971773382e-03,2.205147004278920178316e-03,5.369835665328561862682e-11,2.959523912615879268942e-14,2.959523920812232592702e-14,2.205232917403971775500e-03,9.602533824992036357290e-19,0,nan,9.940466727928405305057e-01
25630,2.203515389658479659071e-03,2.203429610283240497280e-03,5.357290302447798510274e-11,2.950310770072785555246e-14,2.950310778269138879006e-14,2.203515389658479661401e-03,1.057102036083509168398e-18,0,nan,9.940513012653606047999e-01
25670,2.200088347778390377718e-03,2.200002834967476050380e-03,5.332316570840144265341e-11,2.931991787919237750716e-14,2.931991796115591074476e-14,2.200088347778390379624e-03,8.662489091615992026454e-19,0,nan,9.940605366532350293434e-01
25696,2.197866481148335934112e-03,2.197781140938469491922e-03,5.316166830625254670009e-11,2.920160659218778402693e-14,2.920160667415131726453e-14,2.197866481148335936230e-03,9.634717969898524316534e-19,0,nan,9.940665242933758282144e-01
25730,2.194967725728657222013e-03,2.194882610440476875553e-03,5.295146192251896485124e-11,2.904779080309711680255e-14,2.904779088506065004015e-14,2.194967725728657223707e-03,7.717953547340776583146e-19,0,nan,9.940743360925547846625e-01
25762,2.192246461536064942044e-03,2.192161557127587983375e-03,5.275463178498305519323e-11,2.890394707555772702132e-14,2.890394715752126025892e-14,2.192246461536064943103e-03,4.829708714986365171579e-19,0,nan,9.940816696073094284043e-01
25790,2.189870884431894933296e-03,2.189786163900937800521e-03,5.258320487596251778083e-11,2.877881353183161750242e-14,2.877881361379515074001e-14,2.189870884431894934355e-03,4.834947994399913073345e-19,0,nan,9.940880715587739399749e-01
25828,2.186655109777280597296e-03,2.186570637840479593340e-03,5.235174002412088447320e-11,2.861007056282480782011e-14,2.861007064478834105771e-14,2.186655109777280597931e-03,2.905235067021751207928e-19,0,nan,9.940967378007428218649e-01
25850,2.184797658611124795226e-03,2.184713330097473106108e-03,5.221835470996121364152e-11,2.851294241662868446126e-14,2.851294249859221769886e-14,2.184797658611124795650e-03,1.938470008688948625472e-19,0,nan,9.941017434957227244139e-01
25894,2.181092207076964190702e-03,2.181008164315960036045e-03,5.195294040124147956719e-11,2.831991950577633098854e-14,2.831991958773986422768e-14,2.181092207076964191126e-03,1.941763270039529995863e-19,0,nan,9.941117294612277367327e-01
25910,2.179747884517401400861e-03,2.179663945306435007959e-03,5.185687211758893653907e-11,2.825013451277295335121e-14,2.825013459473648659035e-14,2.179747884517401401920e-03,4.857402049055287720784e-19,0,nan,9.941153523431352552627e-01
25960,2.175557536860924795321e-03,2.175473920013244142990e-03,5.155818109361032185268e-11,2.803343737496284355034e-14,2.803343745692637678948e-14,2.175557536860924795745e-03,1.946703162069594960628e-19,0,nan,9.941266451703625816553e-01
25970,2.174721399912194496735e-03,2.174637847314299582046e-03,5.149871833487119742978e-11,2.799034756665210467078e-14,2.799034764861563790992e-14,2.174721399912194497158e-03,1.947451630559435643172e-19,0,nan,9.941288985366966919665e-01
26027,2.169967665000140669145e-03,2.169884477215926516716e-03,5.116152072509045237012e-11,2.774631025512398363217e-14,2.774631033708751687131e-14,2.169967665000140669569e-03,1.951717900953711744856e-19,0,nan,9.941417097806776231785e-01
26030,2.169718044050014020899e-03,2.169634875400295818706e-03,5.114385513205540143394e-11,2.773354000307538284465e-14,2.773354008503891608379e-14,2.169718044050014021322e-03,1.951942441500881579257e-19,0,nan,9.941423825080897211924e-01
26090,2.164737657661274441535e-03,2.164654870319273911813e-03,5.079224480504115859328e-11,2.747967091285330420468e-14,2.747967099481683744382e-14,2.164737657661274441958e-03,1.956433252446424452871e-19,0,nan,9.941558046850404155997e-01
26093,2.164489238453615909491e-03,2.164406470108123697456e-03,5.077474900745898751823e-11,2.746705386843308883185e-14,2.746705395039662207099e-14,2.164489238453615909915e-03,1.956657792993808634552e-19,0,nan,9.941564741794025616170e-01
26150,2.159780082935394556114e-03,2.159697674284808946882e-03,5.044385016696734375798e-11,2.722870004063259003002e-14,2.722870012259612326916e-14,2.159780082935394555691e-03,1.960924063396036079541e-19,0,nan,9.941691654913634661585e-01
26160,2.158956027281130575603e-03,2.158873681493098822336e-03,5.038609444763389790882e-11,2.718715054234354801540e-14,2.718715062430708125454e-14,2.158956027281130575392e-03,9.808362659440158128922e-20,0,nan,9.941713863553717471923e-01
26210,2.154845163504128975880e-03,2.154763130952536210746e-03,5.009863453995268729975e-11,2.698058777298050998012e-14,2.698058785494404321926e-14,2.154845163504128976516e-03,2.948122311524532799806e-19,0,nan,9.941824653470067767939e-01
26227,2.153451033715246721421e-03,2.153369107256992058786e-03,5.000139638925037156144e-11,2.691080359763152939243e-14,2.691080367959506263157e-14,2.153451033715246721633e-03,9.833436353936437690811e-20,0,nan,9.941862226159419174557e-01
26270,2.149932744425127621224e-03,2.149851085403714452211e-03,4.975656174698675344448e-11,2.673529512671296862998e-14,2.673529520867650186912e-14,2.149932744425127621436e-03,9.849528426536770717136e-20,0,nan,9.941957046680954836995e-01
26294,2.147974042453844348592e-03,2.147892532130472548085e-03,4.962060461371306150694e-11,2.663795894804006503338e-14,2.663795903000359827252e-14,2.147974042453844349016e-03,1.971702009691537920560e-19,0,nan,9.942009835393471299937e-01
26330,2.145042672165719564113e-03,2.144961384129013429189e-03,4.941759610396822964134e-11,2.649278373746080575821e-14,2.649278381942433899735e-14,2.145042672165719564748e-03,2.961594744403508235298e-19,0,nan,9.942088838669753336156e-01
26362,2.142443718406760492858e-03,2.142362627195727719096e-03,4.923807273380667300999e-11,2.636456849398616160154e-14,2.636456857594969484067e-14,2.142443718406760493493e-03,2.965187393175259811166e-19,0,nan,9.942158883309769174235e-01
26390,2.140174794586917686711e-03,2.140093875012522214436e-03,4.908170241188752671919e-11,2.625301584846892272506e-14,2.625301593043245596420e-14,2.140174794586917687769e-03,4.947218268086538511051e-19,0,nan,9.942220033522555081343e-01
26429,2.137022504587893205220e-03,2.136941823172182630601e-03,4.886500237898169852238e-11,2.609862029595452854733e-14,2.609862037791806178647e-14,2.137022504587893206702e-03,6.936322170275301532433e-19,0,nan,9.942304991882247513103e-01
26450,2.135328960927640635719e-03,2.135248407315974737499e-03,4.874884594915075093829e-11,2.601595429962297746150e-14,2.601595438158651070064e-14,2.135328960927640637837e-03,9.916890591020784808258e-19,0,nan,9.942350635288508463273e-01
26497,2.131548358098167949350e-03,2.131468089426046001418e-03,4.849020759466996813019e-11,2.583212266840630071181e-14,2.583212275036983395095e-14,2.131548358098167951256e-03,8.941031640598620128114e-19,0,nan,9.942452528352041331620e-01
26511,2.130424807453692905713e-03,2.130344623364969994670e-03,4.841352015477248874313e-11,2.577767840001518829806e-14,2.577767848197872153720e-14,2.130424807453692907618e-03,8.945746992122372365022e-19,0,nan,9.942482809890359995953e-01
26565,2.126102184836845648509e-03,2.126022325749174603811e-03,4.811923593527942158984e-11,2.556901794189901461799e-14,2.556901802386254785713e-14,2.126102184836845649356e-03,3.983971011813341226557e-19,0,nan,9.942599312192491318291e-01
26571,2.125622975978663470197e-03,2.125543152880203326327e-03,4.808668506085851815366e-11,2.554596397850367944175e-14,2.554596406046721268089e-14,2.125622975978663471044e-03,3.984869174009166650573e-19,0,nan,9.942612227766222645557e-01
26631,2.120842741818623169191e-03,2.120763277278125606418e-03,4.776278526955005634211e-11,2.531684730437870779120e-14,2.531684738634224103034e-14,2.120842741818623170673e-03,6.989238892950386381726e-19,0,nan,9.942741064550538986609e-01
26633,2.120683770933013165886e-03,2.120604318302813261083e-03,4.775203877723586489970e-11,2.530925441231383561752e-14,2.530925449427736885666e-14,2.120683770933013167368e-03,6.989762820898428993492e-19,0,nan,9.942745349148008636767e-01
26691,2.116083959592383185935e-03,2.116004851199350348937e-03,4.744178790229214626264e-11,2.509029350789472503770e-14,2.509029358985825827684e-14,2.116083959592383187629e-03,8.005664835883567853641e-19,0,nan,9.942869324148208593373e-01
26701,2.115292904690431109550e-03,2.115213855422472396264e-03,4.738856823717137020678e-11,2.505278129243524209942e-14,2.505278137439877533856e-14,2.115292904690431111244e-03,8.008658709875093330828e-19,0,nan,9.942890644904694223390e-01
26751,2.111346485220667627480e-03,2.111267730586160252030e-03,4.712366052147198782918e-11,2.486626826415544891210e-14,2.486626834611898215124e-14,2.111346485220667630021e-03,1.203544211975855667469e-18,0,nan,9.942997010429221603121e-01
26770,2.109850704075975200560e-03,2.109772060970411902307e-03,4.702351333269675677178e-11,2.479584861573084431827e-14,2.479584869769437755741e-14,2.109850704075975203524e-03,1.405130377074915590974e-18,0,nan,9.943037325516014329416e-01
26811,2.106630175911572527016e-03,2.106551772667969463090e-03,4.680837112353515343222e-11,2.464473778340592504073e-14,2.464473786536945827987e-14,2.106630175911572529133e-03,1.005198915476200814456e-18,0,nan,9.943124127229048104626e-01
26838,2.104514704071945011626e-03,2.104436458187437828467e-03,4.666740835779476288269e-11,2.454585410166356808957e-14,2.454585418362710132871e-14,2.104514704071945013532e-03,9.055884131551419144966e-19,0,nan,9.943181145009791815003e-01
26871,2.101934890146219288553e-03,2.101856835946980234971e-03,4.649588813222434780335e-11,2.442566880151874966923e-14,2.442566888348228290837e-14,2.101934890146219290670e-03,1.007444320974396620649e-18,0,nan,9.943250678349022023258e-01
26907,2.099127751587890599232e-03,2.099049905697612498259e-03,4.630973243458512785067e-11,2.429539528754243883375e-14,2.429539536950597207289e-14,2.099127751587890601349e-03,1.008791564274208753593e-18,0,nan,9.943326339063382133241e-01
26931,2.097260487664599569515e-03,2.097182780184030969913e-03,4.618618039193826535461e-11,2.420902857067014944324e-14,2.420902865263368268238e-14,2.097260487664599572268e-03,1.312596644416791004749e-18,0,nan,9.943376667556720124451e-01
26976,2.093768306785645174418e-03,2.093690857830253281797e-03,4.595570233690483110747e-11,2.404812285181707594049e-14,2.404812293378060917963e-14,2.093768306785645176535e-03,1.011373780600712711003e-18,0,nan,9.943470792955158197809e-01
26991,2.092606829451608616940e-03,2.092529466384632669439e-03,4.587921716120814941764e-11,2.399478485020171713639e-14,2.399478493216525037553e-14,2.092606829451608618846e-03,9.107416187787261581159e-19,0,nan,9.943502098586335950152e-01
27045,2.088436159505914611219e-03,2.088359104457185731044e-03,4.560527173005891946247e-11,2.380398827286822615997e-14,2.380398835483175939911e-14,2.088436159505914613337e-03,1.013955996929650791179e-18,0,nan,9.943614512330430662656e-01
27051,2.087973777723264128462e-03,2.087896756785190859689e-03,4.557496810628971122001e-11,2.378290589766370452912e-14,2.378290597962723776826e-14,2.087973777723264130367e-03,9.127624837320968896894e-19,0,nan,9.943626975139048613443e-01
27111,2.083361195913107789921e-03,2.083284514839410145107e-03,4.527340329486812045708e-11,2.357336046003587449596e-14,2.357336054199940773510e-14,2.083361195913107791615e-03,8.131407543885425588053e-19,0,nan,9.943751300883386996148e-01
27114,2.083131101724795087787e-03,2.083054437585231018181e-03,4.525839498419972062022e-11,2.356294388891828344817e-14,2.356294397088181668731e-14,2.083131101724795089693e-03,9.148843919349039799401e-19,0,nan,9.943757502777245742233e-01
27171,2.078768948658786650354e-03,2.078692605204878556297e-03,4.497449318987382580709e-11,2.336611776512200844579e-14,2.336611784708554168493e-14,2.078768948658786652895e-03,1.222405618191674331069e-18,0,nan,9.943875079455588854478e-01
27184,2.077776628871645434183e-03,2.077700358274767685625e-03,4.491007639279447051080e-11,2.332151573571132525515e-14,2.332151581767485849429e-14,2.077776628871645436088e-03,9.172420677179096177199e-19,0,nan,9.943901826377531623694e-01
27231,2.074196901788811581290e-03,2.074120893729828932227e-03,4.467820864340701651178e-11,2.316114751311426209243e-14,2.316114759507779533157e-14,2.074196901788811584466e-03,1.531375131003370363246e-18,0,nan,9.943998314459955439339e-01
27253,2.072525519597489495230e-03,2.072449633963056350991e-03,4.457022312713148612017e-11,2.308655521554912742301e-14,2.308655529751266066215e-14,2.072525519597489497982e-03,1.328262090162882791736e-18,0,nan,9.944043365141448008676e-01
27291,2.069644922309490087191e-03,2.069569247440074612479e-03,4.438452089076858188004e-11,2.295841986832365197156e-14,2.295841995028718521070e-14,2.069644922309490089944e-03,1.330110807367187591717e-18,0,nan,9.944121009469201282176e-01
27323,2.067225359688657559025e-03,2.067149861625268000715e-03,4.422893940610150640761e-11,2.285120527246866270816e-14,2.285120535443219594730e-14,2.067225359688657562413e-03,1.638975534591682831543e-18,0,nan,9.944186227233523378143e-01
27351,2.065112878392030802908e-03,2.065037534526116769943e-03,4.409340154459547292568e-11,2.275790545107304582647e-14,2.275790553303657906561e-14,2.065112878392030805873e-03,1.435570591036362367369e-18,0,nan,9.944243168024799452652e-01
27393,2.061952239285889218760e-03,2.061877125831943885606e-03,4.389113118691159022383e-11,2.261884671874220745822e-14,2.261884680070574069736e-14,2.061952239285889222571e-03,1.848562827994711537991e-18,0,nan,9.944328361704940337788e-01
27411,2.060600639359817052556e-03,2.060525624330420762779e-03,4.380482258909841754646e-11,2.255957532974911643808e-14,2.255957541171264967722e-14,2.060600639359817055732e-03,1.541479455810736391957e-18,0,nan,9.944364793637322342905e-01
27464,2.056631198442585603617e-03,2.056556472098031555388e-03,4.355200217615230886283e-11,2.238617784432041968731e-14,2.238617792628395292645e-14,2.056631198442585606582e-03,1.441490976911684497511e-18,0,nan,9.944471789072865426521e-01
27471,2.056108075675846882133e-03,2.056033387334858917141e-03,4.351875637439998253998e-11,2.236340101300980281477e-14,2.236340109497333605391e-14,2.056108075675846884885e-03,1.338867888873792011168e-18,0,nan,9.944485889786777920384e-01
27531,2.051635058930337037690e-03,2.051560695148317213526e-03,4.323517561097102125988e-11,2.216935444214390571458e-14,2.216935452410743895372e-14,2.051635058930337040231e-03,1.238572537889733754079e-18,0,nan,9.944606459922941641165e-01
27534,2.051411918912127176876e-03,2.051337571302490059568e-03,4.322106133125734046930e-11,2.215970746946064352879e-14,2.215970755142417676793e-14,2.051411918912127179629e-03,1.341932867405941755031e-18,0,nan,9.944612474683371398021e-01
27591,2.047181461828488397516e-03,2.047107420494463387106e-03,4.295405336416358866145e-11,2.197740798357952444769e-14,2.197740806554305768683e-14,2.047181461828488400480e-03,1.448144861932334569120e-18,0,nan,9.944726507465684055731e-01
27604,2.046219063096002583097e-03,2.046145091349254575236e-03,4.289346499445267245107e-11,2.193609373227778994487e-14,2.193609381424132318401e-14,2.046219063096002585850e-03,1.345338399111239311496e-18,0,nan,9.944752449216634702369e-01
27651,2.042747158178410405315e-03,2.042673437199673986716e-03,4.267536304883844469502e-11,2.178753442153812011066e-14,2.178753450350165334980e-14,2.042747158178410407432e-03,1.036634592615991512599e-18,0,nan,9.944846035805294147880e-01
27675,2.040978810825885656223e-03,2.040905217407361165087e-03,4.256456197411253305262e-11,2.171215938975215540947e-14,2.171215947171568864861e-14,2.040978810825885658128e-03,9.337794793425516667080e-19,0,nan,9.944893702518107078334e-01
27711,2.038332022879202102845e-03,2.038258620181117994748e-03,4.239907842408530954765e-11,2.159970695083106672144e-14,2.159970703279459996058e-14,2.038332022879202105174e-03,1.142767997953084162951e-18,0,nan,9.944965048302798457701e-01
27746,2.035765329975369389719e-03,2.035692111990036963262e-03,4.223901304006782187620e-11,2.149107530704762006174e-14,2.149107538901115330088e-14,2.035765329975369391413e-03,8.321518544227772484563e-19,0,nan,9.945034235367169840668e-01
27771,2.033935931909187400685e-03,2.033862845434994647489e-03,4.212517358803407385920e-11,2.141389916979562622716e-14,2.141389925175915946630e-14,2.033935931909187401955e-03,6.246752421984248077497e-19,0,nan,9.945083548290276194643e-01
27817,2.030578415912315371115e-03,2.030505570494606072430e-03,4.191677554572521304571e-11,2.127279806068743949250e-14,2.127279814265097273164e-14,2.030578415912315372386e-03,6.257081287405526587797e-19,0,nan,9.945174053261694667146e-01
27831,2.029558762314302253774e-03,2.029485990024923118517e-03,4.185362297275520335214e-11,2.123008507336735488068e-14,2.123008515533088811982e-14,2.029558762314302254409e-03,3.130112427571806935668e-19,0,nan,9.945201539071170135733e-01
27888,2.025417866084807818400e-03,2.025345390398241379471e-03,4.159780749353254879868e-11,2.105728499705083014607e-14,2.105728507901436338521e-14,2.025417866084807819036e-03,3.136511833327163815421e-19,0,nan,9.945313161643755082986e-01
27891,2.025200392196631467018e-03,2.025127932070481798061e-03,4.158440133924761832854e-11,2.104823904628601994507e-14,2.104823912824955318421e-14,2.025200392196631467653e-03,3.136848644156518309660e-19,0,nan,9.945319023920593594118e-01
27951,2.020860700703092886955e-03,2.020788550735894918831e-03,4.131748377251236260469e-11,2.086833585643217391684e-14,2.086833593839570715598e-14,2.020860700703092887590e-03,3.143584860746225796777e-19,0,nan,9.945436006085633507778e-01
27960,2.020211350590569919326e-03,2.020139246975406484953e-03,4.127764333877826755227e-11,2.084151640639008916801e-14,2.084151648835362240715e-14,2.020211350590569920173e-03,4.192793724313481129351e-19,0,nan,9.945453510253219833346e-01
28012,2.016467705692441481328e-03,2.016395869016496723812e-03,4.104845421524042860240e-11,2.068740033776107793737e-14,2.068740041972461117651e-14,2.016467705692441482176e-03,4.200577796823356055233e-19,0,nan,9.945554425950621366061e-01
28032,2.015031534075427706914e-03,2.014959799673828286422e-03,4.096075636524382847601e-11,2.062850440630236113596e-14,2.062850448826589437510e-14,2.015031534075427707761e-03,4.203571670866932256765e-19,0,nan,9.945593140323568475910e-01
28072,2.012165319344312796363e-03,2.012093788837252063155e-03,4.078610869147728141490e-11,2.051133997892378072061e-14,2.051134006088731395975e-14,2.012165319344312797210e-03,4.209559418956270268700e-19,0,nan,9.945670404133210762334e-01
28103,2.009949605108175772908e-03,2.009878232022054311923e-03,4.065143905290478023753e-11,2.042110924336378674353e-14,2.042110932532731998267e-14,2.009949605108175773756e-03,4.214199923727505124714e-19,0,nan,9.945730132813540616521e-01
28132,2.007881253264501068731e-03,2.007810026973144173911e-03,4.052599398856060530160e-11,2.033714859609215818478e-14,2.033714867805569142392e-14,2.007881253264501070425e-03,8.437082082191436018616e-19,0,nan,9.945785889260009569922e-01
28175,2.004822210333200090351e-03,2.004751200870862277036e-03,4.034093752373748105443e-11,2.021344787020429806927e-14,2.021344795216783130841e-14,2.004822210333200092045e-03,8.449955740599302693925e-19,0,nan,9.945868352051856779630e-01
28192,2.003615390685562487313e-03,2.003544466673307524151e-03,4.026808644494230882489e-11,2.016480243150337293442e-14,2.016480251346690617356e-14,2.003615390685562489219e-03,9.511925992293729570458e-19,0,nan,9.945900884468507526784e-01
28248,1.999650240398263890052e-03,1.999579596780398077808e-03,4.002934347290608573441e-11,2.000559015473217584590e-14,2.000559023669570908504e-14,1.999650240398263890687e-03,3.176929132937766349551e-19,0,nan,9.946007774059356034042e-01
28252,1.999367615830266356374e-03,1.999296992176914177708e-03,4.001236269960042580550e-11,1.999427807898298053721e-14,1.999427816094651377635e-14,1.999367615830266357010e-03,3.177378214045535747200e-19,0,nan,9.946015392869630762250e-01
28312,1.995137813901120774234e-03,1.995067488702701697782e-03,3.975879968759536732840e-11,1.982555247801106265020e-14,1.982555255997459588934e-14,1.995137813901120774446e-03,1.061371476888211812159e-19,0,nan,9.946129417548022253566e-01
28320,1.994575192137977334094e-03,1.994504906590558616939e-03,3.972515331446909710189e-11,1.980319041222718338083e-14,1.980319049419071661997e-14,1.994575192137977334094e-03,0.000000000000000000000e+00,0,nan,9.946144584455171110517e-01
28372,1.990925871070030995616e-03,1.990855842438633702268e-03,3.950737463570111033765e-11,1.965860290790078945416e-14,1.965860298986432269330e-14,1.990925871070030995193e-03,2.127233764859007850919e-19,0,nan,9.946242961562318942543e-01
28393,1.989455889374621444077e-03,1.989385964098608299229e-03,3.941987679077655547117e-11,1.960058599280511832932e-14,1.960058607476865156846e-14,1.989455889374621443865e-03,1.064402774369330459417e-19,0,nan,9.946282588972475613084e-01
28432,1.986731674468088499236e-03,1.986661940531691091057e-03,3.925806505810990327135e-11,1.949340698208704850515e-14,1.949340706405058174429e-14,1.986731674468088498600e-03,3.197586863917134543356e-19,0,nan,9.946356027945425102503e-01
28465,1.984432390078853363559e-03,1.984362817432459793912e-03,3.912183845564990156737e-11,1.940328870863412396254e-14,1.940328879059765720168e-14,1.984432390078853363136e-03,2.134194522043259573955e-19,0,nan,9.946418011956502376429e-01
28492,1.982555112175488859233e-03,1.982485671077792045858e-03,3.901084875220910077698e-11,1.932994264252283356193e-14,1.932994272448636680107e-14,1.982555112175488859022e-03,1.068107693516824589139e-19,0,nan,9.946468619704782465076e-01
28538,1.979364954083811777852e-03,1.979295736248380905199e-03,3.882272015871865428037e-11,1.920577906466079963581e-14,1.920577914662433287495e-14,1.979364954083811777640e-03,1.069829171101958675511e-19,0,nan,9.946554620491343706484e-01
28552,1.978396073211576514645e-03,1.978326923111838896706e-03,3.876570379442876734362e-11,1.916818815418113836246e-14,1.916818823614467160160e-14,1.978396073211576514221e-03,2.140706198125666487847e-19,0,nan,9.946580739822636842325e-01
28611,1.974323332520129488244e-03,1.974254466788336302472e-03,3.852664344382978043093e-11,1.901077614621954087764e-14,1.901077622818307411678e-14,1.974323332520129488668e-03,2.145122162369177938673e-19,0,nan,9.946690534223759061179e-01
28612,1.974254447525014580410e-03,1.974185586597889999734e-03,3.852260853615871817179e-11,1.900812209966015304871e-14,1.900812218162368628785e-14,1.974254447525014580834e-03,2.145197009220788644752e-19,0,nan,9.946692391256301406808e-01
28672,1.970130125984077881141e-03,1.970061552419454806780e-03,3.828154159973369482436e-11,1.884972337388961133653e-14,1.884972345585314457567e-14,1.970130125984077881565e-03,2.149687820318996167405e-19,0,nan,9.946803576938416792223e-01
28685,1.969238793209155046866e-03,1.969170281669295791981e-03,3.822957571325741860059e-11,1.881562138186637720416e-14,1.881562146382991044330e-14,1.969238793209155047501e-03,3.225991244086018871648e-19,0,nan,9.946827606064593657034e-01
28732,1.966023000367067388845e-03,1.965954712369910309736e-03,3.804248187448539757748e-11,1.869297117893618496229e-14,1.869297126089971820142e-14,1.966023000367067389903e-03,5.385446578550674340631e-19,0,nan,9.946914299777207739243e-01
28758,1.964248559157166020013e-03,1.964180394352216284263e-03,3.793950741676876366500e-11,1.862555139361273313662e-14,1.862555147557626637576e-14,1.964248559157166021284e-03,6.468373948695306889990e-19,0,nan,9.946962136662788556358e-01
28792,1.961932963352844319300e-03,1.961864959143037115171e-03,3.780540851286012622545e-11,1.853784501890587123562e-14,1.853784510086940447476e-14,1.961932963352844319936e-03,3.238004163786885294180e-19,0,nan,9.947024562656736722385e-01
28832,1.959215713083859732197e-03,1.959147897083963232606e-03,3.764845296285862782774e-11,1.843532094480142301022e-14,1.843532102676495624936e-14,1.959215713083859733256e-03,5.404158291489551240286e-19,0,nan,9.947097817123562678017e-01
28852,1.957859908511482135637e-03,1.957792186323673395019e-03,3.757030092660080392931e-11,1.838432469494136520136e-14,1.838432477690489844050e-14,1.957859908511482136484e-03,4.326320507263877091740e-19,0,nan,9.947134368437154383364e-01
28906,1.954208591658598139207e-03,1.954141121793292460004e-03,3.736036802669571431558e-11,1.824751293433890216813e-14,1.824751301630243540727e-14,1.954208591658598140054e-03,4.334403967262250664967e-19,0,nan,9.947232805164630855795e-01
28912,1.953803730295034747887e-03,1.953736288378485007633e-03,3.733713878299218649836e-11,1.823239030031245390039e-14,1.823239038227598713953e-14,1.953803730295034748734e-03,4.335302129484591892085e-19,0,nan,9.947243719954946788823e-01
28972,1.949764324028419235734e-03,1.949697160646850113546e-03,3.710590200116808242135e-11,1.808202221559751508865e-14,1.808202229756104832779e-14,1.949764324028419236051e-03,1.629106406891732783528e-19,0,nan,9.947352620023179717345e-01
28980,1.949226998152589483132e-03,1.949159871778602985028e-03,3.707521483359773267505e-11,1.806209043885825318740e-14,1.806209052082178642654e-14,1.949226998152589483450e-03,1.629555488003236266172e-19,0,nan,9.947367106072919384669e-01
29032,1.945741585900411430146e-03,1.945674699331856621524e-03,3.687657074847943410970e-11,1.793320110395424550774e-14,1.793320118591777874688e-14,1.945741585900411430252e-03,5.441581717429908278996e-20,0,nan,9.947461071431739815284e-01
29054,1.944270737837914421465e-03,1.944203952338821048197e-03,3.679295618404809747956e-11,1.787901718992133526350e-14,1.787901727188486850264e-14,1.944270737837914421677e-03,1.089139658857677401933e-19,0,nan,9.947500725081667141605e-01
29092,1.941735412954752738599e-03,1.941668801491410852810e-03,3.664912543692213447472e-11,1.778590790647778699041e-14,1.778590798844132022955e-14,1.941735412954752738705e-03,5.452808745228090919087e-20,0,nan,9.947569076947572941274e-01
29128,1.939339617962152672675e-03,1.939273170748032003864e-03,3.651355544350460073983e-11,1.769825756077600886194e-14,1.769825764273954210108e-14,1.939339617962152672463e-03,1.091908992382105136279e-19,0,nan,9.947633667371105399839e-01
29152,1.937745703081366600818e-03,1.937679365029455809191e-03,3.642354671962347547171e-11,1.764012383764445889641e-14,1.764012391960799213555e-14,1.937745703081366600182e-03,3.278421463820166982276e-19,0,nan,9.947676639314919385510e-01
29203,1.934367318112008982634e-03,1.934301211138447143478e-03,3.623325813969563203970e-11,1.751738009334058536501e-14,1.751738017530411860415e-14,1.934367318112008981258e-03,7.115652370676252056417e-19,0,nan,9.947767720935280698845e-01
29212,1.933772355007683013639e-03,1.933706288687297483840e-03,3.619981548738614821546e-11,1.749583038083934682924e-14,1.749583046280288006838e-14,1.933772355007683012369e-03,6.570315361015710285958e-19,0,nan,9.947783761255546332997e-01
29272,1.929815268290069569957e-03,1.929749472035037660491e-03,3.597791286528873654590e-11,1.735300928396603604300e-14,1.735300936592956928214e-14,1.929815268290069569640e-03,1.645946948599946069301e-19,0,nan,9.947890445468977455284e-01
29278,1.929420450150338194214e-03,1.929354680810726784315e-03,3.595582245686040435775e-11,1.733880745915607518854e-14,1.733880754111960842768e-14,1.929420450150338193790e-03,2.195045012579555997098e-19,0,nan,9.947901089918598324549e-01
29332,1.925874343305367491524e-03,1.925808815463111682453e-03,3.575782020934166739226e-11,1.721164255513681657011e-14,1.721164263710034980925e-14,1.925874343305367491100e-03,2.199086742597500866118e-19,0,nan,9.947996694632719668098e-01
29353,1.924498819459647500817e-03,1.924433385173936171438e-03,3.568121196930762255433e-11,1.716250450463135240719e-14,1.716250458659488564633e-14,1.924498819459647500817e-03,0.000000000000000000000e+00,0,nan,9.948033779551664425355e-01
29392,1.921949481242531155309e-03,1.921884220173929688913e-03,3.553951910319760110049e-11,1.707171245844172450875e-14,1.707171254040525774789e-14,1.921949481242531155203e-03,5.508943884328176945440e-20,0,nan,9.948102511402487104202e-01
29428,1.919602233403138173684e-03,1.919537131617497246262e-03,3.540939080632946256083e-11,1.698843670011608772143e-14,1.698843678207962096057e-14,1.919602233403138173049e-03,3.309408060619350104554e-19,0,nan,9.948165795011933818133e-01
29452,1.918040584094369644344e-03,1.917975588173619852967e-03,3.532299135491526871836e-11,1.693320150979482049812e-14,1.693320159175835373726e-14,1.918040584094369643603e-03,3.864119638518802255724e-19,0,nan,9.948207898412422405562e-01
29504,1.914665711915898090881e-03,1.914600944485053296419e-03,3.513675452664745251716e-11,1.681429329179219158146e-14,1.681429337375572482060e-14,1.914665711915898090034e-03,4.423920802377153333462e-19,0,nan,9.948298888213150897950e-01
29513,1.914082804709762667942e-03,1.914018076702911897101e-03,3.510465422504563324347e-11,1.679381910243359282973e-14,1.679381918439712606887e-14,1.914082804709762666884e-03,5.531585057149200362595e-19,0,nan,9.948314604002268270980e-01
29573,1.910205808586289207210e-03,1.910141342488553994976e-03,3.489164830982010994277e-11,1.665811792399657499994e-14,1.665811800596010823908e-14,1.910205808586289207210e-03,0.000000000000000000000e+00,0,nan,9.948419132255685895213e-01
29579,1.909818972617767116351e-03,1.909754532623477556346e-03,3.487044259511613640272e-11,1.664462331435408941809e-14,1.664462339631762265723e-14,1.909818972617767116033e-03,1.663180436337276101745e-19,0,nan,9.948429561831986924305e-01
29633,1.906344486510452633301e-03,1.906280280735398262001e-03,3.468036220099925097592e-11,1.652378463467935522293e-14,1.652378471664288846207e-14,1.906344486510452633301e-03,0.000000000000000000000e+00,0,nan,9.948523238567112304148e-01
29655,1.904932576861716924370e-03,1.904868466143353614820e-03,3.460331810434279078734e-11,1.647486855622415115768e-14,1.647486863818768439682e-14,1.904932576861716924582e-03,1.111631137950490633058e-19,0,nan,9.948561305666005245428e-01
29693,1.902498743622684001603e-03,1.902434796596662388341e-03,3.447077857644717805709e-11,1.639080272154582958375e-14,1.639080280350936282289e-14,1.902498743622684001603e-03,0.000000000000000000000e+00,0,nan,9.948626925486220143107e-01
29731,1.900071121611136081964e-03,1.900007337651328268687e-03,3.433891506549305952489e-11,1.630727240387337567987e-14,1.630727248583690891901e-14,1.900071121611136081435e-03,2.786188295862550990164e-19,0,nan,9.948692378098401152249e-01
29753,1.898668485827328536613e-03,1.898604795989349667222e-03,3.426288032297220233267e-11,1.625915590375775577316e-14,1.625915598572128901230e-14,1.898668485827328536296e-03,1.672947950584195161541e-19,0,nan,9.948730195542180753852e-01
29807,1.895234416404992037516e-03,1.895170956711964689034e-03,3.407719890911972230226e-11,1.614180200224991319611e-14,1.614180208421344643525e-14,1.895234416404992037304e-03,1.117319498741756358868e-19,0,nan,9.948822784248556247975e-01
29813,1.894853619784971232544e-03,1.894790185586576143911e-03,3.405665053339232895546e-11,1.612882812885393597287e-14,1.612882821081746921201e-14,1.894853619784971232226e-03,1.676316058949230309490e-19,0,nan,9.948833051243869817371e-01
29873,1.891054052904854784214e-03,1.890990872809990072858e-03,3.385207250364776828021e-11,1.599980356909637098107e-14,1.599980365105990422020e-14,1.891054052904854783050e-03,6.158841946826473931288e-19,0,nan,9.948935495080070527413e-01
29884,1.890359117914812820205e-03,1.890295984239947754088e-03,3.381474439551969310222e-11,1.597628919354671443439e-14,1.597628927551024767353e-14,1.890359117914812819146e-03,5.601005512834989329185e-19,0,nan,9.948954231969297796047e-01
29933,1.887269693337388556417e-03,1.887206765822282392133e-03,3.364912972995960768121e-11,1.587206661788204877921e-14,1.587206669984558201835e-14,1.887269693337388555782e-03,3.366104551370850307898e-19,0,nan,9.949037529519674282266e-01
29960,1.885571668614412021360e-03,1.885508854266310726899e-03,3.355833463231507062880e-11,1.581500096403397866494e-14,1.581500104599751190408e-14,1.885571668614412020301e-03,5.615226414840622028347e-19,0,nan,9.949083312105130924162e-01
29993,1.883500449966747324693e-03,1.883437773519786948201e-03,3.344780590603381670366e-11,1.574560188621906048566e-14,1.574560196818259372480e-14,1.883500449966747323952e-03,3.934980896131974171822e-19,0,nan,9.949139157011879114356e-01
30037,1.880745892975619845697e-03,1.880683399691561221250e-03,3.330118803064320213680e-11,1.565366085386450785085e-14,1.565366093582804108999e-14,1.880745892975619845062e-03,3.377780660393340738618e-19,0,nan,9.949213426609509471846e-01
30053,1.879746232403558522468e-03,1.879683805525169206735e-03,3.324808492030977183597e-11,1.562039419926576433926e-14,1.562039428122929757840e-14,1.879746232403558521727e-03,3.942839815669310706965e-19,0,nan,9.949240379986385573595e-01
30113,1.876006950977676774520e-03,1.875944772180202228683e-03,3.304995085325250638407e-11,1.549642859293174734520e-14,1.549642867489528058434e-14,1.876006950977676773461e-03,5.643855336016152799289e-19,0,nan,9.949341200853590392998e-01
30114,1.875944755655226802045e-03,1.875882580979897783692e-03,3.304666197367951326042e-11,1.549437293834579719283e-14,1.549437302030933043197e-14,1.875944755655226800881e-03,6.208446698462977388559e-19,0,nan,9.949342877808280201260e-01
30173,1.872282516731044496609e-03,1.872220584538628693022e-03,3.285338797468790452621e-11,1.537369031053936063789e-14,1.537369039250289387703e-14,1.872282516731044495445e-03,6.220590600333898084551e-19,0,nan,9.949441622004777812955e-01
30191,1.871168068444856664612e-03,1.871106209947916271485e-03,3.279472316429015947451e-11,1.533710597310018840373e-14,1.533710605506372164287e-14,1.871168068444856663235e-03,7.355985614013813586836e-19,0,nan,9.949471670760670438216e-01
30233,1.868572841410637370356e-03,1.868511154359107774743e-03,3.265838074118007515130e-11,1.525216479954463163214e-14,1.525216488150816487127e-14,1.868572841410637368768e-03,8.499464087805359356865e-19,0,nan,9.949541645812308647123e-01
30268,1.866415645048191260544e-03,1.866354100323953923297e-03,3.254533881174942209587e-11,1.518182926731764012716e-14,1.518182934928117336630e-14,1.866415645048191259379e-03,6.240144340649217633137e-19,0,nan,9.949599810474586922835e-01
30293,1.864877837461493516827e-03,1.864816394098245702704e-03,3.246491379345015568113e-11,1.513183770831638179096e-14,1.513183779027991503010e-14,1.864877837461493515768e-03,5.677536419807110397268e-19,0,nan,9.949641274629807079612e-01
30346,1.861626051574636002606e-03,1.861564822270245687240e-03,3.229528706980291776054e-11,1.502653430996837021794e-14,1.502653439193190345708e-14,1.861626051574636001653e-03,5.118708265041078737873e-19,0,nan,9.949728953397581083921e-01
30353,1.861197418019825215077e-03,1.861136216903708842526e-03,3.227297195383581135879e-11,1.501269488297240442832e-14,1.501269496493593766746e-14,1.861197418019825214018e-03,5.688763447750481075420e-19,0,nan,9.949740510792345302453e-01
30413,1.857531496906212023619e-03,1.857470536607418164217e-03,3.208254022379070911987e-11,1.489472236427158143359e-14,1.489472244623511467273e-14,1.857531496906212022984e-03,3.419994285420187891757e-19,0,nan,9.949839356616625930438e-01
30424,1.856860977273900858721e-03,1.856800060970743231949e-03,3.204779037197303818269e-11,1.487321992501258526365e-14,1.487322000697611850279e-14,1.856860977273900858403e-03,1.710614629247544069688e-19,0,nan,9.949857436191963573906e-01
30473,1.853879988618874189195e-03,1.853819267718823978446e-03,3.189360378142326028118e-11,1.477790638456084220401e-14,1.477790646652437544315e-14,1.853879988618874188454e-03,3.997852252559597940065e-19,0,nan,9.949937814401162267629e-01
30502,1.852120234346690002407e-03,1.852059628650815324621e-03,3.180281616695001780799e-11,1.472185587826500023375e-14,1.472185596022853347289e-14,1.852120234346690002195e-03,1.143328780100876642372e-19,0,nan,9.949985263906276592317e-01
30533,1.850242808327025236806e-03,1.850182325418259835458e-03,3.170614797907393927551e-11,1.466223336477589166312e-14,1.466223344673942490226e-14,1.850242808327025237018e-03,1.144488906323841844568e-19,0,nan,9.950035886426456499228e-01
30580,1.847403636906700677027e-03,1.847343339448510195655e-03,3.156033239980393084132e-11,1.457241247263193110198e-14,1.457241255459546434112e-14,1.847403636906700677451e-03,2.292495614744418727889e-19,0,nan,9.950112441537712721306e-01
30593,1.846619871864302657995e-03,1.846559625550374505291e-03,3.152015834093050010371e-11,1.454768991149465714621e-14,1.454768999345819038535e-14,1.846619871864302658630e-03,3.440202935752918690196e-19,0,nan,9.950133574955175761682e-01
30653,1.843011095722275627128e-03,1.842951084617640967257e-03,3.133562056068042403949e-11,1.443426281404242656142e-14,1.443426289600595980056e-14,1.843011095722275627446e-03,1.723469576269049102959e-19,0,nan,9.950230882232326140861e-01
30658,1.842711000956327002469e-03,1.842651009390264118254e-03,3.132030750317615487095e-11,1.442486053723480008450e-14,1.442486061919833332364e-14,1.842711000956327002787e-03,1.723750251968516690628e-19,0,nan,9.950238974032766095306e-01
30713,1.839416397044028693264e-03,1.839356619773941358271e-03,3.115252049919994663778e-11,1.432193904164767225688e-14,1.432193912361120549602e-14,1.839416397044028693899e-03,3.453675369327041900463e-19,0,nan,9.950327810485424644962e-01
30737,1.837982440825624063134e-03,1.837922756706825374992e-03,3.107967990015047842180e-11,1.427731557859756796504e-14,1.427731566056110120418e-14,1.837982440825624063664e-03,2.880308213369723677772e-19,0,nan,9.950366476155591933064e-01
30773,1.835835693617820418223e-03,1.835776148818226850350e-03,3.097084418227902403425e-11,1.421070574064757646817e-14,1.421070582261110970731e-14,1.835835693617820418859e-03,3.460411586119727767639e-19,0,nan,9.950424361924669206859e-01
30815,1.833337484686709037982e-03,1.833278101810523702888e-03,3.084451048590212110841e-11,1.413348446373989899739e-14,1.413348454570343223653e-14,1.833337484686709037982e-03,0.000000000000000000000e+00,0,nan,9.950491724902957752256e-01
30833,1.832268903870815932270e-03,1.832209590188251428133e-03,3.079057779838161047322e-11,1.410055023174229506016e-14,1.410055031370582829930e-14,1.832268903870815932270e-03,0.000000000000000000000e+00,0,nan,9.950520538743106628110e-01
30893,1.828715946862892412868e-03,1.828656862954378574136e-03,3.061170769644063222914e-11,1.399146000729701713534e-14,1.399146008926055037448e-14,1.828715946862892412551e-03,1.736942009858119425079e-19,0,nan,9.950616343116798688485e-01
30894,1.828656847648524725924e-03,1.828597767558259672289e-03,3.060873828062192009190e-11,1.398965079171074059863e-14,1.398965087367427383777e-14,1.828656847648524725712e-03,1.157998763332090603732e-19,0,nan,9.950617936713246329690e-01
30953,1.825176742280516492626e-03,1.825117886813459865714e-03,3.043422038368705404219e-11,1.388342272869089754847e-14,1.388342281065443078761e-14,1.825176742280516491991e-03,3.480620236520020900171e-19,0,nan,9.950711777204986203645e-01
30974,1.823941254920495238704e-03,1.823882479095029744922e-03,3.037242403540914683935e-11,1.384585618206074886814e-14,1.384585626402428210728e-14,1.823941254920495238174e-03,2.902481593668507830747e-19,0,nan,9.950745092052910716908e-01
31014,1.821592566953733254082e-03,1.821533942379999539694e-03,3.025517875285802736894e-11,1.377465169767694416418e-14,1.377465177964047740332e-14,1.821592566953733253235e-03,4.649958298143484812548e-19,0,nan,9.950808424475815180997e-01
31053,1.819308412750479651807e-03,1.819249935085755306578e-03,3.014144490753829566326e-11,1.370566749124092600836e-14,1.370566757320445924750e-14,1.819308412750479651595e-03,1.163949088178145982985e-19,0,nan,9.950870016973840886487e-01
31074,1.818080854652428433156e-03,1.818022455863937288522e-03,3.008043965639344114574e-11,1.366870100323459334716e-14,1.366870108519812658630e-14,1.818080854652428432944e-03,1.164734980139582191480e-19,0,nan,9.950903118321880255087e-01
31132,1.814699045947015019152e-03,1.814640864179988237281e-03,2.991280195140323777352e-11,1.356724857333092461483e-14,1.356724865529445785397e-14,1.814699045947015019046e-03,5.834527694454905542282e-20,0,nan,9.950994309803639473774e-01
31134,1.814582656232733832675e-03,1.814524481927617440399e-03,2.990704358348692301996e-11,1.356376703092845810799e-14,1.356376711289199134713e-14,1.814582656232733832463e-03,1.166980385744497620722e-19,0,nan,9.950997448295875310253e-01
31194,1.811097893837650413552e-03,1.811039942724030434429e-03,2.973497765599558405294e-11,1.345983809521610755545e-14,1.345983817717964079459e-14,1.811097893837650413763e-03,1.169225791350610543574e-19,0,nan,9.951091416491092586346e-01
31212,1.810055073578025514250e-03,1.809997189171419795926e-03,2.968361534909784826404e-11,1.342885366897985320206e-14,1.342885375094338644120e-14,1.810055073578025514250e-03,0.000000000000000000000e+00,0,nan,9.951119536713764057853e-01
31254,1.807626490207105359965e-03,1.807568761002997302120e-03,2.956422914367775110967e-11,1.335690266694574456130e-14,1.335690274890927780044e-14,1.807626490207105360283e-03,1.757206795436871101052e-19,0,nan,9.951185024984798538458e-01
31292,1.805434809191739783326e-03,1.805377219871704591652e-03,2.945676409624138551450e-11,1.329221892244248765250e-14,1.329221900440602089164e-14,1.805434809191739783115e-03,1.172893287176485663501e-19,0,nan,9.951244125255072099233e-01
31314,1.804168368672242266580e-03,1.804110860105460951925e-03,2.939478546221505790226e-11,1.325494937096875396288e-14,1.325494945293228720202e-14,1.804168368672242266474e-03,5.868583012832006758926e-20,0,nan,9.951278275838386920310e-01
31372,1.800838071702677962511e-03,1.800780775218487319514e-03,2.923221852272491461459e-11,1.315731753831199575361e-14,1.315731762027552899275e-14,1.800838071702677962829e-03,1.763830741983586862412e-19,0,nan,9.951368080296430002800e-01
31374,1.800723453149776738310e-03,1.800666163957842850251e-03,2.922663417126470798446e-11,1.315396698379317518835e-14,1.315396706575670842749e-14,1.800723453149776738628e-03,1.763943012264098411754e-19,0,nan,9.951371171097530107970e-01
31434,1.797291668136416532504e-03,1.797234597066464231327e-03,2.905976297254139322392e-11,1.305394443127732131468e-14,1.305394451324085455382e-14,1.797291668136416533246e-03,4.123725948254150349098e-19,0,nan,9.951463712792328672051e-01
31453,1.796207661483675281682e-03,1.796150659226031523855e-03,2.900718532883209071908e-11,1.302246895872781627872e-14,1.302246904069134951786e-14,1.796207661483675282423e-03,4.126214606140342005677e-19,0,nan,9.951492944278761624134e-01
31494,1.793872938703345383726e-03,1.793816084512030974951e-03,2.889415970792836003636e-11,1.295487078636278291456e-14,1.295487086832631615370e-14,1.793872938703345384785e-03,5.902264096994490713629e-19,0,nan,9.951555902937459284572e-01
31533,1.791657730380053288967e-03,1.791601016497581916314e-03,2.878719181628656668880e-11,1.289097665553715690457e-14,1.289097673750069014371e-14,1.791657730380053290026e-03,5.909561665236588399515e-19,0,nan,9.951615638961003895181e-01
31554,1.790467190490769665769e-03,1.790410551944181308026e-03,2.872981235761712668815e-11,1.285673526684607074879e-14,1.285673534880960398793e-14,1.790467190490769667145e-03,7.687538462578345162140e-19,0,nan,9.951647743532320926330e-01
31614,1.787074349702527052783e-03,1.787017925576095491128e-03,2.856670903827536327870e-11,1.275952723318816690059e-14,1.275952731515170013973e-14,1.787074349702527054795e-03,1.125696449095040474064e-18,0,nan,9.951739236561179374730e-01
31674,1.783694343100756367626e-03,1.783638132179166678637e-03,2.840483800124245601695e-11,1.266323618636126939507e-14,1.266323626832480263421e-14,1.783694343100756369003e-03,7.716728735571748652350e-19,0,nan,9.951830383993310178065e-01
31695,1.782514359398928487801e-03,1.782458222813614389536e-03,2.834847211137261412780e-11,1.262974903662620719630e-14,1.262974911858974043544e-14,1.782514359398928488859e-03,5.939874641037418439126e-19,0,nan,9.951862204309463846635e-01
31734,1.780327098000627798991e-03,1.780271099077732134303e-03,2.824418763075228558033e-11,1.256785176573202961972e-14,1.256785184769556285886e-14,1.780327098000627799520e-03,2.973586104645984725201e-19,0,nan,9.951921187783139913512e-01
31776,1.777977580872798337220e-03,1.777921729636196726461e-03,2.813245251277130213513e-11,1.250161663334222286934e-14,1.250161671530575610848e-14,1.777977580872798337644e-03,2.382012451581355253919e-19,0,nan,9.951984547008156851457e-01
31794,1.776972542265132697033e-03,1.776916754143864012717e-03,2.808474644218275918484e-11,1.247336374698059683001e-14,1.247336382894413006915e-14,1.776972542265132697245e-03,1.191679847476111173052e-19,0,nan,9.952011649870385879527e-01
31854,1.773630604299932162297e-03,1.773575025792218920312e-03,2.792650308033164387733e-11,1.237976204005479790893e-14,1.237976212201833114807e-14,1.773630604299932162721e-03,2.387850506189905893652e-19,0,nan,9.952101772180194196645e-01
31858,1.773408255323911442422e-03,1.773352690748411433604e-03,2.791599583654129887845e-11,1.237355319491566510589e-14,1.237355327687919834502e-14,1.773408255323911442739e-03,1.791112420204373337191e-19,0,nan,9.952107768300088515593e-01
31914,1.770301213048263654598e-03,1.770245842974945483719e-03,2.776944631771825740233e-11,1.228703668715879458426e-14,1.228703676912232782340e-14,1.770301213048263654704e-03,5.980853293574564364630e-20,0,nan,9.952191556623276408279e-01
31939,1.768917652930958656526e-03,1.768862369359390696438e-03,2.770435356783807062795e-11,1.224865742863624574039e-14,1.224865751059977897953e-14,1.768917652930958656738e-03,1.197106244390224687720e-19,0,nan,9.952228867541649900042e-01
31974,1.766984297985904861117e-03,1.766929135176649165801e-03,2.761356505291058089570e-11,1.219517786077557358128e-14,1.219517794273910682042e-14,1.766984297985904860482e-03,3.595248193007953977850e-19,0,nan,9.952281005096044513218e-01
32021,1.764394716747281624893e-03,1.764339715483100132167e-03,2.749227199697304026705e-11,1.212382073502173883440e-14,1.212382081698527207354e-14,1.764394716747281624046e-03,4.800699861626387120527e-19,0,nan,9.952350839620687579143e-01
32034,1.763679789116194073140e-03,1.763624832409413576034e-03,2.745884830887736651935e-11,1.210417586172263859197e-14,1.210417594368617183111e-14,1.763679789116194071975e-03,6.603638084769891335197e-19,0,nan,9.952370119480744470493e-01
32094,1.760387616965106333875e-03,1.760332865207877541589e-03,2.730528523136482054594e-11,1.201402111724028581895e-14,1.201402119920381905809e-14,1.760387616965106332922e-03,5.413080940116474960934e-19,0,nan,9.952458901645588191230e-01
32103,1.759894850915304789721e-03,1.759840129801600700025e-03,2.728234960845851814170e-11,1.200057039563623576129e-14,1.200057047759976900043e-14,1.759894850915304788556e-03,6.617840275337636659387e-19,0,nan,9.952472190431153146735e-01
32154,1.757107712576384634311e-03,1.757053164624367213645e-03,2.715286508729745037805e-11,1.192470417911185768088e-14,1.192470426107539092002e-14,1.757107712576384632934e-03,7.833489827837758275829e-19,0,nan,9.952547353444884193144e-01
32186,1.755363422734554348618e-03,1.755308983013680897832e-03,2.707203800714594376426e-11,1.187740782364221393379e-14,1.187740790560574717293e-14,1.755363422734554347559e-03,6.031749154362922958237e-19,0,nan,9.952594393291098439085e-01
32214,1.753840007506725428660e-03,1.753785662224082480898e-03,2.700157726320267105443e-11,1.183621572181538101316e-14,1.183621580377891425230e-14,1.753840007506725427708e-03,5.433289590740697946927e-19,0,nan,9.952635476719166575063e-01
32268,1.750909447203036886967e-03,1.750855283358654960264e-03,2.686637767821337862982e-11,1.175727685125217513356e-14,1.175727693321570837270e-14,1.750909447203036886120e-03,4.837674207580408973336e-19,0,nan,9.952714508287336472609e-01
32274,1.750584433821017778424e-03,1.750530290080337001427e-03,2.685141126365877607911e-11,1.174854654070600913145e-14,1.174854662266954237059e-14,1.750584433821017777260e-03,6.653037008517925056659e-19,0,nan,9.952723273295322769551e-01
32334,1.747340924087635418862e-03,1.747286980769851143929e-03,2.670235670976588194537e-11,1.166168755022869802234e-14,1.166168763219223126148e-14,1.747340924087635417804e-03,6.059442490427089924905e-19,0,nan,9.952810744986719748923e-01
32351,1.746424113682665801721e-03,1.746370226949062701481e-03,2.666032523007264372772e-11,1.163722355623320866658e-14,1.163722363819674190572e-14,1.746424113682665800873e-03,4.850098785387079008555e-19,0,nan,9.952835469816161157873e-01
32394,1.744109411373781066329e-03,1.744055667368097159778e-03,2.655440333763946583637e-11,1.157562978216055907312e-14,1.157562986412409231226e-14,1.744109411373781065693e-03,3.642401711142301582164e-19,0,nan,9.952897893593328883049e-01
32434,1.741961701746021430265e-03,1.741908090002011320567e-03,2.645637450672191266628e-11,1.151869868397276243158e-14,1.151869876593629567072e-14,1.741961701746021429735e-03,3.039077102001199780938e-19,0,nan,9.952955814055715923747e-01
32454,1.740889829240882292335e-03,1.740836283444695910044e-03,2.640754099692612084061e-11,1.149036438388234178995e-14,1.149036446584587502909e-14,1.740889829240882291699e-03,3.649137928031538770224e-19,0,nan,9.952984720901849394746e-01
32515,1.737628749927984656453e-03,1.737575404522834241568e-03,2.625933906193491632489e-11,1.140448117703629177773e-14,1.140448125899982501687e-14,1.737628749927984655924e-03,3.046655346004595660734e-19,0,nan,9.953072667785191948026e-01
32517,1.737522036135276560813e-03,1.737468697281267734731e-03,2.625449877948660310259e-11,1.140167894342264213073e-14,1.140167902538617536986e-14,1.737522036135276560178e-03,3.656210955768651271152e-19,0,nan,9.953075545719144898681e-01
32575,1.734433027696389353097e-03,1.734379878301770221675e-03,2.611464654742727949498e-11,1.132078725871296642133e-14,1.132078734067649966047e-14,1.734433027696389352356e-03,4.273176404117985824172e-19,0,nan,9.953158852523928370646e-01
32600,1.733104943374750666622e-03,1.733051875332471452716e-03,2.605467172656296304964e-11,1.128614145656223032800e-14,1.128614153852576356714e-14,1.733104943374750666092e-03,3.054607824284914524368e-19,0,nan,9.953194669471732605845e-01
32635,1.731249038571097088223e-03,1.731196084108669362690e-03,2.597101511721875047394e-11,1.123785968808032121057e-14,1.123785977004385444971e-14,1.731249038571097087587e-03,3.669458848999883332479e-19,0,nan,9.953244721275273460752e-01
32684,1.728657439532109791705e-03,1.728604643469887784523e-03,2.585449646874765414613e-11,1.117069812899134791084e-14,1.117069821095488114998e-14,1.728657439532109790646e-03,6.124933488004743525327e-19,0,nan,9.953314614229514665686e-01
32695,1.728076718053303305282e-03,1.728023957452622518899e-03,2.582843506245463685033e-11,1.115569006001519282713e-14,1.115569014197872606627e-14,1.728076718053303304118e-03,6.739690954153218251880e-19,0,nan,9.953330275773833365756e-01
32755,1.724916002116086020605e-03,1.724863434314530988590e-03,2.568689678068795484137e-11,1.107427007674776354575e-14,1.107427015871129678489e-14,1.724916002116086019440e-03,6.752040685145671305517e-19,0,nan,9.953415517741541227521e-01
32767,1.724285245876908036820e-03,1.724232716508347031291e-03,2.565871329948960911507e-11,1.105807531473123101070e-14,1.105807539669476424984e-14,1.724285245876908035550e-03,7.368557052376190922343e-19,0,nan,9.953432528782025334301e-01
32815,1.721766827200098252058e-03,1.721714451142799732249e-03,2.554639077452132820915e-11,1.099359154629738041766e-14,1.099359162826091365680e-14,1.721766827200098250681e-03,7.994279582715377260653e-19,0,nan,9.953500448887772738800e-01
32851,1.719882835673598913270e-03,1.719830574159715431487e-03,2.546257875106121098912e-11,1.094553695659230169665e-14,1.094553703855583493579e-14,1.719882835673598912000e-03,7.387418459722198488835e-19,0,nan,9.953551259087641159100e-01
32875,1.718629130209307547934e-03,1.718576944849077679872e-03,2.540690765026866072489e-11,1.091364638093396737900e-14,1.091364646289750061814e-14,1.718629130209307546664e-03,7.392807433251835257254e-19,0,nan,9.953585070909460413803e-01
32935,1.715502848506782014237e-03,1.715450852804044528522e-03,2.526843811663625948182e-11,1.083442659566456585548e-14,1.083442667762809909462e-14,1.715502848506782012331e-03,1.110941980062029224132e-18,0,nan,9.953669385491206605433e-01
32995,1.712387919910522250729e-03,1.712336112833243437318e-03,2.513097298342309102758e-11,1.075592430674454867433e-14,1.075592438870808191347e-14,1.712387919910522248718e-03,1.174794114311482202519e-18,0,nan,9.953753394305395260514e-01
33020,1.711093369046411188491e-03,1.711041640260259571191e-03,2.507399011753028628420e-11,1.072342492670176209265e-14,1.072342500866529533179e-14,1.711093369046411186268e-03,1.299439017627465239565e-18,0,nan,9.953788308129225812274e-01
33055,1.709284282689338616056e-03,1.709232663212959042501e-03,2.499450316023985926487e-11,1.067813173021306123742e-14,1.067813181217659447656e-14,1.709284282689338614045e-03,1.176927249669556082801e-18,0,nan,9.953837099012302518704e-01
33104,1.706757978933001543607e-03,1.706706511909159867113e-03,2.488378486546076982820e-11,1.061512223870843866272e-14,1.061512232067197190186e-14,1.706757978933001541278e-03,1.364774990772586716811e-18,0,nan,9.953905233416167249718e-01
33115,1.706191875558773244586e-03,1.706140442666140215003e-03,2.485901965524659848880e-11,1.060104118045225264304e-14,1.060104126241578588218e-14,1.706191875558773242257e-03,1.365227814243619675058e-18,0,nan,9.953920501260206107419e-01
33175,1.703110637677066248297e-03,1.703059390358366993219e-03,2.472451357390848124138e-11,1.052464506876986806534e-14,1.052464515073340130448e-14,1.703110637677066246073e-03,1.305529680429450755763e-18,0,nan,9.954003602685493485029e-01
33189,1.702393282822977233359e-03,1.702342078660342189368e-03,2.469326851757679834588e-11,1.050691842671072033507e-14,1.050691850867425357421e-14,1.702393282822977231136e-03,1.306079804811908584990e-18,0,nan,9.954022949907292248267e-01
33235,1.700040508641165551130e-03,1.699989445893861139247e-03,2.459097611776954602508e-11,1.044893590200478245978e-14,1.044893598396831569891e-14,1.700040508641165549224e-03,1.121046305446857912603e-18,0,nan,9.954086404912768912875e-01
33274,1.698050853462262328537e-03,1.697999910152170309742e-03,2.450469206986654339534e-11,1.040008980914296251797e-14,1.040008989110649575711e-14,1.698050853462262326525e-03,1.184713193734554796711e-18,0,nan,9.954140066680068153065e-01
33295,1.696981428482779799848e-03,1.696930549311539762516e-03,2.445839858324405468650e-11,1.037390628115506355609e-14,1.037390636311859679523e-14,1.696981428482779797625e-03,1.310245032280918137764e-18,0,nan,9.954168909554959273939e-01
33355,1.693933337664473817214e-03,1.693882641081111476858e-03,2.432677236042519503547e-11,1.029954890002816064467e-14,1.029954898199169388381e-14,1.693933337664473814885e-03,1.375107599075253892512e-18,0,nan,9.954251118213418865325e-01
33360,1.693679824286929587939e-03,1.693629142874840457294e-03,2.431584618202736055266e-11,1.029338256894814069799e-14,1.029338265091167393713e-14,1.693679824286929585503e-03,1.437827674650009986843e-18,0,nan,9.954257955624499622314e-01
33415,1.690896177075806053514e-03,1.690845662099214547016e-03,2.419608893191084932592e-11,1.022585654391282313522e-14,1.022585662587635637436e-14,1.690896177075806050973e-03,1.502811867584569495559e-18,0,nan,9.954333032478032924385e-01
33445,1.689381677261388407585e-03,1.689331252722462361769e-03,2.413109812883878089167e-11,1.018925752032963168762e-14,1.018925760229316492676e-14,1.689381677261388405044e-03,1.504159110972606616143e-18,0,nan,9.954373879706376213538e-01
33475,1.687869888029507522990e-03,1.687819553685596511176e-03,2.406633987164615363009e-11,1.015282208827236119011e-14,1.015282217023589442925e-14,1.687869888029507520555e-03,1.442776922929228005207e-18,0,nan,9.954414653927320195330e-01
33531,1.685055108724949881576e-03,1.685004942098830179176e-03,2.394607640155859249597e-11,1.008524396081996891582e-14,1.008524404278350215496e-14,1.685055108724949879035e-03,1.508021208686583337798e-18,0,nan,9.954490571144913187130e-01
33535,1.684854412257701694636e-03,1.684804257579334749920e-03,2.393751684378257897991e-11,1.008043849745886779108e-14,1.008043857942240103022e-14,1.684854412257701692201e-03,1.445359139424351626877e-18,0,nan,9.954495984128534293457e-01
33595,1.681849691908164831366e-03,1.681799715935097494333e-03,2.380961160155326893097e-11,1.000869882344802940687e-14,1.000869890541156264601e-14,1.681849691908164829461e-03,1.133171495937843154489e-18,0,nan,9.954577024637764004152e-01
33617,1.680750644577648991967e-03,1.680700733890615654492e-03,2.376294135362400359457e-11,9.982554254289270299942e-15,9.982554336252803539082e-15,1.680750644577648990273e-03,1.007922204268615728404e-18,0,nan,9.954606667212946430876e-01
33655,1.678855669540626276302e-03,1.678805871319444773194e-03,2.368261598616437390997e-11,9.937596204594159648605e-15,9.937596286557692887745e-15,1.678855669540626274714e-03,9.459936341855865165079e-19,0,nan,9.954657777000032546481e-01
33703,1.676468115854519134530e-03,1.676418459152939879952e-03,2.358166899796072580749e-11,9.881168232591074851648e-15,9.881168314554608090787e-15,1.676468115854519132519e-03,1.199965111596274026979e-18,0,nan,9.954722172455286896510e-01
33715,1.675872288123108183595e-03,1.675822666707168796963e-03,2.355652192570212639473e-11,9.867123864405097321803e-15,9.867123946368630560943e-15,1.675872288123108181795e-03,1.074034713546839053493e-18,0,nan,9.954738242749395779672e-01
33775,1.672899491028304205242e-03,1.672850045477673288767e-03,2.343132143405540622852e-11,9.797275110336617275645e-15,9.797275192300150514784e-15,1.672899491028304203018e-03,1.329106439727477382316e-18,0,nan,9.954818423409039282587e-01
33789,1.672207355308297728098e-03,1.672157950658373064123e-03,2.340223571252932257331e-11,9.781066085129097590820e-15,9.781066167092630829960e-15,1.672207355308297725981e-03,1.266339584868852124744e-18,0,nan,9.954837091370605099997e-01
33835,1.669937222029996655327e-03,1.669887951411391285397e-03,2.330700660985354936664e-11,9.728043332606009502198e-15,9.728043414569542741338e-15,1.669937222029996653421e-03,1.141254956282387682227e-18,0,nan,9.954898320491374509437e-01
33876,1.667919031262856822498e-03,1.667869879647761768015e-03,2.322256350341562040076e-11,9.681086436659074447604e-15,9.681086518622607686744e-15,1.667919031262856820592e-03,1.142635880759265782499e-18,0,nan,9.954952754507600230522e-01
33895,1.666985425299511672268e-03,1.666936328686240928690e-03,2.318356963541915818093e-11,9.659422003024488343141e-15,9.659422084988021582280e-15,1.666985425299511670151e-03,1.270306468189593940704e-18,0,nan,9.954977935498133906301e-01
33955,1.664044045402211907055e-03,1.663995121874118774323e-03,2.306100277573567474553e-11,9.591404673848100262069e-15,9.591404755811633501209e-15,1.664044045402211904725e-03,1.399807061228542702442e-18,0,nan,9.955057269920464940727e-01
33963,1.663652645503572603513e-03,1.663603744984328810122e-03,2.304472585763473331205e-11,9.582380989130077043046e-15,9.582381071093610282186e-15,1.663652645503572601184e-03,1.400136387391284801413e-18,0,nan,9.955067826723404759417e-01
34016,1.661064264467780973943e-03,1.661015515973005541220e-03,2.293727723451507500158e-11,9.522866342364912819339e-15,9.522866424328446058479e-15,1.661064264467780971719e-03,1.338576438073546926414e-18,0,nan,9.955137640471424588279e-01
34050,1.659408030111560766525e-03,1.659359378768950302945e-03,2.286869941981064790598e-11,9.484930305095993250344e-15,9.484930387059526489483e-15,1.659408030111560764408e-03,1.276107099465697634497e-18,0,nan,9.955182312534941440479e-01
34076,1.658143724816431757846e-03,1.658095147570825333302e-03,2.281644190929306750516e-11,9.456047789753716852168e-15,9.456047871717250091308e-15,1.658143724816431755835e-03,1.213226103154401221036e-18,0,nan,9.955216413541638241828e-01
34136,1.655233437122733464687e-03,1.655185030225503833034e-03,2.269645385541413280795e-11,9.389814262859585590638e-15,9.389814344823118829778e-15,1.655233437122733462252e-03,1.471224341377019329536e-18,0,nan,9.955294910462527965627e-01
34137,1.655185018877276905306e-03,1.655136614811591170237e-03,2.269446119045869344061e-11,9.388715292162119268672e-15,9.388715374125652507811e-15,1.655185018877276902977e-03,1.407299231435367439501e-18,0,nan,9.955296216413214137071e-01
34196,1.652333347500167498312e-03,1.652285110056829090542e-03,2.257730565977102706997e-11,9.324159625843777216343e-15,9.324159707807310455483e-15,1.652333347500167496089e-03,1.345649465894056222823e-18,0,nan,9.955373132683653091836e-01
34224,1.650983447278821318972e-03,1.650935288609613773436e-03,2.252198851967462087238e-11,9.293717196002519079357e-15,9.293717277966052318496e-15,1.650983447278821316114e-03,1.731535347428879872906e-18,0,nan,9.955409542783889799075e-01
34256,1.649443402439207048566e-03,1.649395333561525845841e-03,2.245898998695270594047e-11,9.259077817815692679010e-15,9.259077899779225918150e-15,1.649443402439207045496e-03,1.861533672059418759538e-18,0,nan,9.955451081644445301402e-01
34312,1.646755226150786516604e-03,1.646707313805135214872e-03,2.234930674173550488476e-11,9.198846333399837154359e-15,9.198846415363370393499e-15,1.646755226150786513322e-03,1.993163658136689960915e-18,0,nan,9.955523588727424161272e-01
34316,1.646563548804026036460e-03,1.646515647609965050099e-03,2.234149957829593239865e-11,9.194562851788438612923e-15,9.194562933751971852062e-15,1.646563548804026033178e-03,1.993395683388268346418e-18,0,nan,9.955528758774296834203e-01
34376,1.643693733829242482454e-03,1.643645999442907803862e-03,2.222482725095009219271e-11,9.130608813650735992098e-15,9.130608895614269231237e-15,1.643693733829242479278e-03,1.932460705318724826724e-18,0,nan,9.955606165492647971157e-01
34400,1.642548606914786817944e-03,1.642500939007658240426e-03,2.217838578810027422968e-11,9.105182947149486706224e-15,9.105183029113019945364e-15,1.642548606914786814767e-03,1.933807948715646261765e-18,0,nan,9.955637052780842570260e-01
34436,1.640833905116695865631e-03,1.640786336668283279082e-03,2.210896589695500966877e-11,9.067209861154890436461e-15,9.067209943118423675601e-15,1.640833905116695862243e-03,2.064884068065523017945e-18,0,nan,9.955683303209073416401e-01
34488,1.638363424447235253275e-03,1.638315999112780984996e-03,2.200920327210537362408e-11,9.012708642206209737142e-15,9.012708724169742976282e-15,1.638363424447235250099e-03,1.938747841172844625241e-18,0,nan,9.955749939386178544399e-01
34496,1.637984010632258069111e-03,1.637936607258000219446e-03,2.199390848233156129497e-11,9.004360222920546115574e-15,9.004360304884079354714e-15,1.637984010632258065829e-03,2.003836819715640460910e-18,0,nan,9.955760173323367886924e-01
34556,1.635143998702677500565e-03,1.635096759544791611036e-03,2.187964804618488758611e-11,8.942054197453950073704e-15,8.942054279417483312844e-15,1.635143998702677497389e-03,1.942565030800809958435e-18,0,nan,9.955836777225630770862e-01
34576,1.634199515303194093840e-03,1.634152330694507371709e-03,2.184173714776251195804e-11,8.921405349637572657772e-15,8.921405431601105896911e-15,1.634199515303194090982e-03,1.749318960269597480764e-18,0,nan,9.955862252940367284064e-01
34616,1.632313818012455988568e-03,1.632266742219092120253e-03,2.176617769982000707821e-11,8.880286152182459218043e-15,8.880286234145992457182e-15,1.632313818012455985392e-03,1.945933139297475307354e-18,0,nan,9.955913116296349969943e-01
34665,1.630009761145990565868e-03,1.629962818139177351590e-03,2.167409159291012698433e-11,8.830237447499672772868e-15,8.830237529463206012008e-15,1.630009761145990562480e-03,2.078596011986547824955e-18,0,nan,9.955975264372398518303e-01
34676,1.629493417600758052864e-03,1.629446504325947900466e-03,2.165349062586964000659e-11,8.819050522504027034419e-15,8.819050604467560273558e-15,1.629493417600758049052e-03,2.339161497354537289475e-18,0,nan,9.955989191906484746079e-01
34736,1.626682746858352164734e-03,1.626635995261958381568e-03,2.154158007743405214152e-11,8.758341810851412483597e-15,8.758341892814945722737e-15,1.626682746858352161028e-03,2.278114249010507236694e-18,0,nan,9.956065005417547850229e-01
34754,1.625841435398106709664e-03,1.625794732142276588401e-03,2.150815733531841195836e-11,8.740231132654363762981e-15,8.740231214617897002120e-15,1.625841435398106705747e-03,2.409538406241864337065e-18,0,nan,9.956087698563937478575e-01
34796,1.623881755524583608482e-03,1.623835164772249654495e-03,2.143043937723273316884e-11,8.698154585770857960891e-15,8.698154667734391200031e-15,1.623881755524583604352e-03,2.542848704233872874761e-18,0,nan,9.956140558181686749735e-01
34843,1.621694374086158289609e-03,1.621647908749278684287e-03,2.134391259480446076931e-11,8.651368690271004863228e-15,8.651368772234538102367e-15,1.621694374086158285904e-03,2.285121785864123499375e-18,0,nan,9.956199559926313610598e-01
34856,1.621090393684378560089e-03,1.621043962947479066584e-03,2.132006191676772599710e-11,8.638483481014988188441e-15,8.638483562978521427581e-15,1.621090393684378556383e-03,2.285973168846663423599e-18,0,nan,9.956215851541763967709e-01
34916,1.618308611765279016944e-03,1.618262340220870661944e-03,2.121044115549842825744e-11,8.579323194649686695824e-15,8.579323276613219934963e-15,1.618308611765279012815e-03,2.551605786340355693576e-18,0,nan,9.956290886831436701414e-01
34932,1.617568414905502789957e-03,1.617522185674159404891e-03,2.118133592298377338314e-11,8.563632719906819427235e-15,8.563632801870352666375e-15,1.617568414905502785934e-03,2.487317669152788941432e-18,0,nan,9.956310852826021185022e-01
34976,1.615536360534508197983e-03,1.615490247365281086121e-03,2.110157062002768829104e-11,8.520668488174710779407e-15,8.520668570138244018547e-15,1.615536360534508194489e-03,2.162755969335148922440e-18,0,nan,9.956365665375235496316e-01
35022,1.613417391768022811736e-03,1.613371399469757600663e-03,2.101860727516428413736e-11,8.476039034932769024589e-15,8.476039116896302263729e-15,1.613417391768022808242e-03,2.165596407508143355755e-18,0,nan,9.956422822540047577571e-01
35036,1.612773591096066061467e-03,1.612727635490295601713e-03,2.099344390329902301202e-11,8.462514185657810780487e-15,8.462514267621344019626e-15,1.612773591096066057867e-03,2.232111218651735918445e-18,0,nan,9.956440188488642276110e-01
35096,1.610020254887854566532e-03,1.609974456039353843214e-03,2.088605466380478605734e-11,8.404855172882123344063e-15,8.404855254845656583202e-15,1.610020254887854563038e-03,2.170165808049019291028e-18,0,nan,9.956514457478167372576e-01
35111,1.609333389118716218245e-03,1.609287629334210674077e-03,2.085932184778158105637e-11,8.390517215196120183707e-15,8.390517297159653422847e-15,1.609333389118716214540e-03,2.302673373518256954115e-18,0,nan,9.956532985170950781511e-01
35156,1.607276303678832338540e-03,1.607230660786904968135e-03,2.077939662480511925672e-11,8.347686396506613276702e-15,8.347686478470146515842e-15,1.607276303678832334305e-03,2.634994821100639352806e-18,0,nan,9.956588473641425971589e-01
35201,1.605224470348992598464e-03,1.605178943902314810181e-03,2.069987920614236025110e-11,8.305128525850740152322e-15,8.305128607814273391462e-15,1.605224470348992594758e-03,2.308567563408680780576e-18,0,nan,9.956643820622253069253e-01
35216,1.604541689566198373461e-03,1.604496201835591842611e-03,2.067346357355752179484e-11,8.291002863239342182564e-15,8.291002945202875421704e-15,1.604541689566198369755e-03,2.309549928390735991038e-18,0,nan,9.956662238267213600154e-01
35276,1.601816364972604452447e-03,1.601771031613463931159e-03,2.056824936055687570424e-11,8.234799639023346808349e-15,8.234799720986880047489e-15,1.601816364972604448848e-03,2.247379977225007720688e-18,0,nan,9.956735752635581048571e-01
35292,1.601091174606760463792e-03,1.601045882280630506785e-03,2.054031286269886926634e-11,8.219892607919197607968e-15,8.219892689882730847107e-15,1.601091174606760460086e-03,2.314527244301204528257e-18,0,nan,9.956755314363884155275e-01
35336,1.599100282643395905434e-03,1.599055102871218529213e-03,2.046374789878576752985e-11,8.179071848234913403680e-15,8.179071930198446642819e-15,1.599100282643395901623e-03,2.383620529629010374977e-18,0,nan,9.956809018017908283205e-01
35382,1.597024182599879132262e-03,1.596979120049740000437e-03,2.038410903709175467469e-11,8.136666171567672140081e-15,8.136666253531205379221e-15,1.597024182599879128768e-03,2.187825923672555754522e-18,0,nan,9.956865020314460964037e-01
35396,1.596393395643880407502e-03,1.596348368679470023772e-03,2.035995316297494999262e-11,8.123814672894039087292e-15,8.123814754857572326432e-15,1.596393395643880403902e-03,2.255014356520071223704e-18,0,nan,9.956882035676977809029e-01
35456,1.593695657356624465596e-03,1.593650782426046838260e-03,2.025685918887378969498e-11,8.069023351886874518944e-15,8.069023433850407758084e-15,1.593695657356624461784e-03,2.391703990062019336768e-18,0,nan,9.956954806867047224977e-01
35473,1.592932955047073098679e-03,1.592888123052765611751e-03,2.022777581347896862312e-11,8.053583186743005480728e-15,8.053583268706538719868e-15,1.592932955047073094867e-03,2.392849146957169149028e-18,0,nan,9.956975380734062381662e-01
35517,1.590962287736085700051e-03,1.590917566585226223625e-03,2.015275927421308911962e-11,8.013791557740298161056e-15,8.013791639703831400196e-15,1.590962287736085696451e-03,2.262712355648205406429e-18,0,nan,9.957028539529509234994e-01
35564,1.588862635594963560207e-03,1.588818032391597083209e-03,2.007303714764555688576e-11,7.971557943943946674311e-15,7.971558025907479913451e-15,1.588862635594963556713e-03,2.199064179085327822035e-18,0,nan,9.957085177878546935234e-01
35577,1.588282858829158180279e-03,1.588238288167189684557e-03,2.005106060564309119611e-11,7.959925454952855585294e-15,7.959925536916388824433e-15,1.588282858829158176573e-03,2.333192178985903662395e-18,0,nan,9.957100817454616604974e-01
35637,1.585612439900361769268e-03,1.585568018968956637685e-03,1.995004506906402493562e-11,7.906511180628464700027e-15,7.906511262591997939167e-15,1.585612439900361765774e-03,2.203571830985098038825e-18,0,nan,9.957172852643476812962e-01
35655,1.584813064376694386012e-03,1.584768688217345927807e-03,1.991987276123426011853e-11,7.890574324709917080433e-15,7.890574406673450319573e-15,1.584813064376694382307e-03,2.338300476905167239055e-18,0,nan,9.957194416049280536428e-01
35697,1.582950985579895736770e-03,1.582906713625812851784e-03,1.984970693816280961301e-11,7.853544194466690357887e-15,7.853544276430223597026e-15,1.582950985579895733276e-03,2.207276750356233253088e-18,0,nan,9.957244646316821951298e-01
35746,1.580784083151091038449e-03,1.580739932306577180909e-03,1.976826268456381448711e-11,7.810616496412994510235e-15,7.810616578376527749374e-15,1.580784083151091035061e-03,2.143323572858472651559e-18,0,nan,9.957303099503944304803e-01
35757,1.580298450802062100006e-03,1.580254327077104267304e-03,1.975004054413050513058e-11,7.801020009306336967589e-15,7.801020091269870206729e-15,1.580298450802062096935e-03,1.942983891579748745965e-18,0,nan,9.957316199687212258831e-01
35817,1.577654790802721978538e-03,1.577610814563693778042e-03,1.965104027498973280118e-11,7.748934190415850801746e-15,7.748934272379384040885e-15,1.577654790802721975362e-03,2.013351444638573196857e-18,0,nan,9.957387513959104380118e-01
35838,1.576731598231607255384e-03,1.576687673437993673338e-03,1.961654652294822741979e-11,7.730806905164589187725e-15,7.730806987128122426864e-15,1.576731598231607251784e-03,2.283134320304263969983e-18,0,nan,9.957412417688899336195e-01
35877,1.575019961116777436364e-03,1.574976131625443495376e-03,1.955270057493107146097e-11,7.697282354794364646871e-15,7.697282436757897886011e-15,1.575019961116777432446e-03,2.487287448898992097390e-18,0,nan,9.957458590328918946453e-01
35929,1.572743550650862752821e-03,1.572699847747516382788e-03,1.946800290906426507567e-11,7.652865125195155695319e-15,7.652865207158688934459e-15,1.572743550650862749221e-03,2.288923724621856661188e-18,0,nan,9.957519998331881395199e-01
35937,1.572393917575678516248e-03,1.572350234098722199439e-03,1.945501594365829448041e-11,7.646060170483207744094e-15,7.646060252446740983233e-15,1.572393917575678512542e-03,2.356768938632839258362e-18,0,nan,9.957529429985107486865e-01
35997,1.569776616304955172380e-03,1.569733078113937684080e-03,1.935798093574231556302e-11,7.595263355887707193822e-15,7.595263437851240432962e-15,1.569776616304955168462e-03,2.495595449926166015264e-18,0,nan,9.957600034108218672326e-01
36022,1.568688643920878994485e-03,1.568645166051830212519e-03,1.931774012793259549779e-11,7.574222551773565148242e-15,7.574222633737098387381e-15,1.568688643920878990674e-03,2.429830978515454979745e-18,0,nan,9.957629383256960815514e-01
36057,1.567168013721773809339e-03,1.567124620093093703241e-03,1.926159015998371275169e-11,7.544887679109110191606e-15,7.544887761072643430746e-15,1.567168013721773805845e-03,2.229506266610349502795e-18,0,nan,9.957670403870963898602e-01
36114,1.564697858991449190124e-03,1.564654602031123616055e-03,1.917061078089246247913e-11,7.497417054717847955626e-15,7.497417136681381194766e-15,1.564697858991449186101e-03,2.571363203661106216730e-18,0,nan,9.957737039130411859440e-01
36117,1.564568066532518145515e-03,1.564524816747371236828e-03,1.916583827878370331576e-11,7.494928957286459551610e-15,7.494929039249992790750e-15,1.564568066532518141704e-03,2.436230384716937363695e-18,0,nan,9.957740540438282221287e-01
36177,1.561976731730394113840e-03,1.561933625074733789656e-03,1.907072000752344317320e-11,7.445383055948257994745e-15,7.445383137911791233884e-15,1.561976731730394109287e-03,2.914769470636201091591e-18,0,nan,9.957810444967404606706e-01
36206,1.560727327856185862820e-03,1.560684290125213086544e-03,1.902497175339258201687e-11,7.421582640490091326832e-15,7.421582722453624565972e-15,1.560727327856185858479e-03,2.781423620384186216933e-18,0,nan,9.957844149318646946134e-01
36237,1.559393966593058527300e-03,1.559351002357556450302e-03,1.897623011395152741018e-11,7.396245888373759752296e-15,7.396245970337292991436e-15,1.559393966593058523065e-03,2.715904272429903399328e-18,0,nan,9.957880118607917583262e-01
36297,1.556819728680271232889e-03,1.556776906160278433737e-03,1.888236341757957030144e-11,7.347513414963730930940e-15,7.347513496927264170080e-15,1.556819728680271228654e-03,2.720395083804394845861e-18,0,nan,9.957949562501826324648e-01
36299,1.556734067114683510503e-03,1.556691249306459679348e-03,1.887924520052409466076e-11,7.345895922175313510264e-15,7.345896004138846749404e-15,1.556734067114683506268e-03,2.720544777516903971904e-18,0,nan,9.957951873354806656465e-01
36357,1.554253975831570477962e-03,1.554211294327078832446e-03,1.878911478908574464212e-11,7.299181642620522762080e-15,7.299181724584056001219e-15,1.554253975831570473727e-03,2.724885895180398068784e-18,0,nan,9.958018777783616971963e-01
36392,1.552761188452701796885e-03,1.552718588885816756578e-03,1.873500316125645915323e-11,7.271171583179856009983e-15,7.271171665143389249123e-15,1.552761188452701792755e-03,2.659317896771667745740e-18,0,nan,9.958059048238803344843e-01
36417,1.551696666163971228327e-03,1.551654124979575313888e-03,1.869647914972616317743e-11,7.251246624137305008481e-15,7.251246706100838247621e-15,1.551696666163971224727e-03,2.319970200574219759158e-18,0,nan,9.958087765580318415884e-01
36477,1.549147758069686173901e-03,1.549105356514545502336e-03,1.860445147075398620539e-11,7.203704457596309376560e-15,7.203704539559842615700e-15,1.549147758069686170512e-03,2.187094014349528013141e-18,0,nan,9.958156527011563537827e-01
36485,1.548808536218638184368e-03,1.548766153228778398358e-03,1.859222678024027957661e-11,7.197394976445895970217e-15,7.197395058409429209356e-15,1.548808536218638181192e-03,2.050849719590667480001e-18,0,nan,9.958165678159075312427e-01
36537,1.546607210213869152790e-03,1.546564947601670773854e-03,1.851302677284614109577e-11,7.156551285775935317174e-15,7.156551367739468556313e-15,1.546607210213869149931e-03,1.848391872289247666157e-18,0,nan,9.958225063189649685119e-01
36579,1.544833779056032697610e-03,1.544791613297943861769e-03,1.844938561583425735839e-11,7.123773473685761374255e-15,7.123773555649294613394e-15,1.544833779056032694963e-03,1.713438685802895026121e-18,0,nan,9.958272905080710043287e-01
36597,1.544074981532380750479e-03,1.544032857181302222461e-03,1.842220012553754226527e-11,7.109783295566573677723e-15,7.109783377530106916863e-15,1.544074981532380748043e-03,1.577138255902143543895e-18,0,nan,9.958293375219598722245e-01
36657,1.541551031229575808158e-03,1.541509044462248531628e-03,1.833196664666270099188e-11,7.063396717395005809251e-15,7.063396799358539048391e-15,1.541551031229575805299e-03,1.854454467655911007396e-18,0,nan,9.958361464199216390916e-01
36673,1.540879370763731277333e-03,1.540837420571568847506e-03,1.830800394718293379464e-11,7.051090902941466176822e-15,7.051090984904999415962e-15,1.540879370763731274263e-03,1.992689688794366358492e-18,0,nan,9.958379583729063808301e-01
36717,1.539035318776112596362e-03,1.538993468919585506207e-03,1.824232150180461661260e-11,7.017387824657238569093e-15,7.017387906620771808233e-15,1.539035318776112593609e-03,1.788689996254037407244e-18,0,nan,9.958429331219151106353e-01
36767,1.536945155475891069847e-03,1.536903419200799794275e-03,1.816806318109727556144e-11,6.979332931189557020449e-15,6.979333013153090259588e-15,1.536945155475891066882e-03,1.928901174402742008679e-18,0,nan,9.958485718298500533746e-01
36777,1.536527803906783406676e-03,1.536486090292487019259e-03,1.815325990375084296174e-11,6.971752933159638090180e-15,6.971753015123171329320e-15,1.536527803906783403818e-03,1.860517063026537144346e-18,0,nan,9.958496977362952216895e-01
36837,1.534028446618366313872e-03,1.533986868582077124116e-03,1.806477711195662445438e-11,6.926488400568227545799e-15,6.926488482531760784938e-15,1.534028446618366311330e-03,1.656487431745177034552e-18,0,nan,9.958564403707127639636e-01
36861,1.533030978914458464352e-03,1.532989454924356350893e-03,1.802954500790621483206e-11,6.908485480021605999243e-15,6.908485561985139238383e-15,1.533030978914458461811e-03,1.657565226478500077587e-18,0,nan,9.958591312940709291360e-01
36897,1.531537207167497873197e-03,1.531495764049303098751e-03,1.797686843201499914012e-11,6.881590625866016706676e-15,6.881590707829549945816e-15,1.531537207167497870761e-03,1.590049338637963364989e-18,0,nan,9.958631611321201009815e-01
36955,1.529136688369002149455e-03,1.529095375048367720543e-03,1.789243139642568433689e-11,6.838534720488117492919e-15,6.838534802451650732059e-15,1.529136688369002147020e-03,1.592545481302624251101e-18,0,nan,9.958696371765245718556e-01
36957,1.529054046068566509098e-03,1.529012737212829176692e-03,1.788952921513376684094e-11,6.837056048818233224615e-15,6.837056130781766463755e-15,1.529054046068566506663e-03,1.592631555187626306272e-18,0,nan,9.958698601267768178041e-01
37018,1.526537739945573309367e-03,1.526496566922253947031e-03,1.780131337791430465138e-11,6.792147928515697968740e-15,6.792148010479231207879e-15,1.526537739945573306509e-03,1.872692775407693569349e-18,0,nan,9.958766485662266433219e-01
37050,1.525221019548163246412e-03,1.525179917513439754189e-03,1.775526807866776586623e-11,6.768737004858585510702e-15,6.768737086822118749842e-15,1.525221019548163243765e-03,1.735471729175249942576e-18,0,nan,9.958802007986221566192e-01
37078,1.524070751121258322419e-03,1.524029711051060890376e-03,1.771510862062536596288e-11,6.748335133936555414449e-15,6.748335215900088653589e-15,1.524070751121258319454e-03,1.945195335064979584717e-18,0,nan,9.958833039850310631189e-01
37138,1.521611723074502776789e-03,1.521570815314480884282e-03,1.762945957369971684689e-11,6.704875038748111198505e-15,6.704875120711644437645e-15,1.521611723074502773824e-03,1.948338903041491968206e-18,0,nan,9.958899379534939111510e-01
37145,1.521325353254635051018e-03,1.521284460889110052327e-03,1.761950317733842195410e-11,6.699827512028949944560e-15,6.699827593992483183700e-15,1.521325353254635048053e-03,1.948705652638816194867e-18,0,nan,9.958907105239948746368e-01
37198,1.519160617334183970222e-03,1.519119841245530175062e-03,1.754436176643004601931e-11,6.661764241291489181068e-15,6.661764323255022420208e-15,1.519160617334183967364e-03,1.881786668482599763097e-18,0,nan,9.958965505751479982150e-01
37240,1.517449536609653652557e-03,1.517408852313067024023e-03,1.748511891623183677636e-11,6.631792712577533618095e-15,6.631792794541066857235e-15,1.517449536609653649698e-03,1.883908576867976916305e-18,0,nan,9.959011667640667990497e-01
37258,1.516717395676667061314e-03,1.516676750624679618119e-03,1.745981077120006663464e-11,6.618999378122101320994e-15,6.618999460085634560134e-15,1.516717395676667058667e-03,1.745201820533460669509e-18,0,nan,9.959031419528609140285e-01
37318,1.514282020123818128949e-03,1.514241505477868057039e-03,1.737580220300073743087e-11,6.576577123519805675791e-15,6.576577205483338914931e-15,1.514282020123818126196e-03,1.817928920764299604810e-18,0,nan,9.959097121888403632934e-01
37335,1.513593418288426897615e-03,1.513552940476762084798e-03,1.735209778961255680608e-11,6.564619316900509094994e-15,6.564619398864042334133e-15,1.513593418288426895074e-03,1.678851672489682458416e-18,0,nan,9.959115699260850827421e-01
37378,1.511854452941036340071e-03,1.511814068074534808245e-03,1.729233171895268109627e-11,6.534494189006116840411e-15,6.534494270969650079551e-15,1.511854452941036337742e-03,1.540717494609365203518e-18,0,nan,9.959162613846394400689e-01
37431,1.509716566995506962959e-03,1.509676296249523088631e-03,1.721904359982323150785e-11,6.497600578065446644325e-15,6.497600660028979883465e-15,1.509716566995506960524e-03,1.613031065958595185145e-18,0,nan,9.959220290869396631462e-01
37438,1.509434656635305021414e-03,1.509394400925671045506e-03,1.720939501783471092978e-11,6.492747322868356378298e-15,6.492747404831889617438e-15,1.509434656635305018873e-03,1.683477208233239013173e-18,0,nan,9.959227896411618717858e-01
37498,1.507022593953261411285e-03,1.506982466781889860881e-03,1.712698783961837767435e-11,6.451333309690632308820e-15,6.451333391654165547960e-15,1.507022593953261408638e-03,1.756428849036739504772e-18,0,nan,9.959292970586671913790e-01
37527,1.505859524953305172372e-03,1.505819459688179285339e-03,1.708734626916866525036e-11,6.431434910339558465371e-15,6.431434992303091704511e-15,1.505859524953305169831e-03,1.687474030382546692405e-18,0,nan,9.959324348698379299302e-01
37558,1.504618227879284892651e-03,1.504578228631514804327e-03,1.704510596500845058343e-11,6.410248969891539163831e-15,6.410249051855072402971e-15,1.504618227879284889792e-03,1.899974454657888984408e-18,0,nan,9.959357837367758751589e-01
37618,1.502221521633603496617e-03,1.502181649698686689251e-03,1.696374521498924740969e-11,6.369491159268471646839e-15,6.369491241232004885978e-15,1.502221521633603494075e-03,1.691560668761795928948e-18,0,nan,9.959422497744744249551e-01
37623,1.502022140722014785479e-03,1.501982279369055823247e-03,1.695698854543975093380e-11,6.366109316500457580981e-15,6.366109398463990820121e-15,1.502022140722014783044e-03,1.621294158943299680221e-18,0,nan,9.959427876823517803871e-01
37678,1.499832438670418474282e-03,1.499792693441488463689e-03,1.688290145037673002044e-11,6.329056768548446986665e-15,6.329056850511980225805e-15,1.499832438670418471106e-03,2.117818944507853971861e-18,0,nan,9.959486952701204028255e-01
37720,1.498164596994029455526e-03,1.498124940100268033650e-03,1.682661622445596374417e-11,6.300943481966700324983e-15,6.300943563930233564122e-15,1.498164596994029452032e-03,2.332194282547122141325e-18,0,nan,9.959531949469125679275e-01
37738,1.497450942676046734328e-03,1.497411323550087944242e-03,1.680257057137628286918e-11,6.288942722945332842047e-15,6.288942804908866081186e-15,1.497450942676046730940e-03,2.262599523268775201851e-18,0,nan,9.959551203214474184413e-01
37798,1.495076997567080952774e-03,1.495037503944898217537e-03,1.672274851714609391149e-11,6.249145981723379442465e-15,6.249146063686912681605e-15,1.495076997567080949385e-03,2.266192172396915653725e-18,0,nan,9.959615250255700701206e-01
37816,1.494366281090784104172e-03,1.494326825003458548802e-03,1.669890051936993394143e-11,6.237268383275100253535e-15,6.237268465238633492675e-15,1.494366281090784100255e-03,2.621530899500499197976e-18,0,nan,9.959634424835448204090e-01
37858,1.492710567488567153639e-03,1.492671198774755510994e-03,1.664343126536605779499e-11,6.209663537766956353427e-15,6.209663619730489592567e-15,1.492710567488567149827e-03,2.553507924216893037561e-18,0,nan,9.959679094789888382133e-01
37913,1.490547911229014770420e-03,1.490508656494708649109e-03,1.657116383601878717969e-11,6.173744858369827309717e-15,6.173744940333360548857e-15,1.490547911229014766291e-03,2.770313913935149823771e-18,0,nan,9.959737441868504635657e-01
37918,1.490351616812199568868e-03,1.490312372415114338730e-03,1.656461483181212303841e-11,6.170492417156396023547e-15,6.170492499119929262687e-15,1.490351616812199564738e-03,2.770678792362493096157e-18,0,nan,9.959742737775949286108e-01
37978,1.488000110134532589257e-03,1.487960989466259735397e-03,1.648629526993600601904e-11,6.131629678749847986809e-15,6.131629760713381225949e-15,1.488000110134532584916e-03,2.917367965978045649462e-18,0,nan,9.959806180166750734311e-01
38010,1.486749004851985272596e-03,1.486709949933300004814e-03,1.644472665094015820501e-11,6.111027973343836602944e-15,6.111028055307369842084e-15,1.486749004851985268149e-03,2.991038136613916541918e-18,0,nan,9.959839934414518080653e-01
38038,1.485656012275209616022e-03,1.485617014751536387374e-03,1.640846867045019568000e-11,6.093072413771049253147e-15,6.093072495734582492287e-15,1.485656012275209611787e-03,2.850703461150171485556e-18,0,nan,9.959869422909162922381e-01
38098,1.483319288275208626336e-03,1.483280413315594475920e-03,1.633113116091817426456e-11,6.054817745402917925391e-15,6.054817827366451164531e-15,1.483319288275208621890e-03,2.997953986195326811673e-18,0,nan,9.959932466944105986721e-01
38108,1.482930548735736552699e-03,1.482891694147280383661e-03,1.631828885653083624370e-11,6.048471186215699048392e-15,6.048471268179232287532e-15,1.482930548735736548040e-03,3.141537015250230225677e-18,0,nan,9.959942955030220556201e-01
38158,1.480989903395104267975e-03,1.480951150422652044674e-03,1.625427890534978018049e-11,6.016862828386878877544e-15,6.016862910350412116684e-15,1.480989903395104263210e-03,3.217145719483228251285e-18,0,nan,9.959995313206596665844e-01
38205,1.479170322365240008476e-03,1.479131664548794847007e-03,1.619441444451480581774e-11,5.987339020024192619210e-15,5.987339101987725858350e-15,1.479170322365240003500e-03,3.364263391359640137012e-18,0,nan,9.960044405242641578596e-01
38218,1.478667823113346306354e-03,1.478629191554773717948e-03,1.617790810380164088117e-11,5.979204848627831773387e-15,5.979204930591365012527e-15,1.478667823113346301166e-03,3.508615471870520976887e-18,0,nan,9.960057962625794522626e-01
38278,1.476353013124554240052e-03,1.476314502410165584025e-03,1.610201499198260410518e-11,5.941841022804673293329e-15,5.941841104768206532469e-15,1.476353013124554235075e-03,3.370683380519630234200e-18,0,nan,9.960120416125047752387e-01
38303,1.475390646596210868870e-03,1.475352186066273182538e-03,1.607053295908098881901e-11,5.926358922754649983366e-15,5.926359004718183222506e-15,1.475390646596210863682e-03,3.516408900857345132576e-18,0,nan,9.960146380811163217784e-01
38338,1.474045439337827909903e-03,1.474007048901486069049e-03,1.602659584086409746598e-11,5.904768597986286908043e-15,5.904768679949820147183e-15,1.474045439337827905244e-03,3.160473270071938264385e-18,0,nan,9.960182674621938530733e-01
38398,1.471745067875073927488e-03,1.471706797154172627573e-03,1.595164695629534700672e-11,5.867984851252915085109e-15,5.867984933216448324249e-15,1.471745067875073922935e-03,3.093471954395786457132e-18,0,nan,9.960244739028327970540e-01
38401,1.471630237758144438927e-03,1.471591973008309709297e-03,1.594791179077282861923e-11,5.866153193279935478035e-15,5.866153275243468717174e-15,1.471630237758144434374e-03,3.093713335509823977371e-18,0,nan,9.960247837170050537263e-01
38458,1.469451865069347748641e-03,1.469413713504784074933e-03,1.587716467862338687958e-11,5.831487089322830194238e-15,5.831487171286363433378e-15,1.469451865069347743877e-03,3.242406533731940807316e-18,0,nan,9.960306610250400627914e-01
38500,1.467850870531446993597e-03,1.467812802045515979100e-03,1.582530277252566064160e-11,5.806107389186669486078e-15,5.806107471150202725218e-15,1.467850870531446988621e-03,3.390207183184282946686e-18,0,nan,9.960349805643653561707e-01
38519,1.467127756597785702540e-03,1.467089725605923674914e-03,1.580191562935748778994e-11,5.794671459474290968056e-15,5.794671541437824207196e-15,1.467127756597785697352e-03,3.536213379238046257566e-18,0,nan,9.960369315547047743020e-01
38579,1.464848909026993104932e-03,1.464810996074490407963e-03,1.572836334889320397147e-11,5.758742359954961540126e-15,5.758742441918494779266e-15,1.464848909026993099744e-03,3.541714623236264239549e-18,0,nan,9.960430799914291686171e-01
38598,1.464128749082424154840e-03,1.464090873394501779698e-03,1.570516697728366915487e-11,5.747422897513821563852e-15,5.747422979477354802992e-15,1.464128749082424149547e-03,3.615772126363287588759e-18,0,nan,9.960450230211091469457e-01
38639,1.462577129813956508574e-03,1.462539334352114771667e-03,1.565526684059846875054e-11,5.723091296363646861830e-15,5.723091378327180100970e-15,1.462577129813956503386e-03,3.547215867236024687541e-18,0,nan,9.960492093796929038616e-01
38697,1.460387764574920642171e-03,1.460350082169008191923e-03,1.558503680578187162733e-11,5.688890466732752284154e-15,5.688890548696285523294e-15,1.460387764574920636559e-03,3.842536490432130340023e-18,0,nan,9.960551164314775981611e-01
38699,1.460312386123452212387e-03,1.460274707606968587841e-03,1.558262257965251254478e-11,5.687715690807544877344e-15,5.687715772771078116484e-15,1.460312386123452206776e-03,3.842734834603632301966e-18,0,nan,9.960553198078783733991e-01
38759,1.458054645323318283261e-03,1.458017083210259221067e-03,1.551042707389606557514e-11,5.652612993236128471341e-15,5.652613075199661710480e-15,1.458054645323318277967e-03,3.630835056367494224617e-18,0,nan,9.960614113638220279076e-01
38796,1.456665848467720071990e-03,1.456628357868088679282e-03,1.546612869840510191664e-11,5.631101268896554423534e-15,5.631101350860087662674e-15,1.456665848467720067014e-03,3.416238920102128319589e-18,0,nan,9.960651584540086188129e-01
38819,1.455803874982887247788e-03,1.455766428734662513004e-03,1.543867686347881528518e-11,5.617780681098009179876e-15,5.617780763061542419015e-15,1.455803874982887242812e-03,3.418261656418183646996e-18,0,nan,9.960674841348185918418e-01
38879,1.453560042871433271450e-03,1.453522711952770202017e-03,1.536736852051120591588e-11,5.583216259002551027221e-15,5.583216340966084266361e-15,1.453560042871433266156e-03,3.642062084949335075825e-18,0,nan,9.960735382076252268776e-01
38896,1.452925547411086517160e-03,1.452888249072273208350e-03,1.534724435322596734987e-11,5.573471367728237725062e-15,5.573471449691770964201e-15,1.452925547411086512183e-03,3.425033425825658943365e-18,0,nan,9.960752501407632655567e-01
38939,1.451323116956633680069e-03,1.451285900835551681699e-03,1.529649864872052009474e-11,5.548917258386161660749e-15,5.548917340349694899888e-15,1.451323116956633675199e-03,3.355861551303160515826e-18,0,nan,9.960795736684656650540e-01
38996,1.449204405203877137452e-03,1.449167297650725857145e-03,1.522957533921389177056e-11,5.516576829882900629883e-15,5.516576911846433869023e-15,1.449204405203877133005e-03,3.068527087770944413395e-18,0,nan,9.960852901949879097598e-01
38999,1.449093065403044665048e-03,1.449055963550829941373e-03,1.522606388311118363436e-11,5.514881237183189014477e-15,5.514881319146722253617e-15,1.449093065403044660601e-03,3.068762855371354838860e-18,0,nan,9.960855906030343037499e-01
39059,1.446869856570591016848e-03,1.446832868461771531866e-03,1.515606088962923488074e-11,5.481105779501352958318e-15,5.481105861464886197458e-15,1.446869856570591012824e-03,2.780765997153545317862e-18,0,nan,9.960915890965002578356e-01
39095,1.445539202687622779289e-03,1.445502282573953137670e-03,1.511426496866505206099e-11,5.460964580060158812314e-15,5.460964662023692051453e-15,1.445539202687622775371e-03,2.710080344944962689345e-18,0,nan,9.960951793760856152896e-01
39119,1.444653459013069744937e-03,1.444616584125390415218e-03,1.508648636483090147101e-11,5.447588495301642682358e-15,5.447588577265175921498e-15,1.444653459013069740914e-03,2.785032268019874626762e-18,0,nan,9.960975692335113845571e-01
39179,1.442443841476667424863e-03,1.442407079291065539287e-03,1.501733703555522795501e-11,5.414327020082611533872e-15,5.414327102046144773012e-15,1.442443841476667420840e-03,2.789298538887351296201e-18,0,nan,9.961035310981982589251e-01
39196,1.441819011517179586321e-03,1.441782281169903464195e-03,1.499782157898895955185e-11,5.404949118615269666957e-15,5.404949200578802906097e-15,1.441819011517179582510e-03,2.643638509547378734779e-18,0,nan,9.961052169827659450818e-01
39239,1.440240972898491133423e-03,1.440204322899071998230e-03,1.494860965860069880013e-11,5.381319014569002400261e-15,5.381319096532535639401e-15,1.440240972898491129188e-03,2.940594536585231648097e-18,0,nan,9.961094747741781217296e-01
39296,1.438154470849732239263e-03,1.438117926952203019129e-03,1.488370655654474932489e-11,5.350194077420208220189e-15,5.350194159383741459329e-15,1.438154470849732235240e-03,2.797617767082211003463e-18,0,nan,9.961151044947705230671e-01
39299,1.438044822405112824239e-03,1.438008284079125630427e-03,1.488030102040580175643e-11,5.348562164404637663258e-15,5.348562246368170902398e-15,1.438044822405112820322e-03,2.724203946925048713168e-18,0,nan,9.961154003445587874375e-01
39359,1.435855359311127001645e-03,1.435818932148940912592e-03,1.481240793673347793459e-11,5.316054179849508976178e-15,5.316054261813042215318e-15,1.435855359311126998151e-03,2.433400331562848147715e-18,0,nan,9.961213078919425209751e-01
39397,1.434472144368805767322e-03,1.434435787348174693122e-03,1.476962248408521561235e-11,5.295593478935771443136e-15,5.295593560899304682275e-15,1.434472144368805763828e-03,2.435746780542342442786e-18,0,nan,9.961250400540192823811e-01
39419,1.433672553117721548252e-03,1.433636236612802005558e-03,1.474492725235940523050e-11,5.283792795481003081651e-15,5.283792877444536320791e-15,1.433672553117721544970e-03,2.289401902458616632810e-18,0,nan,9.961271974984298728214e-01
39479,1.431496373511261571091e-03,1.431460167160146815567e-03,1.467785584076406293517e-11,5.251775769899201097529e-15,5.251775851862734336669e-15,1.431496373511261567067e-03,2.810629893241762036231e-18,0,nan,9.961330692456234864015e-01
39498,1.430808626572981087872e-03,1.430772454999438294150e-03,1.465670138289913689424e-11,5.241687629488044988745e-15,5.241687711451578227885e-15,1.430808626572981083848e-03,2.811980879018487800700e-18,0,nan,9.961349249221390698516e-01
39539,1.429326790361886121602e-03,1.429290693664163928028e-03,1.461119060382852582986e-11,5.220000885436189536433e-15,5.220000967399722775573e-15,1.429326790361886117579e-03,2.814896164116013502040e-18,0,nan,9.961389232146318580994e-01
39599,1.427163773722117663151e-03,1.427127786180402285838e-03,1.454492847153393749518e-11,5.188465947869322644840e-15,5.188466029832855883979e-15,1.427163773722117658915e-03,2.967539405254080175763e-18,0,nan,9.961447594860730812252e-01
39659,1.425007293825484140695e-03,1.424971414945393468054e-03,1.447906640166461210993e-11,5.157168786138376310875e-15,5.157168868101909550015e-15,1.425007293825484136672e-03,2.823428705867844988475e-18,0,nan,9.961505781400785437948e-01
39700,1.423537443537011916139e-03,1.423501638626227508507e-03,1.443428919341321371154e-11,5.135918040409176642288e-15,5.135918122372709881428e-15,1.423537443537011912539e-03,2.528834097181356968360e-18,0,nan,9.961545441288362266003e-01
39719,1.422857321085153525670e-03,1.422821550375286441242e-03,1.441360137951471623391e-11,5.126107252066535010272e-15,5.126107334030068249412e-15,1.422857321085153521964e-03,2.604455899633934828539e-18,0,nan,9.961563792562965932958e-01
39779,1.420713826092580703716e-03,1.420678163064494651664e-03,1.434853041759848159929e-11,5.095279220085154199791e-15,5.095279302048687438931e-15,1.420713826092580700645e-03,2.161233583713114515460e-18,0,nan,9.961621629138961757583e-01
39802,1.419893864351931694256e-03,1.419858242472975808278e-03,1.432369040508293803405e-11,5.083523274570176449353e-15,5.083523356533709688493e-15,1.419893864351931691504e-03,1.938776656262921320720e-18,0,nan,9.961643753702751273951e-01
39839,1.418576779616166572297e-03,1.418541223784355325328e-03,1.428385055536390147465e-11,5.064682586962241387847e-15,5.064682668925774626987e-15,1.418576779616166569862e-03,1.716664024357586422440e-18,0,nan,9.961679291915704321614e-01
39899,1.416446152599929225576e-03,1.416410703481800852869e-03,1.421955885890986335752e-11,5.034315271534600251481e-15,5.034315353498133490621e-15,1.416446152599929223035e-03,1.793996077506114997291e-18,0,nan,9.961736781675402732108e-01
39904,1.416268889209291255340e-03,1.416233448962276949693e-03,1.421421864758178307123e-11,5.031794948352538627236e-15,5.031795030316071866376e-15,1.416268889209291252905e-03,1.719461425658870939710e-18,0,nan,9.961741564703319875380e-01
39959,1.414321916162187091981e-03,1.414286573278042125544e-03,1.415565242070667170451e-11,5.004175214443582849806e-15,5.004175296407116088945e-15,1.414321916162187089440e-03,1.796690564378909761506e-18,0,nan,9.961794099195579092298e-01
40006,1.412662375984143271043e-03,1.412627115983423012286e-03,1.410585960147806947794e-11,4.980722915382628743528e-15,4.980722997346161982667e-15,1.412662375984143268819e-03,1.573951090042689796513e-18,0,nan,9.961838878116198636638e-01
40020,1.412168797421199523051e-03,1.412133562052805025004e-03,1.409107284824557894297e-11,4.973763693869068660777e-15,4.973763775832601899916e-15,1.412168797421199520934e-03,1.499524966139123416906e-18,0,nan,9.961852196235007225159e-01
40080,1.410057361500838777136e-03,1.410022231407744144295e-03,1.402793460936922990994e-11,4.944075764395808789416e-15,4.944075846359342028556e-15,1.410057361500838775019e-03,1.501770371867592423574e-18,0,nan,9.961909168751642246024e-01
40109,1.409039095870226894721e-03,1.409004016491142333366e-03,1.399755298411385202280e-11,4.929806006101820459249e-15,4.929806088065353698389e-15,1.409039095870226892709e-03,1.427712868738059515519e-18,0,nan,9.961936644508717579984e-01
40140,1.407952230075399192515e-03,1.407917204786500247648e-03,1.396517301468558480315e-11,4.914609010339549535025e-15,4.914609092303082774165e-15,1.407952230075399190927e-03,1.128011833197467186903e-18,0,nan,9.961965971346237918639e-01
40200,1.405853374950275189764e-03,1.405818453997274472895e-03,1.390278525984126550803e-11,4.885361457331927868224e-15,4.885361539295461107363e-15,1.405853374950275188599e-03,8.284436508294168092247e-19,0,nan,9.962022604777840398466e-01
40212,1.405434354611995117144e-03,1.405399454470223870395e-03,1.389035232463429676393e-11,4.879538078559996240708e-15,4.879538160523529479848e-15,1.405434354611995116191e-03,6.780196190124887084999e-19,0,nan,9.962033911231079582379e-01
40260,1.403760768098731354423e-03,1.403725951016117251837e-03,1.384076856550184215117e-11,4.856331151536067590314e-15,4.856331233499600829454e-15,1.403760768098731353364e-03,7.542532945281791600186e-19,0,nan,9.962079069800981537546e-01
40315,1.401848010288819859010e-03,1.401813288014149804942e-03,1.378424354233250850767e-11,4.829909231786482004636e-15,4.829909313750015243776e-15,1.401848010288819858586e-03,3.021129755285624314378e-19,0,nan,9.962130682104047900384e-01
40320,1.401674381660654926766e-03,1.401639667985680985826e-03,1.377912017709181314065e-11,4.827516159402933179283e-15,4.827516241366466418422e-15,1.401674381660654926343e-03,3.021503989574116500686e-19,0,nan,9.962135367165712469275e-01
40380,1.399594187941319396278e-03,1.399559577213983824476e-03,1.371783736453766907968e-11,4.798914567430931525599e-15,4.798914649394464764739e-15,1.399594187941319395960e-03,2.269496100777464555756e-19,0,nan,9.962191497617636799095e-01
40418,1.398279922424980451476e-03,1.398245376661130405383e-03,1.367921277108031285696e-11,4.780909740589317494917e-15,4.780909822552850734057e-15,1.398279922424980451264e-03,1.514419490815053102839e-19,0,nan,9.962226960909529897771e-01
40440,1.397520159410159090195e-03,1.397485651173184436313e-03,1.365691742201399930587e-11,4.770524481928713564413e-15,4.770524563892246803553e-15,1.397520159410159089878e-03,2.272864209375165339473e-19,0,nan,9.962247461897943503518e-01
40500,1.395452268699554642503e-03,1.395417862498367657877e-03,1.359635766769260084756e-11,4.742344028781128581884e-15,4.742344110744661821024e-15,1.395452268699554642185e-03,2.276232317973686067175e-19,0,nan,9.962303260743439585218e-01
40521,1.394729951971321897793e-03,1.394695581375765016620e-03,1.357524635552291579960e-11,4.732530051997747701455e-15,4.732530133961280940595e-15,1.394729951971321897475e-03,2.277411155983361359767e-19,0,nan,9.962322751391069751447e-01
40560,1.393390488603629227664e-03,1.393356183986340905746e-03,1.353615544349454967210e-11,4.714371353218284638984e-15,4.714371435181817878124e-15,1.393390488603629227452e-03,1.519733617715348734314e-19,0,nan,9.962358894886582381164e-01
40620,1.391334792077055451818e-03,1.391300588594441244769e-03,1.347630811484519513308e-11,4.686604619587669431640e-15,4.686604701551202670779e-15,1.391334792077055452030e-03,1.521979023448781884635e-19,0,nan,9.962414365055511611098e-01
40625,1.391163757794816266881e-03,1.391129562719897119190e-03,1.347133677502706927877e-11,4.684299964024741996159e-15,4.684300045988275235298e-15,1.391163757794816266987e-03,7.610830702966295139521e-20,0,nan,9.962418980190696143418e-01
40680,1.389285152233872790498e-03,1.389251049439352999739e-03,1.341681307043203875101e-11,4.659042011129286594800e-15,4.659042093092819833940e-15,1.389285152233872790710e-03,1.524224429182754431933e-19,0,nan,9.962469671974081201040e-01
40729,1.387615753956472849648e-03,1.387581733061117343356e-03,1.336848497382853245721e-11,4.636682715830394286914e-15,4.636682797793927526054e-15,1.387615753956472849225e-03,3.052116354398460962002e-19,0,nan,9.962514718692205988081e-01
40740,1.387241542346315459249e-03,1.387207539795935799655e-03,1.335766772196545920179e-11,4.631681729753763090093e-15,4.631681811717296329233e-15,1.387241542346315458720e-03,3.816174587293159986992e-19,0,nan,9.962524816361890680149e-01
40800,1.385203935843650617945e-03,1.385170033096062952821e-03,1.329886950394224598524e-11,4.604521995823384249279e-15,4.604522077786917488419e-15,1.385203935843650617098e-03,6.114860962609232817673e-19,0,nan,9.962579798934316436111e-01
40834,1.384051946956666481634e-03,1.384018100569068015774e-03,1.326570363441444178000e-11,4.589219831037612392801e-15,4.589219913001145631940e-15,1.384051946956666480575e-03,7.649938186178681762518e-19,0,nan,9.962610884167565941899e-01
40860,1.383172306311026798894e-03,1.383138502927470044149e-03,1.324041587341190480772e-11,4.577561047936013539902e-15,4.577561129899546779042e-15,1.383172306311026797623e-03,9.185763878327308241168e-19,0,nan,9.962634620402542651760e-01
40920,1.381146627488332452655e-03,1.381112923032613649216e-03,1.318230430974569798337e-11,4.550797142711854902238e-15,4.550797224675388141377e-15,1.381146627488332451173e-03,1.073244236486793812809e-18,0,nan,9.962689281473591975530e-01
40938,1.380540080323038819127e-03,1.380506405460995391783e-03,1.316493716957921079913e-11,4.542806136029129233465e-15,4.542806217992662472604e-15,1.380540080323038817433e-03,1.227103739075940871885e-18,0,nan,9.962705648622647120697e-01
40980,1.379126873269064509060e-03,1.379093267307540060557e-03,1.312453231440838402156e-11,4.524228554583016169532e-15,4.524228636546549408671e-15,1.379126873269064507578e-03,1.074816020502437668100e-18,0,nan,9.962743782850355911103e-01
41040,1.377113017699206851168e-03,1.377079509800763926484e-03,1.306709741073262097983e-11,4.497853575585832737973e-15,4.497853657549365977113e-15,1.377113017699206849897e-03,9.226181181586707785248e-19,0,nan,9.962798125231624924076e-01
41043,1.377012479296784107401e-03,1.376978976290223690100e-03,1.306423447007634812375e-11,4.496539878477584998319e-15,4.496539960441118237459e-15,1.377012479296784106130e-03,9.226854803307938091279e-19,0,nan,9.962800838189535429534e-01
41100,1.375105034976118604004e-03,1.375071624712156701814e-03,1.300999714369599866195e-11,4.471670515155911368119e-15,4.471670597119444607258e-15,1.375105034976118601992e-03,1.462945155868693681832e-18,0,nan,9.962852309312118364855e-01
41148,1.373502860003909691332e-03,1.373469527540616861577e-03,1.296455623235483542580e-11,4.450861123104803925025e-15,4.450861205068337164164e-15,1.373502860003909689426e-03,1.387564734533389188386e-18,0,nan,9.962895543064225174030e-01
41160,1.373102899447432127967e-03,1.373069586391844802638e-03,1.295322907970066501660e-11,4.445677699925854460561e-15,4.445677781889387699701e-15,1.373102899447432126168e-03,1.310859523812619637245e-18,0,nan,9.962906335782513948655e-01
41220,1.371106585609960635168e-03,1.371073369339117381790e-03,1.289679080635551338203e-11,4.419873473525626130475e-15,4.419873555489159369615e-15,1.371106585609960633368e-03,1.312768118690532981005e-18,0,nan,9.962960205329477257727e-01
41254,1.369977915650900757597e-03,1.369944754037635144011e-03,1.286495459948882054761e-11,4.405334167704135008107e-15,4.405334249667668247247e-15,1.369977915650900755903e-03,1.236564381918317265158e-18,0,nan,9.962990662008948237094e-01
41280,1.369116068108615313494e-03,1.369082948201343610469e-03,1.284067993226089643964e-11,4.394256196385521553963e-15,4.394256278349054793102e-15,1.369116068108615311482e-03,1.469344562224048040265e-18,0,nan,9.963013918635690743223e-01
41340,1.367131321735331872335e-03,1.367098297772899380131e-03,1.278489408679583451573e-11,4.368824245541702091042e-15,4.368824327505235330182e-15,1.367131321735331869688e-03,1.936154865364226544917e-18,0,nan,9.963067476379882588824e-01
41360,1.366471017747900723869e-03,1.366438025674448886125e-03,1.276637062678805652643e-11,4.360387834070688172743e-15,4.360387916034221411883e-15,1.366471017747900721328e-03,1.859606833045694759372e-18,0,nan,9.963085294508686791002e-01
41400,1.365152321428006410008e-03,1.365119392994103324287e-03,1.272943091990768547797e-11,4.343576014444259036018e-15,4.343576096407792275157e-15,1.365152321428006407150e-03,2.094078552342720301462e-18,0,nan,9.963120879236855274050e-01
41460,1.363179042269440512576e-03,1.363146208950162070526e-03,1.267428810190424433287e-11,4.318509912767769552395e-15,4.318509994731302791535e-15,1.363179042269440509929e-03,1.941768379715521988768e-18,0,nan,9.963174127877513926686e-01
41466,1.362982028061751557731e-03,1.362949204231262893973e-03,1.266879135020187711934e-11,4.316013258970258467067e-15,4.316013340933791706206e-15,1.362982028061751554873e-03,2.097412979867805807699e-18,0,nan,9.963179444285396773109e-01
41521,1.361178714560392963885e-03,1.361145977519134288360e-03,1.261855225836988688391e-11,4.293211127920796894405e-15,4.293211209884330133544e-15,1.361178714560392961026e-03,2.100191669472676617257e-18,0,nan,9.963228106589962940090e-01
41572,1.359510809767493852528e-03,1.359478152896310673651e-03,1.257220400335579979595e-11,4.272201736615392417265e-15,4.272201818578925656405e-15,1.359510809767493849563e-03,2.180648578952502329298e-18,0,nan,9.963273115023159495459e-01
41581,1.359216897843368653004e-03,1.359184255089271876323e-03,1.256404847268677228307e-11,4.268507548239765902963e-15,4.268507630203299142103e-15,1.359216897843368650039e-03,2.181120114158323960584e-18,0,nan,9.963281046252755464407e-01
41641,1.357260727975579214836e-03,1.357228179101890322042e-03,1.250985812926678244096e-11,4.243981396911528389343e-15,4.243981478875061628482e-15,1.357260727975579211977e-03,2.106254264976198466463e-18,0,nan,9.963333833699802605677e-01
41678,1.356057227430480507795e-03,1.356024736247970698151e-03,1.247659601404390990625e-11,4.228944715477040040732e-15,4.228944797440573279872e-15,1.356057227430480504619e-03,2.342359516952219424815e-18,0,nan,9.963366310368662088375e-01
41701,1.355310180611418189029e-03,1.355277725213719449430e-03,1.245597897815216294124e-11,4.219631146919434730136e-15,4.219631228882967969275e-15,1.355310180611418186277e-03,2.031163875220494226140e-18,0,nan,9.963386469586635797615e-01
41761,1.353365231545028538618e-03,1.353332869221221755708e-03,1.240240878873820077238e-11,4.195455286557307426679e-15,4.195455368520840665819e-15,1.353365231545028535230e-03,2.503486649460650799591e-18,0,nan,9.963438954565027700044e-01
41785,1.352588814046177061352e-03,1.352556488839855976838e-03,1.238106672624563240863e-11,4.185833435772386306831e-15,4.185833517735919545971e-15,1.352588814046177057964e-03,2.504923709136582693088e-18,0,nan,9.963459906447306783884e-01
41821,1.351425856709301340401e-03,1.351393587059591246522e-03,1.234914534957929266146e-11,4.171452319254253395110e-15,4.171452401217786634250e-15,1.351425856709301337013e-03,2.507079298650718325309e-18,0,nan,9.963491289283018973811e-01
41881,1.349492032174883080431e-03,1.349459854801760873310e-03,1.229618646819723134882e-11,4.147620763401728274040e-15,4.147620845365261513179e-15,1.349492032174883077149e-03,2.432213449471527403182e-18,0,nan,9.963543474384945090394e-01
41892,1.349138097849955155723e-03,1.349105937351268206446e-03,1.228651020410208874404e-11,4.143270122177133650742e-15,4.143270204140666889882e-15,1.349138097849955152547e-03,2.354372437681237080353e-18,0,nan,9.963553025475079288789e-01
41941,1.347563734149191454673e-03,1.347531648657418475096e-03,1.224352997089168101489e-11,4.123959152182820434663e-15,4.123959234146353673803e-15,1.347563734149191451073e-03,2.671406134347798857808e-18,0,nan,9.963595510511462710005e-01
42000,1.345672940596467906239e-03,1.345640945071461525392e-03,1.219204385841619705554e-11,4.100856212490059731660e-15,4.100856294453592970799e-15,1.345672940596467902745e-03,2.596478536512202431109e-18,0,nan,9.963646534715221891507e-01
42001,1.345640938975439596148e-03,1.345608944972031145189e-03,1.219117370255281390576e-11,4.100466033403723184327e-15,4.100466115367256423467e-15,1.345640938975439592654e-03,2.596540285170203925991e-18,0,nan,9.963647398299575886748e-01
42061,1.343723623131668646956e-03,1.343691720225877941894e-03,1.213911552647608061929e-11,4.077139969327364054002e-15,4.077140051290897293142e-15,1.343723623131668643991e-03,2.206268658491504978279e-18,0,nan,9.963699138382662110619e-01
42107,1.342257377096935391653e-03,1.342225543769417550292e-03,1.209940480909901278550e-11,4.059368897164831607438e-15,4.059368979128364846578e-15,1.342257377096935389111e-03,1.893153194850638154272e-18,0,nan,9.963738706144025423735e-01
42121,1.341811763229788586731e-03,1.341779951033090853039e-03,1.208735332417908645422e-11,4.053979536509160479972e-15,4.053979618472693719112e-15,1.341811763229788584296e-03,1.814874328940486469847e-18,0,nan,9.963750731390498069774e-01
42181,1.339905336014627237105e-03,1.339873614140703936795e-03,1.203588499522054717527e-11,4.030983325634871741246e-15,4.030983407598404980386e-15,1.339905336014627234564e-03,1.896476395355709526113e-18,0,nan,9.963802177949285160180e-01
42215,1.338827429981704452889e-03,1.338795759120036724728e-03,1.200684926428628273560e-11,4.018024505286856488986e-15,4.018024587250389728126e-15,1.338827429981704450453e-03,1.818919801627750943444e-18,0,nan,9.963831266228769580626e-01
42241,1.338004318362987362515e-03,1.337972686427710555797e-03,1.198470845702129747009e-11,4.008149941360517497605e-15,4.008150023324050736745e-15,1.338004318362987360292e-03,1.661774521970814180108e-18,0,nan,9.963853478681674833177e-01
42301,1.336108687282711788828e-03,1.336077144904128629487e-03,1.193382164468732625494e-11,3.985478002154333708080e-15,3.985478084117866947220e-15,1.336108687282711786075e-03,2.060354149912049557895e-18,0,nan,9.963904634206793780411e-01
42323,1.335414967665682574839e-03,1.335383458029280714829e-03,1.191523533402542674458e-11,3.977205137938387302796e-15,3.977205219901920541936e-15,1.335414967665682572404e-03,1.823567791525430893528e-18,0,nan,9.963923354971976427863e-01
42361,1.334218419911756451349e-03,1.334186966710073812570e-03,1.188322251083481253391e-11,3.962966140140737061325e-15,3.962966222104270300465e-15,1.334218419911756448914e-03,1.825203195378741575423e-18,0,nan,9.963955645140268724117e-01
42421,1.332333493517271307855e-03,1.332302129114840539438e-03,1.183290902541713709216e-11,3.940613000946269765023e-15,3.940613082909803004162e-15,1.332333493517271305738e-03,1.589378619121459625459e-18,0,nan,9.964006512094251223123e-01
42432,1.331988501239323033379e-03,1.331957153075959061489e-03,1.182371571216528444001e-11,3.936532036365252872904e-15,3.936532118328786112044e-15,1.331988501239323031261e-03,1.589790276842095215290e-18,0,nan,9.964015822132814291013e-01
42481,1.330453885494689025162e-03,1.330422609515990838646e-03,1.178287917555384426817e-11,3.918417243547496640463e-15,3.918417325511029879602e-15,1.330453885494689023256e-03,1.432461622383516676359e-18,0,nan,9.964057235677442099920e-01
42540,1.328610768626627802708e-03,1.328579579233800275056e-03,1.173395780506186868760e-11,3.896743596876213547013e-15,3.896743678839746786152e-15,1.328610768626627800802e-03,1.434448806471896863286e-18,0,nan,9.964106974648106682395e-01
42541,1.328579573366821372528e-03,1.328548385438450854531e-03,1.173313096536152956824e-11,3.896377540120827180632e-15,3.896377622084360419772e-15,1.328579573366821370728e-03,1.354789016027136115396e-18,0,nan,9.964107816495115747400e-01
42601,1.326710534782963238995e-03,1.326679434533614990758e-03,1.168366241578662857459e-11,3.874492575894235480917e-15,3.874492657857768720056e-15,1.326710534782963237618e-03,1.037474643640640261245e-18,0,nan,9.964158255149144170488e-01
42649,1.325219085928091937491e-03,1.325188055556023081700e-03,1.164428761249005523474e-11,3.857095141452569103567e-15,3.857095223416102342707e-15,1.325219085928091936539e-03,7.190600224367686892807e-19,0,nan,9.964198504116842916491e-01
42661,1.324846747518004206993e-03,1.324815734578457609295e-03,1.163447156444008323281e-11,3.852761049000851483455e-15,3.852761130964384722595e-15,1.324846747518004205935e-03,7.991801210603695280060e-19,0,nan,9.964208552238020909068e-01
42721,1.322988189471547599543e-03,1.322957263474652201060e-03,1.158555646543386168940e-11,3.831181670334397274322e-15,3.831181752297930513462e-15,1.322988189471547598167e-03,1.040393671116623184138e-18,0,nan,9.964258708356884684972e-01
42759,1.321813797394186117235e-03,1.321782926272005329747e-03,1.155471865126601290352e-11,3.817592844901877483536e-15,3.817592926865410722676e-15,1.321813797394186115541e-03,1.281622190544742063475e-18,0,nan,9.964290401254830494308e-01
42781,1.321134838667036934959e-03,1.321103999247697963874e-03,1.153691518921930846579e-11,3.809753163406442661513e-15,3.809753245369975900652e-15,1.321134838667036933053e-03,1.442565948260862527575e-18,0,nan,9.964308724097542845684e-01
42841,1.319286673250889711891e-03,1.319255920046053708733e-03,1.148854582242730191812e-11,3.788474264205454648819e-15,3.788474346168987887959e-15,1.319286673250889709986e-03,1.444586813437585446051e-18,0,nan,9.964358600048494663849e-01
42868,1.318456684752047044035e-03,1.318425970225831790575e-03,1.146686781171245449360e-11,3.778947235144581488774e-15,3.778947317108114727914e-15,1.318456684752047042235e-03,1.365190858169065547803e-18,0,nan,9.964380998776074090323e-01
42901,1.317443671491638457778e-03,1.317413004140279028748e-03,1.144044646771019631499e-11,3.767343721057615781992e-15,3.767343803021149021132e-15,1.317443671491638455660e-03,1.607341865127469101062e-18,0,nan,9.964408336794954458961e-01
42961,1.315605811779078963206e-03,1.315575229922182652414e-03,1.139261524358552596944e-11,3.746360294489386691395e-15,3.746360376452919930535e-15,1.315605811779078961088e-03,1.609587270880301142779e-18,0,nan,9.964457934918874432292e-01
42978,1.315086016736571672742e-03,1.315055459038112883549e-03,1.137911155248644719753e-11,3.740441566767856681200e-15,3.740441648731389920340e-15,1.315086016736571670412e-03,1.771245816094721854984e-18,0,nan,9.964471962598462775689e-01
43022,1.313742570231452775306e-03,1.313712074927949149874e-03,1.134425978025542239473e-11,3.725176693868298381672e-15,3.725176775831831620812e-15,1.313742570231452773082e-03,1.692463605065955193467e-18,0,nan,9.964508218167379673884e-01
43082,1.311915015068570424300e-03,1.311884604541585478380e-03,1.129696362688052471376e-11,3.704486231160668808598e-15,3.704486313124202047738e-15,1.311915015068570421547e-03,2.098350157561533318571e-18,0,nan,9.964557538492860167944e-01
43088,1.311732539168887706662e-03,1.311702137100105823209e-03,1.129224848189468596506e-11,3.702425094398665397138e-15,3.702425176362198636277e-15,1.311732539168887703909e-03,2.098642060309553137511e-18,0,nan,9.964562462987235158876e-01
43142,1.310092537487745998443e-03,1.310062211384254236651e-03,1.124993002285431097023e-11,3.683939218502854607801e-15,3.683939300466387846941e-15,1.310092537487745996219e-03,1.697178957149304140258e-18,0,nan,9.964606721931822289431e-01
43199,1.308365867648111713714e-03,1.308335621421731562769e-03,1.120548962815265376965e-11,3.664551341430919109139e-15,3.664551423394452348279e-15,1.308365867648111711385e-03,1.780343451741442052616e-18,0,nan,9.964653319926056316462e-01
43202,1.308275116357410561695e-03,1.308244874326343858016e-03,1.120315714887958528717e-11,3.663534464075458112133e-15,3.663534546038991351273e-15,1.308275116357410559260e-03,1.861397264924230537276e-18,0,nan,9.964655769053342262748e-01
43262,1.306462730663091481325e-03,1.306432572355325531665e-03,1.115664320076607429885e-11,3.643270787595362454250e-15,3.643270869558895693390e-15,1.306462730663091478678e-03,2.026064653850647811675e-18,0,nan,9.964704680423346169391e-01
43309,1.305046532101409524236e-03,1.305016439134293615146e-03,1.112038696727516408153e-11,3.627495355520763953497e-15,3.627495437484297192637e-15,1.305046532101409522012e-03,1.703741155468441805579e-18,0,nan,9.964742899876003502375e-01
43322,1.304655359506602467577e-03,1.304625284574943355191e-03,1.111038638928427869081e-11,3.623147020188289514277e-15,3.623147102151822753417e-15,1.304655359506602465353e-03,1.704251985277868415796e-18,0,nan,9.964753456604631748545e-01
43382,1.302852982105240329368e-03,1.302822990204411201239e-03,1.106438494002093838413e-11,3.603162004262939506616e-15,3.603162086226472745756e-15,1.302852982105240327356e-03,1.544075407862453895773e-18,0,nan,9.964802098156889962406e-01
43420,1.301714049910678774887e-03,1.301684110418322015384e-03,1.103538196829574240496e-11,3.590576071911773840725e-15,3.590576153875307079864e-15,1.301714049910678772557e-03,1.789441087394855273213e-18,0,nan,9.964832835093025598821e-01
43442,1.301055577790988375269e-03,1.301025668577616228817e-03,1.101863709323609120439e-11,3.583314593386690453695e-15,3.583314675350223692835e-15,1.301055577790988373151e-03,1.627587940348491131838e-18,0,nan,9.964850605636726411343e-01
43502,1.299263126009726403342e-03,1.299233299142328982299e-03,1.097314110372170551993e-11,3.563603652162836092160e-15,3.563603734126369331300e-15,1.299263126009726401119e-03,1.711325013410634849762e-18,0,nan,9.964898979597682584261e-01
43532,1.298368750926754723363e-03,1.298338965104876120612e-03,1.095048701400256195335e-11,3.553799005846851043321e-15,3.553799087810384282461e-15,1.298368750926754721139e-03,1.712503851433167473257e-18,0,nan,9.964923116680729609602e-01
43562,1.297475606320447208162e-03,1.297445861459420006436e-03,1.092789524066186729262e-11,3.544028056109341053648e-15,3.544028138072874292787e-15,1.297475606320447205833e-03,1.795286627048949195520e-18,0,nan,9.964947220590256863389e-01
43622,1.295692998394479551328e-03,1.295663335202082924021e-03,1.088289778749450230640e-11,3.524586691539092580175e-15,3.524586773502625819315e-15,1.295692998394479548999e-03,1.797756573382476309442e-18,0,nan,9.964995329161925482456e-01
43643,1.295070242279705428398e-03,1.295040607591881643498e-03,1.086720705024248989113e-11,3.517813721682835362958e-15,3.517813803646368602098e-15,1.295070242279705426069e-03,1.798621054599324091429e-18,0,nan,9.965012135978422236414e-01
43682,1.293915282014717521889e-03,1.293885700155063902194e-03,1.083814704177461465906e-11,3.505278455441628178251e-15,3.505278537405161417391e-15,1.293915282014717519772e-03,1.636569563378620489006e-18,0,nan,9.965043305857163143872e-01
43742,1.292142437074856240517e-03,1.292112936213897461541e-03,1.079364131503902289298e-11,3.486102255366319147569e-15,3.486102337329852386709e-15,1.292142437074856238293e-03,1.720755717594103822456e-18,0,nan,9.965091151217463653271e-01
43755,1.291758960804543439284e-03,1.291729477449450624202e-03,1.078403053909030764656e-11,3.481964709523913650582e-15,3.481964791487446889721e-15,1.291758960804543436849e-03,1.885196694776083339055e-18,0,nan,9.965101500454024863879e-01
43802,1.290374443578633830767e-03,1.290345023384148551963e-03,1.074937893267257520466e-11,3.467057009306989982146e-15,3.467057091270523221285e-15,1.290374443578633828544e-03,1.723113393641109714792e-18,0,nan,9.965138865781360234201e-01
43862,1.288611281639079608838e-03,1.288581941780660844500e-03,1.070535823377582574528e-11,3.448141645587954139631e-15,3.448141727551487378770e-15,1.288611281639079606297e-03,1.971966936786934091374e-18,0,nan,9.965186450084445748498e-01
43867,1.288464568947789809973e-03,1.288435235769185625237e-03,1.070170069978990324802e-11,3.446571194676721625416e-15,3.446571276640254864556e-15,1.288464568947789807538e-03,1.890016832472784602792e-18,0,nan,9.965190409579926212008e-01
43922,1.286852931477768426807e-03,1.286823671626811177379e-03,1.066157757103415389537e-11,3.429355102751446847457e-15,3.429355184714980086597e-15,1.286852931477768424689e-03,1.645551186415690302048e-18,0,nan,9.965233904659392718249e-01
43979,1.285186937816653816794e-03,1.285157753670044861985e-03,1.062020678662673998365e-11,3.411626249701468271951e-15,3.411626331665001511091e-15,1.285186937816653814464e-03,1.812452754076802040599e-18,0,nan,9.965278866827459923429e-01
43982,1.285099373424081115668e-03,1.285070193253770099640e-03,1.061803531058830904982e-11,3.410696329446435982741e-15,3.410696411409969221881e-15,1.285099373424081113444e-03,1.730186421784830336111e-18,0,nan,9.965281230035973262095e-01
44042,1.283350587914470961050e-03,1.283321487099768447325e-03,1.057472983190636318673e-11,3.392164284318792232706e-15,3.392164366282325471845e-15,1.283350587914470958827e-03,1.732544097833632056181e-18,0,nan,9.965328426741078726887e-01
44092,1.281896898309264405145e-03,1.281867863377217000166e-03,1.053882164795921998049e-11,3.376816975179337458094e-15,3.376817057142870697234e-15,1.281896898309264403451e-03,1.321530535523535002278e-18,0,nan,9.965367659416103936058e-01
44102,1.281606555491736164808e-03,1.281577533709369903649e-03,1.053165952765705430837e-11,3.373757935902800183445e-15,3.373758017866333422585e-15,1.281606555491736163220e-03,1.239215552773484397839e-18,0,nan,9.965375495298739285722e-01
44162,1.279867256804298230227e-03,1.279838313732749482986e-03,1.048882280358450366618e-11,3.355476262513992128516e-15,3.355476344477525367655e-15,1.279867256804298228956e-03,9.927196856757524731444e-19,0,nan,9.965422436230143364132e-01
44205,1.278623660590974174196e-03,1.278594773732036597423e-03,1.045826595422181190588e-11,3.342450524932346016159e-15,3.342450606895879255298e-15,1.278623660590974172501e-03,1.324913613537865357333e-18,0,nan,9.965455999011971942249e-01
44222,1.278132672605486212305e-03,1.278103807924977878142e-03,1.044621807838428989744e-11,3.337318252143286676957e-15,3.337318334106819916096e-15,1.278132672605486211034e-03,9.940669291329692964711e-19,0,nan,9.965469250053656814748e-01
44282,1.276402783752826782909e-03,1.276373997145311621856e-03,1.040384378358086376089e-11,3.319282902352414589142e-15,3.319282984315947828281e-15,1.276402783752826782062e-03,6.636094483936246427551e-19,0,nan,9.965515937284842033946e-01
44318,1.275367096282884366896e-03,1.275338356367217680193e-03,1.037852916556476917546e-11,3.308520156089591594952e-15,3.308520238053124834092e-15,1.275367096282884366049e-03,6.641483457766916979785e-19,0,nan,9.965543889072666465523e-01
44342,1.274677571207340052689e-03,1.274648862356489004004e-03,1.036169836340628716543e-11,3.301369220170614432938e-15,3.301369302134147672078e-15,1.274677571207340051842e-03,6.645076106987696393628e-19,0,nan,9.965562498436476873589e-01
44402,1.272957016032841096589e-03,1.272928384624031691985e-03,1.031978027468028020208e-11,3.283576221992580976019e-15,3.283576303956114215158e-15,1.272957016032841095425e-03,9.149329378806107042532e-19,0,nan,9.965608934018573446516e-01
44432,1.272098479070091626855e-03,1.272069886264849783618e-03,1.029890600077936277186e-11,3.274724674564350592493e-15,3.274724756527883831633e-15,1.272098479070091625796e-03,8.323185676959974277421e-19,0,nan,9.965632104879671969715e-01
44462,1.271241099395247125582e-03,1.271212545115551996045e-03,1.027808798669156058796e-11,3.265902933477649411022e-15,3.265903015441182650162e-15,1.271241099395247124630e-03,7.495919272232511635894e-19,0,nan,9.965655244538396675068e-01
44523,1.269501319981755744068e-03,1.269472843797601677111e-03,1.023593073922901600222e-11,3.248056814288234962602e-15,3.248056896251768201741e-15,1.269501319981755743433e-03,5.004128002402194539148e-19,0,nan,9.965702199214098581156e-01
44546,1.268846573196811385827e-03,1.268818126375361867848e-03,1.022009524012145667671e-11,3.241359605824892690641e-15,3.241359687788425929781e-15,1.268846573196811385192e-03,5.006710219031245292914e-19,0,nan,9.965719870121650605802e-01
44583,1.267794700849623261716e-03,1.267766301168623102027e-03,1.019468921011788438481e-11,3.230622013729787197525e-15,3.230622095693320436665e-15,1.267794700849623261505e-03,1.670288073231916214244e-19,0,nan,9.965748259056911327928e-01
44643,1.266092664049894840968e-03,1.266064340564166071641e-03,1.015366893845861101961e-11,3.213304038700106807960e-15,3.213304120663640047100e-15,1.266092664049894841074e-03,8.362667394984211264148e-20,0,nan,9.965794195351242916545e-01
44660,1.265611250830654047662e-03,1.265582948877839326167e-03,1.014208654865073452659e-11,3.208418388608626043794e-15,3.208418470572159282933e-15,1.265611250830654047662e-03,0.000000000000000000000e+00,0,nan,9.965807188241593679253e-01
44703,1.264395191151729902481e-03,1.264366943555039867019e-03,1.011286844245376157828e-11,3.196101951080157547102e-15,3.196102033043690786242e-15,1.264395191151729902799e-03,2.512168327143261979903e-19,0,nan,9.965840008593508543284e-01
44763,1.262702263822997724183e-03,1.262674091810752589235e-03,1.007228625219857721911e-11,3.179014821527858453570e-15,3.179014903491391692709e-15,1.262702263822997724077e-03,8.385121452639558916351e-20,0,nan,9.965885699277467424601e-01
44774,1.262392385439708883800e-03,1.262364227251700696644e-03,1.006486974879655161926e-11,3.175894578047806679230e-15,3.175894660011339918370e-15,1.262392385439708883589e-03,1.677435948251674030440e-19,0,nan,9.965894062647501244106e-01
44823,1.261013863829617502019e-03,1.260985767098851309589e-03,1.003192090956976642061e-11,3.162041729384361877824e-15,3.162041811347895116963e-15,1.261013863829617502019e-03,0.000000000000000000000e+00,0,nan,9.965931267894240591057e-01
44883,1.259329973034903696402e-03,1.259301951284267503292e-03,9.991770968115483866023e-12,3.145181762581455853775e-15,3.145181844544989092915e-15,1.259329973034903696614e-03,1.681515102060593736608e-19,0,nan,9.965976714932328436761e-01
44889,1.259161831265986698609e-03,1.259133816996851246634e-03,9.987767765691837957201e-12,3.143501952934352213078e-15,3.143502034897885452218e-15,1.259161831265986698609e-03,0.000000000000000000000e+00,0,nan,9.965981252968039030642e-01
44943,1.257650573398916616705e-03,1.257622626328667720579e-03,9.951834992946481783518e-12,3.128434017550075892132e-15,3.128434099513609131272e-15,1.257650573398916617023e-03,2.525640761741303005815e-19,0,nan,9.966022040877628156586e-01
45003,1.255975646977818196489e-03,1.255947774289809448537e-03,9.912111560628420025951e-12,3.111797599129911458655e-15,3.111797681093444697794e-15,1.255975646977818196383e-03,8.430029567974376097758e-20,0,nan,9.966067246213451135697e-01
45004,1.255947769333753668156e-03,1.255919897882931995201e-03,9.911451296075449994449e-12,3.111521263611041499789e-15,3.111521345574574738928e-15,1.255947769333753668051e-03,8.430216685121671247992e-20,0,nan,9.966067998616626075442e-01
45063,1.254305175923232907455e-03,1.254277377320902109555e-03,9.872599259075320762586e-12,3.095271620480092527013e-15,3.095271702443625766153e-15,1.254305175923232907455e-03,0.000000000000000000000e+00,0,nan,9.966112331420540022472e-01
45119,1.252750073673212345249e-03,1.252722343951338370945e-03,9.835910361877270491517e-12,3.079946239749679124874e-15,3.079946321713212364014e-15,1.252750073673212345249e-03,0.000000000000000000000e+00,0,nan,9.966154302986227394440e-01
45123,1.252639142481613770960e-03,1.252611417669973157963e-03,9.833296687444154417065e-12,3.078855202990942007345e-15,3.078855284954475246484e-15,1.252639142481613770960e-03,0.000000000000000000000e+00,0,nan,9.966157296977085897397e-01
45183,1.250977528993613409263e-03,1.250949877679239214497e-03,9.794202456030543048157e-12,3.062547476196779796299e-15,3.062547558160313035439e-15,1.250977528993613409475e-03,1.692742130899268693841e-19,0,nan,9.966202143358745073852e-01
45235,1.249541025642395571859e-03,1.249513437789506186589e-03,9.760488246984245168247e-12,3.048501364876740997471e-15,3.048501446840274236611e-15,1.249541025642395572071e-03,1.694688149232307666382e-19,0,nan,9.966240914189379320712e-01
45243,1.249320317893460101573e-03,1.249292739784482205365e-03,9.755315186165568068717e-12,3.046347577689764663749e-15,3.046347659653297902889e-15,1.249320317893460101890e-03,2.542481305002278823660e-19,0,nan,9.966246871038655940115e-01
45303,1.247667491708338788678e-03,1.247639986514430448817e-03,9.716633510113669073658e-12,3.030254653034760185138e-15,3.030254734998293424277e-15,1.247667491708338789101e-03,3.394465884874986969452e-19,0,nan,9.966291480487455553073e-01
45351,1.246348376216300137425e-03,1.246320929146442832079e-03,9.685835284617188710356e-12,3.017456765341990672637e-15,3.017456847305523911777e-15,1.246348376216300137530e-03,8.495146335266098118360e-20,0,nan,9.966327083234776520798e-01
45363,1.246019033057776987611e-03,1.245991600490144651659e-03,9.678156070971620870396e-12,3.014267855685211261276e-15,3.014267937648744500415e-15,1.246019033057776987717e-03,8.497391741035949761687e-20,0,nan,9.966335972173296156042e-01
45423,1.244374924653035565958e-03,1.244347564424408763501e-03,9.639881522568575870674e-12,2.998386346900017901031e-15,2.998386428863551140171e-15,1.244374924653035566169e-03,1.701723753977273743692e-19,0,nan,9.966380346561861572991e-01
45467,1.243172000017145844608e-03,1.243144692655423293257e-03,9.611941694976437890484e-12,2.986806342349819928004e-15,2.986806424313353167144e-15,1.243172000017145844714e-03,8.516851924377902347776e-20,0,nan,9.966412813499541889181e-01
45483,1.242735149296504333867e-03,1.242707861121125648811e-03,9.601808529367159249604e-12,2.982609295661393133229e-15,2.982609377624926372369e-15,1.242735149296504334185e-03,2.555953739621614991208e-19,0,nan,9.966424604116383425493e-01
45543,1.241099689881102409424e-03,1.241072473474717532012e-03,9.563935766365604426874e-12,2.966935878593692152308e-15,2.966935960557225391448e-15,1.241099689881102409636e-03,1.706214565518597179063e-19,0,nan,9.966468745297657299805e-01
45584,1.239984599455058156163e-03,1.239957431928101903959e-03,9.538170528483276865022e-12,2.956284894321558780318e-15,2.956284976285092019458e-15,1.239984599455058156269e-03,8.538744630644504359500e-20,0,nan,9.966498841743313986128e-01
45603,1.239468529389683309608e-03,1.239441384469531165845e-03,9.526261919000916496017e-12,2.951365279883199905523e-15,2.951365361846733144663e-15,1.239468529389683309820e-03,1.708459971289833782782e-19,0,nan,9.966512770564058678680e-01
45663,1.237841650894444731277e-03,1.237814577179247690695e-03,9.488785683053051603988e-12,2.935896691198864627981e-15,2.935896773162397867121e-15,1.237841650894444731277e-03,0.000000000000000000000e+00,0,nan,9.966556680371558873716e-01
45700,1.236840536286930231628e-03,1.236813506341887567098e-03,9.465773278338551710528e-12,2.926408228809355713243e-15,2.926408310772888952382e-15,1.236840536286930231734e-03,8.560450219770693441251e-20,0,nan,9.966583700730436066973e-01
45723,1.236219037556342967646e-03,1.236192034766297127944e-03,9.451505764550100189369e-12,2.920529311613964870538e-15,2.920529393577498109677e-15,1.236219037556342967752e-03,8.564753914167246097451e-20,0,nan,9.966600475173740690993e-01
45783,1.234600672624511931564e-03,1.234573740481277479268e-03,9.414420879674462326759e-12,2.905262347528697906050e-15,2.905262429492231145189e-15,1.234600672624511931564e-03,0.000000000000000000000e+00,0,nan,9.966644155421814124359e-01
45817,1.233685478651657955289e-03,1.233658586418617450598e-03,9.393492200690735242876e-12,2.896655342275699699145e-15,2.896655424239232938284e-15,1.233685478651657955501e-03,1.716468585210338707335e-19,0,nan,9.966668856883651203375e-01
45843,1.232986539435686730746e-03,1.232959677662378377571e-03,9.377529754670003457241e-12,2.890095012593677410497e-15,2.890095094557210649636e-15,1.232986539435686730958e-03,1.717441594378577667304e-19,0,nan,9.966687721564631809645e-01
45903,1.231376621413631761930e-03,1.231349829734809256209e-03,9.340831125750179090901e-12,2.875026527634328620520e-15,2.875026609597861859659e-15,1.231376621413631762142e-03,1.719687000151705562910e-19,0,nan,9.966731174048704424134e-01
45935,1.230519716306271818667e-03,1.230492961899046714053e-03,9.321336799820127838876e-12,2.867030154110561832162e-15,2.867030236074095071302e-15,1.230519716306271818985e-03,2.581326824846290077310e-19,0,nan,9.966754302386541363844e-01
45963,1.229770902068573276726e-03,1.229744180210231988431e-03,9.304323739007116992423e-12,2.860056120576169240393e-15,2.860056202539702479533e-15,1.229770902068573277468e-03,6.026763420738225473747e-19,0,nan,9.966774513318215878398e-01
46024,1.228142708052194790609e-03,1.228116056898586823985e-03,9.267402663172195616643e-12,2.844935961596471335526e-15,2.844936043560004574666e-15,1.228142708052194791668e-03,8.621076175643245331738e-19,0,nan,9.966818459303723672679e-01
46053,1.227370159710228045083e-03,1.227343542071967355006e-03,9.249918519117933345741e-12,2.837782734413908778647e-15,2.837782816377442017787e-15,1.227370159710228046353e-03,1.035180308751694541006e-18,0,nan,9.966839310911148344880e-01
46084,1.226545406229650701026e-03,1.226518824348276863553e-03,9.231277173782029405088e-12,2.830161025011759894379e-15,2.830161106975293133519e-15,1.226545406229650702296e-03,1.035876384541740128097e-18,0,nan,9.966861571598925990337e-01
46144,1.224952253858097642437e-03,1.224925740979227800055e-03,9.195339202889460912309e-12,2.815481879508861845243e-15,2.815481961472395084383e-15,1.224952253858097643919e-03,1.210094232674264556333e-18,0,nan,9.966904572005578425006e-01
46171,1.224236684743749812106e-03,1.224210202828380267386e-03,9.179227969795934602367e-12,2.808907317318291921651e-15,2.808907399281825160791e-15,1.224236684743749813800e-03,1.383773183420976160365e-18,0,nan,9.966923885800912825961e-01
46204,1.223363234789422341524e-03,1.223336790644724900827e-03,9.159587535368896500223e-12,2.800897780796688133839e-15,2.800897862760221372979e-15,1.223363234789422343430e-03,1.557856307207258434073e-18,0,nan,9.966947460958670561727e-01
46264,1.221778332959192868196e-03,1.221751957281725723765e-03,9.124020965531371143431e-12,2.786407991322368722101e-15,2.786408073285901961241e-15,1.221778332959192869785e-03,1.299897643670898383921e-18,0,nan,9.966990238890940036914e-01
46289,1.221119168551343079607e-03,1.221092821323432088293e-03,9.109255906204474727063e-12,2.780398239367195675712e-15,2.780398321330728914851e-15,1.221119168551343080983e-03,1.127186088579007384834e-18,0,nan,9.967008030365252394607e-01
46324,1.220197532386117277671e-03,1.220171224910318829712e-03,9.088638297039160256025e-12,2.772011780201625544526e-15,2.772011862165158783666e-15,1.220197532386117279048e-03,1.128037471602330114977e-18,0,nan,9.967032906232887043895e-01
46384,1.218620817171506451823e-03,1.218594577633186693795e-03,9.053438342821273505121e-12,2.757708423149953840114e-15,2.757708505113487079254e-15,1.218620817171506453411e-03,1.303265752334751597114e-18,0,nan,9.967075463412788798880e-01
46407,1.218017489525740014673e-03,1.217991275960360708836e-03,9.039993223292958664725e-12,2.752249937441467636679e-15,2.752250019405000875818e-15,1.218017489525740016155e-03,1.216983886062417996535e-18,0,nan,9.967091747879993229062e-01
46444,1.217048171498741100526e-03,1.217021999635072775056e-03,9.018419924989820191048e-12,2.743497202414601426541e-15,2.743497284378134665681e-15,1.217048171498741102326e-03,1.478943114222697847087e-18,0,nan,9.967117910856713901215e-01
46504,1.215479579632742882539e-03,1.215453475182252706269e-03,8.983581874757236196967e-12,2.729377406707335633660e-15,2.729377488670868872800e-15,1.215479579632742884233e-03,1.393742785066337875886e-18,0,nan,9.967160248988536518544e-01
46526,1.214905441888969356120e-03,1.214879362091397094483e-03,8.970852885588154110452e-12,2.724222915802256486922e-15,2.724222997765789726061e-15,1.214905441888969357814e-03,1.394401437427606785913e-18,0,nan,9.967175745664870392801e-01
46564,1.213915025919449611636e-03,1.213888988622009567509e-03,8.948923032354362489384e-12,2.715348331137987795963e-15,2.715348413101521035103e-15,1.213915025919449613330e-03,1.395539109688071274445e-18,0,nan,9.967202478229950498786e-01
46624,1.212354494785294511648e-03,1.212328524382113208435e-03,8.914442246949365377417e-12,2.701409277148765321733e-15,2.701409359112298560872e-15,1.212354494785294513237e-03,1.310001969665710478791e-18,0,nan,9.967244599000483370435e-01
46646,1.211783304850692559591e-03,1.211757358910827277501e-03,8.901843679472080865040e-12,2.696320709059828146370e-15,2.696320791023361385510e-15,1.211783304850692561073e-03,1.223244825837623786657e-18,0,nan,9.967260016187595859016e-01
46684,1.210797970736689481906e-03,1.210772066970303580005e-03,8.880138376567488770256e-12,2.687559552449321500452e-15,2.687559634412854739592e-15,1.210797970736689483600e-03,1.399131758932396479981e-18,0,nan,9.967286611717510248537e-01
46744,1.209245438359512339167e-03,1.209219600973778042796e-03,8.846010288011628865504e-12,2.673798470952573344683e-15,2.673798552916106583823e-15,1.209245438359512340649e-03,1.225812073110612823136e-18,0,nan,9.967328516796267626828e-01
46765,1.208702992219546933828e-03,1.208677178006769615798e-03,8.834106777111020317824e-12,2.669002908369234916725e-15,2.669002990332768155865e-15,1.208702992219546935311e-03,1.226362197526339482477e-18,0,nan,9.967343158220806618487e-01
46804,1.207696882318597996774e-03,1.207671111058682610743e-03,8.812056856783721735012e-12,2.660125352711257890297e-15,2.660125434674791129436e-15,1.207696882318597998468e-03,1.402724408177858895333e-18,0,nan,9.967370314649867007236e-01
46864,1.206152287357233552868e-03,1.206126581969607105004e-03,8.778276967006934614828e-12,2.646539523855217576168e-15,2.646539605818750815308e-15,1.206152287357233554562e-03,1.404520732801013827768e-18,0,nan,9.967412005689308555413e-01
46885,1.205612612114445903418e-03,1.205586929722463923306e-03,8.766494799571736908159e-12,2.641804982098298422325e-15,2.641805064061831661465e-15,1.205612612114445905218e-03,1.492971286820383536374e-18,0,nan,9.967426572394003593991e-01
46924,1.204611638296657243933e-03,1.204585998529084170917e-03,8.744669511348651457380e-12,2.633040316529405334260e-15,2.633040398492938573399e-15,1.204611638296657244992e-03,8.789481608902811247461e-19,0,nan,9.967453590323494507972e-01
46984,1.203074920035561234651e-03,1.203049345637092131709e-03,8.711233390944243762348e-12,2.619627068832600275056e-15,2.619627150796133514195e-15,1.203074920035561235921e-03,1.056085036536124300152e-18,0,nan,9.967495068959242535828e-01
47005,1.202537994512807056698e-03,1.202512442934474295867e-03,8.699571024700060519637e-12,2.614952618522580154703e-15,2.614952700486113393842e-15,1.202537994512807057969e-03,1.056556571749899189858e-18,0,nan,9.967509561514588801285e-01
47044,1.201542117549598211577e-03,1.201516608270561645271e-03,8.677967515321617771309e-12,2.606299124756824940548e-15,2.606299206720358179688e-15,1.201542117549598212954e-03,1.145551636671130454107e-18,0,nan,9.967536442001299089636e-01
47104,1.200013215890891738912e-03,1.199987771482886122292e-03,8.644870802326528914015e-12,2.593055834127455145321e-15,2.593055916090988384461e-15,1.200013215890891739971e-03,8.823162695602707568997e-19,0,nan,9.967577709852352480695e-01
47126,1.199453593048019817102e-03,1.199428172364070140317e-03,8.632777513005016004373e-12,2.588221043735991644657e-15,2.588221125699524883797e-15,1.199453593048019818479e-03,1.147546305472722933203e-18,0,nan,9.967592815120803554632e-01
47164,1.198488200187550350637e-03,1.198462820403435880550e-03,8.611942178048654901421e-12,2.579896552544013686466e-15,2.579896634507546925606e-15,1.198488200187550352119e-03,1.236814561430859800613e-18,0,nan,9.967618872913045957509e-01
47224,1.196967055643185344612e-03,1.196941740237075999776e-03,8.579180576748418857402e-12,2.566820641321639252379e-15,2.566820723285172491519e-15,1.196967055643185345988e-03,1.149930177943468804688e-18,0,nan,9.967659931581990749821e-01
47246,1.196410269671802692454e-03,1.196384977809600285764e-03,8.567209628834124918108e-12,2.562046904146927689602e-15,2.562046986110460928741e-15,1.196410269671802693725e-03,1.061967999681234385817e-18,0,nan,9.967674960349791405388e-01
47284,1.195449767536432239663e-03,1.195424516263687840269e-03,8.546584940784553717029e-12,2.553827467433221913815e-15,2.553827549396755152954e-15,1.195449767536432240828e-03,9.742528160549989425119e-19,0,nan,9.967700886255778824257e-01
47344,1.193936321220475871740e-03,1.193911133837694198652e-03,8.514154220542399683316e-12,2.540916403452196878541e-15,2.540916485415730117681e-15,1.193936321220475873328e-03,1.330210621684013403291e-18,0,nan,9.967741737328995738077e-01
47367,1.193357182335533272818e-03,1.193332019379627951331e-03,8.501765950350893709581e-12,2.535988801618108774021e-15,2.535988883581642013161e-15,1.193357182335533274512e-03,1.419579920902746432603e-18,0,nan,9.967757369521281144006e-01
47404,1.192426702122579090382e-03,1.192401578387588064804e-03,8.481887374362926333949e-12,2.528086827495988106181e-15,2.528086909459521345321e-15,1.192426702122579092182e-03,1.509480632823297389498e-18,0,nan,9.967782485194233243575e-01
47464,1.190920895743615028717e-03,1.190895835415464950401e-03,8.449783368472471057117e-12,2.515338123170093669870e-15,2.515338205133626909010e-15,1.190920895743615030200e-03,1.244673481666863931163e-18,0,nan,9.967823130242101955351e-01
47489,1.190294598268362873267e-03,1.190269564288905285329e-03,8.436454515661790970743e-12,2.510049885953733291341e-15,2.510049967917266530481e-15,1.190294598268362874855e-03,1.334280419664428155683e-18,0,nan,9.967840035425777791395e-01
47525,1.189393886287638164947e-03,1.189368890177354904693e-03,8.417310172171117244920e-12,2.502459215314990096504e-15,2.502459297278523335644e-15,1.189393886287638166324e-03,1.157252071964466266857e-18,0,nan,9.967864347705968794898e-01
47585,1.187895725085751243440e-03,1.187870791900080629180e-03,8.385531448084771935872e-12,2.489871749227244436958e-15,2.489871831190777676098e-15,1.187895725085751245557e-03,1.782633208805333338126e-18,0,nan,9.967904786585633455953e-01
47610,1.187272604571412229095e-03,1.187247697534222649170e-03,8.372337524758679109682e-12,2.484650335164017282873e-15,2.484650417127550522012e-15,1.187272604571412231424e-03,1.961925674003219571649e-18,0,nan,9.967921606095681599487e-01
47645,1.186401333305045281737e-03,1.186376462806678691076e-03,8.353912492809094461526e-12,2.477363328005539344159e-15,2.477363409969072583299e-15,1.186401333305045284067e-03,1.963366476047621102897e-18,0,nan,9.967945123814394214543e-01
47705,1.184910696737419965646e-03,1.184885888690240565731e-03,8.322452303549611681465e-12,2.464933356748471714851e-15,2.464933438712004953991e-15,1.184910696737419967552e-03,1.608411618335244498052e-18,0,nan,9.967985359775028667722e-01
47732,1.184241131651085451482e-03,1.184216351630222989399e-03,8.308346750348746297080e-12,2.459365306679907979048e-15,2.459365388643441218187e-15,1.184241131651085453388e-03,1.609321007677760066738e-18,0,nan,9.968003433020132841619e-01
47765,1.183423801246091600239e-03,1.183399055415166875133e-03,8.291149885055268204831e-12,2.452581245771610574879e-15,2.452581327735143814019e-15,1.183423801246091602145e-03,1.610432483540916930454e-18,0,nan,9.968025494848394856451e-01
47825,1.181940632765146212734e-03,1.181915948916720547640e-03,8.260004249552307413229e-12,2.440306410555276724811e-15,2.440306492518809963950e-15,1.181940632765146214110e-03,1.164549640761641319239e-18,0,nan,9.968065529413443404865e-01
47855,1.181200441777238235296e-03,1.181175788832769512213e-03,8.244489918771748274480e-12,2.434197790094426077892e-15,2.434197872057959317031e-15,1.181200441777238236779e-03,1.254916274383321772666e-18,0,nan,9.968085509123251945849e-01
47885,1.180461177299096003369e-03,1.180436555200583324125e-03,8.229014416678813748657e-12,2.428108271692909622587e-15,2.428108353656442861726e-15,1.180461177299096004745e-03,1.166009154521724157762e-18,0,nan,9.968105463847229269774e-01
47945,1.178985420922439132643e-03,1.178960860342415600384e-03,8.198179413419909278718e-12,2.415986254840014339519e-15,2.415986336803547578659e-15,1.178985420922439134019e-03,1.167468668282021047881e-18,0,nan,9.968145298524923743322e-01
47977,1.178199858584413336348e-03,1.178175330720023134313e-03,8.181797052714246153863e-12,2.409552107847035993438e-15,2.409552189810569232577e-15,1.178199858584413337619e-03,1.078381915957784586543e-18,0,nan,9.968166503026172755382e-01
48005,1.177513349779222799909e-03,1.177488850487419560461e-03,8.167498274043596859568e-12,2.403939790663681203497e-15,2.403939872627214442636e-15,1.177513349779222801180e-03,1.079010629577721095780e-18,0,nan,9.968185033819826110875e-01
48065,1.176044950082609592893e-03,1.176020511849905580594e-03,8.136970040037242822877e-12,2.391968314792671092050e-15,2.391968396756204331190e-15,1.176044950082609593952e-03,9.002982275409644442569e-19,0,nan,9.968224670103375306186e-01
48100,1.175190073629282969166e-03,1.175165670909031348553e-03,8.119232137466366420411e-12,2.385019361204148308357e-15,2.385019443167681547497e-15,1.175190073629282970225e-03,9.009531375618767309066e-19,0,nan,9.968247745691835706499e-01
48125,1.174580208114447079546e-03,1.174555830712861874535e-03,8.106593760044691971091e-12,2.380071267768059326574e-15,2.380071349731592565713e-15,1.174580208114447080393e-03,7.211367443471926304695e-19,0,nan,9.968264207745161538930e-01
48185,1.173119110224840609628e-03,1.173094793427527348392e-03,8.076368489804007793082e-12,2.368248094994431198907e-15,2.368248176957964438047e-15,1.173119110224840610898e-03,1.083052359992615203745e-18,0,nan,9.968303647112937733031e-01
48223,1.172195626857348771007e-03,1.172171348325922573600e-03,8.057303498452271168310e-12,2.360798045172853288170e-15,2.360798127136386527310e-15,1.172195626857348771960e-03,8.129292106436541344295e-19,0,nan,9.968328574715902947248e-01
48245,1.171661642831729303774e-03,1.171637386412967642738e-03,8.046293292085831014225e-12,2.356498246691622331946e-15,2.356498328655155571086e-15,1.171661642831729305045e-03,1.084399603464635381491e-18,0,nan,9.968342988572630982889e-01
48305,1.170207792420465195334e-03,1.170183596155654326652e-03,8.016367236632349360625e-12,2.344821177846997074396e-15,2.344821259810530313536e-15,1.170207792420465196710e-03,1.176225750848252819800e-18,0,nan,9.968382232488353801429e-01
48347,1.169192242032882987781e-03,1.169168087742796269065e-03,7.995507242734466873071e-12,2.336690243918663209498e-15,2.336690325882196448637e-15,1.169192242032882989052e-03,1.086689917367512686515e-18,0,nan,9.968409645384786061111e-01
48365,1.168757545543395506221e-03,1.168733409209047225445e-03,7.986589400096872008908e-12,2.333216348168258331824e-15,2.333216430131791570963e-15,1.168757545543395507597e-03,1.177685264610025827734e-18,0,nan,9.968421379222415418578e-01
48425,1.167310888819448020583e-03,1.167286812193179845898e-03,7.956958865984001763800e-12,2.321683222036782206099e-15,2.321683304000315445239e-15,1.167310888819448021960e-03,1.179144778372006579563e-18,0,nan,9.968460429135332868857e-01
48471,1.166204208344349799983e-03,1.166180177344360574971e-03,7.934341311237616186405e-12,2.312889386107438391492e-15,2.312889468070971630632e-15,1.166204208344349801041e-03,9.078951837869220738446e-19,0,nan,9.968490302056585436810e-01
48485,1.165867808933719538597e-03,1.165843791794247880876e-03,7.927474724590398453033e-12,2.310221268461471029130e-15,2.310221350425004268269e-15,1.165867808933719539656e-03,9.081571477955340798057e-19,0,nan,9.968499382585842140772e-01
48545,1.164428292637067373653e-03,1.164404334764200757231e-03,7.898136072946126880019e-12,2.298829961033118319166e-15,2.298830042996651558305e-15,1.164428292637067374712e-03,9.092798506896832565448e-19,0,nan,9.968538239930909041603e-01
48595,1.163231408395883485302e-03,1.163207499744435833858e-03,7.873797687747231282200e-12,2.289390794008985177299e-15,2.289390875972518416439e-15,1.163231408395883486361e-03,9.102154364349283143899e-19,0,nan,9.968570547894235239685e-01
48605,1.162992326745703878321e-03,1.162968427920336211737e-03,7.868942014756582971333e-12,2.287508777879279465320e-15,2.287508859842812704460e-15,1.162992326745703879274e-03,8.193622982255914190167e-19,0,nan,9.968577001525740238926e-01
48665,1.161559898140793961289e-03,1.161536058144897858014e-03,7.839891660344991582507e-12,2.276257201619641806684e-15,2.276257283583175045824e-15,1.161559898140793962348e-03,9.115252564784551223753e-19,0,nan,9.968615667723793987700e-01
48720,1.160249934843768163729e-03,1.160226148584272401686e-03,7.813387654219267885027e-12,2.266003966279255661825e-15,2.266004048242788900965e-15,1.160249934843768165211e-03,1.277576161117926424311e-18,0,nan,9.968651028235682395894e-01
48725,1.160130993768055578455e-03,1.160107212384675726524e-03,7.810984126595469722246e-12,2.265074719321888058431e-15,2.265074801285421297571e-15,1.160130993768055579937e-03,1.277707143122307303602e-18,0,nan,9.968654238876790917544e-01
48785,1.158705600637363167555e-03,1.158681877650609748336e-03,7.782218536896648961478e-12,2.253960822458046989139e-15,2.253960904421580228279e-15,1.158705600637363168826e-03,1.096524794721425347982e-18,0,nan,9.968692715334724681222e-01
48844,1.157307375472288703904e-03,1.157283709699388975117e-03,7.754069945015400898549e-12,2.243098548613585095539e-15,2.243098630577118334679e-15,1.157307375472288705916e-03,1.738261841550955181360e-18,0,nan,9.968730458515259684423e-01
48845,1.157283705822354002627e-03,1.157260041017396157867e-03,7.753594021085850700595e-12,2.242915006861325390322e-15,2.242915088824858629462e-15,1.157283705822354004533e-03,1.646808057293018363418e-18,0,nan,9.968731097445872521828e-01
48905,1.155865296460037445534e-03,1.155841689623096792158e-03,7.725109715393808540902e-12,2.231936772683415473707e-15,2.231936854646948712846e-15,1.155865296460037447546e-03,1.740430529309965619824e-18,0,nan,9.968769385556805856215e-01
48965,1.154450359750407063535e-03,1.154426810668751256828e-03,7.696764762389931288495e-12,2.221025624352271822364e-15,2.221025706315805061504e-15,1.154450359750407065335e-03,1.559135910620303785048e-18,0,nan,9.968807580012400610162e-01
48970,1.154332604709901120355e-03,1.154309060431615850811e-03,7.694408946473132812997e-12,2.220119374740003167545e-15,2.220119456703536406685e-15,1.154332604709901122155e-03,1.559294960197141740403e-18,0,nan,9.968810758666972123856e-01
49026,1.153015387583712782749e-03,1.152991897002921381132e-03,7.668089371998925692147e-12,2.210000889389906078301e-15,2.210000971353439317441e-15,1.153015387583712784655e-03,1.652904334014195051968e-18,0,nan,9.968846315386291159787e-01
49086,1.151607415376417079855e-03,1.151583982125056164325e-03,7.640022864317883658364e-12,2.199223540618795625911e-15,2.199223622582328865051e-15,1.151607415376417081761e-03,1.654925199226190853292e-18,0,nan,9.968884322012479839406e-01
49095,1.151396516071196658712e-03,1.151373091401145982021e-03,7.635824707920912381517e-12,2.197612609461241195400e-15,2.197612691424774434539e-15,1.151396516071196660618e-03,1.655228329008013980537e-18,0,nan,9.968890015009208006272e-01
49146,1.150202877586156431374e-03,1.150179501454610680969e-03,7.612093160598980929618e-12,2.188511808205665822238e-15,2.188511890169199061378e-15,1.150202877586156433491e-03,1.841051182709402014861e-18,0,nan,9.968922236013538379926e-01
49206,1.148801761662060145883e-03,1.148778442441734892534e-03,7.584299428331209729795e-12,2.177865213338676176225e-15,2.177865295302209415364e-15,1.148801761662060148000e-03,1.843296588501118806534e-18,0,nan,9.968960057727636255324e-01
49221,1.148452015882640207005e-03,1.148428710857646177350e-03,7.577372143822509390756e-12,2.175213686640967922375e-15,2.175213768604501161515e-15,1.148452015882640209017e-03,1.751665042951640696731e-18,0,nan,9.968969498775795644026e-01
49266,1.147404055114338325679e-03,1.147380792597653349690e-03,7.556640841075596063707e-12,2.167283281277317115469e-15,2.167283363240850354609e-15,1.147404055114338327797e-03,1.845541994293139100128e-18,0,nan,9.968997787491298631516e-01
49326,1.146009745513910746596e-03,1.145986539494294116915e-03,7.529116578413594066464e-12,2.156765541312894055882e-15,2.156765623276427295022e-15,1.146009745513910749031e-03,2.124955510098281055170e-18,0,nan,9.969035425639416458108e-01
49347,1.145522537391762364532e-03,1.145499351097502685207e-03,7.519514669764633884427e-12,2.153099411217333191412e-15,2.153099493180866430552e-15,1.145522537391762366650e-03,1.848573292112845964807e-18,0,nan,9.969048577408809088535e-01
49386,1.144618820492038436261e-03,1.144595670763920396279e-03,7.501725825895980973435e-12,2.146311526729442381022e-15,2.146311608692975620162e-15,1.144618820492038438802e-03,2.220039367053702920114e-18,0,nan,9.969072972505256281513e-01
49446,1.143231267739957934477e-03,1.143208174098764831661e-03,7.474467774992247252679e-12,2.135920774765068196589e-15,2.135920856728601435728e-15,1.143231267739957937229e-03,2.407961675172312924438e-18,0,nan,9.969110428420470125825e-01
49473,1.142607965938733326223e-03,1.142584897470178304487e-03,7.462244731914121909470e-12,2.131265453414277921816e-15,2.131265535377811160955e-15,1.142607965938733328764e-03,2.223946373133508162940e-18,0,nan,9.969127253997670146286e-01
49506,1.141847075008518209588e-03,1.141824037250666469372e-03,7.447341623040476573460e-12,2.125592826573709667573e-15,2.125592908537242906712e-15,1.141847075008518212023e-03,2.132702160083868205863e-18,0,nan,9.969147793715105255520e-01
49566,1.140466230107820209220e-03,1.140443248030710352937e-03,7.420346573197710157437e-12,2.115327227187313865735e-15,2.115327309150847104875e-15,1.140466230107820211762e-03,2.228122827909305426828e-18,0,nan,9.969185068717613835152e-01
49600,1.139685232786202363336e-03,1.139662282171952969486e-03,7.405107272393234720358e-12,2.109537558661129172905e-15,2.109537640624662412044e-15,1.139685232786202365454e-03,1.858041419874215136078e-18,0,nan,9.969206151263563295121e-01
49626,1.139088720906859025281e-03,1.139065794308869730665e-03,7.393481834390790455162e-12,2.105123525478424144659e-15,2.105123607441957383799e-15,1.139088720906859027611e-03,2.044915871956730037008e-18,0,nan,9.969222253754862617245e-01
49686,1.137714535333168645909e-03,1.137691664013650851321e-03,7.366746621267678721290e-12,2.094981274123173054399e-15,2.094981356086706293538e-15,1.137714535333168647815e-03,1.675133851361118176027e-18,0,nan,9.969259349152142458332e-01
49727,1.136777413888913319831e-03,1.136754580228114024243e-03,7.348551652904988008833e-12,2.088085849854001989297e-15,2.088085931817535228437e-15,1.136777413888913321525e-03,1.490235356377467554140e-18,0,nan,9.969284646284781887257e-01
49746,1.136343661372469277316e-03,1.136320845131740328219e-03,7.340140154149241501338e-12,2.084900029564675945280e-15,2.084900111528209184420e-15,1.136343661372469278693e-03,1.211278406416062241488e-18,0,nan,9.969296355233177800849e-01
49806,1.134976087068317212133e-03,1.134953325707655049596e-03,7.313661658981500915017e-12,2.074879351976820441975e-15,2.074879433940353681114e-15,1.134976087068317213298e-03,1.026162855539139107492e-18,0,nan,9.969333272320136086716e-01
49855,1.133861674134356895958e-03,1.133838957445668009160e-03,7.292131949498724173310e-12,2.066740423658051996230e-15,2.066740505621585235370e-15,1.133861674134356897122e-03,1.027171416975379134166e-18,0,nan,9.969363355481536786138e-01
49866,1.133611800521757223815e-03,1.133589093843394615480e-03,7.287310367288343718966e-12,2.064918805228447034661e-15,2.064918887191980273801e-15,1.133611800521757224874e-03,9.339980261148968330611e-19,0,nan,9.969370100733637113464e-01
49926,1.132250789890977464033e-03,1.132228137698096275947e-03,7.261085516124684191321e-12,2.055017956847916104945e-15,2.055018038811449344084e-15,1.132250789890977465304e-03,1.122144874815048340285e-18,0,nan,9.969406840792762346986e-01
49982,1.130983458509016846681e-03,1.130960856992510292182e-03,7.236722397536297172827e-12,2.045830647849970321407e-15,2.045830729813503560547e-15,1.130983458509016847845e-03,1.029785443555519116883e-18,0,nan,9.969441052079489675743e-01
49986,1.130893043390966842927e-03,1.130870445487692353092e-03,7.234986348030075977523e-12,2.045176377988056736958e-15,2.045176459951589976098e-15,1.130893043390966843986e-03,9.362434319103290160291e-19,0,nan,9.969443492815064081962e-01
50046,1.129538549293174872640e-03,1.129516005484570125118e-03,7.209012110982767954772e-12,2.035393643391492784825e-15,2.035393725355026023965e-15,1.129538549293174873593e-03,8.436295213274362566069e-19,0,nan,9.969480057116574638065e-01
50106,1.128187295925173950306e-03,1.128164806017234149869e-03,7.183162058354199557881e-12,2.025669331356341654363e-15,2.025669413319874893503e-15,1.128187295925173951047e-03,6.569421863944381668183e-19,0,nan,9.969516534011815403287e-01
50111,1.128074837396242789203e-03,1.128052351971296992047e-03,7.181013469573767167940e-12,2.024861596015970336205e-15,2.024861677979503575345e-15,1.128074837396242789733e-03,4.692911981405932719638e-19,0,nan,9.969519569817486366256e-01
50166,1.126839271670324065562e-03,1.126816835469971012580e-03,7.157435448863930545416e-12,2.016003023702281384414e-15,2.016003105665814623553e-15,1.126839271670324066091e-03,4.698057703022808456069e-19,0,nan,9.969552923813805891365e-01
50226,1.125494464967439905165e-03,1.125472082282516470202e-03,7.131831546535000849255e-12,2.006394305736981608952e-15,2.006394387700514848092e-15,1.125494464967439905906e-03,6.585139704520484456568e-19,0,nan,9.969589226834072658262e-01
50239,1.125203513151420686658e-03,1.125181142036268897583e-03,7.126300136585188923857e-12,2.004319967369650438626e-15,2.004320049333183677766e-15,1.125203513151420687399e-03,6.586842470583135970043e-19,0,nan,9.969597081080373614519e-01
50286,1.124152864310460342008e-03,1.124130534949724979903e-03,7.106349620649715677769e-12,1.996842766222894103216e-15,1.996842848186427342355e-15,1.124152864310460342432e-03,3.767427785605734821989e-19,0,nan,9.969625443382658247916e-01
50346,1.122814458248120281109e-03,1.122792182021241584556e-03,7.080988945705851363867e-12,1.987347997344398590339e-15,1.987348079307931829478e-15,1.122814458248120281957e-03,7.543837194400665955082e-19,0,nan,9.969661573768129922239e-01
50368,1.122324507527636282108e-03,1.122302250735662102480e-03,7.071720269114988513339e-12,1.983880726242612056735e-15,1.983880808206145295874e-15,1.122324507527636282743e-03,5.660347842177741600976e-19,0,nan,9.969674800048236755555e-01
50406,1.121479235383624852623e-03,1.121457012101176143970e-03,7.055748801373277618021e-12,1.977909594675299666395e-15,1.977909676638832905535e-15,1.121479235383624852835e-03,1.888204704397748921105e-19,0,nan,9.969697618297588558619e-01
50466,1.120147184374325919581e-03,1.120125013847779881703e-03,7.030628472450991416000e-12,1.968527157146670579451e-15,1.968527239110203818591e-15,1.120147184374325919793e-03,1.890450110195613696604e-19,0,nan,9.969733577276677209699e-01
50497,1.119460197057454892000e-03,1.119438053714553245162e-03,7.017696346582344565951e-12,1.963701361014455867990e-15,1.963701442977989107130e-15,1.119460197057454892317e-03,2.837415354786931185482e-19,0,nan,9.969752122663469624006e-01
50527,1.118796172470310615658e-03,1.118774055386587181762e-03,7.005211566828099029216e-12,1.959045307707787867181e-15,1.959045389671321106321e-15,1.118796172470310615975e-03,2.839099409135596934843e-19,0,nan,9.969770048184640086819e-01
50587,1.117470483752409802670e-03,1.117448419047106290177e-03,6.980330710819635153110e-12,1.949774526749551943605e-15,1.949774608713085182745e-15,1.117470483752409803623e-03,8.527402553499730814515e-19,0,nan,9.969805835560963228103e-01
50626,1.116610469515771123420e-03,1.116588438756725382007e-03,6.964221308476566091142e-12,1.943777916700404715462e-15,1.943777998663937954602e-15,1.116610469515771124691e-03,1.137862715394775486485e-18,0,nan,9.969829051950142232829e-01
50647,1.116147932997521105519e-03,1.116125920484791123390e-03,6.955567543343997439841e-12,1.940558521059863490408e-15,1.940558603023396729548e-15,1.116147932997521107002e-03,1.328056625714610989375e-18,0,nan,9.969841538300195098892e-01
50707,1.114828509077272820498e-03,1.114806548572148152655e-03,6.930921369377456139370e-12,1.931396902737712019076e-15,1.931396984701245258216e-15,1.114828509077272822404e-03,1.709522241137875452735e-18,0,nan,9.969877156702209873617e-01
50756,1.113753291330035821425e-03,1.113731373161186558241e-03,6.910879966278213917132e-12,1.923954991258095562961e-15,1.923955073221628802101e-15,1.113753291330035823225e-03,1.616107469155855326208e-18,0,nan,9.969906182709952801365e-01
50767,1.113512200915851513233e-03,1.113490292234236938107e-03,6.906391498815924752233e-12,1.922289287083131131375e-15,1.922289369046664370515e-15,1.113512200915851515033e-03,1.616457378226258573276e-18,0,nan,9.969912691065466710054e-01
50827,1.112198997489692098436e-03,1.112177140448360244296e-03,6.881977246434380886131e-12,1.913235292567044677370e-15,1.913235374530577916510e-15,1.112198997489692100342e-03,1.713563971576803195620e-18,0,nan,9.969948141687018035350e-01
50886,1.110910697695767112089e-03,1.110888891256211104725e-03,6.858081982238291963321e-12,1.904384119073395645743e-15,1.904384201036928884883e-15,1.110910697695767113889e-03,1.620242758170215542409e-18,0,nan,9.969982920091790863518e-01
50887,1.110888887827170113574e-03,1.110867082243756350817e-03,6.857677931846669325094e-12,1.904234540801432116495e-15,1.904234622764965355635e-15,1.110888887827170115374e-03,1.620274568085714875929e-18,0,nan,9.969983508862517891658e-01
50947,1.109581861008296161579e-03,1.109560106701293530907e-03,6.833492879465683004440e-12,1.895286656509809283542e-15,1.895286738473342522682e-15,1.109581861008296163485e-03,1.717605702016722338215e-18,0,nan,9.970018792886230102356e-01
51007,1.108277906164412509262e-03,1.108256202953166685328e-03,6.809421418463918104583e-12,1.886391267498020899159e-15,1.886391349461554138299e-15,1.108277906164412511485e-03,2.006230995109893414656e-18,0,nan,9.970053994051036457230e-01
51016,1.108082577226340473767e-03,1.108060881663929195082e-03,6.805820455334690176682e-12,1.885061464006757374536e-15,1.885061545970290613676e-15,1.108082577226340475884e-03,1.911032996689024494820e-18,0,nan,9.970059267097213591587e-01
51067,1.106977012477891823205e-03,1.106955360182596114052e-03,6.785462882734399222385e-12,1.877548004625341154798e-15,1.877548086588874393937e-15,1.106977012477891825323e-03,1.912941591619584326690e-18,0,nan,9.970089112648444835312e-01
51127,1.105679169181838023671e-03,1.105657567623528404890e-03,6.761616610851970673745e-12,1.868756501775878752319e-15,1.868756583739411991459e-15,1.105679169181838026212e-03,2.298224396904592881092e-18,0,nan,9.970124148968597203044e-01
51147,1.105247230760693148342e-03,1.105225646075087378688e-03,6.753692687428550662979e-12,1.865837440206289443752e-15,1.865837522169822682892e-15,1.105247230760693150883e-03,2.299122559225028985914e-18,0,nan,9.970135809508098923611e-01
51187,1.104384365559789241048e-03,1.104362814560339425523e-03,6.737881946034950243467e-12,1.860016395830282873050e-15,1.860016477793816112190e-15,1.104384365559789243801e-03,2.492662124188176691944e-18,0,nan,9.970159103300277654721e-01
51247,1.103092590945422856853e-03,1.103071090327539398271e-03,6.714258236107141352104e-12,1.851327326637746524481e-15,1.851327408601279763620e-15,1.103092590945422859606e-03,2.495581151730061601763e-18,0,nan,9.970193975930920313611e-01
51278,1.102426357351962293103e-03,1.102404882695362561806e-03,6.702095912349307779013e-12,1.846857853180713581641e-15,1.846857935144246820780e-15,1.102426357351962295856e-03,2.497089315960172397546e-18,0,nan,9.970211961539918040735e-01
51307,1.101803834722262612125e-03,1.101782384309480043326e-03,6.690744833460200016939e-12,1.842688936988303817761e-15,1.842689018951837056901e-15,1.101803834722262614878e-03,2.498500179272295788005e-18,0,nan,9.970228767146617202726e-01
51367,1.100518086323387767439e-03,1.100496685940063772646e-03,6.667341095016352871059e-12,1.834100872585417755949e-15,1.834100954548950995088e-15,1.100518086323387770192e-03,2.501419206814878026839e-18,0,nan,9.970263477232126113955e-01
51409,1.099619846465451319484e-03,1.099598480998679570293e-03,6.651023386165309352778e-12,1.828118982729797198894e-15,1.828119064693330438034e-15,1.099619846465451322343e-03,2.599749546329310957306e-18,0,nan,9.970287726171351004351e-01
51427,1.099235335231144295588e-03,1.099213984702454916093e-03,6.644046382191462491459e-12,1.825562782018855127362e-15,1.825562863982388366502e-15,1.099235335231144298235e-03,2.408017533036352981408e-18,0,nan,9.970298106470878339515e-01
51487,1.097955570976858092745e-03,1.097934270128792966693e-03,6.620860060858436491819e-12,1.817074316737845188187e-15,1.817074398701378427327e-15,1.097955570976858095604e-03,2.603690233512661866064e-18,0,nan,9.970332655144986392553e-01
51541,1.096806328281339757688e-03,1.096785071997726227971e-03,6.600084525841236842265e-12,1.809476841810154564320e-15,1.809476923773687803460e-15,1.096806328281339760864e-03,2.896020446181142539650e-18,0,nan,9.970363680301022188878e-01
51547,1.096678783140550189891e-03,1.096657531799907824669e-03,6.597781501310976693617e-12,1.808635131024518832124e-15,1.808635212988052071263e-15,1.096678783140550193067e-03,2.896357257051577973153e-18,0,nan,9.970367123535251663237e-01
51607,1.095404961350653950750e-03,1.095383759345037028519e-03,6.574810078227664899059e-12,1.800244881967625003810e-15,1.800244963931158242949e-15,1.095404961350653954350e-03,3.286355414523636541666e-18,0,nan,9.970401511921172077566e-01
51667,1.094134095283734235473e-03,1.094112942441544951416e-03,6.551945170636381709650e-12,1.791903229436521113725e-15,1.791903311400054352865e-15,1.094134095283734238967e-03,3.193402821907228089196e-18,0,nan,9.970435820580949587573e-01
51673,1.094007170845783012892e-03,1.093986022910529256299e-03,6.549664514450796877596e-12,1.791071723979635108401e-15,1.791071805943168347540e-15,1.094007170845783016386e-03,3.193773313864798227667e-18,0,nan,9.970439247072661769671e-01
51727,1.092866174664208517901e-03,1.092845070814643950659e-03,6.529186161879054927291e-12,1.783609836055434319730e-15,1.783609918018967558870e-15,1.092866174664208520759e-03,2.615815424849828640156e-18,0,nan,9.970470049791497677808e-01
51787,1.091601189264069941574e-03,1.091580134237117455975e-03,6.506532439576734091789e-12,1.775364367177990531743e-15,1.775364449141523770787e-15,1.091601189264069944962e-03,3.103818337997043184376e-18,0,nan,9.970504199828448835480e-01
51806,1.091201220825478382817e-03,1.091180181223703427010e-03,6.499380612131139057792e-12,1.772763239448988844139e-15,1.772763321412522083182e-15,1.091201220825478386099e-03,3.007926134950101872595e-18,0,nan,9.970514997545524089797e-01
51847,1.090339128902612295655e-03,1.090318122529044977631e-03,6.483983395594987914895e-12,1.767166490862008052097e-15,1.767166572825541291140e-15,1.090339128902612298938e-03,3.010304393930982585445e-18,0,nan,9.970538270966161984842e-01
51907,1.089079983446156895085e-03,1.089059025557529017290e-03,6.461538426009620909566e-12,1.759015877844552776340e-15,1.759015959808086015383e-15,1.089079983446156898050e-03,2.722128181999241575461e-18,0,nan,9.970572263477729768144e-01
51938,1.088430563719062943921e-03,1.088409630815244598168e-03,6.449982438026341494261e-12,1.754823138353654172930e-15,1.754823220317187411974e-15,1.088430563719062946674e-03,2.529198618945637867237e-18,0,nan,9.970589795558609023485e-01
51967,1.087823742807781353112e-03,1.087802833236423872837e-03,6.439196931072706296437e-12,1.750912201517251982879e-15,1.750912283480785221923e-15,1.087823742807781355865e-03,2.530609482259578172670e-18,0,nan,9.970606177634985884057e-01
52028,1.086549532317587157200e-03,1.086528671697699863019e-03,6.416588539820394551863e-12,1.742721246587614733025e-15,1.742721328551147972068e-15,1.086549532317587160165e-03,2.728467711054634989942e-18,0,nan,9.970640576983064029418e-01
52071,1.085653110652150163022e-03,1.085632284435812751901e-03,6.400715039533846741662e-12,1.736976063357625288192e-15,1.736976145321158527235e-15,1.085653110652150166093e-03,2.828246337315238207580e-18,0,nan,9.970664777358560989812e-01
52088,1.085299119235597132130e-03,1.085278306597192011228e-03,6.394453911278143892671e-12,1.734711243126177862721e-15,1.734711325089711101764e-15,1.085299119235597135201e-03,2.829168824866884148785e-18,0,nan,9.970674333947566523153e-01
52148,1.084051580823356799532e-03,1.084030816001080843447e-03,6.372420973107196710373e-12,1.726747206922668898037e-15,1.726747288886202137080e-15,1.084051580823356802285e-03,2.539415215358692905104e-18,0,nan,9.970708013370234785631e-01
52205,1.082869072975371368928e-03,1.082848353425951170129e-03,6.351583341220169112038e-12,1.719223661683747416741e-15,1.719223743647280655784e-15,1.082869072975371371787e-03,2.639964764279755503765e-18,0,nan,9.970739937241709387097e-01
52208,1.082806907179053230099e-03,1.082786190008312340974e-03,6.350489141998353669702e-12,1.718828821787606287108e-15,1.718828903751139526152e-15,1.082806907179053233064e-03,2.737898415437260988718e-18,0,nan,9.970741615517918211538e-01
52268,1.081565088446297124242e-03,1.081544418763251765733e-03,6.328657838652938555551e-12,1.710955774066025902450e-15,1.710955856029559141493e-15,1.081565088446297127418e-03,2.936830696677338726903e-18,0,nan,9.970775140656243098959e-01
52328,1.080326114813862639139e-03,1.080305492455423517606e-03,6.306926487750665136684e-12,1.703127752614289049955e-15,1.703127834577822288998e-15,1.080326114813862642315e-03,2.940198805386563397395e-18,0,nan,9.970808589049619613206e-01
52339,1.080099277490560290237e-03,1.080078663790667277805e-03,6.302953203645913336191e-12,1.701697475041432298428e-15,1.701697557004965537471e-15,1.080099277490560293413e-03,2.940816291983295687831e-18,0,nan,9.970814712951174356415e-01
52388,1.079089976515429003245e-03,1.079069401319252778166e-03,6.285294517917797986642e-12,1.695344448777128965518e-15,1.695344530740662204561e-15,1.079089976515429006528e-03,3.041685811232705508980e-18,0,nan,9.970841960961248794017e-01
52448,1.077856663829323901518e-03,1.077836135633808925442e-03,6.263761361695604159618e-12,1.687605556364933045378e-15,1.687605638328466284421e-15,1.077856663829323904800e-03,3.045166190233018671982e-18,0,nan,9.970875256653129418017e-01
52473,1.077343615189216162056e-03,1.077323106529790587376e-03,6.254818242884640952291e-12,1.684394053098337227634e-15,1.684394135061870466678e-15,1.077343615189216165550e-03,3.243172241578958337222e-18,0,nan,9.970889107424715267305e-01
52508,1.076626167078268619721e-03,1.076605685722550707655e-03,6.242326455509092785198e-12,1.679910771631258150584e-15,1.679910853594791389628e-15,1.076626167078268623109e-03,3.146990006950937113444e-18,0,nan,9.970908476386064886649e-01
52568,1.075398476629124930119e-03,1.075378041953073157295e-03,6.220989239636039572435e-12,1.672259793250576309208e-15,1.672259875214109548251e-15,1.075398476629124933613e-03,3.249038364249958127557e-18,0,nan,9.970941620419669992686e-01
52607,1.074601978172462644663e-03,1.074581573752669185610e-03,6.207172172268700233042e-12,1.667310006763346031429e-15,1.667310088726879270473e-15,1.074601978172462647945e-03,3.054389194585723873987e-18,0,nan,9.970963123570212673411e-01
52628,1.074173582892643709997e-03,1.074153194736856238855e-03,6.199749158176293369955e-12,1.664652322296248223321e-15,1.664652404259781462365e-15,1.074173582892643713068e-03,2.858471370640394534568e-18,0,nan,9.970974689012377742566e-01
52688,1.072951476323215272556e-03,1.072931134529015208001e-03,6.178605659021361803763e-12,1.657088062218721953882e-15,1.657088144182255192925e-15,1.072951476323215275626e-03,2.861727209061488611430e-18,0,nan,9.971007682421445990090e-01
52742,1.071853955584083852716e-03,1.071833655380239555753e-03,6.159658634366527589664e-12,1.650316930248911318770e-15,1.650317012212444557814e-15,1.071853955584083855575e-03,2.667094879941415697608e-18,0,nan,9.971037312419277614259e-01
52748,1.071732147418621404685e-03,1.071711851828052677297e-03,6.157558193824273289298e-12,1.649566718823954280576e-15,1.649566800787487519619e-15,1.071732147418621407544e-03,2.667398009725496957589e-18,0,nan,9.971040600902964202382e-01
52808,1.070515586719789088962e-03,1.070495337175612366787e-03,6.136606217969712405888e-12,1.642088000252052155872e-15,1.642088082215585394916e-15,1.070515586719789092138e-03,2.967143675073880353008e-18,0,nan,9.971073444711860013349e-01
52868,1.069301784810545904777e-03,1.069281581156234532446e-03,6.115749190544426056390e-12,1.634651616956131810064e-15,1.634651698919665049108e-15,1.069301784810545908377e-03,3.366580021624661180963e-18,0,nan,9.971106214101905859540e-01
52877,1.069119951889802794529e-03,1.069099755105514656456e-03,6.112628792476477779935e-12,1.633539793093424914564e-15,1.633539875056958153607e-15,1.069119951889802798023e-03,3.268118700102723772949e-18,0,nan,9.971111123107417269001e-01
52928,1.068090732317377090186e-03,1.068070574397113055972e-03,6.094986574307897451802e-12,1.627257281681393011472e-15,1.627257363644926250515e-15,1.068090732317377093362e-03,2.973879892499418219083e-18,0,nan,9.971138909325725488615e-01
52988,1.066882419909184249426e-03,1.066862307567854179313e-03,6.074317835663285280949e-12,1.619904709444406060730e-15,1.619904791407939299773e-15,1.066882419909184253555e-03,3.870422401576557473242e-18,0,nan,9.971171530634800397332e-01
53013,1.066379762901500838814e-03,1.066359669505779984451e-03,6.065733442027921895740e-12,1.616853396278108870001e-15,1.616853478241642109044e-15,1.066379762901500843049e-03,3.971535173124524646217e-18,0,nan,9.971185101091358453742e-01
53048,1.065676838297045704749e-03,1.065656771380236883810e-03,6.053742444628625531000e-12,1.612593617512609152472e-15,1.612593699476142391515e-15,1.065676838297045709090e-03,4.073508683566106522123e-18,0,nan,9.971204078279476404529e-01
53108,1.064473978233978462374e-03,1.064453956587974883152e-03,6.033259874808292935923e-12,1.605323725384013668028e-15,1.605323807347546907071e-15,1.064473978233978466292e-03,3.680247202989907632937e-18,0,nan,9.971236552508969962802e-01
53148,1.063673578949446557192e-03,1.063653587398924299367e-03,6.019656137265731295024e-12,1.600499881892904617551e-15,1.600499963856437856594e-15,1.063673578949446560580e-03,3.185311599413366469705e-18,0,nan,9.971258161331647841530e-01
53168,1.063273830514701793097e-03,1.063253853986480230557e-03,6.012869603364719738741e-12,1.598094754767115110340e-15,1.598094836730648349383e-15,1.063273830514701796485e-03,3.186509149178532281369e-18,0,nan,9.971268953571374522773e-01
53228,1.062076385975402410511e-03,1.062056454412628523574e-03,5.992571110990369053123e-12,1.590906429561007357770e-15,1.590906511524540596813e-15,1.062076385975402413158e-03,2.492267030058036065207e-18,0,nan,9.971301281713666883806e-01
53285,1.060941309174095526385e-03,1.060921420188021209008e-03,5.973372083756080257373e-12,1.584114918903548084000e-15,1.584115000867081323043e-15,1.060941309174095529243e-03,2.694528125414106525515e-18,0,nan,9.971331926130541451142e-01
53288,1.060881635493501232015e-03,1.060861748744525691348e-03,5.972363881879960187545e-12,1.583758475835697933761e-15,1.583758557799231172804e-15,1.060881635493501234980e-03,2.794482641799120739740e-18,0,nan,9.971333537181713420577e-01
53348,1.059689569987421715729e-03,1.059669727901276357787e-03,5.952247403702943534277e-12,1.576650621812622073488e-15,1.576650703776155312532e-15,1.059689569987421718799e-03,2.897541431716917644064e-18,0,nan,9.971365720220276403977e-01
53408,1.058500180416359754246e-03,1.058480382842753760840e-03,5.932221167576222294123e-12,1.569582597845353312503e-15,1.569582679808886551547e-15,1.058500180416359757211e-03,2.800769778068364014817e-18,0,nan,9.971397831073020124140e-01
53421,1.058242831168428526138e-03,1.058223043219462565938e-03,5.927893994860595996181e-12,1.568056416380025550231e-15,1.568056498343558789275e-15,1.058242831168428529103e-03,2.801450884497611999285e-18,0,nan,9.971404778933600709869e-01
53468,1.057313457780055116774e-03,1.057293704569371220785e-03,5.912284668037118744499e-12,1.562554136400508432809e-15,1.562554218364041671853e-15,1.057313457780055119527e-03,2.603633821474664357935e-18,0,nan,9.971429869982517041121e-01
53529,1.056109681175636443463e-03,1.056089972914568618570e-03,5.892107368436004065117e-12,1.555448817396967704093e-15,1.555448899360500943137e-15,1.056109681175636445687e-03,2.105331980355897678890e-18,0,nan,9.971462369370946972964e-01
53558,1.055538354739360627079e-03,1.055518667793991624512e-03,5.882547077475604621046e-12,1.552085043882449685372e-15,1.552085125845982924416e-15,1.055538354739360629302e-03,2.106471523805089775735e-18,0,nan,9.971477793981131577299e-01
53589,1.054928309644680117867e-03,1.054908645446839721810e-03,5.872350313956285416476e-12,1.548499335097122492438e-15,1.548499417060655731482e-15,1.054928309644680119984e-03,2.007323482340703120053e-18,0,nan,9.971494263928339027978e-01
53649,1.053749578141037832721e-03,1.053729957858816745180e-03,5.852681491704078232596e-12,1.541588620871936819686e-15,1.541588702835470058729e-15,1.053749578141037834944e-03,2.110047332559825596997e-18,0,nan,9.971526087267691469034e-01
53695,1.052847666351154378748e-03,1.052828079638022701369e-03,5.837661506742878112215e-12,1.536316499255777087453e-15,1.536316581219310326496e-15,1.052847666351154381289e-03,2.413548439129438986015e-18,0,nan,9.971550437079592426530e-01
53709,1.052573477825028702304e-03,1.052553901311477366946e-03,5.833100409687872306160e-12,1.534716415486883080778e-15,1.534716497450416319822e-15,1.052573477825028704951e-03,2.514767867454950969240e-18,0,nan,9.971557839627252449975e-01
53769,1.051399999896392058737e-03,1.051380467005215814823e-03,5.813606579204560681304e-12,1.527882461727540663628e-15,1.527882543691073902671e-15,1.051399999896392060537e-03,1.711950744809549086626e-18,0,nan,9.971589521244208540558e-01
53829,1.050229135594067954518e-03,1.050209646179623392859e-03,5.794199514813825685549e-12,1.521086504381625260990e-15,1.521086586345158500033e-15,1.050229135594067956212e-03,1.613044084470521640575e-18,0,nan,9.971621132354690579514e-01
53833,1.050151170688989484225e-03,1.050131684167831152587e-03,5.792908783708326078471e-12,1.520634785328352336746e-15,1.520634867291885575789e-15,1.050151170688989486025e-03,1.713986579412628267734e-18,0,nan,9.971623237260923202914e-01
53889,1.049060876195979132850e-03,1.049041430113270475591e-03,5.774878734312752869167e-12,1.514328290221197855330e-15,1.514328372184731094373e-15,1.049060876195979134650e-03,1.715767934690506469202e-18,0,nan,9.971652673193779641459e-01
53949,1.047895213018814448938e-03,1.047875810123489954010e-03,5.755643758710670316585e-12,1.507607567985051332972e-15,1.507607649948584572016e-15,1.047895213018814450950e-03,1.919756121352607178948e-18,0,nan,9.971684143995512803762e-01
53971,1.047468451974833837397e-03,1.047449064878842110085e-03,5.748612339070618919691e-12,1.505152647635291366153e-15,1.505152729598824605196e-15,1.047468451974833839197e-03,1.718376347776279524667e-18,0,nan,9.971695665787320061665e-01
54009,1.046732137417813734532e-03,1.046712777566162123708e-03,5.736494112204211220412e-12,1.500924088361272799499e-15,1.500924170324806038542e-15,1.046732137417813736332e-03,1.719585124572249504431e-18,0,nan,9.971715544992888958413e-01
54069,1.045571640786554093307e-03,1.045552323835501004093e-03,5.717429322152597444994e-12,1.494277603969979630006e-15,1.494277685933512869049e-15,1.045571640786554094895e-03,1.518965046629482948025e-18,0,nan,9.971746876417874549622e-01
54109,1.044799404893860812656e-03,1.044780116464033911007e-03,5.704766372611518191291e-12,1.489867045987171740108e-15,1.489867127950704979151e-15,1.044799404893860814139e-03,1.418748566233735949643e-18,0,nan,9.971767725497289909520e-01
54129,1.044413714556737616625e-03,1.044394440363842077754e-03,5.698448919053141944827e-12,1.487667869346227344480e-15,1.487667951309760583523e-15,1.044413714556737618107e-03,1.419272494256871856308e-18,0,nan,9.971778138501409298943e-01
54189,1.043258350197980507478e-03,1.043239118621431437805e-03,5.679552436516967763550e-12,1.481094640923087398919e-15,1.481094722886620637962e-15,1.043258350197980508536e-03,1.014888770233132789241e-18,0,nan,9.971809331473411849639e-01
54248,1.042124731856282826053e-03,1.042105542048129743436e-03,5.661052280277714636613e-12,1.474666330547579326513e-15,1.474666412511112565556e-15,1.042124731856282827324e-03,1.219191313709911297996e-18,0,nan,9.971839937391181415451e-01
54249,1.042105539217603603314e-03,1.042086350116216333687e-03,5.660739411244941515937e-12,1.474557677014893029922e-15,1.474557758978426268966e-15,1.042105539217603604585e-03,1.219213767768050600466e-18,0,nan,9.971840455562785416450e-01
54309,1.040955273160424287677e-03,1.040936126393637106312e-03,5.642009383003819270293e-12,1.468056737800651302413e-15,1.468056819764184541457e-15,1.040955273160424289159e-03,1.423987846465890715845e-18,0,nan,9.971871510997423441341e-01
54369,1.039807543608549774459e-03,1.039788439036420494341e-03,5.623361894602602579445e-12,1.461591585307619500720e-15,1.461591667271152739764e-15,1.039807543608549775412e-03,9.164311910587802746276e-19,0,nan,9.971902498004215079563e-01
54387,1.039463718107624321656e-03,1.039444626166695883611e-03,5.617783675373699446465e-12,1.459658982619652613256e-15,1.459659064583185852300e-15,1.039463718107624322715e-03,1.018593689826362912869e-18,0,nan,9.971911780796619168845e-01
54429,1.038662342181171761285e-03,1.038643279664374311388e-03,5.604796491869102745386e-12,1.455161983395044095107e-15,1.455162065358577334150e-15,1.038662342181171761708e-03,4.077518327445793270576e-19,0,nan,9.971933416809050748056e-01
54489,1.037519660534362437714e-03,1.037500639934183475402e-03,5.586312723626711143444e-12,1.448767697738060474917e-15,1.448767779701593713961e-15,1.037519660534362437714e-03,0.000000000000000000000e+00,0,nan,9.971964267636827613682e-01
54526,1.036816259279446699799e-03,1.036797264458969467988e-03,5.574954897410754529594e-12,1.444842057917292901161e-15,1.444842139880826140204e-15,1.036816259279446699587e-03,2.042389236456805907666e-19,0,nan,9.971983258526673104573e-01
54549,1.036379490360871838332e-03,1.036360511539207385149e-03,5.567910141671373648448e-12,1.442408495811751691897e-15,1.442408577775284930940e-15,1.036379490360871838226e-03,1.021624987676280371559e-19,0,nan,9.971995050711455055433e-01
54609,1.035241823389926530859e-03,1.035222886209278629934e-03,5.549588300748767080666e-12,1.436084146875364468974e-15,1.436084228838897708017e-15,1.035241823389926531071e-03,2.045495381167727348781e-19,0,nan,9.972025766255860091411e-01
54666,1.034163350858392144425e-03,1.034144453109901470811e-03,5.532256935343577125843e-12,1.430108089396957465910e-15,1.430108171360490704954e-15,1.034163350858392144319e-03,1.023814258346170657891e-19,0,nan,9.972054883675342313210e-01
54669,1.034106651387029628394e-03,1.034087755710503023853e-03,5.531346758531675714372e-12,1.429794421956680748110e-15,1.429794503920213987153e-15,1.034106651387029628394e-03,0.000000000000000000000e+00,0,nan,9.972056414491992753753e-01
54729,1.032973966153762114658e-03,1.032955111845060953175e-03,5.513185075597565854389e-12,1.423539093836543078162e-15,1.423539175800076317206e-15,1.032973966153762114764e-03,1.024993096399362999731e-19,0,nan,9.972086995640831400683e-01
54789,1.031843759527585477481e-03,1.031824946451010030896e-03,5.495102815406356605106e-12,1.417317937033532177016e-15,1.417318018997065416060e-15,1.031843759527585477163e-03,3.078347397921834879893e-19,0,nan,9.972117509922388099578e-01
54806,1.031523983815945914585e-03,1.031505182397217241054e-03,5.489993887767429548232e-12,1.415561457469720730991e-15,1.415561539433253970034e-15,1.031523983815945914373e-03,2.052867796929081925223e-19,0,nan,9.972126143508987232314e-01
54849,1.030716023381645630841e-03,1.030697251402089040905e-03,5.477099544278384759627e-12,1.411130727788794972210e-15,1.411130809752328211253e-15,1.030716023381645630418e-03,4.108954008861214096289e-19,0,nan,9.972147957555713814869e-01
54909,1.029590749624578125981e-03,1.029572018607523169855e-03,5.459174831372562079070e-12,1.404977244051021519025e-15,1.404977326014554758069e-15,1.029590749624578125558e-03,4.113444820493753328943e-19,0,nan,9.972178338758903689198e-01
54946,1.028898054736102446637e-03,1.028879348912458829524e-03,5.448160231293091629234e-12,1.401199311097169822363e-15,1.401199393060703061406e-15,1.028898054736102446425e-03,2.058107077167018524817e-19,0,nan,9.972197040815075920993e-01
54969,1.028467930200314635716e-03,1.028449240011830512966e-03,5.441328248664722950441e-12,1.398857265461569156407e-15,1.398857347425102395450e-15,1.028467930200314635399e-03,3.088451724095047077024e-19,0,nan,9.972208653749102282818e-01
55030,1.027328904882850157409e-03,1.027310256066716576537e-03,5.423263878887782700740e-12,1.392669409243108342714e-15,1.392669491206641581757e-15,1.027328904882850157197e-03,2.061250645310350765150e-19,0,nan,9.972239406334486573440e-01
55087,1.026266847594079119697e-03,1.026248237313325084043e-03,5.406456254876211759953e-12,1.386918207584093336343e-15,1.386918289547626575386e-15,1.026266847594079119380e-03,3.095075671254638553359e-19,0,nan,9.972268080904866761416e-01
55090,1.026211010667515748057e-03,1.026192402411630023701e-03,5.405573568142464760634e-12,1.386616335899828364819e-15,1.386616417863361603862e-15,1.026211010667515747739e-03,3.095244076690915747683e-19,0,nan,9.972269588451819149837e-01
55150,1.025095546694411819421e-03,1.025076978866592937197e-03,5.387960113238644516531e-12,1.380596113062775888072e-15,1.380596195026309127115e-15,1.025095546694411819632e-03,2.065741456944419855741e-19,0,nan,9.972299705005506165949e-01
55210,1.023982505047318508618e-03,1.023963977515959180369e-03,5.370423097252427093262e-12,1.374608527025231023267e-15,1.374608608988764262310e-15,1.023982505047318509465e-03,8.271947451047112535308e-19,0,nan,9.972329756208925668559e-01
55228,1.023649063727526864512e-03,1.023630548259527369548e-03,5.365176836050109132820e-12,1.372818583640791936498e-15,1.372818665604325175541e-15,1.023649063727526865147e-03,6.205981453521082655432e-19,0,nan,9.972338758858435213916e-01
55270,1.022871877844360165694e-03,1.022853390478423720135e-03,5.352962105971026245970e-12,1.368653365700680224502e-15,1.368653447664213463545e-15,1.022871877844360166541e-03,8.280929074317405187928e-19,0,nan,9.972359742274530747187e-01
55330,1.021763657237819301135e-03,1.021745209906836594515e-03,5.335576727872218988228e-12,1.362730418608793172624e-15,1.362730500572326411668e-15,1.021763657237819301982e-03,8.289910697588554585971e-19,0,nan,9.972389663413854446602e-01
55370,1.021026176638103477867e-03,1.021007755924885943533e-03,5.324028281118500832839e-12,1.358799580790430821715e-15,1.358799662753964060758e-15,1.021026176638103478185e-03,3.110961917413673292150e-19,0,nan,9.972409574873960370184e-01
55390,1.020657835413951747405e-03,1.020639427988018094387e-03,5.318266554103978053461e-12,1.356839476861536079144e-15,1.356839558825069318188e-15,1.020657835413951748040e-03,6.224169240645418457635e-19,0,nan,9.972419519837514843060e-01
55450,1.019554404592803014678e-03,1.019536036942575139022e-03,5.301031178464280280247e-12,1.350980333149419891418e-15,1.350980415112953130461e-15,1.019554404592803014572e-03,1.038484243016676561739e-19,0,nan,9.972449311755219914541e-01
55510,1.018453357028025838781e-03,1.018435029024718844036e-03,5.283870197381089353222e-12,1.345152781727881976146e-15,1.345152863691415215189e-15,1.018453357028025838675e-03,1.039606945925889433992e-19,0,nan,9.972479039375772460314e-01
55512,1.018416696397378433585e-03,1.018398369713423997266e-03,5.283299441230207488246e-12,1.344959071715412429083e-15,1.344959153678945668127e-15,1.018416696397378433585e-03,0.000000000000000000000e+00,0,nan,9.972480029191547042599e-01
55570,1.017354685006698911165e-03,1.017336396522083270314e-03,5.266783209892511180284e-12,1.339356618403799842895e-15,1.339356700367333081938e-15,1.017354685006698911059e-03,1.040729648835208016453e-19,0,nan,9.972508702907075056826e-01
55630,1.016258380849146777363e-03,1.016240131755545342691e-03,5.249769817627120163890e-12,1.333591640522135452020e-15,1.333591722485668691063e-15,1.016258380849146777469e-03,1.041852351744631967290e-19,0,nan,9.972538302556134792417e-01
55654,1.015820520474035574521e-03,1.015802287101213387670e-03,5.242984978638211208411e-12,1.331294336189251154002e-15,1.331294418152784393046e-15,1.015820520474035574839e-03,3.126904298725292923510e-19,0,nan,9.972550124574930584470e-01
55690,1.015164436908760901803e-03,1.015146227079045933610e-03,5.232829624784454801742e-12,1.327857646952708750470e-15,1.327857728916241989513e-15,1.015164436908760902227e-03,4.171900218616643785487e-19,0,nan,9.972567838529068138089e-01
55750,1.014072845571821887035e-03,1.014054674879412101622e-03,5.215962238115680933426e-12,1.322154438077099027132e-15,1.322154520040632266175e-15,1.014072845571821887776e-03,7.308684302946562297106e-19,0,nan,9.972597311031105792273e-01
55796,1.013237547379602794048e-03,1.013219406607076220375e-03,5.203079636848416149562e-12,1.317802702228143283655e-15,1.317802784191676522699e-15,1.013237547379602795001e-03,9.404626468151260014026e-19,0,nan,9.972619863759758640086e-01
55810,1.012983599257322834957e-03,1.012965467576180471455e-03,5.199167266904420999677e-12,1.316481815775672688525e-15,1.316481897739205927568e-15,1.012983599257322835698e-03,7.316543223314728432261e-19,0,nan,9.972626720266597291392e-01
55870,1.011896690416793850483e-03,1.011878597621421757168e-03,5.182444322947747759819e-12,1.310839583414736162360e-15,1.310839665378269401403e-15,1.011896690416793851224e-03,7.324402143683622672378e-19,0,nan,9.972656066439015860588e-01
55930,1.010812111534127668908e-03,1.010794057499566407193e-03,5.165793020537340837189e-12,1.305227545833812526974e-15,1.305227627797345766018e-15,1.010812111534127670390e-03,1.466452212810648535269e-18,0,nan,9.972685349750963011814e-01
55939,1.010649625197572349219e-03,1.010631576966388057910e-03,5.163301480538224834075e-12,1.304388332504295588071e-15,1.304388414467828827114e-15,1.010649625197572350807e-03,1.571451407594731741963e-18,0,nan,9.972689736838520496742e-01
55990,1.009729855125406409185e-03,1.009711839727231377310e-03,5.149212976440804590561e-12,1.299645509333040596889e-15,1.299645591296573835932e-15,1.009729855125406410562e-03,1.363165139964380278496e-18,0,nan,9.972714570404173317045e-01
56050,1.008649913738729432165e-03,1.008631936853048006352e-03,5.132703809883145602906e-12,1.294093281660695103610e-15,1.294093363624228342654e-15,1.008649913738729433647e-03,1.469595780958930132240e-18,0,nan,9.972743728599518934271e-01
56083,1.008056930064531868884e-03,1.008038974308104524251e-03,5.123653842652646204337e-12,1.291052193260850848615e-15,1.291052275224384087658e-15,1.008056930064531870260e-03,1.365427386328393643483e-18,0,nan,9.972759739056796752859e-01
56110,1.007572279954042307593e-03,1.007554341457491002477e-03,5.116265142528408509508e-12,1.288570672000826728212e-15,1.288570753964359967256e-15,1.007572279954042308969e-03,1.366084167530909172156e-18,0,nan,9.972772824537014262525e-01
56170,1.006496946382966873573e-03,1.006479046152708519992e-03,5.099896598461468362132e-12,1.283077490961020677217e-15,1.283077572924553916261e-15,1.006496946382966875691e-03,2.103913355868266810401e-18,0,nan,9.972801858415820491733e-01
56226,1.005495370529973265240e-03,1.005477505904557112264e-03,5.084682227916635208331e-12,1.277976907293175502959e-15,1.277976989256708742002e-15,1.005495370529973267358e-03,2.106009067967784218480e-18,0,nan,9.972828900886936307163e-01
56230,1.005423905668632385211e-03,1.005406043582353326528e-03,5.083597804169978302148e-12,1.277613550560272558009e-15,1.277613632523805797053e-15,1.005423905668632387434e-03,2.211466699773644362418e-18,0,nan,9.972830830434250184557e-01
56290,1.004353150485507740041e-03,1.004335326421415045935e-03,5.067368388526470778323e-12,1.272178664216980291624e-15,1.272178746180513530668e-15,1.004353150485507741947e-03,1.897563750759276128120e-18,0,nan,9.972859740789771769865e-01
56350,1.003284673539234775591e-03,1.003266887376053474270e-03,5.051207982770611074342e-12,1.266772646737050836002e-15,1.266772728700584075045e-15,1.003284673539234777074e-03,1.477454701332141886372e-18,0,nan,9.972888589679014009651e-01
56371,1.002911243496392428302e-03,1.002893470569974330292e-03,5.045568076462814261436e-12,1.264887326829022923256e-15,1.264887408792556162300e-15,1.002911243496392430102e-03,1.794720145563771216184e-18,0,nan,9.972898672305099364017e-01
56410,1.002218467566462628599e-03,1.002200719183432955956e-03,5.035116220491601573833e-12,1.261395314302120505590e-15,1.261395396265653744633e-15,1.002218467566462630293e-03,1.690315983322526265306e-18,0,nan,9.972917377297770460520e-01
56470,1.001154525334683152482e-03,1.001136814611557819353e-03,5.019092737610735363860e-12,1.256046484457887687552e-15,1.256046566421420926595e-15,1.001154525334683154494e-03,2.009383365726141568357e-18,0,nan,9.972946103841003959579e-01
56515,1.000358049907375869757e-03,1.000340367350573261261e-03,5.007119716094966028867e-12,1.252053457905281722302e-15,1.252053539868814961346e-15,1.000358049907375871451e-03,1.693459551473050967399e-18,0,nan,9.972967608784433310594e-01
56531,1.000075163957540268542e-03,1.000057491399239640204e-03,5.002871819639503176064e-12,1.250637539883604662515e-15,1.250637621847137901559e-15,1.000075163957540270024e-03,1.482196249959027325593e-18,0,nan,9.972975246749183236058e-01
56591,9.990157650616562503391e-04,9.989981299223090681173e-04,4.986984935497819560767e-12,1.245345640769858553366e-15,1.245345722733391792409e-15,9.990157650616562517156e-04,1.377784603032054270635e-18,0,nan,9.973003850713123487229e-01
56651,9.979586082739068785276e-04,9.979410104347954363666e-04,4.971165246404580246380e-12,1.240081701990616910841e-15,1.240081783954150149884e-15,9.979586082739068793746e-04,8.487656103486584680117e-19,0,nan,9.973032394184689922666e-01
56660,9.978002276976728580503e-04,9.977826354433884191874e-04,4.968798066647645281824e-12,1.239294511788942652402e-15,1.239294593752475891445e-15,9.978002276976728587915e-04,7.427877928607545944813e-19,0,nan,9.973036670499815894747e-01
56711,9.969036864840317410235e-04,9.968861258269400038010e-04,4.955412397475501251177e-12,1.234845546455240230948e-15,1.234845628418773469992e-15,9.969036864840317417646e-04,7.434558010929619437068e-19,0,nan,9.973060877355552512739e-01
56771,9.958509926118031231234e-04,9.958334690190140793544e-04,4.939726036073070249586e-12,1.229636998380274790079e-15,1.229637080343808029122e-15,9.958509926118031239704e-04,8.505619350067624274554e-19,0,nan,9.973089300416572282348e-01
56805,9.952554523533470635573e-04,9.952379497115982300089e-04,4.930866477853334061373e-12,1.226697676131066292349e-15,1.226697758094599531392e-15,9.952554523533470644043e-04,8.510708936599494631185e-19,0,nan,9.973105380207936463246e-01
56831,9.948005196068676078964e-04,9.947830329611606399080e-04,4.924105811789969031821e-12,1.224455883278436919584e-15,1.224455965241970158627e-15,9.948005196068676088493e-04,9.578926095029247607660e-19,0,nan,9.973117663557805579432e-01
56891,9.937522604485886767103e-04,9.937348106332369461684e-04,4.908551376432635594651e-12,1.219302027947701597579e-15,1.219302109911234836622e-15,9.937522604485886776632e-04,9.589030421233304503842e-19,0,nan,9.973145966968508259443e-01
56950,9.927236243047346113618e-04,9.927062105925503057668e-04,4.893319999475893532640e-12,1.214260485541744273782e-15,1.214260567505277512826e-15,9.927236243047346122089e-04,8.532414526223545737857e-19,0,nan,9.973173740592892517099e-01
56951,9.927062081458903060797e-04,9.926887950446581574098e-04,4.893062384004964609422e-12,1.214175260460494280223e-15,1.214175342424027519266e-15,9.927062081458903069268e-04,8.532564219945106838364e-19,0,nan,9.973174210837139948434e-01
57011,9.916623557371015486618e-04,9.916449792342419277156e-04,4.877638490692144827646e-12,1.209075410152984864771e-15,1.209075492116518103815e-15,9.916623557371015497206e-04,1.067693230404896320900e-18,0,nan,9.973202395351368175491e-01
57071,9.906206962898020963853e-04,9.906033562700539859432e-04,4.862279354844632275987e-12,1.204002307614482733621e-15,1.204002389578015972664e-15,9.906206962898020975500e-04,1.175697526648427055379e-18,0,nan,9.973230520698072561550e-01
57096,9.901873171060356815645e-04,9.901699922536810630978e-04,4.855898746563950683921e-12,1.201896369172009370720e-15,1.201896451135542609763e-15,9.901873171060356830468e-04,1.496997216675408569159e-18,0,nan,9.973242222174166994771e-01
57131,9.895812229006688160805e-04,9.895639192492546874465e-04,4.846984636962257841981e-12,1.198955784676931814974e-15,1.198955866640465054017e-15,9.895812229006688171393e-04,1.069938636228704689327e-18,0,nan,9.973258587063349006586e-01
57191,9.885439286953232456434e-04,9.885266612979465260171e-04,4.831753999678468023818e-12,1.193935674404504585366e-15,1.193935756368037824409e-15,9.885439286953232467022e-04,1.071061339140754477511e-18,0,nan,9.973286594632513654538e-01
57243,9.876466978096227431735e-04,9.876294617403284189226e-04,4.818605688935998877818e-12,1.189606148961846127166e-15,1.189606230925379366210e-15,9.876466978096227443381e-04,1.179237783164403410110e-18,0,nan,9.973310820442259859962e-01
57251,9.875088068281800541247e-04,9.874915755710226101718e-04,4.816587107744697642349e-12,1.188941811083294034133e-15,1.188941893046827273176e-15,9.875088068281800553952e-04,1.286620850463481113947e-18,0,nan,9.973314543590107091346e-01
57311,9.864758504822964499648e-04,9.864586552520160869529e-04,4.801483628014873183732e-12,1.183974030211102516219e-15,1.183974112174635755263e-15,9.864758504822964512354e-04,1.287968093958172485965e-18,0,nan,9.973342434119898345106e-01
57371,9.854450528692225333544e-04,9.854278935529505100636e-04,4.786443229430045604009e-12,1.179032168487326509648e-15,1.179032250450859748692e-15,9.854450528692225348367e-04,1.504201227028475647429e-18,0,nan,9.973370266404888930694e-01
57389,9.851362335268234443806e-04,9.851190849628149949124e-04,4.781943361440361576469e-12,1.177554639937832094761e-15,1.177554721901365333804e-15,9.851362335268234458629e-04,1.504672762251684132174e-18,0,nan,9.973378604759914461682e-01
57431,9.844164072288525871063e-04,9.843992837141911463051e-04,4.771465583003151362236e-12,1.174116063802936267127e-15,1.174116145766469506170e-15,9.844164072288525888003e-04,1.720883441263867565312e-18,0,nan,9.973398040627316845589e-01
57491,9.833899068292772969349e-04,9.833728190042972112079e-04,4.756550361803900492562e-12,1.169225555230549381578e-15,1.169225637194082620621e-15,9.833899068292772984172e-04,1.507344795183426230762e-18,0,nan,9.973425756968660572748e-01
57536,9.826214353100262038086e-04,9.826043741791340529717e-04,4.745404716943016885798e-12,1.165574375103019972994e-15,1.165574457066553212037e-15,9.826214353100262051851e-04,1.400771945152979530183e-18,0,nan,9.973446506348951258328e-01
57551,9.823655449666368946839e-04,9.823484927198750276122e-04,4.741697240943790491340e-12,1.164360483014597273362e-15,1.164360564978130512406e-15,9.823655449666368960603e-04,1.401136823599594308346e-18,0,nan,9.973453415609642977772e-01
57611,9.813433149649752209020e-04,9.813262981854321034902e-04,4.726905897561244882122e-12,1.159520688561583657897e-15,1.159520770525116896941e-15,9.813433149649752223843e-04,1.510488363338909698880e-18,0,nan,9.973481016730235293889e-01
57671,9.803232101760946944853e-04,9.803062287532321168352e-04,4.712176010806875291824e-12,1.154706014430434012013e-15,1.154706096393967251057e-15,9.803232101760946963911e-04,1.944077332393093146637e-18,0,nan,9.973508560509660977379e-01
57684,9.801024669413872910198e-04,9.800854931646140143548e-04,4.708992604577658061460e-12,1.153666130789820404786e-15,1.153666212753353643829e-15,9.801024669413872928198e-04,1.836486565055273623479e-18,0,nan,9.973514520788048434837e-01
57731,9.793052239794121892801e-04,9.792882778031508069813e-04,4.697507261828865855155e-12,1.149916304322935122992e-15,1.149916386286468362036e-15,9.793052239794121906566e-04,1.405515364959571106485e-18,0,nan,9.973536047126399650816e-01
57791,9.782893497818158042001e-04,9.782724387425327598615e-04,4.682899333758478766379e-12,1.145151403074263752696e-15,1.145151485037796991739e-15,9.782893497818158054707e-04,1.298746041919822972282e-18,0,nan,9.973563476758190870131e-01
57832,9.775963803941895915870e-04,9.775794933023604200531e-04,4.672952067972573890474e-12,1.141909576471825261097e-15,1.141909658435358500140e-15,9.775963803941895928575e-04,1.299666658308550035492e-18,0,nan,9.973582187656741194679e-01
57851,9.772755810175225265387e-04,9.772587050060490858254e-04,4.668351911695680009316e-12,1.140411156643603535282e-15,1.140411238607136774325e-15,9.772755810175225278092e-04,1.300093285415538882513e-18,0,nan,9.973590849582038029360e-01
57911,9.762639111479367789495e-04,9.762470700555559816019e-04,4.653864682694883961181e-12,1.135695412104849163559e-15,1.135695494068382402602e-15,9.762639111479367802730e-04,1.355667217616007149995e-18,0,nan,9.973618165774212151022e-01
57971,9.752543336615098428409e-04,9.752375273799541680927e-04,4.639437335750815866438e-12,1.131004017637396975250e-15,1.131004099600930214293e-15,9.752543336615098446409e-04,1.845616010910350971807e-18,0,nan,9.973645425510255653175e-01
57980,9.751030771054090646146e-04,9.750862760361667524652e-04,4.637278379406466938046e-12,1.130302399329961668236e-15,1.130302481293494907280e-15,9.751030771054090664146e-04,1.845902300153251780203e-18,0,nan,9.973649509612136310416e-01
58032,9.742300681825144197198e-04,9.742132971814359361992e-04,4.624830601848512261357e-12,1.126259240100198344343e-15,1.126259322063731583386e-15,9.742300681825144215727e-04,1.901896310360704743418e-18,0,nan,9.973673081880063024133e-01
58092,9.732246906380321167725e-04,9.732079542307969288971e-04,4.610523078865298588684e-12,1.121616494256911499138e-15,1.121616576220444738181e-15,9.732246906380321188371e-04,2.121445159368908865718e-18,0,nan,9.973700228293927544615e-01
58128,9.726224595149808349520e-04,9.726057438126990597211e-04,4.601966883158189266072e-12,1.118842327581651505650e-15,1.118842409545184744694e-15,9.726224595149808369637e-04,2.068329010962940863022e-18,0,nan,9.973716489284322641966e-01
58152,9.722213859959883521204e-04,9.722046840756707502209e-04,4.596274511353430547549e-12,1.116997647098419523922e-15,1.116997729061952762966e-15,9.722213859959883543968e-04,2.341443089542699280884e-18,0,nan,9.973727318776838220485e-01
58212,9.712201478520738139051e-04,9.712034803121882953051e-04,4.582084595961120526079e-12,1.112402551153478683979e-15,1.112402633117011923023e-15,9.712201478520738164462e-04,2.616398400900899398596e-18,0,nan,9.973754353501448576252e-01
58272,9.702209698283338514220e-04,9.702043365628328573782e-04,4.567953031207708809606e-12,1.107831060011419154949e-15,1.107831141974952393992e-15,9.702209698283338542808e-04,2.946479498880625537753e-18,0,nan,9.973781332639702200296e-01
58277,9.701377977852657351278e-04,9.701211673711902560447e-04,4.566778025289194472452e-12,1.107451163346821650580e-15,1.107451245310354889624e-15,9.701377977852657380394e-04,3.001301220129493004287e-18,0,nan,9.973783578397489695813e-01
58332,9.692238455730330473105e-04,9.692072464763047138222e-04,4.553879517470212389944e-12,1.103283028313436980084e-15,1.103283110276970219127e-15,9.692238455730330502751e-04,3.058751937368281765751e-18,0,nan,9.973808256362836362858e-01
58392,9.682287687605206247596e-04,9.682122037273865474078e-04,4.539863756969984157204e-12,1.098758311743966383268e-15,1.098758393707499622312e-15,9.682287687605206274596e-04,2.788511978248059503510e-18,0,nan,9.973835124841385627514e-01
58427,9.676492503007625772170e-04,9.676327050896580913440e-04,4.531714449680301213833e-12,1.096129603780457438543e-15,1.096129685743990677586e-15,9.676492503007625798110e-04,2.680763096917629568308e-18,0,nan,9.973850772675849772793e-01
58452,9.672357330910966823184e-04,9.672192020168096946571e-04,4.525905453759481480984e-12,1.094256767022131614858e-15,1.094256848985664853901e-15,9.672357330910966849653e-04,2.736642030077263018852e-18,0,nan,9.973861938245185462110e-01
58512,9.662447322908792523918e-04,9.662282350711212182097e-04,4.512004313709143189718e-12,1.089778251893277516437e-15,1.089778333856810755480e-15,9.662447322908792549858e-04,2.684659811615286449422e-18,0,nan,9.973888696743375841566e-01
58572,9.652557601116721740544e-04,9.652392966425517929240e-04,4.498160044494373885603e-12,1.085322625120577989826e-15,1.085322707084111228869e-15,9.652557601116721767543e-04,2.797100655540997768300e-18,0,nan,9.973915400504404750394e-01
58576,9.651899006092435027213e-04,9.651734393864821327416e-04,4.497239108161092028795e-12,1.085026393703506012534e-15,1.085026475667039251577e-15,9.651899006092435054212e-04,2.797291515036419923738e-18,0,nan,9.973917178813042821789e-01
58632,9.642688103308337782729e-04,9.642523805088844048647e-04,4.484372355582634665812e-12,1.080889746476721591982e-15,1.080889828440254831025e-15,9.642688103308337812375e-04,3.074469778165813249445e-18,0,nan,9.973942049696031753514e-01
58692,9.632838767511463776527e-04,9.632674804733238539654e-04,4.470640958220639263925e-12,1.076479476735673459215e-15,1.076479558699206698258e-15,9.632838767511463807232e-04,3.187528108694864655750e-18,0,nan,9.973968644485331527501e-01
58726,9.627266403469874143865e-04,9.627102630319230010320e-04,4.462884711180590262742e-12,1.073990307185600471487e-15,1.073990389149133710530e-15,9.627266403469874174040e-04,3.134383892717306738136e-18,0,nan,9.973983690780565503986e-01
58752,9.623009532006865539293e-04,9.622845903643670553386e-04,4.456965565421654612487e-12,1.072091677664512776586e-15,1.072091759628046015629e-15,9.623009532006865569469e-04,3.135770430816707283027e-18,0,nan,9.973995185038697306725e-01
58812,9.613200335326962401895e-04,9.613037040356741342014e-04,4.443345891952904890304e-12,1.067726212015345039158e-15,1.067726293978878278202e-15,9.613200335326962436305e-04,3.579527345929962905789e-18,0,nan,9.974021671521844390200e-01
58872,9.603411116254545900911e-04,9.603248153659403083307e-04,4.429781654323078156767e-12,1.063382943517288331552e-15,1.063383025480821570596e-15,9.603411116254545933204e-04,3.362672983916254293372e-18,0,nan,9.974048104099813574167e-01
58877,9.602596247852598158221e-04,9.602433312909561757218e-04,4.428653794654820427656e-12,1.063022002182363324342e-15,1.063022084145896563386e-15,9.602596247852598189985e-04,3.307827873023350146286e-18,0,nan,9.974050304386581715897e-01
58932,9.593641813821506286834e-04,9.593479182587685520120e-04,4.416272570769934505081e-12,1.059061736868532876516e-15,1.059061818832066115559e-15,9.593641813821506322833e-04,3.752370680177401383733e-18,0,nan,9.974074482936974560829e-01
58992,9.583892367307566819672e-04,9.583730066425430382529e-04,4.402818361248014963677e-12,1.054762457728473120088e-15,1.054762539692006359131e-15,9.583892367307566854082e-04,3.590473699348635493219e-18,0,nan,9.974100808197029420206e-01
59028,9.578052205073091263066e-04,9.577890101919044775030e-04,4.394772059209501081538e-12,1.052193359920107153966e-15,1.052193441883640393009e-15,9.578052205073091295888e-04,3.426847756031171621176e-18,0,nan,9.974116577703902642208e-01
59052,9.574162716239025741856e-04,9.574000744703033489904e-04,4.389418747416450095838e-12,1.050484972709911597323e-15,1.050485054673444836367e-15,9.574162716239025772561e-04,3.207063139410489265592e-18,0,nan,9.974127080043015928937e-01
59112,9.564452800387505926848e-04,9.564291157196194526046e-04,4.376073452626867457801e-12,1.046229149371333867529e-15,1.046229231334867106573e-15,9.564452800387505956494e-04,3.099618323454886128453e-18,0,nan,9.974153298637310938353e-01
59172,9.554762559768712130397e-04,9.554601243924674418026e-04,4.362782201911397029432e-12,1.041994856209253799971e-15,1.041994938172787039014e-15,9.554762559768712158455e-04,2.936542504566213449679e-18,0,nan,9.974179464141633756104e-01
59179,9.553633310571197477120e-04,9.553472032852890716191e-04,4.361235063788080911337e-12,1.041502251781703253699e-15,1.041502333745236492743e-15,9.553633310571197504649e-04,2.881476595433498878869e-18,0,nan,9.974182513332991977125e-01
59232,9.545091934641195771398e-04,9.544930945151060239863e-04,4.349544721970773636143e-12,1.037781962650628485114e-15,1.037782044614161724158e-15,9.545091934641195802103e-04,3.216830654771749941684e-18,0,nan,9.974205576717049428581e-01
59292,9.535440865505127229626e-04,9.535280201379537636787e-04,4.336360741162535601979e-12,1.033590339045342085600e-15,1.033590421008875324643e-15,9.535440865505127258743e-04,3.053530295300525967576e-18,0,nan,9.974231636523972074296e-01
59331,9.529178129386717662274e-04,9.529017676219433861942e-04,4.327819714584712570447e-12,1.030877128696675004315e-15,1.030877210660208243359e-15,9.529178129386717687156e-04,2.611095362869075789190e-18,0,nan,9.974248547177073539430e-01
59352,9.525809293101075563490e-04,9.525648953354670665809e-04,4.323229989489318631622e-12,1.029419856658757919635e-15,1.029419938622291158678e-15,9.525809293101075590489e-04,2.834318257167353824306e-18,0,nan,9.974257643722168165221e-01
59412,9.516197158408795621848e-04,9.516037142060189029830e-04,4.310152198587244170718e-12,1.025270387664338090406e-15,1.025270469627871329449e-15,9.516197158408795649376e-04,2.892812152535080126639e-18,0,nan,9.974283598470759758790e-01
59472,9.506604402646022505425e-04,9.506444708717782661345e-04,4.297127101714401332607e-12,1.021141805136329993609e-15,1.021141887099863232652e-15,9.506604402646022534542e-04,3.062792594352864407795e-18,0,nan,9.974309500928227804179e-01
59483,9.504847828206129081574e-04,9.504688193282576591975e-04,4.294744862169876454147e-12,1.020387153977180792916e-15,1.020387235940714031959e-15,9.504847828206129110162e-04,3.007661194216929647267e-18,0,nan,9.974314244052433528855e-01
59533,9.496871573365131395818e-04,9.496712206232984152373e-04,4.283938665292676685809e-12,1.016965694513999804478e-15,1.016965776477533043522e-15,9.496871573365131423876e-04,2.954443066966378858427e-18,0,nan,9.974335781650363252026e-01
59593,9.487317720602405258954e-04,9.487158673931420021806e-04,4.271019029882518329995e-12,1.012878850574753687332e-15,1.012878932538286926376e-15,9.487317720602405284365e-04,2.678416509910613377597e-18,0,nan,9.974361579133538988572e-01
59635,9.480641452918835292695e-04,9.480482629995887849815e-04,4.262006180562232838635e-12,1.010030270005199977426e-15,1.010030351968733216469e-15,9.480641452918835318635e-04,2.736142289367624922993e-18,0,nan,9.974379606531421336730e-01
59653,9.477783070872380647324e-04,9.477624343696936182598e-04,4.258151293541523298528e-12,1.008812515593525726751e-15,1.008812597557058965795e-15,9.477783070872380674323e-04,2.848680434215265231909e-18,0,nan,9.974387324799823554482e-01
59713,9.468267566336680296945e-04,9.468109157695030986428e-04,4.245335195928498752401e-12,1.004766566190360533057e-15,1.004766648153893772100e-15,9.468267566336680327120e-04,3.187019012139041083675e-18,0,nan,9.974413018805154942849e-01
59773,9.458771149388968244839e-04,9.458613058323224664571e-04,4.232570478267819698072e-12,1.000740879850384312128e-15,1.000740961813917551172e-15,9.458771149388968275544e-04,3.246187464843349214085e-18,0,nan,9.974438661304845985499e-01
59788,9.456400020858920529786e-04,9.456242009037933216846e-04,4.229387296793111721838e-12,9.997376100936092710285e-16,9.997376920571425100719e-16,9.456400020858920561550e-04,3.358966990818053073617e-18,0,nan,9.974445063900153893364e-01
59833,9.449293762653787338248e-04,9.449135988209896948293e-04,4.219856883338456303822e-12,9.967353349168797564451e-16,9.967354168804129954885e-16,9.449293762653787371600e-04,3.529567725998112433958e-18,0,nan,9.974464252453587478735e-01
59893,9.439835348985403737176e-04,9.439677890213131691553e-04,4.207194155463089049868e-12,9.927498105844232450627e-16,9.927498925479564841061e-16,9.439835348985403770528e-04,3.533104240183887327212e-18,0,nan,9.974489792405451342168e-01
59941,9.432282240402809065149e-04,9.432125033486215913652e-04,4.197100426605399018558e-12,9.895757253092644257440e-16,9.895758072727976647874e-16,9.432282240402809096383e-04,3.311429740324272885792e-18,0,nan,9.974510187608333619861e-01
59953,9.430395851466658320762e-04,9.430238707419568389627e-04,4.194582040497310853139e-12,9.887841868920837127329e-16,9.887842688556169517763e-16,9.430395851466658351467e-04,3.255954980213583900308e-18,0,nan,9.974515281313893630085e-01
60013,9.420975213407825009696e-04,9.420818383143260616384e-04,4.182020285818915429157e-12,9.848383447166825976785e-16,9.848384266802158367219e-16,9.420975213407825041460e-04,3.371597398624982547880e-18,0,nan,9.974540719331757658832e-01
60073,9.411573378345475909354e-04,9.411416860924541283367e-04,4.169508640317271154595e-12,9.809121657661142426704e-16,9.809122477296474817138e-16,9.411573378345475944824e-04,3.768711483234405861212e-18,0,nan,9.974566106611277061553e-01
60095,9.408130738894739667220e-04,9.407974335948630646889e-04,4.164933542714575221495e-12,9.794774703034165945137e-16,9.794775522669498335571e-16,9.408130738894739702689e-04,3.770090536650084657222e-18,0,nan,9.974575402597649632615e-01
60133,9.402190290041353242966e-04,9.402034084528894680962e-04,4.157046854382779572644e-12,9.770055325727261497715e-16,9.770056145362593888149e-16,9.402190290041353276848e-04,3.603555857198354440157e-18,0,nan,9.974591443304078813110e-01
60193,9.392825892481248024520e-04,9.392669997945835267759e-04,4.144634679896417840677e-12,9.731183284867584966183e-16,9.731184104502917356617e-16,9.392825892481248054167e-04,3.156254943214864640764e-18,0,nan,9.974616729561186249053e-01
60249,9.384102602075606615800e-04,9.383946996948348192818e-04,4.133094526660412664855e-12,9.695076985110100129724e-16,9.695077804745432520158e-16,9.384102602075606650211e-04,3.666915734126231376645e-18,0,nan,9.974640284696323250550e-01
60253,9.383480129873885426930e-04,9.383324545387793147785e-04,4.132271870219364357370e-12,9.692504376698423230771e-16,9.692505196333755621206e-16,9.383480129873885461870e-04,3.723576816985222960845e-18,0,nan,9.974641965533022051503e-01
60313,9.374152946649816807355e-04,9.373997671289006204870e-04,4.119958180182706881806e-12,9.654017450885558122292e-16,9.654018270520890512726e-16,9.374152946649816844942e-04,4.009651565141429090731e-18,0,nan,9.974667151369411277335e-01
60373,9.364844287460318320314e-04,9.364689320304418829061e-04,4.107693366077232281930e-12,9.615721365080380773118e-16,9.615722184715713163552e-16,9.364844287460318356313e-04,3.844046857939847246835e-18,0,nan,9.974692287219584294197e-01
60403,9.360196887142141546278e-04,9.360042073744699995856e-04,4.101579211736201526520e-12,9.596644532364712255230e-16,9.596645352000044645664e-16,9.360196887142141582807e-04,3.902513621323464866086e-18,0,nan,9.974704836446312323389e-01
60433,9.355554097176296086843e-04,9.355399437308587190063e-04,4.095477185643297261546e-12,9.577614984856598923426e-16,9.577615804491931313860e-16,9.355554097176296122842e-04,3.847864047857196725729e-18,0,nan,9.974717373232179708936e-01
60493,9.346282320887197881562e-04,9.346127967394591036542e-04,4.083309398060779412683e-12,9.539697183647508064604e-16,9.539698003282840455038e-16,9.346282320887197918090e-04,3.908323608918572187396e-18,0,nan,9.974742409555247313921e-01
60553,9.337028903899931292665e-04,9.336874855872951960405e-04,4.071189763939107718875e-12,9.501966842683820811532e-16,9.501967662319153201966e-16,9.337028903899931325487e-04,3.515307389955136663359e-18,0,nan,9.974767396336251037699e-01
60558,9.336258612826943427498e-04,9.336104590214493238171e-04,4.070181960552989130175e-12,9.498831074468446240103e-16,9.498831894103778630537e-16,9.336258612826943460850e-04,3.572300605760467898327e-18,0,nan,9.974769476336336003052e-01
60613,9.327793791737788269071e-04,9.327640048270558051945e-04,4.059118045307371931126e-12,9.464422850932048882908e-16,9.464423670567381273342e-16,9.327793791737788300305e-04,3.348523844691821756285e-18,0,nan,9.974792333722071762292e-01
60673,9.318576930139376089140e-04,9.318423490329594973913e-04,4.047094005604510077777e-12,9.427064105033432472266e-16,9.427064924668764862700e-16,9.318576930139376115610e-04,2.840538829065714686115e-18,0,nan,9.974817221859010276568e-01
60713,9.312442468243776524029e-04,9.312289230372776135432e-04,4.039104351243564918309e-12,9.402260647377266724671e-16,9.402261467012599115105e-16,9.312442468243776548381e-04,2.615017200546924751328e-18,0,nan,9.974833786661798388433e-01
60733,9.309378265057554617551e-04,9.309225128006483324796e-04,4.035117409669573369130e-12,9.389889509243411346495e-16,9.389890328878743736929e-16,9.309378265057554642962e-04,2.729611762904545413356e-18,0,nan,9.974842060892790080525e-01
60793,9.300197742658379888457e-04,9.300044907470822324154e-04,4.023188023732067907146e-12,9.352897975371632575855e-16,9.352898795006964966289e-16,9.300197742658379915456e-04,2.903075390525335861957e-18,0,nan,9.974866850968560273607e-01
60853,9.291035309320053903743e-04,9.290882775104339716220e-04,4.011305615402372436992e-12,9.316088422722489429686e-16,9.316089242357821820120e-16,9.291035309320053925448e-04,2.336146462775621482972e-18,0,nan,9.974891592230898367671e-01
60869,9.288595041984163512720e-04,9.288442587877462437542e-04,4.008144877666098196899e-12,9.306303139496230820383e-16,9.306303959131563210817e-16,9.288595041984163533367e-04,2.222771904254879412734e-18,0,nan,9.974898181675198364734e-01
60913,9.281890911631880644805e-04,9.281738677499847883859e-04,3.999469953662231443484e-12,9.279459778036186297511e-16,9.279460597671518687945e-16,9.281890911631880665451e-04,2.224377369426942806308e-18,0,nan,9.974916284823813070670e-01
60973,9.272764496393228244898e-04,9.272612561460206122556e-04,3.987680808855323082429e-12,9.243010975430324503902e-16,9.243011795065656894336e-16,9.272764496393228262897e-04,1.941109378562889271094e-18,0,nan,9.974940928890747106664e-01
61025,9.264869441358741478825e-04,9.264717765018613854355e-04,3.977501000553739874529e-12,9.211566667041317477464e-16,9.211567486676649867898e-16,9.264869441358741496295e-04,1.885623391424485064921e-18,0,nan,9.974962247940414870385e-01
61034,9.263504354117599274751e-04,9.263352722466908612776e-04,3.975742629281371019123e-12,9.206137964720051035149e-16,9.206138784355383425583e-16,9.263504354117599294338e-04,2.114495352565905662850e-18,0,nan,9.974965934093542830816e-01
61094,9.254414042509755203254e-04,9.254262708284538843729e-04,3.964046600552215198219e-12,9.170048631186355206672e-16,9.170049450821687597106e-16,9.254414042509755220724e-04,1.887753720210917290847e-18,0,nan,9.974990480733783214601e-01
61154,9.245341554125105619761e-04,9.245190516451121038314e-04,3.952396404116524999247e-12,9.134135968432979960278e-16,9.134136788068312350712e-16,9.245341554125105640408e-04,2.233170940029955380426e-18,0,nan,9.975014979277360881388e-01
61181,9.241264735218472910976e-04,9.241113830708233618812e-04,3.947168708701452365113e-12,9.118032632525720353426e-16,9.118033452161052743860e-16,9.241264735218472931093e-04,2.176870057690652866117e-18,0,nan,9.975025987968075107939e-01
61214,9.236286836596443021516e-04,9.236136094602870630675e-04,3.940791815694868770212e-12,9.098398939631884315250e-16,9.098399759267216705684e-16,9.236286836596443043751e-04,2.407310996159881494858e-18,0,nan,9.975039429865473014246e-01
61274,9.227249837761509077116e-04,9.227099390580935491589e-04,3.929232612323535371693e-12,9.062836515047061817839e-16,9.062837334682394208273e-16,9.227249837761509096704e-04,2.122803354158184508270e-18,0,nan,9.975063832638764558408e-01
61334,9.218230505661992972468e-04,9.218080352430394372354e-04,3.917718572345537938057e-12,9.027447671979154210738e-16,9.027448491614486601172e-16,9.218230505661992995762e-04,2.526884745959222389947e-18,0,nan,9.975088187737330932322e-01
61338,9.217629843737107941440e-04,9.217479710071469539495e-04,3.916952570085052979298e-12,9.025094562643372559997e-16,9.025095382278704950431e-16,9.217629843737107964204e-04,2.469616467939018284692e-18,0,nan,9.975089809718888546742e-01
61394,9.209228788542535636736e-04,9.209078928399261224972e-04,3.906249475401687932883e-12,8.992231394710551290088e-16,8.992232214345883680522e-16,9.209228788542535658441e-04,2.356898690626030367839e-18,0,nan,9.975112495300720759296e-01
61454,9.200244634849739768878e-04,9.200095066937495329273e-04,3.894825102421738724330e-12,8.957186674450972052376e-16,8.957187494086304442810e-16,9.200244634849739787936e-04,2.071492886290302495806e-18,0,nan,9.975136755467938455490e-01
61495,9.194115538143988022145e-04,9.193966169431603131743e-04,3.887044057953428211261e-12,8.933337602353603128728e-16,8.933338421988935519162e-16,9.194115538143988039085e-04,1.842554498559826665884e-18,0,nan,9.975153306060740182083e-01
61514,9.191277993231185675889e-04,9.191128716696017224328e-04,3.883445235615598233954e-12,8.922312509283522652482e-16,8.922313328918855042916e-16,9.191277993231185692300e-04,1.785525730495580830101e-18,0,nan,9.975160968377446916023e-01
61574,9.182328812534452849692e-04,9.182179826525730382220e-04,3.872109658464609961230e-12,8.887607904111226420625e-16,8.887608723746558811059e-16,9.182328812534452866633e-04,1.844919659374531248399e-18,0,nan,9.975185134167170144712e-01
61634,9.173397041806147267852e-04,9.173248345476548604050e-04,3.860818155712901815401e-12,8.853071870604021393038e-16,8.853072690239353783472e-16,9.173397041806147287969e-04,2.192975231052333998399e-18,0,nan,9.975209252974495892472e-01
61652,9.170720897938411283380e-04,9.170572288347814471906e-04,3.857439267369333459629e-12,8.842743785100244175833e-16,8.842744604735576566267e-16,9.170720897938411304027e-04,2.251341886761040972131e-18,0,nan,9.975216479475599707749e-01
61694,9.164482630290934344529e-04,9.164334222796429063536e-04,3.849570513358802140524e-12,8.818703427146220753861e-16,8.818704246781553144295e-16,9.164482630290934369411e-04,2.715002453423296513241e-18,0,nan,9.975233324936278224166e-01
61754,9.155585527430577535381e-04,9.155437407930411006674e-04,3.838366518646322396901e-12,8.784501598784431821695e-16,8.784502418419764212129e-16,9.155585527430577555498e-04,2.197241502142930085794e-18,0,nan,9.975257350188840151052e-01
61810,9.147297136583014533160e-04,9.147149285121892701451e-04,3.827948650172695712139e-12,8.752729361813353386709e-16,8.752730181448685777143e-16,9.147297136583014555395e-04,2.430730579036503771884e-18,0,nan,9.975279731735603245190e-01
61814,9.146705682862982515407e-04,9.146557850519660021698e-04,3.827205960056705810601e-12,8.750465417175928970622e-16,8.750466236811261361056e-16,9.146705682862982537642e-04,2.430887757445125828044e-18,0,nan,9.975281328867976139078e-01
61874,9.137843046421246943510e-04,9.137695500400517896816e-04,3.816088627300041598634e-12,8.716593920537476315576e-16,8.716594740172808706010e-16,9.137843046421246967862e-04,2.664983093914974943268e-18,0,nan,9.975305261108954751090e-01
61934,9.128997568132715715292e-04,9.128850307603557963006e-04,3.805014311306943986414e-12,8.682886153594595578336e-16,8.682886973229927968770e-16,9.128997568132715740703e-04,2.783546411090421899533e-18,0,nan,9.975329147046521139947e-01
61969,9.123845609724683640087e-04,9.123698515349783440933e-04,3.798574076317041396124e-12,8.663298523249788351288e-16,8.663299342885120741722e-16,9.123845609724683665498e-04,2.785118195176890844405e-18,0,nan,9.975343059180326449049e-01
61994,9.120169198218041716287e-04,9.120022222352645940415e-04,3.793982804220295621131e-12,8.649341167531274978003e-16,8.649341987166607368437e-16,9.120169198218041738522e-04,2.437960785833855830679e-18,0,nan,9.975352986814899580140e-01
62054,9.111357887090252008362e-04,9.111211195064006212646e-04,3.782993899387054712061e-12,8.615958019940114866055e-16,8.615958839575447256489e-16,9.111357887090252027949e-04,2.149804359349019514300e-18,0,nan,9.975376780547795979885e-01
62114,9.102563585353819436082e-04,9.102417176345293525766e-04,3.772047391350125430426e-12,8.582735774772905879041e-16,8.582736594408238269475e-16,9.102563585353819451964e-04,1.744768670067004894498e-18,0,nan,9.975400528378400383462e-01
62128,9.100514023803135746237e-04,9.100367680714222653292e-04,3.769499284664377018651e-12,8.575006969918307961013e-16,8.575007789553640351447e-16,9.100514023803135763707e-04,1.919677777697566722874e-18,0,nan,9.975406062948267423376e-01
62174,9.093786243803739597439e-04,9.093640116994670045323e-04,3.761143075840290941650e-12,8.549673502291635476355e-16,8.549674321926967866789e-16,9.093786243803739614380e-04,1.862882906075444024868e-18,0,nan,9.975424230439389487648e-01
62234,9.085025813424613149296e-04,9.084879967999887752851e-04,3.750280749768208615636e-12,8.516770279019918647712e-16,8.516771098655251038146e-16,9.085025813424613163589e-04,1.573323100942108960295e-18,0,nan,9.975447886862929060031e-01
62287,9.077301461023071501769e-04,9.077155863479009502857e-04,3.740720460667214272289e-12,8.487837329689231750511e-16,8.487838149324564140945e-16,9.077301461023071516593e-04,1.632982736179789473359e-18,0,nan,9.975468745514171216271e-01
62294,9.076282245389733414731e-04,9.076136680537376139504e-04,3.739460211216466752411e-12,8.484025187694848859020e-16,8.484026007330181249454e-16,9.076282245389733429554e-04,1.633166110989947129439e-18,0,nan,9.975471497780676435386e-01
62354,9.067555491060179250458e-04,9.067410205971335161882e-04,3.728681259431702438975e-12,8.451437317219265065556e-16,8.451438136854597455990e-16,9.067555491060179263164e-04,1.401203910066061008171e-18,0,nan,9.975495063323782936153e-01
62414,9.058845501983913147317e-04,9.058700495852833427759e-04,3.717943694816779871152e-12,8.419005762614430901612e-16,8.419006582249763292046e-16,9.058845501983913161611e-04,1.577870047765574660316e-18,0,nan,9.975518583622896321111e-01
62446,9.054207012929400776628e-04,9.054062155247401596029e-04,3.712233847875527032199e-12,8.401772538693068779982e-16,8.401773358328401170416e-16,9.054207012929400787745e-04,1.227860973008148070709e-18,0,nan,9.975531109327615037104e-01
62474,9.050152229894884521491e-04,9.050007501918911576237e-04,3.707247318923028752325e-12,8.386729624973122018970e-16,8.386730444608454409404e-16,9.050152229894884535256e-04,1.520889930162229940941e-18,0,nan,9.975542058808163186343e-01
62535,9.041331157608731130949e-04,9.041186711604119098231e-04,3.696414690870725215938e-12,8.354073955290034912122e-16,8.354074774925367302557e-16,9.041331157608731145243e-04,1.580926606464079430700e-18,0,nan,9.975565879132202606232e-01
62595,9.032671452047599804927e-04,9.032527282588744398643e-04,3.685800779893741868200e-12,8.322108532047455528386e-16,8.322109351682787918820e-16,9.032671452047599819750e-04,1.641051227828068487438e-18,0,nan,9.975589263731730818455e-01
62606,9.031085638423432514543e-04,9.030941519578478532372e-04,3.683859305596690062692e-12,8.316264798586760917925e-16,8.316265618222093308359e-16,9.031085638423432530425e-04,1.758577915975852499264e-18,0,nan,9.975593546053181355309e-01
62655,9.024028318988910363784e-04,9.023884425282389795601e-04,3.675227465864656803777e-12,8.290295850379887907889e-16,8.290296670015220298323e-16,9.024028318988910378607e-04,1.642623011915713382094e-18,0,nan,9.975612603607009383510e-01
62715,9.015401710904728931744e-04,9.015258092160153662110e-04,3.664694554870797420499e-12,8.258635035302806398530e-16,8.258635854938138788964e-16,9.015401710904728947097e-04,1.702916038717870532991e-18,0,nan,9.975635898886195947026e-01
62767,9.007938647499559623322e-04,9.007795266418332555009e-04,3.655598564523019112685e-12,8.231317833490632924908e-16,8.231318653125965315342e-16,9.007938647499559641321e-04,1.998176367925219277528e-18,0,nan,9.975656052153566654924e-01
62775,9.006791580448687211567e-04,9.006648235878685476559e-04,3.654201854109906560915e-12,8.227125217673875947851e-16,8.227126037309208338285e-16,9.006791580448687229566e-04,1.998430847253735586640e-18,0,nan,9.975659149696958880754e-01
62835,8.998197880455116308648e-04,8.998054809275319733654e-04,3.643749171882731167640e-12,8.195765534148414340407e-16,8.195766353783746730841e-16,8.998197880455116326118e-04,1.941505929211275963666e-18,0,nan,9.975682356166479675943e-01
62895,8.989620563938185477454e-04,8.989477765367214767603e-04,3.633336317585667400427e-12,8.164555127135235932970e-16,8.164555946770568323404e-16,8.989620563938185495983e-04,2.061137685334149117730e-18,0,nan,9.975705518421455183847e-01
62928,8.984910006344814253976e-04,8.984767357376713251029e-04,3.627626155669595811644e-12,8.147452723512574103543e-16,8.147453543147906493977e-16,8.984910006344814270917e-04,1.885456719446620398055e-18,0,nan,9.975718238860990491656e-01
62955,8.981059584091045814618e-04,8.980917057350496532042e-04,3.622963101703461781506e-12,8.133493144752873474328e-16,8.133493964388205864762e-16,8.981059584091045832088e-04,1.945210848847525155641e-18,0,nan,9.975728636588099966813e-01
63015,8.972514894284978833070e-04,8.972372638599407251456e-04,3.612629335801967822096e-12,8.102578740786174270505e-16,8.102579560421506660939e-16,8.972514894284978849481e-04,1.829059471776991157275e-18,0,nan,9.975751710792148583239e-01
63075,8.963986448068549883842e-04,8.963844462665458926622e-04,3.602334832520957707655e-12,8.071811074643267190195e-16,8.071811894278599580629e-16,8.963986448068549900253e-04,1.830799661303388879863e-18,0,nan,9.975774741158857871989e-01
63089,8.961998809596318159088e-04,8.961856887148300026784e-04,3.599938411233169590642e-12,8.064652976927529683806e-16,8.064653796562862074240e-16,8.961998809596318176029e-04,1.890276857317399843628e-18,0,nan,9.975780108616759957966e-01
63135,8.955474199166766415486e-04,8.955332483276591671324e-04,3.592079405566988566005e-12,8.041189311312896990773e-16,8.041190130948229381207e-16,8.955474199166766430839e-04,1.714311473357001632994e-18,0,nan,9.975797727813009210243e-01
63195,8.946978101480241007056e-04,8.946836654336336827921e-04,3.581862869706322810090e-12,8.010712621322122462590e-16,8.010713440957454853024e-16,8.946978101480241022409e-04,1.715939392591582376215e-18,0,nan,9.975820670878910754000e-01
63250,8.939204161102275098595e-04,8.939062959638123295960e-04,3.572531719257015363410e-12,7.982902394565202486353e-16,7.982903214200534876787e-16,8.939204161102275113947e-04,1.717431651890039333831e-18,0,nan,9.975841663837361189397e-01
63255,8.938498109084359180471e-04,8.938356929922984854881e-04,3.571685040757902156606e-12,7.980380180694375010095e-16,7.980381000329707400529e-16,8.938498109084359195823e-04,1.717567311826267014800e-18,0,nan,9.975843570480399701895e-01
63315,8.930034176228451927146e-04,8.929893264288757936533e-04,3.561545735586374808338e-12,7.950191170907874187689e-16,7.950191990543206578124e-16,8.930034176228451943028e-04,1.778477825235574399985e-18,0,nan,9.975866426740844519435e-01
63375,8.921586257334972939894e-04,8.921445611858987289076e-04,3.551444772095175402210e-12,7.920144778854396861857e-16,7.920145598489729252291e-16,8.921586257334972952600e-04,1.424129503693197349944e-18,0,nan,9.975889239783147160534e-01
63412,8.916384670117719227273e-04,8.916244188584438141718e-04,3.545234878105717685224e-12,7.901686909991003123427e-16,7.901687729626335513861e-16,8.916384670117719238919e-04,1.306213611866620284557e-18,0,nan,9.975903286336109616938e-01
63435,8.913154306998680498212e-04,8.913013927231295124752e-04,3.541381969219657188222e-12,7.890240196798396618565e-16,7.890241016433729008999e-16,8.913154306998680509859e-04,1.306687018264852061983e-18,0,nan,9.975912009729745244589e-01
63495,8.904738279985823999543e-04,8.904598165174781260924e-04,3.531357146920276119766e-12,7.860476622336470173651e-16,7.860477441971802564085e-16,8.904738279985824014366e-04,1.664627989153416609566e-18,0,nan,9.975934736702614254156e-01
63555,8.896338131233335101046e-04,8.896198280629214337025e-04,3.521370126175826318115e-12,7.830853258357167511639e-16,7.830854077992499902073e-16,8.896338131233335113751e-04,1.428171234207921383754e-18,0,nan,9.975957420823269764616e-01
63575,8.893541602387280967212e-04,8.893401839686084686775e-04,3.518049488810448645891e-12,7.821009824567314525993e-16,7.821010644202646916427e-16,8.893541602387280979388e-04,1.369094468902259836435e-18,0,nan,9.975964972695044195644e-01
63615,8.887953815848023409928e-04,8.887814228704227580592e-04,3.511420728976726456109e-12,7.801369313001142389813e-16,7.801370132636474780247e-16,8.887953815848023423693e-04,1.548645017522415339009e-18,0,nan,9.975980062212769516081e-01
63675,8.879585289105776747766e-04,8.879445964678519149405e-04,3.501508778318356784542e-12,7.772023999621640244996e-16,7.772024819256972635430e-16,8.879585289105776760471e-04,1.430865721218160456116e-18,0,nan,9.976002660991715660947e-01
63735,8.871232506450765904085e-04,8.871093443999056957070e-04,3.491634098194446141960e-12,7.742816536745320067658e-16,7.742817356380652458092e-16,8.871232506450765919967e-04,1.790266205904257737411e-18,0,nan,9.976025217280256829843e-01
63738,8.870815279803378011173e-04,8.870676230431045513773e-04,3.491141339396249629093e-12,7.741359768229862138028e-16,7.741360587865194528462e-16,8.870815279803378026525e-04,1.730672061669227070413e-18,0,nan,9.976026343981459746269e-01
63795,8.862895423494653894583e-04,8.862756622280288006411e-04,3.481796513590508765246e-12,7.713746148033407353490e-16,7.713746967668739743924e-16,8.862895423494653911524e-04,1.911413610971647652564e-18,0,nan,9.976047731198090331474e-01
63855,8.854573996015809650380e-04,8.854435455303352154958e-04,3.471995850477330278585e-12,7.684812062243174791442e-16,7.684812881878507181876e-16,8.854573996015809668380e-04,2.032785556623377563528e-18,0,nan,9.976070202864464188212e-01
63901,8.848204809664812744614e-04,8.848066468174155256718e-04,3.464506904697237167647e-12,7.662721091801328315998e-16,7.662721911436660706432e-16,8.848204809664812762084e-04,1.974417965329821993229e-18,0,nan,9.976087402602603352230e-01
63915,8.846268179958526157379e-04,8.846129899015300324713e-04,3.462231935804502575630e-12,7.656013513189747853732e-16,7.656014332825080244166e-16,8.846268179958526174849e-04,1.974850205954512344956e-18,0,nan,9.976092632398179307755e-01
63975,8.837977931432242978485e-04,8.837839909528317099547e-04,3.452504597494007122546e-12,7.627349739708232070085e-16,7.627350559343564460519e-16,8.837977931432242992779e-04,1.617302181088378040937e-18,0,nan,9.976115019917591565874e-01
64036,8.829565425904879359138e-04,8.829427666612110083805e-04,3.442652456345822072602e-12,7.598345620871322948603e-16,7.598346440506655339037e-16,8.829565425904879374490e-04,1.738757393873756583361e-18,0,nan,9.976137737613378337178e-01
64065,8.825571652157166388060e-04,8.825434017449541626963e-04,3.437981796662731924468e-12,7.584605130887353760871e-16,7.584605950522686151306e-16,8.825571652157166403942e-04,1.799528505004687024876e-18,0,nan,9.976148522677705927334e-01
64096,8.821306439061534374732e-04,8.821168937344333691939e-04,3.432998360865869391779e-12,7.569951349730637330797e-16,7.569952169365969721231e-16,8.821306439061534391672e-04,1.920425173086749694638e-18,0,nan,9.976160040762160120830e-01
64156,8.813062888338724677289e-04,8.812925643475364170284e-04,3.423380328473142853825e-12,7.541689588015653747898e-16,7.541690407650986138332e-16,8.813062888338724694229e-04,1.922221497761188209040e-18,0,nan,9.976182302251003976182e-01
64216,8.804834730501483217315e-04,8.804697741772928336934e-04,3.413798190931704040966e-12,7.513559594349886685607e-16,7.513560413985219076041e-16,8.804834730501483233197e-04,1.803766708533502774448e-18,0,nan,9.976204522196499046628e-01
64229,8.803053987639918823276e-04,8.802917054312727117809e-04,3.411726775961199228401e-12,7.507482058326585039220e-16,7.507482877961917429654e-16,8.803053987639918839158e-04,1.804131586983033864946e-18,0,nan,9.976209331053699312501e-01
64276,8.796621922476154523478e-04,8.796485189166052030880e-04,3.404251780946530456610e-12,7.485560632191586484280e-16,7.485561451826918874714e-16,8.796621922476154537242e-04,1.564723994527194831506e-18,0,nan,9.976226700714799732177e-01
64336,8.788424421349643078918e-04,8.788287942744308558200e-04,3.394740932157381796149e-12,7.457691969797740069234e-16,7.457692789433072459668e-16,8.788424421349643092153e-04,1.505945681082156204277e-18,0,nan,9.976248837921627766242e-01
64394,8.780514680129321747786e-04,8.780378447062696682627e-04,3.385580759041779084785e-12,7.430875436588232529914e-16,7.430876256223564920348e-16,8.780514680129321763668e-04,1.808762736535191234463e-18,0,nan,9.976270198061087924289e-01
64396,8.780242184368665897259e-04,8.780105959757071339016e-04,3.385265479132711862827e-12,7.429952880188372888771e-16,7.429953699823705279205e-16,8.780242184368665913670e-04,1.869112834070658805256e-18,0,nan,9.976270933932274187798e-01
64456,8.772075168939009263375e-04,8.771939197612770717604e-04,3.375825257363625775868e-12,7.402342641111149377138e-16,7.402343460746481767572e-16,8.772075168939009282433e-04,2.172603511276895474559e-18,0,nan,9.976292988861601365594e-01
64516,8.763923332624789637850e-04,8.763787613878154933030e-04,3.366420103257882045255e-12,7.374860535006269126209e-16,7.374861354641601516643e-16,8.763923332624789653732e-04,1.812186980446977703120e-18,0,nan,9.976315002824045018019e-01
64559,8.758090496973472161407e-04,8.757954958809544294556e-04,3.359701223642614123734e-12,7.355243447905865078524e-16,7.355244267541197468958e-16,8.758090496973472177289e-04,1.813393886088116856870e-18,0,nan,9.976330754360332036547e-01
64576,8.755786633147718631961e-04,8.755651166277555166663e-04,3.357049854133939170617e-12,7.347505848971655913107e-16,7.347506668606988303541e-16,8.755786633147718646784e-04,1.692946299174645065540e-18,0,nan,9.976336975933616071964e-01
64636,8.747665028386372140007e-04,8.747529812692154739089e-04,3.347714348215046416516e-12,7.320277874728437181658e-16,7.320278694363769572092e-16,8.747665028386372152713e-04,1.452444071370461391107e-18,0,nan,9.976358908303902789491e-01
64696,8.739558476375463476514e-04,8.739423511159262315605e-04,3.338413424623378328302e-12,7.293175908586710882230e-16,7.293176728222043272664e-16,8.739558476375463493454e-04,1.938388419836028876045e-18,0,nan,9.976380800048072601755e-01
64724,8.735780558385690728461e-04,8.735645709821110741127e-04,3.334084783404513439740e-12,7.280571250265261687947e-16,7.280572069900594078381e-16,8.735780558385690746990e-04,2.121029208248772333299e-18,0,nan,9.976391002323933027032e-01
64756,8.731466935305120592961e-04,8.731332219871589190714e-04,3.329146923374212716764e-12,7.266199251411597374704e-16,7.266200071046929765138e-16,8.731466935305120610431e-04,2.000815517777535332525e-18,0,nan,9.976402651278874148932e-01
64816,8.723390363520167273448e-04,8.723255897176530550488e-04,3.319914685370151627616e-12,7.239347208589573479241e-16,7.239348028224905869675e-16,8.723390363520167289859e-04,1.881294160775077237488e-18,0,nan,9.976424462108639143964e-01
64876,8.715328719519408341587e-04,8.715194501575450744057e-04,3.310716552395385060143e-12,7.212619089995086280871e-16,7.212619909630418671305e-16,8.715328719519408354293e-04,1.457833045397182387435e-18,0,nan,9.976446232649284334964e-01
64890,8.713449812762631110965e-04,8.713315652679557439677e-04,3.308575211830978165511e-12,7.206400286770905491029e-16,7.206401106406237881463e-16,8.713449812762631124200e-04,1.518903543974424131373e-18,0,nan,9.976451306656897288620e-01
64936,8.707281961954918803988e-04,8.707147991722972494843e-04,3.301552367109997007057e-12,7.186014209957443968047e-16,7.186015029592776358481e-16,8.707281961954918818282e-04,1.641577825017069602241e-18,0,nan,9.976467963012313394438e-01
64996,8.699250049631336956790e-04,8.699116326426270071692e-04,3.292421973044313507300e-12,7.159531887227981263059e-16,7.159532706863313653493e-16,8.699250049631336970554e-04,1.582238160111938985241e-18,0,nan,9.976489653308818862719e-01
65056,8.691232941505161372671e-04,8.691099464644366338872e-04,3.283325214593292306338e-12,7.133171444947496792314e-16,7.133172264582829182748e-16,8.691232941505161381671e-04,1.035494632941958010595e-18,0,nan,9.976511303649483999780e-01
65116,8.683230596684051786321e-04,8.683097365487433710370e-04,3.274261937010953820219e-12,7.106932210613960013623e-16,7.106933030249292404057e-16,8.683230596684051796909e-04,1.219351682854312455987e-18,0,nan,9.976532914144584689642e-01
65176,8.675242974426133838683e-04,8.675109988216098952898e-04,3.265231986404853111532e-12,7.080813516050485154415e-16,7.080814335685817544849e-16,8.675242974426133849800e-04,1.281498105065823857771e-18,0,nan,9.976554484903991302483e-01
65223,8.668996260648844738873e-04,8.668863465873300016938e-04,3.258181703857367932466e-12,7.060437635292519923199e-16,7.060438454927852313633e-16,8.668996260648844746285e-04,8.549476854798411982378e-19,0,nan,9.976571354315532790414e-01
65236,8.667270034139307651367e-04,8.667137292240751829129e-04,3.256235209730592401961e-12,7.054814697373569741914e-16,7.054815517008902132348e-16,8.667270034139307659308e-04,9.161978165247772993713e-19,0,nan,9.976576016037170576280e-01
65296,8.659311735380560205836e-04,8.659179237120857535640e-04,3.247271454786373901749e-12,7.028935094961595258633e-16,7.028935914596927649067e-16,8.659311735380560214836e-04,1.039311822879121740285e-18,0,nan,9.976597507653187438801e-01
65356,8.651368037855281520473e-04,8.651235782564272946688e-04,3.238340570207592628694e-12,7.003174053423587587049e-16,7.003174873058919977483e-16,8.651368037855281528414e-04,9.178818709090156661370e-19,0,nan,9.976618959860706877863e-01
65390,8.646873075330219006730e-04,8.646740957424927275542e-04,3.233294269200799580403e-12,6.988628510264145785032e-16,6.988629329899478175466e-16,8.646873075330219015201e-04,9.795829542946687086011e-19,0,nan,9.976631098659773434247e-01
65416,8.643438901416584578941e-04,8.643306888426566601333e-04,3.229442405461468768392e-12,6.977530921568234804251e-16,6.977531741203567194685e-16,8.643438901416584585823e-04,7.962273783543800863629e-19,0,nan,9.976640372767995767122e-01
65476,8.635524286064628985495e-04,8.635392514710342424393e-04,3.220576810841719393331e-12,6.952005052373159969720e-16,6.952005872008492360154e-16,8.635524286064628996083e-04,1.226087900391264490263e-18,0,nan,9.976661746482924645794e-01
65537,8.627492605505848995632e-04,8.627361079135081105021e-04,3.211596691742499036955e-12,6.926173299849103697328e-16,6.926174119484436087762e-16,8.627492605505849004631e-04,1.043144917775245926621e-18,0,nan,9.976683436359611624748e-01
65558,8.624731056602678782674e-04,8.624599614412433916280e-04,3.208512901253788137956e-12,6.917308171511784554502e-16,6.917308991147116944936e-16,8.624731056602678790615e-04,9.207166957895886015982e-19,0,nan,9.976690894038896374827e-01
65597,8.619607153269187907496e-04,8.619475867199935117725e-04,3.202796328172582563883e-12,6.900881959059168798216e-16,6.900882778694501188650e-16,8.619607153269187915437e-04,9.212640134646136974956e-19,0,nan,9.976704731363131045023e-01
65657,8.611736102337165320938e-04,8.611605055911474695429e-04,3.194028088069005768700e-12,6.875705954028587755996e-16,6.875706773663920146430e-16,8.611736102337165330467e-04,1.106527248788399552930e-18,0,nan,9.976725987497317324720e-01
65717,8.603879413293838634359e-04,8.603748605856157040222e-04,3.185291824992347409799e-12,6.850644654175696188729e-16,6.850645473811028579163e-16,8.603879413293838644946e-04,1.230597423799244634876e-18,0,nan,9.976747204868467384432e-01
65726,8.602702146220842508870e-04,8.602571374574968617106e-04,3.183984134536634761463e-12,6.846895313737364175675e-16,6.846896133372696566109e-16,8.602702146220842518399e-04,1.107689246313963214094e-18,0,nan,9.976750384137379631358e-01
65777,8.596037046866974481236e-04,8.595906477764137657251e-04,3.176587393303534516865e-12,6.825697432937383952321e-16,6.825698252572716342755e-16,8.596037046866974491295e-04,1.170134120386425809315e-18,0,nan,9.976768383582490816236e-01
65837,8.588208963927394379173e-04,8.588078632508616065176e-04,3.167914648158743782875e-12,6.800863667739853967172e-16,6.800864487375186357606e-16,8.588208963927394390819e-04,1.356127112610518462175e-18,0,nan,9.976789523744911663411e-01
65894,8.580785479703633231874e-04,8.580655373484075916024e-04,3.159704758717790381286e-12,6.777376115974249619210e-16,6.777376935609582009645e-16,8.580785479703633245638e-04,1.604082216650144847862e-18,0,nan,9.976809571286556993595e-01
65897,8.580395125488323951834e-04,8.580265031105185075819e-04,3.159273445504340057598e-12,6.776142739969620191889e-16,6.776143559604952582323e-16,8.580395125488323965598e-04,1.604155192340170125352e-18,0,nan,9.976810625460870186063e-01
65957,8.572595492704745695723e-04,8.572465634711183619696e-04,3.150663642071851614043e-12,6.751534034944742566306e-16,6.751534854580074956740e-16,8.572595492704745707899e-04,1.420351470816789680298e-18,0,nan,9.976831688835124589882e-01
66017,8.564810026872755272198e-04,8.564680404625053098385e-04,3.142085095372981879022e-12,6.727036941886296784099e-16,6.727037761521629174533e-16,8.564810026872755285432e-04,1.545263673020528215026e-18,0,nan,9.976852713972052746775e-01
66063,8.558850739819464896176e-04,8.558721297875774699975e-04,3.135529288790195366171e-12,6.708331044130049014480e-16,6.708331863765381404914e-16,8.558850739819464907823e-04,1.360778845056982264452e-18,0,nan,9.976868807413497050964e-01
66077,8.557038689428921315732e-04,8.556909302285697251024e-04,3.133537663694657396681e-12,6.702650853890076802008e-16,6.702651673525409192442e-16,8.557038689428921326849e-04,1.299200323407049775404e-18,0,nan,9.976873700975653945304e-01
66137,8.549281441949648710252e-04,8.549152289271845485176e-04,3.125021206094111624069e-12,6.678375167898527910789e-16,6.678375987533860301223e-16,8.549281441949648720310e-04,1.176533527050548173445e-18,0,nan,9.976894649949550588556e-01
66197,8.541538246150545333011e-04,8.541409327301419681577e-04,3.116535582394004373750e-12,6.654209284672908342798e-16,6.654210104308240733232e-16,8.541538246150545342540e-04,1.115621142468736450103e-18,0,nan,9.976915560996989909342e-01
66232,8.537027855903355930694e-04,8.536899073161157091073e-04,3.111599819029477233005e-12,6.640162990039875534497e-16,6.640163809675207924931e-16,8.537027855903355939164e-04,9.921871657810943410141e-19,0,nan,9.976927741634272286692e-01
66257,8.533809063885792235300e-04,8.533680378230904432029e-04,3.108080653177576543940e-12,6.630152608765677300082e-16,6.630153428401009690516e-16,8.533809063885792244829e-04,1.116631575100167579805e-18,0,nan,9.976936434220845644752e-01
66317,8.526093857147517243053e-04,8.525965404054720692943e-04,3.099656279783839863421e-12,6.606204548493107432272e-16,6.606205368128439822706e-16,8.526093857147517251523e-04,9.934595624281374793322e-19,0,nan,9.976957269723619768707e-01
66377,8.518392588065171941352e-04,8.518264366904602831251e-04,3.091262324302801383997e-12,6.582364515908119619272e-16,6.582365335543452009706e-16,8.518392588065171949822e-04,9.943577247672867128116e-19,0,nan,9.976978067607444112847e-01
66402,8.515187830515837095925e-04,8.515059705808339420407e-04,3.087773787724777654403e-12,6.572462913138515156631e-16,6.572463732773847547065e-16,8.515187830515837105454e-04,1.119073453959690188470e-18,0,nan,9.976986722313762951850e-01
66437,8.510705218904912049179e-04,8.510577229048979051043e-04,3.082898649570722428825e-12,6.558631926773338208892e-16,6.558632746408670599326e-16,8.510705218904912057650e-04,9.952558871064854143846e-19,0,nan,9.976998827974082090404e-01
66497,8.503031712068981125128e-04,8.502903952892355157507e-04,3.074565119165411706104e-12,6.535006200534364556229e-16,6.535007020169696946663e-16,8.503031712068981135186e-04,1.182932933716808472628e-18,0,nan,9.977019550924930301914e-01
66557,8.495372030095097629477e-04,8.495244500974701673535e-04,3.066261597401552334526e-12,6.511486760293267077544e-16,6.511487579928599467978e-16,8.495372030095097639536e-04,1.183999501494723941916e-18,0,nan,9.977040236561020242830e-01
66572,8.493459265359060395592e-04,8.493331793655629106851e-04,3.064190389979976761714e-12,6.505623440160954119389e-16,6.505624259796286509823e-16,8.493459265359060405651e-04,1.184266143439211919790e-18,0,nan,9.977045402151416742973e-01
66617,8.487726135655845271173e-04,8.487598835970844241230e-04,3.057987949326062479512e-12,6.488073032782285699129e-16,6.488073852417618089563e-16,8.487726135655845281231e-04,1.185066069272697679613e-18,0,nan,9.977060884983019899467e-01
66677,8.480093991558066658230e-04,8.479966920689857326838e-04,3.049744040713489346449e-12,6.464764448337748905744e-16,6.464765267973081296178e-16,8.480093991558066668818e-04,1.248560670579715293127e-18,0,nan,9.977081496291235397536e-01
66737,8.472475560742260217161e-04,8.472348718074461195230e-04,3.041529738061436264849e-12,6.441560440874201422224e-16,6.441561260509533812658e-16,8.472475560742260227220e-04,1.187199204828819332143e-18,0,nan,9.977102070585612628444e-01
66742,8.471841309351454752603e-04,8.471714485672603224536e-04,3.040846545053149355965e-12,6.439631476415480904666e-16,6.439632296050813295100e-16,8.471841309351454762661e-04,1.187288085476996093510e-18,0,nan,9.977103783442504807686e-01
66797,8.464870806281980352825e-04,8.464744191200422124282e-04,3.033344908586022572372e-12,6.418460447858740652412e-16,6.418461267494073042846e-16,8.464870806281980363942e-04,1.313346380249805558580e-18,0,nan,9.977122607965738871802e-01
66857,8.457279691383240840773e-04,8.457153303275955848573e-04,3.025189420217376065778e-12,6.395463910285559992342e-16,6.395464729920892382776e-16,8.457279691383240854537e-04,1.627507413158656665513e-18,0,nan,9.977143108530844385412e-01
66913,8.450206924382348335808e-04,8.450080747567521590340e-04,3.017603987378951949580e-12,6.374093324914588187246e-16,6.374094144549920577681e-16,8.450206924382348352220e-04,1.942113784894281609493e-18,0,nan,9.977162209263509635364e-01
66917,8.449702179383921430379e-04,8.449576017641134217566e-04,3.017063141595157729122e-12,6.372570272650697196700e-16,6.372571092286029587134e-16,8.449702179383921447319e-04,2.004882371643679850003e-18,0,nan,9.977163572379804024515e-01
66977,8.442138233753177622748e-04,8.442012297767295025936e-04,3.008965942064118499347e-12,6.349778982926985931371e-16,6.349779802562318321805e-16,8.442138233753177640747e-04,2.132096114843140484641e-18,0,nan,9.977183999611138820397e-01
67038,8.434462092251966566320e-04,8.434336385164975769015e-04,3.000763465356174125401e-12,6.326712193723162272348e-16,6.326713013358494662782e-16,8.434462092251966585907e-04,2.322333859707451372053e-18,0,nan,9.977204729859372175438e-01
67085,8.428557202760425765333e-04,8.428431671612765258552e-04,2.994463847847658105043e-12,6.309010829296927855814e-16,6.309011648932260246248e-16,8.428557202760425784920e-04,2.323960843362440953208e-18,0,nan,9.977220676664257697141e-01
67098,8.426925394876434764635e-04,8.426799912327634147279e-04,2.992724514080227541057e-12,6.304125640494003046991e-16,6.304126460129335437426e-16,8.426925394876434785282e-04,2.450054690394741805958e-18,0,nan,9.977225083543412406011e-01
67158,8.419402154457496799947e-04,8.419276895845817569956e-04,2.984714251979360881170e-12,6.281639790707404302548e-16,6.281640610342736692982e-16,8.419402154457496817947e-04,2.137853709675146720093e-18,0,nan,9.977245400904905235661e-01
67218,8.411892334985716325172e-04,8.411767299712233122186e-04,2.976732551186308203875e-12,6.259254106053005345633e-16,6.259254925688337736068e-16,8.411892334985716345819e-04,2.454433231801299444590e-18,0,nan,9.977265682040966304571e-01
67257,8.407018132310252937032e-04,8.406893241886434615271e-04,2.971559701398480931250e-12,6.244756871039415249072e-16,6.244757690674747639506e-16,8.407018132310252958737e-04,2.581797604310250325793e-18,0,nan,9.977278845399371125756e-01
67278,8.404395900580019253905e-04,8.404271088047940601082e-04,2.968779284517077636944e-12,6.236968051574584968145e-16,6.236968871209917358580e-16,8.404395900580019276669e-04,2.708583784812932337624e-18,0,nan,9.977285927048365336053e-01
67338,8.396912815487122289525e-04,8.396788225101781100949e-04,2.960854325466695467489e-12,6.214781095646197858393e-16,6.214781915281530248827e-16,8.396912815487122312819e-04,2.774044051824773003738e-18,0,nan,9.977306136023527609433e-01
67398,8.389443044080964520563e-04,8.389318675249808655765e-04,2.952957548204980515631e-12,6.192692709948501865630e-16,6.192693529583834256065e-16,8.389443044080964544916e-04,2.902719179998776258498e-18,0,nan,9.977326309062535446498e-01
67429,8.385588866891206629542e-04,8.385464612298240388408e-04,2.948888547236991549196e-12,6.181318825002681122057e-16,6.181319644638013512491e-16,8.385588866891206653894e-04,2.904053325307997886929e-18,0,nan,9.977336717750853005969e-01
67458,8.381986550862142058499e-04,8.381862402994724927805e-04,2.945088827572348546223e-12,6.170702369445274489616e-16,6.170703189080606880050e-16,8.381986550862142084439e-04,3.094777574773704438269e-18,0,nan,9.977346446261129836171e-01
67518,8.374543300457345667707e-04,8.374419372965316890524e-04,2.937248039075646458294e-12,6.148809552360116723189e-16,6.148810371995449113623e-16,8.374543300457345694177e-04,3.160743058102205211247e-18,0,nan,9.977366547714711866196e-01
67578,8.367113257618801404486e-04,8.366989549915897513113e-04,2.929435058884016015563e-12,6.127013740153342773084e-16,6.127014559788675163518e-16,8.367113257618801432544e-04,3.353362804339966761510e-18,0,nan,9.977386613518344278973e-01
67602,8.364144930730241577496e-04,8.364021310779299577099e-04,2.926317625520083986067e-12,6.118322461096116855064e-16,6.118323280731449245498e-16,8.364144930730241604495e-04,3.227965968707052074026e-18,0,nan,9.977394629879041239784e-01
67638,8.359696387223714223351e-04,8.359572898725749419204e-04,2.921649763824786913302e-12,6.105314417499053901100e-16,6.105315237134386291534e-16,8.359696387223714250350e-04,3.229683704182628593282e-18,0,nan,9.977406643766752960168e-01
67698,8.352292654273714539469e-04,8.352169384398571496421e-04,2.913892031379398895604e-12,6.083711072262394782756e-16,6.083711891897727173190e-16,8.352292654273714565938e-04,3.169163330041217618333e-18,0,nan,9.977426638554328403464e-01
67758,8.344902023894307734534e-04,8.344778972061928452548e-04,2.906161739679352745347e-12,6.062203195476990812838e-16,6.062204015112323203272e-16,8.344902023894307758357e-04,2.854773078619062334790e-18,0,nan,9.977446597975127220862e-01
67775,8.342810389261887040728e-04,8.342687399103116981256e-04,2.903976462454275685874e-12,6.056126583679151713319e-16,6.056127403314484103753e-16,8.342810389261887065080e-04,2.918944108439176112084e-18,0,nan,9.977452246727454304872e-01
67818,8.337524461334326576441e-04,8.337401626966703284433e-04,2.898458767502189881407e-12,6.040790281322564694815e-16,6.040791100957897085249e-16,8.337524461334326599735e-04,2.793803623307800507007e-18,0,nan,9.977466522122873599301e-01
67878,8.330159931965386546390e-04,8.330037314486552649038e-04,2.890782994267500349751e-12,6.019471827102730789724e-16,6.019472646738063180158e-16,8.330159931965386571801e-04,3.050480257902279822840e-18,0,nan,9.977486411090960782768e-01
67938,8.322808401281344054910e-04,8.322686000117365133459e-04,2.883134300032958996958e-12,5.998247333222965629873e-16,5.998248152858298020307e-16,8.322808401281344077674e-04,2.735135708993934267435e-18,0,nan,9.977506264972452547347e-01
67949,8.321462027935782916637e-04,8.321339666367431330186e-04,2.881734967313808264586e-12,5.994366328852464330112e-16,5.994367148487796720546e-16,8.321462027935782938871e-04,2.671960142434356527705e-18,0,nan,9.977509901052131231357e-01
67998,8.315469834897757502326e-04,8.315347649476722358270e-04,2.875512565490389540053e-12,5.977116303168753000760e-16,5.977117122804085391194e-16,8.315469834897757522972e-04,2.482893750955135053142e-18,0,nan,9.977526083860084591174e-01
68058,8.308144198551351216484e-04,8.308022228303362963429e-04,2.867917671961856418627e-12,5.956078243483902183833e-16,5.956079063119234574267e-16,8.308144198551351234483e-04,2.166482634267753152267e-18,0,nan,9.977545867846266053401e-01
68118,8.300831458099482195750e-04,8.300709702456649401036e-04,2.860349501395784101293e-12,5.935132663749037674424e-16,5.935133483384370064858e-16,8.300831458099482215867e-04,2.423496079740369822215e-18,0,nan,9.977565617023080881917e-01
68123,8.300222644100830770708e-04,8.300100906316189593146e-04,2.859720023074672040297e-12,5.933391357913369058454e-16,5.933392177548701448888e-16,8.300222644100830790825e-04,2.423673841036938346253e-18,0,nan,9.977567261219437994967e-01
68178,8.293531579519609696979e-04,8.293410037916037566186e-04,2.852807936363103715526e-12,5.914279076560259031999e-16,5.914279896195591422433e-16,8.293531579519609717096e-04,2.425629215299241889186e-18,0,nan,9.977585331482289338761e-01
68238,8.286244528908767577925e-04,8.286123200780549188610e-04,2.845292860053426706237e-12,5.893516997507969196321e-16,5.893517817143301586755e-16,8.286244528908767598571e-04,2.491650833775544020449e-18,0,nan,9.977605011315329336949e-01
68297,8.279091405431438742266e-04,8.278970286672683222696e-04,2.837928752519746702145e-12,5.873189719378038924710e-16,5.873190539013371315144e-16,8.279091405431438761325e-04,2.301972569202308189194e-18,0,nan,9.977624329474188024812e-01
68298,8.278970272483039459749e-04,8.278849157268247040186e-04,2.837804156271245383073e-12,5.872845945155869979137e-16,5.872846764791202369571e-16,8.278970272483039479337e-04,2.365950868353697558235e-18,0,nan,9.977624656613317936124e-01
68358,8.271708776577036623851e-04,8.271587873715712878350e-04,2.830341709432160089006e-12,5.852265441020123088106e-16,5.852266260655455478540e-16,8.271708776577036642380e-04,2.240026362346783209092e-18,0,nan,9.977644267467052683718e-01
68418,8.264460007643378664204e-04,8.264339316577528141849e-04,2.822905404559132814701e-12,5.831775009548675364185e-16,5.831775829184007754619e-16,8.264460007643378683792e-04,2.370104869179605964050e-18,0,nan,9.977663843967013032545e-01
68472,8.257946969532218968937e-04,8.257826468606822784925e-04,2.816234987012362523782e-12,5.813410242654917767270e-16,5.813411062290250157704e-16,8.257946969532218988524e-04,2.371974169551401202208e-18,0,nan,9.977681433519026286049e-01
68478,8.257223932252176870313e-04,8.257103452425757382928e-04,2.815495127278767039935e-12,5.811374178100746752377e-16,5.811374997736079142811e-16,8.257223932252176890959e-04,2.500407916597728728079e-18,0,nan,9.977683386203361749723e-01
68539,8.249880233908880583258e-04,8.249759968274533492559e-04,2.807987909995495833309e-12,5.790724701042080537505e-16,5.790725520677412927939e-16,8.249880233908880604963e-04,2.630973863617809574121e-18,0,nan,9.977703219111305337234e-01
68599,8.242669655950290069128e-04,8.242549600439928976657e-04,2.800629776231603358099e-12,5.770503137046350411941e-16,5.770503956681682802375e-16,8.242669655950290092421e-04,2.825954092759014391091e-18,0,nan,9.977722692522345474377e-01
68648,8.236790360635709007464e-04,8.236670476318373573866e-04,2.794639692897778813611e-12,5.754054301786744762397e-16,5.754055121422077152831e-16,8.236790360635709029170e-04,2.635154996431917731118e-18,0,nan,9.977738570587407894333e-01
68659,8.235471671393952238996e-04,8.235351825457375742675e-04,2.793297328653810560243e-12,5.750369764706959828946e-16,5.750370584342292219380e-16,8.235471671393952261231e-04,2.699859310142209366695e-18,0,nan,9.977742131939860300259e-01
68719,8.228286247276752877846e-04,8.228166610365678807201e-04,2.785990455276389018643e-12,5.730324122873318740081e-16,5.730324942508651130515e-16,8.228286247276752896904e-04,2.316185988246252907296e-18,0,nan,9.977761537452754388687e-01
68779,8.221113350750518340069e-04,8.220993922318575396015e-04,2.778709044698977537103e-12,5.710365753205614293417e-16,5.710366572840946683851e-16,8.221113350750518360715e-04,2.511390757973033651201e-18,0,nan,9.977780909149622464750e-01
68824,8.215741879891737855425e-04,8.215622607461731908398e-04,2.773264630042360833335e-12,5.695453974168383409982e-16,5.695454793803715800416e-16,8.215741879891737875542e-04,2.448595974823240582992e-18,0,nan,9.977795415783627725652e-01
68839,8.213952949081515013346e-04,8.213833728584234450854e-04,2.771452986103015491181e-12,5.690494200155248395134e-16,5.690495019790580785568e-16,8.213952949081515031875e-04,2.255776948814847683745e-18,0,nan,9.977800247118750815909e-01
68899,8.206805009649951360683e-04,8.206685996544758714324e-04,2.764222169248200956919e-12,5.670709010945428229421e-16,5.670709830580760619856e-16,8.206805009649951379212e-04,2.257741678936044232605e-18,0,nan,9.977819551448118583822e-01
68959,8.199669499949482585600e-04,8.199550693695689437974e-04,2.757016484468973491657e-12,5.651009735551908526266e-16,5.651010555187240916700e-16,8.199669499949482599894e-04,1.743202086987088962488e-18,0,nan,9.977838822225399103335e-01
69000,8.194800700473849572491e-04,8.194682035258508173800e-04,2.752106998159339823178e-12,5.637597746199386936958e-16,5.637598565834719327392e-16,8.194800700473849588373e-04,1.938041978263094423209e-18,0,nan,9.977851971337721441891e-01
69019,8.192546387586717871773e-04,8.192427787645513667468e-04,2.749835822671021313150e-12,5.631395926683884216913e-16,5.631396746319216607347e-16,8.192546387586717888185e-04,2.003194437558301378311e-18,0,nan,9.977858059537961226836e-01
69079,8.185435640280730193954e-04,8.185317246115174091614e-04,2.742680075327812759021e-12,5.611867139765032197243e-16,5.611867959400364587677e-16,8.185435640280730210365e-04,2.004934627094474760185e-18,0,nan,9.977877263472870689263e-01
69139,8.178337225862568665215e-04,8.178219036937581436203e-04,2.735549134477151748300e-12,5.592422932914700830179e-16,5.592423752550033220613e-16,8.178337225862568680568e-04,1.877211925235202004287e-18,0,nan,9.977896434116891353854e-01
69177,8.173847927682470893141e-04,8.173729868467264274544e-04,2.731045653623515307383e-12,5.580151815755139423798e-16,5.580152635390471814232e-16,8.173847927682470909553e-04,2.007776936670407388732e-18,0,nan,9.977908558345250974314e-01
69199,8.171251112274773434304e-04,8.171133128057129402121e-04,2.728442892717757130851e-12,5.573062866929246016682e-16,5.573063686564578407116e-16,8.171251112274773450186e-04,1.943627425322977168114e-18,0,nan,9.977915571556486548969e-01
69259,8.164177267570893099205e-04,8.164059487529212118091e-04,2.721361243205865707165e-12,5.553786505263512514585e-16,5.553787324898844905019e-16,8.164177267570893112969e-04,1.685936615751326128940e-18,0,nan,9.977934675877820391355e-01
69319,8.157115659915004616808e-04,8.156998083519744097455e-04,2.714304079651858738458e-12,5.534593414012459218776e-16,5.534594233647791609210e-16,8.157115659915004630043e-04,1.622496278419368086918e-18,0,nan,9.977953747166759038948e-01
69354,8.153002027298307277416e-04,8.152884569452974221508e-04,2.710198666591964292358e-12,5.523435727241451203474e-16,5.523436546876783593908e-16,8.153002027298307292239e-04,1.818112705886599389536e-18,0,nan,9.977964856864803298094e-01
69379,8.150066257581235716616e-04,8.149948884304682686823e-04,2.707271296316911760703e-12,5.515483161892927227896e-16,5.515483981528259618330e-16,8.150066257581235730380e-04,1.688855643361030072935e-18,0,nan,9.977972785508872008713e-01
69439,8.143029028953289774553e-04,8.142911858269552986465e-04,2.700262788009667542467e-12,5.496455320225549416816e-16,5.496456139860881807251e-16,8.143029028953289788847e-04,1.755327278595448800444e-18,0,nan,9.977991790989433447336e-01
69499,8.136003942523973152169e-04,8.135886973908975227109e-04,2.693278450082931969995e-12,5.477509462916800303966e-16,5.477510282552132694400e-16,8.136003942523973165934e-04,1.691774670971015611117e-18,0,nan,9.978010763693423391062e-01
69532,8.132145309219509341494e-04,8.132028451519584482028e-04,2.689447329106948966830e-12,5.467124033677112008488e-16,5.467124853312444398922e-16,8.132145309219509355258e-04,1.692577403563810806832e-18,0,nan,9.978021184740299404483e-01
69559,8.128990966894724984299e-04,8.128874199826194598885e-04,2.686318178430392709677e-12,5.458645166441185031459e-16,5.458645986076517421893e-16,8.128990966894725000181e-04,1.953731751664746371613e-18,0,nan,9.978029703705529054273e-01
69619,8.121990070775149386588e-04,8.121873504732613501208e-04,2.679381869483360477679e-12,5.439862009823566214375e-16,5.439862829458898604809e-16,8.121990070775149402999e-04,2.020596332923835380707e-18,0,nan,9.978048611110146056801e-01
69679,8.115001222982550090295e-04,8.114884857447326213050e-04,2.672469420207532707126e-12,5.421159574621627545495e-16,5.421160394256959935929e-16,8.115001222982550107236e-04,2.087573184475715353788e-18,0,nan,9.978067485991379724432e-01
69710,8.111395028672982179175e-04,8.111278766530566454082e-04,2.668907302721548657138e-12,5.411528140059585791527e-16,5.411528959694918181961e-16,8.111395028672982196645e-04,2.153766950735973659155e-18,0,nan,9.978077225298068450641e-01
69739,8.108024392441467464677e-04,8.107908226896655960848e-04,2.665580728099779474356e-12,5.402537444908472882483e-16,5.402538264543805272917e-16,8.108024392441467482676e-04,2.219955103481618165997e-18,0,nan,9.978086328433046288031e-01
69799,8.101059548183217943346e-04,8.100943582113694379807e-04,2.658715691184951498505e-12,5.383995207255359772187e-16,5.383996026890692162621e-16,8.101059548183217961345e-04,2.221863698457879409658e-18,0,nan,9.978105138518674183503e-01
69859,8.094106659345435795331e-04,8.093990892237843327842e-04,2.651874208012710039076e-12,5.365532450714566120746e-16,5.365533270349898511180e-16,8.094106659345435813331e-04,2.223772293434231061624e-18,0,nan,9.978123916331505205380e-01
69889,8.090634688593689749512e-04,8.090519020775104312365e-04,2.648462267519556041544e-12,5.356330750114343367401e-16,5.356331569749675757835e-16,8.090634688593689768570e-04,2.355592860976701936729e-18,0,nan,9.978133293161556884314e-01
69919,8.087165695171617281064e-04,8.087050126514359078614e-04,2.645056177654378531157e-12,5.347148766802389020041e-16,5.347149586437721410475e-16,8.087165695171617299593e-04,2.291142091010986797782e-18,0,nan,9.978142661954495795402e-01
69979,8.080236625010667142993e-04,8.080121254293898850801e-04,2.638261499699815784950e-12,5.328843749482274494533e-16,5.328844569117606884967e-16,8.080236625010667162581e-04,2.424141496627252129446e-18,0,nan,9.978161375470318264947e-01
70040,8.073204231874619281837e-04,8.073089061876486542049e-04,2.631377413597257359625e-12,5.310313876682339589583e-16,5.310314696317671980017e-16,8.073204231874619304072e-04,2.754125156110716614124e-18,0,nan,9.978180368048692994686e-01
70068,8.069980345433755680183e-04,8.069865267393409704779e-04,2.628225524491095163996e-12,5.301835333186337532667e-16,5.301836152821669923101e-16,8.069980345433755702417e-04,2.755225404979631232266e-18,0,nan,9.978189074893081150796e-01
70100,8.066299055165270461306e-04,8.066184082084741716415e-04,2.624629526324804462528e-12,5.292166278452955493460e-16,5.292167098088287883894e-16,8.066299055165270481952e-04,2.559591201382818789217e-18,0,nan,9.978199017065381766934e-01
70160,8.059405680638707805947e-04,8.059290903971180073287e-04,2.617904691662373753696e-12,5.274096136595737152982e-16,5.274096956231069543416e-16,8.059405680638707829770e-04,2.955900544720965108942e-18,0,nan,9.978217634222587962113e-01
70220,8.052524078062704432718e-04,8.052409497305297324116e-04,2.611202811251534815431e-12,5.256103054736148515860e-16,5.256103874371480906295e-16,8.052524078062704458129e-04,3.155655068061894782519e-18,0,nan,9.978236219601854736241e-01
70247,8.049431189471093363059e-04,8.049316696709633083213e-04,2.608194427800570186301e-12,5.248031203658284786361e-16,5.248032023293617176795e-16,8.049431189471093387411e-04,3.025331437756069885859e-18,0,nan,9.978244572676634266905e-01
70280,8.045654217308201693031e-04,8.045539831959750069443e-04,2.604523787237026167427e-12,5.238186638864107151101e-16,5.238187458499439541535e-16,8.045654217308201716324e-04,2.895153758830867235983e-18,0,nan,9.978254773284447136632e-01
70340,8.038796068348869461013e-04,8.038681877909916126868e-04,2.597867522263754774956e-12,5.220346497317878601103e-16,5.220347316953210991537e-16,8.038796068348869485365e-04,3.029333873693223361740e-18,0,nan,9.978273295351353252246e-01
70400,8.031949601260668690752e-04,8.031835605233457123228e-04,2.591233919473815996632e-12,5.202582240768094100646e-16,5.202583060403426491081e-16,8.031949601260668716163e-04,3.163738529141241621051e-18,0,nan,9.978291785883285471893e-01
70427,8.028872494331966500674e-04,8.028758585628097123104e-04,2.588256166062727174230e-12,5.194612979601574307558e-16,5.194613799236906697992e-16,8.028872494331966526614e-04,3.230887528476224593684e-18,0,nan,9.978300096355811404859e-01
70460,8.025114786221416177416e-04,8.025000984109883295428e-04,2.584622882503533789935e-12,5.184893482201890481688e-16,5.184894301837222872122e-16,8.025114786221416202298e-04,3.100465661664441035954e-18,0,nan,9.978310244960681573865e-01
70520,8.018291593510351557185e-04,8.018177984820120524784e-04,2.578034315480521042738e-12,5.167279836907171358301e-16,5.167280656542503748735e-16,8.018291593510351581537e-04,3.037080523894980268233e-18,0,nan,9.978328672663705927229e-01
70580,8.011479993507706514766e-04,8.011366577746079582647e-04,2.571468123020759874657e-12,5.149740922456988517565e-16,5.149741742092320907999e-16,8.011479993507706537001e-04,2.775344241443994514928e-18,0,nan,9.978347069072250687702e-01
70608,8.008305205812286569683e-04,8.008191879915866826465e-04,2.568411530224678559817e-12,5.141581563214811027692e-16,5.141582382850143418126e-16,8.008305205812286591388e-04,2.710338669115430451355e-18,0,nan,9.978355643375652667582e-01
70640,8.004679956694276168313e-04,8.004566733370227550271e-04,2.564924210225701743143e-12,5.132276358694042410935e-16,5.132277178329374801369e-16,8.004679956694276191606e-04,2.909973437478046005339e-18,0,nan,9.978365434265936852035e-01
70700,7.997891453650992663507e-04,7.997778422275161452594e-04,2.558402482679387233430e-12,5.114885767715300935255e-16,5.114886587350633325689e-16,7.997891453650992684683e-04,2.647675803563308362483e-18,0,nan,9.978383768324115530332e-01
70760,7.991114455058500901638e-04,7.991001615143184018083e-04,2.551902846445585322705e-12,5.097568773856735265060e-16,5.097569593492067655494e-16,7.991114455058500923343e-04,2.716169239654889635808e-18,0,nan,9.978402071325868991753e-01
70789,7.987843021090417157601e-04,7.987730273540010980838e-04,2.548769246970242977608e-12,5.089225165117249327327e-16,5.089225984752581717761e-16,7.987843021090417179306e-04,2.717281651139468135879e-18,0,nan,9.978410906667248042763e-01
70820,7.984348931696736453029e-04,7.984236282755881629748e-04,2.545425208064952050438e-12,5.080325003678171941227e-16,5.080325823313504331661e-16,7.984348931696736474205e-04,2.652166615275602771656e-18,0,nan,9.978420343350011848470e-01
70880,7.977594854444505594394e-04,7.977482395993704399027e-04,2.538969474552208374417e-12,5.063154085948260124465e-16,5.063154905583592514899e-16,7.977594854444505618217e-04,2.986213523773390704738e-18,0,nan,9.978438584475092185404e-01
70940,7.970852194279067482837e-04,7.970739925835548373664e-04,2.532535553393337120757e-12,5.046055651629553074256e-16,5.046056471264885464691e-16,7.970852194279067507719e-04,3.121572476711257783590e-18,0,nan,9.978456794779392676951e-01
70970,7.967485136561107556751e-04,7.967372962940699801674e-04,2.529326743664148405802e-12,5.037533501021449095950e-16,5.037534320656781486384e-16,7.967485136561107581103e-04,3.056447149404024828706e-18,0,nan,9.978465888398141523546e-01
71000,7.964120922275718444790e-04,7.964008843358339863708e-04,2.526123352542798834823e-12,5.029029333863702891265e-16,5.029030153499035281699e-16,7.964120922275718470731e-04,3.257155970234889135734e-18,0,nan,9.978474974340931709133e-01
71060,7.957401009607378368762e-04,7.957289119736621865496e-04,2.519732780420766435833e-12,5.012074767956767553011e-16,5.012075587592099943445e-16,7.957401009607378394703e-04,3.259906592409229058506e-18,0,nan,9.978493123237464473016e-01
71120,7.950692427544179195561e-04,7.950580726242142591575e-04,2.513363745910378494695e-12,4.995191591364629339561e-16,4.995192410999961729995e-16,7.950692427544179223619e-04,3.528996579039504091387e-18,0,nan,9.978511241546484113966e-01
71152,7.947119140178593617265e-04,7.947007539251688064515e-04,2.509975702674193069137e-12,4.986216296284123703394e-16,4.986217115919456093828e-16,7.947119140178593645852e-04,3.597198112370339992065e-18,0,nan,9.978520892164411181598e-01
71180,7.943995147453055484797e-04,7.943883634243446067920e-04,2.507016158355011032919e-12,4.978379443678523656883e-16,4.978380263313856047317e-16,7.943995147453055512326e-04,3.465330765539398159280e-18,0,nan,9.978529329345222818014e-01
71240,7.937309140797337043394e-04,7.937197815205464797903e-04,2.500689927555567649126e-12,4.961637966610677345962e-16,4.961638786246009736396e-16,7.937309140797337070393e-04,3.401552681746579831159e-18,0,nan,9.978547386710652885764e-01
71300,7.930634379136343620845e-04,7.930523240689114493027e-04,2.494384963767787891527e-12,4.944966803980055600389e-16,4.944967623615387990823e-16,7.930634379136343646256e-04,3.204155834554599617954e-18,0,nan,9.978565413719487862130e-01
71334,7.926856994954745551064e-04,7.926745962346750159777e-04,2.490821557215761888182e-12,4.935550889061699309433e-16,4.935551708697031699867e-16,7.926856994954745577534e-04,3.339252823476475691602e-18,0,nan,9.978575615578585398559e-01
71360,7.923970834124981633125e-04,7.923859882350890829128e-04,2.488101177699573694518e-12,4.928365601698216501552e-16,4.928366421333548891986e-16,7.923970834124981659066e-04,3.273659703282774660421e-18,0,nan,9.978583410448183571204e-01
71420,7.917318477513342939597e-04,7.917207711942468256633e-04,2.481838480508333774095e-12,4.911834007755272374567e-16,4.911834827390604765001e-16,7.917318477513342968714e-04,3.677603426534322334798e-18,0,nan,9.978601376972939263890e-01
71480,7.910677281146305619437e-04,7.910566701310300813515e-04,2.475596783798345831798e-12,4.895371672205956959612e-16,4.895372491841289350046e-16,7.910677281146305648554e-04,3.680690859588115751397e-18,0,nan,9.978619313369698664152e-01
71517,7.906587427587767262666e-04,7.906476962055490550077e-04,2.471758167392564994890e-12,4.885254270660503318174e-16,4.885255090295835708608e-16,7.906587427587767293371e-04,3.883463582636460539371e-18,0,nan,9.978630359162649648866e-01
71541,7.903936810048344942023e-04,7.903826418564288946415e-04,2.469272496558395582922e-12,4.878705605257450720731e-16,4.878706424892783111165e-16,7.903936810048344972728e-04,3.884765918033772639523e-18,0,nan,9.978637517899045363077e-01
71601,7.897318034916184108834e-04,7.897207828227266636592e-04,2.463072883742904819081e-12,4.862381884674435915623e-16,4.862382704309768306057e-16,7.897318034916184139010e-04,3.820986898655995292657e-18,0,nan,9.978655393767649648350e-01
71661,7.890710335664252537554e-04,7.890600313306841625670e-04,2.456894007429125063045e-12,4.846126379185720893457e-16,4.846127198821053283891e-16,7.890710335664252570376e-04,4.159641567091067921647e-18,0,nan,9.978673239735817166785e-01
71700,7.886421257429147784593e-04,7.886311354639327812174e-04,2.452888816722061814526e-12,4.835596718977530796403e-16,4.835597538612863186837e-16,7.886421257429147820592e-04,4.564668698669395309694e-18,0,nan,9.978684823616519704715e-01
71721,7.884113684514171179065e-04,7.884003846026184508130e-04,2.450735780990036673535e-12,4.829938747000668296823e-16,4.829939566636000687257e-16,7.884113684514171215064e-04,4.566004715154746139936e-18,0,nan,9.978691055878475986147e-01
71781,7.877528053780374525743e-04,7.877418398701272950736e-04,2.444598118232520106941e-12,4.813818648324932603582e-16,4.813819467960264994016e-16,7.877528053780374561742e-04,4.569821905113003809277e-18,0,nan,9.978708842270303931666e-01
71841,7.870953415869723301933e-04,7.870843943740504416357e-04,2.438480933394822474553e-12,4.797765745347145873679e-16,4.797766564982478264113e-16,7.870953415869723337403e-04,4.506379696614494968409e-18,0,nan,9.978726598985729677829e-01
71884,7.866248338823872686761e-04,7.866138997527238876636e-04,2.434109500141753992074e-12,4.786302312411344065494e-16,4.786303132046676455928e-16,7.866248338823872722760e-04,4.576374747875066906815e-18,0,nan,9.978739306418007176279e-01
71901,7.864389743281119081434e-04,7.864280453644310811099e-04,2.432384141144040994030e-12,4.781779702225703269238e-16,4.781780521861035659672e-16,7.864389743281119117963e-04,4.644771818633400092539e-18,0,nan,9.978744326098933742049e-01
71961,7.857837008605120844677e-04,7.857727901004775077485e-04,2.426307656573623218767e-12,4.765860185075647593454e-16,4.765861004710979983888e-16,7.857837008605120880147e-04,4.513901806238937765567e-18,0,nan,9.978762023683849547188e-01
72021,7.851295184523563442797e-04,7.851186258505249687111e-04,2.420251395200883878098e-12,4.750006861955651978733e-16,4.750007681590984369167e-16,7.851295184523563477737e-04,4.450235057155113637586e-18,0,nan,9.978779691814164447749e-01
72068,7.846178358759635558713e-04,7.846069574664152728197e-04,2.415521394645351677582e-12,4.737634446279707836141e-16,4.737635265915040226575e-16,7.846178358759635593123e-04,4.385665467799252860739e-18,0,nan,9.978793511323958402180e-01
72081,7.844764243809177964875e-04,7.844655498919977040712e-04,2.414215272964538256375e-12,4.734219402855099916617e-16,4.734220222490432307051e-16,7.844764243809177998227e-04,4.251488159693043967596e-18,0,nan,9.978797330563320744693e-01
72141,7.838244159325214004656e-04,7.838135595113711765585e-04,2.408199206222251948588e-12,4.718497479681261830738e-16,4.718498299316594221172e-16,7.838244159325214039596e-04,4.457644896487614029660e-18,0,nan,9.978814940004516698081e-01
72201,7.831734904025063810323e-04,7.831626520041344897656e-04,2.402203111748206903016e-12,4.702840766246567406996e-16,4.702841585881899797430e-16,7.831734904025063844733e-04,4.393753606818434634218e-18,0,nan,9.978832520210707583089e-01
72253,7.826102288199784945380e-04,7.825994060050700540010e-04,2.397022587864265591518e-12,4.689324111328045520068e-16,4.689324930963377910502e-16,7.826102288199784978732e-04,4.261626167144043205715e-18,0,nan,9.978847732797744613962e-01
72261,7.825236450951888284512e-04,7.825128246747529911669e-04,2.396226906730683585032e-12,4.687248938255972806134e-16,4.687249757891305196568e-16,7.825236450951888317864e-04,4.262097702374352513949e-18,0,nan,9.978850071254606606702e-01
72321,7.818748773238244881682e-04,7.818640748366310651380e-04,2.390270508769659189108e-12,4.671721673294422124086e-16,4.671722492929754514520e-16,7.818748773238244911328e-04,3.791674859201562508938e-18,0,nan,9.978867593208686007089e-01
72381,7.812271844105717316537e-04,7.812163998120751065509e-04,2.384333835874421740833e-12,4.656258650814402143908e-16,4.656259470449734534342e-16,7.812271844105717346183e-04,3.794818427403834429881e-18,0,nan,9.978885086145177968136e-01
72438,7.806128692992702980807e-04,7.806021016539095247618e-04,2.378712192654000815712e-12,4.641627993766938241395e-16,4.641628813402270631829e-16,7.806128692992703010982e-04,3.865622760360332812382e-18,0,nan,9.978901677622879993470e-01
72441,7.805805636864547147584e-04,7.805697969322566824118e-04,2.378416806461200017183e-12,4.640859552123589774996e-16,4.640860371758922165430e-16,7.805805636864547177760e-04,3.865782745527779884622e-18,0,nan,9.978902550136075699848e-01
72501,7.799350124913267156386e-04,7.799242635371758728042e-04,2.372519339350809104568e-12,4.625524060372591264326e-16,4.625524880007923654760e-16,7.799350124913267184444e-04,3.597474908604736841525e-18,0,nan,9.978919985253134358294e-01
72561,7.792905281738336565415e-04,7.792797969756247955853e-04,2.366641353766311523871e-12,4.610251860542772530168e-16,4.610252680178104920602e-16,7.792905281738336590826e-04,3.260784970295528645700e-18,0,nan,9.978937391567872055003e-01
72621,7.786471080913778051608e-04,7.786363946051513108660e-04,2.360782769330693806118e-12,4.595042639434179809882e-16,4.595043459069512200316e-16,7.786471080913778077019e-04,3.263479457326503573075e-18,0,nan,9.978954769151570812686e-01
72624,7.786149649761425056096e-04,7.786042523743637930893e-04,2.360490347952752638147e-12,4.594283825976899916410e-16,4.594284645612232306844e-16,7.786149649761425081507e-04,3.263614181678055296501e-18,0,nan,9.978955637277841383297e-01
72681,7.780047496100816568346e-04,7.779940537920229061726e-04,2.354943506064558384071e-12,4.579896085653549920276e-16,4.579896905288882310710e-16,7.780047496100816593228e-04,3.198128653850141999721e-18,0,nan,9.978972118075277573002e-01
72741,7.773634501047519940902e-04,7.773527719111907588506e-04,2.349123484383830690308e-12,4.564811889602409339920e-16,4.564812709237741730354e-16,7.773634501047519966842e-04,3.336969857042726324430e-18,0,nan,9.978989438409805140355e-01
72801,7.767232069588441247012e-04,7.767125463462539771924e-04,2.343322625097481365930e-12,4.549789743465261430203e-16,4.549790563100593820637e-16,7.767232069588441272423e-04,3.271562918420107208642e-18,0,nan,9.979006730225733157137e-01
72810,7.766272614366424536565e-04,7.766166034574526747682e-04,2.342454144085089487128e-12,4.547541754409242073683e-16,4.547542574044574464117e-16,7.766272614366424561976e-04,3.271967091474814029013e-18,0,nan,9.979009321542744538397e-01
72861,7.760840175644262959279e-04,7.760733744894240175361e-04,2.337540849405263442636e-12,4.534829341197861038718e-16,4.534830160833193429152e-16,7.760840175644262984690e-04,3.274257405451533773360e-18,0,nan,9.979023993593409053485e-01
72921,7.754458793221442840927e-04,7.754352537414892768063e-04,2.331778078895464411393e-12,4.519930378515575785389e-16,4.519931198150908175823e-16,7.754458793221442868985e-04,3.618301047950059274458e-18,0,nan,9.979041228582948997589e-01
72981,7.748087896411861597041e-04,7.747981815117798606017e-04,2.326034235542673059368e-12,4.505092552881833324510e-16,4.505093372517165714944e-16,7.748087896411861627217e-04,3.894580075673733876113e-18,0,nan,9.979058435264238869841e-01
72996,7.746496807558532268080e-04,7.746390769825415434816e-04,2.324601222965756714953e-12,4.501392613849240260109e-16,4.501393433484572650543e-16,7.746496807558532297726e-04,3.827040001484762300765e-18,0,nan,9.979062732519565164890e-01
73042,7.741621540579779025288e-04,7.741515636266382551622e-04,2.320213984398352638335e-12,4.490069794052749897223e-16,4.490070613688082287657e-16,7.741621540579779054405e-04,3.761067033468803005744e-18,0,nan,9.979075899775465545330e-01
73102,7.735271711295542718985e-04,7.735165980629775700729e-04,2.314508075036013556910e-12,4.475354348270208683931e-16,4.475355167905541074365e-16,7.735271711295542747043e-04,3.627276122288845553701e-18,0,nan,9.979093049580097223722e-01
73162,7.728932289982374532815e-04,7.728826732537500876994e-04,2.308820859772018841991e-12,4.460699137359042927680e-16,4.460699956994375318114e-16,7.728932289982374560344e-04,3.561755977788173705764e-18,0,nan,9.979110171285915446534e-01
73183,7.726715946671636554888e-04,7.726610449753517899837e-04,2.306834736742510456692e-12,4.455583989267518266441e-16,4.455584808902850656876e-16,7.726715946671636582416e-04,3.562777637454497052430e-18,0,nan,9.979116157257377759705e-01
73222,7.722603251071755526540e-04,7.722497866422436256968e-04,2.303152262110395838106e-12,4.446103865689371387308e-16,4.446104685324703777742e-16,7.722603251071755551422e-04,3.221917793347983295605e-18,0,nan,9.979127264961890527708e-01
73282,7.716284569078848026811e-04,7.716179356801135572442e-04,2.297502205930489144330e-12,4.431568239322689260738e-16,4.431569058958021651172e-16,7.716284569078848052222e-04,3.293163722791850631433e-18,0,nan,9.979144330676767119144e-01
73342,7.709976218602153583616e-04,7.709871178273486093365e-04,2.291870615484814031855e-12,4.417091966000818040828e-16,4.417092785636150431262e-16,7.709976218602153609027e-04,3.295858209824169039578e-18,0,nan,9.979161368499065207617e-01
73371,7.706930878583928024999e-04,7.706825921212898643966e-04,2.289155277174502601827e-12,4.410116290688117743779e-16,4.410117110323450134213e-16,7.706930878583928050939e-04,3.365851389915311608728e-18,0,nan,9.979169593468069135423e-01
73402,7.703678174323172576326e-04,7.703573305522368260892e-04,2.286257415396923853400e-12,4.402674755134936476463e-16,4.402675574770268866897e-16,7.703678174323172601737e-04,3.298552696856597467034e-18,0,nan,9.979178378497081010876e-01
73462,7.697390411006065491577e-04,7.697285713313316995431e-04,2.280662530659291394341e-12,4.388316317794692032227e-16,4.388317137430024422661e-16,7.697390411006065516988e-04,3.301247183889135645038e-18,0,nan,9.979195360738887878613e-01
73522,7.691112903497315862382e-04,7.691008376494184661712e-04,2.275085886631204023404e-12,4.374016366697392178592e-16,4.374017186332724569026e-16,7.691112903497315889381e-04,3.510438025354394761716e-18,0,nan,9.979212315292337188554e-01
73559,7.687246875198533900229e-04,7.687142453246012996760e-04,2.271656016325497869829e-12,4.365227093027680654298e-16,4.365227912663013044732e-16,7.687246875198533928817e-04,3.718803680165966796557e-18,0,nan,9.979222756827833887543e-01
73582,7.684845626725394860560e-04,7.684741269994805687670e-04,2.269527409036672560053e-12,4.359774616197274898971e-16,4.359775435832607289406e-16,7.684845626725394890207e-04,3.857742184280296875246e-18,0,nan,9.979229242225059306527e-01
73642,7.678588555700427513875e-04,7.678484368826662810709e-04,2.263987023962353766507e-12,4.345590782274857679632e-16,4.345591601910190070066e-16,7.678588555700427542992e-04,3.791941364048069376344e-18,0,nan,9.979246141604464417495e-01
73702,7.672341665513860565883e-04,7.672237648082554964019e-04,2.258464657855486330055e-12,4.331464582526364462926e-16,4.331465402161696853360e-16,7.672341665513860593411e-04,3.588027226355412212878e-18,0,nan,9.979263013497743486707e-01
73747,7.667663164110769508909e-04,7.667559273490191287547e-04,2.254334664178399322788e-12,4.320907586163687239306e-16,4.320908405799019629740e-16,7.667663164110769536437e-04,3.590216497069781090330e-18,0,nan,9.979275649420228925970e-01
73762,7.666104931338131939327e-04,7.666001082936266766438e-04,2.252960237521840276330e-12,4.317395736153229800946e-16,4.317396555788562191380e-16,7.666104931338131965797e-04,3.452832936514024400603e-18,0,nan,9.979279857971869064173e-01
73822,7.659878328426341837480e-04,7.659774648642239650264e-04,2.247473690123679701704e-12,4.303383963951679737512e-16,4.303384783587012127946e-16,7.659878328426341863950e-04,3.455639693840265099343e-18,0,nan,9.979296675093596276709e-01
73882,7.653661832111925412496e-04,7.653558320535244557668e-04,2.242004943177738715555e-12,4.289428988302388617287e-16,4.289429807937721007721e-16,7.653661832111925438437e-04,3.389277522143285819408e-18,0,nan,9.979313464929463602061e-01
73936,7.648075606247268956675e-04,7.647972245707524854281e-04,2.237098230689677301238e-12,4.276917843086533617174e-16,4.276918662721866007608e-16,7.648075606247268981557e-04,3.253314180794805910593e-18,0,nan,9.979328552507154246622e-01
73942,7.647455417808327061654e-04,7.647352074030056261815e-04,2.236553924553210508585e-12,4.275530533160211393289e-16,4.275531352795543783723e-16,7.647455417808327087065e-04,3.322803080153360041220e-18,0,nan,9.979330227545793855523e-01
74002,7.641259061008676274732e-04,7.641155884621129241243e-04,2.231120562469749452342e-12,4.261688324043990645780e-16,4.261689143679323036214e-16,7.641259061008676298555e-04,3.117653969237694366401e-18,0,nan,9.979346963008694974362e-01
74062,7.635072737285465075918e-04,7.634969727882275148236e-04,2.225704785495486120859e-12,4.247902088026437838790e-16,4.247902907661770229224e-16,7.635072737285465098682e-04,2.981505381905860143725e-18,0,nan,9.979363671384060911740e-01
74122,7.628896422290227032209e-04,7.628793579466341842641e-04,2.220306522545055162653e-12,4.234171553724088169542e-16,4.234172373359420559977e-16,7.628896422290227053914e-04,2.845132253987982095076e-18,0,nan,9.979380352737572532811e-01
74126,7.628485023228186930727e-04,7.628382191495218953958e-04,2.219947259334531391101e-12,4.233258158657646325159e-16,4.233258978292978715593e-16,7.628485023228186953492e-04,2.984080113960314641911e-18,0,nan,9.979381463868634385733e-01
74182,7.622730091753217803398e-04,7.622627415104893967792e-04,2.214925702877635914007e-12,4.220496451287328386317e-16,4.220497270922660776751e-16,7.622730091753217826162e-04,2.986333004508051439276e-18,0,nan,9.979397007134698434371e-01
74242,7.616573721483097258556e-04,7.616471210607895092934e-04,2.209562256095005662027e-12,4.206876512390497047272e-16,4.206877332025829437706e-16,7.616573721483097280261e-04,2.849735336004206818331e-18,0,nan,9.979413634640695850717e-01
74302,7.610427287366613109753e-04,7.610324941863391372880e-04,2.204216112139605466370e-12,4.193311470222056551219e-16,4.193312289857388941653e-16,7.610427287366613132517e-04,2.991160627110623735679e-18,0,nan,9.979430235320611422881e-01
74316,7.608994546531998878983e-04,7.608892239557991440178e-04,2.202971160759577302464e-12,4.190154164295598383549e-16,4.190154983930930773983e-16,7.608994546531998900688e-04,2.852573903247726156046e-18,0,nan,9.979434104959566077461e-01
74362,7.604290765368286105383e-04,7.604188584837196765695e-04,2.198887201292618461933e-12,4.179801059474836496412e-16,4.179801879110168886846e-16,7.604290765368286126558e-04,2.784720407825164821178e-18,0,nan,9.979446809239282161407e-01
74422,7.598164131530096710554e-04,7.598062115572579739551e-04,2.193575454172060517667e-12,4.166345016336347611671e-16,4.166345835971680002105e-16,7.598164131530096732789e-04,2.926314104371399022390e-18,0,nan,9.979463356461336176017e-01
74482,7.592047361971173332796e-04,7.591945510189951522259e-04,2.188280801730883217398e-12,4.152943078479165871041e-16,4.152943898114498261475e-16,7.592047361971173355560e-04,2.998402061015192529075e-18,0,nan,9.979479877051193582546e-01
74506,7.589603410811120187206e-04,7.589501624589465191964e-04,2.186167711861555780670e-12,4.147597394334871952296e-16,4.147598213970204342730e-16,7.589603410811120207323e-04,2.650603912799137242112e-18,0,nan,9.979486477844512158902e-01
74543,7.585838733971539969869e-04,7.585737048696937628049e-04,2.182915358671671020920e-12,4.139372971530257988869e-16,4.139373791165590379303e-16,7.585838733971539991574e-04,2.861281400063161200570e-18,0,nan,9.979496645748706884450e-01
74603,7.579741785047447635404e-04,7.579640263151845865912e-04,2.177654971827340255756e-12,4.126079354040809789289e-16,4.126080173676142179723e-16,7.579741785047447657109e-04,2.863582941071860785949e-18,0,nan,9.979513112825411771186e-01
74663,7.573654628826254776229e-04,7.573553269916215071223e-04,2.172411473380625700312e-12,4.112839059379135811411e-16,4.112839879014468201845e-16,7.573654628826254797404e-04,2.795984860566487475719e-18,0,nan,9.979529553463002336110e-01
74697,7.570209578217031535256e-04,7.570108311491313595968e-04,2.169447628434432097404e-12,4.105359797693601159829e-16,4.105360617328933550263e-16,7.570209578217031555373e-04,2.657394394360701887377e-18,0,nan,9.979538858112433788537e-01
74723,7.567577241733856319424e-04,7.567476045417202428031e-04,2.167184795610936298744e-12,4.099651831087339060204e-16,4.099652650722671450638e-16,7.567577241733856340600e-04,2.798230266428807429940e-18,0,nan,9.979545967725071572941e-01
74783,7.561509600271753535584e-04,7.561408566157566405525e-04,2.161974871123282259609e-12,4.086517414145386220412e-16,4.086518233780718610847e-16,7.561509600271753556231e-04,2.730463780483933726929e-18,0,nan,9.979562355675008623163e-01
74843,7.555451681016751177422e-04,7.555350808715363921518e-04,2.156781632846450108000e-12,4.073435554961901824088e-16,4.073436374597234214522e-16,7.555451681016751195951e-04,2.452380943384493812238e-18,0,nan,9.979578717375999616281e-01
74888,7.550914607725700169380e-04,7.550813856528944353997e-04,2.152897614298777709138e-12,4.063658499853036269978e-16,4.063659319488368660412e-16,7.550914607725700187380e-04,2.383744362668038642082e-18,0,nan,9.979590971463768328022e-01
74903,7.549403460620656068389e-04,7.549302749743648955419e-04,2.151605014031189411057e-12,4.060406001365028643393e-16,4.060406821000361033827e-16,7.549403460620656085859e-04,2.314097349313436467180e-18,0,nan,9.979595052891028430391e-01
74963,7.543364915809977146603e-04,7.543264365970172613869e-04,2.146444948248411113138e-12,4.047428502593353834164e-16,4.047429322228686224598e-16,7.543364915809977166720e-04,2.666851295385004504497e-18,0,nan,9.979611362282877519967e-01
75023,7.537336023385626948202e-04,7.537235634197084643212e-04,2.141301369387397390725e-12,4.034502809286900289785e-16,4.034503628922232680219e-16,7.537336023385626968319e-04,2.668984430954618285113e-18,0,nan,9.979627645614128760455e-01
75080,7.531617495041968458463e-04,7.531517258115770440137e-04,2.136430180551018463647e-12,4.022271159590271568629e-16,4.022271979225603959063e-16,7.531617495041968478580e-04,2.671010909745826754680e-18,0,nan,9.979643090697009262828e-01
75083,7.531316760222624504187e-04,7.531216531300636343274e-04,2.136174211654022901249e-12,4.021628673478182624450e-16,4.021629493113515014884e-16,7.531316760222624524833e-04,2.741410134064426953807e-18,0,nan,9.979643902947164159508e-01
75143,7.525307103269799687806e-04,7.525207034230884944924e-04,2.131063409568987423256e-12,4.008805848583327398470e-16,4.008806668218659788904e-16,7.525307103269799707923e-04,2.673250702094089779854e-18,0,nan,9.979660134344166767719e-01
75203,7.519307029549498947367e-04,7.519207120011399360892e-04,2.125968897966059736268e-12,3.996034089393256918765e-16,3.996034909028589309200e-16,7.519307029549498965367e-04,2.393764486330900040730e-18,0,nan,9.979676339867121379556e-01
75263,7.513316516157292460480e-04,7.513216765738967368059e-04,2.120890611990332692412e-12,3.983313152064936225029e-16,3.983313971700268615463e-16,7.513316516157292478479e-04,2.395673081314528883127e-18,0,nan,9.979692519577815332959e-01
75273,7.512319025130732132055e-04,7.512219301195409060690e-04,2.120045803949281624620e-12,3.981197919811723864188e-16,3.981198739447056254622e-16,7.512319025130732148996e-04,2.255050522803269684146e-18,0,nan,9.979695213691066519625e-01
75323,7.507335540261682695956e-04,7.507235948583304188425e-04,2.115828487096489411176e-12,3.970642794112682745890e-16,3.970643613748015136324e-16,7.507335540261682713426e-04,2.327064568171811316440e-18,0,nan,9.979708673537839369117e-01
75383,7.501364079103814344733e-04,7.501264645786762445966e-04,2.110782459047080467348e-12,3.958022774399538039356e-16,3.958023594034870429790e-16,7.501364079103814362732e-04,2.399490271282002742458e-18,0,nan,9.979724801808588327437e-01
75443,7.495402109997185646278e-04,7.495302834664043515806e-04,2.105752463910812062063e-12,3.945452853128701233068e-16,3.945453672764033623503e-16,7.495402109997185666395e-04,2.683916379944182406108e-18,0,nan,9.979740904451261958698e-01
75465,7.493218428472030311709e-04,7.493119210971994893878e-04,2.103912136910301025331e-12,3.940856387262469530882e-16,3.940857206897801921316e-16,7.493218428472030331296e-04,2.614048568346603272084e-18,0,nan,9.979746802344383407608e-01
75503,7.489449610327361099896e-04,7.489350492601910256701e-04,2.100738438060845041670e-12,3.932932791835023627038e-16,3.932933611470356017472e-16,7.489449610327361117366e-04,2.332621947683594170787e-18,0,nan,9.979756981526865723567e-01
75563,7.483506557551685519642e-04,7.483407597058901089770e-04,2.095740318173104708420e-12,3.920462353376563944873e-16,3.920463173011896335307e-16,7.483506557551685532348e-04,1.697799569106177456749e-18,0,nan,9.979773033096211511963e-01
75623,7.477572929198999469364e-04,7.477474125565045456836e-04,2.090758041224601351963e-12,3.908041301926203813180e-16,3.908042121561536203614e-16,7.477572929198999479952e-04,1.415955677186947272182e-18,0,nan,9.979789059219918434529e-01
75659,7.474017266589090911968e-04,7.473918556891486681199e-04,2.087776253560920523124e-12,3.900612279205195145719e-16,3.900613098840527536153e-16,7.474017266589090922027e-04,1.345797833998744637014e-18,0,nan,9.979798662705381573248e-01
75683,7.471648702869356044534e-04,7.471550055721580622902e-04,2.085791544491761430282e-12,3.895669402963322957540e-16,3.895670222598655347974e-16,7.471648702869356054593e-04,1.346224461112849058096e-18,0,nan,9.979805059958413593498e-01
75743,7.465733856233739004566e-04,7.465635365200669833349e-04,2.080840765548769296105e-12,3.883346423265533650451e-16,3.883347242900866040886e-16,7.465733856233739015683e-04,1.489111137203204981036e-18,0,nan,9.979821035371932851392e-01
75803,7.459828367033782227560e-04,7.459730031745121787210e-04,2.075905642265919417742e-12,3.871072130900473922038e-16,3.871072950535806312472e-16,7.459828367033782238148e-04,1.419323785982595959087e-18,0,nan,9.979836985520521550931e-01
75853,7.454914258065295808708e-04,7.454816052281620851477e-04,2.071804954095160773054e-12,3.860880579200810956558e-16,3.860881398836143346992e-16,7.454914258065295819826e-04,1.491272340347193044835e-18,0,nan,9.979850258054600943341e-01
75863,7.453932213081490512362e-04,7.453834033168111466231e-04,2.070986112807979008542e-12,3.858846295217659109826e-16,3.858847114852991500260e-16,7.453932213081490523479e-04,1.491468813360290130157e-18,0,nan,9.979852910464035288074e-01
75923,7.448045372258961695113e-04,7.447947347352902268358e-04,2.066082115632561010152e-12,3.846668686840391265621e-16,3.846669506475723656055e-16,7.448045372258961704113e-04,1.208333813069584093232e-18,0,nan,9.979868810262140670954e-01
75983,7.442167822518110083461e-04,7.442069952252569467888e-04,2.061193589488507320710e-12,3.834539077657725956544e-16,3.834539897293058346978e-16,7.442167822518110091932e-04,1.138153515822894670530e-18,0,nan,9.979884684974316064188e-01
76044,7.436201815608122604721e-04,7.436104102185613034446e-04,2.056239385024630532121e-12,3.822256280320432058001e-16,3.822257099955764448435e-16,7.436201815608122614250e-04,1.281449978483619208179e-18,0,nan,9.979900798609583508197e-01
76047,7.435908652202284351135e-04,7.435810946483637303383e-04,2.055996145435160774190e-12,3.821653478066216529729e-16,3.821654297701548920163e-16,7.435908652202284360134e-04,1.210306027886921804292e-18,0,nan,9.979901590417167390004e-01
76104,7.430342936098929864779e-04,7.430245376580736963686e-04,2.051381873657590353946e-12,3.810222780758686241605e-16,3.810223600394018632039e-16,7.430342936098929873249e-04,1.139964809886700337979e-18,0,nan,9.979916622911958726163e-01
76164,7.424493281579888278365e-04,7.424395875602685854761e-04,2.046539650295765417319e-12,3.798236599844872935269e-16,3.798237419480205325703e-16,7.424493281579888288953e-04,1.426078715290548310230e-18,0,nan,9.979932422306697270466e-01
76224,7.418652830280581533459e-04,7.418555577482186115094e-04,2.041712654841683059991e-12,3.786297514472365994424e-16,3.786298334107698384858e-16,7.418652830280581542988e-04,1.284481276400485918957e-18,0,nan,9.979948196852528786061e-01
76242,7.416902486272407495853e-04,7.416805279357198684456e-04,2.040267516697860802315e-12,3.782724939288110502490e-16,3.782725758923442892924e-16,7.416902486272407504853e-04,1.213407494737069109487e-18,0,nan,9.979952924379498668990e-01
76284,7.412821560499041950453e-04,7.412724460518408295776e-04,2.036900827481141200687e-12,3.774405302760843382727e-16,3.774406122396175773161e-16,7.412821560499041959982e-04,1.285491709039515111806e-18,0,nan,9.979963946607998339527e-01
76344,7.406999450601481682068e-04,7.406902503078698312658e-04,2.032104108681651841601e-12,3.762559744048589939777e-16,3.762560563683922330211e-16,7.406999450601481690009e-04,1.072085118065484142810e-18,0,nan,9.979979671631467161210e-01
76404,7.401186479022025175353e-04,7.401089683598309928464e-04,2.027322439190894312725e-12,3.750760618884854449710e-16,3.750761438520186840144e-16,7.401186479022025184882e-04,1.287512574317683411024e-18,0,nan,9.979995371981113351577e-01
76437,7.397993232069588954400e-04,7.397896520147838019348e-04,2.024698914360606675305e-12,3.744290813222271880855e-16,3.744291632857604271289e-16,7.397993232069588963929e-04,1.288068312269205314033e-18,0,nan,9.980003996677221845169e-01
76464,7.395382624262442897345e-04,7.395285980580138499631e-04,2.022555760035178231205e-12,3.739007709022260603079e-16,3.739008528657592993513e-16,7.395382624262442909521e-04,1.646446064444828551788e-18,0,nan,9.980011047714932609799e-01
76524,7.389587864891886313285e-04,7.389491372594455976760e-04,2.017804012517916087158e-12,3.727300797409271422565e-16,3.727301617044603812999e-16,7.389587864891886325461e-04,1.647737172817108156120e-18,0,nan,9.980026698890738963963e-01
76584,7.383802179546624096736e-04,7.383705838278647134317e-04,2.013067138218105377082e-12,3.715639668182706709764e-16,3.715640487818039100198e-16,7.383802179546624108383e-04,1.577331399398589209226e-18,0,nan,9.980042325566165427558e-01
76633,7.379083919508874054269e-04,7.378987701318738739330e-04,2.009209683402118473320e-12,3.706150224718366301917e-16,3.706151044353698692351e-16,7.379083919508874065915e-04,1.578339960866279638413e-18,0,nan,9.980055069216599175717e-01
76644,7.378025546929779598073e-04,7.377929356336947058184e-04,2.008345078988820245597e-12,3.704024106660313170506e-16,3.704024926295645560940e-16,7.378025546929779609719e-04,1.578566372624336646115e-18,0,nan,9.980057927798664784975e-01
76704,7.372257945811069523700e-04,7.372161905540179848171e-04,2.003637776955712557624e-12,3.692453899333386696274e-16,3.692454718968719086708e-16,7.372257945811069539053e-04,2.082465410438805445919e-18,0,nan,9.980073505645510201375e-01
76764,7.366499355026543864116e-04,7.366403464725498565138e-04,1.998945174515522326456e-12,3.680928833859446529934e-16,3.680929653494778920368e-16,7.366499355026543881057e-04,2.299689191383220328156e-18,0,nan,9.980089059163796029873e-01
76824,7.360749753478327013116e-04,7.360654012796126369783e-04,1.994267214334597433037e-12,3.669448699054960770748e-16,3.669449518690293161182e-16,7.360749753478327028998e-04,2.157642671320695902681e-18,0,nan,9.980104588410438417071e-01
76829,7.360271025120362492760e-04,7.360175296890589505310e-04,1.993878043464113372196e-12,3.668494042683089868390e-16,3.668494862318422258824e-16,7.360271025120362509700e-04,2.301635209799760898200e-18,0,nan,9.980105881420510092745e-01
76884,7.355009120134360117306e-04,7.354913528721098893337e-04,1.989603839347422574115e-12,3.658013284888122936501e-16,3.658014104523455326935e-16,7.355009120134360135306e-04,2.447236955815640255435e-18,0,nan,9.980120093442176057116e-01
76944,7.349277434028144623650e-04,7.349181991535007804691e-04,1.984954992755157399449e-12,3.646622382471679106812e-16,3.646623202107011497246e-16,7.349277434028144642179e-04,2.521179243471850436849e-18,0,nan,9.980135574315570845473e-01
77004,7.343554674258487021850e-04,7.343459380337745571844e-04,1.980320618024183719533e-12,3.635275784055805293983e-16,3.635276603691137684417e-16,7.343554674258487039320e-04,2.378964317969618353550e-18,0,nan,9.980151031087008571736e-01
77026,7.341458561432315171066e-04,7.341363321901207200209e-04,1.978624962164189878977e-12,3.631126424374394216658e-16,3.631127244009726607092e-16,7.341458561432315188536e-04,2.379643553243940791140e-18,0,nan,9.980156692542105881412e-01
77064,7.337840819989244793757e-04,7.337745674294251433540e-04,1.975700658884661768263e-12,3.623973283021034655938e-16,3.623974102656367046372e-16,7.337840819989244811228e-04,2.380816777808700220290e-18,0,nan,9.980166463812699646036e-01
77124,7.332135850449073521098e-04,7.332040852634258523941e-04,1.971095059329095440468e-12,3.612714673871234109996e-16,3.612715493506566500430e-16,7.332135850449073539627e-04,2.527073433868928943234e-18,0,nan,9.980181872548679717586e-01
77184,7.326439744931175202338e-04,7.326344894652042210133e-04,1.966503763610906440418e-12,3.601499752226630045102e-16,3.601500571861962435536e-16,7.326439744931175218749e-04,2.240005230972692172212e-18,0,nan,9.980197257350810405969e-01
77224,7.322647255512928033941e-04,7.322552503400057686031e-04,1.963450818963438762400e-12,3.594047308207251715234e-16,3.594048127842584105668e-16,7.322647255512928051411e-04,2.385756670713236885686e-18,0,nan,9.980207500616488683039e-01
77244,7.320752482793047714628e-04,7.320657779706169574721e-04,1.961926716243017268143e-12,3.590328314816882674371e-16,3.590329134452215064805e-16,7.320752482793047732627e-04,2.458688525730164803201e-18,0,nan,9.980212618274779939735e-01
77304,7.315074043456235463192e-04,7.314979487219250082157e-04,1.957363861996443015540e-12,3.579200159474208711147e-16,3.579200979109541101581e-16,7.315074043456235482779e-04,2.677708631367578578367e-18,0,nan,9.980227955376103849750e-01
77364,7.309404406406081176315e-04,7.309309996677687395433e-04,1.952815145898891874084e-12,3.568115085126551956902e-16,3.568115904761884347336e-16,7.309404406406081195373e-04,2.607358993096455877353e-18,0,nan,9.980243268710125637607e-01
77421,7.304026385698607238139e-04,7.303932114838207897938e-04,1.948506911226938701081e-12,3.557623986108458306402e-16,3.557624805743790696836e-16,7.304026385698607258256e-04,2.754238749284789429348e-18,0,nan,9.980257794413236154397e-01
77424,7.303743551191478860247e-04,7.303649287631432348456e-04,1.948280513233374304613e-12,3.557072891790801442034e-16,3.557073711426133832468e-16,7.303743551191478880364e-04,2.754345406063427387467e-18,0,nan,9.980258558332017429396e-01
77484,7.298091457424627896538e-04,7.297997339693737064024e-04,1.943759909536820830948e-12,3.546073380566056752658e-16,3.546074200201389143092e-16,7.298091457424627920361e-04,3.264250904569214274721e-18,0,nan,9.980273824296780635986e-01
77545,7.292354122844643817712e-04,7.292260153026757091042e-04,1.939178288206004874007e-12,3.534934095325535365564e-16,3.534934914960867755998e-16,7.292354122844643838888e-04,2.903839188914363941952e-18,0,nan,9.980289320498968734432e-01
77605,7.286719636238270569341e-04,7.286625811568688829999e-04,1.934685811624579007716e-12,3.524020059046797133055e-16,3.524020878682129523489e-16,7.286719636238270591575e-04,3.051388824519654907271e-18,0,nan,9.980304538921801075298e-01
77620,7.285312374800179262744e-04,7.285218586365126901462e-04,1.933564861164826960979e-12,3.521298133938469656626e-16,3.521298953573802047060e-16,7.285312374800179285508e-04,3.124644392215740823018e-18,0,nan,9.980308339854722575425e-01
77665,7.281093849957510130704e-04,7.281000170100192983318e-04,1.930207201239685072682e-12,3.513148111350372688366e-16,3.513148930985705078800e-16,7.281093849957510152409e-04,2.981038250663134914692e-18,0,nan,9.980319733852398231006e-01
77725,7.275476743866383970714e-04,7.275383208486327533598e-04,1.925742403594411576061e-12,3.502318057615328556709e-16,3.502318877250660947143e-16,7.275476743866383989242e-04,2.546753480699203367197e-18,0,nan,9.980334905345082570100e-01
77785,7.269868297891002428566e-04,7.269774906654235338375e-04,1.921291365478960733191e-12,3.491529704269855577096e-16,3.491530523905187967530e-16,7.269868297891002446565e-04,2.475897690522886690724e-18,0,nan,9.980350053454009006098e-01
77819,7.266694015031566278476e-04,7.266600705328141083010e-04,1.918775198124974221939e-12,3.485434741220536748961e-16,3.485435560855869139395e-16,7.266694015031566296475e-04,2.476979227681942397579e-18,0,nan,9.980358627023120360712e-01
77845,7.264268492019325596872e-04,7.264175244592905036016e-04,1.916854033929316795440e-12,3.480782858784810570957e-16,3.480783678420142961391e-16,7.264268492019325614342e-04,2.404929630053308848761e-18,0,nan,9.980365178233165707644e-01
77905,7.258677306300925284755e-04,7.258584202352933023108e-04,1.912430356225922546516e-12,3.470077329667302649716e-16,3.470078149302635040150e-16,7.258677306300925303283e-04,2.552647671098944929890e-18,0,nan,9.980380279736374655791e-01
77965,7.253094720846748101672e-04,7.253001760046286559457e-04,1.908020279892363957369e-12,3.459412926454323927098e-16,3.459413746089656317532e-16,7.253094720846748120730e-04,2.627601326981821236047e-18,0,nan,9.980395358017292355233e-01
78018,7.248170574923454161190e-04,7.248077740295548565529e-04,1.904135984394435755731e-12,3.450026760899503494423e-16,3.450027580534835884857e-16,7.248170574923454179189e-04,2.483309401054481828590e-18,0,nan,9.980408657891773579790e-01
78025,7.247520715828879623328e-04,7.247427897846067949885e-04,1.903623752694062910354e-12,3.448789459706424204505e-16,3.448790279341756594939e-16,7.247520715828879641327e-04,2.483532070469609279876e-18,0,nan,9.980410413129410443630e-01
78085,7.241955271480309641258e-04,7.241862595986279814455e-04,1.899240722636977953605e-12,3.438206741001429331906e-16,3.438207560636761722340e-16,7.241955271480309660845e-04,2.704744253584962599825e-18,0,nan,9.980425445126056307435e-01
78145,7.236398368094698507198e-04,7.236305834761591447671e-04,1.894871137966313035720e-12,3.427664582928202929844e-16,3.427665402563535320278e-16,7.236398368094698528904e-04,2.999450578769933555855e-18,0,nan,9.980440454060393764397e-01
78205,7.230849986026144528314e-04,7.230757594527106234345e-04,1.890514947165234141480e-12,3.417162799080451065933e-16,3.417163618715783456367e-16,7.230849986026144552137e-04,3.294605985128379765887e-18,0,nan,9.980455439985423607831e-01
78218,7.229648957826296970597e-04,7.229556597014989985324e-04,1.889572866212767517256e-12,3.414892716051567980426e-16,3.414893535686900370860e-16,7.229648957826296994420e-04,3.295153302808478501067e-18,0,nan,9.980458683908241171293e-01
78265,7.225310105688952456680e-04,7.225217855698130155495e-04,1.886172098953593804346e-12,3.406701204050569660520e-16,3.406702023685902050954e-16,7.225310105688952481562e-04,3.443671269694596256118e-18,0,nan,9.980470402953984293461e-01
78325,7.219778707557403028558e-04,7.219686598749941345618e-04,1.881842542286663409352e-12,3.396279613423534213455e-16,3.396280433058866603889e-16,7.219778707557403052910e-04,3.372983884958985798104e-18,0,nan,9.980485343018752546576e-01
78385,7.214255772165523565640e-04,7.214163804217560710876e-04,1.877526226353873267062e-12,3.385897843770831557782e-16,3.385898663406163948216e-16,7.214255772165523588404e-04,3.155420486377652246413e-18,0,nan,9.980500260232243977848e-01
78418,7.211221757909153769238e-04,7.211129867296227948826e-04,1.875157878119389199804e-12,3.380204778009161950276e-16,3.380205597644494340710e-16,7.211221757909153792002e-04,3.156748082596699448999e-18,0,nan,9.980508454978282944885e-01
78445,7.208741280106859621316e-04,7.208649452695523593366e-04,1.873223100577560368674e-12,3.375555712644433315832e-16,3.375556532279765706266e-16,7.208741280106859645139e-04,3.304710311530844239878e-18,0,nan,9.980515154646813676944e-01
78505,7.203235212034247686799e-04,7.203143524837652496293e-04,1.868933114611723817521e-12,3.365253038570810754861e-16,3.365253858206143145295e-16,7.203235212034247712210e-04,3.527718819340449696937e-18,0,nan,9.980530026314656855450e-01
78565,7.197737548659588928505e-04,7.197646001356830834067e-04,1.864656218340787828122e-12,3.354989641044990707855e-16,3.354990460680323098289e-16,7.197737548659588951798e-04,3.236212197516303426249e-18,0,nan,9.980544875287809465951e-01
78619,7.192796821744950975277e-04,7.192705400073082381814e-04,1.860818162150276202534e-12,3.345786016308599365589e-16,3.345786835943931756023e-16,7.192796821744950996453e-04,2.944031953931977879027e-18,0,nan,9.980558220002566200096e-01
78625,7.192248270753623960400e-04,7.192156863024777727939e-04,1.860392361878372271862e-12,3.344765340524652234972e-16,3.344766160159984625406e-16,7.192248270753623981576e-04,2.944256494518736374908e-18,0,nan,9.980559701618148764736e-01
78685,7.186767359145708647623e-04,7.186676090671823821268e-04,1.856141495566070727315e-12,3.334579958424263753583e-16,3.334580778059596144017e-16,7.186767359145708669858e-04,3.093826995405680347402e-18,0,nan,9.980574505357393942802e-01
78745,7.181294794723590943472e-04,7.181203665186688136627e-04,1.851903569972235967147e-12,3.324433317109260308071e-16,3.324434136744592698505e-16,7.181294794723590966236e-04,3.169903354223117021545e-18,0,nan,9.980589286557106743305e-01
78805,7.175830558433188727487e-04,7.175739567516255929770e-04,1.847678535890772821663e-12,3.314325239890260654617e-16,3.314326059525593045051e-16,7.175830558433188752369e-04,3.467416436743157928360e-18,0,nan,9.980604045268692030225e-01
78821,7.174374832859307366192e-04,7.174283878854283157064e-04,1.846554031113373951503e-12,3.311636243230735336450e-16,3.311637062866067726884e-16,7.174374832859307391603e-04,3.541909784423906569777e-18,0,nan,9.980607977133663124528e-01
78865,7.170374631278368674268e-04,7.170283778665357576444e-04,1.843466344339938396118e-12,3.304255551017323899769e-16,3.304256370652656290203e-16,7.170374631278368698620e-04,3.396223835688137329995e-18,0,nan,9.980618781543398407990e-01
78925,7.164926994320726112783e-04,7.164836279696548446522e-04,1.839266946561149560528e-12,3.294224075674245346376e-16,3.294224895309577736810e-16,7.164926994320726136606e-04,3.324918964339807287365e-18,0,nan,9.980633495432318773332e-01
78985,7.159487628679365912182e-04,7.159397051729889808352e-04,1.835080294017797697211e-12,3.284230639972891313840e-16,3.284231459608223704274e-16,7.159487628679365936535e-04,3.401388269184442177738e-18,0,nan,9.980648186986390978277e-01
79023,7.156046966666682690544e-04,7.155956476749140974036e-04,1.832435317581173183634e-12,3.277921060411014782545e-16,3.277921880046347172979e-16,7.156046966666682714896e-04,3.403023673125009180872e-18,0,nan,9.980657480108285918010e-01
79046,7.153966066788199008010e-04,7.153875629486956164924e-04,1.830836879763908417030e-12,3.274109464630910509755e-16,3.274110284266242900189e-16,7.153966066788199032892e-04,3.478013816854146835790e-18,0,nan,9.980663100555724798245e-01
79106,7.148543324435765658563e-04,7.148453024178619535864e-04,1.826675783371107632878e-12,3.264192217024142556258e-16,3.264193036659474946692e-16,7.148543324435765683445e-04,3.480652168749215191779e-18,0,nan,9.980677747222167541788e-01
79166,7.143128796788462744421e-04,7.143038633264144707974e-04,1.822527287127902094077e-12,3.254312490062447086966e-16,3.254313309697779477400e-16,7.143128796788462766655e-04,3.112727699299223724439e-18,0,nan,9.980692371706490921882e-01
79225,7.137812503659492084806e-04,7.137722474286504943698e-04,1.818460173169922716210e-12,3.244633847990515402101e-16,3.244634667625847792535e-16,7.137812503659492105982e-04,2.966710553198315958380e-18,0,nan,9.980706730867559427667e-01
79226,7.137722465194204078072e-04,7.137632438092387427205e-04,1.818391343377483613694e-12,3.244470113529140855575e-16,3.244470933164473246009e-16,7.137722465194204099248e-04,2.966747976629454709151e-18,0,nan,9.980706974059015707673e-01
79286,7.132324311057328666018e-04,7.132234420068625073862e-04,1.814267904679179961703e-12,3.234664918107768452298e-16,3.234665737743100842732e-16,7.132324311057328685606e-04,2.746318878810480452013e-18,0,nan,9.980721554329910549319e-01
79346,7.126934315838387487819e-04,7.126844560654343457004e-04,1.810156923807312110324e-12,3.224896735376665185033e-16,3.224897555011997575467e-16,7.126934315838387510583e-04,3.194081697493720118561e-18,0,nan,9.980736112569192465343e-01
79406,7.121552461053931268810e-04,7.121462841367024603045e-04,1.806058353750058414247e-12,3.215165397803556928285e-16,3.215166217438889318719e-16,7.121552461053931289986e-04,2.973484194234758251625e-18,0,nan,9.980750648826727494775e-01
79428,7.119581150286553429153e-04,7.119491580205062565986e-04,1.804558645070650138114e-12,3.211606439485119127158e-16,3.211607259120451517592e-16,7.119581150286553448211e-04,2.676876758747906028718e-18,0,nan,9.980755973290006372403e-01
79466,7.116178728276299187732e-04,7.116089243779935479796e-04,1.801972147708325595073e-12,3.205470738740196561143e-16,3.205471558375528951577e-16,7.116178728276299208378e-04,2.901336360100754038493e-18,0,nan,9.980765163152231192641e-01
79526,7.110813099133408562159e-04,7.110723749521917697241e-04,1.797898259094626578984e-12,3.195812592417036804846e-16,3.195813412052369195280e-16,7.110813099133408583864e-04,3.052424381121288500186e-18,0,nan,9.980779655595269246864e-01
79586,7.105455555308545472011e-04,7.105366340277178148522e-04,1.793836641531965073850e-12,3.186190793937939125318e-16,3.186191613573271515752e-16,7.105455555308545495304e-04,3.278242453024783205942e-18,0,nan,9.980794126205258024170e-01
79632,7.101353569192613164555e-04,7.101264457133530611626e-04,1.790731016120824313063e-12,3.178838594863297644745e-16,3.178839414498630035179e-16,7.101353569192613187849e-04,3.280136078640793255968e-18,0,nan,9.980805205584532073504e-01
79646,7.100106078540156338096e-04,7.100016997785080602246e-04,1.789787248852726855600e-12,3.176605179274918465465e-16,3.176605998910250855899e-16,7.100106078540156361919e-04,3.355274044923195359497e-18,0,nan,9.980808575031465148500e-01
79706,7.094764650621640423922e-04,7.094675703839938219122e-04,1.785750035097577734860e-12,3.167055585262923503893e-16,3.167056404898255894327e-16,7.094764650621640448275e-04,3.432417907115129596534e-18,0,nan,9.980823002123010024688e-01
79766,7.089431253401143298360e-04,7.089342440290807034203e-04,1.781724954514368140262e-12,3.157541849594652220257e-16,3.157542669229984610692e-16,7.089431253401143324829e-04,3.733695786809139462820e-18,0,nan,9.980837407528864436393e-01
79826,7.084105868781351209920e-04,7.084017189041280341764e-04,1.777711961557044290028e-12,3.148063810815402459092e-16,3.148064630450734849526e-16,7.084105868781351235331e-04,3.587042442379585020850e-18,0,nan,9.980851791297853093624e-01
79836,7.083219082413199277493e-04,7.083130424872295811481e-04,1.777044301396682569538e-12,3.146487596926850169385e-16,3.146488416562182559819e-16,7.083219082413199304492e-04,3.811709743775482376301e-18,0,nan,9.980854186492520485944e-01
79886,7.078788478719286389073e-04,7.078699932049284017725e-04,1.773711010884565885058e-12,3.138621308317957234769e-16,3.138622127953289625203e-16,7.078788478719286413954e-04,3.514950743392846459374e-18,0,nan,9.980866153478654136349e-01
79946,7.073479065226103282288e-04,7.073390651326872763763e-04,1.769722057359830300663e-12,3.129214182337504554655e-16,3.129215001972836945089e-16,7.073479065226103308228e-04,3.667273737641826916263e-18,0,nan,9.980880494119799727559e-01
80006,7.068177610366885695592e-04,7.068089328940027271503e-04,1.765745056048603233247e-12,3.119842273946591468940e-16,3.119843093581923859374e-16,7.068177610366885724709e-04,4.119415097770190237515e-18,0,nan,9.980894813269676609999e-01
80040,7.065176978569544788280e-04,7.065088772078247021368e-04,1.763496710430637344282e-12,3.114547098480967343436e-16,3.114547918116299733870e-16,7.065176978569544817397e-04,4.121164643176668941374e-18,0,nan,9.980902917933198289428e-01
80066,7.062884096260444849735e-04,7.062795947008452288810e-04,1.761779962218455732718e-12,3.110505425050112084951e-16,3.110506244685444475385e-16,7.062884096260444879381e-04,4.197457122310294479139e-18,0,nan,9.980909110976526632552e-01
80126,7.057598505079118340094e-04,7.057510487705375597162e-04,1.757826731337707607027e-12,3.101203478380329311252e-16,3.101204298015661701686e-16,7.057598505079118371857e-04,4.500643596993646087357e-18,0,nan,9.980923387288447277705e-01
80186,7.052320819048570003967e-04,7.052232933257347891117e-04,1.753885319074377143598e-12,3.091936277491930081137e-16,3.091937097127262471571e-16,7.052320819048570033084e-04,4.128677396981313387483e-18,0,nan,9.980937642253392225330e-01
80245,7.047138785886959791360e-04,7.047051029197696074594e-04,1.750021079011058946689e-12,3.082857260995418762564e-16,3.082858080630751152998e-16,7.047138785886959817830e-04,3.756103066212761283716e-18,0,nan,9.980951638865685280732e-01
80246,7.047051020447590679367e-04,7.046963265944043556165e-04,1.749955681295137098276e-12,3.082703666757113789996e-16,3.082704486392446180430e-16,7.047051020447590706366e-04,3.831272842411744195220e-18,0,nan,9.980951875919171879608e-01
80306,7.041789091607899857427e-04,7.041701468098062332256e-04,1.746037774064276927005e-12,3.073505491360713700026e-16,3.073506310996046090460e-16,7.041789091607899885485e-04,3.984493999008997766924e-18,0,nan,9.980966088333453877521e-01
80366,7.036535014913948233736e-04,7.036447522104731882069e-04,1.742131553642671209191e-12,3.064341597295351098502e-16,3.064342416930683488937e-16,7.036535014913948263382e-04,4.213174963396819377408e-18,0,nan,9.980980279543763673778e-01
80426,7.031288772802721129981e-04,7.031201410401911225896e-04,1.738236976486754212042e-12,3.055211831356621923393e-16,3.055212650991954313827e-16,7.031288772802721159628e-04,4.216318531614417921823e-18,0,nan,9.980994449597485066654e-01
80451,7.029105146714763313258e-04,7.029017838564752561322e-04,1.736617662072635250286e-12,3.051417798490602818867e-16,3.051418618125935209301e-16,7.029105146714763342375e-04,4.142313559710378569358e-18,0,nan,9.981000347553640497894e-01
80486,7.026050347763542789113e-04,7.025963115479795052683e-04,1.734353999247500564839e-12,3.046116041138315609764e-16,3.046116860773648000198e-16,7.026050347763542817700e-04,4.068767024838109746595e-18,0,nan,9.981008598541860656604e-01
80547,7.020732611228306031015e-04,7.020645510932463746438e-04,1.730418152761273817116e-12,3.036903327964435895082e-16,3.036904147599768285516e-16,7.020732611228306057485e-04,3.770230411476372797526e-18,0,nan,9.981022961710518281346e-01
80607,7.015509897565851969480e-04,7.015422926802162106031e-04,1.726558437615108645579e-12,3.027875595085454464927e-16,3.027876414720786855362e-16,7.015509897565851995420e-04,3.697576425437500439042e-18,0,nan,9.981037068227510512873e-01
80657,7.011163568179027601461e-04,7.011076705138197908932e-04,1.723350772182467687919e-12,3.020378096824539307804e-16,3.020378916459871698238e-16,7.011163568179027626872e-04,3.624361087931210765274e-18,0,nan,9.981048807639376503056e-01
80667,7.010294948466699437426e-04,7.010208106946423996913e-04,1.722710192784429688767e-12,3.018881382956041985396e-16,3.018882202591374375830e-16,7.010294948466699462837e-04,3.624810169105214831490e-18,0,nan,9.981051153776822328035e-01
80727,7.005087746628446641940e-04,7.005001034063705150678e-04,1.718873375691467540892e-12,3.009920542328537652254e-16,3.009921361963870042688e-16,7.005087746628446664704e-04,3.249639587800403328715e-18,0,nan,9.981065218405134644429e-01
80787,6.999888274800062077311e-04,6.999801690903828404456e-04,1.715047943947970306617e-12,3.000992924729967036503e-16,3.000993744365299426937e-16,6.999888274800062099546e-04,3.176424250294262231791e-18,0,nan,9.981079262158989838126e-01
80847,6.994696515781694026261e-04,6.994610060267793218027e-04,1.711233855354220186735e-12,2.992098382457449958417e-16,2.992099202092782348851e-16,6.994696515781694048496e-04,3.178781926457969990636e-18,0,nan,9.981093285084792277105e-01
80864,6.993226917250644795069e-04,6.993140498059827523920e-04,1.710155253348931376230e-12,2.989584255073684502356e-16,2.989585074709016892790e-16,6.993226917250644818892e-04,3.406553501468964567137e-18,0,nan,9.981097254466852803268e-01
80907,6.989512452424480895505e-04,6.989426125007586020492e-04,1.707431067898055876084e-12,2.983236768573638950627e-16,2.983237588208971341061e-16,6.989512452424480920386e-04,3.559846698171957911179e-18,0,nan,9.981107287228808804804e-01
80967,6.984336067630362406282e-04,6.984249868025991417753e-04,1.703639539753900763429e-12,2.974407936902188103490e-16,2.974408756537520493924e-16,6.984336067630362432752e-04,3.789877712840001154074e-18,0,nan,9.981121268637169258371e-01
81027,6.979167344351891614985e-04,6.979081272276404226365e-04,1.699859229281796869518e-12,2.965611742023252062319e-16,2.965612561658584452753e-16,6.979167344351891640925e-04,3.716830780774444516776e-18,0,nan,9.981135229355866982570e-01
81071,6.975381806755581406516e-04,6.975295828021491913204e-04,1.697094107043768057354e-12,2.959181857806331851895e-16,2.959182677441664242329e-16,6.975381806755581432456e-04,3.718847903714742616040e-18,0,nan,9.981145454093374674398e-01
81087,6.974006265592047769164e-04,6.973920320762642341732e-04,1.696090095026444503302e-12,2.956848039269014938896e-16,2.956848858904347329330e-16,6.974006265592047794045e-04,3.567761753865127476233e-18,0,nan,9.981149169430759301416e-01
81147,6.968852814404049998931e-04,6.968766996538760445911e-04,1.692332095716247591143e-12,2.948116684719248949938e-16,2.948117504354581340372e-16,6.968852814404050025400e-04,3.798297984854266316193e-18,0,nan,9.981163088907568058648e-01
81207,6.963706973891171830504e-04,6.963621282708864531747e-04,1.688585190262364652985e-12,2.939417535196902531933e-16,2.939418354832234922367e-16,6.963706973891171855385e-04,3.573038457660972741239e-18,0,nan,9.981176987831880119168e-01
81267,6.958568727206556513970e-04,6.958483162426927248107e-04,1.684849337757765354788e-12,2.930750448263717712534e-16,2.930751267899050102968e-16,6.958568727206556538851e-04,3.575676809559014510752e-18,0,nan,9.981190866249147820074e-01
81279,6.957541987650001549869e-04,6.957456448117344155522e-04,1.684103490023684862405e-12,2.929020865904966829204e-16,2.929021685540299219638e-16,6.957541987650001574751e-04,3.576204479938632372806e-18,0,nan,9.981193639475746406616e-01
81327,6.953438057553033182192e-04,6.953352618896604068844e-04,1.681124497476292644716e-12,2.922115282215876562767e-16,2.922116101851208953201e-16,6.953438057553033206544e-04,3.502180796319749609013e-18,0,nan,9.981204724204689518181e-01
81387,6.948314948182933808579e-04,6.948229635371050265395e-04,1.677410628871730402375e-12,2.913511896079676469102e-16,2.913512715715008859536e-16,6.948314948182933833461e-04,3.580953513355335444719e-18,0,nan,9.981218561743690057854e-01
81447,6.943199382397910986477e-04,6.943114195152738700986e-04,1.673707691576876583359e-12,2.904940149607234045065e-16,2.904940969242566435499e-16,6.943199382397911010300e-04,3.431098594391758333576e-18,0,nan,9.981232378911201279497e-01
81487,6.939793187864645904060e-04,6.939708084176665766587e-04,1.671245119809703712759e-12,2.899243160618457958962e-16,2.899243980253790349396e-16,6.939793187864645926295e-04,3.203930472208626419603e-18,0,nan,9.981241579060902502710e-01
81507,6.938091343548756496827e-04,6.938006281593278409416e-04,1.670015645402621808907e-12,2.896399903272217446221e-16,2.896400722907549836655e-16,6.938091343548756518533e-04,3.128413593685762582482e-18,0,nan,9.981246175752142478174e-01
81567,6.932990815035220687920e-04,6.932905878093233989101e-04,1.666334450337033375329e-12,2.887891018265606908217e-16,2.887891837900939298651e-16,6.932990815035220709625e-04,3.130715134703547155942e-18,0,nan,9.981259952311300903422e-01
81627,6.927897780305832652948e-04,6.927812968101945794390e-04,1.662664066544444646125e-12,2.879413356491483283271e-16,2.879414176126815673705e-16,6.927897780305832677300e-04,3.515091880077668349598e-18,0,nan,9.981273708633332249858e-01
81687,6.922812222857721197415e-04,6.922727535117350915156e-04,1.659004454364549790021e-12,2.870966780562844384207e-16,2.870967600198176774641e-16,6.922812222857721223885e-04,3.823558800901611117280e-18,0,nan,9.981287444762761181384e-01
81696,6.922050033138289356874e-04,6.921965364043813572513e-04,1.658456439146157462364e-12,2.869702466869827656588e-16,2.869703286505160047023e-16,6.922050033138289382285e-04,3.671020621922359196246e-18,0,nan,9.981289503443309383038e-01
81747,6.917734126236436582644e-04,6.917649562685804934058e-04,1.655355574311503819555e-12,2.862551153797448886852e-16,2.862551973432781277286e-16,6.917734126236436606996e-04,3.520256313581372423081e-18,0,nan,9.981301160743981732348e-01
81807,6.912663474035773066016e-04,6.912579034401904478966e-04,1.651717387073027908228e-12,2.854166340213687657202e-16,2.854167159849020047636e-16,6.912663474035773088780e-04,3.293088191398555803024e-18,0,nan,9.981314856621257827415e-01
81867,6.907600249897592220491e-04,6.907515933908310556772e-04,1.648089853509519954667e-12,2.845812204526482256104e-16,2.845813024161814646538e-16,6.907600249897592240079e-04,2.835664513959980442078e-18,0,nan,9.981328532438723749945e-01
81905,6.904397375828787810851e-04,6.904313138007330727042e-04,1.645797908204657662708e-12,2.840537058079838377901e-16,2.840537877715170768335e-16,6.904397375828787828322e-04,2.530279412694272932722e-18,0,nan,9.981337183434389868529e-01
81927,6.902544437511647024919e-04,6.902460244895572656404e-04,1.644472934653170341730e-12,2.837488612143210436570e-16,2.837489431778542827004e-16,6.902544437511647042389e-04,2.530958647970379880763e-18,0,nan,9.981342188240384615786e-01
81987,6.897496020615406728864e-04,6.897411951101953624770e-04,1.640866591707082873793e-12,2.829195429159658435350e-16,2.829196248794990825784e-16,6.897496020615406746863e-04,2.609562959566294835443e-18,0,nan,9.981355824070116843278e-01
82048,6.892371028126901387928e-04,6.892287083491206706270e-04,1.637210945004968493998e-12,2.820795062993339709466e-16,2.820795882628672099900e-16,6.892371028126901408045e-04,2.918739054411689015832e-18,0,nan,9.981369666734773814904e-01
82108,6.887337476194217614244e-04,6.887253654117864545415e-04,1.633625812823572227607e-12,2.812562801105102920040e-16,2.812563620740435310474e-16,6.887337476194217634361e-04,2.920872189989713837319e-18,0,nan,9.981383262420725178358e-01
82115,6.886750707334504436276e-04,6.886666899539255327113e-04,1.633208229481273237094e-12,2.811604327864575857127e-16,2.811605147499908247561e-16,6.886750707334504456393e-04,2.921121055807154112883e-18,0,nan,9.981384847290875414081e-01
82168,6.882311270979929390098e-04,6.882227571194708412540e-04,1.630051140541780969386e-12,2.804360548802307825288e-16,2.804361368437640215722e-16,6.882311270979929410215e-04,2.923005325567800738074e-18,0,nan,9.981396838266333546995e-01
82228,6.877292396411417271865e-04,6.877208818649900895657e-04,1.626486890040447350432e-12,2.796188174905601379040e-16,2.796188994540933769474e-16,6.877292396411417293571e-04,3.156070444920629811727e-18,0,nan,9.981410394314963160423e-01
82288,6.872280836462911006532e-04,6.872197380458450924184e-04,1.622933023367004296596e-12,2.788045548904130545495e-16,2.788046368539462935929e-16,6.872280836462911027708e-04,3.081338522867537087655e-18,0,nan,9.981423930609851903704e-01
82325,6.869194013680248420003e-04,6.869110632626727267625e-04,1.620746631865692737006e-12,2.783039034887398156947e-16,2.783039854522730547382e-16,6.869194013680248440649e-04,3.005655110076300382822e-18,0,nan,9.981432268163758247427e-01
82348,6.867276575155318951967e-04,6.867193240642043202451e-04,1.619389502734616359982e-12,2.779932540951651724763e-16,2.779933360586984115197e-16,6.867276575155318972614e-04,3.006494330520917625143e-18,0,nan,9.981437447194111750245e-01
82408,6.862279596556058253170e-04,6.862196383268868400237e-04,1.615856290521336003221e-12,2.771849021862665646195e-16,2.771849841497998036629e-16,6.862279596556058275405e-04,3.240120801341899726842e-18,0,nan,9.981450944110729249698e-01
82468,6.857289884778885755436e-04,6.857206792453454074939e-04,1.612333349269264779710e-12,2.763794863108577516904e-16,2.763795682743909907338e-16,6.857289884778885776611e-04,3.088074740483328090364e-18,0,nan,9.981464421402565964886e-01
82528,6.852307423983729648613e-04,6.852224452356496330125e-04,1.608820641683719381120e-12,2.755769936813882262993e-16,2.755770756449214653427e-16,6.852307423983729669789e-04,3.090320146355387601712e-18,0,nan,9.981477879112358926627e-01
82536,6.851643642880559158606e-04,6.851560687326546688254e-04,1.608353051885729982850e-12,2.754702148472775020286e-16,2.754702968108107410721e-16,6.851643642880559179782e-04,3.090619533805000402365e-18,0,nan,9.981479671996423421549e-01
82588,6.847332198376521854111e-04,6.847249347184692214711e-04,1.605318130632402539950e-12,2.747774115752374674257e-16,2.747774935387707064691e-16,6.847332198376521877405e-04,3.401822107450262613576e-18,0,nan,9.981491317282721089646e-01
82648,6.842364192209031141938e-04,6.842281461190572851651e-04,1.601825779144578738612e-12,2.739807273343384279997e-16,2.739808092978716670431e-16,6.842364192209031162584e-04,3.017440684147207057934e-18,0,nan,9.981504735956141811785e-01
82708,6.837403389778696954480e-04,6.837320778672337273362e-04,1.598343550410254683135e-12,2.731869283648034740230e-16,2.731870103283367130664e-16,6.837403389778696973008e-04,2.709924318475457738392e-18,0,nan,9.981518135174987224265e-01
82748,6.834100182500925397549e-04,6.834017651191187127951e-04,1.596027670233961439809e-12,2.726593257900073484475e-16,2.726594077535405874909e-16,6.834100182500925416078e-04,2.711234138567635915409e-18,0,nan,9.981527057200319415220e-01
82768,6.832449775428463980441e-04,6.832367283973687008369e-04,1.594871407779364539616e-12,2.723960021365527641806e-16,2.723960841000860032240e-16,6.832449775428463999500e-04,2.789371592859841010637e-18,0,nan,9.981531514981500741797e-01
82828,6.827503333546617434993e-04,6.827420961483661373628e-04,1.591409314760959892600e-12,2.716079361829450474577e-16,2.716080181464782865011e-16,6.827503333546617451934e-04,2.481237740573318139809e-18,0,nan,9.981544875417803530963e-01
82888,6.822564048566619041900e-04,6.822481795636473467774e-04,1.587957235022404361678e-12,2.708227181004108589723e-16,2.708228000639440980157e-16,6.822564048566619058840e-04,2.483034065271272973534e-18,0,nan,9.981558216525894851735e-01
82948,6.817631904966943752568e-04,6.817549770911346901812e-04,1.584515132388572904117e-12,2.700403355480881054300e-16,2.700404175116213444734e-16,6.817631904966943770038e-04,2.562481339655818579479e-18,0,nan,9.981571538347652601747e-01
82960,6.816646331849912572933e-04,6.816564221538299747293e-04,1.583827905942004182247e-12,2.698841982196462327228e-16,2.698842801831794717662e-16,6.816646331849912590403e-04,2.562851831624788522986e-18,0,nan,9.981574200401320853511e-01
83008,6.812706887270917151718e-04,6.812624871832353218029e-04,1.581082970841055726514e-12,2.692607762474600131883e-16,2.692608582109932522317e-16,6.812706887270917168129e-04,2.408919629833980759255e-18,0,nan,9.981584840924833687634e-01
83068,6.807788980046553579860e-04,6.807707082968250022522e-04,1.577660714517366787612e-12,2.684840279819954290143e-16,2.684841099455286680577e-16,6.807788980046553595742e-04,2.332896599405101806319e-18,0,nan,9.981598124299074503707e-01
83128,6.802878167906394941337e-04,6.802796388932319805419e-04,1.574248327710156878389e-12,2.677100785967914514327e-16,2.677101605603246904761e-16,6.802878167906394959866e-04,2.723677429444561802363e-18,0,nan,9.981611388511891310880e-01
83172,6.799281406104157253780e-04,6.799199713577554498686e-04,1.571752162750916977217e-12,2.671442875528941662473e-16,2.671443695164274052908e-16,6.799281406104157272309e-04,2.725118231546243937835e-18,0,nan,9.981621103447116651812e-01
83188,6.797974435507350240809e-04,6.797892774382209489547e-04,1.570845774866431238492e-12,2.669389159982183821469e-16,2.669389979617516211903e-16,6.797974435507350259338e-04,2.725642159583226596945e-18,0,nan,9.981624633604680769017e-01
83248,6.793077767550535768792e-04,6.792996224019770627075e-04,1.567453020586771658423e-12,2.661705281535669713134e-16,2.661706101171002103568e-16,6.793077767550535786262e-04,2.571743638880692293915e-18,0,nan,9.981637859618720241047e-01
83308,6.788188148781116016685e-04,6.788106722590900325139e-04,1.564070029624563081787e-12,2.654049030906979516886e-16,2.654049850542311907320e-16,6.788188148781116032566e-04,2.339632817023475150440e-18,0,nan,9.981651066595168324226e-01
83368,6.783305563988145253027e-04,6.783224254885382835862e-04,1.560696766885224646761e-12,2.646420288976938349969e-16,2.646421108612270740403e-16,6.783305563988145268908e-04,2.341316871428186047096e-18,0,nan,9.981664254575065216052e-01
83386,6.781842157907021707159e-04,6.781760883881250326349e-04,1.559686679838913322439e-12,2.644137012859754724978e-16,2.644137832495087115412e-16,6.781842157907021723041e-04,2.341822087749608450963e-18,0,nan,9.981668207270827757592e-01
83428,6.778429998004409799608e-04,6.778348805736731840400e-04,1.557333197425445142313e-12,2.638818937225129612029e-16,2.638819756860462002463e-16,6.778429998004409816549e-04,2.499200987555140015909e-18,0,nan,9.981677423599333166381e-01
83488,6.773561435706270978327e-04,6.773480360022033410630e-04,1.553979286452422870517e-12,2.631244857726457812133e-16,2.631245677361790202567e-16,6.773561435706270992621e-04,2.110216482213973384112e-18,0,nan,9.981690573708776907311e-01
83549,6.768618894908614642270e-04,6.768537937493649092319e-04,1.550579342542971470256e-12,2.623572380468230458642e-16,2.623573200103562849076e-16,6.768618894908614656564e-04,2.111757391994412457850e-18,0,nan,9.981703923638331178388e-01
83599,6.764573007932762533095e-04,6.764492147266934324528e-04,1.547799896241256444240e-12,2.617304310594238576020e-16,2.617305130229570966454e-16,6.764573007932762546330e-04,1.956500400738966036348e-18,0,nan,9.981714851684612428814e-01
83609,6.763764410883261446757e-04,6.763683569546448057055e-04,1.547244804294420529874e-12,2.616052943715282431470e-16,2.616053763350614821904e-16,6.763764410883261458404e-04,1.721926181522002276803e-18,0,nan,9.981717035726522957049e-01
83669,6.758916885182945303340e-04,6.758836159674810628893e-04,1.543919820478564491598e-12,2.608560427047017639274e-16,2.608561246682350029708e-16,6.758916885182945314987e-04,1.723161154752295108571e-18,0,nan,9.981730129022276983832e-01
83729,6.754076302857485079084e-04,6.753995692929270049783e-04,1.540604356899577283604e-12,2.601094714895362816484e-16,2.601095534530695206918e-16,6.754076302857485092848e-04,2.037922696706734980671e-18,0,nan,9.981743203565930127783e-01
83789,6.749242648999496909275e-04,6.749162154403154273439e-04,1.537298379508394202667e-12,2.593655692270654221881e-16,2.593656511905986612315e-16,6.749242648999496921981e-04,1.882506655868708289740e-18,0,nan,9.981756259397703857634e-01
83813,6.747311124096062776860e-04,6.747230675563174830867e-04,1.535978637085335886380e-12,2.590687530640205921894e-16,2.590688350275538312328e-16,6.747311124096062789566e-04,1.883045553278330563284e-18,0,nan,9.981761476500074805576e-01
83849,6.744415908744241156035e-04,6.744335529232432937199e-04,1.534001854401977581007e-12,2.586243244758331534779e-16,2.586244064393663925213e-16,6.744415908744241167152e-04,1.648372161968678152346e-18,0,nan,9.981769296557704587128e-01
83909,6.739596067269470035565e-04,6.739515802595564998791e-04,1.530714747822586669381e-12,2.578857258515653019479e-16,2.578858078150985409913e-16,6.739596067269470047212e-04,1.728101047673805373076e-18,0,nan,9.981782315085924126583e-01
83969,6.734783109795275893898e-04,6.734702959713347023206e-04,1.527437026157051678669e-12,2.571497620268431768800e-16,2.571498439903764159235e-16,6.734783109795275908721e-04,2.200973117514522031059e-18,0,nan,9.981795315022240071582e-01
84028,6.730057066844006903554e-04,6.729977029205055403146e-04,1.524223052323914979921e-12,2.564286226315191451243e-16,2.564287045950523841677e-16,6.730057066844006915730e-04,1.809211793577023453397e-18,0,nan,9.981808080201822862146e-01
84029,6.729977021583940141221e-04,6.729896985848762128134e-04,1.524168655936051969191e-12,2.564164217307792911586e-16,2.564165036943125302020e-16,6.729977021583940153926e-04,1.887895629965195838284e-18,0,nan,9.981808296406416278397e-01
84089,6.725177787939782806116e-04,6.725097866306829548268e-04,1.520909603833398339524e-12,2.556856937486951565854e-16,2.556857757122283956288e-16,6.725177787939782818822e-04,1.889242873489409372602e-18,0,nan,9.981821259278103157801e-01
84149,6.720385394209012766903e-04,6.720305586434454877762e-04,1.517659836665319430135e-12,2.549575669218011492559e-16,2.549576488853343882993e-16,6.720385394209012779079e-04,1.811815528804756933680e-18,0,nan,9.981834203676838177064e-01
84209,6.715599825779578595487e-04,6.715520131620280926252e-04,1.514419321389752168629e-12,2.542320301468784197681e-16,2.542321121104116588115e-16,6.715599825779578611369e-04,2.364921700672432336536e-18,0,nan,9.981847129642046172735e-01
84244,6.712811390361923672790e-04,6.712731762366188496197e-04,1.512533280298249649051e-12,2.538099920662182901660e-16,2.538100740297515292094e-16,6.712811390361923687613e-04,2.208177128026095833002e-18,0,nan,9.981854661291350276782e-01
84269,6.710821068081020062956e-04,6.710741487294539230813e-04,1.511188025105636270441e-12,2.535090723759628436407e-16,2.535091543394960826841e-16,6.710821068081020078838e-04,2.366605755077835845561e-18,0,nan,9.981860037213039852635e-01
84329,6.706049106584320255568e-04,6.705969638928902187819e-04,1.507965915052212732834e-12,2.527886826160309883484e-16,2.527887645795642273918e-16,6.706049106584320267744e-04,1.815688853937184929505e-18,0,nan,9.981872926429020138461e-01
84389,6.701283926801758326015e-04,6.701204572036335810040e-04,1.504752958608326319556e-12,2.520708499286880870325e-16,2.520709318922213260759e-16,6.701283926801758336603e-04,1.579982575925852516460e-18,0,nan,9.981885797329076513815e-01
84449,6.696525514286762887901e-04,6.696446272170953134347e-04,1.501549123291732018585e-12,2.513555634298580078109e-16,2.513556453933912468543e-16,6.696525514286762900078e-04,1.818271070692310467492e-18,0,nan,9.981898649952187501798e-01
84459,6.695733102450954302654e-04,6.695653879086757383199e-04,1.501016035242145623774e-12,2.512365957982600796906e-16,2.512366777617933187340e-16,6.695733102450954314830e-04,1.818486255421910506002e-18,0,nan,9.981900790281844857983e-01
84509,6.691773854633766022203e-04,6.691694724927868238235e-04,1.498354376758405426336e-12,2.506428122894751985875e-16,2.506428942530084376309e-16,6.691773854633766033850e-04,1.740450779979928334669e-18,0,nan,9.981911484337221048273e-01
84569,6.687028933478057898886e-04,6.686949915943050870438e-04,1.495168686801857031306e-12,2.499325857311785950579e-16,2.499326676947118341013e-16,6.687028933478057910533e-04,1.741685753210723099234e-18,0,nan,9.981924300522934862846e-01
84629,6.682290736495642032740e-04,6.682211830893181718411e-04,1.491992021352450401596e-12,2.492248730320074817043e-16,2.492249549955407207477e-16,6.682290736495642042798e-04,1.505249718290430199715e-18,0,nan,9.981937098547976872608e-01
84676,6.678583836250211473959e-04,6.678505018162206750203e-04,1.489509916086132286139e-12,2.486722470288782416175e-16,2.486723289924114806609e-16,6.678583836250211483488e-04,1.426817554477408925624e-18,0,nan,9.981947111007846117612e-01
84689,6.677559249403091134782e-04,6.677480455495508268735e-04,1.488824348476724214080e-12,2.485196635220992856781e-16,2.485197454856325247215e-16,6.677559249403091144840e-04,1.506316286080718798032e-18,0,nan,9.981949878450885539258e-01
84749,6.672834457957403595758e-04,6.672755775507701302261e-04,1.485665636376718139238e-12,2.478169465843892969734e-16,2.478170285479225360168e-16,6.672834457957403606875e-04,1.666054733225881545261e-18,0,nan,9.981962640270090315019e-01
84809,6.668116347955860564155e-04,6.668037776727711981127e-04,1.482515853389302518925e-12,2.471167116543122946931e-16,2.471167936178455337365e-16,6.668116347955860575273e-04,1.667233571309947197238e-18,0,nan,9.981975384043911982525e-01
84869,6.663404905235883633553e-04,6.663326444993629546691e-04,1.479374967985511844583e-12,2.464189482195060705009e-16,2.464190301830393095443e-16,6.663404905235883641494e-04,1.191723149567174273720e-18,0,nan,9.981988109810563050564e-01
84893,6.661522191821932794764e-04,6.661443775908201030209e-04,1.478121098110356026486e-12,2.461405325193803263920e-16,2.461406144829135654354e-16,6.661522191821932802176e-04,1.112589296418460933196e-18,0,nan,9.981993195083754764332e-01
84929,6.658700115674893139830e-04,6.658621766183539625743e-04,1.476242948769881983224e-12,2.457236458195168345250e-16,2.457237277830500735684e-16,6.658700115674893145654e-04,8.745477962980900090602e-19,0,nan,9.982000817608148163901e-01
84989,6.654001965190167041773e-04,6.653923726215383122758e-04,1.473119764479791158104e-12,2.450307940455064877771e-16,2.450308760090397268205e-16,6.654001965190167050243e-04,1.272967684237966238872e-18,0,nan,9.982013507474664408482e-01
85050,6.649232303696788813168e-04,6.649154176840976486179e-04,1.469953552054201023107e-12,2.443288962972639054591e-16,2.443289782607971445025e-16,6.649232303696788822168e-04,1.353498366957843158672e-18,0,nan,9.982026390496177777902e-01
85110,6.644547499340569136926e-04,6.644469482530765980366e-04,1.466848090306806384100e-12,2.436409551660444319612e-16,2.436410371295776710046e-16,6.644547499340569145926e-04,1.354452664454593631864e-18,0,nan,9.982039044316849136628e-01
85170,6.639869291817791548162e-04,6.639791384821652355665e-04,1.463751369974243306390e-12,2.429554335705837187564e-16,2.429555155341169577998e-16,6.639869291817791558750e-04,1.594596425825140048205e-18,0,nan,9.982051680320428783846e-01
85230,6.635197667204419148528e-04,6.635119869790252336231e-04,1.460663360320908426668e-12,2.422723213064547454294e-16,2.422724032699879844728e-16,6.635197667204419160175e-04,1.755291041638807373563e-18,0,nan,9.982064298544485808021e-01
85290,6.630532611615573725935e-04,6.630454923552339034369e-04,1.457584030740790222111e-12,2.415916082194054213162e-16,2.415916901829386603596e-16,6.630532611615573738640e-04,1.916210198039992176804e-18,0,nan,9.982076899026483681691e-01
85328,6.627581467767044242115e-04,6.627503848840195499063e-04,1.455638264358020773334e-12,2.411617262491322328508e-16,2.411618082126654718942e-16,6.627581467767044254821e-04,1.917063452272465680500e-18,0,nan,9.982084870172126964886e-01
85350,6.625874111205398191634e-04,6.625796532262704398213e-04,1.454513350756831993660e-12,2.409132842050768301145e-16,2.409133661686100691579e-16,6.625874111205398203811e-04,1.837659214833083548838e-18,0,nan,9.982089481803780617623e-01
85410,6.621222152166919599645e-04,6.621144682115022242255e-04,1.451451290020298414170e-12,2.402373392087232540050e-16,2.402374211722564930484e-16,6.621222152166919609174e-04,1.439178513817467168368e-18,0,nan,9.982102046913629969432e-01
85470,6.616576720731912732088e-04,6.616499359341711841166e-04,1.448397818310145632734e-12,2.395637632249339613948e-16,2.395638451884672004382e-16,6.616576720731912743206e-04,1.680220437538116719754e-18,0,nan,9.982114594393180505879e-01
85530,6.611937803170764285934e-04,6.611860550213802125000e-04,1.445352905532394924551e-12,2.388925462973567539019e-16,2.388926282608899929454e-16,6.611937803170764297581e-04,1.761465907795054643461e-18,0,nan,9.982127124279476919908e-01
85547,6.610624625558109017457e-04,6.610547403282451557373e-04,1.444491732156966480257e-12,2.387027956852446412522e-16,2.387028776487778802956e-16,6.610624625558109029104e-04,1.761815816877265867546e-18,0,nan,9.982130671220490460648e-01
85590,6.607305385792337600243e-04,6.607228241040796417562e-04,1.442316521719509824990e-12,2.382236785184232492044e-16,2.382237604819564882478e-16,6.607305385792337611890e-04,1.762700881026399759058e-18,0,nan,9.982139636609460091017e-01
85650,6.602679454943837964171e-04,6.602602418170537753935e-04,1.439288637029776767679e-12,2.375571500290758961425e-16,2.375572319926091351860e-16,6.602679454943837975817e-04,1.763935854257776606043e-18,0,nan,9.982152131419967465279e-01
85710,6.598059997010678498294e-04,6.597983067989074769754e-04,1.436269221746689185102e-12,2.368929510184967075589e-16,2.368930329820299466023e-16,6.598059997010678509940e-04,1.765170827489185116521e-18,0,nan,9.982164608747733456490e-01
85766,6.593754330970403174076e-04,6.593677502313214729542e-04,1.433458715995686112603e-12,2.362751250362454380918e-16,2.362752069997786771353e-16,6.593754330970403188899e-04,2.248048051673278360678e-18,0,nan,9.982176238512647566277e-01
85770,6.593446998416346578577e-04,6.593370176920528136282e-04,1.433258246278335043692e-12,2.362310717238376959243e-16,2.362311536873709349677e-16,6.593446998416346593400e-04,2.248152837280795740617e-18,0,nan,9.982177068629389729147e-01
85830,6.588840445622270847436e-04,6.588763731426957578362e-04,1.430255681156787818960e-12,2.355715024299530067924e-16,2.355715843934862458358e-16,6.588840445622270863318e-04,2.410419237207404814975e-18,0,nan,9.982189511101465676044e-01
85890,6.584240325127688751546e-04,6.584163718008229424398e-04,1.427261497037500846844e-12,2.349142334691327280051e-16,2.349143154326659670485e-16,6.584240325127688764781e-04,2.010086076344999966145e-18,0,nan,9.982201936200388642153e-01
85950,6.579646623469514658284e-04,6.579570123201884729683e-04,1.424275664698705064396e-12,2.342592552208383737829e-16,2.342593371843716128263e-16,6.579646623469514672048e-04,2.091949033217886197937e-18,0,nan,9.982214343962484353430e-01
85986,6.576893477929503406007e-04,6.576817041665699220580e-04,1.422488162039569008618e-12,2.338673638293005976783e-16,2.338674457928338367217e-16,6.576893477929503419771e-04,2.092824741509355717928e-18,0,nan,9.982221780313138278585e-01
86010,6.575059327222208512684e-04,6.574982933583007943935e-04,1.421298155040810122266e-12,2.336065581114400251162e-16,2.336066400749732641596e-16,6.575059327222208526978e-04,2.173924260384586749381e-18,0,nan,9.982226734423977274058e-01
86070,6.570478422997645048665e-04,6.570402135764096131532e-04,1.418328939085808808324e-12,2.329561326139551171137e-16,2.329562145774883561571e-16,6.570478422997645061900e-04,2.014296212361701616273e-18,0,nan,9.982239107620990957730e-01
86130,6.565903897444983539717e-04,6.565827716394928729080e-04,1.415367987976684803136e-12,2.323079692477888605764e-16,2.323080512113220996198e-16,6.565903897444983550834e-04,1.693187656468565472572e-18,0,nan,9.982251463589548365861e-01
86190,6.561335737250538096452e-04,6.561259662162437856191e-04,1.412415272976823721543e-12,2.316620585784762888388e-16,2.316621405420095278822e-16,6.561335737250538109687e-04,2.017102969706346796658e-18,0,nan,9.982263802365572232423e-01
86206,6.560118634541930843878e-04,6.560042587673014893084e-04,1.411629269643097431306e-12,2.314901949896949806410e-16,2.314902769532282196844e-16,6.560118634541930856584e-04,1.936778115858217765019e-18,0,nan,9.982267089806790888906e-01
86250,6.556773929137648510491e-04,6.556697959790579164673e-04,1.409470765469427444080e-12,2.310183912174259174076e-16,2.310184731809591564510e-16,6.556773929137648522137e-04,1.776285586573275702818e-18,0,nan,9.982276123984885444498e-01
86310,6.552218459866551627216e-04,6.552142596040203220805e-04,1.406534436956931673064e-12,2.303769578216650028940e-16,2.303770397851982419374e-16,6.552218459866551640451e-04,2.019909727051133218425e-18,0,nan,9.982288428483211324173e-01
86370,6.547669316234253266977e-04,6.547593557708927438197e-04,1.403606259060426759300e-12,2.297377490935863956035e-16,2.297378310571196346469e-16,6.547669316234253279153e-04,1.859608057265692873646e-18,0,nan,9.982300715896174053547e-01
86427,6.543353476914012249840e-04,6.543277818221717399315e-04,1.400832013825151301658e-12,2.291325529725546795430e-16,2.291326349360879185865e-16,6.543353476914012263604e-04,2.103552168080932822057e-18,0,nan,9.982312373145529043206e-01
86430,6.543126485074400660344e-04,6.543050831631008517797e-04,1.400686203519081704246e-12,2.291007557806969675849e-16,2.291008377442302066283e-16,6.543126485074400674108e-04,2.103625143771902703956e-18,0,nan,9.982312986259298936021e-01
86490,6.538589953257155437630e-04,6.538514404677215450131e-04,1.397774242189571389212e-12,2.284659686753676126964e-16,2.284660506389008517398e-16,6.538589953257155450865e-04,2.024119863068576391267e-18,0,nan,9.982325239608012811552e-01
86551,6.533984256780351282937e-04,6.533908814588237647958e-04,1.394822016972505418585e-12,2.278228540087601539857e-16,2.278229359722933930291e-16,6.533984256780351296172e-04,2.025546631385670247051e-18,0,nan,9.982337679773488435921e-01
86611,6.529460388847013391817e-04,6.529385051079586402577e-04,1.391926293839325348526e-12,2.271924882623071794921e-16,2.271925702258404185355e-16,6.529460388847013402934e-04,1.702638008448935663674e-18,0,nan,9.982349898917168901286e-01
86649,6.526598511098258674518e-04,6.526523239354366231147e-04,1.390096480566898472629e-12,2.267943840669869013738e-16,2.267944660305201404172e-16,6.526598511098258687753e-04,2.027838816550912858406e-18,0,nan,9.982357628960687364055e-01
86671,6.524942780867879720178e-04,6.524867547308477338965e-04,1.389038580725100561377e-12,2.265643012163647720931e-16,2.265643831798980111365e-16,6.524942780867879734472e-04,2.190621659829348277775e-18,0,nan,9.982362101152715980418e-01
86731,6.520431419858508911674e-04,6.520356290291068065301e-04,1.386158849952780775847e-12,2.259382838410201498506e-16,2.259383658045533888940e-16,6.520431419858508927556e-04,2.435708120884240863929e-18,0,nan,9.982374286515164321025e-01
86791,6.515926292870344687515e-04,6.515851267079399198973e-04,1.383287073959995592052e-12,2.253144271499936652656e-16,2.253145091135269043090e-16,6.515926292870344703927e-04,2.518638581134518659126e-18,0,nan,9.982386455039451746141e-01
86851,6.511427386990591966847e-04,6.511352464761270494367e-04,1.380423225298500504282e-12,2.246927222003980143218e-16,2.246928041639312533652e-16,6.511427386990591983258e-04,2.520378770688697973448e-18,0,nan,9.982398606760419619501e-01
86871,6.509929131939171206600e-04,6.509854244182744401557e-04,1.379470365979405765666e-12,2.244859638424976801846e-16,2.244860458060309192280e-16,6.509929131939171223012e-04,2.520958833873433925536e-18,0,nan,9.982402653606012672607e-01
86911,6.506934689342093494806e-04,6.506859870460117482569e-04,1.377567276633625973953e-12,2.240731600924989381010e-16,2.240732420560321771445e-16,6.506934689342093510688e-04,2.440760284106051690968e-18,0,nan,9.982410741712813152912e-01
86971,6.502448187083206986221e-04,6.502373471334888619301e-04,1.374719200743729527256e-12,2.234557319694774098448e-16,2.234558139330106488882e-16,6.502448187083206999985e-04,2.116785093378284103309e-18,0,nan,9.982422859931281790063e-01
87031,6.497967867407682764816e-04,6.497893254579922936834e-04,1.371878970519650879949e-12,2.228404290171932923665e-16,2.228405109807265314099e-16,6.497967867407682779640e-04,2.281186500059412417656e-18,0,nan,9.982434961450379460766e-01
87091,6.493493717544541928115e-04,6.493419207424828213648e-04,1.369046558964170062694e-12,2.222272424639504624926e-16,2.222273244274837015360e-16,6.493493717544541944526e-04,2.527339528905842273541e-18,0,nan,9.982447046304564994583e-01
87093,6.493344685324888261929e-04,6.493270178625122978739e-04,1.368952279586354926529e-12,2.222068392592537421645e-16,2.222069212227869812080e-16,6.493344685324888277811e-04,2.445868582475149681021e-18,0,nan,9.982447448846432414048e-01
87151,6.489025724757954991964e-04,6.488951317134359630085e-04,1.366221939191468523844e-12,2.216161635802633852244e-16,2.216162455437966242799e-16,6.489025724757955007316e-04,2.365913285011187270157e-18,0,nan,9.982459114528202385910e-01
87211,6.484563876347121050172e-04,6.484489571008298934858e-04,1.363405084426593193806e-12,2.210071836786251331043e-16,2.210072656421583721598e-16,6.484563876347121066054e-04,2.449180556143228465953e-18,0,nan,9.982471166155561137674e-01
87271,6.480108159646147432302e-04,6.480033956381334110792e-04,1.360595968004923498374e-12,2.204002941132768382100e-16,2.204003760768100772654e-16,6.480108159646147447125e-04,2.287473636514067740389e-18,0,nan,9.982483201220816581710e-01
87316,6.476770388455309786665e-04,6.476696261608037064568e-04,1.358494192997903701852e-12,2.199464935449132313852e-16,2.199465755084464704406e-16,6.476770388455309806252e-04,3.024290770006328360242e-18,0,nan,9.982492216671383521067e-01
87331,6.475658562023929846918e-04,6.475584460622939528126e-04,1.357794563371641293505e-12,2.197954862799785676995e-16,2.197955682435118067550e-16,6.475658562023929867035e-04,3.106561642280622368189e-18,0,nan,9.982495219758050195350e-01
87391,6.471215070884033045237e-04,6.471141071137256614518e-04,1.355000844081203725185e-12,2.191927516157816151678e-16,2.191928335793148542232e-16,6.471215070884033064295e-04,2.945079263239231234987e-18,0,nan,9.982507221801250016672e-01
87451,6.466777673664571925225e-04,6.466703775362974967614e-04,1.352214783796818945279e-12,2.185920815988021899629e-16,2.185921635623354290184e-16,6.466777673664571942166e-04,2.619644558691953736662e-18,0,nan,9.982519207384310780569e-01
87511,6.462346357838093174629e-04,6.462272560773214007075e-04,1.349436356289924730380e-12,2.179934677479965079063e-16,2.179935497115297469617e-16,6.462346357838093194217e-04,3.031041021423760943932e-18,0,nan,9.982531176541034370316e-01
87540,6.460206731490617021318e-04,6.460132983282259838966e-04,1.348096178045207074508e-12,2.177048722924407727247e-16,2.177049542559740117802e-16,6.460206731490617043024e-04,3.359833543342849191959e-18,0,nan,9.982536955755071472296e-01
87571,6.457921110911457385693e-04,6.457847414875405096710e-04,1.346665535439669954367e-12,2.173969016229372641554e-16,2.173969835864705032108e-16,6.457921110911457406340e-04,3.197070347365946270987e-18,0,nan,9.982543129305130145002e-01
87631,6.453501920425721633632e-04,6.453428325211174131413e-04,1.343902295232398875024e-12,2.168023748235914792554e-16,2.168024567871247183108e-16,6.453501920425721656925e-04,3.609421107595587511798e-18,0,nan,9.982555065710215163417e-01
87691,6.449088773956022564373e-04,6.449015279356224632855e-04,1.341146609761138266380e-12,2.162098789900997152968e-16,2.162099609536329543523e-16,6.449088773956022590313e-04,4.022333219294561951404e-18,0,nan,9.982566985789814598216e-01
87751,6.444681659111459947119e-04,6.444608264920221308920e-04,1.338398453225087337892e-12,2.156194058025566456171e-16,2.156194877660898846725e-16,6.444681659111459972530e-04,3.942939273300346311161e-18,0,nan,9.982578889577361996128e-01
87764,6.443727578026080068728e-04,6.443654205562907121684e-04,1.337804009159981425516e-12,2.154917357340705432966e-16,2.154918176976037823521e-16,6.443727578026080095727e-04,4.189993271255197046186e-18,0,nan,9.982581466587196551200e-01
87811,6.440280563534980700183e-04,6.440207269546674089076e-04,1.335657799929110440777e-12,2.150309469807929726527e-16,2.150310289443262117081e-16,6.440280563534980725594e-04,3.945633760353022707240e-18,0,nan,9.982590777106199579367e-01
87871,6.435885474903263405459e-04,6.435812280912822645720e-04,1.332924624283232549063e-12,2.144444942841586847586e-16,2.144445762476919238141e-16,6.435885474903263432458e-04,4.195098762868623413717e-18,0,nan,9.982602648409578573597e-01
87931,6.431496380926603286107e-04,6.431423286729521380345e-04,1.330198900802137491493e-12,2.138600395113076422557e-16,2.138601214748408813112e-16,6.431496380926603312577e-04,4.115648681727674686777e-18,0,nan,9.982614503520659540248e-01
87989,6.427259276814150150754e-04,6.427186278890110389580e-04,1.327571094608104373956e-12,2.132969580289945673383e-16,2.132970399925278063937e-16,6.427259276814150176165e-04,3.953627405276339395448e-18,0,nan,9.982625948100778759940e-01
87991,6.427113269348797656473e-04,6.427040274741124880329e-04,1.327480604104668904607e-12,2.132775744999834822953e-16,2.132776564635167213508e-16,6.427113269348797682413e-04,4.036086330292924284553e-18,0,nan,9.982626342472512654064e-01
88052,6.422663226101525299565e-04,6.422590332534580838527e-04,1.324724589890499175563e-12,2.126874331467011594471e-16,2.126875151102343985025e-16,6.422663226101525327623e-04,4.368587514252950564657e-18,0,nan,9.982638362208773735729e-01
88112,6.418292141882950528110e-04,6.418219347495803986502e-04,1.322021193757141321164e-12,2.121089561512392103687e-16,2.121090381147724494242e-16,6.418292141882950555109e-04,4.206598047718346329231e-18,0,nan,9.982650168673077240499e-01
88172,6.413927003292170234955e-04,6.413854307882541537001e-04,1.319325148466956429071e-12,2.115324445291726894624e-16,2.115325264927059285179e-16,6.413927003292170261425e-04,4.126922490404139944433e-18,0,nan,9.982661959077370192393e-01
88215,6.410802304601449015590e-04,6.410729680001584044253e-04,1.317397490553042748390e-12,2.111204823823470446084e-16,2.111205643458802836638e-16,6.410802304601449041001e-04,3.963776639842706419783e-18,0,nan,9.982670399006200929494e-01
88232,6.409567798206403783494e-04,6.409495201572562552917e-04,1.316636429052190179955e-12,2.109578902731251644353e-16,2.109579722366584034907e-16,6.409567798206403808905e-04,3.964540077841097828096e-18,0,nan,9.982673733454362831633e-01
88292,6.405214514535804990227e-04,6.405142016476568686782e-04,1.313955010646785242480e-12,2.103852854137555481062e-16,2.103853673772887871617e-16,6.405214514535805016697e-04,4.132536005098213026466e-18,0,nan,9.982685491836676581145e-01
88352,6.400867140223350356653e-04,6.400794740538082416353e-04,1.311280868485898343709e-12,2.098146220195517585089e-16,2.098147039830849975644e-16,6.400867140223350381005e-04,3.804515341449720326038e-18,0,nan,9.982697234256844314349e-01
88412,6.396525663244727754841e-04,6.396453361733335739727e-04,1.308613977905419942832e-12,2.092458921966256379990e-16,2.092459741601588770544e-16,6.396525663244727781840e-04,4.220912510188399872751e-18,0,nan,9.982708960747310652237e-01
88441,6.394429393175812932684e-04,6.394357139043561018538e-04,1.307327572988872356730e-12,2.089716969144168616763e-16,2.089717788779501007318e-16,6.394429393175812959153e-04,4.139506119177052703118e-18,0,nan,9.982714622850285337576e-01
88472,6.392190071608225576232e-04,6.392117868071159330482e-04,1.305954314341496533592e-12,2.086790880885091235294e-16,2.086791700520423625849e-16,6.392190071608225601642e-04,3.975318026054222437596e-18,0,nan,9.982720671340432312484e-01
88532,6.387860353354622307657e-04,6.387788247592872121647e-04,1.303301853330055503007e-12,2.081142018759516551793e-16,2.081142838394848942347e-16,6.387860353354622330421e-04,3.563636209658945973211e-18,0,nan,9.982732366068478308397e-01
88592,6.383536496557076580109e-04,6.383464488372171363465e-04,1.300656570506332584062e-12,2.075512257767188214052e-16,2.075513077402520604607e-16,6.383536496557076605520e-04,3.980707000161161360955e-18,0,nan,9.982744044963630319174e-01
88652,6.379218489321017661679e-04,6.379146578515023120039e-04,1.298018441604401867175e-12,2.069901520453922278855e-16,2.069902340089254669409e-16,6.379218489321017685501e-04,3.734438894263804248648e-18,0,nan,9.982755708057983005943e-01
88667,6.378139900115154048432e-04,6.378068013623022675080e-04,1.297360024344909045220e-12,2.068501799533690316488e-16,2.068502619169022707042e-16,6.378139900115154072784e-04,3.818071979437369852755e-18,0,nan,9.982758621366449107134e-01
88712,6.374906319784036371881e-04,6.374834506159553195307e-04,1.295387442456708326057e-12,2.064309729731705808185e-16,2.064310549367038198740e-16,6.374906319784036394645e-04,3.570877643615396880299e-18,0,nan,9.982767355383544229694e-01
88772,6.370599976115776462920e-04,6.370528259475938518008e-04,1.292763548993602896324e-12,2.058736808876719811263e-16,2.058737628512052201817e-16,6.370599976115776486743e-04,3.739491057489410303456e-18,0,nan,9.982778986972235392796e-01
88832,6.366299446517826435581e-04,6.366227826666298968162e-04,1.290146737242880054106e-12,2.053182681527374182950e-16,2.053183501162706573505e-16,6.366299446517826456227e-04,3.243081520555327229544e-18,0,nan,9.982790602855891761011e-01
88892,6.362004719223611771225e-04,6.361933195964589613309e-04,1.287536983329317875438e-12,2.047647271682354531773e-16,2.047648091317686922328e-16,6.362004719223611792931e-04,3.411694934429449134654e-18,0,nan,9.982802203066262635334e-01
88895,6.361790134958745416700e-04,6.361718616524218113777e-04,1.287406680474924846470e-12,2.047370991166224616471e-16,2.047371810801557007025e-16,6.361790134958745438405e-04,3.411810011480707059707e-18,0,nan,9.982802782665925766018e-01
88952,6.357715782498287640250e-04,6.357644355636493427013e-04,1.284934263474220604999e-12,2.042130503698680901756e-16,2.042131323334013292310e-16,6.357715782498287661426e-04,3.330728268736227013139e-18,0,nan,9.982813787635011782968e-01
89012,6.353432624638632009171e-04,6.353361293979314400193e-04,1.282338553994963655644e-12,2.036632302289778212100e-16,2.036633121925110602654e-16,6.353432624638632029818e-04,3.249649332749143609185e-18,0,nan,9.982825356593717662295e-01
89072,6.349155233972939192940e-04,6.349083999321871102959e-04,1.279749831304541083865e-12,2.031152592523558387618e-16,2.031153412158890778172e-16,6.349155233972939210410e-04,2.751555741406590369127e-18,0,nan,9.982836909973873692841e-01
89122,6.345595138848076727783e-04,6.345523984055892330017e-04,1.277597882575164119085e-12,2.026600239462771325227e-16,2.026601059098103715781e-16,6.345595138848076744724e-04,2.669672201646521097555e-18,0,nan,9.982846525913051583174e-01
89132,6.344883598860913830764e-04,6.344812460024390667323e-04,1.277168071911115478379e-12,2.025691299820514092173e-16,2.025692119455846482727e-16,6.344883598860913847705e-04,2.669971589096974835770e-18,0,nan,9.982848447806888528494e-01
89192,6.340617707693565308752e-04,6.340546664478403215132e-04,1.274593252417570289951e-12,2.020248349951824008668e-16,2.020249169587156399223e-16,6.340617707693565325163e-04,2.588275166493479806582e-18,0,nan,9.982859970124086434269e-01
89252,6.336357548893102579589e-04,6.336286601106636687805e-04,1.272025349521064548792e-12,2.014823669037469525482e-16,2.014824488672801916037e-16,6.336357548893102596530e-04,2.673564238502508131776e-18,0,nan,9.982871476956707466281e-01
89312,6.332103110912829431683e-04,6.332032258362912119184e-04,1.269464340012589981977e-12,2.009417183544362826808e-16,2.009418003179695217362e-16,6.332103110912829448095e-04,2.591755545605169130762e-18,0,nan,9.982882968335907805679e-01
89351,6.329340788559351366301e-04,6.329269997810395730785e-04,1.267803369457977221522e-12,2.005912690585992172562e-16,2.005913510221324563116e-16,6.329340788559351381124e-04,2.341962152479421237497e-18,0,nan,9.982890429460213341868e-01
89372,6.327854382237040162234e-04,6.327783624732039318131e-04,1.266910200776530502373e-12,2.004028820284486266062e-16,2.004029639919818656616e-16,6.327854382237040177057e-04,2.342512276919678713488e-18,0,nan,9.982894444292760049216e-01
89432,6.323611351380915675404e-04,6.323540688729712972525e-04,1.264362908790224058824e-12,1.998658506413042947235e-16,1.998659326048375337790e-16,6.323611351380915692874e-04,2.762670500505210435551e-18,0,nan,9.982905904858253438015e-01
89492,6.319374006890420004542e-04,6.319303438902409178896e-04,1.261822441123526846015e-12,1.993306169426618470867e-16,1.993306989061950861421e-16,6.319374006890420024130e-04,3.099616652519384782646e-18,0,nan,9.982917350063294187161e-01
89553,6.315071857530838506077e-04,6.315001385588867607192e-04,1.259246604662616862510e-12,1.987882981240172544146e-16,1.987883800875504934700e-16,6.315071857530838526194e-04,3.185558763404996633618e-18,0,nan,9.982928970306928443540e-01
89580,6.313169497104173417389e-04,6.313099067611791478229e-04,1.258108718599568939786e-12,1.985488442607774187069e-16,1.985489262243106577623e-16,6.313169497104173437506e-04,3.186518674418172753272e-18,0,nan,9.982934108643077780005e-01
89613,6.310845945828253284925e-04,6.310775568166635588202e-04,1.256719829999341259512e-12,1.982566678478253754573e-16,1.982567498113586145127e-16,6.310845945828253303454e-04,2.936032012227489369308e-18,0,nan,9.982940384628730307623e-01
89673,6.306625686123745023860e-04,6.306555402553408634256e-04,1.254199811039213922507e-12,1.977268135932521265864e-16,1.977268955567853656419e-16,6.306625686123745043448e-04,3.105882270506985945258e-18,0,nan,9.982951783682812961496e-01
89733,6.302411067085889085125e-04,6.302340877418267327811e-04,1.251686525219362170351e-12,1.971987282452482120314e-16,1.971988102087814510869e-16,6.302411067085889105242e-04,3.191958170159686700961e-18,0,nan,9.982963167499751872447e-01
89793,6.298202077413531046760e-04,6.298131981460560781525e-04,1.249179950067280232924e-12,1.966724047219969441191e-16,1.966724866855301831745e-16,6.298202077413531069524e-04,3.614366477553188990559e-18,0,nan,9.982974536110040796868e-01
89809,6.297080629465915376478e-04,6.297010558471821146183e-04,1.248512660525725335398e-12,1.965323484348608002455e-16,1.965324303983940393009e-16,6.297080629465915399242e-04,3.615010160571827213704e-18,0,nan,9.982977565175099634296e-01
89853,6.293998705835685705039e-04,6.293928703409805647044e-04,1.246680063200407284896e-12,1.961478359747369677056e-16,1.961479179382702067610e-16,6.293998705835685728332e-04,3.700891458381778798168e-18,0,nan,9.982985889544092135330e-01
89913,6.289800941111436460187e-04,6.289731032025585505493e-04,1.244186842325707720152e-12,1.956250149875860452662e-16,1.956250969511192843217e-16,6.289800941111436486128e-04,4.124197928126985181136e-18,0,nan,9.982997227832237170024e-01
89973,6.285608772029835115037e-04,6.285538956097450676707e-04,1.241700265239253678716e-12,1.951039347773658988271e-16,1.951040167408991378825e-16,6.285608772029835139389e-04,3.874278230920978662133e-18,0,nan,9.983008551004726329847e-01
90033,6.281422187409802067542e-04,6.281352464444818413345e-04,1.239220309825809774587e-12,1.945845883934281008907e-16,1.945846703569613399461e-16,6.281422187409802092424e-04,3.961140022631595959910e-18,0,nan,9.983019859091729459287e-01
90039,6.281003835663602225506e-04,6.280934121985144113975e-04,1.238972677627680627011e-12,1.945327488488462570704e-16,1.945328308123794961258e-16,6.281003835663602250917e-04,4.045689046286704235594e-18,0,nan,9.983020989071887184123e-01
90093,6.277241176100026913051e-04,6.277171545916873514804e-04,1.236746954058420060403e-12,1.940669689174810079157e-16,1.940670508810142469711e-16,6.277241176100026937403e-04,3.879442664443053410983e-18,0,nan,9.983031152123336102481e-01
90153,6.273065726978869429862e-04,6.272996189392469315951e-04,1.234280175997997166394e-12,1.935510694634177282496e-16,1.935511514269509673050e-16,6.273065726978869455272e-04,4.050808571691314268840e-18,0,nan,9.983042430129555750958e-01
90213,6.268895828954260968705e-04,6.268826383780029084548e-04,1.231819953792913636509e-12,1.930368831771451189293e-16,1.930369651406783579847e-16,6.268895828954260993586e-04,3.969055078355906924432e-18,0,nan,9.983053693140318125528e-01
90270,6.264939557457776702952e-04,6.264870199904579305632e-04,1.229488795234658797437e-12,1.925499868127012133229e-16,1.925500687762344523784e-16,6.264939557457776727834e-04,3.971561512668714167800e-18,0,nan,9.983064379138188919956e-01
90273,6.264731470963606230273e-04,6.264662118017447805133e-04,1.229366265678595427608e-12,1.925244032364138034412e-16,1.925244851999470424966e-16,6.264731470963606255154e-04,3.971693430264126520882e-18,0,nan,9.983064941185473425652e-01
90333,6.260572641973685438209e-04,6.260503381071994358362e-04,1.226919089977117572882e-12,1.920136228506492046632e-16,1.920137048141824437186e-16,6.260572641973685465209e-04,4.312572784910480822043e-18,0,nan,9.983076174294792603744e-01
90393,6.256419330980556901733e-04,6.256350161940214089988e-04,1.224478405096801988130e-12,1.915045352607835857901e-16,1.915046172243168248456e-16,6.256419330980556928203e-04,4.230819291575254184031e-18,0,nan,9.983087392497967641099e-01
90453,6.252271527009459957837e-04,6.252202449647831760467e-04,1.222044189531817403802e-12,1.909971337390890919244e-16,1.909972157026223309799e-16,6.252271527009459983248e-04,4.064281006967623679329e-18,0,nan,9.983098595824611790756e-01
90501,6.248957241531975900618e-04,6.248888237382148341582e-04,1.220101460589510123597e-12,1.905924219896892355093e-16,1.905925039532224745647e-16,6.248957241531975926559e-04,4.151154025708052348351e-18,0,nan,9.983107547794674861740e-01
90513,6.248129219114718305771e-04,6.248060233249654884212e-04,1.219616421861781425010e-12,1.904914115890117864211e-16,1.904914935525450254766e-16,6.248129219114718331182e-04,4.066975494023061998127e-18,0,nan,9.983109784304259821442e-01
90573,6.243992396379643729572e-04,6.243923501829477459528e-04,1.217195080751364696700e-12,1.899873621450066761987e-16,1.899874441085399152542e-16,6.243992396379643754454e-04,3.984885189806088880803e-18,0,nan,9.983120957966368308142e-01
90633,6.239861047916440195408e-04,6.239792244499984072840e-04,1.214780144949897160991e-12,1.894849787723737180578e-16,1.894850607359069571133e-16,6.239861047916440218701e-04,3.733000762456271294140e-18,0,nan,9.983132116840315896638e-01
90693,6.235735162866108327430e-04,6.235666450402654379843e-04,1.212371593290976389410e-12,1.889842548670947990754e-16,1.889843368306280381308e-16,6.235735162866108353371e-04,4.159956016756180388276e-18,0,nan,9.983143260955403508971e-01
90733,6.232987602712453392933e-04,6.232918950784176752527e-04,1.210769428516325311450e-12,1.886513576091269255398e-16,1.886514395726601645952e-16,6.232987602712453421520e-04,4.586462189880190261258e-18,0,nan,9.983150682180529817160e-01
90753,6.231614730398350276981e-04,6.231546108707667980529e-04,1.209969404692078007487e-12,1.884851838556716880165e-16,1.884852658192049270720e-16,6.231614730398350305569e-04,4.587472622526074445240e-18,0,nan,9.983154390340854676829e-01
90813,6.227499739711474947544e-04,6.227431208613809652079e-04,1.207573558154168146814e-12,1.879877591949649460763e-16,1.879878411584981851317e-16,6.227499739711474977720e-04,4.845531916045091120680e-18,0,nan,9.983165505025815724782e-01
90873,6.223390180032303616747e-04,6.223321739348374976689e-04,1.205184032761317960966e-12,1.874919743720337960722e-16,1.874920563355670351277e-16,6.223390180032303649040e-04,5.188993487453582253437e-18,0,nan,9.983176605039356078190e-01
90933,6.219286040616075911995e-04,6.219217690167076322501e-04,1.202800807680320172742e-12,1.869978229039769394717e-16,1.869979048675101785271e-16,6.219286040616075944817e-04,5.277539333574818679397e-18,0,nan,9.983187690410468487093e-01
90966,6.217031070440379981439e-04,6.216962769544545406533e-04,1.201492711872054718167e-12,1.867267334748376006090e-16,1.867268154383708396644e-16,6.217031070440380012674e-04,5.023996112631596922760e-18,0,nan,9.983193781133725252922e-01
90993,6.215187310746356171513e-04,6.215119050353949210460e-04,1.200423862160307634077e-12,1.865052983377743175098e-16,1.865053803013075565652e-16,6.215187310746356202218e-04,4.940308763482971715094e-18,0,nan,9.983198761168069280459e-01
91054,6.211025803230993166506e-04,6.210957634213786549453e-04,1.198013716997936398945e-12,1.860062262079352540859e-16,1.860063081714684931414e-16,6.211025803230993198799e-04,5.199323290086996940094e-18,0,nan,9.983210001487146786014e-01
91114,6.206937950130964583608e-04,6.206869870812132416434e-04,1.195649372472546867367e-12,1.855169630525327681074e-16,1.855170450160660071628e-16,6.206937950130964615372e-04,5.117456590872808222737e-18,0,nan,9.983221042861813740530e-01
91174,6.202855474420191098041e-04,6.202787484622808990076e-04,1.193291245404714920657e-12,1.850293075118197737308e-16,1.850293894753530127863e-16,6.202855474420191130334e-04,5.206171778021119378296e-18,0,nan,9.983232069709739588364e-01
91199,6.201156027428744103742e-04,6.201088074879859524099e-04,1.192310522614699787761e-12,1.848265906657423887824e-16,1.848266726292756278379e-16,6.201156027428744136564e-04,5.292969014313564329404e-18,0,nan,9.983236659949107572520e-01
91234,6.198778365495071946469e-04,6.198710465042680497957e-04,1.190939315370503665666e-12,1.845432532512237548336e-16,1.845433352147569938890e-16,6.198778365495071979292e-04,5.294999235463507717554e-18,0,nan,9.983243082059536251376e-01
91294,6.194706612779866847794e-04,6.194638801496470123642e-04,1.188593562026432882090e-12,1.840587939652736222224e-16,1.840588759288068612779e-16,6.194706612779866879558e-04,5.127560917333311116581e-18,0,nan,9.983254079939740501578e-01
91354,6.190640205726604556414e-04,6.190572483436668563654e-04,1.186253965109109493495e-12,1.835759233774470199614e-16,1.835760053409802590169e-16,6.190640205726604586060e-04,4.788867091076713458768e-18,0,nan,9.983265063378814146533e-01
91414,6.186579133814991783949e-04,6.186511500343442959252e-04,1.183920504434859982694e-12,1.830946352400185349245e-16,1.830947172035517739800e-16,6.186579133814991814125e-04,4.877582278225303022170e-18,0,nan,9.983276032405144357869e-01
91432,6.185361851024749865290e-04,6.185294244164646494025e-04,1.183221659792318945574e-12,1.829505564461183992088e-16,1.829506384096516382642e-16,6.185361851024749897054e-04,5.135307567620131522984e-18,0,nan,9.983279320306793154006e-01
91474,6.182523386552322479897e-04,6.182455841724546179738e-04,1.181593159899364729270e-12,1.826149233339087991975e-16,1.826150052974420382529e-16,6.182523386552322510073e-04,4.880781981604733039388e-18,0,nan,9.983286987047043895709e-01
91534,6.178472953473387453215e-04,6.178405497115226451449e-04,1.179271911477294262072e-12,1.821367814685344812842e-16,1.821368634320677203396e-16,6.178472953473387482332e-04,4.712613906563731092175e-18,0,nan,9.983297927332751314669e-01
91594,6.174427824140384363952e-04,6.174360456078137354681e-04,1.176956739221947415810e-12,1.816602034816591613392e-16,1.816602854451924003947e-16,6.174427824140384390422e-04,4.287001217862978058509e-18,0,nan,9.983308853290431220812e-01
91654,6.170387988142828064284e-04,6.170320708203248171611e-04,1.174647623264891383594e-12,1.811851832392450838297e-16,1.811852652027783228851e-16,6.170387988142828090225e-04,4.204011815709261507447e-18,0,nan,9.983319764948174532943e-01
91667,6.169513387022636738074e-04,6.169446126153510627246e-04,1.174148111132416267308e-12,1.810824669109030149738e-16,1.810825488744362540292e-16,6.169513387022636763485e-04,4.118799461733913550833e-18,0,nan,9.983322127258604506664e-01
91714,6.166353435097461292651e-04,6.166286243107754585194e-04,1.172344543815603653457e-12,1.807117146353057812592e-16,1.807117965988390203147e-16,6.166353435097461317533e-04,4.035057848610296273922e-18,0,nan,9.983330662333998707040e-01
91774,6.162324154648165711478e-04,6.162257050435989722181e-04,1.170047481161115804526e-12,1.802397915917595640549e-16,1.802398735552928031103e-16,6.162324154648165735831e-04,3.951787770721631097164e-18,0,nan,9.983341545475847974233e-01
91834,6.158300136465873305408e-04,6.158233119859335560351e-04,1.167756415665659181271e-12,1.797694080582838714532e-16,1.797694900218171105086e-16,6.158300136465873327643e-04,3.610511727703058931677e-18,0,nan,9.983352414401593614567e-01
91894,6.154281370248478110942e-04,6.154214441076134658678e-04,1.165471327770312393870e-12,1.793005580121704754403e-16,1.793006399757037144958e-16,6.154281370248478131589e-04,3.354807303600741042262e-18,0,nan,9.983363269139034140774e-01
91902,6.153745931015567064325e-04,6.153679013488186678668e-04,1.165167099977515968717e-12,1.792381602137450368055e-16,1.792382421772782758609e-16,6.153745931015567085501e-04,3.441127391143822013587e-18,0,nan,9.983364715366844788507e-01
91954,6.150267845720748302889e-04,6.150201003811602254902e-04,1.163192197992650680283e-12,1.788332354581815353160e-16,1.788333174217147743715e-16,6.150267845720748324065e-04,3.443073409573745009412e-18,0,nan,9.983374109715895560651e-01
92014,6.146259552634238624392e-04,6.146192797817738698202e-04,1.160919006926397081430e-12,1.783674344284064956456e-16,1.783675163919397347011e-16,6.146259552634238644509e-04,3.273052874681745368904e-18,0,nan,9.983384936159831633470e-01
92074,6.142256480767203152067e-04,6.142189812873242219625e-04,1.158651735241075430839e-12,1.779031489821198212338e-16,1.779032309456530602892e-16,6.142256480767203171655e-04,3.188996904735096115947e-18,0,nan,9.983395748498424059720e-01
92134,6.138258619924508410009e-04,6.138192038783422053504e-04,1.156390363681665163709e-12,1.774403732056395665793e-16,1.774404551691728056348e-16,6.138258619924508427479e-04,2.846092942453245888948e-18,0,nan,9.983406546759182770582e-01
92137,6.138058863489250437951e-04,6.137992286681362040928e-04,1.156277449637641117024e-12,1.774172739399396277124e-16,1.774173559034728667679e-16,6.138058863489250455950e-04,2.932433612883583016743e-18,0,nan,9.983407086303170046627e-01
92194,6.134265959937546812023e-04,6.134199465380111885517e-04,1.154134873068257906337e-12,1.769791012121867703022e-16,1.769791831757200093576e-16,6.134265959937546829493e-04,2.847945402304957725155e-18,0,nan,9.983417330969546098695e-01
92254,6.130278490664150454317e-04,6.130212082521583648025e-04,1.151885244295715863742e-12,1.765193271417456736278e-16,1.765194091052789126832e-16,6.130278490664150472316e-04,2.936155373131153333155e-18,0,nan,9.983428101156881057879e-01
92314,6.126296201988505242244e-04,6.126229880092461656341e-04,1.149641458333331971585e-12,1.760610451609247547191e-16,1.760611271244579937746e-16,6.126296201988505260773e-04,3.024477614251434703707e-18,0,nan,9.983438857348483594129e-01
92373,6.122385326808967390439e-04,6.122319089558269073693e-04,1.147440747972126172987e-12,1.756118505765445180806e-16,1.756119325400777571360e-16,6.122385326808967407379e-04,2.767003061846746541689e-18,0,nan,9.983449420648844099152e-01
92374,6.122319083821065334153e-04,6.122252848003637055756e-04,1.147403496224491820464e-12,1.756042494628185725138e-16,1.756043314263518115692e-16,6.122319083821065351093e-04,2.767033000591826856789e-18,0,nan,9.983449599571578730352e-01
92434,6.118347126098467938867e-04,6.118280976192182623790e-04,1.145171339086337321316e-12,1.751489342668704190779e-16,1.751490162304036581334e-16,6.118347126098467956337e-04,2.855355241712185177270e-18,0,nan,9.983460327853320860191e-01
92494,6.114380318783448442461e-04,6.114314254621267905957e-04,1.142944968109432133633e-12,1.746950938187357718833e-16,1.746951757822690109388e-16,6.114380318783448460990e-04,3.030371804689182860574e-18,0,nan,9.983471042220793984379e-01
92555,6.110352667576452841499e-04,6.110286690416654246418e-04,1.140687403254739411069e-12,1.742351952796845698502e-16,1.742352772432178089057e-16,6.110352667576452860028e-04,3.032369280337612626498e-18,0,nan,9.983481920924846541600e-01
92610,6.106725725044613507373e-04,6.106659826182330462232e-04,1.138656988275559335854e-12,1.738218294080578196312e-16,1.738219113715910586866e-16,6.106725725044613523784e-04,2.687407964917594908064e-18,0,nan,9.983491717310261949481e-01
92615,6.106396216491165111123e-04,6.106330324739925858711e-04,1.138472644119027690132e-12,1.737843115087702364161e-16,1.737843934723034754716e-16,6.106396216491165127535e-04,2.687552980714089445331e-18,0,nan,9.983492607313975843826e-01
92675,6.102444885691633844655e-04,6.102379079183216964826e-04,1.136263614844225906860e-12,1.733348852841646032263e-16,1.733349672476978422818e-16,6.102444885691633860007e-04,2.515790385093201514569e-18,0,nan,9.983503279870115229219e-01
92735,6.098498665244573568028e-04,6.098432943813670633783e-04,1.134060296912472301062e-12,1.728869109554490154037e-16,1.728869929189822544591e-16,6.098498665244573583910e-04,2.604225832093579135394e-18,0,nan,9.983513938620068169875e-01
92795,6.094557545242376122871e-04,6.094491908724105867514e-04,1.131862671877674326976e-12,1.724403828977438905640e-16,1.724404648612771296195e-16,6.094557545242376139283e-04,2.692773549388055702175e-18,0,nan,9.983524583590568850320e-01
92847,6.091146025961471853128e-04,6.091080462901108432376e-04,1.129962654230973048951e-12,1.720545574582516630411e-16,1.720546394217849020966e-16,6.091146025961471869010e-04,2.607369400327456281425e-18,0,nan,9.983533798106235877638e-01
92855,6.090621515803027748863e-04,6.090555964032934685866e-04,1.129670721365184349299e-12,1.719952955115768807022e-16,1.719953774751101197577e-16,6.090621515803027764216e-04,2.520674142885075058610e-18,0,nan,9.983535214808282391946e-01
92915,6.086690567070026490608e-04,6.086625099884079541420e-04,1.127484427071477009428e-12,1.715516432227517993222e-16,1.715517251862850383777e-16,6.086690567070026506490e-04,2.609277995326653630365e-18,0,nan,9.983545832299805089906e-01
92975,6.082764689212299926384e-04,6.082699306446891051413e-04,1.125303770763828268528e-12,1.711094204822183088765e-16,1.711095024457515479319e-16,6.082764689212299942266e-04,2.610962049737746195010e-18,0,nan,9.983556436091664644051e-01
93035,6.078843872424123202885e-04,6.078778573916066038831e-04,1.123128734279996084920e-12,1.706686217659423624352e-16,1.706687037294756014906e-16,6.078843872424123220884e-04,2.960998918035388852785e-18,0,nan,9.983567026210320331857e-01
93085,6.075580384138561868399e-04,6.075515155720611493106e-04,1.121320483743131074907e-12,1.703023733305790641971e-16,1.703024552941123032525e-16,6.075580384138561886927e-04,3.049724396628976335511e-18,0,nan,9.983575840883433527573e-01
93095,6.074928106925037408239e-04,6.074862892511565909672e-04,1.120959299527902758036e-12,1.702292415747773981901e-16,1.702293235383106372456e-16,6.074928106925037426239e-04,2.962907513034703536185e-18,0,nan,9.983577602682163315258e-01
93155,6.071017382959768235146e-04,6.070952252478535323480e-04,1.118795448485318888162e-12,1.697912744343362764519e-16,1.697913563978695155073e-16,6.071017382959768254205e-04,3.139217055565471407782e-18,0,nan,9.983588165533516765870e-01
93215,6.067111690798144975936e-04,6.067046644087221191593e-04,1.116637163199548974934e-12,1.693547148948639600206e-16,1.693547968583971990760e-16,6.067111690798144996053e-04,3.315751138684440944157e-18,0,nan,9.983598714790636133331e-01
93275,6.063211020735019825212e-04,6.063146057632891985603e-04,1.114484425787118626990e-12,1.689195575311109295994e-16,1.689196394946441686548e-16,6.063211020735019845859e-04,3.405197018331828301921e-18,0,nan,9.983609250479709356176e-01
93323,6.060094094089504365584e-04,6.060029197758402674372e-04,1.112766218352284054932e-12,1.685724375764258914966e-16,1.685725195399591305521e-16,6.060094094089504385701e-04,3.319590782742145838254e-18,0,nan,9.983617669279530056460e-01
93335,6.059315363090187492190e-04,6.059250483435757354462e-04,1.112337218433463379321e-12,1.684857969422073311097e-16,1.684858789057405701651e-16,6.059315363090187511248e-04,3.145279651446009855976e-18,0,nan,9.983619772626857099282e-01
93395,6.055424708208305120083e-04,6.055359911840888050217e-04,1.110195523392619105692e-12,1.680534277515378483237e-16,1.680535097150710873791e-16,6.055424708208305139671e-04,3.234725531093480716344e-18,0,nan,9.983630281258132910531e-01
93455,6.051539046458812522072e-04,6.051474333218136168220e-04,1.108059322986914028808e-12,1.676224446066172993816e-16,1.676225265701505384370e-16,6.051539046458812541130e-04,3.149321382033235828077e-18,0,nan,9.983640776399523494573e-01
93515,6.047658368235852716904e-04,6.047593737962055687486e-04,1.105928599606662297453e-12,1.671928421789669495381e-16,1.671929241425001885936e-16,6.047658368235852736491e-04,3.238879531974878370042e-18,0,nan,9.983651258076948906898e-01
93563,6.044557407357174601275e-04,6.044492843342056154414e-04,1.104227952570293784536e-12,1.668501507877938381295e-16,1.668502327513270771850e-16,6.044557407357174620333e-04,3.152958939561875637049e-18,0,nan,9.983659633742210173248e-01
93575,6.043782663958192774199e-04,6.043718116491823321828e-04,1.103803335709859143025e-12,1.667646151639915369606e-16,1.667646971275247760160e-16,6.043782663958192792198e-04,2.978176273030586832466e-18,0,nan,9.983661726316262770677e-01
93635,6.039911924069144953030e-04,6.039847459251159663726e-04,1.101683513821877589733e-12,1.663377582808570059933e-16,1.663378402443902450487e-16,6.039911924069144974206e-04,3.505982197682637504126e-18,0,nan,9.983672181143252441558e-01
93695,6.036046139036488168738e-04,6.035981756708250654851e-04,1.099569116535166730587e-12,1.659122662723689465157e-16,1.659123482359021855712e-16,6.036046139036488191502e-04,3.771344673831975833700e-18,0,nan,9.983682622583639321005e-01
93755,6.032185299352389732909e-04,6.032120999355669331865e-04,1.097460126508951527267e-12,1.654881339048517296454e-16,1.654882158683849687009e-16,6.032185299352389756202e-04,3.861520310391330225733e-18,0,nan,9.983693050663078988566e-01
93802,6.029164422975346711343e-04,6.029100187361390453107e-04,1.095811849946467105138e-12,1.651568431778618740625e-16,1.651569251413951131179e-16,6.029164422975346735165e-04,3.951260899561074803010e-18,0,nan,9.983701210009641527094e-01
93815,6.028329395533327406755e-04,6.028265177710297885626e-04,1.095356526468934159510e-12,1.650653559680283394710e-16,1.650654379315615785264e-16,6.028329395533327430048e-04,3.863990256861617186406e-18,0,nan,9.983703465407161420342e-01
93875,6.024478418120011754663e-04,6.024414282313250018439e-04,1.093258299206996894247e-12,1.646439272749008953883e-16,1.646440092384341344438e-16,6.024478418120011777957e-04,3.866460203331952339714e-18,0,nan,9.983713866841411220467e-01
93935,6.020632357677308790500e-04,6.020568303729793595132e-04,1.091165427580906472595e-12,1.642238426616318597666e-16,1.642239246251650988220e-16,6.020632357677308812206e-04,3.605139457770358168362e-18,0,nan,9.983724254991287811378e-01
93995,6.016791204794162923555e-04,6.016727232549273595344e-04,1.089077894514020002595e-12,1.638050969874259274053e-16,1.638051789509591664608e-16,6.016791204794162944731e-04,3.519454632975242599456e-18,0,nan,9.983734629882185652831e-01
94043,6.013721809621622582121e-04,6.013657902626335430117e-04,1.087411700389327184233e-12,1.634710610442103478102e-16,1.634711430077435868656e-16,6.013721809621622602238e-04,3.345188409796990050451e-18,0,nan,9.983742920265462975353e-01
94056,6.012891053950056941908e-04,6.012827164609357568072e-04,1.086961024458407428918e-12,1.633807395415759357303e-16,1.633808215051091747858e-16,6.012891053950056963613e-04,3.609780898846089355266e-18,0,nan,9.983745164121747512416e-01
94116,6.009059769449754229215e-04,6.008995961497042292760e-04,1.084884205807721309318e-12,1.629646785170911286722e-16,1.629647604806243677277e-16,6.009059769449754248274e-04,3.171584581354049099634e-18,0,nan,9.983755512350686392724e-01
94176,6.005233364264093022406e-04,6.005169637543948521481e-04,1.082812674596120367252e-12,1.625499410620180141849e-16,1.625500230255512532403e-16,6.005233364264093044111e-04,3.614383980904844736300e-18,0,nan,9.983765847396861644486e-01
94236,6.001411829077962209377e-04,6.001348183435360614935e-04,1.080746414007483386007e-12,1.621365221269378916784e-16,1.621366040904711307338e-16,6.001411829077962228964e-04,3.263838153940699883193e-18,0,nan,9.983776169285408886656e-01
94284,5.998358101084094384007e-04,5.998294520192174407923e-04,1.079097189125626992559e-12,1.618067329344006621957e-16,1.618068148979339012512e-16,5.998358101084094404653e-04,3.442013254525784890106e-18,0,nan,9.983784417339604796765e-01
94296,5.997595154599946926592e-04,5.997531589880257924012e-04,1.078685407289826536067e-12,1.617244166848919042003e-16,1.617244986484251432558e-16,5.997595154599946947768e-04,3.530719085818319696748e-18,0,nan,9.983786478041399763215e-01
94356,5.993783331562253264205e-04,5.993719847611239502333e-04,1.076629637755018181581e-12,1.613136197312669386062e-16,1.613137016948001776617e-16,5.993783331562253286439e-04,3.709612716285830312475e-18,0,nan,9.983796773689842200122e-01
94416,5.989976350720633253352e-04,5.989912947384449095654e-04,1.074579088778495108753e-12,1.609041262836821767061e-16,1.609042082472154157615e-16,5.989976350720633276116e-04,3.800350639902052781879e-18,0,nan,9.983807056255680611860e-01
94476,5.986174202854310131904e-04,5.986110879979500414507e-04,1.072533743798980202780e-12,1.604959313818762934269e-16,1.604960133454095324824e-16,5.986174202854310154139e-04,3.714328068639155134746e-18,0,nan,9.983817325763796075985e-01
94525,5.983072694151599504309e-04,5.983009436873349484511e-04,1.070867227593662874604e-12,1.601635320404807391926e-16,1.601636140040139782480e-16,5.983072694151599524426e-04,3.362324599023149733144e-18,0,nan,9.983825702859752631137e-01
94536,5.982376878765903898213e-04,5.982313636199402692176e-04,1.070493586318201559435e-12,1.600890300875952984051e-16,1.600891120511285374606e-16,5.982376878765903919389e-04,3.539700709348462052895e-18,0,nan,9.983827582239006506065e-01
94596,5.978584369281357155494e-04,5.978521206870486532257e-04,1.068458599900613013235e-12,1.596834174844810186118e-16,1.596834994480142576672e-16,5.978584369281357179317e-04,3.984689379634992999326e-18,0,nan,9.983837825706066919471e-01
94656,5.974796665249861231494e-04,5.974733582842330035213e-04,1.066428768173116097114e-12,1.592790886779602146455e-16,1.592791706414934537009e-16,5.974796665249861255317e-04,3.987215461253014269215e-18,0,nan,9.983848056189669608685e-01
94716,5.971013757543782576093e-04,5.970950754987685200204e-04,1.064404074824783385640e-12,1.588760387951343287061e-16,1.588761207586675677615e-16,5.971013757543782600975e-04,4.167063389220909459106e-18,0,nan,9.983858273714444333743e-01
94767,5.967802050303313359124e-04,5.967739115501786050627e-04,1.062687113390579584199e-12,1.585344483242428512862e-16,1.585345302877760903417e-16,5.967802050303313383476e-04,4.080597350296401831593e-18,0,nan,9.983866948439976443360e-01
94776,5.967235637058589446370e-04,5.967172714202404612802e-04,1.062384503606583262145e-12,1.584742629846698603369e-16,1.584743449482030993924e-16,5.967235637058589470193e-04,3.992267624489200675207e-18,0,nan,9.983868478304958533117e-01
94836,5.963462294712778854241e-04,5.963399451405368399514e-04,1.060370038331106054410e-12,1.580737564166893641471e-16,1.580738383802226032025e-16,5.963462294712778878593e-04,4.083566899576418200896e-18,0,nan,9.983878669985717457065e-01
94896,5.959693721447803820099e-04,5.959630957538411485126e-04,1.058360662872291581545e-12,1.576745142826630700771e-16,1.576745962461963091326e-16,5.959693721447803845510e-04,4.263807773573950186410e-18,0,nan,9.983888848781164492355e-01
94956,5.955929908228000866791e-04,5.955867223566251091970e-04,1.056356361165158050786e-12,1.572765317953011151368e-16,1.572766137588343541923e-16,5.955929908228000893261e-04,4.444273188159820657849e-18,0,nan,9.983899014715681227315e-01
95010,5.952546538719207835255e-04,5.952483925252078940578e-04,1.054556814457723861778e-12,1.569194206149095782357e-16,1.569195025784428172911e-16,5.952546538719207861195e-04,4.357863284382563587704e-18,0,nan,9.983908153080752683568e-01
95016,5.952170846040517816940e-04,5.952108240476414540431e-04,1.054357117205532338664e-12,1.568798041884463900073e-16,1.568798861519796290628e-16,5.952170846040517842880e-04,4.358138346603226099628e-18,0,nan,9.983909167813587727763e-01
95076,5.948416525895241846498e-04,5.948353999279167307786e-04,1.052362915049781622784e-12,1.564843267169679916493e-16,1.564844086805012307048e-16,5.948416525895241871909e-04,4.271891234752535132262e-18,0,nan,9.983919308099142694759e-01
95136,5.944666938824727815700e-04,5.944604491007441363925e-04,1.050373738814546376081e-12,1.560900946566552806172e-16,1.560901766201885196726e-16,5.944666938824727841640e-04,4.363639591016584690860e-18,0,nan,9.983929435596543667890e-01
95196,5.940922075884126873715e-04,5.940859706716763780239e-04,1.048389572676474698188e-12,1.556971033041125382041e-16,1.556971852676457772596e-16,5.940922075884126899655e-04,4.366390213223341234134e-18,0,nan,9.983939550329927213384e-01
95254,5.937306523869041486173e-04,5.937244230588785706896e-04,1.046476292967203651168e-12,1.553183866231276986201e-16,1.553184685866609376755e-16,5.937306523869041509996e-04,4.012392074715233928129e-18,0,nan,9.983949315795255218258e-01
95256,5.937181928151115332230e-04,5.937119637485185608498e-04,1.046410400871957988159e-12,1.553053479766542205171e-16,1.553054299401874595726e-16,5.937181928151115355524e-04,3.923310137937276783663e-18,0,nan,9.983949652323369140946e-01
95316,5.933446486725823797912e-04,5.933384274413211015955e-04,1.044436207696867943671e-12,1.549148240122008040650e-16,1.549149059757340431205e-16,5.933446486725823820147e-04,3.747335535117435709282e-18,0,nan,9.983959741600884649584e-01
95376,5.929715742730766587559e-04,5.929653608623726706327e-04,1.042466977506294885214e-12,1.545255267691752213074e-16,1.545256087327084603628e-16,5.929715742730766611382e-04,4.017528440672986545151e-18,0,nan,9.983969818186428546078e-01
95436,5.925989687310771400549e-04,5.925927631261931596474e-04,1.040502694714287398953e-12,1.541374516263998813969e-16,1.541375335899331204524e-16,5.925989687310771425960e-04,4.288058157111066235141e-18,0,nan,9.983979882103895450978e-01
95496,5.922268311632909257034e-04,5.922206333495266758832e-04,1.038543343793593279641e-12,1.537505939829942715421e-16,1.537506759465275105975e-16,5.922268311632909280327e-04,3.933189923823413700857e-18,0,nan,9.983989933377119957978e-01
95498,5.922144346269630511483e-04,5.922082370726500518704e-04,1.038478116853291174574e-12,1.537377196427323856750e-16,1.537378016062656247305e-16,5.922144346269630533717e-04,3.754487152855537561568e-18,0,nan,9.983990268202076508587e-01
95557,5.918489701330401077061e-04,5.918427802252157843891e-04,1.036556376931771693222e-12,1.533585320963094832744e-16,1.533586140598427223299e-16,5.918489701330401098766e-04,3.667357783610300000134e-18,0,nan,9.984000139233967838605e-01
95617,5.914777736354687575792e-04,5.914715914892306964062e-04,1.034606924958423018620e-12,1.529741158304587994757e-16,1.529741977939920385312e-16,5.914777736354687598027e-04,3.759163210607590501551e-18,0,nan,9.984010165080226882443e-01
95677,5.911070424609159437939e-04,5.911008680616747986711e-04,1.032662358368866334403e-12,1.525909033065956276597e-16,1.525909852701288667152e-16,5.911070424609159461233e-04,3.940640929013025851072e-18,0,nan,9.984020178353782810584e-01
95737,5.907367757349531124717e-04,5.907306090681560788361e-04,1.030722661869040741410e-12,1.522088900043460004425e-16,1.522089719678792394980e-16,5.907367757349531145363e-04,3.495030094179719594156e-18,0,nan,9.984030179078231075876e-01
95742,5.907059411117922131039e-04,5.906997750887097673295e-04,1.030561239846468527112e-12,1.521771095528040242362e-16,1.521771915163372632916e-16,5.907059411117922152744e-04,3.674454201787635725923e-18,0,nan,9.984031011906220522286e-01
95797,5.903669725853412890556e-04,5.903608136364719896844e-04,1.028787820222304426116e-12,1.518280714231279788624e-16,1.518281533866612179178e-16,5.903669725853412914379e-04,4.035253113364748722536e-18,0,nan,9.984040167277107957040e-01
95857,5.899976321420242314255e-04,5.899914808966026024570e-04,1.026857818249183335273e-12,1.514484430820526799229e-16,1.514485250455859189784e-16,5.899976321420242338078e-04,4.037779194983713438172e-18,0,nan,9.984050142973890930006e-01
95917,5.896287535371216044534e-04,5.896226099807037819377e-04,1.024932640827121074458e-12,1.510700005198258553743e-16,1.510700824833590944298e-16,5.896287535371216069945e-04,4.309658961709572650591e-18,0,nan,9.984060106191998688516e-01
95977,5.892603359049221838347e-04,5.892542000231003906549e-04,1.023012272890230083991e-12,1.506927392946500280024e-16,1.506928212581832670578e-16,5.892603359049221862170e-04,4.042831358221781400608e-18,0,nan,9.984070056954791467217e-01
95988,5.891928426068792871978e-04,5.891867081305067642251e-04,1.022660725944868428421e-12,1.506237025295242193880e-16,1.506237844930574584434e-16,5.891928426068792896860e-04,4.222996449771292639573e-18,0,nan,9.984071879912088251442e-01
96037,5.888923783818770821011e-04,5.888862501602795154234e-04,1.021096699429044036992e-12,1.503166549841271734855e-16,1.503167369476604125409e-16,5.888923783818770843775e-04,3.865563775847956274886e-18,0,nan,9.984079995285571096407e-01
96097,5.885248801065930026382e-04,5.885187595308837215747e-04,1.019185905490271485712e-12,1.499417431851619515274e-16,1.499418251486951905829e-16,5.885248801065930048616e-04,3.778024620029364592579e-18,0,nan,9.984089921207581268757e-01
96157,5.881578402198255174205e-04,5.881517272757043313793e-04,1.017279876176550734647e-12,1.495679995138654778145e-16,1.495680814773987168700e-16,5.881578402198255196440e-04,3.780382296207279813244e-18,0,nan,9.984099834744007675373e-01
96217,5.877912578644723707925e-04,5.877851525376747279869e-04,1.015378596646205927994e-12,1.491954196054596365939e-16,1.491955015689928756493e-16,5.877912578644723730690e-04,3.872805209822981513149e-18,0,nan,9.984109735917978232936e-01
96234,5.876874759271837470366e-04,5.876813727560393189226e-04,1.014840762268876177977e-12,1.490900662748254220515e-16,1.490901482383586611070e-16,5.876874759271837493659e-04,3.963570265427841545946e-18,0,nan,9.984112539006233827833e-01
96277,5.874251321855668075488e-04,5.874190344618636840893e-04,1.013482052113004361232e-12,1.488239991141819280463e-16,1.488240810777151671018e-16,5.874251321855668099311e-04,4.055461766317755367590e-18,0,nan,9.984119624752563220858e-01
96337,5.870594623302709263723e-04,5.870533721954687157286e-04,1.011590227845914993543e-12,1.484537337131908491896e-16,1.484538156767240882451e-16,5.870594623302709288075e-04,4.148165355669022586983e-18,0,nan,9.984129501270775489444e-01
96397,5.866942474478690576781e-04,5.866881648878094605647e-04,1.009703109168868168764e-12,1.480846190944718034500e-16,1.480847010580050425054e-16,5.866942474478690600604e-04,4.060513929556464777545e-18,0,nan,9.984139365495570612227e-01
96457,5.863294866897611662325e-04,5.863234116903210809181e-04,1.007820681460516519737e-12,1.477166509687435364333e-16,1.477167329322767754887e-16,5.863294866897611687736e-04,4.333909345254280187790e-18,0,nan,9.984149217449847051303e-01
96480,5.861897819601255880570e-04,5.861837098551857931868e-04,1.007100324860442030899e-12,1.475758996002623475122e-16,1.475759815637955865677e-16,5.861897819601255905981e-04,4.334942231960901492684e-18,0,nan,9.984152990783741154200e-01
96517,5.859651792094562796594e-04,5.859591117565476925409e-04,1.005942930153997074774e-12,1.473498250653650958146e-16,1.473499070288983348700e-16,5.859651792094562823064e-04,4.517295658661506582185e-18,0,nan,9.984159057156446412666e-01
96577,5.856013241625659394996e-04,5.855952642421358163639e-04,1.004069840736694536285e-12,1.469841371322433087243e-16,1.469842190957765477798e-16,5.856013241625659420937e-04,4.429700367696191163343e-18,0,nan,9.984168884638153564927e-01
96637,5.852379207067976772041e-04,5.852318683048278545965e-04,1.002201398750005732620e-12,1.466195829357407760790e-16,1.466196648992740151344e-16,5.852379207067976795863e-04,4.070618256034428127438e-18,0,nan,9.984178699917696791100e-01
96697,5.848749680019485149028e-04,5.848689231044555920772e-04,1.000337589789105242870e-12,1.462561582605843805444e-16,1.462562402241176195998e-16,5.848749680019485173380e-04,4.163658656268565957221e-18,0,nan,9.984188503017747986471e-01
96728,5.846876187689337936120e-04,5.846815777432865562761e-04,9.993764323520981042405e-13,1.460688300176267693239e-16,1.460689119811600083793e-16,5.846876187689337959413e-04,3.983906158050307553436e-18,0,nan,9.984193563188217398151e-01
96757,5.845124652098984908441e-04,5.845064278029337220839e-04,9.984783995027121857151e-13,1.458938589097743049194e-16,1.458939408733075439748e-16,5.845124652098984931205e-04,3.894529511750406016114e-18,0,nan,9.984198293960922881399e-01
96817,5.841504114946042071212e-04,5.841443815642533944838e-04,9.966238135928581543931e-13,1.455326807044935555460e-16,1.455327626680267946014e-16,5.841504114946042093976e-04,3.896943323075891133643e-18,0,nan,9.984208072769781140525e-01
96877,5.837888060220924032328e-04,5.837827835544757896119e-04,9.947738178146563094244e-13,1.451726194840179909993e-16,1.451727014475512300548e-16,5.837888060220924053504e-04,3.627308962233878235175e-18,0,nan,9.984217839466826583403e-01
96937,5.834276479604535517736e-04,5.834216329417257143842e-04,9.929283979760716041359e-13,1.448136711056268502799e-16,1.448137530691600893353e-16,5.834276479604535539970e-04,3.811032086524036592490e-18,0,nan,9.984227594074507320570e-01
96975,5.831991455554181294873e-04,5.831931352471742342999e-04,9.917619924343954075670e-13,1.445869108458712673975e-16,1.445869928094045064530e-16,5.831991455554181317108e-04,3.812525281437085647788e-18,0,nan,9.984233765749985742050e-01
96997,5.830669364798354802222e-04,5.830609288961852245635e-04,9.910875399376921611359e-13,1.444558314445137797250e-16,1.444559134080470187804e-16,5.830669364798354824457e-04,3.813389762702542737738e-18,0,nan,9.984237336615215988272e-01
97058,5.827006700954616527439e-04,5.826946700566837201029e-04,9.892206628896476579670e-13,1.440931601447081263689e-16,1.440932421082413654243e-16,5.827006700954616548085e-04,3.543230538235204751072e-18,0,nan,9.984247229184306586221e-01
97118,5.823408567039996246902e-04,5.823348640725503836894e-04,9.873889616854948639673e-13,1.437375439224211149804e-16,1.437376258859543540359e-16,5.823408567039996266490e-04,3.363603408512340391804e-18,0,nan,9.984256947457843678210e-01
97178,5.819814874025711368478e-04,5.819755021647420093865e-04,9.855617799441716710624e-13,1.433830240818863853655e-16,1.433831060454196244209e-16,5.819814874025711388066e-04,3.365680408955420499468e-18,0,nan,9.984266653731625153407e-01
97224,5.817062711725457375245e-04,5.817002915938960607039e-04,9.841639925877653374061e-13,1.431119654991669557586e-16,1.431120474627001948140e-16,5.817062711725457395892e-04,3.549287520608390752841e-18,0,nan,9.984274087095538887456e-01
97238,5.816225613695239222705e-04,5.816165835116401362331e-04,9.837391037353551271349e-13,1.430295965693673027506e-16,1.430296785329005418060e-16,5.816225613695239242822e-04,3.458777879922821855479e-18,0,nan,9.984276348027822374324e-01
97298,5.812640777852314180813e-04,5.812581072936519032578e-04,9.819209191802153925919e-13,1.426772573486026861153e-16,1.426773393121359251708e-16,5.812640777852314201460e-04,3.551987621184484091666e-18,0,nan,9.984286030368552030409e-01
97358,5.809060358320865270747e-04,5.809000726932038112934e-04,9.801072124511938061834e-13,1.423260024007207634690e-16,1.423260843642540025244e-16,5.809060358320865292453e-04,3.736442373558920338044e-18,0,nan,9.984295700775876325614e-01
97418,5.805484346944954013946e-04,5.805424788947355073430e-04,9.782979697717820519696e-13,1.419758277241536029631e-16,1.419759096876868420185e-16,5.805484346944954035652e-04,3.738743914590602711249e-18,0,nan,9.984305359271803137771e-01
97473,5.802210202010267704264e-04,5.802150711169002882544e-04,9.766434071356415412999e-13,1.416557798557570220530e-16,1.416558618192902611084e-16,5.802210202010267730204e-04,4.470776326006853475889e-18,0,nan,9.984314202447988536855e-01
97478,5.801912735588712501414e-04,5.801853250846935921869e-04,9.764931774163024010147e-13,1.416267293345520174828e-16,1.416268112980852565382e-16,5.801912735588712527355e-04,4.471005544524242298825e-18,0,nan,9.984315005878286181768e-01
97538,5.798345516136281690544e-04,5.798286104515254506473e-04,9.746928217096890505815e-13,1.412787032647009400914e-16,1.412787852282341791468e-16,5.798345516136281718073e-04,4.747659605512501475331e-18,0,nan,9.984324640617225191694e-01
97598,5.794782680491749933821e-04,5.794723341856731049355e-04,9.728968890272705195141e-13,1.409317455644352665492e-16,1.409318275279685056046e-16,5.794782680491749959761e-04,4.476506788941673624770e-18,0,nan,9.984334263510466067203e-01
97658,5.791224220579091730927e-04,5.791164954795670900736e-04,9.711053657945531212027e-13,1.405858523005561631250e-16,1.405859342640894021805e-16,5.791224220579091755809e-04,4.296430578042278758931e-18,0,nan,9.984343874579801065422e-01
97718,5.787670128342106704254e-04,5.787610935276203517638e-04,9.693182384870055000331e-13,1.402410195567478352107e-16,1.402411015202810742661e-16,5.787670128342106729665e-04,4.390538481658085508989e-18,0,nan,9.984353473846968904490e-01
97723,5.787374150888996078198e-04,5.787314963876844102167e-04,9.691695092158112802044e-13,1.402123312431051557550e-16,1.402124132066383948105e-16,5.787374150888996103080e-04,4.299288792616427171305e-18,0,nan,9.984354273253842991650e-01
97778,5.784120395744358813171e-04,5.784061275262221683972e-04,9.675354936298442252045e-13,1.398972434334947571470e-16,1.398973253970279962025e-16,5.784120395744358837523e-04,4.210181595023187422981e-18,0,nan,9.984363061333655027562e-01
97838,5.780575014769115768935e-04,5.780515966737320928629e-04,9.657571177978204291970e-13,1.395545200479993555830e-16,1.395546020115325946384e-16,5.780575014769115792758e-04,4.121181989795302893906e-18,0,nan,9.984372637061491670570e-01
97898,5.777033977419288694180e-04,5.776975001704739186552e-04,9.639830976150074951279e-13,1.392128455341001484009e-16,1.392129274976333874564e-16,5.777033977419288715885e-04,3.757156242845499361463e-18,0,nan,9.984382201052058080151e-01
97958,5.773497275717371985698e-04,5.773438372187296667874e-04,9.622134197545897864895e-13,1.388722160421903331303e-16,1.388722980057235721857e-16,5.773497275717372005286e-04,3.392681414718755655896e-18,0,nan,9.984391753326880642122e-01
97973,5.772613776803874633821e-04,5.772554891299210459178e-04,9.617716772202824739179e-13,1.387872215043426188485e-16,1.387873034678758579039e-16,5.772613776803874653409e-04,3.393200664829648449420e-18,0,nan,9.984394139567518914723e-01
98018,5.769964901705383411735e-04,5.769906070227335958389e-04,9.604480709386524027015e-13,1.385326277391368238979e-16,1.385327097026700629533e-16,5.769964901705383434499e-04,3.945259779783260196171e-18,0,nan,9.984401293907433064170e-01
98078,5.766436847444804430585e-04,5.766378087886662339733e-04,9.586870379379719788195e-13,1.381940768081997338583e-16,1.381941587717329729137e-16,5.766436847444804452290e-04,3.764060865941739699250e-18,0,nan,9.984410822815136566126e-01
98138,5.762913105016520707695e-04,5.762854417246484312844e-04,9.569303075718084822654e-13,1.378565594489522986857e-16,1.378566414124855377411e-16,5.762913105016520726753e-04,3.307049918318545037397e-18,0,nan,9.984420340071359976464e-01
98198,5.759393666520762869949e-04,5.759335050407354353834e-04,9.551778667076980445427e-13,1.375200718772012409600e-16,1.375201538407344800154e-16,5.759393666520762889008e-04,3.309070783615109175554e-18,0,nan,9.984429845697419907396e-01
98224,5.757869911130349482838e-04,5.757811326027396074606e-04,9.544198044976721169208e-13,1.373745794526122088470e-16,1.373746614161454479024e-16,5.757869911130349500838e-04,3.126060575693058892602e-18,0,nan,9.984433961195592299688e-01
98258,5.755878524077047477003e-04,5.755819979489109890612e-04,9.534297022612468077235e-13,1.371846103249075720993e-16,1.371846922884408111547e-16,5.755878524077047493943e-04,2.943192576810406843296e-18,0,nan,9.984439339714580961957e-01
98318,5.752367669824118196957e-04,5.752309196630814480686e-04,9.516858011959257566163e-13,1.368501710401078274589e-16,1.368502530036410665144e-16,5.752367669824118213369e-04,2.852957998346071022128e-18,0,nan,9.984448822144055848385e-01
98378,5.748861095919887204390e-04,5.748802693990699212888e-04,9.499461505228665719182e-13,1.365167502868357338010e-16,1.365168322503689728564e-16,5.748861095919887220271e-04,2.762611149587506369649e-18,0,nan,9.984458293007005542756e-01
98438,5.745358794541376793840e-04,5.745300463746104326695e-04,9.482107373006584653990e-13,1.361843443450443063070e-16,1.361844263085775453624e-16,5.745358794541376810780e-04,2.948581550934852390857e-18,0,nan,9.984467752324539470583e-01
98476,5.743142876636412964287e-04,5.743084590825421841167e-04,9.471138281076857119475e-13,1.359743437825699287663e-16,1.359744257461031678218e-16,5.743142876636412981757e-04,3.041897948976612078573e-18,0,nan,9.984473737263661289199e-01
98498,5.741860757884661203471e-04,5.741802498093421035878e-04,9.464795486351460088538e-13,1.358529495105283714374e-16,1.358530314740616104929e-16,5.741860757884661219882e-04,2.858178567029215984046e-18,0,nan,9.984477200117715648309e-01
98559,5.738308784524270706174e-04,5.738250596787640783640e-04,9.447238243395366547504e-13,1.355170641520567231220e-16,1.355171461155899621774e-16,5.738308784524270724173e-04,3.136716897789966223115e-18,0,nan,9.984486793581698360926e-01
98619,5.734819324729112442980e-04,5.734761207735543907539e-04,9.430011161666075792269e-13,1.351876971805326799408e-16,1.351877791440659189962e-16,5.734819324729112460450e-04,3.046312978298606246064e-18,0,nan,9.984496218197932154042e-01
98679,5.731334106228745793246e-04,5.731276059849305805885e-04,9.412825939372672853990e-13,1.348593302371305472721e-16,1.348594122006637863275e-16,5.731334106228745808599e-04,2.678690839589914904067e-18,0,nan,9.984505631353023296444e-01
98728,5.728490985286555165848e-04,5.728432996479895176872e-04,9.398822304217316845418e-13,1.345919031898421670588e-16,1.345919851533754061142e-16,5.728490985286555182259e-04,2.864849293680285272966e-18,0,nan,9.984513310275600301907e-01
98739,5.727853121295188442940e-04,5.727795145401257289961e-04,9.395682449451522498911e-13,1.345319596805043634805e-16,1.345320416440376025359e-16,5.727853121295188459880e-04,2.957593113221340129721e-18,0,nan,9.984515033067824826937e-01
98799,5.724376362219221368174e-04,5.724318456682491510403e-04,9.378580565301548208112e-13,1.342055818847676497833e-16,1.342056638483008888388e-16,5.724376362219221385644e-04,3.051870357865003923061e-18,0,nan,9.984524423363139210633e-01
98859,5.720903821310331913537e-04,5.720845986002807041349e-04,9.361520160782268770752e-13,1.338801932394184446431e-16,1.338802752029516836985e-16,5.720903821310331930478e-04,2.961185762638091427490e-18,0,nan,9.984533802259718421887e-01
98919,5.717435490896657089060e-04,5.717377725690651178470e-04,9.344501110211844472823e-13,1.335557901492647475888e-16,1.335558721127979866442e-16,5.717435490896657104413e-04,2.685202516657776532696e-18,0,nan,9.984543169778264079289e-01
98979,5.713971363324927075236e-04,5.713913668093063448219e-04,9.327523288365132736457e-13,1.332323690343503703113e-16,1.332324509978836093667e-16,5.713971363324927089530e-04,2.501531785171374646865e-18,0,nan,9.984552525939427660871e-01
98981,5.713855964698976139004e-04,5.713798271797393814258e-04,9.326958069562779881537e-13,1.332216052006617641967e-16,1.332216871641950032521e-16,5.713855964698976153298e-04,2.501582306803800251374e-18,0,nan,9.984552837616107705677e-01
99039,5.710511430960408927621e-04,5.710453805575619315614e-04,9.310586570471753199926e-13,1.329099263298811899889e-16,1.329100082934144290444e-16,5.710511430960408941914e-04,2.503047434144154945412e-18,0,nan,9.984561870763810598976e-01
99099,5.707055686186850492137e-04,5.706998130522374103772e-04,9.293690832214162136766e-13,1.325884584861518053375e-16,1.325885404496850443929e-16,5.707055686186850505371e-04,2.319039891774963315491e-18,0,nan,9.984571204271964485174e-01
99159,5.703604121406424514662e-04,5.703546635335807106147e-04,9.276835949725736153883e-13,1.322679619684725902318e-16,1.322680439320058292873e-16,5.703604121406424527897e-04,2.320443270453510098618e-18,0,nan,9.984580526484391166755e-01
99219,5.700156729039672962378e-04,5.700099312436765911585e-04,9.260021799588865241600e-13,1.319484332570971448278e-16,1.319485152206303838833e-16,5.700156729039672975612e-04,2.321846649132080072086e-18,0,nan,9.984589837421542927250e-01
99235,5.699238128117581733922e-04,5.699180730018131247115e-04,9.255544889758555593343e-13,1.318633886048754640239e-16,1.318634705684087030793e-16,5.699238128117581746098e-04,2.136443212770659764609e-18,0,nan,9.984592318436452744153e-01
99279,5.696713501525451544699e-04,5.696656154264410927367e-04,9.243248258833054937024e-13,1.316298688471501405367e-16,1.316299508106833795922e-16,5.696713501525451557404e-04,2.230320026698246265600e-18,0,nan,9.984599137103822639842e-01
99339,5.693274431320874426904e-04,5.693217153276160098669e-04,9.226515204933037708204e-13,1.313122652485555560477e-16,1.313123472120887951032e-16,5.693274431320874440139e-04,2.324653406489289421336e-18,0,nan,9.984608425551583875250e-01
99399,5.689839510901259159760e-04,5.689782301947633838711e-04,9.209822515806893438797e-13,1.309956189859653042901e-16,1.309957009494985433455e-16,5.689839510901259175642e-04,2.791268142201514455882e-18,0,nan,9.984617702785131122356e-01
99459,5.686408732760071798666e-04,5.686351592772600154257e-04,9.193170069814179015187e-13,1.306799265986882449544e-16,1.306800085622214840098e-16,5.686408732760071812960e-04,2.513656976954318310534e-18,0,nan,9.984626968824719904765e-01
99489,5.684694894703045741082e-04,5.684637789151894295964e-04,9.184858900100477568818e-13,1.305224370308165569297e-16,1.305225189943497959851e-16,5.684694894703045756435e-04,2.700667749695679735194e-18,0,nan,9.984631597653096339172e-01
99519,5.682982089408872207565e-04,5.682925018262919948993e-04,9.176557745754066736044e-13,1.303651846406195810806e-16,1.303652666041528201361e-16,5.682982089408872225564e-04,3.167254417834375800532e-18,0,nan,9.984636223690556844227e-01
99579,5.679559573377259603189e-04,5.679502570948492575189e-04,9.159985422863492058041e-13,1.300513896801706416865e-16,1.300514716437038807420e-16,5.679559573377259618012e-04,2.609898951748462706428e-18,0,nan,9.984645467402800004869e-01
99639,5.676141177212818232195e-04,5.676084243377201510832e-04,9.143452980815309798161e-13,1.297385383001990386524e-16,1.297386202637322777078e-16,5.676141177212818249135e-04,2.984537983849876085172e-18,0,nan,9.984654699981558791284e-01
99699,5.672726893481063309813e-04,5.672670028114860304096e-04,9.126960299716459633720e-13,1.294266270979392072392e-16,1.294267090614724462946e-16,5.672726893481063326224e-04,2.893011361416222404670e-18,0,nan,9.984663921446894299270e-01
99744,5.670168875003973892026e-04,5.670112060908807994142e-04,9.114616810135982178805e-13,1.291933086489625230926e-16,1.291933906124957621480e-16,5.670168875003973907907e-04,2.800951455084660178573e-18,0,nan,9.984670830264752660298e-01
99759,5.669316714765387106201e-04,5.669259917745158660228e-04,9.110507260106140090530e-13,1.291156526849333179018e-16,1.291157346484665569572e-16,5.669316714765387122612e-04,2.894751550977905643474e-18,0,nan,9.984673131818819332632e-01
99819,5.665910633667005253554e-04,5.665853904869608753955e-04,9.094093742953991512737e-13,1.288056116869625641279e-16,1.288056936504958031834e-16,5.665910633667005269965e-04,2.896491740539617122919e-18,0,nan,9.984682331117298641166e-01
99879,5.662508642804903234800e-04,5.662451982107491721346e-04,9.077719629658287658853e-13,1.284965007439788195504e-16,1.284965827075120586059e-16,5.662508642804903252799e-04,3.178705987853100995920e-18,0,nan,9.984691519362249016072e-01
99939,5.659110734815783067108e-04,5.659054142095804344920e-04,9.061384802044136020622e-13,1.281883165100366643681e-16,1.281883984735699034235e-16,5.659110734815783084048e-04,2.993519607394193132238e-18,0,nan,9.984700696573539428725e-01
100000,5.655660372966661356072e-04,5.655603849231742557598e-04,9.044817879204275858354e-13,1.278759424430859491715e-16,1.278760244066191882269e-16,5.655660372966661376189e-04,3.556973221632348121247e-18,0,nan,9.984710015447749676342e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p4_a10_float64.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,2.519270858233226241701e-02,4.058691621576283078791e-03,4.058691621576283078791e-03,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,3.169076067736750189896e-07
2,9.874036457088338769594e-01,9.862585225914551889659e-01,2.303456056185820478339e-02,3.753815037380181628742e-03,3.753815037380181628742e-03,9.874036457088338688279e-01,8.235250425679620450325e-18,0,nan,4.689639522029709970902e-06
3,9.747412423105260570466e-01,9.726308417441413833870e-01,2.111604357605304876461e-02,3.471376300275075430397e-03,3.471376300275075430397e-03,9.747412423105260318389e-01,2.586091509838617328659e-17,0,nan,2.195499395034255316341e-05
4,9.620728199561149329710e-01,9.591493378743277675724e-01,1.940480041845154019060e-02,3.210630545125658123051e-03,3.210630545125658123051e-03,9.620728199561148674310e-01,6.812376357305090838503e-17,0,nan,6.417662988772200413786e-05
5,9.494469376651020198210e-01,9.458395427248126319242e-01,1.787357843214173515322e-02,2.970500347287797012129e-03,2.970500347287797012129e-03,9.494469376651019112924e-01,1.143072173498128259409e-16,0,nan,1.449626880641375700753e-04
6,9.369027535087417479787e-01,9.327213587899549906979e-01,1.649931419163280302987e-02,2.749725733767295824131e-03,2.749725733767295824131e-03,9.369027535087416356011e-01,1.199458052153904914997e-16,0,nan,2.782537259135100740824e-04
7,9.244717016941386145135e-01,9.198100572636623839529e-01,1.526240105738928503409e-02,2.546966037073071713246e-03,2.546966037073071713246e-03,9.244717016941384814819e-01,1.439001392040282366049e-16,0,nan,4.774874074766654727175e-04
8,9.121788567349677911977e-01,9.071170970458974913697e-01,1.414609950505117918651e-02,2.360867579132585543715e-03,2.360867579132585543715e-03,9.121788567349676602261e-01,1.435810767474328385480e-16,0,nan,7.550542995733407325259e-04
9,9.000440472933718405457e-01,8.946507986526625044732e-01,1.313605966720266483960e-02,2.190107376877078778194e-03,2.190107376877078778194e-03,9.000440472933717398775e-01,1.118480501237802527568e-16,0,nan,1.121972092364708176724e-03
10,8.880827688190612301256e-01,8.824169000680719410212e-01,1.221993262503070568358e-02,2.033420183436725077755e-03,2.033420183436725077755e-03,8.880827688190611121644e-01,1.328268045593128907056e-16,0,nan,1.587719353873823704797e-03
11,8.763069337555566828968e-01,8.704190162238043537712e-01,1.138705231392550659923e-02,1.889614064751991423980e-03,1.889614064751991424086e-03,8.763069337555565173391e-01,1.889265796734165727595e-16,0,nan,2.160182593253354683002e-03
12,8.647254900668416288667e-01,8.586590195632289868044e-01,1.062817393317143344926e-02,1.757578184590760909114e-03,1.757578184590760909220e-03,8.647254900668414712779e-01,1.822414021339729282581e-16,0,nan,2.845681210695290790736e-03
13,8.533449325966432352786e-01,8.471373557947168286830e-01,9.935257814247187863850e-03,1.636285379034685148009e-03,1.636285379034685148115e-03,8.533449325966431165042e-01,1.391867971072009206456e-16,0,nan,3.649043728381570865775e-03
14,8.421697268875932840260e-01,8.358533062694345483479e-01,9.301290050169258299990e-03,1.524791325111305701016e-03,1.524791325111305701122e-03,8.421697268875931498559e-01,1.593147017299390975536e-16,0,nan,4.573715683194521660020e-03
15,8.312026612443499384852e-01,8.248052062857913480087e-01,8.720132998692727409311e-03,1.422231558232424112106e-03,1.422231558232424112211e-03,8.312026612443498460028e-01,1.112634133949510181967e-16,0,nan,5.621884980912474489395e-03
16,8.204451397864449546660e-01,8.139906269117019865789e-01,8.186400176534241980307e-03,1.327817204462125666188e-03,1.327817204462125666293e-03,8.204451397864448909691e-01,7.763697357035128254007e-17,0,nan,6.794614645146278580363e-03
17,8.098974268234349072060e-01,8.034065265385056386904e-01,7.695351157453741305419e-03,1.240830019649873985448e-03,1.240830019649873985553e-03,8.098974268234347986231e-01,1.340698759845490208213e-16,0,nan,8.091976002887355050422e-03
18,7.995588509597787441052e-01,7.930493772678470776327e-01,7.242802946586199944945e-03,1.160617134777434699700e-03,1.160617134777434699806e-03,7.995588509597786433286e-01,1.260402430809901030207e-16,0,nan,9.513177656137590461642e-03
19,7.894279757945540376696e-01,7.829152703311952343768e-01,6.825054981291321759874e-03,1.086585771779164302120e-03,1.086585771779164302226e-03,7.894279757945538919528e-01,1.845852648373511913560e-16,0,nan,1.105668727999996753823e-02
20,7.795027428405496561226e-01,7.730000040086156820607e-01,6.438825446086107125005e-03,1.018198099785705332818e-03,1.018198099785705332924e-03,7.795027428405494645982e-01,2.457006284181112304576e-16,0,nan,1.272034450941699386152e-02
21,7.697805912855726351296e-01,7.632991569155880284825e-01,6.081197017156952715828e-03,9.549663362864039274722e-04,9.549663362864039275780e-04,7.697805912855724788419e-01,2.030289473819767747014e-16,0,nan,1.450146404537705963189e-02
22,7.602585584070095103826e-01,7.538081490376602467052e-01,5.749570494356012447400e-03,8.964481526490499049375e-04,8.964481526490499050434e-04,7.602585584070093491617e-01,2.120605697440684052933e-16,0,nan,1.639692871664364936221e-02
23,7.509333637904822555953e-01,7.445222924916198303791e-01,5.441625053783774214762e-03,8.422424127770765063330e-04,8.422424127770765064389e-04,7.509333637904821280389e-01,1.698637878453741149927e-16,0,nan,1.840327264367350134286e-02
24,7.418014799647278945116e-01,7.354368336619293566869e-01,5.155284076184828623791e-03,7.919852531652363402949e-04,7.919852531652363404008e-04,7.418014799647277791525e-01,1.555121070369702270783e-16,0,nan,2.051675491959825174864e-02
25,7.328591916238369474712e-01,7.265469880890904619264e-01,4.888685686409718843492e-03,7.453464992106743521937e-04,7.453464992106743522995e-04,7.328591916238368802507e-01,9.172367006158031076954e-17,0,nan,2.273342438829922293223e-02
26,7.241026452458855233729e-01,7.178479692616345220202e-01,4.640157285678351442211e-03,7.020264041996525832532e-04,7.020264041996525833591e-04,7.241026452458855054836e-01,2.470552478086320581224e-17,0,nan,2.504917619115344590622e-02
27,7.155278906187954035545e-01,7.093350122770080146140e-01,4.408193478024893157538e-03,6.617526923964271788398e-04,6.617526923964271789457e-04,7.155278906187953477181e-01,7.803526964506668850987e-17,0,nan,2.745980079385453429249e-02
28,7.071309155379955635468e-01,7.010033931817362118366e-01,4.191436890385528859462e-03,6.242778850290811340123e-04,6.242778850290811341182e-04,7.071309155379955650104e-01,2.069875465339889948730e-18,0,nan,2.996102620896626940271e-02
29,6.989076747365434716386e-01,6.928484446723156553460e-01,3.988661466480782462199e-03,5.893768869325949086126e-04,5.893768869325949087185e-04,6.989076747365434990689e-01,3.924740842804916554175e-17,0,nan,3.254855411037709924716e-02
30,6.908541139390752539029e-01,6.848655687307014794385e-01,3.798757881253040496144e-03,5.568448116325192672313e-04,5.568448116325192673372e-04,6.908541139390752696780e-01,2.283425876950811727060e-17,0,nan,3.521809050117337018998e-02
31,6.829661897900749512047e-01,6.770502466783246964255e-01,3.620720777786874284034e-03,5.264950233544818600559e-04,5.264950233544818601618e-04,6.829661897900749381401e-01,1.912925760273146027198e-17,0,nan,3.796537155280376482202e-02
32,6.752398862894312125960e-01,6.693980470572371554994e-01,3.453637574475380008746e-03,4.981573755610470896371e-04,4.981573755610470897430e-04,6.752398862894312523862e-01,5.892753159010299261105e-17,0,nan,4.078618518513129869636e-02
33,6.676712282699994727153e-01,6.619046316837657872867e-01,3.296678628396081917160e-03,4.716766269654922427825e-04,4.716766269654922428619e-04,6.676712282699995551689e-01,1.234942764138088821565e-16,0,nan,4.367638890710331911157e-02
34,6.602562923695677321589e-01,6.545657601669108149878e-01,3.149088572791530370719e-03,4.469110174271474324759e-04,4.469110174271474325553e-04,6.602562923695678391155e-01,1.619924649742342889783e-16,0,nan,4.663192438837854899848e-02
35,6.529912158805151189966e-01,6.473772931389744078601e-01,3.010178673318440490400e-03,4.237309876115394128636e-04,4.237309876115394129430e-04,6.529912158805151743994e-01,8.484452725646911323996e-17,0,nan,4.964882918469112889784e-02
36,6.458722038023152478559e-01,6.403351944081597801883e-01,2.879320070232274668306e-03,4.020180277461419970065e-04,4.020180277461419970859e-04,6.458722038023152579931e-01,1.569550485848471083348e-17,0,nan,5.272324599484735678040e-02
37,6.388955343730435831873e-01,6.334355322110049035800e-01,2.755937792642740888907e-03,3.816636421849623021448e-04,3.816636421849623022242e-04,6.388955343730436302959e-01,7.373440861614946926393e-17,0,nan,5.585142978552225826868e-02
38,6.320575633146835459186e-01,6.266744797155490154239e-01,2.639505447006629875425e-03,3.625684177925208557976e-04,3.625684177925208558770e-04,6.320575633146835941114e-01,7.624746441486191970258e-17,0,nan,5.902975308167052348625e-02
39,6.253547269920457507553e-01,6.200483149032908203324e-01,2.529540495607216205916e-03,3.446411853598469431453e-04,3.446411853598469432247e-04,6.253547269920457819803e-01,4.993169671519840498636e-17,0,nan,6.225470968543514794751e-02
40,6.187835446554872387281e-01,6.135534199386345477478e-01,2.425600052306441489174e-03,3.277982643683427147627e-04,3.277982643683427148421e-04,6.187835446554872390534e-01,5.256452834839731203629e-19,0,nan,6.552291705485357633788e-02
41,6.123406199124813431567e-01,6.071862801180766266995e-01,2.327277132678713206787e-03,3.119627824225639532682e-04,3.119627824225639533476e-04,6.123406199124813006017e-01,6.949552893639198285015e-17,0,nan,6.883111754527190461145e-02
42,6.060226415517372400288e-01,6.009434824774135819325e-01,2.234197304017716146010e-03,2.970640615837420574652e-04,2.970640615837420575447e-04,6.060226415517371938960e-01,7.612389253499496038079e-17,0,nan,7.217617869098733554719e-02
43,5.998263838254046520504e-01,5.948217141233668181499e-01,2.146015687877391515740e-03,2.830370646575154304801e-04,2.830370646575154305595e-04,5.998263838254046427805e-01,1.545435283395156750003e-17,0,nan,7.555509268202400975764e-02
44,5.937487062794281067468e-01,5.888177603458999431751e-01,2.062414273954098219859e-03,2.698218952280682796422e-04,2.698218952280682797216e-04,5.937487062794281173178e-01,1.780377973027328430141e-17,0,nan,7.896497517087526967015e-02
45,5.877865532089229239077e-01,5.829285025588816226971e-01,1.983099509396416272542e-03,2.573633458933113863341e-04,2.573633458933113864135e-04,5.877865532089229434233e-01,3.320191487572604953693e-17,0,nan,8.240306352628527935975e-02
46,5.819369528041834493948e-01,5.771509161093966167044e-01,1.907800132173659188141e-03,2.456104897485478038406e-04,2.456104897485478039200e-04,5.819369528041834820293e-01,5.607907391781475758654e-17,0,nan,8.586671463547029884951e-02
47,5.761970160433097509767e-01,5.714820679897349986476e-01,1.836265221054063362280e-03,2.345163106957317883191e-04,2.345163106957317883985e-04,5.761970160433098202030e-01,1.201434696565593912042e-16,0,nan,8.935340234238150876269e-02
48,5.705639353792079093708e-01,5.659191144807379503234e-01,1.768262438131394136496e-03,2.240373686281212508182e-04,2.240373686281212508977e-04,5.705639353792079946975e-01,1.495480272826907494981e-16,0,nan,9.286071459748972698936e-02
49,5.650349832616723411149e-01,5.604592987506084034166e-01,1.703576442772150622315e-03,2.141334959616023110217e-04,2.141334959616023111011e-04,5.650349832616723706595e-01,5.228792919985927567961e-17,0,nan,9.638635038394377783807e-02
50,5.596075105292223073050e-01,5.550999484293909214117e-01,1.642007458400332248917e-03,2.047675223595518272156e-04,2.047675223595518272950e-04,5.596075105292223306696e-01,4.175168556077222089417e-17,0,nan,9.992811647565219196668e-02
51,5.542789447001907898738e-01,5.498384731759978771848e-01,1.583369975748442912479e-03,1.959050248326657209745e-04,1.959050248326657210539e-04,5.542789447001907751828e-01,2.650459588560577098475e-17,0,nan,1.034839240747108840448e-01
52,5.490467881881235800989e-01,5.446723622518051532992e-01,1.527491578128837817530e-03,1.875141006931307453838e-04,1.875141006931307454632e-04,5.490467881881235912120e-01,2.024066528947378853555e-17,0,nan,1.070517853685081096721e-01
53,5.439086164627406905225e-01,5.395991821124195286785e-01,1.474211875958923999516e-03,1.795651611078576800371e-04,1.795651611078576801165e-04,5.439086164627407072193e-01,3.069764469785806530797e-17,0,nan,1.106298100406657162120e-01
54,5.388620761744401521653e-01,5.346165740271396904504e-01,1.423381539240687889106e-03,1.720307432317934387266e-04,1.720307432317934388060e-04,5.388620761744401163325e-01,6.649731607582293839559e-17,0,nan,1.142162017646045113381e-01
55,5.339048832575192804484e-01,5.297222517338673331011e-01,1.374861417978770973828e-03,1.648853391128193248422e-04,1.648853391128193249217e-04,5.339048832575192757863e-01,8.732022290642741714543e-18,0,nan,1.178092547038623632679e-01
56,5.290348210248779770026e-01,5.249139991357198997690e-01,1.328521741646428185047e-03,1.581052397472811299710e-04,1.581052397472811300504e-04,5.290348210248779311409e-01,8.668947689925344766761e-17,0,nan,1.214073500392542407332e-01
57,5.242497382648967363394e-01,5.201896680443065523747e-01,1.284241389796253407156e-03,1.516683928323444084706e-04,1.516683928323444085501e-04,5.242497382648966562711e-01,1.527293665478131415627e-16,0,nan,1.250089525394664504928e-01
58,5.195475473494084450721e-01,5.155471759735452685902e-01,1.241907226780898654294e-03,1.455542729104128997200e-04,1.455542729104128997994e-04,5.195475473494083572517e-01,1.690324137210574129648e-16,0,nan,1.286126071886627312364e-01
59,5.149262223601548393859e-01,5.109845039869679306221e-01,1.201413494313442688140e-03,1.397437627337963143830e-04,1.397437627337963144624e-04,5.149262223601547286888e-01,2.149765092626127638625e-16,0,nan,1.322169358820759119111e-01
60,5.103837972398111988426e-01,5.064996946006767863935e-01,1.162661256271157738014e-03,1.342190447964781301266e-04,1.342190447964781302060e-04,5.103837972398110893924e-01,2.144468729303821030209e-16,0,nan,1.358206341983231372724e-01
61,5.059183639725411962829e-01,5.020908497434526385206e-01,1.125557890741642409251e-03,1.289635020858009741041e-04,1.289635020858009741835e-04,5.059183639725410946931e-01,2.008026408928804690862e-16,0,nan,1.394224682552639319686e-01
62,5.015280707980818153402e-01,4.977561287749547314085e-01,1.090016624836591145863e-03,1.239616272015705170094e-04,1.239616272015705170888e-04,5.015280707980817071910e-01,2.156393091484017620584e-16,0,nan,1.430212716545772253922e-01
63,4.972111204625364599963e-01,4.934937465624835151168e-01,1.055956108264499782437e-03,1.191989390747350209837e-04,1.191989390747350210631e-04,4.972111204625363325483e-01,2.563256534912395332437e-16,0,nan,1.466159425188332769013e-01
64,4.929657685083512208557e-01,4.893019716163831689393e-01,1.023300022066780647444e-03,1.146619065935340069465e-04,1.146619065935340070259e-04,4.929657685083511218409e-01,2.008552514748523066198e-16,0,nan,1.502054406236450128325e-01
65,4.887903216053497423843e-01,4.851791242838349726973e-01,9.919767192885896371380e-04,1.103378785128118190342e-04,1.103378785128118191136e-04,4.887903216053496732664e-01,1.414060087543157927461e-16,0,nan,1.537887846264747428659e-01
66,4.846831359241906556079e-01,4.811235750005194433676e-01,9.619188946817170495020e-04,1.062150190829306627288e-04,1.062150190829306628082e-04,4.846831359241906124296e-01,8.908573110740281419709e-17,0,nan,1.573650493928205549161e-01
67,4.806426155531786093000e-01,4.771337425994049974420e-01,9.330632808271211716396e-04,1.022822488891688593261e-04,1.022822488891688594056e-04,4.806426155531785678564e-01,8.622545463547865700817e-17,0,nan,1.609333634197944871340e-01
68,4.766672109589914496652e-01,4.732080926757376571068e-01,9.053503683232748363641e-04,9.852919044133501062944e-05,9.852919044133501070885e-05,4.766672109589913898173e-01,1.255550173060858627445e-16,0,nan,1.644929063565086211799e-01
69,4.727554174915760132336e-01,4.693451360071625444448e-01,8.787241479172344595903e-04,9.494611809717852457279e-05,9.494611809717852465220e-05,4.727554174915759742565e-01,8.244658159110025751939e-17,0,nan,1.680429066201934887819e-01
70,4.689057739332039287383e-01,4.655434270277903352486e-01,8.531318726614145523106e-04,9.152391194256893443423e-05,9.152391194256893451364e-05,4.689057739332039178692e-01,2.317976741466932671848e-17,0,nan,1.715826391065695958926e-01
71,4.651168610914596657224e-01,4.618015623549334147668e-01,8.285238383633557261120e-04,8.825401528682894914642e-05,8.825401528682894922583e-05,4.651168610914596422766e-01,5.040856167841372744212e-17,0,nan,1.751114229926645072497e-01
72,4.613873004357517682017e-01,4.581181793671682545011e-01,8.048531807607627479924e-04,8.512839546346568611769e-05,8.512839546346568619710e-05,4.613873004357517233699e-01,9.716730345619566990686e-17,0,nan,1.786286196300069676680e-01
73,4.577157527767878875125e-01,4.544919548323317903815e-01,7.820756880019648749131e-04,8.213950765522669613453e-05,8.213950765522669621394e-05,4.577157527767878575072e-01,6.555442966842541665104e-17,0,nan,1.821336305259239785346e-01
74,4.541009169883308271842e-01,4.509216035840252212452e-01,7.601496271446183219079e-04,7.928026148824804549152e-05,7.928026148824804557093e-05,4.541009169883307977752e-01,6.476310183144827585881e-17,0,nan,1.856258954105088386857e-01
75,4.505415287704528926049e-01,4.474058772451794951941e-01,7.390355835046399403536e-04,7.654399016335949125194e-05,7.654399016335949133135e-05,4.505415287704528819798e-01,2.358313409943478022861e-17,0,nan,1.891048903867114032944e-01
76,4.470363594534271789449e-01,4.439435629972280361599e-01,7.186963117945013061032e-04,7.392442191363284484256e-05,7.392442191363284492197e-05,4.470363594534271600256e-01,4.232167587666455352719e-17,0,nan,1.925701261609221886958e-01
77,4.435842148413307595156e-01,4.405334823934315968685e-01,6.990965980864325128341e-04,7.141565359623757677148e-05,7.141565359623757685089e-05,4.435842148413307430900e-01,3.702941259763001610857e-17,0,nan,1.960211463513679649339e-01
78,4.401839340943883849278e-01,4.371744902149106715150e-01,6.802031317229713010245e-04,6.901212624381691060404e-05,6.901212624381691068345e-05,4.401839340943883676618e-01,3.922432933031430832047e-17,0,nan,1.994575258716121450250e-01
79,4.368343886490491656538e-01,4.338654733679530584034e-01,6.619843863756194455911e-04,6.670860241610185598922e-05,6.670860241610185606863e-05,4.368343886490491476018e-01,4.132450796218454339772e-17,0,nan,2.028788693864455785755e-01
80,4.335344811747652293832e-01,4.306053498211873664658e-01,6.444105095231034997291e-04,6.450014520651054843862e-05,6.450014520651054851803e-05,4.335344811747652111144e-01,4.213922398254702914247e-17,0,nan,2.062848098374667651071e-01
81,4.302831445664258014361e-01,4.273930675812351864806e-01,6.274532196846168219379e-04,6.238209877118294653266e-05,6.238209877118294661207e-05,4.302831445664257832486e-01,4.226865884270446505906e-17,0,nan,2.096750070356762302371e-01
82,4.270793409713928845406e-01,4.242276037054844572971e-01,6.110857108012144873477e-04,6.035007025941114217116e-05,6.035007025941114225388e-05,4.270793409713928722891e-01,2.868667100876425527018e-17,0,nan,2.130491463184485045407e-01
83,4.239220608500838816113e-01,4.211079633506562558409e-01,5.952825632108323268963e-04,5.839991303486206597468e-05,5.839991303486206605740e-05,4.239220608500838497899e-01,7.506411366900501570593e-17,0,nan,2.164069372682934392846e-01
84,4.208103220690508350366e-01,4.180331788558708239201e-01,5.800196607097939709339e-04,5.652771108645877190493e-05,5.652771108645877198765e-05,4.208103220690508266340e-01,1.996758728599789659082e-17,0,nan,2.197481124908739854353e-01
85,4.177431690255159479896e-01,4.150023088589528397208e-01,5.652741132366400211117e-04,5.472976453638509735157e-05,5.472976453638509743429e-05,4.177431690255159198004e-01,6.747987417814916855405e-17,0,nan,2.230724264498115604164e-01
86,4.147196718023345440862e-01,4.120144374447511359527e-01,5.510241847531117653415e-04,5.300257616048974466412e-05,5.300257616048974474684e-05,4.147196718023344915566e-01,1.266628974425876182011e-16,0,nan,2.263796543558737141467e-01
87,4.117389253523746073249e-01,4.090686733242854811188e-01,5.372492259325528530329e-04,5.134283884346980624008e-05,5.134283884346980632280e-05,4.117389253523745526269e-01,1.328463165222526321535e-16,0,nan,2.296695911082135806234e-01
88,4.088000487113191971922e-01,4.061641490435685120097e-01,5.239296112981915305257e-04,4.974742389767505968206e-05,4.974742389767505976478e-05,4.088000487113191643138e-01,8.042668043770357591324e-17,0,nan,2.329420502854002906394e-01
89,4.059021842379194056072e-01,4.033000202209889861749e-01,5.110466804830739783831e-04,4.821337018025805090718e-05,4.821337018025805098990e-05,4.059021842379193596099e-01,1.133210880696720885595e-16,0,nan,2.361968631840557927783e-01
90,4.030444968807474492856e-01,4.004754648121787163895e-01,4.985826833100981536819e-04,4.673787394875447572466e-05,4.673787394875447580738e-05,4.030444968807473858326e-01,1.574340615882135971743e-16,0,nan,2.394338779029882934945e-01
91,4.002261734705236384535e-01,3.976896824013222420113e-01,4.865207284149135971368e-04,4.531827940006458446665e-05,4.531827940006458454936e-05,4.002261734705235928357e-01,1.139800678495288913188e-16,0,nan,2.426529584707900633750e-01
92,3.974464220371147771260e-01,3.949418935179048184558e-01,4.748447351566302885199e-04,4.395206984226280402919e-05,4.395206984226280411191e-05,3.974464220371147225093e-01,1.374189863353632563743e-16,0,nan,2.458539840149415786060e-01
93,3.947044711503264746710e-01,3.922313389779292225334e-01,4.635393885815168268024e-04,4.263685945273073039935e-05,4.263685945273073048207e-05,3.947044711503264352061e-01,9.998609583381640498653e-17,0,nan,2.490368479705385476147e-01
94,3.919995692836384382218e-01,3.895572792486676760859e-01,4.525900972233593875717e-04,4.137038557982464609253e-05,4.137038557982464617525e-05,3.919995692836383981877e-01,1.021280847124089691716e-16,0,nan,2.522014573268354114708e-01
95,3.893309842000560183628e-01,3.869189938360488301150e-01,4.419829535410492167236e-04,4.015050154868354680172e-05,4.015050154868354688444e-05,3.893309842000559666735e-01,1.327645131544066651310e-16,0,nan,2.553477319098676964759e-01
96,3.866980023592783144437e-01,3.843157806938127807328e-01,4.317046968094231111158e-04,3.897516993488943933034e-05,3.897516993488943941306e-05,3.866980023592782444856e-01,1.809115763536569295322e-16,0,nan,2.584756036994902937416e-01
97,3.840999283454080703848e-01,3.817469556536010055758e-01,4.217426782935371978635e-04,3.784245627253259249016e-05,3.784245627253259257288e-05,3.840999283454079749479e-01,2.484689248554438147036e-16,0,nan,2.615850161792363124064e-01
98,3.815360843144542379868e-01,3.792118518751783629028e-01,4.120848285495107509088e-04,3.675052316583593570232e-05,3.675052316583593578504e-05,3.815360843144541698989e-01,1.784572920656517479428e-16,0,nan,2.646759237174693476385e-01
99,3.790058094609036198896e-01,3.767098193160151042846e-01,4.027196267069595585229e-04,3.569762477587617256856e-05,3.569762477587617265128e-05,3.790058094609035353490e-01,2.230590199126697748765e-16,0,nan,2.677482909783689184950e-01
100,3.765084595026615965629e-01,3.742402242194876604842e-01,3.936360715989419193855e-04,3.468210165612328068082e-05,3.468210165612328076353e-05,3.765084595026615169825e-01,2.113642800099514784891e-16,0,nan,2.708020923613490058663e-01
101,3.740434061836881984853e-01,3.718024486209851042773e-01,3.848236546153424468109e-04,3.370237591252460522662e-05,3.370237591252460530934e-05,3.740434061836881029128e-01,2.555115794707066124549e-16,0,nan,2.738373114675770843079e-01
102,3.716100367936774340194e-01,3.693958898712351723859e-01,3.762723341648055130863e-04,3.275694666569770012743e-05,3.275694666569770021015e-05,3.716100367936773281742e-01,2.848287898845531110076e-16,0,nan,2.768539405923139999296e-01
103,3.692077537041528190187e-01,3.670199601761928720478e-01,3.679725116387849674215e-04,3.184438579448534298539e-05,3.184438579448534306811e-05,3.692077537041526890771e-01,3.519471871019001819472e-16,0,nan,2.798519802418578011124e-01
104,3.668359739203734815050e-01,3.646740861528577903883e-01,3.599150087790346699691e-04,3.096333394167700506136e-05,3.096333394167700514408e-05,3.668359739203733576620e-01,3.375977329285554690593e-16,0,nan,2.828314386739259459250e-01
105,3.644941286484683073965e-01,3.623577084004144244211e-01,3.520910463570250848916e-04,3.011249676412759963523e-05,3.011249676412759971795e-05,3.644941286484681666942e-01,3.860208598037664372575e-16,0,nan,2.857923314603666333888e-01
106,3.621816628772359103472e-01,3.600702810861107217022e-01,3.444922240803431879693e-04,2.929064141081564546770e-05,2.929064141081564555042e-05,3.621816628772357959639e-01,3.158175604157845208548e-16,0,nan,2.887346810711372601993e-01
107,3.598980349740705242390e-01,3.578112715453159453638e-01,3.371105016472088519401e-04,2.849659321359072219235e-05,2.849659321359072227507e-05,3.598980349740704165235e-01,2.992944538977420258739e-16,0,nan,2.916585164785419005858e-01
108,3.576427162944923465737e-01,3.555801598952200159864e-01,3.299381808758292994785e-04,2.772923257647100995722e-05,2.772923257647101003994e-05,3.576427162944922413790e-01,2.941335332516209395947e-16,0,nan,2.945638727807607044396e-01
109,3.554151908047820662695e-01,3.533764386616574104671e-01,3.229678888404714484879e-04,2.698749205037636060918e-05,2.698749205037636069189e-05,3.554151908047819786931e-01,2.464059858674400601457e-16,0,nan,2.974507908437546729429e-01
110,3.532149547172371839565e-01,3.511996124185616241498e-01,3.161925619509023697143e-04,2.627035358112590284019e-05,2.627035358112590292291e-05,3.532149547172370959193e-01,2.492454388753169416733e-16,0,nan,3.003193169606688039475e-01
111,3.510415161375861625714e-01,3.490491974395727448055e-01,3.096054309162365642283e-04,2.557684591939978566458e-05,2.557684591939978574729e-05,3.510415161375860800094e-01,2.351915418528789636175e-16,0,nan,3.031695025278982138540e-01
112,3.488943947241145981941e-01,3.469247213613431690682e-01,3.032000065383053133870e-04,2.490604218216808493059e-05,2.490604218216808501331e-05,3.488943947241145305941e-01,1.937549197599616595941e-16,0,nan,3.060014037370230393601e-01
113,3.467731213580740323721e-01,3.448257228581023681180e-01,2.969700662834147498340e-04,2.425705755583125476590e-05,2.425705755583125484861e-05,3.467731213580739566677e-01,2.183110859264920731386e-16,0,nan,3.088150812818533800575e-01
114,3.446772378249606250122e-01,3.427517513270597060426e-01,2.909096415848391273432e-04,2.362904713200151169752e-05,2.362904713200151178024e-05,3.446772378249605749763e-01,1.451674922775610265609e-16,0,nan,3.116106000798620229034e-01
115,3.426062965062672827088e-01,3.407023665842427440076e-01,2.850130058316198701396e-04,2.302120386748766418743e-05,2.302120386748766427015e-05,3.426062965062672438672e-01,1.133707793037676236250e-16,0,nan,3.143880290073191075581e-01
116,3.405598600813269372090e-01,3.386771385703818415536e-01,2.792746630022144221660e-04,2.243275666063076750890e-05,2.243275666063076759162e-05,3.405598600813269198617e-01,5.093740276856317967518e-17,0,nan,3.171474406474711889921e-01
117,3.385375012388807114405e-01,3.366756470664699074646e-01,2.736893369043097030957e-04,2.186296853667973282294e-05,2.186296853667973290566e-05,3.385375012388807146118e-01,9.367622029803889362444e-18,0,nan,3.198889110511436008701e-01
118,3.365388023980177556460e-01,3.346974814186400859484e-01,2.682519609846739138977e-04,2.131113493539667741731e-05,2.131113493539667750003e-05,3.365388023980177675722e-01,3.543788654490913735287e-17,0,nan,3.226125195091705766487e-01
119,3.345633554381477470230e-01,3.327422402720175975688e-01,2.629576686752947141147e-04,2.077658209454585388751e-05,2.077658209454585397023e-05,3.345633554381477550190e-01,2.389978128838694747007e-17,0,nan,3.253183483360883390418e-01
120,3.326107614376799248568e-01,3.308095313132173864723e-01,2.578017842442623741235e-04,2.025866552334963308178e-05,2.025866552334963316449e-05,3.326107614376799398459e-01,4.506497315307265137172e-17,0,nan,3.280064826645526336330e-01
121,3.306806304210952451861e-01,3.288989710211709383003e-01,2.527798141219006793996e-04,1.975676856039328397607e-05,1.975676856039328405878e-05,3.306806304210952504987e-01,1.606562391759630371686e-17,0,nan,3.306770102499685203663e-01
122,3.287725811141099518942e-01,3.270101844259785117686e-01,2.478874386745520965893e-04,1.927030101082943478551e-05,1.927030101082943486822e-05,3.287725811141099715182e-01,5.968885621631731075927e-17,0,nan,3.333300212848431858729e-01
123,3.268862407066412401058e-01,3.251428048754959054811e-01,2.431205044001945094717e-04,1.879869785807581384771e-05,1.879869785807581393043e-05,3.268862407066412545799e-01,4.427870372087954955077e-17,0,nan,3.359656082223991507949e-01
124,3.250212446232957907988e-01,3.232964738093748180425e-01,2.384750165217073232243e-04,1.834141804551745937833e-05,1.834141804551745946104e-05,3.250212446232958279869e-01,1.144175500261663527044e-16,0,nan,3.385838656090029698221e-01
125,3.231772363011140014599e-01,3.214708405402890156743e-01,2.339471319551403977100e-04,1.789794332402004888095e-05,1.789794332402004896367e-05,3.231772363011140158256e-01,4.445139437991850354197e-17,0,nan,3.411848899249914430143e-01
126,3.213538669743114528643e-01,3.196655620420869037268e-01,2.295331526317579246525e-04,1.746777716133472998427e-05,1.746777716133473006699e-05,3.213538669743114851193e-01,1.003722623136262781155e-16,0,nan,3.437687794334905675429e-01
127,3.195507954657710314450e-01,3.178803027446232554176e-01,2.252295191539608806609e-04,1.705044370973006058556e-05,1.705044370973006066828e-05,3.195507954657710406065e-01,2.866995947905207247864e-17,0,nan,3.463356340368505136191e-01
128,3.177676879850462876576e-01,3.161147343350313998478e-01,2.210328047664244758292e-04,1.664548682842292156229e-05,1.664548682842292164501e-05,3.177676879850462954096e-01,2.439532345918115237579e-17,0,nan,3.488855551403276609578e-01
129,3.160042179326481570634e-01,3.143685355652064417065e-01,2.169397096249388813427e-04,1.625246915760110282724e-05,1.625246915760110290996e-05,3.160042179326481734077e-01,5.172192908419515381679e-17,0,nan,3.514186455226731243748e-01
130,3.142600657103939432169e-01,3.126413920652803546396e-01,2.129470553465188371465e-04,1.587097124103473324225e-05,1.587097124103473332497e-05,3.142600657103939676385e-01,7.771160449556367375983e-17,0,nan,3.539350092132946999039e-01
131,3.125349185376070648701e-01,3.109329961628763960846e-01,2.090517798253452002410e-04,1.550059069446477376624e-05,1.550059069446477384896e-05,3.125349185376070927612e-01,8.924155104874621002192e-17,0,nan,3.564347513756803706518e-01
132,3.108284702729637305474e-01,3.092430467079405054243e-01,2.052509323000415628916e-04,1.514094141713434247740e-05,1.514094141713434255929e-05,3.108284702729637506322e-01,6.461713506377274288063e-17,0,nan,3.589179781967846397280e-01
133,3.091404212417904751042e-01,3.075712489029533425189e-01,2.015416686586580593721e-04,1.479165284399414318237e-05,1.479165284399414326427e-05,3.091404212417904828563e-01,2.507613045920056831151e-17,0,nan,3.613847967820932946678e-01
134,3.074704780686240424004e-01,3.059173141383363381252e-01,1.979212469685552409092e-04,1.445236923626753354232e-05,1.445236923626753362421e-05,3.074704780686240316939e-01,3.482121770046743784768e-17,0,nan,3.638353150560963294470e-01
135,3.058183535148520926228e-01,3.042809598328698461600e-01,1.943870232191376695423e-04,1.412274900820454395681e-05,1.412274900820454403870e-05,3.058183535148520757092e-01,5.530588238535023705906e-17,0,nan,3.662696416679109329053e-01
136,3.041837663212602627105e-01,3.026619092789506471064e-01,1.909364472661046674887e-04,1.380246408798833059639e-05,1.380246408798833067828e-05,3.041837663212602700831e-01,2.423723942294464218049e-17,0,nan,3.686878859018097085007e-01
137,3.025664410553176031371e-01,3.010598914925217139960e-01,1.875670589665500888714e-04,1.349119931088268316053e-05,1.349119931088268324242e-05,3.025664410553176055494e-01,7.972959014774551166666e-18,0,nan,3.710901575924205761869e-01
138,3.009661079630384095118e-01,2.994746410675129255630e-01,1.842764844948655587421e-04,1.318865184282597452934e-05,1.318865184282597461123e-05,3.009661079630384238504e-01,4.764182195851006908014e-17,0,nan,3.734765670443742252604e-01
139,2.993825028252654618655e-01,2.979058980346393492589e-01,1.810624328299894028977e-04,1.289453063278621283706e-05,1.289453063278621291895e-05,2.993825028252654952047e-01,1.113599375023853176857e-16,0,nan,3.758472249561904080396e-01
140,2.978153668182243474227e-01,2.963534077244074915747e-01,1.779226924050858335267e-04,1.260855589229354155574e-05,1.260855589229354163763e-05,2.978153668182243913058e-01,1.473499618242849804652e-16,0,nan,3.782022423481984362849e-01
141,2.962644463782049264466e-01,2.948169206341867965016e-01,1.748551279112539068758e-04,1.233045860066192550523e-05,1.233045860066192558712e-05,2.962644463782049796539e-01,1.795936780979885339563e-16,0,nan,3.805417304943009125669e-01
142,2.947294930702311632764e-01,2.932961922992093350970e-01,1.718576772473462363356e-04,1.205998003450075149435e-05,1.205998003450075157624e-05,2.947294930702312350506e-01,2.435256243644313131710e-16,0,nan,3.828658008573978346369e-01
143,2.932102634605856517069e-01,2.917909831673641818384e-01,1.689283486084242609482e-04,1.179687132020032662016e-05,1.179687132020032670206e-05,2.932102634605857209332e-01,2.360978360585426236553e-16,0,nan,3.851745650282966388202e-01
144,2.917065189930599933277e-01,2.903010584776601898938e-01,1.660652177058034236707e-04,1.154089300815313376480e-05,1.154089300815313384669e-05,2.917065189930600415476e-01,1.653027563036395630341e-16,0,nan,3.874681346679413332043e-01
145,2.902180258688072944651e-01,2.888261881422333199332e-01,1.632664251120330200146e-04,1.129181466754566665513e-05,1.129181466754566673702e-05,2.902180258688073218683e-01,9.442283892441164108012e-17,0,nan,3.897466214528036978972e-01
146,2.887445549296773217307e-01,2.873661466317815049720e-01,1.605301737245315338709e-04,1.104941450062386499125e-05,1.104941450062386507314e-05,2.887445549296773336569e-01,4.130371878439451926242e-17,0,nan,3.920101370232854496212e-01
147,2.872858815449192415592e-01,2.859207128643123652090e-01,1.578547263419432530533e-04,1.081347897539909109646e-05,1.081347897539909117835e-05,2.872858815449192724319e-01,1.074631885684837266008e-16,0,nan,3.942587929349873638728e-01
148,2.858417855011413655220e-01,2.844896700970945824238e-01,1.552384033476122015289e-04,1.058380247582151988354e-05,1.058380247582151996543e-05,2.858417855011413973704e-01,1.114198148494091269397e-16,0,nan,3.964927006127098030861e-01
149,2.844120508954207648955e-01,2.830728058217077958147e-01,1.526795804948773107988e-04,1.036018696850383748876e-05,1.036018696850383757065e-05,2.844120508954207910248e-01,9.187118574841427093143e-17,0,nan,3.987119713070520550145e-01
150,2.829964660314603364100e-01,2.816699116620886567119e-01,1.501766867891801740489e-04,1.014244168513089400117e-05,1.014244168513089408306e-05,2.829964660314603793444e-01,1.517135766128366031093e-16,0,nan,4.009167160534888822839e-01
151,2.815948233186940652395e-01,2.802807832754756756088e-01,1.477282024622512003508e-04,9.930382819740204402886e-06,9.930382819740204484777e-06,2.815948233186940826680e-01,6.189229516829496380262e-17,0,nan,4.031070456338053002244e-01
152,2.802069191742445619653e-01,2.789052202561583815310e-01,1.453326570338946498730e-04,9.723833240104447299966e-06,9.723833240104447381857e-06,2.802069191742445539151e-01,2.872948731754519495210e-17,0,nan,4.052830705397745415103e-01
153,2.788325539276413911338e-01,2.775430260419396444327e-01,1.429886274571336941706e-04,9.522622212490704402350e-06,9.522622212490704484241e-06,2.788325539276414026806e-01,4.141106543810185388382e-17,0,nan,4.074449009389754881979e-01
154,2.774715317282110960129e-01,2.761940078232243966916e-01,1.406947363427051782043e-04,9.326585139111820258114e-06,9.326585139111820340005e-06,2.774715317282111136312e-01,6.349583034034247545520e-17,0,nan,4.095926466426454101201e-01
155,2.761236604550530437940e-01,2.748579764546485448840e-01,1.384496502591026392256e-04,9.135563307623568704474e-06,9.135563307623568786365e-06,2.761236604550530479682e-01,1.511706152667296655007e-17,0,nan,4.117264170754687629917e-01
156,2.747887516295189902493e-01,2.735347463691688019161e-01,1.362520781045738254835e-04,8.949403652057389646356e-06,8.949403652057389728247e-06,2.747887516295189716553e-01,6.766677001100705745385e-17,0,nan,4.138463212472118401457e-01
157,2.734666203301164832951e-01,2.722241354945334479432e-01,1.341007695476620201371e-04,8.767958524612156439650e-06,8.767958524612156521541e-06,2.734666203301164918331e-01,3.122169754398745322447e-17,0,nan,4.159524677261130265232e-01
158,2.721570851097596110968e-01,2.709259651720588024659e-01,1.319945135330622943453e-04,8.591085477760287018880e-06,8.591085477760287100770e-06,2.721570851097596074918e-01,1.324592458087370666925e-17,0,nan,4.180449646139460880999e-01
159,2.708599679152923211944e-01,2.696400600776385214630e-01,1.299321368497313820975e-04,8.418647056153250288663e-06,8.418647056153250370554e-06,2.708599679152922928426e-01,1.046735958388749468252e-16,0,nan,4.201239195226714954047e-01
160,2.695750940092136449522e-01,2.683662481449147763080e-01,1.279125027583474483963e-04,8.250510597839823484112e-06,8.250510597839823566003e-06,2.695750940092136431361e-01,6.736670706126696731011e-18,0,nan,4.221894395526041503621e-01
161,2.683022918935356049275e-01,2.671043604905445345565e-01,1.259345096753683311145e-04,8.086548044336741891760e-06,8.086548044336741973651e-06,2.683022918935356214887e-01,6.172585432586496483704e-17,0,nan,4.242416312720227190554e-01
162,2.670413932357068587109e-01,2.658542313414938296212e-01,1.239970899110736697551e-04,7.926635759116248446323e-06,7.926635759116248528213e-06,2.670413932357068580875e-01,2.334530394802502490999e-18,0,nan,4.262806006981481342420e-01
163,2.657922327965382969239e-01,2.646156979642981244005e-01,1.220992084591142553938e-04,7.770654354098582100358e-06,7.770654354098582182248e-06,2.657922327965382750501e-01,8.229653139126622331037e-17,0,nan,4.283064532794276378549e-01
164,2.645546483600685894189e-01,2.633886005962271514846e-01,1.202398618352146706343e-04,7.618488523759436098728e-06,7.618488523759436180619e-06,2.645546483600685408737e-01,1.834976348892828198785e-16,0,nan,4.303192938790609196648e-01
165,2.633284806653095611040e-01,2.621727823782952770948e-01,1.184180769627949955977e-04,7.470026886483160713873e-06,7.470026886483160795764e-06,2.633284806653095077341e-01,2.026740586728711514881e-16,0,nan,4.323192267597060364727e-01
166,2.621135733398138878414e-01,2.609680892900608228935e-01,1.166329101033901383089e-04,7.325161832812127927272e-06,7.325161832812128009162e-06,2.621135733398138491354e-01,1.476688790456211060400e-16,0,nan,4.343063555693092929846e-01
167,2.609097728350091571770e-01,2.597743700861592230922e-01,1.148834458298506331415e-04,7.183789380261069671924e-06,7.183789380261069753815e-06,2.609097728350091045389e-01,2.017479640651782619062e-16,0,nan,4.362807833280030046341e-01
168,2.597169283632442815524e-01,2.585914762345170037072e-01,1.131687960404093815182e-04,7.045809034382600230131e-06,7.045809034382600312021e-06,2.597169283632442497581e-01,1.224187768910831286281e-16,0,nan,4.382426124160177562388e-01
169,2.585348918364968051620e-01,2.574192618561957912604e-01,1.114880990117942086460e-04,6.911123655786617893924e-06,6.911123655786617975814e-06,2.585348918364967526595e-01,2.030769998960693520572e-16,0,nan,4.401919445625632628619e-01
170,2.573635178066899231730e-01,2.562575836668163908882e-01,1.098405184896544449130e-04,6.779639332831579004482e-06,6.779639332831579086373e-06,2.573635178066898471433e-01,2.954174624029393056674e-16,0,nan,4.421288808356237022166e-01
171,2.562026634075715292305e-01,2.551063009195152497810e-01,1.082252428146554872962e-04,6.651265259720445521121e-06,6.651265259720445603012e-06,2.562026634075714611155e-01,2.658637524702205691480e-16,0,nan,4.440535216326282595158e-01
172,2.550521882981079402342e-01,2.539652753493882308966e-01,1.066414840826769528237e-04,6.525913619747733001466e-06,6.525913619747733083357e-06,2.550521882981078799254e-01,2.364564924807335527542e-16,0,nan,4.459659666719505028700e-01
173,2.539119546073468902669e-01,2.528343711193749010491e-01,1.050884773376214178174e-04,6.403499473457138781563e-06,6.403499473457138863454e-06,2.539119546073468046150e-01,3.373294170367374934580e-16,0,nan,4.478663149851946972610e-01
174,2.527818268807060508863e-01,2.517134547675428657421e-01,1.035654797954195260886e-04,6.283940651481530334888e-06,6.283940651481530416778e-06,2.527818268807059887615e-01,2.457644414158681988769e-16,0,nan,4.497546649102301139574e-01
175,2.516616720276451668603e-01,2.506023951557289075609e-01,1.020717700978794339605e-04,6.167157651848714515015e-06,6.167157651848714596906e-06,2.516616720276451033261e-01,2.524589731751893686604e-16,0,nan,4.516311140849390304037e-01
176,2.505513592706799519405e-01,2.495010634194966547827e-01,1.006066475950954261046e-04,6.053073541547228426117e-06,6.053073541547228508007e-06,2.505513592706798916047e-01,2.408123072029925510843e-16,0,nan,4.534957594416357049949e-01
177,2.494507600956991089092e-01,2.484093329193731436444e-01,9.916943165519343961144e-05,5.941613862156952422967e-06,5.941613862156952504858e-06,2.494507600956990355493e-01,2.940854117568403218732e-16,0,nan,4.553486972021291351634e-01
178,2.483597482035455328298e-01,2.473270791933253054395e-01,9.775946100024567954876e-05,5.832706539358969744123e-06,5.832706539358969826014e-06,2.483597482035454675472e-01,2.628546847183971052862e-16,0,nan,4.571900228733919108810e-01
179,2.472781994628251989177e-01,2.462541799104410455978e-01,9.637609306724474289739e-05,5.726281796148482780479e-06,5.726281796148482862370e-06,2.472781994628251226576e-01,3.083978711947222066516e-16,0,nan,4.590198312438078827172e-01
180,2.462059918639074307389e-01,2.451905148257789435196e-01,9.501870339307736633248e-05,5.622272069583252249077e-06,5.622272069583252330967e-06,2.462059918639073439485e-01,3.525112579528073521560e-16,0,nan,4.608382163799649841791e-01
181,2.451430054740824093784e-01,2.441359657363534330088e-01,9.368668502248959257910e-05,5.520611930908413627845e-06,5.520611930908413709735e-06,2.451430054740823271010e-01,3.356301853498833402085e-16,0,nan,4.626452716239685564474e-01
182,2.440891223938422005535e-01,2.430904164382219068141e-01,9.237944793808009324847e-05,5.421238008906296072497e-06,5.421238008906296154388e-06,2.440891223938421190215e-01,3.340255500585421541047e-16,0,nan,4.644410895912463411257e-01
183,2.430442267142528534052e-01,2.420537526846421316762e-01,9.109641851140408350204e-05,5.324088916327312714789e-06,5.324088916327312796680e-06,2.430442267142527771180e-01,3.138818658350695045009e-16,0,nan,4.662257621688189515293e-01
184,2.420082044753864292108e-01,2.410258621452695537712e-01,8.983703897431273641214e-05,5.229105179265043448225e-06,5.229105179265043530116e-06,2.420082044753863448057e-01,3.487697423769821752902e-16,0,nan,4.679993805140128634217e-01
185,2.409809436257824011296e-01,2.400066343663641299511e-01,8.860076690969198623093e-05,5.136229169345246722738e-06,5.136229169345246804629e-06,2.409809436257823122386e-01,3.688715973935830006638e-16,0,nan,4.697620350535906757301e-01
186,2.399623339829093093822e-01,2.389959607319784296031e-01,8.738707476080419197977e-05,5.045405038604885419826e-06,5.045405038604885501717e-06,2.399623339829092085785e-01,4.200813324061904531373e-16,0,nan,4.715138154832782188541e-01
187,2.389522671945980003549e-01,2.379937344260985021549e-01,8.619544935847091457096e-05,4.956578656943179679676e-06,4.956578656943179761567e-06,2.389522671945979133613e-01,3.640629688772099741036e-16,0,nan,4.732548107676650911511e-01
188,2.379506367014192769194e-01,2.369998503957115587593e-01,8.502539146537150756855e-05,4.869697552032414171664e-06,4.869697552032414253554e-06,2.379506367014191835153e-01,3.925352688878479786211e-16,0,nan,4.749851091404610203286e-01
189,2.369573376999788705266e-01,2.360142053147728236073e-01,8.387641533676187051495e-05,4.784710851581523023196e-06,4.784710851581523105087e-06,2.369573376999787694925e-01,4.263809297031192831870e-16,0,nan,4.767047981050848375994e-01
190,2.359722671071044497459e-01,2.350366975490478238520e-01,8.274804829695252581143e-05,4.701569227850648376435e-06,4.701569227850648458325e-06,2.359722671071043389676e-01,4.694549844004581681010e-16,0,nan,4.784139644355716926858e-01
191,2.349953235248993521633e-01,2.340672271218044997454e-01,8.163983033091154604628e-05,4.620224844319619417011e-06,4.620224844319619498902e-06,2.349953235248992427809e-01,4.654664826342451262890e-16,0,nan,4.801126941777779979495e-01
192,2.340264072066390588223e-01,2.331056956803320145966e-01,8.055131369038804904950e-05,4.540631304417923505959e-06,4.540631304417923587850e-06,2.340264072066389456993e-01,4.833768356398422986331e-16,0,nan,4.818010726508689467256e-01
193,2.330654200234868189678e-01,2.321520064632628943535e-01,7.948206251397757819340e-05,4.462743602228052165819e-06,4.462743602228052247710e-06,2.330654200234867032564e-01,4.964763835272296817850e-16,0,nan,4.834791844490710963458e-01
194,2.321122654320059153221e-01,2.312060642686767919507e-01,7.843165246057723747342e-05,4.386518075078255211936e-06,4.386518075078255293827e-06,2.321122654320058008981e-01,4.929682908644390803447e-16,0,nan,4.851471134436762263178e-01
195,2.311668484424465042082e-01,2.302677754229635331829e-01,7.739967035570118172714e-05,4.311912357944626200039e-06,4.311912357944626281930e-06,2.311668484424463786440e-01,5.431754810302706455164e-16,0,nan,4.868049427852811509632e-01
196,2.302290755877856864853e-01,2.293370477504253768242e-01,7.638571385015195339867e-05,4.238885339586160259314e-06,4.238885339586160341205e-06,2.302290755877855481004e-01,6.010746229046682984091e-16,0,nan,4.884527549062491330318e-01
197,2.292988548935002979245e-01,2.284137905435977000668e-01,7.538939109056358590386e-05,4.167397120339966231421e-06,4.167397120339966313312e-06,2.292988548935001699751e-01,5.580028253515387073144e-16,0,nan,4.900906315233807236502e-01
198,2.283760958480524350112e-01,2.274979145342687081310e-01,7.441032040135418080776e-05,4.097408971507156026261e-06,4.097408971507156108152e-06,2.283760958480522954608e-01,6.110550739026947254954e-16,0,nan,4.917186536407815365365e-01
199,2.274607093740680374694e-01,2.265893318651790444562e-01,7.344812997764523985249e-05,4.028883296263093954676e-06,4.028883296263094036567e-06,2.274607093740678924438e-01,6.375852493214206783647e-16,0,nan,4.933369015529122342896e-01
200,2.265526078001902088310e-01,2.256879560623830938138e-01,7.250245758872438383754e-05,3.961783592028772075110e-06,3.961783592028772157001e-06,2.265526078001900709070e-01,6.087948852434110829616e-16,0,nan,4.949454548478134424585e-01
201,2.256517048335887343224e-01,2.247937020082539927301e-01,7.157295029164582110307e-05,3.896074414242891026947e-06,3.896074414242891108838e-06,2.256517048335885964119e-01,6.111654083972512303604e-16,0,nan,4.965443924104917218715e-01
202,2.247579155331081712799e-01,2.239064859151148334515e-01,7.065926415458011686929e-05,3.831721341476987328438e-06,3.831721341476987410328e-06,2.247579155331080359579e-01,6.020788337192661608262e-16,0,nan,4.981337924264564397906e-01
203,2.238711562830375534361e-01,2.230262252994796856598e-01,6.976106398954190628092e-05,3.768690941838555746773e-06,3.768690941838555828664e-06,2.238711562830374158508e-01,6.145733911092291326817e-16,0,nan,4.997137323853991009478e-01
204,2.229913447674849169555e-01,2.221528389568878103510e-01,6.887802309413907957760e-05,3.706950740609561262396e-06,3.706950740609561344287e-06,2.229913447674847899683e-01,5.694713379336559209529e-16,0,nan,5.012842890850039369224e-01
205,2.221183999453407442726e-01,2.212862469373154672425e-01,6.800982300200249638011e-05,3.646469189070114369218e-06,3.646469189070114451109e-06,2.221183999453406169330e-01,5.732957971503418463374e-16,0,nan,5.028455386348825844884e-01
206,2.212522420258144495442e-01,2.204263705211498558523e-01,6.715615324156920842526e-05,3.587215634459288031675e-06,3.587215634459288113566e-06,2.212522420258143293062e-01,5.434431752091073528835e-16,0,nan,5.043975564606218484997e-01
207,2.203927924445290564837e-01,2.195731321957105908194e-01,6.631671110290619577676e-05,3.529160291027222831337e-06,3.529160291027222913228e-06,2.203927924445289449464e-01,5.060841475681165492732e-16,0,nan,5.059404173079392024316e-01
208,2.195399738401591360759e-01,2.187264556323039454977e-01,6.549120141227400676886e-05,3.472274212134655611274e-06,3.472274212134655693165e-06,2.195399738401590234951e-01,5.128033911830132651077e-16,0,nan,5.074741952469360368777e-01
209,2.186937100315978210752e-01,2.178862656637962080808e-01,6.467933631414278049818e-05,3.416529263357958128159e-06,3.416529263357958210050e-06,2.186937100315977080200e-01,5.169567132021827586105e-16,0,nan,5.089989636764419616492e-01
210,2.178539259956391305195e-01,2.170524882626922447137e-01,6.388083506038431801852e-05,3.361898096559608244636e-06,3.361898096559608326527e-06,2.178539259956390145641e-01,5.322622570026389479369e-16,0,nan,5.105147953284437973990e-01
211,2.170205478451620595415e-01,2.162250505197066685614e-01,6.309542380637605922299e-05,3.308354124885753398808e-06,3.308354124885753480699e-06,2.170205478451619414854e-01,5.439856512607508767234e-16,0,nan,5.120217622725914254165e-01
212,2.161935028078034726207e-01,2.154038806228140701116e-01,6.232283541376233542440e-05,3.255871498654205274139e-06,3.255871498654205356030e-06,2.161935028078033655693e-01,4.951647973480336344634e-16,0,nan,5.135199359207747873773e-01
213,2.153727192051071714918e-01,2.145889078367665681046e-01,6.156280925962997182060e-05,3.204425082097789033475e-06,3.204425082097789115365e-06,2.153727192051070748758e-01,4.485989054333464796565e-16,0,nan,5.150093870317661854503e-01
214,2.145581264321367587211e-01,2.137800624830663576148e-01,6.081509105186425599957e-05,3.153990430929476175872e-06,3.153990430929476257763e-06,2.145581264321366580123e-01,4.693778370058653629371e-16,0,nan,5.164901857159211203243e-01
215,2.137496549375404175652e-01,2.129772759203814314066e-01,6.007943265046086742336e-05,3.104543770697181677222e-06,3.104543770697181759113e-06,2.137496549375403277798e-01,4.200497653911628844674e-16,0,nan,5.179624014399325774736e-01
216,2.129472362040562005703e-01,2.121804805253934833598e-01,5.935559189457882560422e-05,3.056061975897488367856e-06,3.056061975897488449747e-06,2.129472362040561033173e-01,4.566996811301997383487e-16,0,nan,5.194261030316352427232e-01
217,2.121508027294461973256e-01,2.113896096740667251979e-01,5.864333243512755763170e-05,3.008522549818838588408e-06,3.008522549818838670299e-06,2.121508027294461105623e-01,4.089698353100311948142e-16,0,nan,5.208813586848507481974e-01
218,2.113602880078491730309e-01,2.106045977233269028694e-01,5.794242357268964496410e-05,2.961903605086038374946e-06,2.961903605086038456837e-06,2.113602880078490846955e-01,4.179374131056068943756e-16,0,nan,5.223282359642743635244e-01
219,2.105756265115405478916e-01,2.098253799931402152623e-01,5.725264010058878200634e-05,2.916183844879049261690e-06,2.916183844879049343581e-06,2.105756265115404729055e-01,3.561007225611608458346e-16,0,nan,5.237668018103932751064e-01
220,2.097967536730899196229e-01,2.090518927489821154886e-01,5.657376215291998501517e-05,2.871342544800242493945e-06,2.871342544800242575836e-06,2.097967536730898392293e-01,3.831974979702083925084e-16,0,nan,5.251971225444373070519e-01
221,2.090236058679056374565e-01,2.082840731846858917109e-01,5.590557505736596819678e-05,2.827359535365317575520e-06,2.827359535365317657411e-06,2.090236058679055679998e-01,3.322911849427496870260e-16,0,nan,5.266192638733530054706e-01
222,2.082561203971572127980e-01,2.075218594056619791921e-01,5.524786919263118529348e-05,2.784215185094181444835e-06,2.784215185094181526725e-06,2.082561203971571473799e-01,3.141230541392392582772e-16,0,nan,5.280332908948024701716e-01
223,2.074942354710656577943e-01,2.067651904124780393168e-01,5.460043985033058970196e-05,2.741890384179017441878e-06,2.741890384179017523769e-06,2.074942354710655895573e-01,3.288620239299219668919e-16,0,nan,5.294392681021784312335e-01
224,2.067378901925528700279e-01,2.060140060847917009568e-01,5.396308710117787906919e-05,2.700366528707761616642e-06,2.700366528707761698533e-06,2.067378901925528129175e-01,2.762451981225219823362e-16,0,nan,5.308372593896351695087e-01
225,2.059870245412411260411e-01,2.052682471656264717730e-01,5.333561566532260487786e-05,2.659625505422087162054e-06,2.659625505422087243944e-06,2.059870245412410687003e-01,2.783706523507106271948e-16,0,nan,5.322273280571318112360e-01
226,2.052415793577938019077e-01,2.045278552459825482934e-01,5.271783478669217404212e-05,2.619649676989848790311e-06,2.619649676989848872202e-06,2.052415793577937462745e-01,2.710616637707619571363e-16,0,nan,5.336095368154825747736e-01
227,2.045014963285891884670e-01,2.037927727497746144270e-01,5.210955811120040334237e-05,2.580421867772789337720e-06,2.580421867772789419610e-06,2.045014963285891340536e-01,2.660782317415704285342e-16,0,nan,5.349839477914141261210e-01
228,2.037667179707189912818e-01,2.030629429190880519407e-01,5.151060356868884420439e-05,2.541925350071068739141e-06,2.541925350071068821032e-06,2.037667179707189476292e-01,2.142287533726212620292e-16,0,nan,5.363506225326248745121e-01
229,2.030371876173037160029e-01,2.023383097997462076734e-01,5.092079325847302551833e-05,2.504143830826947408560e-06,2.504143830826947490451e-06,2.030371876173036651403e-01,2.505089585489880161622e-16,0,nan,5.377096220128453023918e-01
230,2.023128494031169732903e-01,2.016188182271807238788e-01,5.033995333836992328881e-05,2.467061438770653377814e-06,2.467061438770653459705e-06,2.023128494031169311555e-01,2.082655998001517274341e-16,0,nan,5.390610066368943396257e-01
231,2.015936482505115423525e-01,2.009044138125979928056e-01,4.976791391708833691002e-05,2.430662711992179524573e-06,2.430662711992179606464e-06,2.015936482505115031857e-01,1.942859004782134539389e-16,0,nan,5.404048362457334201748e-01
232,2.008795298556394492984e-01,2.001950429294342692632e-01,4.920450894986772660889e-05,2.394932585923372196162e-06,2.394932585923372278053e-06,2.008795298556394238603e-01,1.266335772998973263294e-16,0,nan,5.417411701215112858083e-01
233,2.001704406749593156967e-01,1.994906527000924190141e-01,4.864957613725556921119e-05,2.359856381715341021004e-06,2.359856381715341102895e-06,2.001704406749593019680e-01,6.858510159045235450743e-17,0,nan,5.430700669926015322761e-01
234,1.994663279120237886488e-01,1.987911909829539192085e-01,4.810295682691775909912e-05,2.325419794996786846320e-06,2.325419794996786928211e-06,1.994663279120237804631e-01,4.103813655142806151806e-17,0,nan,5.443915850386279366852e-01
235,1.987671395045404743041e-01,1.980966063596589221696e-01,4.756449591837973845141e-05,2.291608884999440003699e-06,2.291608884999440085590e-06,1.987671395045404594234e-01,7.486486375190617200200e-17,0,nan,5.457057818954773996010e-01
236,1.980728241116997412341e-01,1.974068481226484150781e-01,4.703404177060066009182e-05,2.258410064037338024371e-06,2.258410064037338106262e-06,1.980728241116997239411e-01,8.730639717335324738823e-17,0,nan,5.470127146602977747259e-01
237,1.973833311017631209072e-01,1.967218662629621472870e-01,4.651144611228608471767e-05,2.225810087327206172626e-06,2.225810087327206254517e-06,1.973833311017631059317e-01,7.587035046913473905430e-17,0,nan,5.483124398964800437820e-01
238,1.966986105399060047461e-01,1.960416114582859969939e-01,4.599656395484807729887e-05,2.193796043137697080471e-06,2.193796043137697162362e-06,1.966986105399059797416e-01,1.271204333081655427984e-16,0,nan,5.496050136386221078252e-01
239,1.960186131763085870539e-01,1.953660350612433094231e-01,4.548925350792544400644e-05,2.162355343255731112360e-06,2.162355343255731194251e-06,1.960186131763085601385e-01,1.373100161041529068572e-16,0,nan,5.508904913974724736015e-01
240,1.953432904344893639159e-01,1.946950890879239060016e-01,4.498937609737930154896e-05,2.131475713758648779546e-06,2.131475713758648861437e-06,1.953432904344893318506e-01,1.641483522671195193617e-16,0,nan,5.521689281648545431476e-01
241,1.946725943998752206276e-01,1.940287262066456575038e-01,4.449679608568304338017e-05,2.101145186081307162769e-06,2.101145186081307244660e-06,1.946725943998751981711e-01,1.153554128501428507008e-16,0,nan,5.534403784185672313541e-01
242,1.940064778086028063342e-01,1.933668997269428480035e-01,4.401138079462810337126e-05,2.071352088367698462068e-06,2.071352088367698543959e-06,1.940064778086027883364e-01,9.276884084775288313704e-17,0,nan,5.547048961272637112143e-01
243,1.933448940365455337442e-01,1.927095635887762503646e-01,4.353300043027017082928e-05,2.042085037097049769411e-06,2.042085037097049851302e-06,1.933448940365455110709e-01,1.172690804434558949228e-16,0,nan,5.559625347553042001283e-01
244,1.926877970885610968921e-01,1.920566723519594454217e-01,4.306152801004284369379e-05,2.013332928974769434514e-06,2.013332928974769516404e-06,1.926877970885610859145e-01,5.697063935694044344534e-17,0,nan,5.572133472675835998188e-01
245,1.920351415879544276777e-01,1.914081811857968329349e-01,4.259683929196889768543e-05,1.985084933078971078175e-06,1.985084933078971160066e-06,1.920351415879544229479e-01,2.463003353634466276282e-17,0,nan,5.584573861343336067002e-01
246,1.913868827661508731364e-01,1.907640458589278387169e-01,4.213881270590107724672e-05,1.957330483253650054975e-06,1.957330483253650136866e-06,1.913868827661508567378e-01,8.568276791926276595900e-17,0,nan,5.596947033358956670760e-01
247,1.907429764525748749904e-01,1.901242227293729603055e-01,4.168732928672746999441e-05,1.930059270739944301985e-06,1.930059270739944383875e-06,1.907429764525748720088e-01,1.563127528879917853678e-17,0,nan,5.609253503674656033805e-01
248,1.901033790647295995679e-01,1.894886687347771270229e-01,4.124227260947862387496e-05,1.903261237037239214286e-06,1.903261237037239296280e-06,1.901033790647295854598e-01,7.421320356785366001003e-17,0,nan,5.621493782438113605542e-01
249,1.894680475984723833083e-01,1.888573413828452951524e-01,4.080352872627532513463e-05,1.876926566986159508021e-06,1.876926566986159590016e-06,1.894680475984723722901e-01,5.815336526417436679806e-17,0,nan,5.633668375039567282041e-01
250,1.888369396184821635831e-01,1.882301987419664757173e-01,4.037098610505892045323e-05,1.851045682065841402415e-06,1.851045682065841484409e-06,1.888369396184821460055e-01,9.308362948972964294663e-17,0,nan,5.645777782158384124241e-01
251,1.882100132489139265868e-01,1.876071994320213931484e-01,3.994453557004734156692e-05,1.825609233898113312801e-06,1.825609233898113394796e-06,1.882100132489139163953e-01,5.414961853217207981119e-17,0,nan,5.657822499809285381536e-01
252,1.875872271642363697808e-01,1.869883026153702221261e-01,3.952407024386276646225e-05,1.800608097951533417380e-06,1.800608097951533499374e-06,1.875872271642363642649e-01,2.940433970853858808060e-17,0,nan,5.669803019388276370608e-01
253,1.869685405802482824900e-01,1.863734679880154621046e-01,3.910948549127772282057e-05,1.776033367438463879185e-06,1.776033367438463961179e-06,1.869685405802482812025e-01,6.886132158013696670797e-18,0,nan,5.681719827718233036202e-01
254,1.863539132452698421361e-01,1.857626557709369519156e-01,3.870067886452953733212e-05,1.751876347398639632670e-06,1.751876347398639714664e-06,1.863539132452698296271e-01,6.712487195580272843054e-17,0,nan,5.693573407094170222686e-01
255,1.857433054315046905280e-01,1.851558267015942782496e-01,3.829755005015352959999e-05,1.728128548962915649574e-06,1.728128548962915731569e-06,1.857433054315046817867e-01,4.706161546633980747296e-17,0,nan,5.705364235328162692451e-01
256,1.851366779265692097400e-01,1.845529420255935526551e-01,3.790000081728814795402e-05,1.704781683791128460267e-06,1.704781683791128542261e-06,1.851366779265691976241e-01,6.544332226989115422505e-17,0,nan,5.717092785793947550422e-01
257,1.845339920251849175070e-01,1.839539634885143104537e-01,3.750793496740598633046e-05,1.681827658678208667987e-06,1.681827658678208749981e-06,1.845339920251848989943e-01,1.003216366373486242318e-16,0,nan,5.728759527471161452352e-01
258,1.839352095210306237139e-01,1.833588533278933396797e-01,3.712125828542683645337e-05,1.659258570322921188102e-06,1.659258570322921270096e-06,1.839352095210305928005e-01,1.680663235902009873765e-16,0,nan,5.740364924989245829878e-01
259,1.833402926987506287304e-01,1.827675742653616652866e-01,3.673987849216999150512e-05,1.637066700253798985336e-06,1.637066700253799067331e-06,1.833402926987505884116e-01,2.199122063994580772155e-16,0,nan,5.751909438670996125914e-01
260,1.827492043261155774125e-01,1.821800894989316355055e-01,3.636370519810488753639e-05,1.615244509907044091906e-06,1.615244509907044173901e-06,1.827492043261155439920e-01,1.828764841417684646585e-16,0,nan,5.763393524575762408096e-01
261,1.821619076463326103443e-01,1.815963626954304743766e-01,3.599264985836013051688e-05,1.593784635851357935021e-06,1.593784635851358017015e-06,1.821619076463325640082e-01,2.543676169474508832634e-16,0,nan,5.774817634542301655171e-01
262,1.815783663705012873635e-01,1.810163579830770252954e-01,3.562662572895249109296e-05,1.572679885154836984862e-06,1.572679885154837066856e-06,1.815783663705012551085e-01,1.776368808475183084552e-16,0,nan,5.786182216231249063961e-01
263,1.809985446702125633234e-01,1.804400399441991598160e-01,3.526554782419916680202e-05,1.551923230889272034206e-06,1.551923230889272116200e-06,1.809985446702125293201e-01,1.878649946966819774237e-16,0,nan,5.797487713167271008541e-01
264,1.804224071702870690892e-01,1.798673736080877716415e-01,3.490933287527682218302e-05,1.531507807767317880139e-06,1.531507807767317962134e-06,1.804224071702870247589e-01,2.457029424602512896155e-16,0,nan,5.808734564780817066342e-01
265,1.798499189416501442551e-01,1.792983244439853574015e-01,3.455789928989339480049e-05,1.511426907908203219096e-06,1.511426907908203301090e-06,1.798499189416500907633e-01,2.974247917362603016581e-16,0,nan,5.819923206449535430375e-01
266,1.792810454943404019357e-01,1.787328583542055759903e-01,3.421116711303874596757e-05,1.491673976727779464050e-06,1.491673976727779546044e-06,1.792810454943403609664e-01,2.285199167587927695289e-16,0,nan,5.831054069539318786318e-01
267,1.787157527706490500741e-01,1.781709416673812884646e-01,3.386905798878200708217e-05,1.472242608948870436789e-06,1.472242608948870518783e-06,1.787157527706490110699e-01,2.182469790742016037838e-16,0,nan,5.842127581444996899628e-01
268,1.781540071383869161536e-01,1.776125411318382196768e-01,3.353149512308427537508e-05,1.453126544728016765266e-06,1.453126544728016847260e-06,1.781540071383868698176e-01,2.600900821198267710689e-16,0,nan,5.853144165630645470418e-01
269,1.775957753842766773111e-01,1.770576239090912440410e-01,3.319840324759622755511e-05,1.434319665894864187164e-06,1.434319665894864269158e-06,1.775957753842766211495e-01,3.162331559589642321951e-16,0,nan,5.864104241669546383744e-01
270,1.770410247074674647827e-01,1.765061575674614358089e-01,3.286970858441186689878e-05,1.415815992300564053564e-06,1.415815992300564135558e-06,1.770410247074674034711e-01,3.463131381857010671423e-16,0,nan,5.875008225283780884801e-01
271,1.764897227131692336588e-01,1.759581100758102201187e-01,3.254533881174944925682e-05,1.397609678271687850979e-06,1.397609678271687932974e-06,1.764897227131691776191e-01,3.175238701089702725781e-16,0,nan,5.885856528383458284386e-01
272,1.759418374064043444349e-01,1.754134497973890982614e-01,3.222522303053281704460e-05,1.379695009166280318867e-06,1.379695009166280400861e-06,1.759418374064042994134e-01,2.558885133640293844509e-16,0,nan,5.896649559105581908203e-01
273,1.753973371858738306006e-01,1.748721454838018662947e-01,3.190929173184628875016e-05,1.362066398028792985651e-06,1.362066398028793067645e-06,1.753973371858737946187e-01,2.051454154131856722117e-16,0,nan,5.907387721852549371335e-01
274,1.748561908379359375321e-01,1.743341662690771065591e-01,3.159747676523759864292e-05,1.344718382340755491859e-06,1.344718382340755573854e-06,1.748561908379358952211e-01,2.419759322131317807952e-16,0,nan,5.918071417330291410079e-01
275,1.743183675306944901973e-01,1.737994816638488704275e-01,3.128971130784425422720e-05,1.327645620864148810934e-06,1.327645620864148892928e-06,1.743183675306944547710e-01,2.032276144378526064487e-16,0,nan,5.928701042586041535334e-01
276,1.737838368081949524946e-01,1.732680615496427767308e-01,3.098592983431904336426e-05,1.310842890574557765212e-06,1.310842890574557847206e-06,1.737838368081949175426e-01,2.011232354944373104169e-16,0,nan,5.939276991045763719429e-01
277,1.732525685847255969563e-01,1.727398761732656662371e-01,3.068606808753170167208e-05,1.294305083681265723384e-06,1.294305083681265805379e-06,1.732525685847255729954e-01,1.383002180438790018467e-16,0,nan,5.949799652551195330483e-01
278,1.727245331392218974376e-01,1.722148961412967305140e-01,3.039006305002432955921e-05,1.278027204731572323962e-06,1.278027204731572405957e-06,1.727245331392218802530e-01,9.949139315399895425172e-17,0,nan,5.960269413396552399056e-01
279,1.721997011097717300565e-01,1.716930924146774506411e-01,3.009785291619851063309e-05,1.262004367796690606391e-06,1.262004367796690688385e-06,1.721997011097717012438e-01,1.673212702932343642073e-16,0,nan,5.970686656364862877682e-01
280,1.716780434882193562274e-01,1.711744363033989024814e-01,2.980937706521344467365e-05,1.246231793736681080221e-06,1.246231793736681162215e-06,1.716780434882193319684e-01,1.413053359443010716994e-16,0,nan,5.981051760763940895586e-01
281,1.711595316148663004086e-01,1.706588994612840415321e-01,2.952457603457451186450e-05,1.230704807541969758844e-06,1.230704807541969840838e-06,1.711595316148662718669e-01,1.667545004440867871996e-16,0,nan,5.991365102462028470161e-01
282,1.706441371732667355854e-01,1.701464538808630522215e-01,2.924339149439257489974e-05,1.215418835749064422175e-06,1.215418835749064504169e-06,1.706441371732667196883e-01,9.315945228125403487715e-17,0,nan,6.001627053923052277891e-01
283,1.701318321851158499314e-01,1.696370718883399852928e-01,2.896576622229499862974e-05,1.200369403928188683735e-06,1.200369403928188765729e-06,1.701318321851158321369e-01,1.045922325491484942083e-16,0,nan,6.011837984241560115624e-01
284,1.696225890052288354237e-01,1.691307261386485460974e-01,2.869164407896974514098e-05,1.185552134240604736320e-06,1.185552134240604818314e-06,1.696225890052288274684e-01,4.690020054090293202490e-17,0,nan,6.021998259177274901940e-01
285,1.691163803166090828789e-01,1.686273896105954239744e-01,2.842096998432475129244e-05,1.170962743063497262849e-06,1.170962743063497344843e-06,1.691163803166090616421e-01,1.255751217818261993794e-16,0,nan,6.032108241189334558595e-01
286,1.686131791256032796955e-01,1.681270356020891920679e-01,2.815368989424513503534e-05,1.156597038680335618796e-06,1.156597038680335700791e-06,1.686131791256032479419e-01,1.883220000437531413057e-16,0,nan,6.042168289470150260379e-01
287,1.681129587571420780368e-01,1.676296377254531955181e-01,2.788975077793150854081e-05,1.142450919034728046135e-06,1.142450919034728128130e-06,1.681129587571420341672e-01,2.609526994737458932874e-16,0,nan,6.052178759978951630817e-01
288,1.676156928500642240287e-01,1.671351699028206516662e-01,2.762910059580307063069e-05,1.128520369545824786874e-06,1.128520369545824868868e-06,1.676156928500641929528e-01,1.853999720459579239732e-16,0,nan,6.062140005474967222022e-01
289,1.671213553525227601959e-01,1.666436063616101859175e-01,2.737168827794963895250e-05,1.114801460983411076296e-06,1.114801460983411158290e-06,1.671213553525227209749e-01,2.346858275947501525495e-16,0,nan,6.072052375550289321482e-01
290,1.666299205174712194655e-01,1.661549216300802767066e-01,2.711746370311738266716e-05,1.101290347400872400046e-06,1.101290347400872482040e-06,1.666299205174711826162e-01,2.211446853177093292124e-16,0,nan,6.081916216662362960842e-01
291,1.661413628982287005176e-01,1.656690905329609442287e-01,2.686637767821339520278e-05,1.087983264124300479434e-06,1.087983264124300561429e-06,1.661413628982286721657e-01,1.706491767968891302821e-16,0,nan,6.091731872166178510838e-01
292,1.656556573441218260800e-01,1.651860881871613784266e-01,2.661838191831487052683e-05,1.074876525796040264456e-06,1.074876525796040346450e-06,1.656556573441218053718e-01,1.250078737211805540631e-16,0,nan,6.101499682346108905675e-01
293,1.651727789962021963888e-01,1.647058899975514523195e-01,2.637342902716868005684e-05,1.061966524471050004722e-06,1.061966524471050086717e-06,1.651727789962021886638e-01,4.676884729981347804893e-17,0,nan,6.111219984447418318357e-01
294,1.646927032830378667683e-01,1.642284716528162324956e-01,2.613147247816816042613e-05,1.049249727764496676502e-06,1.049249727764496758497e-06,1.646927032830378491093e-01,1.072235899486652981572e-16,0,nan,6.120893112707451784601e-01
295,1.642154059165771562423e-01,1.637538091213815993896e-01,2.589246659579379792957e-05,1.036722677049054000708e-06,1.036722677049054082702e-06,1.642154059165771429608e-01,8.087838372298963935154e-17,0,nan,6.130519398386475875729e-01
296,1.637408628880837047070e-01,1.632818786474097005890e-01,2.565636653750519327034e-05,1.024381985700435541505e-06,1.024381985700435623499e-06,1.637408628880836947459e-01,6.083458511220228505337e-17,0,nan,6.140099169798228934407e-01
297,1.632690504641409745545e-01,1.628126567468630159219e-01,2.542312827607208317157e-05,1.012224337389723457377e-06,1.012224337389723539371e-06,1.632690504641409512171e-01,1.429386138794022426854e-16,0,nan,6.149632752340123827920e-01
298,1.627999451827250032565e-01,1.623461202036352857281e-01,2.519270858233228660941e-05,1.000246484421115355489e-06,1.000246484421115437483e-06,1.627999451827249671932e-01,2.215189613351653545898e-16,0,nan,6.159120468523134665187e-01
299,1.623335238493441023966e-01,1.618822460657483031099e-01,2.496506500836516539599e-05,9.884452461137525367376e-07,9.884452461137526187319e-07,1.623335238493440706024e-01,1.958574418531350459611e-16,0,nan,6.168562638001377557888e-01
300,1.618697635332441153722e-01,1.614210116416133766748e-01,2.474015587106941952810e-05,9.768175072263332196605e-07,9.768175072263333016547e-07,1.618697635332440854753e-01,1.846970938469783999759e-16,0,nan,6.177959577601377919227e-01
301,1.614086415636778459870e-01,1.609623944963556596566e-01,2.451794023613406060208e-05,9.653602164232554074814e-07,9.653602164232554894757e-07,1.614086415636778208335e-01,1.558373217070928746857e-16,0,nan,6.187311601351011686178e-01
302,1.609501355262375754673e-01,1.605063724482005405036e-01,2.429837790239221306031e-05,9.540703847810812470458e-07,9.540703847810813290401e-07,1.609501355262375622130e-01,8.235079464393869744952e-17,0,nan,6.196619020508151401308e-01
303,1.604942232592493356336e-01,1.600529235649209847114e-01,2.408142938654753699028e-05,9.429450843341464734529e-07,9.429450843341465553954e-07,1.604942232592493312561e-01,2.727491483814480176325e-17,0,nan,6.205882143589004576326e-01
304,1.600408828502277169825e-01,1.596020261603441625642e-01,2.386705590826309163841e-05,9.319814466581782118316e-07,9.319814466581782937742e-07,1.600408828502277057068e-01,7.045513866854554830484e-17,0,nan,6.215101276396144752093e-01
305,1.595900926323900181902e-01,1.591536587909165856303e-01,2.365521937560317162163e-05,9.211766614908206092146e-07,9.211766614908206911572e-07,1.595900926323900197217e-01,9.596056643462080108584e-18,0,nan,6.224276722046235627494e-01
306,1.591418311812287933460e-01,1.587078002523266417878e-01,2.344588237081875502583e-05,9.105279753880080228607e-07,9.105279753880081048032e-07,1.591418311812287896733e-01,2.307837500695954855526e-17,0,nan,6.233408780997484909718e-01
307,1.586960773111412426051e-01,1.582644295761830299796e-01,2.323900813646728527029e-05,9.000326904151439321845e-07,9.000326904151440141271e-07,1.586960773111412369130e-01,3.586768811171672147994e-17,0,nan,6.242497751076762184386e-01
308,1.582528100721148078822e-01,1.578235260267485118302e-01,2.303456056185819638297e-05,8.896881628720977174122e-07,8.896881628720977993548e-07,1.582528100721148034505e-01,2.800377685562115775388e-17,0,nan,6.251543927506458290188e-01
309,1.578120087464675858069e-01,1.573850690977275090798e-01,2.283250416981541953455e-05,8.794918020510442979728e-07,8.794918020510443799154e-07,1.578120087464675807382e-01,3.211824750620055930926e-17,0,nan,6.260547602931039395751e-01
310,1.573736528456426142508e-01,1.569490385091068251899e-01,2.263280410374869844717e-05,8.694410690262120981004e-07,8.694410690262121800430e-07,1.573736528456425956703e-01,1.180662353259012794345e-16,0,nan,6.269509067443316537938e-01
311,1.569377221070549499604e-01,1.565154142040481310971e-01,2.243542611502547688804e-05,8.595334754746302774072e-07,8.595334754746303593498e-07,1.569377221070549207683e-01,1.860110055265031400572e-16,0,nan,6.278428608610425163718e-01
312,1.565041964909906213599e-01,1.560841763458317155155e-01,2.224033655063574133219e-05,8.497665825269978146513e-07,8.497665825269978965939e-07,1.565041964909905979682e-01,1.494634801867522750136e-16,0,nan,6.287306511499532929227e-01
313,1.560730561775564018134e-01,1.556553053148499732306e-01,2.204750234114194676136e-05,8.401379996478206746775e-07,8.401379996478207566201e-07,1.560730561775563879085e-01,8.909220593660768767689e-17,0,nan,6.296143058703267715581e-01
314,1.556442815636794041456e-01,1.552287817056499652502e-01,2.185689098890676028638e-05,8.306453835439905794181e-07,8.306453835439906613607e-07,1.556442815636793773929e-01,1.718835304279032295076e-16,0,nan,6.304938530364863088595e-01
315,1.552178532601555249748e-01,1.548045863240243569248e-01,2.166847055659154226952e-05,8.212864371010046690195e-07,8.212864371010047509621e-07,1.552178532601554989675e-01,1.675535324464645492376e-16,0,nan,6.313693204203019535437e-01
316,1.547937520887460727259e-01,1.543827001841492074785e-01,2.148220965591830868186e-05,8.120589083460562187422e-07,8.120589083460563006848e-07,1.547937520887460370557e-01,2.304372818246740367539e-16,0,nan,6.322407355536527577967e-01
317,1.543719590793212470548e-01,1.539631045057683611521e-01,2.129807743668868321048e-05,8.029605894372353299393e-07,8.029605894372354118819e-07,1.543719590793212148404e-01,2.086801077223020201357e-16,0,nan,6.331081257308584200514e-01
318,1.539524554670499978393e-01,1.535457807114231354451e-01,2.111604357605305826940e-05,7.939893156781201133125e-07,7.939893156781201952551e-07,1.539524554670499753421e-01,1.461307973999104573123e-16,0,nan,6.339715180110874625944e-01
319,1.535352226896351257590e-01,1.531307104237267791014e-01,2.093607826802370962394e-05,7.851429645570460991767e-07,7.851429645570461811193e-07,1.535352226896350897499e-01,2.345329236045438628851e-16,0,nan,6.348309392207376777753e-01
320,1.531202423845927917956e-01,1.527178754626824230822e-01,2.075815221322545287186e-05,7.764194548103695688392e-07,7.764194548103696507818e-07,1.531202423845927436841e-01,3.142071267311769158708e-16,0,nan,6.356864159557893485981e-01
321,1.527074963865758250314e-01,1.523072578430442192143e-01,2.058223660887802326726e-05,7.678167455090655343239e-07,7.678167455090656162665e-07,1.527074963865757710924e-01,3.532181415940987608113e-16,0,nan,6.365379745841352595258e-01
322,1.522969667247397740351e-01,1.518988397717205285353e-01,2.040830313900415841356e-05,7.593328351680114318750e-07,7.593328351680115138176e-07,1.522969667247397223186e-01,3.395763207879933279130e-16,0,nan,6.373856412478836606689e-01
323,1.518886356201510356989e-01,1.514926036452185764691e-01,2.023632396485776275276e-05,7.509657608773349970507e-07,7.509657608773350789933e-07,1.518886356201509705384e-01,4.290021455544236048779e-16,0,nan,6.382294418656366554962e-01
324,1.514824854832361455959e-01,1.510885320471295201195e-01,2.006627171556648327819e-05,7.427135974552180502136e-07,7.427135974552181321562e-07,1.514824854832360775893e-01,4.489402260083675795145e-16,0,nan,6.390694021347419087153e-01
325,1.510784989112717302540e-01,1.506866077456535391033e-01,1.989811947898345860080e-05,7.345744566215743575570e-07,7.345744566215744394995e-07,1.510784989112716564740e-01,4.883551158458988741648e-16,0,nan,6.399055475335224856871e-01
326,1.506766586859140666377e-01,1.502868136911640895015e-01,1.973184079274294355535e-05,7.265464861920256316869e-07,7.265464861920257136295e-07,1.506766586859139837775e-01,5.499202846336468597167e-16,0,nan,6.407379033234797525054e-01
327,1.502769477707677214795e-01,1.498891330138102384595e-01,1.956740963551456159659e-05,7.186278692916273099520e-07,7.186278692916273918945e-07,1.502769477707676313552e-01,5.997214271701413536221e-16,0,nan,6.415664945514731174652e-01
328,1.498793493089924933059e-01,1.494935490211571904595e-01,1.940480041845157026750e-05,7.108168235878067685131e-07,7.108168235878068504557e-07,1.498793493089924012030e-01,6.145141073622051298191e-16,0,nan,6.423913460518758053192e-01
329,1.494838466209479632685e-01,1.491000451958633121752e-01,1.924398797682790204992e-05,7.031116005419940113340e-07,7.031116005419940932766e-07,1.494838466209478631017e-01,6.700839620785334660743e-16,0,nan,6.432124824487070450965e-01
330,1.490904232018749053790e-01,1.487086051933939889746e-01,1.908494756185971320275e-05,6.955104846794389483665e-07,6.955104846794390303091e-07,1.490904232018748086275e-01,6.489450448213534493527e-16,0,nan,6.440299281577397962051e-01
331,1.486990627196130565491e-01,1.483192128397706754939e-01,1.892765483270648074152e-05,6.880117928767289065824e-07,6.880117928767289885249e-07,1.486990627196129498365e-01,7.176413682452264022471e-16,0,nan,6.448437073885873228895e-01
332,1.483097490123543027440e-01,1.479318521293553345686e-01,1.877208584864756089499e-05,6.806138736665255825633e-07,6.806138736665256645059e-07,1.483097490123542042578e-01,6.640575922958921998244e-16,0,nan,6.456538441467637889806e-01
333,1.479224660864310314512e-01,1.475465072226692375690e-01,1.861821706142973530209e-05,6.733151065590677809206e-07,6.733151065590678628631e-07,1.479224660864309221772e-01,7.387250182506698717250e-16,0,nan,6.464603622357261523274e-01
334,1.475371981141385402392e-01,1.471631624442452379586e-01,1.846602530778144556360e-05,6.661139013799830708715e-07,6.661139013799831528141e-07,1.475371981141384247445e-01,7.828170651219013468986e-16,0,nan,6.472632852588890459513e-01
335,1.471539294315913626310e-01,1.467818022805135735886e-01,1.831548780208990330767e-05,6.590086976239829026930e-07,6.590086976239829846356e-07,1.471539294315912347493e-01,8.690331732127801203535e-16,0,nan,6.480626366216214739326e-01
336,1.467726445366125120895e-01,1.464024113777200042374e-01,1.816658212923686596082e-05,6.519979638240118399872e-07,6.519979638240119219298e-07,1.467726445366123949143e-01,7.983446108865442124938e-16,0,nan,6.488584395332184935048e-01
337,1.463933280866553943156e-01,1.460249745398762288850e-01,1.801928623758942643196e-05,6.450801969354477341391e-07,6.450801969354478160816e-07,1.463933280866552798509e-01,7.818979584397558351497e-16,0,nan,6.496507170088543262846e-01
338,1.460159648967574441691e-01,1.456494767267412782097e-01,1.787357843214176977819e-05,6.382539217349484359830e-07,6.382539217349485179256e-07,1.460159648967573213697e-01,8.410001512366579524199e-16,0,nan,6.504394918715105631006e-01
339,1.456405399375252096572e-01,1.452759030518341321070e-01,1.772943736780455936529e-05,6.315176902335642879626e-07,6.315176902335643699052e-07,1.456405399375250776014e-01,9.067243548079537041731e-16,0,nan,6.512247867538849791132e-01
340,1.452670383331502168556e-01,1.449042387804765075199e-01,1.758684204283819413367e-05,6.248700811037393774759e-07,6.248700811037394594185e-07,1.452670383331500880117e-01,8.869450162345866992762e-16,0,nan,6.520066241002792427708e-01
341,1.448954453594550884077e-01,1.445344693278655390234e-01,1.744577179242657449200e-05,6.183096991198377069670e-07,6.183096991198377889096e-07,1.448954453594549684543e-01,8.278618942147279077753e-16,0,nan,6.527850261684660982710e-01
342,1.445257464419693327340e-01,1.441665802571754639860e-01,1.730620628238786686494e-05,6.118351746118397334205e-07,6.118351746118398153631e-07,1.445257464419692104631e-01,8.460146583719438607570e-16,0,nan,6.535600150315353752879e-01
343,1.441579271540342765956e-01,1.438005572776882845520e-01,1.716812550301917307536e-05,6.054451629318657032420e-07,6.054451629318657851846e-07,1.441579271540341604911e-01,8.053979579075291348450e-16,0,nan,6.543316125797189859942e-01
344,1.437919732149367801899e-01,1.434363862429525182662e-01,1.703150976307176294853e-05,5.991383439331947194074e-07,5.991383439331948013499e-07,1.437919732149366648850e-01,8.018869097197692569747e-16,0,nan,6.550998405221979959930e-01
345,1.434278704880709853775e-01,1.430740531489697597856e-01,1.689633968385384354717e-05,5.929134214614510364407e-07,5.929134214614511183832e-07,1.434278704880708769166e-01,7.562050141366319212399e-16,0,nan,6.558647203888874186893e-01
346,1.430656049791278472405e-01,1.427135441324084430548e-01,1.676259619345778945075e-05,5.867691228576468540643e-07,5.867691228576469360069e-07,1.430656049791277323151e-01,8.033058001623121343430e-16,0,nan,6.566262735322035077657e-01
347,1.427051628343117273268e-01,1.423548454688443598570e-01,1.663026052110889839202e-05,5.807041984727714793986e-07,5.807041984727715613412e-07,1.427051628343116094062e-01,8.263228634682739640135e-16,0,nan,6.573845211288093104830e-01
348,1.423465303385838265360e-01,1.419979435710275739169e-01,1.649931419163284031175e-05,5.747174211936337978567e-07,5.747174211936338797993e-07,1.423465303385836995488e-01,8.920988741370412729069e-16,0,nan,6.581394841813434398617e-01
349,1.419896939139317360024e-01,1.416428249871749811550e-01,1.636973902003889617975e-05,5.688075859796647307151e-07,5.688075859796648126577e-07,1.419896939139316234486e-01,7.926894898398536344314e-16,0,nan,6.588911835201274411894e-01
350,1.416346401176649394404e-01,1.412894763992885993620e-01,1.624151710621645959323e-05,5.629735094104036983552e-07,5.629735094104037802977e-07,1.416346401176648373086e-01,7.210936855792279804475e-16,0,nan,6.596396398048574443731e-01
351,1.412813556407354897981e-01,1.409378846214985325780e-01,1.611463082974192271463e-05,5.572140292433906432239e-07,5.572140292433907251665e-07,1.412813556407353826790e-01,7.581975282992143912840e-16,0,nan,6.603848735262740325008e-01
352,1.409298273060836381720e-01,1.405880365984304714022e-01,1.598906284479347215379e-05,5.515280039822019570893e-07,5.515280039822020390319e-07,1.409298273060835419627e-01,6.826758545015215703951e-16,0,nan,6.611269050078146226022e-01
353,1.405800420670080541630e-01,1.402399194035975626971e-01,1.586479607517137035141e-05,5.459143124543734965829e-07,5.459143124543735785255e-07,1.405800420670079704626e-01,5.953932470441632759858e-16,0,nan,6.618657544072499141668e-01
354,1.402319870055599715375e-01,1.398935202378156772429e-01,1.574181370942106950848e-05,5.403718533989560196277e-07,5.403718533989561015703e-07,1.402319870055598843405e-01,6.218050644799715336222e-16,0,nan,6.626014417182998924270e-01
355,1.398856493309609816400e-01,1.395488264276421863652e-01,1.562009919605695720384e-05,5.348995450634615837661e-07,5.348995450634616657087e-07,1.398856493309608917325e-01,6.427211481904401133158e-16,0,nan,6.633339867722321679297e-01
356,1.395410163780441414882e-01,1.392058254238373593559e-01,1.549963623888423177787e-05,5.294963248099650735246e-07,5.294963248099651554672e-07,1.395410163780440627616e-01,5.641827205580742145052e-16,0,nan,6.640634092394442481756e-01
357,1.391980756057179247076e-01,1.388645047998487147556e-01,1.538040879241689726644e-05,5.241611487301292514669e-07,5.241611487301293334095e-07,1.391980756057178417797e-01,5.957547423491721680301e-16,0,nan,6.647897286310285064228e-01
358,1.388568145954524879482e-01,1.385248522503169099629e-01,1.526240105738930383293e-05,5.188929912689271809266e-07,5.188929912689272628692e-07,1.388568145954524129756e-01,5.399272656930731424024e-16,0,nan,6.655129643003173104039e-01
359,1.385172210497882250291e-01,1.381868555896039463260e-01,1.514559747635948755072e-05,5.136908448568496847088e-07,5.136908448568497666514e-07,1.385172210497881376966e-01,6.304810646058001993929e-16,0,nan,6.662331354444154432712e-01
360,1.381792827908657761427e-01,1.378505027503423019386e-01,1.502998272940185337474e-05,5.085537195503788478286e-07,5.085537195503789297712e-07,1.381792827908656901925e-01,6.220189125881761883229e-16,0,nan,6.669502611057110018833e-01
361,1.378429877589776031410e-01,1.375157817820053252067e-01,1.491554172988740035278e-05,5.034806426805288879629e-07,5.034806426805289699055e-07,1.378429877589775240756e-01,5.735906099681591335784e-16,0,nan,6.676643601733743739620e-01
362,1.375083240111403815042e-01,1.371826808494982508080e-01,1.480225962034939609703e-05,4.984706585092479634561e-07,4.984706585092480453987e-07,1.375083240111403106516e-01,5.152605304547785222513e-16,0,nan,6.683754513848378014723e-01
363,1.371752797196880702124e-01,1.368511882317694217104e-01,1.469012176843253555009e-05,4.935228278934892519288e-07,4.935228278934893338713e-07,1.371752797196879956735e-01,5.433843438168712640593e-16,0,nan,6.690835533272599405406e-01
364,1.368438431708852154323e-01,1.365212923204416617384e-01,1.457911376292378771501e-05,4.886362279567601541289e-07,4.886362279567602360715e-07,1.368438431708851288452e-01,6.327438194789449806744e-16,0,nan,6.697886844389736578733e-01
365,1.365140027635602104628e-01,1.361929816184631603093e-01,1.446922140986298044331e-05,4.838099517679660480725e-07,4.838099517679661300151e-07,1.365140027635601263016e-01,6.165022776817481673144e-16,0,nan,6.704908630109184853891e-01
366,1.361857470077582066281e-01,1.358662447387775917829e-01,1.436043072873134182667e-05,4.790431080273694518468e-07,4.790431080273695337894e-07,1.361857470077581335258e-01,5.367840107061328116519e-16,0,nan,6.711901071880584761231e-01
367,1.358590645234132310293e-01,1.355410704030136082032e-01,1.425272794871639721558e-05,4.743348207594882071873e-07,4.743348207594882891557e-07,1.358590645234131615861e-01,5.111410813205557607070e-16,0,nan,6.718864349707832901801e-01
368,1.355339440390392335978e-01,1.352174474401924009204e-01,1.414609950505118016997e-05,4.696842290127633778687e-07,4.696842290127634598371e-07,1.355339440390391764468e-01,4.216730164709173163546e-16,0,nan,6.725798642162935250073e-01
369,1.352103743904398969189e-01,1.348953647854542747808e-01,1.404053203542650719385e-05,4.650904865658335736848e-07,4.650904865658336556532e-07,1.352103743904398271369e-01,5.160991724280905211244e-16,0,nan,6.732704126399734833415e-01
370,1.348883445194365704456e-01,1.345748114788027360866e-01,1.393601237647429191630e-05,4.605527616402500128955e-07,4.605527616402500948639e-07,1.348883445194365039704e-01,4.928160838310152797668e-16,0,nan,6.739580978167448389242e-01
371,1.345678434726144956368e-01,1.342557766638666771897e-01,1.383252756032060426819e-05,4.560702366194823508509e-07,4.560702366194824328194e-07,1.345678434726144245132e-01,5.285338657412853238653e-16,0,nan,6.746429371824109408350e-01
372,1.342488604000865171084e-01,1.339382495866800193429e-01,1.373006481120681152185e-05,4.516421077740555738495e-07,4.516421077740556558179e-07,1.342488604000864500099e-01,4.998073112109147357081e-16,0,nan,6.753249480349815486811e-01
373,1.339313845542744185746e-01,1.336222195944783419641e-01,1.362861154217723271856e-05,4.472675849926756208144e-07,4.472675849926757027828e-07,1.339313845542743412439e-01,5.773905810791578155152e-16,0,nan,6.760041475359869809852e-01
374,1.336154052887072452016e-01,1.333076761345125815783e-01,1.352815535183195292300e-05,4.429458915191943074981e-07,4.429458915191943894666e-07,1.336154052887071676812e-01,5.801760295918916592718e-16,0,nan,6.766805527117745869595e-01
375,1.333009120568366678850e-01,1.329946087528793841059e-01,1.342868402114331481715e-05,4.386762636952775649540e-07,4.386762636952776469224e-07,1.333009120568365892125e-01,5.901866605941542148483e-16,0,nan,6.773541804547946551681e-01
376,1.329878944108688065828e-01,1.326830070933676386513e-01,1.333018551033462268052e-05,4.344579507086358003246e-07,4.344579507086358822931e-07,1.329878944108687354050e-01,5.352206901161087488451e-16,0,nan,6.780250475248695564662e-01
377,1.326763420006124849504e-01,1.323728608963213593253e-01,1.323264795581983000459e-05,4.302902143466863760300e-07,4.302902143466864579984e-07,1.326763420006124117939e-01,5.513910052488614234428e-16,0,nan,6.786931705504513139492e-01
378,1.323662445723434444300e-01,1.320641599975180546789e-01,1.313605966720268665042e-05,4.261723287555155748875e-07,4.261723287555156568559e-07,1.323662445723433680209e-01,5.772555408879589006756e-16,0,nan,6.793585660298634519160e-01
379,1.320575919676844345307e-01,1.317568943270630288378e-01,1.304040912433426619626e-05,4.221035802040160275820e-07,4.221035802040161095504e-07,1.320575919676843674457e-01,5.079981273545928936367e-16,0,nan,6.800212503325309838765e-01
380,1.317503741225008739857e-01,1.314510539082988926918e-01,1.294568497442745404643e-05,4.180832668530757853602e-07,4.180832668530758673286e-07,1.317503741225008028620e-01,5.398365127139501300180e-16,0,nan,6.806812397001976679069e-01
381,1.314445810658116664538e-01,1.311466288567298965617e-01,1.285187602922711499946e-05,4.141106985296969835992e-07,4.141106985296970655676e-07,1.314445810658116072021e-01,4.507728522993787885998e-16,0,nan,6.813385502481271768348e-01
382,1.311402029187152817880e-01,1.308436093789615006777e-01,1.275897126223493560277e-05,4.101851965059320008678e-07,4.101851965059320828362e-07,1.311402029187152132799e-01,5.224029187783949156981e-16,0,nan,6.819931979662958971915e-01
383,1.308372298933303812252e-01,1.305419857716542952897e-01,1.266695980598755855706e-05,4.063060932825171080050e-07,4.063060932825171899734e-07,1.308372298933303206589e-01,4.629129179045617517351e-16,0,nan,6.826451987205673285482e-01
384,1.305356522917512918092e-01,1.302417484204922704105e-01,1.257583094938693074875e-05,4.024727323770998545454e-07,4.024727323770999365138e-07,1.305356522917512325440e-01,4.540154372617629604091e-16,0,nan,6.832945682538597684968e-01
385,1.302354605050175806458e-01,1.299428877991654351920e-01,1.248557413508181011115e-05,3.986844681169455904179e-07,3.986844681169456723863e-07,1.302354605050175295527e-01,3.923127171375184395276e-16,0,nan,6.839413221872964278097e-01
386,1.299366450120978955241e-01,1.296453944683660652881e-01,1.239617895689918234198e-05,3.949406654360230670728e-07,3.949406654360231490412e-07,1.299366450120978517358e-01,3.369966589269822590252e-16,0,nan,6.845854760213465627127e-01
387,1.296391963788876000585e-01,1.293492590747987724953e-01,1.230763515732464321673e-05,3.912406996763635090202e-07,3.912406996763635909886e-07,1.296391963788875642663e-01,2.760910682797681246942e-16,0,nan,6.852270451369524679693e-01
388,1.293431052572201200856e-01,1.290544723502042023799e-01,1.221993262503070615263e-05,3.875839563935951010644e-07,3.875839563935951830329e-07,1.293431052572200864076e-01,2.603774659333921757632e-16,0,nan,6.858660447966454307275e-01
389,1.290483623838916960036e-01,1.287610251103956382490e-01,1.213306139245186150226e-05,3.839698311665545183685e-07,3.839698311665546003369e-07,1.290483623838916669334e-01,2.252657082411472948225e-16,0,nan,6.865024901456488559768e-01
390,1.287549585796994300324e-01,1.284689082543089555521e-01,1.204701163340558696851e-05,3.803977294108819982368e-07,3.803977294108820802053e-07,1.287549585796993938743e-01,2.808291257381723420732e-16,0,nan,6.871363962129709193182e-01
391,1.284628847484922675726e-01,1.281781127630652883376e-01,1.196177366075820554616e-05,3.768670661965057348504e-07,3.768670661965058168188e-07,1.284628847484922293816e-01,2.972922615008467823193e-16,0,nan,6.877677779124835672972e-01
392,1.281721318762349126619e-01,1.278886296990462967393e-01,1.187733792413466832822e-05,3.733772660689281047676e-07,3.733772660689281867360e-07,1.281721318762348649163e-01,3.725111884456622682392e-16,0,nan,6.883966500439924745690e-01
393,1.278826910300842334411e-01,1.276004502049820910070e-01,1.179369500767140802847e-05,3.699277628742230620252e-07,3.699277628742231439936e-07,1.278826910300841953043e-01,2.982171481534275466432e-16,0,nan,6.890230272942927857100e-01
394,1.275945533574782408959e-01,1.273135655030510626773e-01,1.171083562781119427970e-05,3.665179995876625977441e-07,3.665179995876626797125e-07,1.275945533574782141432e-01,2.096695188165872312979e-16,0,nan,6.896469242382169389377e-01
395,1.273077100852371690287e-01,1.270279668939921502435e-01,1.162875063113931545350e-05,3.631474281458855942463e-07,3.631474281458856762147e-07,1.273077100852371358386e-01,2.607080041184504923088e-16,0,nan,6.902683553396686033697e-01
396,1.270221525186765731963e-01,1.267436457562285956335e-01,1.154743099226000225929e-05,3.598155092825291642094e-07,3.598155092825292461778e-07,1.270221525186765541956e-01,1.495852707268106465888e-16,0,nan,6.908873349526451935619e-01
397,1.267378720407324743658e-01,1.264605935450037466072e-01,1.146686781171246292443e-05,3.565217123672457823954e-07,3.565217123672458643638e-07,1.267378720407324494833e-01,1.963299482458197425126e-16,0,nan,6.915038773222539032824e-01
398,1.264548601110978831574e-01,1.261788017915280168957e-01,1.138705231392550107159e-05,3.532655152480233670915e-07,3.532655152480234490599e-07,1.264548601110978605925e-01,1.784427873711611330509e-16,0,nan,6.921179965857106458084e-01
399,1.261731082653710644959e-01,1.258982621021375591930e-01,1.130797584521012053814e-05,3.500464040967393745210e-07,3.500464040967394564895e-07,1.261731082653710408602e-01,1.873268217382176477355e-16,0,nan,6.927297067733340962857e-01
400,1.258926081142149322467e-01,1.256189661574635962893e-01,1.122962987178907930218e-05,3.468638732578704755191e-07,3.468638732578705574876e-07,1.258926081142149204831e-01,9.344149547521733868209e-17,0,nan,6.933390218095252927315e-01
401,1.256133513425277126174e-01,1.253409057116133540344e-01,1.115200597786293944104e-05,3.437174251002898738630e-07,3.437174251002899558314e-07,1.256133513425277006776e-01,9.505181015303651601969e-17,0,nan,6.939459555137399374299e-01
402,1.253353297086244322323e-01,1.250640725913611250864e-01,1.107509586371149410491e-05,3.406065698720793715870e-07,3.406065698720794535554e-07,1.253353297086244084340e-01,1.898765315524537976019e-16,0,nan,6.945505216014473838363e-01
403,1.250585350434292586375e-01,1.247884586953504765239e-01,1.099889134383016952396e-05,3.375308255582903776418e-07,3.375308255582904596103e-07,1.250585350434292432147e-01,1.233244568093686108297e-16,0,nan,6.951527336850808329338e-01
404,1.247829592496785683364e-01,1.245140559933068241660e-01,1.092338434510051101735e-05,3.344897177415879144757e-07,3.344897177415879964441e-07,1.247829592496785504200e-01,1.435808303317595408754e-16,0,nan,6.957526052749798209656e-01
405,1.245085943011342705100e-01,1.242408565252601237994e-01,1.084856690499402849170e-05,3.314827794657094630346e-07,3.314827794657095450031e-07,1.245085943011342587803e-01,9.420805302169165027547e-17,0,nan,6.963501497803180585668e-01
406,1.242354322418076362222e-01,1.239688524007780262570e-01,1.077443116980885562108e-05,3.285095511016800741184e-07,3.285095511016801560868e-07,1.242354322418076220869e-01,1.137782158335258514816e-16,0,nan,6.969453805100260666470e-01
407,1.239634651851931196331e-01,1.236980357982087608271e-01,1.070096939293839298213e-05,3.255695802167182222458e-07,3.255695802167183042142e-07,1.239634651851931083642e-01,9.090522206229223320674e-17,0,nan,6.975383106737005891262e-01
408,1.236926853135122961191e-01,1.234283989639341216904e-01,1.062817393317142544444e-05,3.226624214457754033919e-07,3.226624214457754853603e-07,1.236926853135122820313e-01,1.138939779909083733545e-16,0,nan,6.981289533825072771123e-01
410,1.231546561930054878298e-01,1.228926339215484914158e-01,1.048455191709522535976e-05,3.169447933716093116298e-07,3.169447933716093935982e-07,1.231546561930054665184e-01,1.730454179460294616146e-16,0,nan,6.993034283933624499583e-01
411,1.228873916455899412137e-01,1.226264905397795312858e-01,1.041371059046819444358e-05,3.141334675564949773353e-07,3.141334675564950593037e-07,1.228873916455899188520e-01,1.819687887265530228706e-16,0,nan,6.998872864335643058874e-01
412,1.226212836844842862805e-01,1.223614965775616653110e-01,1.034350603711905423027e-05,3.113532405922045061902e-07,3.113532405922045881586e-07,1.226212836844842692043e-01,1.392595453541758057105e-16,0,nan,7.004689084969425694714e-01
413,1.223563248245431028804e-01,1.220976446105720980562e-01,1.027393111837002554226e-05,3.086037006135490704005e-07,3.086037006135491523689e-07,1.223563248245430920859e-01,8.822255731600357101304e-17,0,nan,7.010483072156984910711e-01
414,1.220925076450129070915e-01,1.218349272782375675162e-01,1.020497879136393148666e-05,3.058844421044035042031e-07,3.058844421044035861715e-07,1.220925076450129000103e-01,5.799860757741751313789e-17,0,nan,7.016254951288153346033e-01
415,1.218298247888418839313e-01,1.215733372830522518449e-01,1.013664210756702915792e-05,3.031950657861089221510e-07,3.031950657861090041195e-07,1.218298247888418768501e-01,5.812366102733246155289e-17,0,nan,7.022004846828958520531e-01
416,1.215682689619984740981e-01,1.213128673899043219464e-01,1.006891421129849407255e-05,3.005351785080770228133e-07,3.005351785080771047817e-07,1.215682689619984622396e-01,9.754569480023682126697e-17,0,nan,7.027732882329911157028e-01
417,1.213078329327986620845e-01,1.210535104254110566613e-01,1.000178833828603660342e-05,2.979043931405477167218e-07,2.979043931405477986902e-07,1.213078329327986551862e-01,5.686554739017111301819e-17,0,nan,7.033439180434203151070e-01
418,1.210485095312419101532e-01,1.207952592772626038142e-01,9.935257814247183437925e-06,2.953023284694538340779e-07,2.953023284694539160463e-07,1.210485095312419071716e-01,2.463108373561274756412e-17,0,nan,7.039123862885833801195e-01
419,1.207902916483554744964e-01,1.205381068935738736458e-01,9.869316053495613111829e-06,2.927286090933456644374e-07,2.927286090933457464058e-07,1.207902916483554769697e-01,2.047628308724454271274e-17,0,nan,7.044787050537632977650e-01
420,1.205331722355471174568e-01,1.202820462822447866724e-01,9.803956557572136651640e-06,2.901828653223319670229e-07,2.901828653223320489913e-07,1.205331722355471220850e-01,3.839762895108282770889e-17,0,nan,7.050428863359215253450e-01
421,1.202771443039659937657e-01,1.200270705103286261739e-01,9.739172913899801796366e-06,2.876647330789927497378e-07,2.876647330789928317062e-07,1.202771443039660034016e-01,8.011369794092450413155e-17,0,nan,7.056049420444842446378e-01
422,1.200222009238716691648e-01,1.197731727034083010208e-01,9.674958794462624719444e-06,2.851738538012219441722e-07,2.851738538012220261406e-07,1.200222009238716817754e-01,1.050691157273541294694e-16,0,nan,7.061648840021214525034e-01
423,1.197683352240110771225e-01,1.195203460449805882293e-01,9.611307954507530087811e-06,2.827098743469575791483e-07,2.827098743469576611167e-07,1.197683352240110875444e-01,8.701710150286480837497e-17,0,nan,7.067227239455171856420e-01
424,1.195155403910033303783e-01,1.192685837758479666659e-01,9.548214231268973753399e-06,2.802724469007591279571e-07,2.802724469007592099255e-07,1.195155403910033459095e-01,1.299512688479127491934e-16,0,nan,7.072784735261317727258e-01
426,1.190131363577469070236e-01,1.187682256516117140777e-01,9.423673886320427527862e-06,2.754758828559850965306e-07,2.754758828559851784990e-07,1.190131363577469168492e-01,8.255880391736527615739e-17,0,nan,7.083837477832649255518e-01
427,1.187635138146685559457e-01,1.185196165592754952156e-01,9.362215337848168683605e-06,2.731160764439067696986e-07,2.731160764439068516670e-07,1.187635138146685705892e-01,1.232996997291916931544e-16,0,nan,7.089332953433415990155e-01
428,1.185149354516065733911e-01,1.182720453806054977663e-01,9.301290050169250759266e-06,2.707814822383522232237e-07,2.707814822383523051921e-07,1.185149354516065834132e-01,8.456397325554989816168e-17,0,nan,7.094807983092255218300e-01
429,1.182673947355804139336e-01,1.180255056340754060695e-01,9.240892252090155066453e-06,2.684717777175747495799e-07,2.684717777175748315483e-07,1.182673947355804266459e-01,1.074875328133704733743e-16,0,nan,7.100262679174273564606e-01
430,1.180208851879493564541e-01,1.177799908919727606138e-01,9.181016247205630479645e-06,2.661866451625458808422e-07,2.661866451625459628106e-07,1.180208851879493699253e-01,1.141426110444720082024e-16,0,nan,7.105697153236488077563e-01
431,1.177754003838491630995e-01,1.175354947798421534344e-01,9.121656412770448182533e-06,2.639257715754018563114e-07,2.639257715754019382799e-07,1.177754003838491763946e-01,1.128846015107810018489e-16,0,nan,7.111111516034912100569e-01
432,1.175309339516357742816e-01,1.172920109759351542378e-01,9.062807198590527261300e-06,2.616888485994450278998e-07,2.616888485994451098682e-07,1.175309339516357838226e-01,8.117845061793324261444e-17,0,nan,7.116505877531580949707e-01
433,1.172874795723358593014e-01,1.170495332106671615424e-01,9.004463125933127735802e-06,2.594755724406666109547e-07,2.594755724406666929231e-07,1.172874795723358713563e-01,1.027814132359150862329e-16,0,nan,7.121880346901498638301e-01
434,1.170450309791041948460e-01,1.168080552660809290355e-01,8.946618786455707057630e-06,2.572856437907593489505e-07,2.572856437907594309189e-07,1.170450309791042120577e-01,1.470520306947515861588e-16,0,nan,7.127235032539524115999e-01
435,1.168035819566876909459e-01,1.165675709753166144900e-01,8.889268841153067685802e-06,2.551187677515879899956e-07,2.551187677515880719641e-07,1.168035819566877144934e-01,2.015992621048323177697e-16,0,nan,7.132570042067177313217e-01
437,1.163236580180787987926e-01,1.160895589401677724384e-01,8.776031117546471104053e-06,2.508530155205589830151e-07,2.508530155205590649835e-07,1.163236580180788204495e-01,1.861782784722267537416e-16,0,nan,7.143181459451132756661e-01
438,1.160851709246090018857e-01,1.158520191128723092477e-01,8.720132998692715622848e-06,2.487535709233335622613e-07,2.487535709233336442297e-07,1.160851709246090267410e-01,2.141129190426257846741e-16,0,nan,7.148458078744103472678e-01
439,1.158476590463729666292e-01,1.156154487725618434935e-01,8.664708590931123694271e-06,2.466760419847771538920e-07,2.466760419847772358604e-07,1.158476590463729916675e-01,2.161312030553372472027e-16,0,nan,7.153715444813187955791e-01
440,1.156111164182663797462e-01,1.153798420001398983281e-01,8.609752886767365271055e-06,2.446201547736061350552e-07,2.446201547736062170236e-07,1.156111164182664025347e-01,1.971140416158902509509e-16,0,nan,7.158953661512966385296e-01
441,1.153755371236965115989e-01,1.151451929245615318775e-01,8.555260942092781788595e-06,2.425856393444882771073e-07,2.425856393444883590758e-07,1.153755371236965319073e-01,1.760205191642659671001e-16,0,nan,7.164172831964113161455e-01
442,1.151409152940904845330e-01,1.149114957223471150671e-01,8.501227875250291174438e-06,2.405722296719016786201e-07,2.405722296719017605885e-07,1.151409152940905009113e-01,1.422450831337949989819e-16,0,nan,7.169373058559739837325e-01
443,1.149072451084094947937e-01,1.146787446171019797525e-01,8.447648866115987888593e-06,2.385796635852256393080e-07,2.385796635852257212764e-07,1.149072451084095062050e-01,9.930816681440743654996e-17,0,nan,7.174554442971671548322e-01
445,1.144427366194642192720e-01,1.142160578245239449524e-01,8.341834042739292575052e-06,2.346560323805951933577e-07,2.346560323805952753262e-07,1.144427366194642279795e-01,7.608607549055455535189e-17,0,nan,7.184861088362543404058e-01
446,1.142118869075025716642e-01,1.139861108155840324629e-01,8.289588887863257475188e-06,2.327244616284673279339e-07,2.327244616284674099023e-07,1.142118869075025801548e-01,7.434128349664237234745e-17,0,nan,7.189986549134324209640e-01
447,1.139819660211401075589e-01,1.137570872594785703624e-01,8.237779107696562082131e-06,2.308127230723100024971e-07,2.308127230723100844656e-07,1.139819660211401138405e-01,5.511044032766420551359e-17,0,nan,7.195093567320210002788e-01
448,1.137529683699247257112e-01,1.135289816082326597169e-01,8.186400176534238588118e-06,2.289205728837442325366e-07,2.289205728837443145050e-07,1.137529683699247305155e-01,4.223512533934564383220e-17,0,nan,7.200182241077575162678e-01
449,1.135248884081443837557e-01,1.133017883581933088477e-01,8.135447625007607685461e-06,2.270477707243250978357e-07,2.270477707243251798042e-07,1.135248884081443926258e-01,7.813378324369866496078e-17,0,nan,7.205252667878871992838e-01
450,1.132977206343808024291e-01,1.130755020495881058018e-01,8.084917039267828916794e-06,2.251940796885758577139e-07,2.251940796885759396823e-07,1.132977206343808159478e-01,1.193196629418891066430e-16,0,nan,7.210304944517483972510e-01
451,1.130714595910684711066e-01,1.128501172660890256028e-01,8.034804060182918060884e-06,2.233592662480657093060e-07,2.233592662480657912745e-07,1.130714595910684893755e-01,1.615686811902072776083e-16,0,nan,7.215339167113513936915e-01
453,1.126216360821902101597e-01,1.124020308237385634698e-01,7.935813754308710027284e-06,2.197453545958744766326e-07,2.197453545958745586010e-07,1.126216360821902267954e-01,1.477134204650859372278e-16,0,nan,7.225353831326191917988e-01
454,1.123980629168614131519e-01,1.121793185456001901157e-01,7.886927975796992426769e-06,2.179658057234556533057e-07,2.179658057234557352741e-07,1.123980629168614231198e-01,8.868376789252719279377e-17,0,nan,7.230334461867970516748e-01
455,1.121753750816122940925e-01,1.119574865531573343302e-01,7.838442898979888657683e-06,2.162042330199304065537e-07,2.162042330199304885222e-07,1.121753750816122977043e-01,3.219733818108152432677e-17,0,nan,7.235297416228613565699e-01
456,1.119535673317078455780e-01,1.117365296409411207224e-01,7.790354426720278331682e-06,2.144604190383424897269e-07,2.144604190383425716953e-07,1.119535673317078445276e-01,9.381754236408840325516e-18,0,nan,7.240242787246706309854e-01
457,1.117326344637277618643e-01,1.115164426444167772301e-01,7.742658512049824166016e-06,2.127341493940146694532e-07,2.127341493940147514217e-07,1.117326344637277613900e-01,4.245299081499726842352e-18,0,nan,7.245170667121115510418e-01
458,1.115125713151607494966e-01,1.112972204395823311307e-01,7.695351157453734952467e-06,2.110252127153655218746e-07,2.110252127153656038430e-07,1.115125713151607538267e-01,3.882999356302432746132e-17,0,nan,7.250081147416392431332e-01
460,1.110750337283649413767e-01,1.108613501092644282320e-01,7.601886381483017823726e-06,2.076585075453469105926e-07,2.076585075453469925611e-07,1.110750337283649552409e-01,1.248186456964173097652e-16,0,nan,7.259850272388207848657e-01
461,1.108575491660736822563e-01,1.106446919348950119755e-01,7.555721206070994941504e-06,2.060003309459535475525e-07,2.060003309459536295209e-07,1.108575491660737002338e-01,1.621669196889208689682e-16,0,nan,7.264709097070132733684e-01
462,1.106409140742919683387e-01,1.104288784536733569741e-01,7.509929081307593921653e-06,2.043586710038746397691e-07,2.043586710038747217375e-07,1.106409140742919896229e-01,1.923722709332854947686e-16,0,nan,7.269550882194133474925e-01
463,1.104251234891326927112e-01,1.102139047384047693123e-01,7.464506246616962593015e-06,2.027333307056848009033e-07,2.027333307056848828718e-07,1.104251234891327188405e-01,2.366243435487044769210e-16,0,nan,7.274375716232348840543e-01
464,1.102101724852814490507e-01,1.099997659001162864101e-01,7.419448986822337942354e-06,2.011241157739708818381e-07,2.011241157739709638066e-07,1.102101724852814800860e-01,2.816009310895717301856e-16,0,nan,7.279183687053909590590e-01
465,1.099960561756228721864e-01,1.097864570876870560223e-01,7.374753631507915146368e-06,1.995308346239973846069e-07,1.995308346239974665753e-07,1.099960561756229028354e-01,2.786376278301692419891e-16,0,nan,7.283974881929978512779e-01
467,1.095703082792057192485e-01,1.093623103229953014148e-01,7.286434172703815275518e-06,1.963913205390887549027e-07,1.963913205390888368712e-07,1.095703082792057456420e-01,2.408822887418394363272e-16,0,nan,7.293507289970333450622e-01
468,1.093586671059089410196e-01,1.091514628544842241409e-01,7.242802946586191091085e-06,1.948447175187563618466e-07,1.948447175187564438150e-07,1.093586671059089721972e-01,2.850948127626883773329e-16,0,nan,7.298248674731767814063e-01
469,1.091478414530109297687e-01,1.089414263786254305488e-01,7.199519378486575890658e-06,1.933133080279596889049e-07,1.933133080279597708733e-07,1.091478414530109554168e-01,2.349854775085218459980e-16,0,nan,7.302973626751752816576e-01
470,1.089378266189361815774e-01,1.087321962281615345125e-01,7.156580012573584309935e-06,1.917969133217771661390e-07,1.917969133217772481074e-07,1.089378266189362061617e-01,2.256726155103541405553e-16,0,nan,7.307682230385493774190e-01
471,1.087286179381552475576e-01,1.085237677715572418569e-01,7.113981434156494998515e-06,1.902953571036188654479e-07,1.902953571036189474164e-07,1.087286179381552692484e-01,1.994950375036114223774e-16,0,nan,7.312374569419455903971e-01
473,1.083126005525238966243e-01,1.081092975903552716455e-01,7.029793183337870041280e-06,1.873360669578524064210e-07,1.873360669578524883894e-07,1.083126005525239234447e-01,2.476207856246065364267e-16,0,nan,7.321710786018353986511e-01
474,1.081057826937635996112e-01,1.079032467782488624586e-01,6.988196882170734324541e-06,1.858779923378267889701e-07,1.858779923378268709386e-07,1.081057826937636280647e-01,2.632008210399634357840e-16,0,nan,7.326354828354615220023e-01
475,1.078997526798077671861e-01,1.076979794843221094336e-01,6.946928109872218656855e-06,1.844340747477957495288e-07,1.844340747477958314972e-07,1.078997526798078020771e-01,3.233647927520095740195e-16,0,nan,7.330982935642928473405e-01
476,1.076945060202671722305e-01,1.074934912506140122224e-01,6.905983649078885365201e-06,1.830041495723228451450e-07,1.830041495723229271134e-07,1.076945060202672016733e-01,2.733924536597863199400e-16,0,nan,7.335595188895716298768e-01
478,1.072863449727375906306e-01,1.070868343003623379683e-01,6.825054981291312639692e-06,1.801856291121245932971e-07,1.801856291121246752656e-07,1.072863449727376138732e-01,2.166406552349615647553e-16,0,nan,7.344772454642890488789e-01
479,1.070834217728716952767e-01,1.068846568352981307726e-01,6.785064526760089450608e-06,1.787967156027016689120e-07,1.787967156027017508804e-07,1.070834217728717152395e-01,1.864235581043666439967e-16,0,nan,7.349337626473903336980e-01
480,1.068812643030347536710e-01,1.066832409327854724879e-01,6.745385887647226175919e-06,1.774211579913928178419e-07,1.774211579913928998103e-07,1.068812643030347705507e-01,1.579292000609728778374e-16,0,nan,7.353887262951390104576e-01
481,1.066798682398416575623e-01,1.064825823003871935191e-01,6.706016030740349000653e-06,1.760588024677679558156e-07,1.760588024677680377840e-07,1.066798682398416698273e-01,1.149704932955818225907e-16,0,nan,7.358421442425813488670e-01
482,1.064792292923718158848e-01,1.062826766778443426942e-01,6.666951958165316143477e-06,1.747094972838283247850e-07,1.747094972838284067534e-07,1.064792292923718336318e-01,1.666713257488190450802e-16,0,nan,7.362940242728221888540e-01
484,1.060802057414220456177e-01,1.058851075803793062580e-01,6.589729348336512255095e-06,1.720494410664522980860e-07,1.720494410664523800544e-07,1.060802057414220608779e-01,1.438547886580381423136e-16,0,nan,7.371932014569501895426e-01
485,1.058818127157051397491e-01,1.056874357431403926855e-01,6.551564987748098764484e-06,1.707383965679883492803e-07,1.707383965679884312487e-07,1.058818127157051503811e-01,1.004134447762336959433e-16,0,nan,7.376405139211294763497e-01
486,1.056841599606465204042e-01,1.054905001905385858452e-01,6.513694763900042948769e-06,1.694398154187361816810e-07,1.694398154187362636495e-07,1.056841599606465300197e-01,9.098353074681518114730e-17,0,nan,7.380863190895179060331e-01
487,1.054872433431566225437e-01,1.052942968187612904352e-01,6.476115848564962115922e-06,1.681535557203916322180e-07,1.681535557203917141864e-07,1.054872433431566388338e-01,1.544275603885283223795e-16,0,nan,7.385306244917805588903e-01
489,1.050956021416961372328e-01,1.049040703542649388691e-01,6.401820792940536056926e-06,1.656174424602464219663e-07,1.656174424602465039348e-07,1.050956021416961601637e-01,2.181906329167955468894e-16,0,nan,7.394147658696763476252e-01
490,1.049008694438684635708e-01,1.047100392049150896501e-01,6.365099157309119374942e-06,1.643673143940274743935e-07,1.643673143940275563620e-07,1.049008694438684864475e-01,2.180788963973767832902e-16,0,nan,7.398546166589204915536e-01
491,1.047068566553364388216e-01,1.045167241225750526246e-01,6.328657838652934490045e-06,1.631289587144323586339e-07,1.631289587144324406023e-07,1.047068566553364602482e-01,2.046336421336239404732e-16,0,nan,7.402929973100486214701e-01
492,1.045135597936557303456e-01,1.043241211527670547765e-01,6.292494167296234676671e-06,1.619022426489871181088e-07,1.619022426489872000772e-07,1.045135597936557481061e-01,1.699357181316321837784e-16,0,nan,7.407299151093691203570e-01
494,1.041290980673091060016e-01,1.039410358778090487375e-01,6.220989239636034693942e-06,1.594832069626221271636e-07,1.594832069626222091321e-07,1.041290980673091264998e-01,1.968536912737304052880e-16,0,nan,7.415993910606855611602e-01
495,1.039379253831892307991e-01,1.037505458078812614620e-01,6.185642794631445894042e-06,1.582906304108114934858e-07,1.582906304108115754542e-07,1.039379253831892573417e-01,2.553699656531119698543e-16,0,nan,7.420319635493026106418e-01
496,1.037474529864839539739e-01,1.035607523204064989164e-01,6.150563618733458755371e-06,1.571091795604426173567e-07,1.571091795604426993252e-07,1.037474529864839746144e-01,1.989494514278032107237e-16,0,nan,7.424631018601054998902e-01
498,1.033685937289191142385e-01,1.031832398730809091658e-01,6.081197017156939153865e-06,1.547791593365198632725e-07,1.547791593365199452410e-07,1.033685937289191456668e-01,3.040411922149517281735e-16,0,nan,7.433211041128959271147e-01
499,1.031801992745723373091e-01,1.029955133724764770875e-01,6.046904633778998373277e-06,1.536303461685580645102e-07,1.536303461685581464787e-07,1.031801992745723632012e-01,2.509406195540298757398e-16,0,nan,7.437479820234760423165e-01
500,1.029924899201595800413e-01,1.028084683723168302194e-01,6.012869603364715086847e-06,1.524921710656178788037e-07,1.524921710656179607721e-07,1.029924899201596121473e-01,3.117308539449401828952e-16,0,nan,7.441734536941483291943e-01
501,1.028054619375151357286e-01,1.026221011702166674429e-01,5.979089516250634913549e-06,1.513645160434260325670e-07,1.513645160434261145354e-07,1.028054619375151738518e-01,3.708291191103517700222e-16,0,nan,7.445975259971078327628e-01
503,1.024334353095510130593e-01,1.022513854841885505564e-01,5.912284668037111385290e-06,1.491403019002589018136e-07,1.491403019002589837820e-07,1.024334353095510512978e-01,3.733005268767230539732e-16,0,nan,7.454414997680103268708e-01
504,1.022484293418545325816e-01,1.020670297283041844105e-01,5.879255221325074319907e-06,1.480435143398354164427e-07,1.480435143398354984111e-07,1.022484293418545733340e-01,3.985630822948711071898e-16,0,nan,7.458614147607315988291e-01
505,1.020640901006935191697e-01,1.018833372260920661079e-01,5.846471345997891527922e-06,1.469567899374792461280e-07,1.469567899374793280964e-07,1.020640901006935630054e-01,4.294914013641578704559e-16,0,nan,7.462799574359871626877e-01
507,1.016973974411756881375e-01,1.015179277242819894100e-01,5.781631222730072377268e-06,1.448130896759172785002e-07,1.448130896759173604686e-07,1.016973974411757282733e-01,3.946591572897753334848e-16,0,nan,7.471129524102333467270e-01
508,1.015150369086706277910e-01,1.013362036591927417550e-01,5.749570494356002632564e-06,1.437558968683247471385e-07,1.437558968683248291070e-07,1.015150369086706629192e-01,3.460388870284689530161e-16,0,nan,7.475274178914131785836e-01
509,1.013333288739455551042e-01,1.011551287163387352619e-01,5.717746375849748464039e-06,1.427083332810520941571e-07,1.427083332810521761255e-07,1.013333288739455968460e-01,4.119255145818504156066e-16,0,nan,7.479405374201702691450e-01
510,1.011522698431508021644e-01,1.009746994256661700717e-01,5.686156688490671321582e-06,1.416702938654401194109e-07,1.416702938654402013793e-07,1.011522698431508504114e-01,4.769739398870426156419e-16,0,nan,7.483523174832133066149e-01
512,1.007920849421586467765e-01,1.006157640438123251903e-01,5.623672012172402248810e-06,1.396223740077229806537e-07,1.396223740077230626221e-07,1.007920849421586958434e-01,4.868132710689041160360e-16,0,nan,7.491718849534780497179e-01
513,1.006129522078062360491e-01,1.004372511350314634004e-01,5.592772784691450514075e-06,1.386122900637603922311e-07,1.386122900637604741995e-07,1.006129522078062895544e-01,5.317941282713728468431e-16,0,nan,7.495796851295655595718e-01
514,1.004344547486391153734e-01,1.002593702428021538164e-01,5.562099510710369011565e-06,1.376113232500052506127e-07,1.376113232500053325811e-07,1.004344547486391698343e-01,5.422524621950059235865e-16,0,nan,7.499861713783059992866e-01
516,1.000793521932220875303e-01,9.990549113625117605419e-02,5.501422599328502071280e-06,1.356363479883161213665e-07,1.356363479883162033349e-07,1.000793521932221367396e-01,4.917020846485707168178e-16,0,nan,7.507952271904053746484e-01
517,9.990274042495150830234e-02,9.972948629486098892638e-02,5.471414906009295564432e-06,1.346621461124067592517e-07,1.346621461124068412201e-07,9.990274042495156312231e-02,5.487334192546990572480e-16,0,nan,7.511978092034324644877e-01
518,9.972675058740797238155e-02,9.955410021547247967355e-02,5.441625053783758297855e-06,1.336966744754001099637e-07,1.336966744754001919322e-07,9.972675058740803376772e-02,6.155436870432290961958e-16,0,nan,7.515991021890610672895e-01
520,9.937662361689662826603e-02,9.920517134287128169223e-02,5.382691001255346888410e-06,1.317915482549691179943e-07,1.317915482549691999627e-07,9.937662361689668571519e-02,5.780953359418398573223e-16,0,nan,7.523978455499253425792e-01
521,9.920247999737064059644e-02,9.903162210651496322189e-02,5.353542918524956762656e-06,1.308517097515782881533e-07,1.308517097515783701217e-07,9.920247999737070448983e-02,6.440704837114942570932e-16,0,nan,7.527953080654196132320e-01
522,9.902894533505569862886e-02,9.885867874547737965685e-02,5.324604911496101545426e-06,1.299202336140215461407e-07,1.299202336140216281091e-07,9.902894533505576231218e-02,6.430778889030915597580e-16,0,nan,7.531915058346235382217e-01
524,9.868369015652542208805e-02,9.851459700861261992166e-02,5.267351588237622752711e-06,1.280820130525921106017e-07,1.280820130525921925702e-07,9.868369015652548222061e-02,6.093465181135710681883e-16,0,nan,7.539801310001923829269e-01
525,9.851196333281850292529e-02,9.834345236723343597340e-02,5.239032554474980732283e-06,1.271750936863960144837e-07,1.271750936863960964522e-07,9.851196333281856437245e-02,6.237532584547046311219e-16,0,nan,7.543725702368426130071e-01
526,9.834083285095619741956e-02,9.817290106968945551102e-02,5.210916160840922913649e-06,1.262761867703159902741e-07,1.262761867703160722426e-07,9.834083285095626140781e-02,6.506784121338326265633e-16,0,nan,7.547637684083417008237e-01
528,9.800034853687603075834e-02,9.783356621213805393023e-02,5.155284076184815427355e-06,1.245020721692187566532e-07,1.245020721692188386217e-07,9.800034853687609488889e-02,6.543911267661073469175e-16,0,nan,7.555424648345534837041e-01
529,9.783098857009996096590e-02,9.766477655809668867448e-02,5.127764824411196730248e-06,1.236266980222042985376e-07,1.236266980222043805060e-07,9.783098857010003025997e-02,7.083039061731209726477e-16,0,nan,7.559299746386754163385e-01
530,9.766221267568447883534e-02,9.749656805945852711126e-02,5.100441090784403664667e-06,1.227590033721630172876e-07,1.227590033721630992560e-07,9.766221267568454933558e-02,7.218784454534760458761e-16,0,nan,7.563162664770135949245e-01
532,9.732640106577025718160e-02,9.716188256939527201350e-02,5.046373263132350632278e-06,1.210463307564069734893e-07,1.210463307564070554577e-07,9.732640106577032902354e-02,7.381547624038009580393e-16,0,nan,7.570852189653858989402e-01
533,9.715935938276371031108e-02,9.699539964962812510496e-02,5.019625757476922392414e-06,1.202011943424810855636e-07,1.202011943424811675320e-07,9.715935938276377958482e-02,7.129909356991393240264e-16,0,nan,7.574678908827270293618e-01
535,9.682698949475759819805e-02,9.666413879140536846712e-02,4.966695168431914292344e-06,1.185329324040114955373e-07,1.185329324040115774993e-07,9.682698949475767453943e-02,7.884308483459437936125e-16,0,nan,7.582296539731076137712e-01
536,9.666165544382114560573e-02,9.649935504519545348412e-02,4.940508780482831366863e-06,1.177096541527536873501e-07,1.177096541527537693121e-07,9.666165544382122679892e-02,8.399730981143486775494e-16,0,nan,7.586087562074471509431e-01
537,9.649688479080521796849e-02,9.633513191531704877857e-02,4.914506156186715012689e-06,1.168935107722004972956e-07,1.168935107722005792575e-07,9.649688479080529813846e-02,8.308037566759254734030e-16,0,nan,7.589866795524346823848e-01
539,9.616902220414881574673e-02,9.600835610478293535852e-02,4.863045778896901571062e-06,1.152823332475481737147e-07,1.152823332475482556767e-07,9.616902220414888778519e-02,7.490817359581709376201e-16,0,nan,7.597390113273885514904e-01
540,9.600592458189348421538e-02,9.584579777242968612327e-02,4.837584858066179033782e-06,1.144871536418997815105e-07,1.144871536418998634725e-07,9.600592458189355957421e-02,7.849393418115474302160e-16,0,nan,7.601134305511643952328e-01
541,9.584337898000065691928e-02,9.568378875268769567786e-02,4.812301364804852361427e-06,1.136988179593486032315e-07,1.136988179593486851935e-07,9.584337898000073431776e-02,8.075516891412957025079e-16,0,nan,7.604866924737044507057e-01
543,9.551993267028961731580e-02,9.536140755617747433170e-02,4.762260505686645378159e-06,1.121423969734937036154e-07,1.121423969734937855773e-07,9.551993267028969391468e-02,8.019151746107337191718e-16,0,nan,7.612297656441223031891e-01
544,9.535902642592464228954e-02,9.520102987856444987091e-02,4.737500102161006240812e-06,1.113741730815295243854e-07,1.113741730815296063474e-07,9.535902642592471329801e-02,7.446433619934466985755e-16,0,nan,7.615995874262677134176e-01
546,9.503883405603555378782e-02,9.488188675062940447003e-02,4.688491870925736802596e-06,1.098573582263609750340e-07,1.098573582263610569960e-07,9.503883405603562161822e-02,7.137124428118620517167e-16,0,nan,7.623358274818473644726e-01
547,9.487954250469393668865e-02,9.472311590931170588448e-02,4.664241099087705462131e-06,1.091086335860286887783e-07,1.091086335860287707403e-07,9.487954250469400896428e-02,7.617619711829788999321e-16,0,nan,7.627022560999404514619e-01
548,9.472078378876215565274e-02,9.456487531907691035382e-02,4.640157285678339412649e-06,1.083662763445831587995e-07,1.083662763445832407615e-07,9.472078378876223397280e-02,8.268518407700675516933e-16,0,nan,7.630675639561605941449e-01
550,9.440485420967462126818e-02,9.424997430647795437775e-02,4.592484811521233555890e-06,1.069004053617357271139e-07,1.069004053617358090758e-07,9.440485420967470351847e-02,8.712506152226279137091e-16,0,nan,7.637948377320421627880e-01
551,9.424767806407219339349e-02,9.409330863535551869870e-02,4.568893326188525506298e-06,1.061767641856065884761e-07,1.061767641856066704381e-07,9.424767806407227646370e-02,8.814033078528494509630e-16,0,nan,7.641568137500666844063e-01
553,9.393488998593350902677e-02,9.378153397183577877350e-02,4.522192905893108674180e-06,1.047477575095909347051e-07,1.047477575095910166670e-07,9.393488998593358521908e-02,8.111182935630025271171e-16,0,nan,7.648774690660534703555e-01
554,9.377927287538283251944e-02,9.362641983429130509986e-02,4.499081232295002324091e-06,1.040422690385196072818e-07,1.040422690385196892437e-07,9.377927287538290199647e-02,7.408569968111202993578e-16,0,nan,7.652361582824023801520e-01
555,9.362417029367516019267e-02,9.347181775774245082733e-02,4.476126780586032727429e-06,1.033427097029349924953e-07,1.033427097029350744573e-07,9.362417029367523082844e-02,7.544608546688760843243e-16,0,nan,7.655937617673577585357e-01
557,9.331549854772326624275e-02,9.316413968283693280981e-02,4.430684217819542611504e-06,1.019611403674801974903e-07,1.019611403674802794523e-07,9.331549854772333742740e-02,7.628384351485429234635e-16,0,nan,7.663057310568232067421e-01
558,9.316192434072802230904e-02,9.301105867353869072200e-02,4.408193478024880848091e-06,1.012790130726600128456e-07,1.012790130726600948076e-07,9.316192434072809957878e-02,8.294132407325754334089e-16,0,nan,7.666601065458776924333e-01
560,9.285628677573018463498e-02,9.270640030684117183224e-02,4.363666609409587300878e-06,9.993178511540019255214e-08,9.993178511540027451411e-08,9.285628677573026704790e-02,8.875319108452069639693e-16,0,nan,7.673656632092463379083e-01
561,9.270421847353646493950e-02,9.255481803629352077767e-02,4.341627930906478741063e-06,9.926657121900870825071e-08,9.926657121900879021268e-08,9.270421847353655073377e-02,9.254624500824037618090e-16,0,nan,7.677168538971865483791e-01
563,9.240157059017600760242e-02,9.225313515788675922114e-02,4.297993807460409485413e-06,9.795266542780101815021e-08,9.795266542780110011218e-08,9.240157059017609570063e-02,9.534275469056978414798e-16,0,nan,7.684160835595716663223e-01
564,9.225098616098302561905e-02,9.210302973229951561951e-02,4.276395889129827247032e-06,9.730386420014636883218e-08,9.730386420014645079414e-08,9.225098616098311119649e-02,9.276587306899796524460e-16,0,nan,7.687641318804404338581e-01
566,9.195128432547346186698e-02,9.180427898109425055573e-02,4.233632248597737828226e-06,9.602229647756532432407e-08,9.602229647756540628604e-08,9.195128432547353923836e-02,8.414387912204765812791e-16,0,nan,7.694571186620702743899e-01
567,9.180216216496994707796e-02,9.165562893086406925924e-02,4.212464126653211673078e-06,9.538942439807554533973e-08,9.538942439807562730169e-08,9.180216216497002860319e-02,8.880534530420938831944e-16,0,nan,7.698020663056731408827e-01
568,9.165352269880074065345e-02,9.150745930656860316343e-02,4.191436890385517943206e-06,9.476175746259217941767e-08,9.476175746259226137963e-08,9.165352269880082174499e-02,8.847619147692474291326e-16,0,nan,7.701459895282800078437e-01
570,9.135768250917436494873e-02,9.121255205335052074211e-02,4.149800405949514098595e-06,9.352183447027003024805e-08,9.352183447027011221002e-08,9.135768250917444875756e-02,9.173703363667650566979e-16,0,nan,7.708307807824688150772e-01
571,9.121047715314754833482e-02,9.106580982050049843934e-02,4.129188852288661188741e-06,9.290947760035817943334e-08,9.290947760035826139530e-08,9.121047715314762542837e-02,8.452269205636640166761e-16,0,nan,7.711716577842569428922e-01
573,9.091748444870470513557e-02,9.077373674311116358293e-02,4.088373443864578280056e-06,9.169972539107693259101e-08,9.169972539107701455298e-08,9.091748444870478218846e-02,8.475035755009485963878e-16,0,nan,7.718503967673919183594e-01
574,9.077169255638924127982e-02,9.062840138263836275989e-02,4.068167351468668406114e-06,9.110223265579540536112e-08,9.110223265579548732309e-08,9.077169255638931229507e-02,7.823500950330341873132e-16,0,nan,7.721882675634564165233e-01
576,9.048150644062803726886e-02,9.033912183628206582497e-02,4.028152878816591654333e-06,8.992177457853680102786e-08,8.992177457853688298982e-08,9.048150644062809616137e-02,6.508789372924611467308e-16,0,nan,7.728610336102077508699e-01
577,9.033710775984266083682e-02,9.019517322036760265114e-02,4.008342326468711403990e-06,8.933871512607959768735e-08,8.933871512607967964932e-08,9.033710775984271376622e-02,5.859097786120983859340e-16,0,nan,7.731959375234457268358e-01
579,9.004968811533946293491e-02,8.990864733341102921216e-02,3.969109239277517700566e-06,8.818670410250323376509e-08,8.818670410250331572706e-08,9.004968811533951614890e-02,5.909403907112413955672e-16,0,nan,7.738628085989319139938e-01
580,8.990666277879139078877e-02,8.976606571620848740167e-02,3.949684595654691106505e-06,8.761766158029220854387e-08,8.761766158029229050584e-08,8.990666277879144383336e-02,5.899962210739099129896e-16,0,nan,7.741947842748041260647e-01
582,8.962197024874567208297e-02,8.948225437189143149919e-02,3.911213913480523502045e-06,8.649327897016061592186e-08,8.649327897016069788382e-08,8.962197024874571943550e-02,5.283585012902248258243e-16,0,nan,7.748558370037445578696e-01
583,8.948029876493468481868e-02,8.934102038051240646244e-02,3.892165827319300479954e-06,8.593785096990628380020e-08,8.593785096990636576217e-08,8.948029876493473619631e-02,5.741781281221040010753e-16,0,nan,7.751849224246661120572e-01
585,8.919829473523560592341e-02,8.905988519917487633570e-02,3.854439120299943560917e-06,8.484030548524260628919e-08,8.484030548524268825115e-08,8.919829473523565622361e-02,5.639144188692598035796e-16,0,nan,7.758402321197954756024e-01
586,8.905795797961472970439e-02,8.891997982492866325899e-02,3.835758510941455313602e-06,8.429810301178423630987e-08,8.429810301178431827183e-08,8.905795797961477983519e-02,5.629008242225065220998e-16,0,nan,7.761664646191648389843e-01
588,8.877860456141259404284e-02,8.864148314673760131743e-02,3.798757881253033679345e-06,8.322662967744896810121e-08,8.322662967744905006318e-08,8.877860456141264088037e-02,5.275768196939151683140e-16,0,nan,7.768161053089397339493e-01
589,8.863958376779697279080e-02,8.850288773661639518675e-02,3.780435929551079396783e-06,8.269727664024719993001e-08,8.269727664024728189198e-08,8.863958376779702251502e-02,5.609708441984062945352e-16,0,nan,7.771395215848161751424e-01
591,8.836284378056287469594e-02,8.822699260477560867511e-02,3.744143993575075394058e-06,8.165113579873893960379e-08,8.165113579873902156575e-08,8.836284378056292215011e-02,5.370376484806316835364e-16,0,nan,7.777835660404276651135e-01
592,8.822512053277881127755e-02,8.808968885317751407182e-02,3.726172133151671895087e-06,8.113426852495289703172e-08,8.113426852495297899369e-08,8.822512053277886352932e-02,5.922549964758601107702e-16,0,nan,7.781042021688695912193e-01
594,8.795095748783671174564e-02,8.781635899760517616208e-02,3.690572004321804613588e-06,8.011274488335283950394e-08,8.011274488335292146590e-08,8.795095748783676590154e-02,6.157510965487836924477e-16,0,nan,7.787427219305853992050e-01
595,8.781451371160300944929e-02,8.768032893828708873585e-02,3.672941913155300952071e-06,7.960801165148829675645e-08,7.960801165148837871842e-08,8.781451371160306911429e-02,6.794435029332660981507e-16,0,nan,7.790606133786565379328e-01
597,8.754289179611891846822e-02,8.740952875974579427965e-02,3.638017185455258838745e-06,7.861041336857479215513e-08,7.861041336857487411710e-08,8.754289179611897104525e-02,6.005859302022716826857e-16,0,nan,7.796936787815109420495e-01
598,8.740770975115307039882e-02,8.727475475799884030437e-02,3.620720777786867165716e-06,7.811747396174251385561e-08,7.811747396174259581758e-08,8.740770975115311861194e-02,5.515888185947890937165e-16,0,nan,7.800088604199655701807e-01
600,8.713859381256654212944e-02,8.700644931266342252396e-02,3.586455509871213070144e-06,7.714313177340308832189e-08,7.714313177340317028386e-08,8.713859381256658900763e-02,5.379727785563773369255e-16,0,nan,7.806365406188131162292e-01
601,8.700465608490848268275e-02,8.687291405770383723173e-02,3.569484928416463268183e-06,7.666165705127521254726e-08,7.666165705127529450922e-08,8.700465608490852705372e-02,5.099839009267192219114e-16,0,nan,7.809490467344673254131e-01
603,8.673801161579237917199e-02,8.660706904215310919515e-02,3.535863628328385605227e-06,7.570992343243976869728e-08,7.570992343243985065924e-08,8.673801161579243225723e-02,6.120182821974703140163e-16,0,nan,7.815714097284234676338e-01
604,8.660530111033894196115e-02,8.647475553972161499416e-02,3.519211236780633376001e-06,7.523959492103913738437e-08,7.523959492103921934634e-08,8.660530111033899396220e-02,6.004372253331740863927e-16,0,nan,7.818812740362251884041e-01
606,8.634109423367368474356e-02,8.621133727634056054256e-02,3.486218847241428793014e-06,7.430984328244735774020e-08,7.430984328244743970216e-08,8.634109423367373890623e-02,6.273104975093666461288e-16,0,nan,7.824983866925072854403e-01
608,8.607849390289212809790e-02,8.594951844055329082117e-02,3.453637574475374867989e-06,7.339440818135177757923e-08,7.339440818135185954119e-08,8.607849390289218437477e-02,6.537854749069308053203e-16,0,nan,7.831120357237103748343e-01
609,8.594779162176605091794e-02,8.581920426428280013198e-02,3.437499107301466562835e-06,7.294197669914933627404e-08,7.294197669914941823601e-08,8.594779162176610995953e-02,6.869470807957511864400e-16,0,nan,7.834175704244939002197e-01
611,8.568757378391213264113e-02,8.555975740359217374120e-02,3.405522577342646794025e-06,7.204752370992754720801e-08,7.204752370992762916998e-08,8.568757378391218958207e-02,6.645180897502985087305e-16,0,nan,7.840260781109687688618e-01
612,8.555805464230349655086e-02,8.543062115514911403213e-02,3.389682962889663558632e-06,7.160543838197422866155e-08,7.160543838197431062352e-08,8.555805464230355488094e-02,6.817602050862813598758e-16,0,nan,7.843290582032584168479e-01
614,8.530018703246391997830e-02,8.517351419237099985349e-02,3.358297209776665059204e-06,7.073139306522541112756e-08,7.073139306522549308953e-08,8.530018703246398295012e-02,7.382377415738557167704e-16,0,nan,7.849324885060050815142e-01
615,8.517183504376610314601e-02,8.504553997796408804088e-02,3.342749562250894588226e-06,7.029937128455712844229e-08,7.029937128455721040426e-08,8.517183504376617130845e-02,8.002931402901239618702e-16,0,nan,7.852329457064716648567e-01
617,8.491628597677926271192e-02,8.479074141150022558833e-02,3.311941005277898907212e-06,6.944517746450590788005e-08,6.944517746450598984202e-08,8.491628597677932918707e-02,7.828315256121230239313e-16,0,nan,7.858313615371521164009e-01
619,8.466226528258083416922e-02,8.453746455343824628414e-02,3.281509885544137209802e-06,6.860391770827097943575e-08,6.860391770827106139771e-08,8.466226528258089994641e-02,7.769363403215420339005e-16,0,nan,7.864264688288256942620e-01
620,8.453582379849547412398e-02,8.441139251288523603911e-02,3.266434059771013118391e-06,6.818806469283014543899e-08,6.818806469283022740096e-08,8.453582379849553309780e-02,6.976192964086658838305e-16,0,nan,7.867227902853464662370e-01
622,8.428407009184629705700e-02,8.416037279281361749295e-02,3.236558324474216744634e-06,6.736576827745767129694e-08,6.736576827745775325891e-08,8.428407009184635754193e-02,7.176317972260145004852e-16,0,nan,7.873129856833729894460e-01
623,8.415875451365138759652e-02,8.403542177688361203280e-02,3.221757013655667024093e-06,6.695926814570839839645e-08,6.695926814570848035842e-08,8.415875451365144375819e-02,6.673301293407224788683e-16,0,nan,7.876068663153805282499e-01
625,8.390923759297833073312e-02,8.378662916621391898442e-02,3.192424050313727018592e-06,6.615542444100766131126e-08,6.615542444100774327322e-08,8.390923759297838478737e-02,6.441990907387740175792e-16,0,nan,7.881922100357483123873e-01
627,8.366119534844555782893e-02,8.353930487486813105669e-02,3.163446097418930635326e-06,6.536360676956785533916e-08,6.536360676956793730112e-08,8.366119534844561758880e-02,7.143080880662519179618e-16,0,nan,7.887743522759566923322e-01
628,8.353772315181941243711e-02,8.341618929422979500377e-02,3.149088572791525652476e-06,6.497214025521364669681e-08,6.497214025521372865878e-08,8.353772315181947849891e-02,7.908019410847271208665e-16,0,nan,7.890642309912687206159e-01
630,8.329186853794265377182e-02,8.317104323692783851563e-02,3.120633126045635120088e-06,6.419795944938149393225e-08,6.419795944938157589422e-08,8.329186853794272246958e-02,8.247835156059470879828e-16,0,nan,7.896416197593435306636e-01
631,8.316948292036481504841e-02,8.304900957806163330766e-02,3.106533901361537668722e-06,6.381519301811110350374e-08,6.381519301811118546570e-08,8.316948292036488842857e-02,8.822966755341780971345e-16,0,nan,7.899291362188522629736e-01
633,8.292578713336715146021e-02,8.280601311415519694137e-02,3.078589236922727405205e-06,6.305817978043051798539e-08,6.305817978043059994736e-08,8.292578713336723460496e-02,1.002640517222498330893e-15,0,nan,7.905018291768944646678e-01
635,8.268351481117297563372e-02,8.256443404828070486978e-02,3.050978736371060522629e-06,6.231235805091888085043e-08,6.231235805091896281240e-08,8.268351481117305945610e-02,1.013773793382070964926e-15,0,nan,7.910714231728746992259e-01
636,8.256290855891251778687e-02,8.244417217102818773444e-02,3.037297237799015208760e-06,6.194358198231622328975e-08,6.194358198231630525172e-08,8.256290855891260492284e-02,1.055388852825705358421e-15,0,nan,7.913550658667722892403e-01
638,8.232274817026905000539e-02,8.220469606932107042851e-02,3.010178673318431809256e-06,6.121417763633448316831e-08,6.121417763633456513027e-08,8.232274817026913262159e-02,1.003564717889632933879e-15,0,nan,7.919200581142223098930e-01
639,8.220319097998442237074e-02,8.208547880806837948597e-02,2.996740395552795615016e-06,6.085350139129837601801e-08,6.085350139129845797998e-08,8.220319097998449993863e-02,9.436116561052559018981e-16,0,nan,7.922014138055436951276e-01
641,8.196511503900155704017e-02,8.184807833857665748667e-02,2.970102859747036415988e-06,6.014008268460733834865e-08,6.014008268460742031061e-08,8.196511503900163723047e-02,9.783467411020163519271e-16,0,nan,7.927618595456845527656e-01
643,8.172841369470859596014e-02,8.161204667270657853173e-02,2.943780093110267241803e-06,5.943708774448457281078e-08,5.943708774448465477275e-08,8.172841369470867556090e-02,9.739668819281598686612e-16,0,nan,7.933193045376017547171e-01
644,8.161057478266002529477e-02,8.149454044813134179215e-02,2.930735296352335863025e-06,5.908944209675502426074e-08,5.908944209675510622271e-08,8.161057478266010522080e-02,9.793587303577937466922e-16,0,nan,7.935969092338604386513e-01
646,8.137591312610810423411e-02,8.126053990386090941644e-02,2.904876017058401870820e-06,5.840174230160235209210e-08,5.840174230160243405406e-08,8.137591312610818725689e-02,1.020237784974740183841e-15,0,nan,7.941498978507130406608e-01
648,8.114259665436092394675e-02,8.102787891458167190972e-02,2.879320070232265644720e-06,5.772401763887197232655e-08,5.772401763887205428852e-08,8.114259665436100870425e-02,1.044550067766398220037e-15,0,nan,7.946999450164442896035e-01
649,8.102643925454655615681e-02,8.091204716475976221890e-02,2.866654457618548584035e-06,5.738884174511814294960e-08,5.738884174511822491157e-08,8.102643925454663613705e-02,9.870881621772873908690e-16,0,nan,7.949738728409490542319e-01
651,8.079511898258615043567e-02,8.068137404968596382293e-02,2.841545218834694109968e-06,5.672575627892996249656e-08,5.672575627893004445853e-08,8.079511898258622752922e-02,9.541857441154752566532e-16,0,nan,7.955195514112704821899e-01
653,8.056511531640138390475e-02,8.045201206812312155758e-02,2.816728370856189254363e-06,5.607221967644303910792e-08,5.607221967644312106988e-08,8.056511531640146009706e-02,9.457233117856355992294e-16,0,nan,7.960623462846871141040e-01
654,8.045060370393769533237e-02,8.033781926511598947549e-02,2.804428264378175129654e-06,5.574898065333795176149e-08,5.574898065333803372346e-08,8.045060370393777039304e-02,9.330032118853214574381e-16,0,nan,7.963326694320651486241e-01
656,8.022255397670324805759e-02,8.011040312910359950660e-02,2.780042068829460004764e-06,5.510945988372798266753e-08,5.510945988372806462950e-08,8.022255397670331664015e-02,8.549037680002385892838e-16,0,nan,7.968711812128729603494e-01
658,7.999579307980929365751e-02,7.988427050324745093413e-02,2.755937792642734085710e-06,5.447908280936022052972e-08,5.447908280936030249169e-08,7.999579307980936356145e-02,8.738451408471177208100e-16,0,nan,7.974068655576249218956e-01
659,7.988289253435112979851e-02,7.977168211681899545606e-02,2.743990102118707495015e-06,5.416727415190091167897e-08,5.416727415190099364093e-08,7.988289253435120364623e-02,9.244497555175904396568e-16,0,nan,7.976736543557238260337e-01
661,7.965804449972486989129e-02,7.954745448398096996367e-02,2.720301110283142595687e-06,5.355032029473513023465e-08,5.355032029473521219662e-08,7.965804449972495280565e-02,1.040878691682109298466e-15,0,nan,7.982051389066664238742e-01
663,7.943445829556049220255e-02,7.932448350825863081504e-02,2.696884013177658222140e-06,5.294212487939499571205e-08,5.294212487939507767401e-08,7.943445829556058175087e-02,1.127323394722883027466e-15,0,nan,7.987338508366733907788e-01
665,7.921212333300517438595e-02,7.910275865811507156611e-02,2.673734921067090810748e-06,5.234253912951676761325e-08,5.234253912951684957522e-08,7.921212333300525694116e-02,1.042204345717808905531e-15,0,nan,7.992598116773156754155e-01
666,7.910142179065453305054e-02,7.899236027115354163985e-02,2.662259679586074480044e-06,5.204592919223172901974e-08,5.204592919223181098171e-08,7.910142179065462148077e-02,1.117934895372468262687e-15,0,nan,7.995217671072040140686e-01
668,7.888094409432466758147e-02,7.877248511893070181955e-02,2.639505447006622369088e-06,5.145898539789631800827e-08,5.145898539789639997024e-08,7.888094409432475398561e-02,1.095374020627792993610e-15,0,nan,8.000436412025907993695e-01
670,7.866169168060944960619e-02,7.855383027315010480152e-02,2.617009783502952931033e-06,5.088029204610801143409e-08,5.088029204610809339606e-08,7.866169168060953819228e-02,1.126165632380883798651e-15,0,nan,8.005628170763343760211e-01
671,7.855252176825835985774e-02,7.844495729579478715543e-02,2.605857768208435845123e-06,5.059399581297874979763e-08,5.059399581297883175959e-08,7.855252176825844601793e-02,1.096848190932593287540e-15,0,nan,8.008213996789770902749e-01
673,7.833508822130441640041e-02,7.822811395466598705095e-02,2.583743110723761946309e-06,5.002741877757315537377e-08,5.002741877757323733574e-08,7.833508822130449708538e-02,1.029997824164217223057e-15,0,nan,8.013365670976489244784e-01
675,7.811885471088562959974e-02,7.801246580901480265346e-02,2.561877982265980520069e-06,4.946875032601691364556e-08,4.946875032601699560753e-08,7.811885471088571273771e-02,1.064249829911023630904e-15,0,nan,8.018490878238134339485e-01
677,7.790381133270986302453e-02,7.779800300731025408663e-02,2.540258873312753812693e-06,4.891785836141596630380e-08,4.891785836141604826576e-08,7.790381133270995161740e-02,1.137208417709644826381e-15,0,nan,8.023589821037450444947e-01
678,7.779673287787360058676e-02,7.769121306139011029490e-02,2.529540495607207655558e-06,4.864528798489570749099e-08,4.864528798489578945295e-08,7.779673287787368378572e-02,1.069440336803258888094e-15,0,nan,8.026129505972489255167e-01
680,7.758345636479564710886e-02,7.747851003970220029604e-02,2.508283964445797733437e-06,4.810581866856657526699e-08,4.810581866856665722896e-08,7.758345636479573221873e-02,1.097010555187530307189e-15,0,nan,8.031189427221775792862e-01
682,7.737134569536330275241e-02,7.726696820215794847542e-02,2.487264934872920271011e-06,4.757380670319072780959e-08,4.757380670319080977156e-08,7.737134569536338612078e-02,1.077509639405861500020e-15,0,nan,8.036223581259239691268e-01
684,7.716039133913904501938e-02,7.705657806862439840323e-02,2.466480099092855291657e-06,4.704912873040975766771e-08,4.704912873040983962968e-08,7.716039133913913185720e-02,1.125419612905240983879e-15,0,nan,8.041232163489204224824e-01
685,7.705534482857484546159e-02,7.695181195649139493931e-02,2.456174485292808597398e-06,4.678950209233852490855e-08,4.678950209233860687052e-08,7.705534482857493476597e-02,1.158964091246244998214e-15,0,nan,8.043726925703531803490e-01
687,7.684610729875319956594e-02,7.674313182840843128307e-02,2.435734858387658002311e-06,4.627559899045894270731e-08,4.627559899045902466927e-08,7.684610729875328187044e-02,1.071030144686862076681e-15,0,nan,8.048697512323832568707e-01
689,7.663800270607402931322e-02,7.653558015109582224333e-02,2.415521394645344489267e-06,4.576873175813450781285e-08,4.576873175813458977481e-08,7.663800270607410632546e-02,1.004883123842908028781e-15,0,nan,8.053643007124249059863e-01
691,7.643102187648551093524e-02,7.632914779848556929842e-02,2.395530974597869724916e-06,4.526878512111973180131e-08,4.526878512111981376328e-08,7.643102187648558484395e-02,9.669988053418875163911e-16,0,nan,8.058563598753814784703e-01
692,7.632795003299826241960e-02,7.622634854391169278998e-02,2.385618445232451367095e-06,4.502137160479474509596e-08,4.502137160479482705793e-08,7.632795003299833944539e-02,1.009142628070281261908e-15,0,nan,8.061014614318586558070e-01
694,7.612263786235846929618e-02,7.602157828124167515682e-02,2.365956854088296314343e-06,4.453159451508668038452e-08,4.453159451508676234648e-08,7.612263786235855108568e-02,1.074443866944853531842e-15,0,nan,8.065898200810121158942e-01
696,7.591842694883313424903e-02,7.581790495448258171418e-02,2.346510731080933078878e-06,4.404845934424528432548e-08,4.404845934424536628745e-08,7.591842694883321552353e-02,1.070550439746614478160e-15,0,nan,8.070757347593859752557e-01
698,7.571530845825728828213e-02,7.561531977525977332721e-02,2.327277132678704011639e-06,4.357185830233507735492e-08,4.357185830233515931688e-08,7.571530845825737392055e-02,1.131058181535536109276e-15,0,nan,8.075592236851277392804e-01
699,7.561415613669343616099e-02,7.551443252023641583559e-02,2.317739123534593820117e-06,4.333597495309697411836e-08,4.333597495309705608033e-08,7.561415613669351870266e-02,1.091616581620247772510e-15,0,nan,8.078000641347341448579e-01
701,7.541265992222107028553e-02,7.531346328853444349605e-02,2.298818897935804149173e-06,4.286897743859043506220e-08,4.286897743859051702417e-08,7.541265992222115601204e-02,1.136765506138220501309e-15,0,nan,8.082799481980479492271e-01
703,7.521223445471521273920e-02,7.511356064023778922323e-02,2.280104046652949425354e-06,4.240825338693766170564e-08,4.240825338693774366760e-08,7.521223445471530642104e-02,1.245566557695220681134e-15,0,nan,8.087574512726792999129e-01
705,7.501287122430680409657e-02,7.491471610919336887591e-02,2.261591790622410571750e-06,4.195370194231196106798e-08,4.195370194231204302995e-08,7.501287122430690681117e-02,1.369293051171226168494e-15,0,nan,8.092325909573460792582e-01
707,7.481456181103944558242e-02,7.471692131858892471641e-02,2.243279395785262830161e-06,4.150522413541781800830e-08,4.150522413541789997026e-08,7.481456181103955778379e-02,1.499726384931353350907e-15,0,nan,8.097053846786118751514e-01
708,7.471579967889102613654e-02,7.461841498233742764334e-02,2.234197304017704935915e-06,4.128323242414582816323e-08,4.128323242414591012519e-08,7.471579967889113827693e-02,1.500892534575568003484e-15,0,nan,8.099409072022118165498e-01
710,7.451905539769181074927e-02,7.442217928841578233889e-02,2.216179670975552540356e-06,4.084368353446477176351e-08,4.084368353446485372547e-08,7.451905539769192532234e-02,1.537500226833985692217e-15,0,nan,8.104102142817271450326e-01
712,7.432334426938640159488e-02,7.422697277610365573786e-02,2.198355255354757887705e-06,4.040996885126658387092e-08,4.040996885126666583288e-08,7.432334426938651634413e-02,1.543919323846940032254e-15,0,nan,8.108772182247050964131e-01
714,7.412865817951032332278e-02,7.403278737214862015303e-02,2.180721474053304976307e-06,3.998199569763170846500e-08,3.998199569763179042696e-08,7.412865817951044489573e-02,1.640026244089207420302e-15,0,nan,8.113419358714164820448e-01
716,7.393498909832849075308e-02,7.383961508749480040503e-02,2.163275785298468429989e-06,3.955967310959164569445e-08,3.955967310959172765642e-08,7.393498909832860258175e-02,1.512527142995545284080e-15,0,nan,8.118043838991418115246e-01
718,7.374232907973242434618e-02,7.364744801618829106449e-02,2.146015687877381278639e-06,3.914291180004184286195e-08,3.914291180004192482391e-08,7.374232907973254166363e-02,1.590910577284076154944e-15,0,nan,8.122645788241238445828e-01
719,7.364637500834435301922e-02,7.355173898738742721548e-02,2.137454465192902836279e-06,3.893658917231020600859e-08,3.893658917231028797056e-08,7.364637500834446597953e-02,1.533820419987196666594e-15,0,nan,8.124938364908550658314e-01
721,7.345521386493969462350e-02,7.336106509157680477529e-02,2.120468151873646126151e-06,3.852800594881150913563e-08,3.852800594881159109760e-08,7.345521386493980076689e-02,1.445008286021656557831e-15,0,nan,8.129506823821559475586e-01
723,7.326504227763397381068e-02,7.317137700077072648419e-02,2.103661349402347208622e-06,3.812476789313842054849e-08,3.812476789313850251045e-08,7.326504227763408760447e-02,1.553179944054574186933e-15,0,nan,8.134053157693827543532e-01
725,7.307585258457345578353e-02,7.298266709149668629575e-02,2.087031692698727623817e-06,3.772679131514158332464e-08,3.772679131514166528660e-08,7.307585258457356662965e-02,1.516863857061403054995e-15,0,nan,8.138577526201648822232e-01
727,7.288763720277695312699e-02,7.279492781866542250313e-02,2.070576853976505923706e-06,3.733399404938354602093e-08,3.733399404938362798289e-08,7.288763720277705879605e-02,1.449752774148678634997e-15,0,nan,8.143080087495597011457e-01
729,7.270038862712384364340e-02,7.260815171456636019087e-02,2.054294542059110058606e-06,3.694629542347600861106e-08,3.694629542347609057303e-08,7.270038862712395143342e-02,1.482660915179449553791e-15,0,nan,8.147560998218623553148e-01
731,7.251409942935761743232e-02,7.242233138787851354223e-02,2.038182501709706247968e-06,3.656361622715482176418e-08,3.656361622715490372615e-08,7.251409942935772140731e-02,1.433858920673088363471e-15,0,nan,8.152020413523897048968e-01
732,7.242131229662766844779e-02,7.232977735192376578244e-02,2.030189638277044674590e-06,3.637413455423308970920e-08,3.637413455423317167116e-08,7.242131229662776655453e-02,1.354666754462419966525e-15,0,nan,8.154242108477206020523e-01
734,7.223644840343995676690e-02,7.214537699733469811036e-02,2.014328853717726587451e-06,3.599883910727936592050e-08,3.599883910727944788246e-08,7.223644840344004862593e-02,1.271643762866113539337e-15,0,nan,8.158669568352300954231e-01
736,7.205252564737578413467e-02,7.196191426970321991519e-02,1.998632855599171836301e-06,3.562837126453419476024e-08,3.562837126453427672220e-08,7.205252564737587701692e-02,1.289090757466047141449e-15,0,nan,8.163075914289444912899e-01
738,7.186953686157357412689e-02,7.177938203749825718525e-02,1.983099509396408756557e-06,3.526265669984394823611e-08,3.526265669984403019808e-08,7.186953686157366703624e-02,1.292750085441351171590e-15,0,nan,8.167461296364342064049e-01
740,7.168747495173664885382e-02,7.159777324131059994539e-02,1.967726713677621811074e-06,3.490162241864796431206e-08,3.490162241864804627403e-08,7.168747495173674640491e-02,1.360782905731567082250e-15,0,nan,8.171825863240078756259e-01
742,7.150633289521741986494e-02,7.141708089294361572197e-02,1.952512399507106803331e-06,3.454519673078484974386e-08,3.454519673078493170583e-08,7.150633289521752344691e-02,1.448570509210962968558e-15,0,nan,8.176169762183632005364e-01
744,7.132610374011538745265e-02,7.123729807451782691796e-02,1.937454529860517005619e-06,3.419330922392189291001e-08,3.419330922392197487197e-08,7.132610374011548662326e-02,1.390383215461656913921e-15,0,nan,8.180493139082138115566e-01
746,7.114678060438869855453e-02,7.105841793758892188659e-02,1.922551099052100683036e-06,3.384589073759175022943e-08,3.384589073759183219140e-08,7.114678060438879241933e-02,1.319312023475344150227e-15,0,nan,8.184796138458921742819e-01
748,7.096835667497911059876e-02,7.088043370227893602564e-02,1.907800132173651729873e-06,3.350287333782118824007e-08,3.350287333782127020204e-08,7.096835667497920352843e-02,1.309452311750193570198e-15,0,nan,8.189078903489328732797e-01
750,7.079082520695004210332e-02,7.070333865642061677015e-02,1.893199684544924734509e-06,3.316419029233675533906e-08,3.316419029233683730102e-08,7.079082520695014373372e-02,1.435643684704243876014e-15,0,nan,8.193341576016326576392e-01
751,7.070239205657834202778e-02,7.061512250029047810251e-02,1.885955305869362116706e-06,3.299645362123157370377e-08,3.299645362123165566574e-08,7.070239205657844060887e-02,1.394310428059585040838e-15,0,nan,8.195465421556449268372e-01
753,7.052618678079378145007e-02,7.043934879934166115589e-02,1.871577055641116321271e-06,3.266414955338405435411e-08,3.266414955338413631608e-08,7.052618678079387268568e-02,1.293641652542896937115e-15,0,nan,8.199698218407154295885e-01
755,7.035085739653974823415e-02,7.026444779815929631006e-02,1.857344591702826589815e-06,3.233601810889990468669e-08,3.233601810889998664866e-08,7.035085739653983523460e-02,1.236665071301075021880e-15,0,nan,8.203911271633183402473e-01
757,7.017639739070172244517e-02,7.009041301500687493053e-02,1.843256071003264388824e-06,3.201199657419343024706e-08,3.201199657419351220902e-08,7.017639739070180931009e-02,1.237808238049170438142e-15,0,nan,8.208104718533977993606e-01
759,7.000280031456439233661e-02,6.991723803216270960448e-02,1.829309678380799856459e-06,3.169202333256390522582e-08,3.169202333256398718779e-08,7.000280031456447720932e-02,1.212418659446437174044e-15,0,nan,8.212278695144203727514e-01
761,6.983005978301785876550e-02,6.974491649513175905994e-02,1.815503626072265393176e-06,3.137603784232520507668e-08,3.137603784232528703865e-08,6.983005978301795076005e-02,1.317406209034455220937e-15,0,nan,8.216433336248200687470e-01
763,6.965816947377562184940e-02,6.957344211186908267130e-02,1.801836153231680240658e-06,3.106398061542491022096e-08,3.106398061542499218293e-08,6.965816947377570802992e-02,1.237191858994888090337e-15,0,nan,8.220568775394271681615e-01
765,6.948712312660394740949e-02,6.940280865201475801740e-02,1.788305525458616470755e-06,3.075579319654037755768e-08,3.075579319654045951965e-08,6.948712312660403771675e-02,1.299625896728039796752e-15,0,nan,8.224685144908715808383e-01
767,6.931691454256271034406e-02,6.923300994613999781446e-02,1.774910034335984262566e-06,3.045141814264051159217e-08,3.045141814264059355413e-08,6.931691454256279419355e-02,1.209654037083711268518e-15,0,nan,8.228782575909750661371e-01
769,6.914753758325718757671e-02,6.906403988500421642360e-02,1.761647996977020813897e-06,3.015079900300114448443e-08,3.015079900300122644639e-08,6.914753758325726995575e-02,1.191351698084339501389e-15,0,nan,8.232861198321166445687e-01
771,6.897898617010091160129e-02,6.889589241882308756626e-02,1.748517755581294979711e-06,2.985388029966339511641e-08,2.985388029966347707837e-08,6.897898617010099619616e-02,1.226386167804379939732e-15,0,nan,8.236921140885858801366e-01
773,6.881125428358920992356e-02,6.872856155654713528058e-02,1.735517676999505207129e-06,2.956060750832379419718e-08,2.956060750832387616077e-08,6.881125428358928560764e-02,1.099879499233544013838e-15,0,nan,8.240962531179152704809e-01
775,6.864433596258324998818e-02,6.856204136515080260761e-02,1.722646152306884860627e-06,2.927092703964560546448e-08,2.927092703964568742806e-08,6.864433596258333543686e-02,1.244803122075362475208e-15,0,nan,8.244985495621920627146e-01
777,6.847822530360463122445e-02,6.839632596893194249610e-02,1.709901596385033200275e-06,2.898478622098143154603e-08,2.898478622098151350961e-08,6.847822530360471214659e-02,1.181720748312486919271e-15,0,nan,8.248990159493604699503e-01
779,6.831291646013995522146e-02,6.823140954882121744784e-02,1.697282447511959436171e-06,2.870213327849640096243e-08,2.870213327849648292601e-08,6.831291646014004236421e-02,1.275640890904861465735e-15,0,nan,8.252976646944954419402e-01
781,6.814840364195565158845e-02,6.806728634170171321482e-02,1.684787166960194749977e-06,2.842291731968296611810e-08,2.842291731968304808168e-08,6.814840364195573858212e-02,1.276532789702028852939e-15,0,nan,8.256945081010701013727e-01
783,6.798468111442250438881e-02,6.790395063973808653657e-02,1.672414238602755561225e-06,2.814708831625715405970e-08,2.814708831625723602328e-08,6.798468111442259086748e-02,1.272031792534642827135e-15,0,nan,8.260895583621982882433e-01
785,6.782174319784997629235e-02,6.774139678971553835130e-02,1.660162168526819907471e-06,2.787459708742748414852e-08,2.787459708742756611210e-08,6.782174319785005947098e-02,1.226430219844438403249e-15,0,nan,8.264828275618652659294e-01
787,6.765958426683002513435e-02,6.757961919238808512489e-02,1.648029484654920252146e-06,2.760539528352731553849e-08,2.760539528352739750208e-08,6.765958426683010602261e-02,1.195518110368465183519e-15,0,nan,8.268743276761398526054e-01
789,6.749819874959032961481e-02,6.741861230183633646451e-02,1.636014736373515663495e-06,2.733943537000199886783e-08,2.733943537000208083141e-08,6.749819874959040458739e-02,1.110734532420801575556e-15,0,nan,8.272640705743719446606e-01
791,6.733758112735670209315e-02,6.725837062483415451641e-02,1.624116494168747421249e-06,2.707667061174219929683e-08,2.707667061174228126042e-08,6.733758112735677615093e-02,1.099798706821249927708e-15,0,nan,8.276520680203724122351e-01
793,6.717772593372461908956e-02,6.709888872022455597044e-02,1.612333349269259674950e-06,2.681705505775523179732e-08,2.681705505775531376091e-08,6.717772593372469394694e-02,1.114318514151518724115e-15,0,nan,8.280383316735797633707e-01
795,6.701862775403963357057e-02,6.694016119830435707083e-02,1.600663913295905837845e-06,2.656054352616618703051e-08,2.656054352616626899409e-08,6.701862775403970899038e-02,1.125355981628209203614e-15,0,nan,8.284228730902095554143e-01
797,6.686028122478657187422e-02,6.678218272021750612222e-02,1.589106817918198247082e-06,2.630709158954106342010e-08,2.630709158954114538368e-08,6.686028122478664894066e-02,1.152649140285323126314e-15,0,nan,8.288057037243892716618e-01
799,6.670268103298736261930e-02,6.662494799735703410182e-02,1.577660714517360769983e-06,2.605665556052423003113e-08,2.605665556052431199472e-08,6.670268103298744536426e-02,1.240504178691963336590e-15,0,nan,8.291868349292785011530e-01
801,6.654582191560737269853e-02,6.646845179077535969991e-02,1.566324273855833068582e-06,2.580919247778278466019e-08,2.580919247778286662377e-08,6.654582191560744786085e-02,1.129482113886540812082e-15,0,nan,8.295662779581754987736e-01
803,6.638969865897001443322e-02,6.631268891060292103301e-02,1.555096185753095765226e-06,2.556466009225038744964e-08,2.556466009225046941322e-08,6.638969865897008561787e-02,1.072224310776163714793e-15,0,nan,8.299440439656054720511e-01
805,6.623430609817966552288e-02,6.615765421547496749621e-02,1.543975158767678611408e-06,2.532301685366377361111e-08,2.532301685366385557469e-08,6.623430609817974003468e-02,1.124972822899612670984e-15,0,nan,8.303201440083997895460e-01
807,6.607963911655261035616e-02,6.600334261196630358803e-02,1.532959919885213982334e-06,2.508422189738480019814e-08,2.508422189738488216172e-08,6.607963911655269421242e-02,1.269018155959784351776e-15,0,nan,8.306945890467584043843e-01
809,6.592569264505594717196e-02,6.584974905403402634096e-02,1.522049214212418819518e-06,2.484823503150143081845e-08,2.484823503150151278204e-08,6.592569264505602789081e-02,1.224391409524298143096e-15,0,nan,8.310673899452995342404e-01
811,6.577246166175425290401e-02,6.569686854246784002420e-02,1.511241804676858360806e-06,2.461501672420099363520e-08,2.461501672420107559878e-08,6.577246166175432868974e-02,1.152241073877959980936e-15,0,nan,8.314385574740927762282e-01
814,6.554394585611234003153e-02,6.546887391506941988872e-02,1.495221707594769237746e-06,2.427029542581448676732e-08,2.427029542581456873090e-08,6.554394585611240644569e-02,1.013276794078176808122e-15,0,nan,8.319922695286230095711e-01
816,6.539248192650529145631e-02,6.531775445034296301294e-02,1.484667240516827062549e-06,2.404382978435937662609e-08,2.404382978435945858967e-08,6.539248192650536291878e-02,1.092824030968384355831e-15,0,nan,8.323594001408243586650e-01
818,6.524171627140298856951e-02,6.516733089579693216642e-02,1.474211875958919203824e-06,2.381999936229613355118e-08,2.381999936229621551476e-08,6.524171627140306409774e-02,1.157667795350092658047e-15,0,nan,8.327249343486029021545e-01
820,6.509164407416513642435e-02,6.501759845636871648633e-02,1.463854453476392430221e-06,2.359876744899232931275e-08,2.359876744899241127633e-08,6.509164407416522099212e-02,1.299210838145570373506e-15,0,nan,8.330888825090265296133e-01
822,6.494226056234005117762e-02,6.486855238093885978046e-02,1.453593828892407435394e-06,2.338009792905997315096e-08,2.338009792906005511454e-08,6.494226056234013464086e-02,1.285191457271967453676e-15,0,nan,8.334512548900784898007e-01
824,6.479356100715914779098e-02,6.472018796182886501978e-02,1.443428874032493912086e-06,2.316395527135084219932e-08,2.316395527135092416290e-08,6.479356100715922716135e-02,1.224973192640964703557e-15,0,nan,8.338120616716071973554e-01
826,6.464554072303842213731e-02,6.457250053430597935833e-02,1.433358476464051794255e-06,2.295030451818026549958e-08,2.295030451818034746316e-08,6.464554072303849373532e-02,1.107547406436887843601e-15,0,nan,8.341713129462677111365e-01
828,6.449819506708669158979e-02,6.442548547609465436903e-02,1.423381539240682010982e-06,2.273911127477392452563e-08,2.273911127477400648921e-08,6.449819506708676533586e-02,1.143382019342442117952e-15,0,nan,8.345290187204485498674e-01
830,6.435151943862059409351e-02,6.427913820689475088432e-02,1.413496980651258130324e-06,2.253034169893270778391e-08,2.253034169893278974749e-08,6.435151943862067389757e-02,1.240126990857291562894e-15,0,nan,8.348851889151896629141e-01
833,6.413275233603923930481e-02,6.406085949009836244539e-02,1.398841023290027207563e-06,2.222165901454380198435e-08,2.222165901454388394793e-08,6.413275233603931592402e-02,1.194697085123835014106e-15,0,nan,8.354165864905332391567e-01
835,6.398773192098658468829e-02,6.391616192580588939887e-02,1.389182776570586657638e-06,2.201880408349403331941e-08,2.201880408349411528300e-08,6.398773192098666315743e-02,1.226315261971367328380e-15,0,nan,8.357689605892490897795e-01
837,6.384336575656505974319e-02,6.377211644322614003677e-02,1.379613238958721029805e-06,2.181825857956769549381e-08,2.181825857956777745739e-08,6.384336575656513257447e-02,1.140780722846279194930e-15,0,nan,8.361198331729938431180e-01
839,6.369964942619851799854e-02,6.362871864515839970267e-02,1.370131394318813307701e-06,2.161999102485379427978e-08,2.161999102485387624336e-08,6.369964942619858502257e-02,1.052188256200550355584e-15,0,nan,8.364692137897643693634e-01
841,6.355657855296606428830e-02,6.348596417384143320017e-02,1.360736240450734481574e-06,2.142397044085236229132e-08,2.142397044085244425490e-08,6.355657855296614079231e-02,1.203715139137835449856e-15,0,nan,8.368171119070436918155e-01
843,6.341414879915813207489e-02,6.334384871051246257423e-02,1.351426788867390919672e-06,2.123016633943994732195e-08,2.123016633944002928554e-08,6.341414879915820310369e-02,1.120078029430231624336e-15,0,nan,8.371635369126476123322e-01
845,6.327235586583836168817e-02,6.320236797497180702976e-02,1.342202064576305022555e-06,2.103854871401834695042e-08,2.103854871401842891400e-08,6.327235586583843184283e-02,1.108772636380805021820e-15,0,nan,8.375084981155528293943e-01
848,6.306085119460073940001e-02,6.299132771706782152332e-02,1.328521741646423640368e-06,2.075515744050367031715e-08,2.075515744050375228073e-08,6.306085119460081182471e-02,1.148489177517359698754e-15,0,nan,8.380232154614531474789e-01
850,6.292063175522033535714e-02,6.285141532433653754897e-02,1.319504656627865120689e-06,2.056887780842607269985e-08,2.056887780842615466343e-08,6.292063175522040574219e-02,1.118632280407827065301e-15,0,nan,8.383645573744225956182e-01
852,6.278103438920265566558e-02,6.271212297623222908793e-02,1.310568989636898214951e-06,2.038468329762938896331e-08,2.038468329762947092690e-08,6.278103438920272321138e-02,1.075894910031359110269e-15,0,nan,8.387044674570660198029e-01
854,6.264205496682537233077e-02,6.257344656085785106203e-02,1.301713823808519207533e-06,2.020254596356129496613e-08,2.020254596356137692971e-08,6.264205496682543603443e-02,1.016947064250018543197e-15,0,nan,8.390429546736329197956e-01
856,6.250368939483255670275e-02,6.243538200258753195770e-02,1.292938254639877237459e-06,2.002243829761320772538e-08,2.002243829761328968897e-08,6.250368939483262293395e-02,1.059636652699477196751e-15,0,nan,8.393800279139367769747e-01
858,6.236593361603316731934e-02,6.229792526166755967099e-02,1.284241389796248640601e-06,1.984433321936538219253e-08,1.984433321936546415611e-08,6.236593361603322965757e-02,9.995558980953245681004e-16,0,nan,8.397156959941248395031e-01
861,6.216043452264821689290e-02,6.209287105807278356329e-02,1.271341740587942278730e-06,1.958087224871981281873e-08,1.958087224871989478232e-08,6.216043452264827852980e-02,9.915775843449646697879e-16,0,nan,8.402165825452708111123e-01
863,6.202418570973577960359e-02,6.195691641847855118952e-02,1.262837810735542023546e-06,1.940765790470541830339e-08,1.940765790470550026697e-08,6.202418570973584321577e-02,1.025602732400126424516e-15,0,nan,8.405487758191894509942e-01
865,6.188853276818490067868e-02,6.182155573395208686405e-02,1.254409555140069802542e-06,1.923635463053996762074e-08,1.923635463054004958432e-08,6.188853276818496299320e-02,1.006883134505951505338e-15,0,nan,8.408795942202465130422e-01
867,6.175347179826740084962e-02,6.168678512136607089422e-02,1.246056133913823341381e-06,1.906693718075837232200e-08,1.906693718075845428558e-08,6.175347179826745820053e-02,9.287074090351498547403e-16,0,nan,8.412090462423425554750e-01
870,6.155198184300356839538e-02,6.148572717604891546550e-02,1.233664506686947828675e-06,1.881629265604453122405e-08,1.881629265604461318763e-08,6.155198184300362584454e-02,9.333438322279738075419e-16,0,nan,8.417006807242167950038e-01
872,6.141838396274235112315e-02,6.135241497534466709185e-02,1.225494569696514156338e-06,1.865148184925101032344e-08,1.865148184925109228702e-08,6.141838396274240341219e-02,8.513580873704203077561e-16,0,nan,8.420267535046697375154e-01
874,6.128536467000635090674e-02,6.121967951917885869539e-02,1.217396614237472243490e-06,1.848847152055787427601e-08,1.848847152055795623959e-08,6.128536467000640259947e-02,8.434758768814884275622e-16,0,nan,8.423514890912881612067e-01
876,6.115292021496621099885e-02,6.108751707353419352353e-02,1.209369849307825655952e-06,1.832723811872851469467e-08,1.832723811872859665826e-08,6.115292021496626302362e-02,8.507322861685163428736e-16,0,nan,8.426748956702682237085e-01
878,6.102104688012021521670e-02,6.095592393655185209367e-02,1.201413494313438789154e-06,1.816775845114325416767e-08,1.816775845114333613125e-08,6.102104688012026310117e-02,7.847205025546709179623e-16,0,nan,8.429969813613229774434e-01
881,6.082429967479666826913e-02,6.075959366521010984741e-02,1.189609298082974061307e-06,1.793177733332177727809e-08,1.793177733332185924167e-08,6.082429967479671739365e-02,8.076463366057585917889e-16,0,nan,8.434776508331203129926e-01
883,6.069383808539204755439e-02,6.062940781218680019737e-02,1.181825619698007015055e-06,1.777658283119732731487e-08,1.777658283119740927845e-08,6.069383808539209062093e-02,7.095702715258500790835e-16,0,nan,8.437964693978441469411e-01
885,6.056393485452800373725e-02,6.049977855962143657997e-02,1.174109698854105480192e-06,1.762306362444072861133e-08,1.762306362444081057491e-08,6.056393485452804905351e-02,7.482384159310779637885e-16,0,nan,8.441139949797006597075e-01
888,6.037011911575781986095e-02,6.030637052446270046646e-02,1.162661256271153656158e-06,1.739587871386118981367e-08,1.739587871386127177726e-08,6.037011911575787329178e-02,8.850543794745419116029e-16,0,nan,8.445878761177431323951e-01
890,6.024159620165403516978e-02,6.017811725832979130590e-02,1.155111531511266663123e-06,1.724645371973559100178e-08,1.724645371973567296536e-08,6.024159620165408458568e-02,8.202953649733976315741e-16,0,nan,8.449022033557278941085e-01
892,6.011361926176665010368e-02,6.005040825982384256054e-02,1.147627030900701358916e-06,1.709862964468190494936e-08,1.709862964468198691294e-08,6.011361926176670194210e-02,8.623406311011006972712e-16,0,nan,8.452152647376311270537e-01
894,5.998618482507044047392e-02,5.992324007228473636832e-02,1.140207051596303386489e-06,1.695238595071313856679e-08,1.695238595071322053038e-08,5.998618482507049305772e-02,8.765985954747734856417e-16,0,nan,8.455270678748021401369e-01
897,5.979604284280685272401e-02,5.973349432188931190657e-02,1.129196544903780377983e-06,1.673593945100314349456e-08,1.673593945100322545814e-08,5.979604284280690525361e-02,8.784794571609628812779e-16,0,nan,8.459924298722233534866e-01
899,5.966994967023552670637e-02,5.960766322977689019025e-02,1.121934853105950519480e-06,1.659355885613712117609e-08,1.659355885613720313968e-08,5.966994967023557790443e-02,8.580208253364326819188e-16,0,nan,8.463011203001989432148e-01
901,5.954438708141679414965e-02,5.948236107829570767924e-02,1.114735293192533880343e-06,1.645268914086181054537e-08,1.645268914086189250896e-08,5.954438708141684800400e-02,9.044404926494872041982e-16,0,nan,8.466085786489028112240e-01
904,5.935703074120647626533e-02,5.929539234317199314361e-02,1.104051002415309663369e-06,1.624417554892314268570e-08,1.624417554892322464928e-08,5.935703074120652504426e-02,8.217886366175253084065e-16,0,nan,8.470674720697880342589e-01
906,5.923278005456131256601e-02,5.917139804569348376928e-02,1.097003889693306866998e-06,1.610699966046034647491e-08,1.610699966046042843849e-08,5.923278005456136579356e-02,8.986164477917547106219e-16,0,nan,8.473718822181590330355e-01
908,5.910904837880752438206e-02,5.904792116332051310490e-02,1.090016624836587388213e-06,1.597126868993645785842e-08,1.597126868993653982201e-08,5.910904837880757509901e-02,8.580233676707622801706e-16,0,nan,8.476750857342299350214e-01
911,5.892441692033852096433e-02,5.886366893168493846789e-02,1.079646557672608360769e-06,1.577034166145459589372e-08,1.577034166145467785730e-08,5.892441692033856934685e-02,8.210946238564432093616e-16,0,nan,8.481276441806264313806e-01
913,5.880196863547344776624e-02,5.874147150823420121535e-02,1.072806156381293262055e-06,1.563814383570284660553e-08,1.563814383570292856911e-08,5.880196863547349499679e-02,8.032138759110691321039e-16,0,nan,8.484278622397974118242e-01
915,5.868002812271243956443e-02,5.861978030674553502566e-02,1.066023418953972345875e-06,1.550732830153052971119e-08,1.550732830153061167477e-08,5.868002812271249057953e-02,8.693775715401586680362e-16,0,nan,8.487268984195681721964e-01
918,5.849806253968085206774e-02,5.843818581194038658255e-02,1.055956108264495857294e-06,1.531365900542134029750e-08,1.531365900542142226108e-08,5.849806253968090095848e-02,8.357668543698218005033e-16,0,nan,8.491732518494340349103e-01
920,5.837737772661064777902e-02,5.831774649024220463778e-02,1.049314894399514060216e-06,1.518622402961958919219e-08,1.518622402961967115578e-08,5.837737772661069826218e-02,8.647727188565390857235e-16,0,nan,8.494693636101115864008e-01
922,5.825718976896505224561e-02,5.819780251785077601623e-02,1.042729255342408863485e-06,1.506011186298167542550e-08,1.506011186298175738908e-08,5.825718976896510168523e-02,8.486440774332816314486e-16,0,nan,8.497643175736529748215e-01
925,5.807783274624705310840e-02,5.801880867589428308895e-02,1.032953732515978317648e-06,1.487338797660210126345e-08,1.487338797660218322703e-08,5.807783274624710467238e-02,8.878426631783151037517e-16,0,nan,8.502045924238921245706e-01
927,5.795887358791122073720e-02,5.790008979101575470327e-02,1.026504508329515078140e-06,1.475051141476941620720e-08,1.475051141476949817078e-08,5.795887358791127605523e-02,9.544358662419167209475e-16,0,nan,8.504966813579167169129e-01
929,5.784040067897285725129e-02,5.778185569188976078436e-02,1.020108860059220696263e-06,1.462890114454196166758e-08,1.462890114454204363116e-08,5.784040067897290811393e-02,8.793617232879343886819e-16,0,nan,8.507876359289256359411e-01
932,5.766359653247761507533e-02,5.760540704168842091049e-02,1.010614629908476511803e-06,1.444882591329058968655e-08,1.444882591329067165013e-08,5.766359653247766560254e-02,8.762410326098071350889e-16,0,nan,8.512219552334894199239e-01
934,5.754632628525931797858e-02,5.748837199679325549173e-02,1.004350507522862451017e-06,1.433031349388854538756e-08,1.433031349388862735114e-08,5.754632628525936937993e-02,8.932168339709730730546e-16,0,nan,8.515101025714305064333e-01
937,5.737131240326849568323e-02,5.731370825438458077583e-02,9.950510251190112499083e-07,1.415481378462624919509e-08,1.415481378462633115868e-08,5.737131240326855117744e-02,9.672815253421173584178e-16,0,nan,8.519402414151477170531e-01
939,5.725522660016443832198e-02,5.719785411838414906915e-02,9.889150649113022870050e-07,1.403930500245328033534e-08,1.403930500245336229892e-08,5.725522660016448886952e-02,8.828458319332266641079e-16,0,nan,8.522256218572091064005e-01
941,5.713960955607800401568e-02,5.708246734714403358701e-02,9.828294508664943990141e-07,1.392497204491314090283e-08,1.392497204491322286641e-08,5.713960955607805339770e-02,8.642344812745197773485e-16,0,nan,8.525099066628745181633e-01
944,5.696705672185552182807e-02,5.691025733234445632691e-02,9.737943033400323052655e-07,1.375564598043572662786e-08,1.375564598043580859144e-08,5.696705672185557317521e-02,9.013479055669065565174e-16,0,nan,8.529342932834973934242e-01
946,5.685259923011202337628e-02,5.679602667639336438521e-02,9.678323140062256051778e-07,1.364419031845390458862e-08,1.364419031845398655221e-08,5.685259923011207184012e-02,8.524471662930249614407e-16,0,nan,8.532158663805984618440e-01
949,5.668177264752805033510e-02,5.662553780897821437135e-02,9.589802442886564173615e-07,1.347911481801977534135e-08,1.347911481801985730493e-08,5.668177264752809829749e-02,8.461696126474116279203e-16,0,nan,8.536362144614136885008e-01
951,5.656845735369676192450e-02,5.651244598192452228691e-02,9.531387563669251994805e-07,1.337044999717243869861e-08,1.337044999717252066219e-08,5.656845735369680801326e-02,8.147430367038114300394e-16,0,nan,8.539151143762629441922e-01
954,5.639933125102087468905e-02,5.634365259095726330418e-02,9.444651507588724298106e-07,1.320949766216451685096e-08,1.320949766216459881454e-08,5.639933125102092260740e-02,8.496261716082471495029e-16,0,nan,8.543314811603163285748e-01
956,5.628714114521051609108e-02,5.623168264927409093490e-02,9.387411351634473604387e-07,1.310354024350562659373e-08,1.310354024350570855731e-08,5.628714114521056403992e-02,8.518613683802516068049e-16,0,nan,8.546077456946636185923e-01
958,5.617539642739036165331e-02,5.612015679273726215248e-02,9.330632808271181621352e-07,1.299864307538861325967e-08,1.299864307538869522325e-08,5.617539642739041357982e-02,9.243638870549904801663e-16,0,nan,8.548829665022279290570e-01
961,5.600860866944897681341e-02,5.595369490629566872064e-02,9.246320373468551296332e-07,1.284325754832418735126e-08,1.284325754832426931484e-08,5.600860866944902347476e-02,8.331103397645589348985e-16,0,nan,8.552938535988623805538e-01
963,5.589796588847957548030e-02,5.584326777414921200160e-02,9.190675666388019656110e-07,1.274095580716422239032e-08,1.274095580716430435390e-08,5.589796588847962500801e-02,8.860377959130877263438e-16,0,nan,8.555664907632121310497e-01
966,5.573281881679901378357e-02,5.567844180245377222471e-02,9.108042715879752242143e-07,1.258940544126182286875e-08,1.258940544126190483234e-08,5.573281881679906072275e-02,8.422179032311180695514e-16,0,nan,8.559735296116306393238e-01
968,5.562326175545255491084e-02,5.556909724001257017134e-02,9.053503683232722305251e-07,1.248962244733473395038e-08,1.248962244733481591397e-08,5.562326175545260025082e-02,8.151262290220445597795e-16,0,nan,8.562436192636577780347e-01
971,5.545973128302430360526e-02,5.540588318872542022975e-02,8.972508605790515029383e-07,1.234179421386180204524e-08,1.234179421386188400883e-08,5.545973128302435615857e-02,9.475940644438684755000e-16,0,nan,8.566468635557468062143e-01
973,5.535124404069671072426e-02,5.529760535641396052009e-02,8.919047920943503331023e-07,1.224445591743919582545e-08,1.224445591743927778904e-08,5.535124404069676778379e-02,1.030862602056169001538e-15,0,nan,8.569144411573781252136e-01
976,5.518930654964189497225e-02,5.513597969808876897435e-02,8.839650336393707149000e-07,1.210024065491387454312e-08,1.210024065491395650671e-08,5.518930654964195411548e-02,1.071642899804979778328e-15,0,nan,8.573139435931821286511e-01
978,5.508187353466442726102e-02,5.502875306379649555932e-02,8.787241479172312483375e-07,1.200527553367719985504e-08,1.200527553367728181862e-08,5.508187353466448891485e-02,1.119312583402698066216e-15,0,nan,8.575790439527522794790e-01
981,5.492150586486965052613e-02,5.486869272657882157240e-02,8.709402196114205415749e-07,1.186456779738802497963e-08,1.186456779738810694322e-08,5.492150586486971027583e-02,1.087910885880078727647e-15,0,nan,8.579748562632099189991e-01
983,5.481511178704336073597e-02,5.476250205823691291629e-02,8.658019425172405027125e-07,1.177190675832229566591e-08,1.177190675832237762949e-08,5.481511178704342028578e-02,1.086375679668723108098e-15,0,nan,8.582375135504100821353e-01
986,5.465629122512528914601e-02,5.460398441489116433400e-02,8.581700400348047450468e-07,1.163460467640321607055e-08,1.163460467640329803413e-08,5.465629122512534834684e-02,1.083147528354121114190e-15,0,nan,8.586296865194725700353e-01
988,5.455092108847092724488e-02,5.449881477326328632627e-02,8.531318726614121008285e-07,1.154418096195417668900e-08,1.154418096195425865258e-08,5.455092108847098294238e-02,1.021018479033988530702e-15,0,nan,8.588899342798938446662e-01
991,5.439362535705852957912e-02,5.434181763051525171360e-02,8.456483025857535603080e-07,1.141018609769909831294e-08,1.141018609769918027652e-08,5.439362535705858683177e-02,1.052561777138156315590e-15,0,nan,8.592785177660418728207e-01
993,5.428926445277462708994e-02,5.423765436219517288574e-02,8.407078187009674717769e-07,1.132193519598892095967e-08,1.132193519598900292325e-08,5.428926445277468581643e-02,1.081732988851236534379e-15,0,nan,8.595363889353231524730e-01
996,5.413347170009844694372e-02,5.408215595037958733915e-02,8.333689947706620301373e-07,1.119115241610666059897e-08,1.119115241610674256256e-08,5.413347170009850494176e-02,1.071389625363542232283e-15,0,nan,8.599214318925007930513e-01
998,5.403010559972068471701e-02,5.397898468098877994281e-02,8.285238383633527839642e-07,1.110501197501411969583e-08,1.110501197501420165942e-08,5.403010559972074755331e-02,1.162986662003447633877e-15,0,nan,8.601769588100962781667e-01
1001,5.387579438949893079203e-02,5.382496364399178695459e-02,8.213262778626444663995e-07,1.097734932354035673483e-08,1.097734932354043869841e-08,5.387579438949899510893e-02,1.193799673484714864061e-15,0,nan,8.605585093080799457383e-01
1004,5.372236198448988170329e-02,5.367181894932159663680e-02,8.142118454875022796453e-07,1.085151588667136977398e-08,1.085151588667145173757e-08,5.372236198448994862228e-02,1.245644988286232868048e-15,0,nan,8.609379870436643572887e-01
1006,5.362055823986573016571e-02,5.357020565705707115800e-02,8.095144810706173118173e-07,1.076862764605915975796e-08,1.076862764605924172155e-08,5.362055823986579904643e-02,1.284595340514532052572e-15,0,nan,8.611898289748776221431e-01
1009,5.346857391905088241479e-02,5.341850500332193801833e-02,8.025359465404238283692e-07,1.064577351755876084726e-08,1.064577351755884281084e-08,5.346857391905095227807e-02,1.306623168878687380360e-15,0,nan,8.615658893731236064027e-01
1011,5.336772872914918169895e-02,5.331784759555948521870e-02,7.979280959309291609733e-07,1.056484314956753459100e-08,1.056484314956761655458e-08,5.336772872914924596165e-02,1.204148971158842358385e-15,0,nan,8.618154684401903989962e-01
1014,5.321717209121419600582e-02,5.316757065682946314933e-02,7.910822298316144371956e-07,1.044488408237003652346e-08,1.044488408237011848704e-08,5.321717209121425816109e-02,1.167955290126773056020e-15,0,nan,8.621881573634976426252e-01
1017,5.306746242940518776265e-02,5.301813834895580807016e-02,7.843144529274300092722e-07,1.032662276846625369030e-08,1.032662276846633565388e-08,5.306746242940525714821e-02,1.307497056215674247398e-15,0,nan,8.625588450758984419169e-01
1019,5.296812300810507800897e-02,5.291898254027482123574e-02,7.798454354842368821473e-07,1.024871086702538601501e-08,1.024871086702546797859e-08,5.296812300810514499233e-02,1.264597679978584917182e-15,0,nan,8.628048663635089913560e-01
1022,5.281980917665834301955e-02,5.277094221188773082165e-02,7.732053493289284612847e-07,1.013321552972834965354e-08,1.013321552972843161713e-08,5.281980917665840942355e-02,1.257179758276989470475e-15,0,nan,8.631722542926142289241e-01
1024,5.272139380064595759467e-02,5.267270790503690569562e-02,7.688204523416798362547e-07,1.005712162968873148114e-08,1.005712162968881344472e-08,5.272139380064602477455e-02,1.274243191799111271280e-15,0,nan,8.634160903871802557417e-01
1027,5.257445637150820472172e-02,5.252604019902229470773e-02,7.623050595880710291961e-07,9.944315001052341437610e-09,9.944315001052423401192e-09,5.257445637150827494753e-02,1.335740061575169631034e-15,0,nan,8.637802223129886712008e-01
1030,5.242833560791158864500e-02,5.238018692395964709396e-02,7.558630792223724101401e-07,9.833085555601496390437e-09,9.833085555601578354019e-09,5.242833560791165639070e-02,1.292158035075518032315e-15,0,nan,8.641424213304287416993e-01
1032,5.233137211305672470418e-02,5.228340052552207101177e-02,7.516087004205871426971e-07,9.759795752944405037590e-09,9.759795752944487001172e-09,5.233137211305679016289e-02,1.250850178787501004480e-15,0,nan,8.643828210762568822387e-01
1035,5.218659740982244804597e-02,5.213888964102546264012e-02,7.452867913513038541841e-07,9.651136562352448234164e-09,9.651136562352530197746e-09,5.218659740982250941520e-02,1.175957700643608402429e-15,0,nan,8.647418325449691055241e-01
1038,5.204262143518252614616e-02,5.199517531540948089841e-02,7.390355835046371699520e-07,9.543985325187727206442e-09,9.543985325187809170025e-09,5.204262143518258970412e-02,1.221267539517260471423e-15,0,nan,8.650989516021241541562e-01
1040,5.194707793244250637610e-02,5.189980505168268615224e-02,7.349069026656326160334e-07,9.473376532229821146458e-09,9.473376532229903110040e-09,5.194707793244256943601e-02,1.213926006371289517534e-15,0,nan,8.653359869958663175109e-01
1043,5.180441856141757700493e-02,5.175740376604424930473e-02,7.287713480912292196530e-07,9.368683139905174553524e-09,9.368683139905256517106e-09,5.180441856141763581613e-02,1.135254351403171195275e-15,0,nan,8.656899850571941927514e-01
1046,5.166254050343176834614e-02,5.161578168626996393487e-02,7.227039028412574113054e-07,9.265431990655114021599e-09,9.265431990655195985181e-09,5.166254050343182379292e-02,1.073249131516931465895e-15,0,nan,8.660421300826298367909e-01
1048,5.156838603073141125144e-02,5.152179670636459346555e-02,7.186963117944987514303e-07,9.197387377248933428291e-09,9.197387377249015391873e-09,5.156838603073146787728e-02,1.098072888224562517345e-15,0,nan,8.662758711276921469945e-01
1051,5.142779597276960629193e-02,5.138145916532579210445e-02,7.127402954380668442797e-07,9.096487356745108260866e-09,9.096487356745190224448e-09,5.142779597276965850982e-02,1.015363115307951203421e-15,0,nan,8.666249598739681681741e-01
1054,5.128797031487773022684e-02,5.124188397748428297485e-02,7.068499096985040290225e-07,8.996967185376371831995e-09,8.996967185376453795577e-09,5.128797031487778391857e-02,1.046867796306232789766e-15,0,nan,8.669722338773166117761e-01
1056,5.119517480367492129334e-02,5.114925432006786620853e-02,7.029590015215490492225e-07,8.931375817976495582787e-09,8.931375817976577546369e-09,5.119517480367497405672e-02,1.030631823266620265739e-15,0,nan,8.672027486522154702034e-01
1059,5.105660936471119459856e-02,5.101093598856783206674e-02,6.971760041119587323126e-07,8.834105425946587945408e-09,8.834105425946669908990e-09,5.105660936471124830045e-02,1.051810716068422058056e-15,0,nan,8.675470293195984258284e-01
1062,5.091879189743677563973e-02,5.087336364004562544450e-02,6.914562660770650188964e-07,8.738155615609952551430e-09,8.738155615610034515012e-09,5.091879189743682968043e-02,1.061311551610962001302e-15,0,nan,8.678895324911997053168e-01
1064,5.082732614072458382504e-02,5.078206020151410093888e-02,6.876778249160613716764e-07,8.674912119591703510274e-09,8.674912119591785473856e-09,5.082732614072464085407e-02,1.122015234774348394413e-15,0,nan,8.681168872151296849512e-01
1067,5.069074190442903610210e-02,5.064571781659366056516e-02,6.820616091986579453553e-07,8.581115799640510869814e-09,8.581115799640592833396e-09,5.069074190442909523177e-02,1.166478803829891319095e-15,0,nan,8.684564582806939047948e-01
1070,5.055488967880101408570e-02,5.051010550973981244605e-02,6.765063836825098683133e-07,8.488583742670601902240e-09,8.488583742670683865822e-09,5.055488967880107202275e-02,1.146022747953668206459e-15,0,nan,8.687942880871887675436e-01
1073,5.041976359555815773161e-02,5.037521743320070438665e-02,6.710113226940919459873e-07,8.397295555063423124395e-09,8.397295555063505087977e-09,5.041976359555821061019e-02,1.048766774381501913671e-15,0,nan,8.691303899698547442564e-01
1075,5.033008008292211288293e-02,5.028569153945447456344e-02,6.673809717625674959205e-07,8.337117904451082663917e-09,8.337117904451164627499e-09,5.033008008292216591396e-02,1.053664899287365727048e-15,0,nan,8.693535044578356430064e-01
1078,5.019615136587401299506e-02,5.015199768721306100572e-02,6.619843863756170922437e-07,8.247858549175107074719e-09,8.247858549175189038301e-09,5.019615136587406498594e-02,1.035754353426686026147e-15,0,nan,8.696867557339055132158e-01
1081,5.006293344600924039023e-02,5.001901277351527425052e-02,6.566458284372016114629e-07,8.159790529393796690667e-09,8.159790529393878654249e-09,5.006293344600929641638e-02,1.119114350812267379744e-15,0,nan,8.700183139886871127059e-01
1084,4.993042068036993019753e-02,4.988673117495789205433e-02,6.513645201051146803863e-07,8.072894815438262081560e-09,8.072894815438344045142e-09,4.993042068036998099918e-02,1.017448828835853509615e-15,0,nan,8.703481920686755880508e-01
1087,4.979860748556528410314e-02,4.975514732744832496758e-02,6.461396960157952676089e-07,7.987152731322258362526e-09,7.987152731322340326108e-09,4.979860748556533584330e-02,1.038988099518227014509e-15,0,nan,8.706764026909641759010e-01
1089,4.971111794222895369222e-02,4.966780968073164492793e-02,6.426874876840472117200e-07,7.930623181602230592618e-09,7.930623181602312556200e-09,4.971111794222900469038e-02,1.025890420480054894000e-15,0,nan,8.708942896292577535359e-01
1092,4.958045845058903222657e-02,4.953737654560994019270e-02,6.375551363480499438872e-07,7.846763248646918356142e-09,7.846763248647000319725e-09,4.958045845058908154083e-02,9.946309439290682276886e-16,0,nan,8.712197490692631199360e-01
1095,4.945048392603670212031e-02,4.940762660802765909862e-02,6.324772875362630439062e-07,7.764008815598355694581e-09,7.764008815598437658163e-09,4.945048392603675001833e-02,9.686056697236249266818e-16,0,nan,8.715435743434568031268e-01
1098,4.932118899698097885809e-02,4.927855451478570236734e-02,6.274532196846149847748e-07,7.682342440543347116385e-09,7.682342440543429079967e-09,4.932118899698102869412e-02,1.010438545747640019912e-15,0,nan,8.718657777081597499698e-01
1100,4.923536730340444950160e-02,4.919288041452818394106e-02,6.241333682819878770380e-07,7.628494199031719033376e-09,7.628494199031800996958e-09,4.923536730340449657631e-02,9.561156066230850142022e-16,0,nan,8.720796848876833507586e-01
1103,4.910719324844544514397e-02,4.906492631701451362369e-02,6.191973628456066384636e-07,7.548603360815785595401e-09,7.548603360815867558983e-09,4.910719324844548811564e-02,8.750586754714484504100e-16,0,nan,8.723992119754024416526e-01
1106,4.897968473661003241393e-02,4.893763605935832344818e-02,6.143132695233395874655e-07,7.469755616147896717988e-09,7.469755616147978681570e-09,4.897968473661007200086e-02,8.082316584060730272159e-16,0,nan,8.727171492446327516978e-01
1109,4.885283659815974760532e-02,4.881100448935727503796e-02,6.094804076540661620252e-07,7.391934664870002998023e-09,7.391934664870084961605e-09,4.885283659815979230833e-02,9.150545584895851294770e-16,0,nan,8.730335085115632434575e-01
1112,4.872664371675434341613e-02,4.868502650798220421358e-02,6.046981072582722014306e-07,7.315124503219218388856e-09,7.315124503219300352438e-09,4.872664371675438771257e-02,9.090803640633226221913e-16,0,nan,8.733483014757850078380e-01
1115,4.860110102876416537931e-02,4.855969706869296687035e-02,5.999657088429951839310e-07,7.239309417684388671996e-09,7.239309417684470635578e-09,4.860110102876421140370e-02,9.469822956226951376230e-16,0,nan,8.736615397217200594299e-01
1118,4.847620352259320031241e-02,4.843501117676484585273e-02,5.952825632108305626685e-07,7.164473979005586009537e-09,7.164473979005667973119e-09,4.847620352259324670610e-02,9.570404696685846434899e-16,0,nan,8.739732347200346226088e-01
1120,4.839329450123344700252e-02,4.835224233176886599050e-02,5.921875127701254373386e-07,7.115120441612578683572e-09,7.115120441612660647154e-09,4.839329450123349656072e-02,1.024071706395013369308e-15,0,nan,8.741801796394077517520e-01
1123,4.826946130043249100217e-02,4.822861805802364232321e-02,5.875850398211586841624e-07,7.041884213974325351156e-09,7.041884213974407314738e-09,4.826946130043254158359e-02,1.047896912779189024403e-15,0,nan,8.744893277441517268848e-01
1126,4.814626016654435791686e-02,4.810562426068175356786e-02,5.830301373859626136661e-07,6.969587834024803088619e-09,6.969587834024885052201e-09,4.814626016654440730566e-02,1.025807548035117038614e-15,0,nan,8.747969626440832801965e-01
1129,4.802368627313719634531e-02,4.798325612941069240325e-02,5.785221924465508079656e-07,6.898216865632015696176e-09,6.898216865632097659758e-09,4.802368627313724797705e-02,1.075130718603625839416e-15,0,nan,8.751030954045017287582e-01
1132,4.790173484278816007365e-02,4.786150890268382057657e-02,5.740606014401541088730e-07,6.827757130696478211331e-09,6.827757130696560174913e-09,4.790173484278820813429e-02,1.003317512088911709013e-15,0,nan,8.754077369832677619306e-01
1135,4.778040114646295299927e-02,4.774037786716298081835e-02,5.696447700895117612437e-07,6.758194703893733849561e-09,6.758194703893815813143e-09,4.778040114646300391950e-02,1.065713795517368625103e-15,0,nan,8.757108982320992048281e-01
1138,4.765968050290485952258e-02,4.761985835709055259191e-02,5.652741132366383726176e-07,6.689515907537124467597e-09,6.689515907537206431179e-09,4.765968050290490441194e-02,9.418728283323856993436e-16,0,nan,8.760125898978543306428e-01
1141,4.753956827803290652312e-02,4.749994575369055616054e-02,5.609480546799785379648e-07,6.621707306557660262456e-09,6.621707306557742226038e-09,4.753956827803294723153e-02,8.563057032188528911246e-16,0,nan,8.763128226237891620358e-01
1144,4.742005988434919161456e-02,4.738063548457891599464e-02,5.566660270148813607470e-07,6.554755703598140611082e-09,6.554755703598222574664e-09,4.742005988434922594650e-02,7.239961210897247527411e-16,0,nan,8.766116069508036259556e-01
1147,4.730115078035505848941e-02,4.726192302318244636838e-02,5.524274714773090346939e-07,6.488648134218555487915e-09,6.488648134218637451497e-09,4.730115078035509023282e-02,6.710916374678498132794e-16,0,nan,8.769089533186650245065e-01
1149,4.722220876093956992703e-02,4.718311128279950583675e-02,5.496256468813170215471e-07,6.445039030104068228504e-09,6.445039030104150192086e-09,4.722220876093960551597e-02,7.536482779110172009408e-16,0,nan,8.771063904745479097337e-01
1152,4.710428850399326489162e-02,4.706538523115866290425e-02,5.454583261761990234826e-07,6.380309991301549107372e-09,6.380309991301631070954e-09,4.710428850399329320624e-02,6.011048730396673697377e-16,0,nan,8.774013631724462643539e-01
1155,4.698695564661275331231e-02,4.694824513601100063331e-02,5.413330286494557937471e-07,6.316391517642113050134e-09,6.316391517642195013716e-09,4.698695564661278444246e-02,6.625275983321590201629e-16,0,nan,8.776949252652798971492e-01
1158,4.687020581110848405082e-02,4.683168663392560382430e-02,5.372492259325516781076e-07,6.253271459419800019807e-09,6.253271459419881983389e-09,4.687020581110851435766e-02,6.466120284365375483606e-16,0,nan,8.779870868322038411202e-01
1161,4.675403466317908790506e-02,4.671570540468407417567e-02,5.332063976089250674090e-07,6.190937878862770522076e-09,6.190937878862852485658e-09,4.675403466317912166102e-02,7.219902465564686793495e-16,0,nan,8.782778578567306688985e-01
1164,4.663843791137526478829e-02,4.660029717074706812063e-02,5.292040310747174119038e-07,6.129379045918873636104e-09,6.129379045918955599686e-09,4.663843791137529811735e-02,7.146262589646709201372e-16,0,nan,8.785672482278631018364e-01
1167,4.652341130657153961403e-02,4.648545769672855765275e-02,5.252416214022773735455e-07,6.068583434135229976448e-09,6.068583434135311940030e-09,4.652341130657156783378e-02,6.065709473616812783043e-16,0,nan,8.788552677412060573094e-01
1170,4.640895064144583137544e-02,4.637118278887791128495e-02,5.213186712063859716400e-07,6.008539716629547515529e-09,6.008539716629629479111e-09,4.640895064144585987641e-02,6.141264608504140269392e-16,0,nan,8.791419261000645021874e-01
1173,4.629505174996671745813e-02,4.625746829456962166960e-02,5.174346905131404947627e-07,5.949236762150914901766e-09,5.949236762150996865348e-09,4.629505174996674041950e-02,4.959789063025741113146e-16,0,nan,8.794272329165286087790e-01
1176,4.618171050688815032492e-02,4.614431010180043701840e-02,5.135891966314340771073e-07,5.890663631227812073038e-09,5.890663631227894036621e-09,4.618171050688817324563e-02,4.963157774176133669862e-16,0,nan,8.797111977125379334713e-01
1179,4.606892282725165432833e-02,4.603170413869393101658e-02,5.097817140269787204907e-07,5.832809572401277866976e-09,5.832809572401359830558e-09,4.606892282725167997987e-02,5.568080215558084951534e-16,0,nan,8.799938299209368080178e-01
1182,4.595668466589574591152e-02,4.591964637301226143107e-02,5.060117741988111325196e-07,5.775664018541081644960e-09,5.775664018541163608542e-09,4.595668466589577394493e-02,6.099961871951953897779e-16,0,nan,8.802751388865112085343e-01
1185,4.584499201697251474785e-02,4.580813281167503414615e-02,5.022789155582277675163e-07,5.719216583242902533074e-09,5.719216583242984496656e-09,4.584499201697254392644e-02,6.364619052875777671484e-16,0,nan,8.805551338670120079455e-01
1188,4.573384091347124091875e-02,4.569715950028519629855e-02,4.985826833100969165705e-07,5.663457057304540050188e-09,5.663457057304622013770e-09,4.573384091347126664484e-02,5.625174741540194366601e-16,0,nan,8.808338240341645851558e-01
1191,4.562322742674890241332e-02,4.558672252266175728419e-02,4.949226293364927332754e-07,5.608375405279221224950e-09,5.608375405279303188532e-09,4.562322742674892898983e-02,5.825213877234187996875e-16,0,nan,8.811112184746629361477e-01
1194,4.551314766606751743838e-02,4.547681800037930294200e-02,4.912983120826028778736e-07,5.553961762104164744244e-09,5.553961762104246707826e-09,4.551314766606754329322e-02,5.680739524255407266998e-16,0,nan,8.813873261911532676675e-01
1198,4.536719823766589831937e-02,4.533110026753726928828e-02,4.865207284149125648539e-07,5.482432624475832159033e-09,5.482432624475914122615e-09,4.536719823766591823820e-02,4.390579000114361880538e-16,0,nan,8.817534836471460942659e-01
1201,4.525834891662004755286e-02,4.522242326698242692595e-02,4.829781157160827849035e-07,5.429540237021801781373e-09,5.429540237021883744955e-09,4.525834891662006500174e-02,3.855394447902825803557e-16,0,nan,8.820266235530029971974e-01
1204,4.515002062044111419414e-02,4.511426606058428767643e-02,4.794698138676822364905e-07,5.377284163614446577955e-09,5.377284163614528541537e-09,4.515002062044112641513e-02,2.706752111083674474426e-16,0,nan,8.822985061489797846326e-01
1207,4.504220961746030482686e-02,4.500662492836333267165e-02,4.759954084898920945318e-07,5.325655240318010028432e-09,5.325655240318091992015e-09,4.504220961746031436445e-02,2.117478486753953077444e-16,0,nan,8.825691400845255385043e-01
1210,4.493491221155630765960e-02,4.489949618574907985735e-02,4.725544911938855741157e-07,5.274644456797283832682e-09,5.274644456797365796264e-09,4.493491221155631731239e-02,2.148170985950543842086e-16,0,nan,8.828385339300519899170e-01
1213,4.482812474173306083181e-02,4.479287618315984376149e-02,4.691466594810196225775e-07,5.224242953382314822539e-09,5.224242953382396786121e-09,4.482812474173307093183e-02,2.253054510142733870416e-16,0,nan,8.831066961778326482248e-01
1216,4.472184358170352286299e-02,4.468676130558843495599e-02,4.657715166439595687041e-07,5.174442018196064999718e-09,5.174442018196146963300e-09,4.472184358170353212614e-02,2.071281407317193399607e-16,0,nan,8.833736352428896054963e-01
1219,4.461606513947934810060e-02,4.458114797219372288373e-02,4.624286716696958236421e-07,5.125233084343529067701e-09,5.125233084343611031284e-09,4.461606513947935709271e-02,2.015440344176569595109e-16,0,nan,8.836393594638683706820e-01
1222,4.451078585696637696101e-02,4.447603263589800653977e-02,4.591177391444133014846e-07,5.076607727160855265598e-09,5.076607727160937229180e-09,4.451078585696638590906e-02,2.010311856445007690821e-16,0,nan,8.839038771039015174725e-01
1225,4.440600220956582994125e-02,4.437141178299001953445e-02,4.558383391601713881628e-07,5.028557661523042606919e-09,5.028557661523124570501e-09,4.440600220956583810326e-02,1.838041947848256625313e-16,0,nan,8.841671963514600981267e-01
1229,4.426705563768496692889e-02,4.423268049744096680476e-02,4.515142099629441902298e-07,4.965371741348504165296e-09,4.965371741348586128878e-09,4.426705563768497664266e-02,2.194357338472470209665e-16,0,nan,8.845164385302572939676e-01
1232,4.416341495065959771305e-02,4.412919995918015286795e-02,4.483069387339020670556e-07,4.918632566922709444673e-09,4.918632566922791408255e-09,4.416341495065960368971e-02,1.353306686655371197428e-16,0,nan,8.847769929596364498685e-01
1235,4.406025838698798824389e-02,4.402620242793196803088e-02,4.451299722882719984134e-07,4.872442041321259713143e-09,4.872442041321341676725e-09,4.406025838698799536235e-02,1.615620323013672103859e-16,0,nan,8.850363757629230488950e-01
1238,4.395758256274477637771e-02,4.392368453012036877414e-02,4.419829535410487509611e-07,4.826792454344734482732e-09,4.826792454344816446314e-09,4.395758256274478231032e-02,1.349623527203966718030e-16,0,nan,8.852945948146187725132e-01
1241,4.385538412546566289230e-02,4.382164292351076184673e-02,4.388655304444437570033e-07,4.781676221907447198914e-09,4.781676221907529162496e-09,4.385538412546567254170e-02,2.200277007610984778710e-16,0,nan,8.855516579189145618864e-01
1244,4.375365975378269628449e-02,4.372007429684691276472e-02,4.357773559051791698814e-07,4.737085883685484707707e-09,4.737085883685566671289e-09,4.375365975378270814633e-02,2.711053077639684687769e-16,0,nan,8.858075728104746992793e-01
1248,4.361875901044903747206e-02,4.358537954200864678045e-02,4.317046968094222788098e-07,4.678437489811979361594e-09,4.678437489812061325176e-09,4.361875901044905134646e-02,3.180833199014619056796e-16,0,nan,8.861470197970966801459e-01
1251,4.351812804738576512253e-02,4.348490182945306120610e-02,4.286834463228310432794e-07,4.635045903775692060244e-09,4.635045903775774023826e-09,4.351812804738578019633e-02,3.463797503634359942767e-16,0,nan,8.864002852200547350327e-01
1254,4.341796029869576106774e-02,4.338488627849475948173e-02,4.256903221678311341910e-07,4.592156208835208066360e-09,4.592156208835290029942e-09,4.341796029869577596536e-02,3.431210350237512438930e-16,0,nan,8.866524277201728934119e-01
1257,4.331825257366887782506e-02,4.328532970804259416564e-02,4.227249978020964243233e-07,4.549761454967291384503e-09,4.549761454967373348085e-09,4.331825257366889349517e-02,3.617438052828952508940e-16,0,nan,8.869034547396116164707e-01
1260,4.321900171082953406865e-02,4.318622896613036332703e-02,4.197871512220833853110e-07,4.507854804170790302535e-09,4.507854804170872266117e-09,4.321900171082955371981e-02,4.546880677110989125817e-16,0,nan,8.871533736550015653856e-01
1264,4.308737249135190933158e-02,4.305479831622642528099e-02,4.159122174736688991473e-07,4.452726928098565839915e-09,4.452726928098647803497e-09,4.308737249135193194736e-02,5.248818478367190524977e-16,0,nan,8.874848877865796282138e-01
1267,4.298917550738245302311e-02,4.295674907771626638286e-02,4.130372584393673754105e-07,4.411933206166936951530e-09,4.411933206167018915112e-09,4.298917550738247655707e-02,5.474392827671706089947e-16,0,nan,8.877322494500183899108e-01
1270,4.289142505423246265472e-02,4.285914536730352220051e-02,4.101887356930171943420e-07,4.371605576900412993843e-09,4.371605576900494957425e-09,4.289142505423248824528e-02,5.966357930539700700130e-16,0,nan,8.879785271340637975088e-01
1273,4.279411809330772864524e-02,4.276198415544549963352e-02,4.073663460677833602622e-07,4.331737664474624832392e-09,4.331737664474706795974e-09,4.279411809330775081378e-02,5.180278805419831781770e-16,0,nan,8.882237279395690286526e-01
1277,4.266506015510724419970e-02,4.263311901907818057822e-02,4.036432952160419955672e-07,4.279284732908169452181e-09,4.279284732908251415763e-09,4.266506015510726630387e-02,5.180860336582044712502e-16,0,nan,8.885489993599509455074e-01
1280,4.256877634654179787255e-02,4.253697867564534829121e-02,4.008807271485181640503e-07,4.240465265060591396266e-09,4.240465265060673359848e-09,4.256877634654181441679e-02,3.886474769931931417740e-16,0,nan,8.887917147173703508417e-01
1283,4.247292609846489708225e-02,4.244127092847401611087e-02,3.981433113367062073234e-07,4.202084984225245579566e-09,4.202084984225327543148e-09,4.247292609846490901864e-02,2.810352238278919760161e-16,0,nan,8.890333764231417821590e-01
1287,4.234579514917787002037e-02,4.231432849537020840502e-02,3.945320562439395168449e-07,4.151584187553281425765e-09,4.151584187553363389347e-09,4.234579514917788392527e-02,3.283653740150997924653e-16,0,nan,8.893539648271200105927e-01
1290,4.225094522558937165657e-02,4.221961885617969006956e-02,3.918522250516662864436e-07,4.114205703272628611868e-09,4.114205703272710575450e-09,4.225094522558938671004e-02,3.562871660794527160950e-16,0,nan,8.895931945021012558425e-01
1293,4.215651922508184545890e-02,4.212533220420427299002e-02,3.891966090980440075303e-07,4.077246937854082553867e-09,4.077246937854164517449e-09,4.215651922508186290439e-02,4.138266370737275388263e-16,0,nan,8.898313930899782183510e-01
1296,4.206251431219670128270e-02,4.203146571228982136814e-02,3.865649354854589552837e-07,4.040702248458820160634e-09,4.040702248458902124216e-09,4.206251431219672125573e-02,4.748417260083972160961e-16,0,nan,8.900685672344822096870e-01
1300,4.193782459995150369014e-02,4.190695913264703281742e-02,3.830928161895940045832e-07,3.992610526291295124224e-09,3.992610526291377087806e-09,4.193782459995151931282e-02,3.725199346457368577130e-16,0,nan,8.903832172251331161165e-01
1303,4.184479133926150701273e-02,4.181406216039895012981e-02,3.805159673470373297224e-07,3.957010563022540236899e-09,3.957010563022622200481e-09,4.184479133926152787006e-02,4.984452933242414755187e-16,0,nan,8.906180265201051777526e-01
1306,4.175216989530688982413e-02,4.172157610434947677680e-02,3.779621774579227923394e-07,3.921806495310974068726e-09,3.921806495311056032308e-09,4.175216989530690820813e-02,4.403125186859752078853e-16,0,nan,8.908518331100460864078e-01
1310,4.162931052868364817376e-02,4.159889586776575887139e-02,3.745925494440998352752e-07,3.875474476681012505792e-09,3.875474476681094469375e-09,4.162931052868367195845e-02,5.713446813516762451545e-16,0,nan,8.911620265232021315940e-01
1313,4.153763942254595081804e-02,4.150735807891132306269e-02,3.720915688982878789690e-07,3.841173806504722043863e-09,3.841173806504804007445e-09,4.153763942254597807556e-02,6.562125489453893032084e-16,0,nan,8.913935182692994012364e-01
1316,4.144637113240020459548e-02,4.141622223155981552534e-02,3.696128027437987874910e-07,3.807251775898700672112e-09,3.807251775898782635694e-09,4.144637113240023666415e-02,7.737388462937950459505e-16,0,nan,8.916240284387376914175e-01
1320,4.132530210632250067260e-02,4.129532844873416014275e-02,3.663419120440422510398e-07,3.762602757854968141254e-09,3.762602757855050104836e-09,4.132530210632253426254e-02,8.128177374213911977984e-16,0,nan,8.919298591821298795475e-01
1323,4.123496345844589183738e-02,4.120512023270697654631e-02,3.639140280634024818254e-07,3.729544890183864362021e-09,3.729544890183946325603e-09,4.123496345844593093642e-02,9.482011760398459139196e-16,0,nan,8.921581031151360045330e-01
1327,4.111512448915285999895e-02,4.108545385256877346958e-02,3.607101079222139213693e-07,3.686030417009050917011e-09,3.686030417009132880593e-09,4.111512448915289537105e-02,8.603183455439018619227e-16,0,nan,8.924609344598111285748e-01
1330,4.102570135288829272779e-02,4.099615917770745715520e-02,3.583318072023186273398e-07,3.653810429198512874246e-09,3.653810429198594837828e-09,4.102570135288832933995e-02,8.924198954503010657144e-16,0,nan,8.926869453756364035791e-01
1333,4.093666632389330456432e-02,4.090725177778390536654e-02,3.559743686854632125195e-07,3.621941718200989701603e-09,3.621941718201071665185e-09,4.093666632389334174568e-02,9.082654156177165729165e-16,0,nan,8.929120092927803701015e-01
1337,4.081855232020651508273e-02,4.078930666384193021168e-02,3.528631755698904662717e-07,3.579988618315462417336e-09,3.579988618315544380918e-09,4.081855232020655526259e-02,9.843527661333695148582e-16,0,nan,8.932106316537741264885e-01
1340,4.073041310863548952748e-02,4.070129316699955951409e-02,3.505535330472717488025e-07,3.548921840257021164683e-09,3.548921840257103128265e-09,4.073041310863553315306e-02,1.071081326846059569039e-15,0,nan,8.934335088942451663934e-01
1344,4.061348451774320772456e-02,4.058453093893881619136e-02,3.475052586036820536078e-07,3.508021785647096861498e-09,3.508021785647178825080e-09,4.061348451774325807898e-02,1.239844727589792537455e-15,0,nan,8.937292369033598934719e-01
1347,4.052622767253930696763e-02,4.049739793220866884704e-02,3.452422068886138861232e-07,3.477732846720504893676e-09,3.477732846720586857258e-09,4.052622767253935347312e-02,1.147540731198189369413e-15,0,nan,8.939499591461000268231e-01
1351,4.041046673939205358117e-02,4.038180088513074889045e-02,3.422552685959306253753e-07,3.437854277932503153208e-09,3.437854277932585116791e-09,4.041046673939209534328e-02,1.033447910927402015867e-15,0,nan,8.942428346340726909476e-01
1354,4.032407907743356528796e-02,4.029553522253659370023e-02,3.400376387853928389624e-07,3.408319924647474948268e-09,3.408319924647556911850e-09,4.032407907743360546442e-02,9.963393504168024647263e-16,0,nan,8.944614329497488025783e-01
1358,4.020946839977180414794e-02,4.018108600309524408578e-02,3.371105016472074684326e-07,3.369432380190913043759e-09,3.369432380190995007341e-09,4.020946839977184749569e-02,1.078048525230739773279e-15,0,nan,8.947514969460233804602e-01
1361,4.012393699923442330624e-02,4.009567479904371095634e-02,3.349371598537908379188e-07,3.340630166046285231774e-09,3.340630166046367195356e-09,4.012393699923446173443e-02,9.577372916263496856990e-16,0,nan,8.949680018115422363320e-01
1365,4.001045951887027829486e-02,3.998235639676298025513e-02,3.320683347415836981892e-07,3.302704238955091769898e-09,3.302704238955173733480e-09,4.001045951887031339590e-02,8.772967308126851629622e-16,0,nan,8.952552945633475392669e-01
1368,3.992577171278566955381e-02,3.989778701962898993516e-02,3.299381808758281120932e-07,3.274612492590660092687e-09,3.274612492590742056269e-09,3.992577171278570182238e-02,8.082139874647994008703e-16,0,nan,8.954697358759524353938e-01
1372,3.981341070714177615697e-02,3.978558275847734332364e-02,3.271262229378697588658e-07,3.237619788908198093973e-09,3.237619788908280057555e-09,3.981341070714179892860e-02,5.719588789186502679102e-16,0,nan,8.957542968668280745827e-01
1375,3.972955407714577613643e-02,3.970184282437829587087e-02,3.250381895387578828903e-07,3.210217583663616930430e-09,3.210217583663698894012e-09,3.972955407714580054453e-02,6.143562890407707781641e-16,0,nan,8.959667039577997348153e-01
1379,3.961829315104262172476e-02,3.959073635458996293091e-02,3.222816966717767575049e-07,3.174130682757366721248e-09,3.174130682757448684830e-09,3.961829315104264499106e-02,5.872615689545125287594e-16,0,nan,8.962485719256028146693e-01
1382,3.953525552130655179583e-02,3.950781372134210683855e-02,3.202347477832479861727e-07,3.147397807569361650406e-09,3.147397807569443613988e-09,3.953525552130657704419e-02,6.386289340699768064341e-16,0,nan,8.964589735735731409702e-01
1386,3.942507859898982530700e-02,3.939778901147732853572e-02,3.175323591640947392060e-07,3.112190224186101196969e-09,3.112190224186183160551e-09,3.942507859898984776353e-02,5.696003228305902129297e-16,0,nan,8.967381865279819982907e-01
1389,3.934284803032868371719e-02,3.931567177272821816958e-02,3.155254892555545494579e-07,3.086107155758936867031e-09,3.086107155759018830613e-09,3.934284803032870939923e-02,6.527752881782364678330e-16,0,nan,8.969466109718728797761e-01
1393,3.923373934772838439455e-02,3.920671310196408715365e-02,3.128758839302212710762e-07,3.051753303735982385699e-09,3.051753303736064349281e-09,3.923373934772840423207e-02,5.056237808197674836460e-16,0,nan,8.972232062113943634003e-01
1396,3.915230413187996416635e-02,3.912538958149510553985e-02,3.109081168591155885268e-07,3.026301179923601575662e-09,3.026301179923683539244e-09,3.915230413187998832034e-02,6.169238837781734091878e-16,0,nan,8.974296811629966364571e-01
1400,3.904424822909354636513e-02,3.901748153213945025097e-02,3.083100123866073604611e-07,2.992776337476221315271e-09,2.992776337476303278853e-09,3.904424822909357066142e-02,6.222758578032531891938e-16,0,nan,8.977036952915021666716e-01
1403,3.896359688316270580843e-02,3.893694027833270732142e-02,3.063804004012276275150e-07,2.967936931817716246445e-09,2.967936931817798210027e-09,3.896359688316272817349e-02,5.739988021733979085705e-16,0,nan,8.979082479477048788917e-01
1407,3.885657859715473116946e-02,3.883006772855340099637e-02,3.038325515498959367639e-07,2.935217208327016591632e-09,2.935217208327098555214e-09,3.885657859715475262650e-02,5.522112186536442431061e-16,0,nan,8.981797168905104336795e-01
1411,3.875014653893035093679e-02,3.872378021484969290444e-02,3.013128750002815217691e-07,2.902947135315288413986e-09,2.902947135315370377568e-09,3.875014653893036780630e-02,4.353405002112360983808e-16,0,nan,8.984497473154700827890e-01
1414,3.867070431572823541178e-02,3.864444562578000369468e-02,2.994413718247342001614e-07,2.879035209909706283522e-09,2.879035209909788247104e-09,3.867070431572825323335e-02,4.608546320937330530361e-16,0,nan,8.986513329646867190791e-01
1418,3.856528662946162588909e-02,3.853917042961402944501e-02,2.969700662834140706675e-07,2.847534316770363534461e-09,2.847534316770445498044e-09,3.856528662946164630936e-02,5.294987300005380556525e-16,0,nan,8.989188733245051934418e-01
1422,3.846044208713317313908e-02,3.843446722088569855735e-02,2.945258805221236374823e-07,2.816463077059061002773e-09,2.816463077059142966355e-09,3.846044208713319480279e-02,5.632726376336559265056e-16,0,nan,8.991850062084478394965e-01
1425,3.838218200019771070286e-02,3.835631238271054732625e-02,2.927103151519823792339e-07,2.793437383507845410743e-09,2.793437383507927374325e-09,3.838218200019772972044e-02,4.954794839870119992653e-16,0,nan,8.993836888770204655158e-01
1429,3.827832927411949082153e-02,3.825259899628487281209e-02,2.903126999622178077189e-07,2.763101242344400821085e-09,2.763101242344482784667e-09,3.827832927411950520076e-02,3.756493970678860015754e-16,0,nan,8.996473852377791199692e-01
1433,3.817503699458212051976e-02,3.814944493381655643560e-02,2.879411988668804665882e-07,2.733175787431611754489e-09,2.733175787431693718071e-09,3.817503699458213569181e-02,3.974339082728923264774e-16,0,nan,8.999097042787758692116e-01
1436,3.809793285454583094962e-02,3.807244372712626639954e-02,2.861794969076535322225e-07,2.710997201744899689617e-09,2.710997201744981653199e-09,3.809793285454584737528e-02,4.311431535108992456177e-16,0,nan,9.001055461658712102818e-01
1440,3.799561049931733658358e-02,3.797025765328328195114e-02,2.838528457693250382795e-07,2.681774512872843756166e-09,2.681774512872925719748e-09,3.799561049931735170142e-02,3.978839619609840789691e-16,0,nan,9.003654807030857775145e-01
1444,3.789383626551839218122e-02,3.786861861096927489578e-02,2.815513474623337593486e-07,2.652944512775143240724e-09,2.652944512775225204306e-09,3.789383626551840651979e-02,3.783880214885558598011e-16,0,nan,9.006240672221401812416e-01
1447,3.781786265089669835104e-02,3.779274568169149056684e-02,2.798415261507774533132e-07,2.631575911244711989666e-09,2.631575911244793953248e-09,3.781786265089670805465e-02,2.565879921168728493647e-16,0,nan,9.008171287644011023172e-01
1451,3.771703708899507706542e-02,3.769205343174294314812e-02,2.775832329101442759981e-07,2.603417991690326699138e-09,2.603417991690408662720e-09,3.771703708899508172410e-02,1.235166272182589404166e-16,0,nan,9.010733813302031465302e-01
1455,3.761674768215377689939e-02,3.759189627845642422965e-02,2.753491733878003941589e-07,2.575635676888983379299e-09,2.575635676889065342881e-09,3.761674768215377806152e-02,3.089393090153405294702e-17,0,nan,9.013283143549554919877e-01
1458,3.754187991140846281102e-02,3.751712701002992561561e-02,2.736893369043098029316e-07,2.555041820061014922478e-09,2.555041820061096886060e-09,3.754187991140846025975e-02,6.795779122277408545083e-17,0,nan,9.015186542884238045446e-01
1462,3.744251854040048926864e-02,3.741789606717541710745e-02,2.714969094218865027104e-07,2.527902452126818587410e-09,2.527902452126900550992e-09,3.744251854040048704264e-02,5.945119805395686549342e-17,0,nan,9.017713024930085183631e-01
1466,3.734368170386873075905e-02,3.731918863077129944195e-02,2.693278365541690841120e-07,2.501122465777006707802e-09,2.501122465777088671384e-09,3.734368170386873085392e-02,2.540394673582854973849e-18,0,nan,9.020226588379303403671e-01
1470,3.724536525943922954385e-02,3.722100056921751054517e-02,2.671818081491142346599e-07,2.474696165397525976440e-09,2.474696165397607940022e-09,3.724536525943922524770e-02,1.153472674666553976253e-16,0,nan,9.022727331972840256083e-01
1473,3.717196696608618400326e-02,3.714769790185142028793e-02,2.655872259807697247410e-07,2.455105179560149192695e-09,2.455105179560231156277e-09,3.717196696608617814179e-02,1.576851717410452121232e-16,0,nan,9.024594535470667882866e-01
1477,3.707455137076795526063e-02,3.705040893472066193537e-02,2.634807938576483776548e-07,2.429284439228042441703e-09,2.429284439228124405285e-09,3.707455137076794410013e-02,3.010287569338560012394e-16,0,nan,9.027073078903212434085e-01
1481,3.697764499861475040454e-02,3.695362820241211709860e-02,2.613965784238253907350e-07,2.403802256888840767090e-09,2.403802256888922730672e-09,3.697764499861473942699e-02,2.968698249125106387426e-16,0,nan,9.029539068885261159547e-01
1485,3.688124386746954169736e-02,3.685735173302606693113e-02,2.593342875486678258676e-07,2.378653319571409849416e-09,2.378653319571491812998e-09,3.688124386746952808723e-02,3.690256609942235909354e-16,0,nan,9.031992600462276693974e-01
1489,3.678534403658566959150e-02,3.676157559594048912510e-02,2.572936336989716593189e-07,2.353832411322172811748e-09,2.353832411322254775330e-09,3.678534403658565484635e-02,4.008430512743813074322e-16,0,nan,9.034433767723545360452e-01
1492,3.671374579418004713283e-02,3.669006949467610440019e-02,2.557771721881074029370e-07,2.335428915120690290312e-09,2.335428915120772253894e-09,3.671374579418002832192e-02,5.123668883605296060406e-16,0,nan,9.036256585155061563769e-01
1496,3.661871387897348839591e-02,3.659515960330683714830e-02,2.537737047846320047997e-07,2.311169791475623781864e-09,2.311169791475705745446e-09,3.661871387897346928346e-02,5.219312585639561877543e-16,0,nan,9.038676338432868339365e-01
1500,3.652417263614401998773e-02,3.650073944352886373688e-02,2.517911067147171927255e-07,2.287224836954606626972e-09,2.287224836954688590554e-09,3.652417263614400110905e-02,5.168815325804719056182e-16,0,nan,9.041083981307437938382e-01
1504,3.643011827552004172626e-02,3.640680523481557712140e-02,2.498291069498976554525e-07,2.263589181815444023121e-09,2.263589181815525986703e-09,3.643011827552002781798e-02,3.817797375437446472024e-16,0,nan,9.043479604387699631010e-01
1508,3.633654704586326833482e-02,3.631335323545040183468e-02,2.478874386745524414782e-07,2.240258044151620021045e-09,2.240258044151701984627e-09,3.633654704586325714721e-02,3.078886706877794855426e-16,0,nan,9.045863297381769488987e-01
1512,3.624345523437010746504e-02,3.622037974203005938900e-02,2.459658392097039184549e-07,2.217226728086338971766e-09,2.217226728086420935348e-09,3.624345523437010022121e-02,1.998657610891737016411e-16,0,nan,9.048235149108085032953e-01
1516,3.615083916618072601423e-02,3.612788108897552891152e-02,2.440640499383896506926e-07,2.194490622008243900719e-09,2.194490622008325864301e-09,3.615083916618071361706e-02,3.429290855193081303283e-16,0,nan,9.050595247506420634905e-01
1519,3.608168713206367367308e-02,3.605881652917311552820e-02,2.426505551017818680575e-07,2.177629546429665744426e-09,2.177629546429747708008e-09,3.608168713206365436073e-02,5.352396944941165782048e-16,0,nan,9.052357660595209144761e-01
1523,3.598989488442922574096e-02,3.596714013851094737806e-02,2.407828233295883361142e-07,2.155399208458527686310e-09,2.155399208458609649892e-09,3.598989488442920972526e-02,4.450054388353714578225e-16,0,nan,9.054697399670308804727e-01
1527,3.589856846596075484745e-02,3.587592869899738218242e-02,2.389342109076290699734e-07,2.133451819105470450318e-09,2.133451819105552413900e-09,3.589856846596073461353e-02,5.636415018386225947427e-16,0,nan,9.057025622808937156505e-01
1531,3.580770433984143547024e-02,3.578517868266409968081e-02,2.371044738126130099873e-07,2.111783067722351061792e-09,2.111783067722433025374e-09,3.580770433984141111635e-02,6.801299259041945159881e-16,0,nan,9.059342414750961595331e-01
1535,3.571729900496639631413e-02,3.569488659714355888175e-02,2.352933717491385523304e-07,2.090388720083202210666e-09,2.090388720083284174248e-09,3.571729900496637288520e-02,6.559547326855883358074e-16,0,nan,9.061647859407612279488e-01
1539,3.562734899549314937506e-02,3.560504898522109246128e-02,2.335006680834205135336e-07,2.069264616839740395381e-09,2.069264616839822358963e-09,3.562734899549312881249e-02,5.771569428347466163353e-16,0,nan,9.063942039871582245498e-01
1543,3.553785088039878442556e-02,3.551566242439375964413e-02,2.317261297783604411801e-07,2.048406672011899199373e-09,2.048406672011981162955e-09,3.553785088039876088821e-02,6.623178091865073238806e-16,0,nan,9.066225038426971577629e-01
1547,3.544880126304379708291e-02,3.542672352643578409515e-02,2.299695273299286266838e-07,2.027810871512504386769e-09,2.027810871512586350351e-09,3.544880126304377743852e-02,5.541622681949890808381e-16,0,nan,9.068496936559064481253e-01
1551,3.536019678074252270417e-02,3.533822893697056294338e-02,2.282306347048300741095e-07,2.007473271705255221467e-09,2.007473271705337185049e-09,3.536019678074250536371e-02,4.903948528259835021204e-16,0,nan,9.070757814964032858681e-01
1555,3.527203410433991936923e-02,3.525017533504903183283e-02,2.265092292794233787353e-07,1.987389997995146238089e-09,1.987389997995228201671e-09,3.527203410433990725327e-02,3.435004412188054670109e-16,0,nan,9.073007753558422311640e-01
1559,3.518430993779472076843e-02,3.516255943273431661122e-02,2.248050917798650578981e-07,1.967557243450550535699e-09,1.967557243450632499281e-09,3.518430993779471157304e-02,2.613491551106156140262e-16,0,nan,9.075246831488559240940e-01
1563,3.509702101776875082795e-02,3.507537797469257451199e-02,2.231180062234519749959e-07,1.947971267456154292137e-09,1.947971267456236255719e-09,3.509702101776874636917e-02,1.270415922789933411516e-16,0,nan,9.077475127139779717393e-01
1567,3.501016411322236537851e-02,3.498862773778991380746e-02,2.214477598611348686356e-07,1.928628394395993084023e-09,1.928628394396075047605e-09,3.501016411322236901736e-02,1.039370603815644522982e-16,0,nan,9.079692718145557596204e-01
1571,3.492373602501588208957e-02,3.490230553069525315513e-02,2.197941431211761003675e-07,1.909525012365837078757e-09,1.909525012365919042339e-09,3.492373602501588670421e-02,1.321346459993845708091e-16,0,nan,9.081899681396499645291e-01
1575,3.483773358551685989104e-02,3.481640819348908594266e-02,2.181569495539273512270e-07,1.890657571914192404304e-09,1.890657571914274367886e-09,3.483773358551686445485e-02,1.310020213744182904971e-16,0,nan,9.084096093049172445538e-01
1579,3.475215365821321400475e-02,3.473093259727792064817e-02,2.165359757776998684853e-07,1.872022584811232784094e-09,1.872022584811314747676e-09,3.475215365821321944947e-02,1.566731040182268529538e-16,0,nan,9.086282028534854433941e-01
1583,3.466699313733200005228e-02,3.464587564381450823792e-02,2.149310214257069330554e-07,1.853616622844960139556e-09,1.853616622845042103138e-09,3.466699313733200246801e-02,6.968409276222511043189e-17,0,nan,9.088457562568145064086e-01
1587,3.458224894746376315569e-02,3.456123426512353047357e-02,2.133418890940504471419e-07,1.835436316643925204096e-09,1.835436316644007167678e-09,3.458224894746376906459e-02,1.708651698454490680193e-16,0,nan,9.090622769155425639091e-01
1591,3.449791804319243815335e-02,3.447700542313281157902e-02,2.117683842907314903870e-07,1.817478354525875938901e-09,1.817478354525957902483e-09,3.449791804319244529554e-02,2.070322563322815902337e-16,0,nan,9.092777721603259770758e-01
1595,3.441399740873058582524e-02,3.439318610930990061103e-02,2.102103153856611313891e-07,1.799739481371675210482e-09,1.799739481371757174064e-09,3.441399740873059419732e-02,2.432752449890510861980e-16,0,nan,9.094922492526607231801e-01
1599,3.433048405755997900535e-02,3.430977334430390657261e-02,2.086674935616489791400e-07,1.782216497523895134417e-09,1.782216497523977097999e-09,3.433048405755999155499e-02,3.655538362196827198289e-16,0,nan,9.097057153856964559387e-01
1603,3.424737503207740674238e-02,3.422676417759260708573e-02,2.071397327663500303997e-07,1.764906257709479968099e-09,1.764906257709561931681e-09,3.424737503207742085056e-02,4.119492590673987917378e-16,0,nan,9.099181776850390196551e-01
1607,3.416466740324558548636e-02,3.414415568713459470107e-02,2.056268496651460947956e-07,1.747805669985889897919e-09,1.747805669985971861501e-09,3.416466740324559925573e-02,4.030294639794395944622e-16,0,nan,9.101296432095391653180e-01
1612,3.406184291469464830993e-02,3.404145411901403350807e-02,2.037563925677223542525e-07,1.726720132775905198515e-09,1.726720132775987162097e-09,3.406184291469466277725e-02,4.247369343853700814121e-16,0,nan,9.103925840475312393518e-01
1616,3.398002786466665370302e-02,3.395973661161157119981e-02,2.022763277254283747972e-07,1.710080226606504470170e-09,1.710080226606586433753e-09,3.398002786466666545984e-02,3.459919854896510922941e-16,0,nan,9.106018322970710151165e-01
1620,3.389860488507737829034e-02,3.387841047641373948274e-02,2.008105629566731707890e-07,1.693640279719885809646e-09,1.693640279719967773228e-09,3.389860488507738556804e-02,2.146904601968646642704e-16,0,nan,9.108101062613548688134e-01
1624,3.381757116451605121865e-02,3.379747290865729725251e-02,1.993589259724203688272e-07,1.677397415593522608649e-09,1.677397415593604572231e-09,3.381757116451605940438e-02,2.420554203151833278867e-16,0,nan,9.110174127240895354616e-01
1628,3.373692391838602894216e-02,3.371692113031422854963e-02,1.979212469685551370487e-07,1.661348805866116483776e-09,1.661348805866198447358e-09,3.373692391838603896426e-02,2.970660234512671183371e-16,0,nan,9.112237584062002745868e-01
1632,3.365666038858587671978e-02,3.363675238977391346307e-02,1.964973585841703076398e-07,1.645491669418248734572e-09,1.645491669418330698154e-09,3.365666038858589151914e-02,4.397156308308621563428e-16,0,nan,9.114291499665529517412e-01
1636,3.357677784319502284349e-02,3.355696396152992727613e-02,1.950870958606527321361e-07,1.629823271472734132461e-09,1.629823271472816096043e-09,3.357677784319503937758e-02,4.924261406981576439738e-16,0,nan,9.116335940026696663097e-01
1641,3.347745630072310185632e-02,3.345775912998198708959e-02,1.933431810580350254781e-07,1.610499094814600783925e-09,1.610499094814682747507e-09,3.347745630072311118046e-02,2.785199269507802257808e-16,0,nan,9.118878265446714443646e-01
1645,3.339842111517789258190e-02,3.337881657239129273851e-02,1.919629851131255400472e-07,1.595245593555045586182e-09,1.595245593555127549764e-09,3.339842111517789341877e-02,2.505712916790950633018e-17,0,nan,9.120901624604705019853e-01
1649,3.331975821239598761769e-02,3.330024564578025481065e-02,1.905958948245480239034e-07,1.580172252309181957478e-09,1.580172252309263921060e-09,3.331975821239597801234e-02,2.882780109217682726118e-16,0,nan,9.122915718787625238774e-01
1653,3.324146496832074137995e-02,3.322204373219231343661e-02,1.892417550048254903551e-07,1.565276523655996431715e-09,1.565276523656078395297e-09,3.324146496832073293334e-02,2.540986854240492438610e-16,0,nan,9.124920611440934265640e-01
1658,3.314411428799547004731e-02,3.312480631616165904774e-02,1.875670589665500918095e-07,1.546902817508090634245e-09,1.546902817508172597827e-09,3.314411428799546584603e-02,1.267580536886756110018e-16,0,nan,9.127413883327486888541e-01
1662,3.306664330876873253429e-02,3.304742523657060865316e-02,1.862415016337732715745e-07,1.532397619062439667033e-09,1.532397619062521630615e-09,3.306664330876872984072e-02,8.145866960600703038956e-17,0,nan,9.129398301530860320948e-01
1666,3.298953362848901921245e-02,3.297040482958182860962e-02,1.849284054168857709024e-07,1.518062039582006439433e-09,1.518062039582088403015e-09,3.298953362848902141812e-02,6.685980527913336908703e-17,0,nan,9.131373720447611987117e-01
1670,3.291278272569260476832e-02,3.289374257953592978199e-02,1.836276242309291369789e-07,1.503893704475689768099e-09,1.503893704475771731681e-09,3.291278272569260280998e-02,5.950089940353810948897e-17,0,nan,9.133340201113493793785e-01
1675,3.281734482460645085933e-02,3.279841463048700778149e-02,1.820187465254343993181e-07,1.486414918025292404796e-09,1.486414918025374368378e-09,3.281734482460645176396e-02,2.756564226942882092243e-17,0,nan,9.135785824624429023199e-01
1679,3.274139207284854774516e-02,3.272254915613984765921e-02,1.807451506017012235878e-07,1.472614399918382377105e-09,1.472614399918464340688e-09,3.274139207284854937485e-02,4.977465181966798087373e-17,0,nan,9.137732414547371501265e-01
1683,3.266579006407425989078e-02,3.264703382264153019854e-02,1.794834089202036809139e-07,1.458973672290174088921e-09,1.458973672290256052504e-09,3.266579006407426421404e-02,1.323481279438164517892e-16,0,nan,9.139670260816975751769e-01
1688,3.257177709498990103576e-02,3.255312835931196968620e-02,1.779226924050858375077e-07,1.442144097064196464596e-09,1.442144097064278428178e-09,3.257177709498990442050e-02,1.039164564879948025400e-16,0,nan,9.142080362327017898413e-01
1692,3.249695542969849998416e-02,3.247839203460001211710e-02,1.766871225814079347688e-07,1.428854853684373767104e-09,1.428854853684455730686e-09,3.249695542969849974021e-02,7.506718262791480683581e-18,0,nan,9.143998749343367646271e-01
1696,3.242247671100063205474e-02,3.240399807207514776275e-02,1.754629667467042467274e-07,1.415718331600057298069e-09,1.415718331600139261651e-09,3.242247671100063685233e-02,1.479712563605783719994e-16,0,nan,9.145908581699782273879e-01
1701,3.232985699966298143160e-02,3.231148349223605248381e-02,1.739486227211750070663e-07,1.399509245388106637289e-09,1.399509245388188600872e-09,3.232985699966298490443e-02,1.074188198165810988275e-16,0,nan,9.148283929027129284472e-01
1705,3.225614134269266797261e-02,3.223785129589532699734e-02,1.727496703365821730164e-07,1.386708714687340623226e-09,1.386708714687422586808e-09,3.225614134269266346640e-02,1.397010024081420402926e-16,0,nan,9.150174721237975882329e-01
1709,3.218276106528004248952e-02,3.216455391178656836315e-02,1.715617111633180502065e-07,1.374054198285391422675e-09,1.374054198285473386257e-09,3.218276106528003296548e-02,2.959360273535461855316e-16,0,nan,9.152057142378319240582e-01
1714,3.209150386924776443553e-02,3.207339954239160628724e-02,1.700920300563425851487e-07,1.358438350498645032800e-09,1.358438350498726996382e-09,3.209150386924775274648e-02,3.642414116750255082548e-16,0,nan,9.154398481386102558416e-01
1718,3.201886987834437481304e-02,3.200084718697670388421e-02,1.689283486084246112956e-07,1.346105123502967526654e-09,1.346105123503049490236e-09,3.201886987834436501795e-02,3.059161375546717009853e-16,0,nan,9.156262269547193478328e-01
1722,3.194656392094516461633e-02,3.192862231420153656947e-02,1.677752580720388552988e-07,1.333911544943181182108e-09,1.333911544943263145690e-09,3.194656392094515307296e-02,3.613335391482718657231e-16,0,nan,9.158117865014866344070e-01
1727,3.185663939557671631153e-02,3.183879837748750801785e-02,1.663486053882514145140e-07,1.318863071070398024927e-09,1.318863071070479988509e-09,3.185663939557670163414e-02,4.607324309311946220156e-16,0,nan,9.160425920389741504869e-01
1731,3.178506343758290275670e-02,3.176730228266710920337e-02,1.652189073566186191414e-07,1.306976825021064036579e-09,1.306976825021146000161e-09,3.178506343758288793362e-02,4.663535313075179654518e-16,0,nan,9.162263278525147603402e-01
1736,3.169604450356829777879e-02,3.167838242584125607593e-02,1.638211237046130799449e-07,1.292306686783761969607e-09,1.292306686783843933189e-09,3.169604450356828120405e-02,5.229277334591764543947e-16,0,nan,9.164548705135509172864e-01
1740,3.162518754593295761124e-02,3.160760413433665039218e-02,1.627142279760656588071e-07,1.280718524609666744230e-09,1.280718524609748707812e-09,3.162518754593294305582e-02,4.602475208875006308656e-16,0,nan,9.166368093313268997752e-01
1745,3.153706059270576511633e-02,3.151957477696061549199e-02,1.613445868113375293634e-07,1.266415365116609502414e-09,1.266415365116691465996e-09,3.153706059270575658840e-02,2.704097196340717349334e-16,0,nan,9.168631222109665712596e-01
1749,3.146691185623381320502e-02,3.144950353337809534349e-02,1.602599209635980110117e-07,1.255116361266316599577e-09,1.255116361266398563159e-09,3.146691185623380803134e-02,1.644164278168378961176e-16,0,nan,9.170432902506732049386e-01
1754,3.137966354460164364326e-02,3.136235136564068798348e-02,1.589177175734933368679e-07,1.241169219371405665153e-09,1.241169219371487628735e-09,3.137966354460163626391e-02,2.351634849746170265606e-16,0,nan,9.172674058021708118978e-01
1758,3.131021246448434380838e-02,3.129297662838432386723e-02,1.578547263419434999262e-07,1.230150758542813614000e-09,1.230150758542895577582e-09,3.131021246448433056417e-02,4.229995940874356523983e-16,0,nan,9.174458287742978465510e-01
1763,3.122382971989918001854e-02,3.120668860439395481121e-02,1.565392770841164153357e-07,1.216549053163075422916e-09,1.216549053163157386498e-09,3.122382971989916789241e-02,3.883611902086597380951e-16,0,nan,9.176677788245735919786e-01
1767,3.115506594041084556523e-02,3.113800004037964308523e-02,1.554974217647889939318e-07,1.205802818039704154596e-09,1.205802818039786118178e-09,3.115506594041083183144e-02,4.408205148096734408067e-16,0,nan,9.178444819445993157190e-01
1772,3.106953594643873176051e-02,3.105256337165536104084e-02,1.542080633358692019021e-07,1.192536333168939538527e-09,1.192536333169021502109e-09,3.106953594643871574820e-02,5.153701317747126874419e-16,0,nan,9.180642977092715110153e-01
1776,3.100144931579014093148e-02,3.098455085118105925557e-02,1.531868212120648868128e-07,1.182054292698902628558e-09,1.182054292698984592140e-09,3.100144931579012540876e-02,5.007096808043757928436e-16,0,nan,9.182393057095153663413e-01
1781,3.091675950777320741603e-02,3.089995300033518063620e-02,1.519229099451907258299e-07,1.169113163082851882482e-09,1.169113163082933846064e-09,3.091675950777319242354e-02,4.849306138514179349127e-16,0,nan,9.184570178074934579697e-01
1785,3.084934007311623468950e-02,3.083260659210173421085e-02,1.509217737366702324060e-07,1.158887561273943393866e-09,1.158887561274025357448e-09,3.084934007311621945815e-02,4.937332993648135236058e-16,0,nan,9.186303549486238101364e-01
1790,3.076547813202060860371e-02,3.074883526670768585376e-02,1.496826849266144247848e-07,1.146262258714701003686e-09,1.146262258714782967268e-09,3.076547813202059220516e-02,5.330181376825636959680e-16,0,nan,9.188459934162919171062e-01
1794,3.069871613459897868870e-02,3.068214523298523274675e-02,1.487011622603724185678e-07,1.136285603920478999661e-09,1.136285603920560963243e-09,3.069871613459895885796e-02,6.459793065667481803077e-16,0,nan,9.190176834985082392942e-01
1799,3.061566998104215883703e-02,3.059918837962416135468e-02,1.474862895150450179456e-07,1.123966924179580915732e-09,1.123966924179662879314e-09,3.061566998104213889618e-02,6.513282138397927725913e-16,0,nan,9.192312778035015374367e-01
1804,3.053307190960795336476e-02,3.051667888853717980346e-02,1.462846146538779386491e-07,1.111814728438456663135e-09,1.111814728438538626717e-09,3.053307190960793746426e-02,5.207632737685416120067e-16,0,nan,9.194437489905376328621e-01
1808,3.046731363993502098020e-02,3.045099097003935509353e-02,1.453326570338948313084e-07,1.102211029123911175868e-09,1.102211029123993139450e-09,3.046731363993500603684e-02,4.904717045966722874475e-16,0,nan,9.196129232319942019194e-01
1813,3.038551302862680866812e-02,3.036927766272466341912e-02,1.441542899007152507039e-07,1.090351753083718693316e-09,1.090351753083800656898e-09,3.038551302862679537309e-02,4.375449947999228148486e-16,0,nan,9.198233949958442600466e-01
1818,3.030415047046486343163e-02,3.028800171005236255284e-02,1.429886274571339128169e-07,1.078651548466044704834e-09,1.078651548466126668416e-09,3.030415047046485376698e-02,3.189215265278913128410e-16,0,nan,9.200327681335784206604e-01
1822,3.023937346275272150531e-02,3.022329348880607377548e-02,1.420651300348690703792e-07,1.069404198612716181661e-09,1.069404198612798145243e-09,3.023937346275271115795e-02,3.421815103545007800746e-16,0,nan,9.201994813980371897542e-01
1827,3.015879058218651209700e-02,3.014279597508228922265e-02,1.409219075631481779065e-07,1.057983919743778102846e-09,1.057983919743860066428e-09,3.015879058218650417724e-02,2.626019778626523374537e-16,0,nan,9.204068985567412089694e-01
1832,3.007863602285071671916e-02,3.006272610464446118361e-02,1.397909185383705390331e-07,1.046715681919999887674e-09,1.046715681920081851256e-09,3.007863602285071108469e-02,1.873244239152037866840e-16,0,nan,9.206132408746169630467e-01
1836,3.001481847676580258510e-02,2.999897582637191598143e-02,1.388948256430168348824e-07,1.037808931758622283835e-09,1.037808931758704247417e-09,3.001481847676579574616e-02,2.278522530937572294855e-16,0,nan,9.207775464430713880781e-01
1841,2.993542633727889687445e-02,2.991966717346016685353e-02,1.377854473151218645737e-07,1.026808293261682242108e-09,1.026808293261764205690e-09,2.993542633727889013207e-02,2.252308747561705398176e-16,0,nan,9.209819749772537858718e-01
1846,2.985645307324967870355e-02,2.984077673787025736241e-02,1.366878520119189872471e-07,1.015953025275855237010e-09,1.015953025275937200592e-09,2.985645307324967469031e-02,1.344179127455229402293e-16,0,nan,9.211853517746216934796e-01
1850,2.979357382945590354550e-02,2.977796328760916669265e-02,1.358181546154759654781e-07,1.007371931198795516318e-09,1.007371931198877479900e-09,2.979357382945590018956e-02,1.126398785265441678623e-16,0,nan,9.213473014019299109942e-01
1855,2.971534623309610503861e-02,2.969981735236853701010e-02,1.347413772390838957227e-07,9.967725647431096514011e-10,9.967725647431916149831e-10,2.971534623309610451514e-02,1.761602766789019327415e-17,0,nan,9.215488054066457627544e-01
1860,2.963752834212498091238e-02,2.962208048347118871657e-02,1.336759522201997610451e-07,9.863122372117071257303e-10,9.863122372117890893124e-10,2.963752834212498020426e-02,2.389266526311902441011e-17,0,nan,9.217492801214920828778e-01
1865,2.956011694641898571168e-02,2.954474947744350349366e-02,1.326217303438059401849e-07,9.759887657060793379180e-10,9.759887657061613015001e-10,2.956011694641898306893e-02,8.940231191316610303642e-17,0,nan,9.219487334084396745857e-01
1869,2.949847837060591559943e-02,2.948317476246199372869e-02,1.317863203324482124870e-07,9.678270834121386010692e-10,9.678270834122205646513e-10,2.949847837060591171325e-02,1.317419533705563797549e-16,0,nan,9.221075658421726363770e-01
1874,2.942179068335190952888e-02,2.940656634305777172855e-02,1.307518955560092718890e-07,9.577445786104968328947e-10,9.577445786105787964767e-10,2.942179068335190757562e-02,6.638814059246409098719e-17,0,nan,9.223052001169312300467e-01
1879,2.934550067957398047924e-02,2.933035499289928654809e-02,1.297282684713791074153e-07,9.477930272346024784649e-10,9.477930272346844420469e-10,2.934550067957397979992e-02,2.314904867753003811689e-17,0,nan,9.225018345558860071972e-01
1884,2.926960527395824213093e-02,2.925453763300180781703e-02,1.287152985577588386653e-07,9.379703935683363325938e-10,9.379703935684182961758e-10,2.926960527395824135505e-02,2.650811899999407056280e-17,0,nan,9.226974767230192349681e-01
1889,2.919410141302261271767e-02,2.917911121613111363748e-02,1.277128474831298218484e-07,9.282746787201716510742e-10,9.282746787202536146057e-10,2.919410141302261154369e-02,4.021318033686009063152e-17,0,nan,9.228921341062506791494e-01
1894,2.911898607470737171399e-02,2.910407272639529280278e-02,1.267207790645816426551e-07,9.187039198638505783666e-10,9.187039198639325418982e-10,2.911898607470736931180e-02,8.249550421330514949000e-17,0,nan,9.230858141183911562519e-01
1898,2.905917152933056024633e-02,2.904431923522685088379e-02,1.259345096753683840495e-07,9.111359846427969751467e-10,9.111359846428789386782e-10,2.905917152933055764086e-02,8.966096446089048880044e-17,0,nan,9.232400593549526728954e-01
1903,2.898474801490128621717e-02,2.896997151279507784483e-02,1.249607935684553948479e-07,9.017853125392437018976e-10,9.017853125393256654291e-10,2.898474801490128463661e-02,5.453086839892292460968e-17,0,nan,9.234319985432511148043e-01
1908,2.891070472508422764535e-02,2.889600343634432869089e-02,1.239970899110736949243e-07,8.925542861327255889096e-10,8.925542861328075524412e-10,2.891070472508422346948e-02,1.444403541758193998491e-16,0,nan,9.236229807246861159644e-01
1913,2.883703875360022969576e-02,2.882241210547005147435e-02,1.230432703393349578590e-07,8.834410730242430173031e-10,8.834410730243249808347e-10,2.883703875360022587903e-02,1.323551455106106866762e-16,0,nan,9.238130130350964395753e-01
1918,2.876374722371294670453e-02,2.874919464923615317065e-02,1.220992084591142977814e-07,8.744438734720836467486e-10,8.744438734721656102801e-10,2.876374722371294110056e-02,1.948275353502799931752e-16,0,nan,9.240021025395936470179e-01
1923,2.869082728785440558616e-02,2.867634822580167330841e-02,1.211647798108757855319e-07,8.655609197283441906559e-10,8.655609197284261541875e-10,2.869082728785439759864e-02,2.783998039676390065351e-16,0,nan,9.241902562334333831573e-01
1928,2.861827612725627301149e-02,2.860387002205317524828e-02,1.202398618352147182984e-07,8.567904753905810007407e-10,8.567904753906629642723e-10,2.861827612725626452591e-02,2.965089870494279496892e-16,0,nan,9.243774810428768354134e-01
1933,2.854609095158670145631e-02,2.853175725324266429062e-02,1.193243338390991083590e-07,8.481308347682041829176e-10,8.481308347682861464491e-10,2.854609095158669264378e-02,3.087123486777761112332e-16,0,nan,9.245637838260394424507e-01
1938,2.847426899859264309844e-02,2.846000716263098057057e-02,1.184180769627950422915e-07,8.395803222632421423423e-10,8.395803222633241058738e-10,2.847426899859263649667e-02,2.318505451790988853162e-16,0,nan,9.247491713737253923931e-01
1943,2.840280753374756911311e-02,2.838861702113655571811e-02,1.175209741474601765614e-07,8.311372917651193206920e-10,8.311372917652012842236e-10,2.840280753374756149151e-02,2.683397565659092684971e-16,0,nan,9.249336504102525283438e-01
1948,2.833170384990444864992e-02,2.831758412698943613850e-02,1.166329101033901843160e-07,8.228001260590896475970e-10,8.228001260591716111286e-10,2.833170384990444161616e-02,2.482646871950637655740e-16,0,nan,9.251172275942611675963e-01
1953,2.826095526695396667471e-02,2.824690580539050699382e-02,1.157537712789037129866e-07,8.145672362479925318162e-10,8.145672362480744953478e-10,2.826095526695395528890e-02,4.028815292845371786838e-16,0,nan,9.252999095195164014848e-01
1958,2.819055913148780026511e-02,2.817657940817576769921e-02,1.148834458298507203544e-07,8.064370611869885102950e-10,8.064370611870704738266e-10,2.819055913148778875902e-02,4.081542158080341896227e-16,0,nan,9.254817027156923199571e-01
1963,2.812051281646696723748e-02,2.810660231348564505605e-02,1.140218235897310858684e-07,7.984080669309633812584e-10,7.984080669310453447900e-10,2.812051281646695819795e-02,3.214569973206347176363e-16,0,nan,9.256626136491518324441e-01
1968,2.805081372089507363299e-02,2.803697192543922953045e-02,1.131687960404094540059e-07,7.904787461942763288971e-10,7.904787461943582924287e-10,2.805081372089506346012e-02,3.626584881901794865645e-16,0,nan,9.258426487237109388847e-01
1973,2.798145926949640108217e-02,2.796768567381327508237e-02,1.123242562834120543701e-07,7.826476178225493944353e-10,7.826476178226313579669e-10,2.798145926949638816153e-02,4.617572104790960664315e-16,0,nan,9.260218142813910700275e-01
1978,2.791244691239877159794e-02,2.789874101372602152593e-02,1.114880990117942323247e-07,7.749132262762031983096e-10,7.749132262762851618412e-10,2.791244691239876243304e-02,3.283444306425340687962e-16,0,nan,9.262001166031624933644e-01
1983,2.784377412482111346925e-02,2.783013542532565554044e-02,1.106602204825647360343e-07,7.672741411254500198738e-10,7.672741411255319834054e-10,2.784377412482110635418e-02,2.555356441637502527647e-16,0,nan,9.263775619096797640014e-01
1988,2.777543840676558253855e-02,2.776186641348333053458e-02,1.098405184896543937104e-07,7.597289565564553273098e-10,7.597289565565372908413e-10,2.777543840676557361421e-02,3.213032680736195854265e-16,0,nan,9.265541563620006895318e-01
1993,2.770743728271422498532e-02,2.769393150749071760841e-02,1.090288923374177228085e-07,7.522762908884010941835e-10,7.522762908884830577151e-10,2.770743728271421669118e-02,2.993473028517351018692e-16,0,nan,9.267299060622976030898e-01
1998,2.763976830133010528789e-02,2.762632826076199740739e-02,1.082252428146555264286e-07,7.449147861011842547860e-10,7.449147861012662183176e-10,2.763976830133009612639e-02,3.314611127569270298575e-16,0,nan,9.269048170545613015065e-01
2003,2.757242903516276405496e-02,2.755905425054016796849e-02,1.074294721691463994437e-07,7.376431073734842948159e-10,7.376431073735662583475e-10,2.757242903516275823584e-02,2.110483751800031958390e-16,0,nan,9.270788953252898155857e-01
2008,2.750541708035801266585e-02,2.749210707760767549712e-02,1.066414840826769014948e-07,7.304599426309563384832e-10,7.304599426310383020148e-10,2.750541708035800691789e-02,2.089757651474546311911e-16,0,nan,9.272521468041730978156e-01
2014,2.742543143540938921365e-02,2.741219855157472212737e-02,1.057060378232195803366e-07,7.219551689498023486623e-10,7.219551689498843121938e-10,2.742543143540938573574e-02,1.268135850339173167347e-16,0,nan,9.274589654796434242952e-01
2019,2.735913121849201795621e-02,2.734596208961466781706e-02,1.049348392372015299167e-07,7.149622257536395256071e-10,7.149622257537214891386e-10,2.735913121849201356689e-02,1.604336299138418363308e-16,0,nan,9.276304186133025366781e-01
2024,2.729315077586572449442e-02,2.728004494233735380271e-02,1.041711243463331506329e-07,7.080537456781308336070e-10,7.080537456782127971386e-10,2.729315077586571939867e-02,1.867043586330034940745e-16,0,nan,9.278010635561243606151e-01
2029,2.722748779970528623662e-02,2.721444480632438656098e-02,1.034148025933655409228e-07,7.012285074710547281368e-10,7.012285074711366916684e-10,2.722748779970528240125e-02,1.408637188043836696670e-16,0,nan,9.279709060064239845565e-01
2034,2.716214000433901307185e-02,2.714915940025821455839e-02,1.026657847328309904760e-07,6.944853104316555586689e-10,6.944853104317375222004e-10,2.716214000433901092208e-02,7.914581177285735655427e-17,0,nan,9.281399516090991281712e-01
2039,2.709710512598357060043e-02,2.708418646465770435183e-02,1.019239828089273799530e-07,6.878229740163433863058e-10,6.878229740164253498374e-10,2.709710512598356466951e-02,2.188766906686063053897e-16,0,nan,9.283082059562544597849e-01
2045,2.701947316696243564516e-02,2.700662825348474141429e-02,1.010432235681395250077e-07,6.799332733439693997187e-10,6.799332733440513632502e-10,2.701947316696242768305e-02,2.946804201173673836503e-16,0,nan,9.285090745121312798250e-01
2050,2.695511884371049396436e-02,2.694233490548094550610e-02,1.003169933175535152959e-07,6.734447716637980648659e-10,6.734447716638800283975e-10,2.695511884371048396090e-02,3.711153775679762259327e-16,0,nan,9.286756075251091330051e-01
2055,2.689107033743171407125e-02,2.687834694133177382280e-02,9.959770596158412673924e-08,6.670334838832491473684e-10,6.670334838833311109000e-10,2.689107033743170767446e-02,2.378779549269297060840e-16,0,nan,9.288413668296384658233e-01
2060,2.682732547346271950728e-02,2.681466219046590299113e-02,9.888527872895227497271e-08,6.606983100010599456053e-10,6.606983100011419091369e-10,2.682732547346271137915e-02,3.029794442197571655541e-16,0,nan,9.290063578027127896364e-01
2066,2.675122941301802045877e-02,2.673863770512034665483e-02,9.803930661592923639093e-08,6.531950498308547119818e-10,6.531950498309366755133e-10,2.675122941301801129557e-02,3.425338806648606265826e-16,0,nan,9.292033402702638021425e-01
2071,2.668814500832230457439e-02,2.667561248383689895269e-02,9.734168609226287572709e-08,6.470235438939934721183e-10,6.470235438940754356498e-10,2.668814500832229562125e-02,3.354724822458081449141e-16,0,nan,9.293666595971423882846e-01
2076,2.662535742404848262965e-02,2.661288366672276764491e-02,9.665066866611647068221e-08,6.409247527303734986785e-10,6.409247527304554622101e-10,2.662535742404847887221e-02,1.411225432273932144412e-16,0,nan,9.295292274678608080850e-01
2082,2.655040118469782078892e-02,2.653799740398998796564e-02,9.583005418195869724346e-08,6.337007438691487382176e-10,6.337007438692307017491e-10,2.655040118469782068388e-02,3.955950975236785244361e-18,0,nan,9.297233242695991803296e-01
2087,2.648825927649610390002e-02,2.647591336083553528735e-02,9.515329077166371824413e-08,6.277583385075889152972e-10,6.277583385076708788288e-10,2.648825927649610787430e-02,1.500392512407821214076e-16,0,nan,9.298842570760204632942e-01
2092,2.642640756965648415888e-02,2.641411911509264354159e-02,9.448288490279686268163e-08,6.218854245806866545880e-10,6.218854245807686181195e-10,2.642640756965648860072e-02,1.680834129154123821887e-16,0,nan,9.300444548112096315165e-01
2098,2.635256573307873106948e-02,2.634034570389450977124e-02,9.368668502248945452995e-08,6.149282878490061180240e-10,6.149282878490880815556e-10,2.635256573307873433734e-02,1.240051213079855159536e-16,0,nan,9.302357288679286626389e-01
2103,2.629134535702020228354e-02,2.627918191338370762500e-02,9.303000504911438916083e-08,6.092048527981003070223e-10,6.092048527981822705539e-10,2.629134535702020823818e-02,2.264867597430782357086e-16,0,nan,9.303943270615352134352e-01
2108,2.623040875860985915446e-02,2.621830150842150222723e-02,9.237944793807991607290e-08,6.035478513167198317765e-10,6.035478513168017953081e-10,2.623040875860986496342e-02,2.214586896349170430954e-16,0,nan,9.305522060961417834700e-01
2114,2.615765665666182696047e-02,2.614561632612542874110e-02,9.160676140955817085283e-08,5.968458430553581879089e-10,5.968458430554401514405e-10,2.615765665666182824288e-02,4.902609966081985627579e-17,0,nan,9.307407185133712391534e-01
2119,2.609733746555673375433e-02,2.608535247851238858541e-02,9.096942538121545311557e-08,5.913317668078597705262e-10,5.913317668079417340578e-10,2.609733746555673582618e-02,7.938904080611427638241e-17,0,nan,9.308970325079679603714e-01
2125,2.602532062335213836057e-02,2.601340154630781345557e-02,9.021240216250613820202e-08,5.847986595747703674381e-10,5.847986595748523309697e-10,2.602532062335214006650e-02,6.554863936006459322205e-17,0,nan,9.310836808319268429108e-01
2130,2.596560950382324761687e-02,2.595374493736908941277e-02,8.958795305634835891525e-08,5.794231971558902739192e-10,5.794231971559722374508e-10,2.596560950382324588723e-02,6.661277402475779657786e-17,0,nan,9.312384529329893921514e-01
2136,2.589431683153861629698e-02,2.588251718564036144010e-02,8.884619825766690433824e-08,5.730539087417004782158e-10,5.730539087417824417474e-10,2.589431683153861366271e-02,1.017316843343940924120e-16,0,nan,9.314232646654135263004e-01
2141,2.583520463512598008826e-02,2.582345868354463114258e-02,8.823431199716990391221e-08,5.678128997168789375428e-10,5.678128997169609010744e-10,2.583520463512597721513e-02,1.112101025582829416189e-16,0,nan,9.315765175654151365281e-01
2147,2.576462526483692949686e-02,2.575294326407217074260e-02,8.750744261547081558663e-08,5.616025254301604443733e-10,5.616025254302424079048e-10,2.576462526483693192784e-02,9.435357718699690271320e-17,0,nan,9.317595196699286871000e-01
2152,2.570610302567766930482e-02,2.569447391917229622793e-02,8.690780485484963824136e-08,5.564919543239931041368e-10,5.564919543240750676684e-10,2.570610302567767238124e-02,1.196767810879228817762e-16,0,nan,9.319112756184151299694e-01
2158,2.563622630583669084747e-02,2.562466019962533411714e-02,8.619544935847078177833e-08,5.504357599401552166082e-10,5.504357599402371801397e-10,2.563622630583669332420e-02,9.661033212238765854659e-17,0,nan,9.320924945336261452583e-01
2163,2.557828523613210960908e-02,2.556677123993770367472e-02,8.560775514350713071302e-08,5.454517504928028481537e-10,5.454517504928848116852e-10,2.557828523613211009866e-02,1.914065149376759114588e-17,0,nan,9.322427753479640159719e-01
2169,2.550910072621037291696e-02,2.549764879853052765291e-02,8.490955307331792663213e-08,5.395451655165023132792e-10,5.395451655165842768107e-10,2.550910072621037933408e-02,2.515620474933106002528e-16,0,nan,9.324222370001691078886e-01
2174,2.545173221182742834268e-02,2.544033162534834954793e-02,8.433350651563172432406e-08,5.346839751948559775315e-10,5.346839751949379410631e-10,2.545173221182743299797e-02,1.829067286801924462011e-16,0,nan,9.325710640759827928389e-01
2180,2.538322967711511071731e-02,2.537189024565456377247e-02,8.364910810195258426632e-08,5.289225864205248582213e-10,5.289225864206068217529e-10,2.538322967711511375816e-02,1.197975324386908541858e-16,0,nan,9.327487938915182497730e-01
2185,2.532642527331764245591e-02,2.531513642929051483010e-02,8.308442206612118599949e-08,5.241806011716343929206e-10,5.241806011717163564522e-10,2.532642527331764387723e-02,5.612009078083878725810e-17,0,nan,9.328961882128284505145e-01
2191,2.525859467987714990223e-02,2.524736609520971536424e-02,8.241348786071433966352e-08,5.185601465275251798926e-10,5.185601465276071434242e-10,2.525859467987715203505e-02,8.443973183058739762883e-17,0,nan,9.330722111300514712653e-01
2197,2.519112644092164413068e-02,2.517995763443543061344e-02,8.174975827441321896747e-08,5.130148208109716580826e-10,5.130148208110536216142e-10,2.519112644092164695807e-02,1.122377748595592745557e-16,0,nan,9.332473133522289692409e-01
2202,2.513517761694943064565e-02,2.512405826173534639789e-02,8.120208418614166521887e-08,5.084502384244270369087e-10,5.084502384245090004403e-10,2.513517761694943218895e-02,6.139976623267002670930e-17,0,nan,9.333925337600604950025e-01
2208,2.506836619583613021134e-02,2.505730574986338513033e-02,8.055131369038790156423e-08,5.030395436702090524210e-10,5.030395436702910159526e-10,2.506836619583613189355e-02,6.710478936303619043254e-17,0,nan,9.335659666921711838774e-01
2214,2.500190900418906153613e-02,2.499090700058010858231e-02,7.990747854055500034408e-08,4.977006302683026263714e-10,4.977006302683845899030e-10,2.500190900418906250683e-02,3.882502561667541984291e-17,0,nan,9.337384991407913464694e-01
2219,2.494679657520508173074e-02,2.493584292047506742462e-02,7.937618056185646772090e-08,4.933055458556431447359e-10,4.933055458557251082675e-10,2.494679657520508330283e-02,6.301783659335657701809e-17,0,nan,9.338815933586916194042e-01
2225,2.488098152842095275861e-02,2.487008547284491957741e-02,7.874482195488481701466e-08,4.880952866953823528188e-10,4.880952866954643163504e-10,2.488098152842095776288e-02,2.011283456266444387328e-16,0,nan,9.340524930291580667035e-01
2231,2.481551282718829840035e-02,2.480467391766229615091e-02,7.812014140776442636241e-08,4.829536340455953042448e-10,4.829536340456772677764e-10,2.481551282718830535449e-02,2.802336000624064917426e-16,0,nan,9.342225118406330781006e-01
2236,2.476121817766265692518e-02,2.475042654714529333226e-02,7.760461200674875189821e-08,4.787205506198194775626e-10,4.787205506199014410941e-10,2.476121817766266508718e-02,3.296287533666443732620e-16,0,nan,9.343635262059671031925e-01
2242,2.469637738211778732467e-02,2.468564207922541858808e-02,7.699194685698541158578e-08,4.737018827582335079605e-10,4.737018827583154714921e-10,2.469637738211779304722e-02,2.317163567395780458202e-16,0,nan,9.345319476945159380761e-01
2248,2.463187528043656385202e-02,2.462119586533466006339e-02,7.638571385015169048836e-08,4.687488091872226495116e-10,4.687488091873046130431e-10,2.463187528043657537844e-02,4.679474954710888199606e-16,0,nan,9.346995073826667481333e-01
2254,2.456770922586770655727e-02,2.455708526328884838685e-02,7.578582879647608857460e-08,4.638603038083405036970e-10,4.638603038084224672285e-10,2.456770922586771389935e-02,2.988508826484190967359e-16,0,nan,9.348662118656906100302e-01
2259,2.451449232590701896028e-02,2.450391424452212640883e-02,7.529071388962488374999e-08,4.598351448937477417561e-10,4.598351448938297052877e-10,2.451449232590702955328e-02,4.321114994972812327958e-16,0,nan,9.350044836982627641307e-01
2265,2.445093557454404431528e-02,2.444041215935813249338e-02,7.470225245085414963947e-08,4.550624112454577501512e-10,4.550624112455397136828e-10,2.445093557454405208088e-02,3.175992197416042724040e-16,0,nan,9.351696372125016084773e-01
2271,2.438770751935488353968e-02,2.437723834772262052062e-02,7.411990751041416416388e-08,4.503514386613400785257e-10,4.503514386614220420573e-10,2.438770751935489047349e-02,2.843158464452142747588e-16,0,nan,9.353339538466313247880e-01
2277,2.432480561710818889321e-02,2.431439027072962791309e-02,7.354359980536357680445e-08,4.457012705664004781730e-10,4.457012705664824417046e-10,2.432480561710819113445e-02,9.213842090719758851727e-17,0,nan,9.354974399432834394441e-01
2283,2.426222735074150607670e-02,2.425186541560639397197e-02,7.297325130216356763876e-08,4.411109676260856584875e-10,4.411109676261676220191e-10,2.426222735074151092681e-02,1.999037675256922738223e-16,0,nan,9.356601017811793200864e-01
2288,2.421032421922093835764e-02,2.420000648025439488054e-02,7.250245758872420812174e-08,4.373307795017720849091e-10,4.373307795018540484406e-10,2.421032421922094306715e-02,1.945245815004395512858e-16,0,nan,9.357950281567952067357e-01
2294,2.414833283343371939100e-02,2.413806775765166626191e-02,7.194283560978607878815e-08,4.328478454848401368815e-10,4.328478454849221004130e-10,2.414833283343372184062e-02,1.014405135276213630760e-16,0,nan,9.359561949520020336310e-01
2300,2.408665809104469646140e-02,2.407644527629593939055e-02,7.138895822169590093202e-08,4.284222057334253092245e-10,4.284222057335072727560e-10,2.408665809104469989189e-02,1.424225570609711570507e-16,0,nan,9.361165549380888759121e-01
2306,2.402529757224031170537e-02,2.401513662045760486019e-02,7.084075190201804605832e-08,4.240529837906600721639e-10,4.240529837907420356954e-10,2.402529757224031568643e-02,1.657026240830025817440e-16,0,nan,9.362761141561307286414e-01
2312,2.396424888180025830620e-02,2.395413939894861649060e-02,7.029814425460955888165e-08,4.197393188019864640092e-10,4.197393188020684275408e-10,2.396424888180026039329e-02,8.709178377877905541444e-17,0,nan,9.364348785870639745835e-01
2318,2.390350964878583742146e-02,2.389345124481159765573e-02,6.976106398954173839546e-08,4.154803651985386016913e-10,4.154803651986205652229e-10,2.390350964878584260699e-02,2.169361645750719841995e-16,0,nan,9.365928541524313535047e-01
2324,2.384307752623307519180e-02,2.383306981501374585686e-02,6.922944090343049795796e-08,4.112752923877374436836e-10,4.112752923878194072152e-10,2.384307752623307962009e-02,1.857263704055530377811e-16,0,nan,9.367500467151211160279e-01
2330,2.378295019085042982798e-02,2.377299279014529267973e-02,6.870320586016477825319e-08,4.071232844509097658601e-10,4.071232844509917293917e-10,2.378295019085043188627e-02,8.654477452590373474171e-17,0,nan,9.369064620800869565352e-01
2336,2.372312534272109571520e-02,2.371321787412255382987e-02,6.818229077202497620826e-08,4.030235398477606739834e-10,4.030235398478426375150e-10,2.372312534272109891021e-02,1.346790623446896069518e-16,0,nan,9.370621059950628234858e-01
2342,2.366360070500979698171e-02,2.365374279389544087682e-02,6.766662858118211713969e-08,3.989752711275256259434e-10,3.989752711276075894750e-10,2.366360070500979642606e-02,2.348136364898957117472e-17,0,nan,9.372169841512685327725e-01
2348,2.360437402367394216229e-02,2.359456529915935490971e-02,6.715615324156914037317e-08,3.949777046466312842355e-10,3.949777046467132477671e-10,2.360437402367393642280e-02,2.431538851586883634096e-16,0,nan,9.373711021840984284931e-01
2354,2.354544306717913995652e-02,2.353568316207137883778e-02,6.665079970111584232801e-08,3.910300802927077851323e-10,3.910300802927897486638e-10,2.354544306717913303118e-02,2.941266111235192659433e-16,0,nan,9.375244656738054582507e-01
2360,2.348680562621896852904e-02,2.347709417697076486609e-02,6.615050388433990025972e-08,3.871316512147919263927e-10,3.871316512148738899242e-10,2.348680562621895890675e-02,4.096893563962237355833e-16,0,nan,9.376770801461757719316e-01
2366,2.342845951343889079888e-02,2.341879616010351591870e-02,6.565520267528489098006e-08,3.832816835595651461977e-10,3.832816835596471097292e-10,2.342845951343887817808e-02,5.386948683864434339300e-16,0,nan,9.378289510731886258026e-01
2372,2.337040256316429143180e-02,2.336078694935109570374e-02,6.516483390079843862586e-08,3.794794562134798234751e-10,3.794794562135617870067e-10,2.337040256316428354423e-02,3.375025647724268787917e-16,0,nan,9.379800838736694181333e-01
2378,2.331263263113257655501e-02,2.330306440396318068409e-02,6.467933631414275149588e-08,3.757242605506289821554e-10,3.757242605507109456870e-10,2.331263263113256651767e-02,4.305537081024138415538e-16,0,nan,9.381304839139380267001e-01
2384,2.325514759422915925247e-02,2.324562640429430129818e-02,6.419864957892943986038e-08,3.720154001862107138449e-10,3.720154001862926773765e-10,2.325514759422915118024e-02,3.471155775135408623390e-16,0,nan,9.382801565084352909962e-01
2390,2.319794535022743492414e-02,2.318847085154444181976e-02,6.372271425337255046894e-08,3.683521907354607254463e-10,3.683521907355426889779e-10,2.319794535022742326388e-02,5.026417372687010853408e-16,0,nan,9.384291069203555718287e-01
2396,2.314102381753250017860e-02,2.313159566750339415919e-02,6.325147177485161001172e-08,3.647339595779072099110e-10,3.647339595779891734426e-10,2.314102381753248758830e-02,5.440683103419585671581e-16,0,nan,9.385773403622565906460e-01
2402,2.308438093492869852552e-02,2.307499879429890377036e-02,6.278486444477867385081e-08,3.611600456268271636854e-10,3.611600456269091272170e-10,2.308438093492868836282e-02,4.402414485276509671499e-16,0,nan,9.387248619966707563369e-01
2409,2.301864703273079001966e-02,2.300931814535737973682e-02,6.224627174245740115260e-08,3.570456251211314591951e-10,3.570456251212134227267e-10,2.301864703273078321460e-02,2.956326098820995890352e-16,0,nan,9.388960777432786456256e-01
2415,2.296260091645058523668e-02,2.295331731470161978903e-02,6.178951332174244030115e-08,3.535655174631884183035e-10,3.535655174632703818351e-10,2.296260091645058116584e-02,1.772813262450503410988e-16,0,nan,9.390420746038054022106e-01
2421,2.290682705472064581431e-02,2.289758840966340733281e-02,6.133721287070737996011e-08,3.501277071295813772868e-10,3.501277071296633408183e-10,2.290682705472063858912e-02,3.154164923330232515485e-16,0,nan,9.391873756815779408606e-01
2427,2.285132346860187929627e-02,2.284212945448139964189e-02,6.088931613446648139565e-08,3.467315787193519398459e-10,3.467315787194339033775e-10,2.285132346860187056505e-02,3.820879623140504396360e-16,0,nan,9.393319859370294040517e-01
2433,2.279608819828750701508e-02,2.278693849248828937060e-02,6.044576964856805477087e-08,3.433765272522350897331e-10,3.433765272523170532647e-10,2.279608819828749844311e-02,3.760282620268800510981e-16,0,nan,9.394759102835692674525e-01
2440,2.273198358262033466626e-02,2.272288516624842644176e-02,5.993372673346040659169e-08,3.395134243182722126111e-10,3.395134243183541761426e-10,2.273198358262032664655e-02,3.527940232516778912200e-16,0,nan,9.396429615989986593519e-01
2446,2.267732302973367308763e-02,2.266826823327390202922e-02,5.949942606123658846962e-08,3.362453458953684641101e-10,3.362453458954504276417e-10,2.267732302973366624529e-02,3.017257433317338906959e-16,0,nan,9.397854164446392359329e-01
2452,2.262292471021647155549e-02,2.261391322074867565872e-02,5.906931139923578502398e-08,3.330164951333033482027e-10,3.330164951333853117343e-10,2.262292471021646501978e-02,2.888974924653606034425e-16,0,nan,9.399272006365309574090e-01
2458,2.256878674153468128383e-02,2.255981824912449765219e-02,5.864333243512755628761e-08,3.298263083548140655464e-10,3.298263083548960290780e-10,2.256878674153467229173e-02,3.984308891316233667388e-16,0,nan,9.400683188980399052331e-01
2465,2.250595234607362035706e-02,2.249703362910876122682e-02,5.815151792314130409776e-08,3.261525518468516392698e-10,3.261525518469336028014e-10,2.250595234607361546798e-02,2.172347162374032390971e-16,0,nan,9.402321214478011126041e-01
2471,2.245237209808224193575e-02,2.244349571672496837516e-02,5.773433047092173147741e-08,3.230442479735801420518e-10,3.230442479736621055834e-10,2.245237209808223759555e-02,1.933068275713171306256e-16,0,nan,9.403718128538588886590e-01
2477,2.239904635714329295126e-02,2.239021201068232963527e-02,5.732112411259374909613e-08,3.199728844469735054561e-10,3.199728844470554689876e-10,2.239904635714328470116e-02,3.683237569453863755360e-16,0,nan,9.405108529974703300796e-01
2484,2.233715224886374806079e-02,2.232836656683795037437e-02,5.684401852273857687190e-08,3.164356148185667708450e-10,3.164356148186487343766e-10,2.233715224886374087795e-02,3.215646879553255355343e-16,0,nan,9.406722494326960762670e-01
2490,2.228437175669254616261e-02,2.227562746772383112104e-02,5.643927624536813401670e-08,3.134424973291772149573e-10,3.134424973292591784889e-10,2.228437175669253580510e-02,4.647884621613786855663e-16,0,nan,9.408098940345123156596e-01
2497,2.222310889445390166830e-02,2.221441252873868760220e-02,5.597191869173574252664e-08,3.099951142695228459919e-10,3.099951142696048095235e-10,2.222310889445389551037e-02,2.770957725035296736911e-16,0,nan,9.409696745885579153060e-01
2503,2.217086533113439561493e-02,2.216220972963735616479e-02,5.557542487897786617951e-08,3.070778628941583389388e-10,3.070778628942403024704e-10,2.217086533113438782223e-02,3.514839406739946138722e-16,0,nan,9.411059445477597890030e-01
2509,2.211886682177095775348e-02,2.211025169855247371475e-02,5.518266715074768191002e-08,3.041948473330295348630e-10,3.041948473331114983946e-10,2.211886682177094917642e-02,3.877710233986716711321e-16,0,nan,9.412415869900990640748e-01
2516,2.205850932124524266253e-02,2.204994106484672866664e-02,5.472911326136312719463e-08,3.008739581720789311696e-10,3.008739581721608947011e-10,2.205850932124523148170e-02,5.068717355704611064624e-16,0,nan,9.413990491600487967245e-01
2522,2.200703588261718884889e-02,2.199850749407246050526e-02,5.434430059794137665512e-08,2.980634805824116401370e-10,2.980634805824936036686e-10,2.200703588261717601295e-02,5.832651589772006931099e-16,0,nan,9.415333467608858737208e-01
2529,2.194728632595910680636e-02,2.193880409923952556905e-02,5.389989848101739948848e-08,2.948259368845812700117e-10,2.948259368846632335433e-10,2.194728632595908890008e-02,8.158765616401740279435e-16,0,nan,9.416892516110998136657e-01
2535,2.189633004510773556239e-02,2.188788708802901980532e-02,5.352283099436095256424e-08,2.920858181487734608213e-10,2.920858181488554243529e-10,2.189633004510771613146e-02,8.874060525204355920971e-16,0,nan,9.418222242661814687923e-01
2542,2.183717929338423180408e-02,2.182878180720445107643e-02,5.308735098015041133638e-08,2.889291223770273124510e-10,2.889291223771092759826e-10,2.183717929338421010309e-02,9.937631512339921531321e-16,0,nan,9.419765947792515902565e-01
2548,2.178673241555307768524e-02,2.177837361270924809720e-02,5.271783478669228665968e-08,2.862572593697200829282e-10,2.862572593698020464598e-10,2.178673241555305553533e-02,1.016669739556154503714e-15,0,nan,9.421082619939164212231e-01
2555,2.172817151208872657464e-02,2.171985750293705177971e-02,5.229105408732404457741e-08,2.831790008672069019426e-10,2.831790008672888654741e-10,2.172817151208870298647e-02,1.085603245630412142378e-15,0,nan,9.422611207025568801098e-01
2561,2.167822643678968264069e-02,2.166995053628223075193e-02,5.192890109859165564422e-08,2.805733634416736493682e-10,2.805733634417556128998e-10,2.167822643678965793782e-02,1.139524441529114239405e-15,0,nan,9.423915016012621177072e-01
2568,2.162024660264586645164e-02,2.161201483200440170984e-02,5.151060356868897600730e-08,2.775712149948468899183e-10,2.775712149949288534498e-10,2.162024660264584379690e-02,1.047848510871798908396e-15,0,nan,9.425428705992580476680e-01
2574,2.157079587984210219953e-02,2.156260165448021376422e-02,5.115563129022533434978e-08,2.750298431031666756840e-10,2.750298431032486392156e-10,2.157079587984207622781e-02,1.204022529969881703574e-15,0,nan,9.426719839348279105624e-01
2581,2.151338850943011749006e-02,2.150523776315982002472e-02,5.074560719699347653477e-08,2.721015576571058142848e-10,2.721015576571877778164e-10,2.151338850943008499618e-02,1.510402599215193121136e-15,0,nan,9.428218848876714227279e-01
2588,2.145628588370653011541e-02,2.144817827140464705504e-02,5.033995333837010433903e-08,2.692121409796062295751e-10,2.692121409796881931066e-10,2.145628588370649901744e-02,1.449363966999973460907e-15,0,nan,9.429710041816346302568e-01
2594,2.140758149265516163684e-02,2.139951058039897199836e-02,4.999568433757614960216e-08,2.667659661160305629056e-10,2.667659661161125264372e-10,2.140758149265513072691e-02,1.443877549727372044488e-15,0,nan,9.430982032054843263325e-01
2601,2.135103842002296706259e-02,2.134301001042046216916e-02,4.959799326541055410800e-08,2.639471047656636420008e-10,2.639471047657456055324e-10,2.135103842002293815167e-02,1.354075993258070263570e-15,0,nan,9.432458869731875073222e-01
2608,2.129479324501645787215e-02,2.128680700322595903407e-02,4.920450894986789696493e-08,2.611653780812607155101e-10,2.611653780813426790417e-10,2.129479324501642998952e-02,1.309363760281747019520e-15,0,nan,9.433928063329523403392e-01
2614,2.124681841672311846669e-02,2.123886805492511062332e-02,4.887054283806943862683e-08,2.588101529793743104072e-10,2.588101529794562739388e-10,2.124681841672309124475e-02,1.281224526182831667662e-15,0,nan,9.435181332939282521804e-01
2621,2.119112026948806459803e-02,2.118321146292507367592e-02,4.848472455133795461892e-08,2.560958454729064448247e-10,2.560958454729884083563e-10,2.119112026948804087264e-02,1.119591250999310073597e-15,0,nan,9.436636486932034865072e-01
2628,2.113571337640699626670e-02,2.112784580013881904903e-02,4.810295682691790174603e-08,2.534170281215326139228e-10,2.534170281216145774543e-10,2.113571337640697570074e-02,9.730430950247197058528e-16,0,nan,9.438084164317047884121e-01
2634,2.108845184049756849021e-02,2.108061934841863951928e-02,4.777891105503984250140e-08,2.511487249551794333619e-10,2.511487249552613968934e-10,2.108845184049754471569e-02,1.127371555927966315687e-15,0,nan,9.439319123448452471085e-01
2641,2.103357982092040820432e-02,2.102578796460702337257e-02,4.740452577488820308760e-08,2.485343520666297063311e-10,2.485343520667116698627e-10,2.103357982092038226140e-02,1.233405123111825411926e-15,0,nan,9.440753067701614229717e-01
2648,2.097899260810560592705e-02,2.097124107215575170016e-02,4.703404177060080213618e-08,2.459539091629449052444e-10,2.459539091630268687759e-10,2.097899260810558330788e-02,1.078181790995032999151e-15,0,nan,9.442179697963421844279e-01
2655,2.092468799045152719196e-02,2.091697646271870048018e-02,4.666740835779490357531e-08,2.434068691920266146934e-10,2.434068691921085782250e-10,2.092468799045150609406e-02,1.008277717681508392745e-15,0,nan,9.443599070035121209815e-01
2661,2.087836443826567023319e-02,2.087068695728425127278e-02,4.635617806003074386542e-08,2.412498855347646271908e-10,2.412498855348465907224e-10,2.087836443826564275374e-02,1.316168369226278231767e-15,0,nan,9.444809939625612426879e-01
2668,2.082457885037075975831e-02,2.081694080640033792107e-02,4.599656395484825410203e-08,2.387635136333379496529e-10,2.387635136334199131844e-10,2.082457885037073155381e-02,1.354385280985962380245e-15,0,nan,9.446215978319904624369e-01
2675,2.077106966362085235800e-02,2.076347075358771568365e-02,4.564065992292879231820e-08,2.363090906297237808946e-10,2.363090906298057444262e-10,2.077106966362082487347e-02,1.323211828644766053868e-15,0,nan,9.447614915161508881069e-01
2682,2.071783475290152332082e-02,2.071027467682938841276e-02,4.528841824222192967481e-08,2.338861251517060566486e-10,2.338861251517880201802e-10,2.071783475290149240581e-02,1.492193024879584341977e-15,0,nan,9.449006803807436153221e-01
2689,2.066487201482753235937e-02,2.065735047579808289497e-02,4.493979192539516181076e-08,2.314941346213148082014e-10,2.314941346213967717330e-10,2.066487201482749996206e-02,1.567748212683663988088e-15,0,nan,9.450391697375650786983e-01
2696,2.061217936746582643504e-02,2.060469607157984495149e-02,4.459473470667092653456e-08,2.291326450754079980833e-10,2.291326450754899616149e-10,2.061217936746579787986e-02,1.385354464890227726242e-15,0,nan,9.451769648451846570587e-01
2703,2.055975475006276836920e-02,2.055230940640186132473e-02,4.425320102893250889125e-08,2.268011909903608199306e-10,2.268011909904427834622e-10,2.055975475006273632086e-02,1.558789926334890491988e-15,0,nan,9.453140709096120047504e-01
2710,2.050759612277546634074e-02,2.050018844336437551235e-02,4.391514603109230213485e-08,2.244993151107560565315e-10,2.244993151108380200631e-10,2.050759612277543237302e-02,1.656347972109120628317e-15,0,nan,9.454504930849450571647e-01
2717,2.045570146640724937259e-02,2.044833116617671836535e-02,4.358052553571703747306e-08,2.222265682819794737480e-10,2.222265682820614372796e-10,2.045570146640721542859e-02,1.659390580372537313061e-15,0,nan,9.455862364740207270854e-01
2724,2.040406878214711186570e-02,2.039673557889733895854e-02,4.324929603690384595097e-08,2.199825092866170440828e-10,2.199825092866990076144e-10,2.040406878214707881447e-02,1.619835041468865590169e-15,0,nan,9.457213061290491725548e-01
2730,2.036001920363580269813e-02,2.035271757533885228497e-02,4.296805149854614670514e-08,2.180815345588146753263e-10,2.180815345588966388579e-10,2.036001920363576810022e-02,1.699306244140028522864e-15,0,nan,9.458365476748739105318e-01
2737,2.030886780451393591740e-02,2.030160275660275459586e-02,4.264300638256257414744e-08,2.158896088062462665350e-10,2.158896088063282300665e-10,2.030886780451390142791e-02,1.698247675758413208954e-15,0,nan,9.459703793432458648308e-01
2744,2.025797277666738227531e-02,2.025074403494398975201e-02,4.232123155584307982830e-08,2.137251525899430090307e-10,2.137251525900249725623e-10,2.025797277666734514477e-02,1.832885090980356379967e-15,0,nan,9.461035514390393223933e-01
2752,2.020011848920287914066e-02,2.019293090801784970600e-02,4.195744073421561618721e-08,2.112845962394146772106e-10,2.112845962394966407422e-10,2.020011848920284604201e-02,1.638537886032727276830e-15,0,nan,9.462549467157518963325e-01
2759,2.014976637906802300892e-02,2.014261452566472321291e-02,4.164253631496588829448e-08,2.091776249591874114784e-10,2.091776249592693750100e-10,2.014976637906799057095e-02,1.609843664577071650372e-15,0,nan,9.463867217550637590622e-01
2766,2.009966466217073116640e-02,2.009254827082838576469e-02,4.133077531024366801030e-08,2.070968521830073521508e-10,2.070968521830893156824e-10,2.009966466217069721902e-02,1.688952877106937946100e-15,0,nan,9.465178523448450709308e-01
2773,2.004981147542633096448e-02,2.004273028305255874293e-02,4.102211859528984057873e-08,2.050418879730239463667e-10,2.050418879731059098983e-10,2.004981147542630074912e-02,1.507014633603329690602e-15,0,nan,9.466483431999390993719e-01
2780,2.000020497418749168550e-02,1.999315872028590082565e-02,4.071652762825717001994e-08,2.030123491457371775993e-10,2.030123491458191411309e-10,2.000020497418745522920e-02,1.822796221182537661973e-15,0,nan,9.467781989893247106206e-01
2787,1.995084333201666351720e-02,1.994383175865489798984e-02,4.041396444010276657214e-08,2.010078591386158926668e-10,2.010078591386978561984e-10,1.995084333201662846359e-02,1.756998985246843250481e-15,0,nan,9.469074243366621555697e-01
2794,1.990172474046199291298e-02,1.989474759224027500260e-02,4.011439162468138467790e-08,1.990280478796766821831e-10,1.990280478797586457146e-10,1.990172474046195679041e-02,1.815047064497205931291e-15,0,nan,9.470360238208527816055e-01
2801,1.985284740883643678222e-02,1.984590443285655023131e-02,3.981777232903314081989e-08,1.970725516599417076939e-10,1.970725516600236712255e-10,1.985284740883640251635e-02,1.725992757742846457839e-15,0,nan,9.471640019765711046074e-01
2808,1.980420956400019347199e-02,1.979730050983494540895e-02,3.952407024386297717015e-08,1.951410130087119542763e-10,1.951410130087939178079e-10,1.980420956400015732570e-02,1.825181857135882483226e-15,0,nan,9.472913632948025422715e-01
2816,1.974891445318458296776e-02,1.974204386329178259607e-02,3.919193694446596002293e-08,1.929624256212680891226e-10,1.929624256213500526542e-10,1.974891445318454402966e-02,1.971657970243592552023e-15,0,nan,9.474361694795550604964e-01
2823,1.970078390386810138213e-02,1.969394670734159191738e-02,3.890436623117555421614e-08,1.910810491722164481712e-10,1.910810491722984117028e-10,1.970078390386806016551e-02,2.092131126076752987967e-15,0,nan,9.475622239258280115541e-01
2830,1.965288738047768837824e-02,1.964608333446236573816e-02,3.861960204971919647116e-08,1.892225460793251542520e-10,1.892225460794071177836e-10,1.965288738047764728190e-02,2.091109755999900863373e-15,0,nan,9.476876753705066602231e-01
2837,1.960522318031980223973e-02,1.959845204430968323983e-02,3.833761024570583885372e-08,1.873865834461755781755e-10,1.873865834462575417071e-10,1.960522318031976157707e-02,2.074072980036676799092e-15,0,nan,9.478125281290756785901e-01
2845,1.955103212380959742944e-02,1.954429830771269027689e-02,3.801868549368612496627e-08,1.853155214482207771478e-10,1.853155214483027406793e-10,1.955103212380955099001e-02,2.375292929400367168973e-15,0,nan,9.479544893923295641506e-01
2852,1.950386010194828101394e-02,1.949715868826569498129e-02,3.774252179133387532658e-08,1.835267648988390279534e-10,1.835267648989209914850e-10,1.950386010194823577222e-02,2.319629219152751464206e-15,0,nan,9.480780735934843171490e-01
2859,1.945691515834728838041e-02,1.945024591377342293441e-02,3.746902632427752160569e-08,1.817595387693827950907e-10,1.817595387694647586222e-10,1.945691515834724152763e-02,2.408027175074769471803e-15,0,nan,9.482010724063545665358e-01
2867,1.940353975167551092706e-02,1.939690698898200588163e-02,3.715968608598635857323e-08,1.797658178151691101369e-10,1.797658178152510736685e-10,1.940353975167546336278e-02,2.451320157499143120333e-15,0,nan,9.483409309960846051844e-01
2874,1.935707591643495359413e-02,1.935047483039926269344e-02,3.689180060955459453277e-08,1.780436903039114531289e-10,1.780436903039934166604e-10,1.935707591643490671593e-02,2.421759961846334388983e-15,0,nan,9.484626893246985217213e-01
2881,1.931083407118133407621e-02,1.930426443543078324216e-02,3.662648388560417418742e-08,1.763421355833792262830e-10,1.763421355834611898146e-10,1.931083407118128288492e-02,2.650910002725191490158e-15,0,nan,9.485838751720192032211e-01
2889,1.925825603729264257069e-02,1.925172207029321805316e-02,3.632637080143443064660e-08,1.744223155960433934902e-10,1.744223155961253570217e-10,1.925825603729258882645e-02,2.790711703033363583919e-15,0,nan,9.487216774500131102150e-01
2896,1.921248455996125634182e-02,1.920598156537577094749e-02,3.606645567926083304235e-08,1.727638609815386014663e-10,1.727638609816205649979e-10,1.921248455996120537077e-02,2.653017337497222692681e-15,0,nan,9.488416500641517631071e-01
2903,1.916693013523384711561e-02,1.916045789336695212568e-02,3.580901424468864760499e-08,1.711250708540391439170e-10,1.711250708541211074486e-10,1.916693013523379292752e-02,2.827165612089065955563e-15,0,nan,9.489610627274049462236e-01
2911,1.911513173908234441978e-02,1.910869437682274213364e-02,3.551778682550620249543e-08,1.692758889539960431180e-10,1.692758889540780066496e-10,1.911513173908228735347e-02,2.985399446959629547931e-15,0,nan,9.490968537027370790973e-01
2918,1.907003725916830635945e-02,1.906363018580022050674e-02,3.526554782419945056762e-08,1.676783029836476718128e-10,1.676783029837296353443e-10,1.907003725916825207819e-02,2.846416011366098585812e-15,0,nan,9.492150795916667266675e-01
2926,1.901876053422896575840e-02,1.901238781571599686937e-02,3.498019076884753745845e-08,1.658754985678193331561e-10,1.658754985679012966877e-10,1.901876053422890670665e-02,3.104920998637253529029e-15,0,nan,9.493495243599474505943e-01
2933,1.897411906841953502245e-02,1.896777618425153633108e-02,3.473302344725225380043e-08,1.643178797897884916241e-10,1.643178797898704551557e-10,1.897411906841947544215e-02,3.140082408834091037037e-15,0,nan,9.494665810751665786967e-01
2941,1.892335617354191923400e-02,1.891704712995023740518e-02,3.445338958472400864732e-08,1.625600640607905810640e-10,1.625600640608725445956e-10,1.892335617354186470711e-02,2.881460267750305077086e-15,0,nan,9.495996995523213665951e-01
2948,1.887916092967777126344e-02,1.887288127493409392588e-02,3.421116711303901988799e-08,1.610412186173393422089e-10,1.610412186174213057404e-10,1.887916092967771606569e-02,2.923739526686476006088e-15,0,nan,9.497156043481934118984e-01
2956,1.882890418007068106254e-02,1.882265786183790270969e-02,3.393711367773610718909e-08,1.593270510559988045785e-10,1.593270510560807681101e-10,1.882890418007062566659e-02,2.942070033425782536229e-15,0,nan,9.498474160593177717787e-01
2964,1.877891428518435254502e-02,1.877270103871631762305e-02,3.366597956927140364007e-08,1.576356304791662684979e-10,1.576356304792482320295e-10,1.877891428518430154347e-02,2.715894382686106844311e-15,0,nan,9.499785386801191155504e-01
2971,1.873539036445050903756e-02,1.872920584080086173207e-02,3.343110149187333523354e-08,1.561740129449766670155e-10,1.561740129450586305471e-10,1.873539036445045452083e-02,2.909826456278396332006e-15,0,nan,9.500927099413184681045e-01
2979,1.868589512633665392083e-02,1.867974318555945534293e-02,3.316533711133471077434e-08,1.545242745001777834130e-10,1.545242745002597469445e-10,1.868589512633660448629e-02,2.645553586457872062831e-15,0,nan,9.502225549972081745020e-01
2986,1.864280081779672373909e-02,1.863667717627873199326e-02,3.293509923220629414934e-08,1.530985874310875209025e-10,1.530985874311694844341e-10,1.864280081779667309330e-02,2.716640835098230359231e-15,0,nan,9.503356165571169043632e-01
2994,1.859379293067935090544e-02,1.858770139273015556403e-02,3.267457230297842631291e-08,1.514893045541363442201e-10,1.514893045542183077517e-10,1.859379293067929673091e-02,2.913581615244510234470e-15,0,nan,9.504642026251296049017e-01
3002,1.854504202641608923141e-02,1.853898234024671867748e-02,3.241678594358374675050e-08,1.499011109865618914643e-10,1.499011109866438549959e-10,1.854504202641603362709e-02,2.998339112753240096773e-15,0,nan,9.505921247047983793405e-01
3009,1.850259420607361371403e-02,1.849656218573124746851e-02,3.219344273397709882023e-08,1.485284812553674207466e-10,1.485284812554493842782e-10,1.850259420607355414897e-02,3.219281050722305235551e-15,0,nan,9.507035158797069831268e-01
3017,1.845431972746015142350e-02,1.844831909384457221956e-02,3.194069851279456505401e-08,1.469789433444501499829e-10,1.469789433445321135144e-10,1.845431972746009514494e-02,3.049614611246141777230e-15,0,nan,9.508302067632517651642e-01
3025,1.840629649218100336028e-02,1.840032700096164153258e-02,3.169059304166765444288e-08,1.454495599317661521722e-10,1.454495599318481157038e-10,1.840629649218095373431e-02,2.696140765461221253853e-15,0,nan,9.509562482620223881880e-01
3033,1.835852254397121047225e-02,1.835258395334684461409e-02,3.144309197328688667205e-08,1.439400172604255484983e-10,1.439400172605075120299e-10,1.835852254397116140363e-02,2.672797798238697872237e-15,0,nan,9.510816453550956405460e-01
3040,1.831692331013440311338e-02,1.831101156114162478716e-02,3.122863836873744980600e-08,1.426352007073408312024e-10,1.426352007074227947340e-10,1.831692331013435020093e-02,2.888719532925397913510e-15,0,nan,9.511908430730295896578e-01
3048,1.826961157275735700423e-02,1.826373027768639703550e-02,3.098592983431927638127e-08,1.411620334513608813212e-10,1.411620334514428448528e-10,1.826961157275730718683e-02,2.726790088635465293228e-15,0,nan,9.513150451493484121364e-01
3056,1.822254361011632975420e-02,1.821669253425774528954e-02,3.074572990121323248098e-08,1.397078361393640309763e-10,1.397078361394459945079e-10,1.822254361011627878145e-02,2.797235654388648032019e-15,0,nan,9.514386168542911337374e-01
3064,1.817571754299814046352e-02,1.816989645404811642981e-02,3.050800624229892688684e-08,1.382723163946156009122e-10,1.382723163946975644438e-10,1.817571754299808977876e-02,2.788597334762628497718e-15,0,nan,9.515615629737903445823e-01
3072,1.812913151145515919249e-02,1.812334017948476899695e-02,3.027272702907095715845e-08,1.368551870842371704759e-10,1.368551870843191340075e-10,1.812913151145510928192e-02,2.753059039396112330247e-15,0,nan,9.516838882454643431521e-01
3080,1.808278367455904561689e-02,1.807702187198397675294e-02,3.003986092268941199336e-08,1.354561662119956213174e-10,1.354561662120775848490e-10,1.808278367455899941124e-02,2.555228669672670894551e-15,0,nan,9.518055973592230740044e-01
3087,1.804242327841137916167e-02,1.803668712918743075035e-02,2.983805831122589680508e-08,1.342466596745293870421e-10,1.342466596746113505737e-10,1.804242327841133422488e-02,2.490618428817390090977e-15,0,nan,9.519115910427278250388e-01
3095,1.799651715978950461405e-02,1.799081011945633662430e-02,2.960963397989565876474e-08,1.328808494960939345030e-10,1.328808494961758980346e-10,1.799651715978946133914e-02,2.404627122625346431128e-15,0,nan,9.520321573376141681497e-01
3103,1.795084404690968499230e-02,1.794516589445928345103e-02,2.938353530524269560287e-08,1.315323646912903985192e-10,1.315323646913723620507e-10,1.795084404690963966079e-02,2.525313525798235337665e-15,0,nan,9.521521206977156760645e-01
3111,1.790540217028621650108e-02,1.789975268694217816479e-02,2.915973276468253475048e-08,1.302009422004213715856e-10,1.302009422005033351172e-10,1.790540217028617233848e-02,2.466440205248899143569e-15,0,nan,9.522714856336501105150e-01
3119,1.786018977830495027548e-02,1.785456874749438357930e-02,2.893819728421362577800e-08,1.288863236118718784348e-10,1.288863236119538419663e-10,1.786018977830490818472e-02,2.356680513333015787067e-15,0,nan,9.523902566111655525086e-01
3127,1.781520513699822935716e-02,1.780961234432408210604e-02,2.871890023048537867303e-08,1.275882550684847075146e-10,1.275882550685666710462e-10,1.781520513699818814901e-02,2.313088879248525403578e-15,0,nan,9.525084380516948731306e-01
3135,1.777044652982322919810e-02,1.776488176303703606096e-02,2.850181340302614602800e-08,1.263064871760523073556e-10,1.263064871761342708871e-10,1.777044652982318406141e-02,2.539986354171611608902e-15,0,nan,9.526260343329043303573e-01
3143,1.772591225744361495553e-02,1.772037530641864741532e-02,2.828690902662734835409e-08,1.250407749138714441556e-10,1.250407749139534076872e-10,1.772591225744357017798e-02,2.526106926025659353266e-15,0,nan,9.527430497892306074598e-01
3151,1.768160063751452251712e-02,1.767609129421934474613e-02,2.807415974388063314327e-08,1.237908775473109192664e-10,1.237908775473928827980e-10,1.768160063751446916252e-02,3.017521232458314386732e-15,0,nan,9.528594887124204791348e-01
3159,1.763751000447066896726e-02,1.763202806294308228052e-02,2.786353860786386536483e-08,1.225565585423383044590e-10,1.225565585424202679905e-10,1.763751000447061542969e-02,3.035437794256957597270e-15,0,nan,9.529753553520437035339e-01
3167,1.759363870931773127237e-02,1.758818396563912103692e-02,2.765501907497368633219e-08,1.213375854819624436437e-10,1.213375854820444071753e-10,1.759363870931767973042e-02,2.929579019553658140318e-15,0,nan,9.530906539160212762995e-01
3176,1.754454364740929556143e-02,1.753911926007635166402e-02,2.742291413169260132523e-08,1.199842997809723295173e-10,1.199842997810542930489e-10,1.754454364740924373996e-02,2.953708956725724508316e-15,0,nan,9.532196909591151121229e-01
3184,1.750113304455306814655e-02,1.749573542841241155510e-02,2.721877417280153201035e-08,1.187971834764116039259e-10,1.187971834764935674575e-10,1.750113304455301896104e-02,2.810418562955328695846e-15,0,nan,9.533337961467547288369e-01
3192,1.745793673103965965021e-02,1.745256568839760255574e-02,2.701665539125133596361e-08,1.176247124600363438711e-10,1.176247124601183074027e-10,1.745793673103961584505e-02,2.509182876251311174309e-15,0,nan,9.534473461455866645704e-01
3200,1.741495312409023846212e-02,1.740960845919476904231e-02,2.681653283438846953062e-08,1.164666704538888429004e-10,1.164666704539708064320e-10,1.741495312409019305268e-02,2.607496901010197807922e-15,0,nan,9.535603449970097719398e-01
3208,1.737218065647504194882e-02,1.736686217549203783972e-02,2.661838191831506636710e-08,1.153228448971127881091e-10,1.153228448971947516407e-10,1.737218065647499645468e-02,2.618792683350998763051e-15,0,nan,9.536727967032964332688e-01
3216,1.732961777632293851048e-02,1.732432528731274110068e-02,2.642217842154696218257e-08,1.141930268731221337596e-10,1.141930268732040972912e-10,1.732961777632288830345e-02,2.897180512783626705521e-15,0,nan,9.537847052280719388983e-01
3225,1.728198314587880632387e-02,1.727671967073934194969e-02,2.620374756090366719909e-08,1.129384694351683596812e-10,1.129384694352503232128e-10,1.728198314587876019954e-02,2.668925881968873128676e-15,0,nan,9.539099579329515518145e-01
3233,1.723986055541310707939e-02,1.723462267055991814502e-02,2.601160352562547678393e-08,1.118377399730471570425e-10,1.118377399731291205741e-10,1.723986055541305953204e-02,2.757989097901591556547e-15,0,nan,9.540207251837410008691e-01
3241,1.719794279975379869274e-02,1.719273031902014692296e-02,2.582133348562840954982e-08,1.107503878926264426300e-10,1.107503878927084061615e-10,1.719794279975374855686e-02,2.915225427351689734620e-15,0,nan,9.541309613953147719515e-01
3250,1.715102831099337560294e-02,1.714584418960884981686e-02,2.560949133618790622577e-08,1.095428647577679168961e-10,1.095428647578498804277e-10,1.715102831099332347654e-02,3.039258441467214632869e-15,0,nan,9.542543471168030866261e-01
3258,1.710954089842350520079e-02,1.710438179150827395225e-02,2.542312827607231201428e-08,1.084832975150833981160e-10,1.084832975151653616475e-10,1.710954089842345280163e-02,3.062569153323910193025e-15,0,nan,9.543634674720114688504e-01
3266,1.706825371061883658830e-02,1.706311943756367438541e-02,2.523856908428145632397e-08,1.074365103291836826052e-10,1.074365103292656461368e-10,1.706825371061878375377e-02,3.095485221494214710949e-15,0,nan,9.544720685711390254901e-01
3275,1.702204315564691955442e-02,1.701693660695870191635e-02,2.503306908274466922836e-08,1.062739212643309765665e-10,1.062739212644129400981e-10,1.702204315564686809209e-02,3.023275952999227997273e-15,0,nan,9.545936287361033261681e-01
3283,1.698117666169485576178e-02,1.697609456880529513190e-02,2.485227121089259655004e-08,1.052536828555337235896e-10,1.052536828556156871212e-10,1.698117666169480556830e-02,2.955830410834779670264e-15,0,nan,9.547011386474102224769e-01
3291,1.694050591977283581890e-02,1.693544810742438067042e-02,2.467321020603410789814e-08,1.042456580649718011345e-10,1.042456580650537646661e-10,1.694050591977278568302e-02,2.959526733464550739593e-15,0,nan,9.548081407397901422475e-01
3300,1.689498357344263249069e-02,1.688995286929465336478e-02,2.447381677899769495038e-08,1.031260114392501300741e-10,1.031260114393320936057e-10,1.689498357344258219896e-02,2.976725842416975190580e-15,0,nan,9.549279155586818128754e-01
3308,1.685472416246694415953e-02,1.684971737195985197477e-02,2.429837790239244110483e-08,1.021433630448545869291e-10,1.021433630449365504607e-10,1.685472416246689168076e-02,3.113594311851765831758e-15,0,nan,9.550338504100985281288e-01
3317,1.680966105374336050371e-02,1.680468096283683002157e-02,2.410300772700916200431e-08,1.010518320713139768121e-10,1.010518320713959403437e-10,1.680966105374331104884e-02,2.942050140111336200983e-15,0,nan,9.551524335620259714241e-01
3325,1.676980676509117959561e-02,1.676485022828028137454e-02,2.393109985243713664994e-08,1.000937973186169142699e-10,1.000937973186988778015e-10,1.676980676509113406589e-02,2.714981491354454764588e-15,0,nan,9.552573170575253297160e-01
3334,1.672519597963873991264e-02,1.672026574199891868489e-02,2.373965196486689265267e-08,9.902953901785176967491e-11,9.902953901793373320649e-11,1.672519597963869408138e-02,2.740252417121497440425e-15,0,nan,9.553747262356700268031e-01
3342,1.668574072901048838125e-02,1.668083369309264485381e-02,2.357118670340494440287e-08,9.809538176650848756735e-11,9.809538176659045109892e-11,1.668574072901044349866e-02,2.689876496227485799018e-15,0,nan,9.554785739466644134432e-01
3351,1.664157549060274465802e-02,1.663669436139372445616e-02,2.338356316504202636251e-08,9.705758249936419467908e-11,9.705758249944615821066e-11,1.664157549060270000922e-02,2.682967171039864996195e-15,0,nan,9.555948264957269980236e-01
3359,1.660251331492575144200e-02,1.659765504205873778987e-02,2.321845476961370091780e-08,9.614659216714225380223e-11,9.614659216722421733380e-11,1.660251331492570625110e-02,2.721931369347837452692e-15,0,nan,9.556976536876902110864e-01
3368,1.655878698201419807479e-02,1.655395423116381298234e-02,2.303456056185841972002e-08,9.513446647341501374516e-11,9.513446647349697727674e-11,1.655878698201414391889e-02,3.270523292223887397304e-15,0,nan,9.558127666124317970775e-01
3377,1.651529036700824168427e-02,1.651048293759404053671e-02,2.285260320402323007623e-08,9.413562396533158250615e-11,9.413562396541354603773e-11,1.651529036700818469589e-02,3.450643338679186320758e-15,0,nan,9.559272829773942598344e-01
3385,1.647681809882318298977e-02,1.647203301065902625311e-02,2.269246875876150418743e-08,9.325874651568031925074e-11,9.325874651576228278232e-11,1.647681809882312625719e-02,3.443175278195898192681e-15,0,nan,9.560285782258962173968e-01
3394,1.643375048460605711287e-02,1.642899034470135175012e-02,2.251410082822666438252e-08,9.228442828349023830178e-11,9.228442828357220183336e-11,1.643375048460600552517e-02,3.139130940797699965653e-15,0,nan,9.561419803350590126511e-01
3403,1.639090742374208625742e-02,1.638617203749817910485e-02,2.233759736016716597594e-08,9.132280082046210725396e-11,9.132280082054407078553e-11,1.639090742374203366515e-02,3.208625022116849050077e-15,0,nan,9.562547991149948664429e-01
3411,1.635301180044544666625e-02,1.634829825572122266597e-02,2.218225096512003912953e-08,9.047851481085666115601e-11,9.047851481093862468758e-11,1.635301180044539482106e-02,3.170375785708730803846e-15,0,nan,9.563545963961319579618e-01
3420,1.631058813145629809993e-02,1.630589897830392667744e-02,2.200920327210558184547e-08,8.954032190445459188985e-11,8.954032190453655542143e-11,1.631058813145624593287e-02,3.198355861545518442769e-15,0,nan,9.564663255415166623189e-01
3429,1.626838400492693070820e-02,1.626371905450822719086e-02,2.183795087645234923502e-08,8.861425794729464638333e-11,8.861425794737660991491e-11,1.626838400492687773645e-02,3.256116061641214571429e-15,0,nan,9.565774841999224834834e-01
3438,1.622639772107695860237e-02,1.622175678649796781716e-02,2.166847055659173985398e-08,8.770013526166172684654e-11,8.770013526174369037812e-11,1.622639772107690831402e-02,3.099168832350689506547e-15,0,nan,9.566880767288680158917e-01
3447,1.618462759762775635131e-02,1.618001049391379689291e-02,2.150073945046061849777e-08,8.679776954915982923729e-11,8.679776954924179276887e-11,1.618462759762770456879e-02,3.199487407732169647687e-15,0,nan,9.567981074416161229017e-01
3455,1.614767872060341585838e-02,1.614308264612545826266e-02,2.135309540520286385318e-08,8.600539035850960352087e-11,8.600539035859156705244e-11,1.614767872060336599186e-02,3.088154312057794166426e-15,0,nan,9.568954443239904192027e-01
3464,1.610631237114448430225e-02,1.610173978328486785183e-02,2.118860723631667214713e-08,8.512474107648430852756e-11,8.512474107656627205914e-11,1.610631237114443164730e-02,3.269212400689018559304e-15,0,nan,9.570044254425263453054e-01
3473,1.606515741844072309163e-02,1.606060813763263150911e-02,2.102580419592898959510e-08,8.425533470452425032851e-11,8.425533470460621386008e-11,1.606515741844066636923e-02,3.530772022235007023257e-15,0,nan,9.571128569618769048582e-01
3482,1.602421224617137443524e-02,1.601968609467379484057e-02,2.086466475969001258324e-08,8.339699944111172146878e-11,8.339699944119368500036e-11,1.602421224617131142446e-02,3.932223311713975873631e-15,0,nan,9.572207430284371342628e-01
3491,1.598347525445125913435e-02,1.597897205632583736423e-02,2.070516773232862883007e-08,8.254956653976344825839e-11,8.254956653984541178997e-11,1.598347525445119386538e-02,4.083528127930175358880e-15,0,nan,9.573280877470021789626e-01
3500,1.594294485962241894605e-02,1.593846444071066181802e-02,2.054729224179768735277e-08,8.171287024710194476059e-11,8.171287024718390829216e-11,1.594294485962235169503e-02,4.218231228442913751350e-15,0,nan,9.574348951812916896161e-01
3509,1.590261949404888838777e-02,1.589816168194971984784e-02,2.039101773353793521798e-08,8.088674774233490175112e-11,8.088674774241686528270e-11,1.590261949404882113844e-02,4.228821159902265926562e-15,0,nan,9.575411693544585944827e-01
3518,1.586249760591459945225e-02,1.585806222996223938115e-02,2.023632396485800156914e-08,8.007103907810833275509e-11,8.007103907819029628666e-11,1.586249760591453024966e-02,4.362654199227320133422e-15,0,nan,9.576469142495966060035e-01
3527,1.582257765902431168037e-02,1.581816455026650511395e-02,2.008319099942781807361e-08,7.926558712269785321263e-11,7.926558712277981674421e-11,1.582257765902424411255e-02,4.270342017499211276754e-15,0,nan,9.577521338102338794088e-01
3536,1.578285813260757106113e-02,1.577846712378414006928e-02,1.993159920188291187550e-08,7.847023750350568026495e-11,7.847023750358764379653e-11,1.578285813260750796396e-02,3.997829656499799519657e-15,0,nan,9.578568319408267440758e-01
3545,1.574333752112559714487e-02,1.573896844664730496066e-02,1.978152923253694951836e-08,7.768483855182971219352e-11,7.768483855191167572510e-11,1.574333752112553578749e-02,3.897354836664925647663e-15,0,nan,9.579610125072420259902e-01
3554,1.570401433408104979739e-02,1.569966703000878760488e-02,1.963296204220018307309e-08,7.690924124887300488968e-11,7.690924124895496842126e-11,1.570401433408099280223e-02,3.629336534108732244277e-15,0,nan,9.580646793372287367313e-01
3563,1.566488709583067906461e-02,1.566056139985496503675e-02,1.948587886710154198854e-08,7.614329917296382260677e-11,7.614329917304578613835e-11,1.566488709583062141047e-02,3.680469845400703784781e-15,0,nan,9.581678362208924221144e-01
3572,1.562595434540071590024e-02,1.562165009682150128290e-02,1.934026122391171803540e-08,7.538686844795438002665e-11,7.538686844803634355823e-11,1.562595434540066115819e-02,3.503276926651438729860e-15,0,nan,9.582704869111496328530e-01
3581,1.558721463630506967601e-02,1.558293167601183110138e-02,1.919609090486535410669e-08,7.463980769277130204368e-11,7.463980769285326557525e-11,1.558721463630501416486e-02,3.561325902445959760487e-15,0,nan,9.583726351241906284356e-01
3591,1.554439518014331771123e-02,1.554013568879886696139e-02,1.903757733307469686686e-08,7.382056075509954460378e-11,7.382056075518150813536e-11,1.554439518014326092529e-02,3.653145404423010560594e-15,0,nan,9.584855482881253566627e-01
3600,1.550605831673562001738e-02,1.550181978290922704677e-02,1.889640389543501964372e-08,7.309282770501466872905e-11,7.309282770509663226063e-11,1.550605831673556557518e-02,3.511027402306611388420e-15,0,nan,9.585866477569835427731e-01
3609,1.546791008519620563844e-02,1.546369235459848015535e-02,1.875662284625500554632e-08,7.237404019749534646363e-11,7.237404019757730999521e-11,1.546791008519615183744e-02,3.478232767996409832239e-15,0,nan,9.586872560800541800963e-01
3618,1.542994909674595162274e-02,1.542575201659826186762e-02,1.861821706142988503248e-08,7.166406660251569229130e-11,7.166406660259765582288e-11,1.542994909674589892544e-02,3.415261285054572649995e-15,0,nan,9.587873768271614259399e-01
3628,1.538798815463638010315e-02,1.538381384206282190275e-02,1.846602530778159041625e-08,7.088538707528235038657e-11,7.088538707536431391815e-11,1.538798815463632738466e-02,3.425950362996385028896e-15,0,nan,9.588980545521482301433e-01
3637,1.535041795746315551607e-02,1.534626397768557200252e-02,1.833046775320365277366e-08,7.019359845174916454460e-11,7.019359845183112807617e-11,1.535041795746310330920e-02,3.401006790087870953899e-15,0,nan,9.589971575405802952361e-01
3646,1.531303076895793903456e-02,1.530889697378110154979e-02,1.819623378083736267092e-08,6.951022844377670535744e-11,6.951022844385866888901e-11,1.531303076895788639146e-02,3.437797420127390075628e-15,0,nan,9.590957838403601462313e-01
3656,1.527170246621102275841e-02,1.526759092630588371398e-02,1.804861767986376515848e-08,6.876065302593506841820e-11,6.876065302601703194977e-11,1.527170246621097298930e-02,3.258910720133288830721e-15,0,nan,9.592048137100545173459e-01
3665,1.523469726453007509759e-02,1.523060560106580772766e-02,1.791712530145540216756e-08,6.809465543459048719658e-11,6.809465543467245072816e-11,1.523469726453002565797e-02,3.245198654550629975648e-15,0,nan,9.593024448931052349291e-01
3674,1.519787096381784025079e-02,1.519379903301201935328e-02,1.778690713633318298854e-08,6.743670169144200113663e-11,6.743670169152396466821e-11,1.519787096381778976085e-02,3.322171904218548565101e-15,0,nan,9.593996099531139238876e-01
3684,1.515716110035523686572e-02,1.515311092777382913355e-02,1.764369601412180162892e-08,6.671493473049569027267e-11,6.671493473057765380425e-11,1.515716110035518481216e-02,3.434255425268652562495e-15,0,nan,9.595070284921782714847e-01
3693,1.512070824452221851075e-02,1.511667750558150571938e-02,1.751611756187600330538e-08,6.607358289354026854518e-11,6.607358289362223207676e-11,1.512070824452216621070e-02,3.458835954140157614457e-15,0,nan,9.596032204108294044330e-01
3703,1.508041016425957885072e-02,1.507640085466160732863e-02,1.737580220300091603606e-08,6.536998219098900325429e-11,6.536998219107096678586e-11,1.508041016425952655152e-02,3.468022535568580719737e-15,0,nan,9.597095658019276817174e-01
3712,1.504432510153240303008e-02,1.504033493256839472407e-02,1.725079691273944639157e-08,6.474473209706399203016e-11,6.474473209714595556173e-11,1.504432510153234757060e-02,3.686405461673150113470e-15,0,nan,9.598047991238811506081e-01
3722,1.500443258815445206344e-02,1.500046352624630555117e-02,1.711330449445518662228e-08,6.405875173079761700886e-11,6.405875173087958054044e-11,1.500443258815439449570e-02,3.836716043007150628400e-15,0,nan,9.599100873665557770811e-01
3731,1.496870978023242572397e-02,1.496475957181223753745e-02,1.699080781858343325139e-08,6.344912070848579199600e-11,6.344912070856775552758e-11,1.496870978023236863903e-02,3.813617825809042565744e-15,0,nan,9.600043763480983362692e-01
3741,1.492921674191872646875e-02,1.492528732469784041870e-02,1.685606770475259992031e-08,6.278023380087234002635e-11,6.278023380095430355792e-11,1.492921674191867248395e-02,3.616050245203122538552e-15,0,nan,9.601086231254565631077e-01
3750,1.489385076114032105399e-02,1.488993991597632043922e-02,1.673601702897194224894e-08,6.218575597487214517647e-11,6.218575597495410870804e-11,1.489385076114026924183e-02,3.478761750841632068059e-15,0,nan,9.602019817416171061967e-01
3760,1.485475122746427421860e-02,1.485086086391376389293e-02,1.660396069384841610634e-08,6.153345393725448374172e-11,6.153345393733644727329e-11,1.485475122746422004153e-02,3.647120945328722289677e-15,0,nan,9.603052024281217203703e-01
3770,1.481585644355918815473e-02,1.481198640114842791926e-02,1.647329004155618205628e-08,6.088968246772439191451e-11,6.088968246780635544609e-11,1.481585644355913914202e-02,3.308125631929297729955e-15,0,nan,9.604078891400040739450e-01
3779,1.478102487297807202116e-02,1.477717298377041223179e-02,1.635685622496917783433e-08,6.031747137446042872729e-11,6.031747137454239225887e-11,1.478102487297802400964e-02,3.248186233962751950086e-15,0,nan,9.604998540485837773780e-01
3789,1.474251470820687331953e-02,1.473868283982730439940e-02,1.622876866323017058794e-08,5.968954214221982625912e-11,5.968954214230178979070e-11,1.474251470820682258988e-02,3.441044574014720790028e-15,0,nan,9.606015375578801595538e-01
3799,1.470420468722905514569e-02,1.470039268399312738789e-02,1.610201499198277165439e-08,5.906976292237593059292e-11,5.906976292245789412450e-11,1.470420468722900399845e-02,3.478408970423705998030e-15,0,nan,9.607026989593809068648e-01
3808,1.466989550474901218835e-02,1.466610124836321450703e-02,1.598906284479359567105e-08,5.851882519637513442043e-11,5.851882519645709795201e-11,1.466989550474896332895e-02,3.330589606493990264096e-15,0,nan,9.607933011340362122851e-01
3818,1.463196148291651642326e-02,1.462818680029216722449e-02,1.586479607517150242109e-08,5.791418408854018491160e-11,5.791418408862214844633e-11,1.463196148291646596381e-02,3.448577061438212737571e-15,0,nan,9.608934815455975699309e-01
3828,1.459422313602176321523e-02,1.459046787608636076838e-02,1.574181370942119915244e-08,5.731733209717732684391e-11,5.731733209725929037864e-11,1.459422313602171470650e-02,3.323830902418946687047e-15,0,nan,9.609931513671910870383e-01
3838,1.455667895394944198750e-02,1.455294296718112438682e-02,1.562009919605708352041e-08,5.672814912275757694565e-11,5.672814912283954048038e-11,1.455667895394939305526e-02,3.361497940892472569403e-15,0,nan,9.610923144918868894272e-01
3848,1.451932744208324355117e-02,1.451561058049094000977e-02,1.549963623888436234133e-08,5.614651722064331403828e-11,5.614651722072527757301e-11,1.451932744208319464349e-02,3.368453708999495974889e-15,0,nan,9.611909747732805650209e-01
3857,1.448587459146253968167e-02,1.448217481724573506285e-02,1.539227639127070063216e-08,5.562940889599108069531e-11,5.562940889607304423004e-11,1.448587459146249150329e-02,3.325887346510105814853e-15,0,nan,9.612793422490947495718e-01
3867,1.444888508996200818246e-02,1.444520416388578483435e-02,1.527414738914006437047e-08,5.506180661895359548288e-11,5.506180661903555901761e-11,1.444888508996196203611e-02,3.193765794322319357677e-15,0,nan,9.613770576056852004872e-01
3877,1.441208401010861395175e-02,1.440842178851177088350e-02,1.515722408599277931880e-08,5.450142515800665410443e-11,5.450142515808861763916e-11,1.441208401010856879727e-02,3.133098541023515726410e-15,0,nan,9.614742810757632108186e-01
3887,1.437546991586495515048e-02,1.437182625654255356540e-02,1.504149113834293990878e-08,5.394815456068755979350e-11,5.394815456076952332823e-11,1.437546991586491203396e-02,2.999311908858146651746e-15,0,nan,9.615710163636810398026e-01
3897,1.433904138574935288597e-02,1.433541614793430382657e-02,1.492693343641932867519e-08,5.340188682289056757408e-11,5.340188682297253110881e-11,1.433904138574930955007e-02,3.022231297169795229852e-15,0,nan,9.616672671366940402366e-01
3907,1.430279701265188725678e-02,1.429919005699683068333e-02,1.481353610002263243103e-08,5.286251584950946750947e-11,5.286251584959143104420e-11,1.430279701265184301625e-02,3.093138411735704918267e-15,0,nan,9.617630370254211013073e-01
3917,1.426673540365323150647e-02,1.426314659221267905354e-02,1.470128447446634822214e-08,5.232993741597255080792e-11,5.232993741605451434265e-11,1.426673540365318698981e-02,3.120311852457705632915e-15,0,nan,9.618583296243022945013e-01
3927,1.423085517984621489740e-02,1.422728437605896845142e-02,1.459016412659954149987e-08,5.180404913064723507866e-11,5.180404913072919861339e-11,1.423085517984617164027e-02,3.039671547258163560661e-15,0,nan,9.619531484920483916322e-01
3937,1.419515497616007440596e-02,1.419160204483190315661e-02,1.448016084090953885258e-08,5.128475039809267417594e-11,5.128475039817463771067e-11,1.419515497616003113951e-02,3.047972566584389701585e-15,0,nan,9.620474971520845483422e-01
3947,1.415963344118733278909e-02,1.415609824847391222391e-02,1.437126061570276811997e-08,5.077194238313893211984e-11,5.077194238322089565457e-11,1.415963344118729075423e-02,2.968640199270389415255e-15,0,nan,9.621413790929840853679e-01
3957,1.412428923701328914442e-02,1.412077165040339851720e-02,1.426344965936206423662e-08,5.026552797577257533754e-11,5.026552797585453887227e-11,1.412428923701324645650e-02,3.022305669789714413692e-15,0,nan,9.622347977689012261536e-01
3968,1.408561384898980063662e-02,1.408211547761413842683e-02,1.414609950505128795539e-08,4.971574291126116191512e-11,4.971574291134312544985e-11,1.408561384898975956738e-02,2.915686878887252117515e-15,0,nan,9.623370273223064006092e-01
3978,1.405063774365365551755e-02,1.404715670437385252600e-02,1.404053203542661708674e-08,4.922244646734325655552e-11,4.922244646742522009025e-11,1.405063774365361276441e-02,3.042790068303076090927e-15,0,nan,9.624294842343025788221e-01
3988,1.401583490552662722428e-02,1.401237106985995205244e-02,1.393601237647439632575e-08,4.873525318679633465987e-11,4.873525318687829819460e-11,1.401583490552658393920e-02,3.088298197171366274569e-15,0,nan,9.625214883749871142633e-01
3998,1.398120405028501107847e-02,1.397775729101550200306e-02,1.383252756032071233887e-08,4.825407268201858635179e-11,4.825407268210054988653e-11,1.398120405028496808985e-02,3.074743490219931882752e-15,0,nan,9.626130430617490314933e-01
4008,1.394674390626691844186e-02,1.394331409742980559807e-02,1.373006481120691847079e-08,4.777881612330180133229e-11,4.777881612338376486702e-11,1.394674390626687419540e-02,3.172529757705025467603e-15,0,nan,9.627041515796527208380e-01
4019,1.390903341687721103681e-02,1.390562210950096327933e-02,1.361852125763493888316e-08,4.726277191580301322192e-11,4.726277191588497675666e-11,1.390903341687716827351e-02,3.074498715575143757897e-15,0,nan,9.628038595059830901681e-01
4029,1.387492768261516101758e-02,1.387153306514995153298e-02,1.351816410012966515576e-08,4.679967326061993337083e-11,4.679967326070189690556e-11,1.387492768261511937151e-02,3.001534124738790331335e-15,0,nan,9.628940416205870588017e-01
4039,1.384098879622195320260e-02,1.383761074648520196517e-02,1.341879059028803096458e-08,4.634223275290887822463e-11,4.634223275299084175936e-11,1.384098879622191445593e-02,2.799415252021383400357e-15,0,nan,9.629837875488132829457e-01
4050,1.380384727315079294863e-02,1.380048730821393718204e-02,1.331060149949604429508e-08,4.584548462861421873337e-11,4.584548462869618226810e-11,1.380384727315075362004e-02,2.849103296764279290434e-15,0,nan,9.630820080410614620584e-01
4060,1.377025480597197752697e-02,1.376691115603539614098e-02,1.321325472790255385902e-08,4.539965854285609763338e-11,4.539965854293806116811e-11,1.377025480597193865493e-02,2.822898818004164497365e-15,0,nan,9.631708482162995072938e-01
4070,1.373682543900770457179e-02,1.373349798553011313906e-02,1.311685490465029514850e-08,4.495923861603849224614e-11,4.495923861612045578087e-11,1.373682543900766663742e-02,2.761509251989459541913e-15,0,nan,9.632592618920880396007e-01
4081,1.370024010219341413508e-02,1.369693032927238665608e-02,1.301189512032368066948e-08,4.448092718795130456442e-11,4.448092718803326809916e-11,1.370024010219337849024e-02,2.601767576368884646723e-15,0,nan,9.633560279840921461111e-01
4091,1.366714940231349845190e-02,1.366385558062721723716e-02,1.291744669918247305110e-08,4.405160633508233383172e-11,4.405160633516429736645e-11,1.366714940231346364647e-02,2.546648888592296767369e-15,0,nan,9.634435559480516966433e-01
4102,1.363093376895395218706e-02,1.362765736080349260329e-02,1.281460623315673205918e-08,4.358531859704741678074e-11,4.358531859712938031547e-11,1.363093376895391541736e-02,2.697518810050751978577e-15,0,nan,9.635393550758639183689e-01
4112,1.359817661567957677859e-02,1.359491591846511554520e-02,1.272206008574238093082e-08,4.316676285347123307432e-11,4.316676285355319660905e-11,1.359817661567953850795e-02,2.814395172564193675405e-15,0,nan,9.636260105695157951672e-01
4123,1.356232511008883742654e-02,1.355908156473932188457e-02,1.262128571613904282625e-08,4.271213792425326505340e-11,4.271213792433522858813e-11,1.356232511008879841220e-02,2.876670278425262573831e-15,0,nan,9.637208571534812891765e-01
4133,1.352989648564803873421e-02,1.352666841573822373301e-02,1.253059419084681655100e-08,4.230402499031461154009e-11,4.230402499039657507482e-11,1.352989648564800026366e-02,2.843373002831463003934e-15,0,nan,9.638066531557333956265e-01
4144,1.349440364369797196176e-02,1.349119246919877959656e-02,1.243183429161949253938e-08,4.186071456248587798655e-11,4.186071456256784152128e-11,1.349440364369793289490e-02,2.895041131477313094943e-15,0,nan,9.639005613309153376817e-01
4155,1.345909652911510788476e-02,1.345590211773162701847e-02,1.233410950686862106436e-08,4.142319584480297567505e-11,4.142319584488493920978e-11,1.345909652911506852144e-02,2.924662516510680771643e-15,0,nan,9.639939835061428168158e-01
4165,1.342715909680753001709e-02,1.342397981097832176944e-02,1.224615564747963936956e-08,4.103040118193785824822e-11,4.103040118201982178296e-11,1.342715909680749377340e-02,2.699282291864831834141e-15,0,nan,9.640784941877392920828e-01
4176,1.339220252784377972188e-02,1.338903975637756316175e-02,1.215036960866423538463e-08,4.060368927098944742276e-11,4.060368927107141095749e-11,1.339220252784374478432e-02,2.608799254846944364793e-15,0,nan,9.641709989605462673232e-01
4187,1.335742749830159080415e-02,1.335428111286153171622e-02,1.205557992016395518920e-08,4.018251016017928359716e-11,4.018251016026124713189e-11,1.335742749830155897774e-02,2.382675553670788394101e-15,0,nan,9.642630285720686075584e-01
4197,1.332597018210904607494e-02,1.332283858280611764380e-02,1.197026120088232640553e-08,3.980434896774575438857e-11,3.980434896782771792330e-11,1.332597018210901159646e-02,2.587314517953515259913e-15,0,nan,9.643462825984263852804e-01
4208,1.329153782331829285190e-02,1.328842236870345777655e-02,1.187733792413475117525e-08,3.939349534881614105470e-11,3.939349534889810458943e-11,1.329153782331825900786e-02,2.546285380245307833576e-15,0,nan,9.644374151916351374275e-01
4219,1.325728294097352349956e-02,1.325418350652110034693e-02,1.178537396258261385612e-08,3.898792902308139544561e-11,3.898792902316335898034e-11,1.325728294097348889572e-02,2.610175640683652388745e-15,0,nan,9.645280831423496785415e-01
4230,1.322320416644859678024e-02,1.322012062891023652378e-02,1.169435696846464494438e-08,3.858756854947101496954e-11,3.858756854955297850427e-11,1.322320416644856571192e-02,2.349530498150410492287e-15,0,nan,9.646182899946523429230e-01
4241,1.318930014515358115079e-02,1.318623238254193648367e-02,1.160427478424976517224e-08,3.819233394668913341388e-11,3.819233394677109694861e-11,1.318930014515355039587e-02,2.331808279695369759728e-15,0,nan,9.647080392566809862510e-01
4251,1.315862882452486712359e-02,1.315557529794676196178e-02,1.152318301163718282516e-08,3.783741170635432295940e-11,3.783741170643628649413e-11,1.315862882452483484401e-02,2.453111111907950982470e-15,0,nan,9.647892353352243943699e-01
4262,1.312505471151929545282e-02,1.312201673042657536217e-02,1.143485237798187312846e-08,3.745174591019983594684e-11,3.745174591028179948157e-11,1.312505471151926317408e-02,2.459321676246980037577e-15,0,nan,9.648781206293590821947e-01
4273,1.309165148926972471743e-02,1.308862893525282108942e-02,1.134742223708260715896e-08,3.707098133772295788792e-11,3.707098133780492142265e-11,1.309165148926969355509e-02,2.380321700056504769670e-15,0,nan,9.649665583385027554692e-01
4284,1.305841785635823877609e-02,1.305541061220708010104e-02,1.126088114295384270370e-08,3.669504343411462085778e-11,3.669504343419658439251e-11,1.305841785635820740962e-02,2.402012051904243899565e-15,0,nan,9.650545518345647953533e-01
4295,1.302535252454794720278e-02,1.302236047423680799506e-02,1.117521782375232429202e-08,3.632385896431935901306e-11,3.632385896440132254779e-11,1.302535252454791944128e-02,2.131343838405880897791e-15,0,nan,9.651421044556707207977e-01
4306,1.299245421861655071238e-02,1.298947724728913288850e-02,1.109042117869393770798e-08,3.595735598640349095233e-11,3.595735598648545448706e-11,1.299245421861652500324e-02,1.978775032220210483990e-15,0,nan,9.652292195065894899126e-01
4317,1.295972167619238724079e-02,1.295675967014712527681e-02,1.100648027503268951255e-08,3.559546382552598021813e-11,3.559546382560794375286e-11,1.295972167619236349761e-02,1.832074880751695895666e-15,0,nan,9.653159002591440118702e-01
4328,1.292715364759297602681e-02,1.292420649426855722153e-02,1.092338434510056259257e-08,3.523811304849753260170e-11,3.523811304857949613644e-11,1.292715364759295352200e-02,1.740895094860261146185e-15,0,nan,9.654021499526232396823e-01
4339,1.289474889566598163337e-02,1.289181648362709362021e-02,1.084112278340683623277e-08,3.488523543891281930108e-11,3.488523543899478283581e-11,1.289474889566595643414e-02,1.954224187280229074741e-15,0,nan,9.654879717941856737107e-01
4350,1.286250619563255107036e-02,1.285958841455583402669e-02,1.075968514379543188346e-08,3.453676397284146955071e-11,3.453676397292343308545e-11,1.286250619563252578897e-02,1.965510608289029949281e-15,0,nan,9.655733689592530320615e-01
4362,1.282751573606267028738e-02,1.282461379150224428658e-02,1.067177167538411108587e-08,3.416156111816034372232e-11,3.416156111824230725706e-11,1.282751573606264545999e-02,1.935478640433261542086e-15,0,nan,9.656660488548199603744e-01
4373,1.279560796771100905644e-02,1.279272042696909424120e-02,1.059202371273096906443e-08,3.382209103812836289511e-11,3.382209103821032642984e-11,1.279560796771098224700e-02,2.095206408417483323197e-15,0,nan,9.657505681833795698203e-01
4384,1.276385854215929434308e-02,1.276098529826291509692e-02,1.051306836182692941146e-08,3.348682722394302986695e-11,3.348682722402499340168e-11,1.276385854215926945217e-02,1.950108590266784628301e-15,0,nan,9.658346724539260990034e-01
4395,1.273226628366518065061e-02,1.272940723069800224299e-02,1.043489579991924739505e-08,3.315570728815080969585e-11,3.315570728823277323058e-11,1.273226628366515553439e-02,1.972643392182846242537e-15,0,nan,9.659183647160799166030e-01
4407,1.269797988243895163485e-02,1.269513619091428534291e-02,1.035049804186480637005e-08,3.279913960112530699171e-11,3.279913960120727052644e-11,1.269797988243892576816e-02,2.037071438349417020270e-15,0,nan,9.660091990195014032472e-01
4418,1.266671249766850547436e-02,1.266388277896894447305e-02,1.027393111837008902104e-08,3.247648725902672819321e-11,3.247648725910869172794e-11,1.266671249766847840149e-02,2.137323876666906604214e-15,0,nan,9.660920395332365789983e-01
4429,1.263559871862690239808e-02,1.263278287002066353761e-02,1.019811753288155729893e-08,3.215779267699187581174e-11,3.215779267707383934647e-11,1.263559871862687777737e-02,1.948519197712880752694e-15,0,nan,9.661744772778596748036e-01
4440,1.260463741617859172173e-02,1.260183533593849623811e-02,1.012304804307504279587e-08,3.184299774109379059158e-11,3.184299774117575412631e-11,1.260463741617856621333e-02,2.023731136749890680528e-15,0,nan,9.662565151833546380216e-01
4452,1.257103403526217341724e-02,1.256824686020419253041e-02,1.004199199506333140333e-08,3.150396551996831819163e-11,3.150396552005028172636e-11,1.257103403526214755139e-02,2.057574980526666055780e-15,0,nan,9.663455584742174236143e-01
4463,1.254038794729903268099e-02,1.253761433109742626235e-02,9.968449071310678149664e-09,3.119714095283379365886e-11,3.119714095291575719359e-11,1.254038794729900527863e-02,2.185128800782107512437e-15,0,nan,9.664267696958978440865e-01
4475,1.250712581122442358661e-02,1.250436687397015085577e-02,9.889037149906920764578e-09,3.086667109686895523843e-11,3.086667109695091877316e-11,1.250712581122439564723e-02,2.233877086301408788886e-15,0,nan,9.665149179645678880054e-01
4486,1.247679014840733305314e-02,1.247404456472888181762e-02,9.816982184600332126004e-09,3.056757595628494275181e-11,3.056757595636690628654e-11,1.247679014840730239986e-02,2.456823827569052476657e-15,0,nan,9.665953149341697397696e-01
4498,1.244386408542676007716e-02,1.244113295901620036554e-02,9.739172913899874585558e-09,3.024541027757133743819e-11,3.024541027765330097292e-11,1.244386408542673026583e-02,2.395664592120366110901e-15,0,nan,9.666825816064286161717e-01
4509,1.241383415495189192213e-02,1.241111618095963424480e-02,9.668568465214542027198e-09,2.995381207621158834564e-11,2.995381207629355188037e-11,1.241383415495186374557e-02,2.269770212708593980361e-15,0,nan,9.667621765076870108519e-01
4521,1.238123909729889511599e-02,1.237853536333634492383e-02,9.592321618563368160494e-09,2.963970142425032996269e-11,2.963970142433229349742e-11,1.238123909729886911547e-02,2.099993639133449969831e-15,0,nan,9.668485747421534733277e-01
4532,1.235151030047770132070e-02,1.234881952179597668084e-02,9.523131369594863867106e-09,2.935537579229559787233e-11,2.935537579237756140706e-11,1.235151030047767829157e-02,1.864479015902961799508e-15,0,nan,9.669273795169600450123e-01
4544,1.231924128176696206505e-02,1.231656453020735231263e-02,9.448407925910581059851e-09,2.904907969427040853793e-11,2.904907969435237207108e-11,1.231924128176693972455e-02,1.813463465229564105648e-15,0,nan,9.670129222117023283837e-01
4556,1.228714043188411375596e-02,1.228447759804757871693e-02,9.374464200671876711454e-09,2.874676808726393563848e-11,2.874676808734589917163e-11,1.228714043188409144850e-02,1.815512716124191131036e-15,0,nan,9.670980235730558187239e-01
4567,1.225786126438337640676e-02,1.225521109332497644850e-02,9.307358747270417026328e-09,2.847309637417655209074e-11,2.847309637425851562390e-11,1.225786126438335211301e-02,1.981891574412652424129e-15,0,nan,9.671756483650245696530e-01
4579,1.222607908476168805945e-02,1.222344262490384497744e-02,9.234881264256930843276e-09,2.817824926455646647990e-11,2.817824926463843001305e-11,1.222607908476166346839e-02,2.011361153007479362695e-15,0,nan,9.672599133286206032575e-01
4591,1.219446128753324046223e-02,1.219183843274550260727e-02,9.163154352904977479143e-09,2.788720882438919862508e-11,2.788720882447116215823e-11,1.219446128753321455658e-02,2.124378851020643028113e-15,0,nan,9.673437467965554490855e-01
4602,1.216562162547932778034e-02,1.216301114970651242597e-02,9.098055761066074145986e-09,2.762371554897513013218e-11,2.762371554905709366534e-11,1.216562162547930185266e-02,2.131225128780267586640e-15,0,nan,9.674202179090104150995e-01
4614,1.213431535021672336150e-02,1.213171827913899804285e-02,9.027740485711756759383e-09,2.733980770812499989645e-11,2.733980770820696342961e-11,1.213431535021669966660e-02,1.952718301990449282274e-15,0,nan,9.675032335543884521125e-01
4626,1.210316978373647024692e-02,1.210058601437080834373e-02,8.958147932959153719807e-09,2.705953790514539612818e-11,2.705953790522735966134e-11,1.210316978373644937687e-02,1.724345370701374798710e-15,0,nan,9.675858272516274176237e-01
4638,1.207218369173193410482e-02,1.206961312214750205174e-02,8.889268841153116536737e-09,2.678285034113196615871e-11,2.678285034121392969186e-11,1.207218369173191430373e-02,1.640224313479034800626e-15,0,nan,9.676680022092815089212e-01
4650,1.204135585250406571822e-02,1.203879838180882226595e-02,8.821094090699430590503e-09,2.650969021309271809661e-11,2.650969021317468162977e-11,1.204135585250404801778e-02,1.469971298547101360646e-15,0,nan,9.677497616034573284433e-01
4662,1.201068505680085059251e-02,1.200814058512834729686e-02,8.753614701529130072928e-09,2.624000369368521712664e-11,2.624000369376718065980e-11,1.201068505680083307078e-02,1.458844642419551075001e-15,0,nan,9.678311085782264352822e-01
4674,1.198017010765918370641e-02,1.197763853615556317589e-02,8.686821830614358844548e-09,2.597373791141620951849e-11,2.597373791149817305165e-11,1.198017010765916723331e-02,1.375030288398830502826e-15,0,nan,9.679120462460245363345e-01
4686,1.194980982024916940643e-02,1.194729105106036824713e-02,8.620706769534717726571e-09,2.571084093129235313128e-11,2.571084093137431666443e-11,1.194980982024915381848e-02,1.304451498626099479453e-15,0,nan,9.679925776880513917794e-01
4698,1.191960302172077011684e-02,1.191709695797990922750e-02,8.555260942092821802262e-09,2.545126173591037424719e-11,2.545126173599233778035e-11,1.191960302172075355396e-02,1.389549821451982889644e-15,0,nan,9.680727059546606674541e-01
4710,1.188954855105277264027e-02,1.188705509686773832689e-02,8.490475901978017670425e-09,2.519495020697567941476e-11,2.519495020705764294791e-11,1.188954855105275632387e-02,1.372330967227082589841e-15,0,nan,9.681524340657431719156e-01
4722,1.185964525890404776265e-02,1.185716431934526540748e-02,8.426343330477200744255e-09,2.494185710723880254875e-11,2.494185710732076608190e-11,1.185964525890403194177e-02,1.334009664153972655503e-15,0,nan,9.682317650111089865866e-01
4734,1.182989200746703550848e-02,1.182742348855541844599e-02,8.362855034231567888879e-09,2.469193406283898594222e-11,2.469193406292094947537e-11,1.182989200746701992392e-02,1.317388120423661399061e-15,0,nan,9.683107017508596075801e-01
4746,1.180028767032343522958e-02,1.179783147901852097261e-02,8.300002943038371693261e-09,2.444513354604487767787e-11,2.444513354612684121102e-11,1.180028767032341905718e-02,1.370508966709208001519e-15,0,nan,9.683892472157561687293e-01
4758,1.177083113230205542454e-02,1.176838717649031709755e-02,8.237779107696598448649e-09,2.420140885838239125424e-11,2.420140885846435478740e-11,1.177083113230203830347e-02,1.454534244048982394130e-15,0,nan,9.684674043075816789552e-01
4770,1.174152128933879032924e-02,1.173908947782212330857e-02,8.176175697895619841658e-09,2.396071411414014003724e-11,2.396071411422210357040e-11,1.174152128933877140059e-02,1.612111821445057748489e-15,0,nan,9.685451758994989117108e-01
4783,1.170993323323055168572e-02,1.170751447616730743506e-02,8.110129860133266730900e-09,2.370332840531460090547e-11,2.370332840539656443862e-11,1.170993323323053037776e-02,1.819648361500584749320e-15,0,nan,9.686289967303559121734e-01
4795,1.168092550672459283001e-02,1.167851870685112508630e-02,8.049794362404018110909e-09,2.346880213114828169352e-11,2.346880213123024522668e-11,1.168092550672457292050e-02,1.704446228490255889210e-15,0,nan,9.687059743023330115295e-01
4807,1.165206113953972007213e-02,1.164966620840979065477e-02,7.990055873342930173540e-09,2.323716926588054415781e-11,2.323716926596250769096e-11,1.165206113953970006267e-02,1.717246337224315773773e-15,0,nan,9.687825750568753261369e-01
4819,1.162333907155583580251e-02,1.162095592159335770421e-02,7.930907027064615813284e-09,2.300838707899482497271e-11,2.300838707907678850587e-11,1.162333907155581912951e-02,1.434441207566176317647e-15,0,nan,9.688588017538746026132e-01
4832,1.159238286139773095595e-02,1.159001237653605083378e-02,7.867486091438704036020e-09,2.276370793084149084543e-11,2.276370793092345437858e-11,1.159238286139771400598e-02,1.462164984556256763197e-15,0,nan,9.689409617312314742599e-01
4844,1.156395389061368184080e-02,1.156159500721753302654e-02,7.809542483198623095273e-09,2.254073060871907511571e-11,2.254073060880103864886e-11,1.156395389061366563283e-02,1.401594610202214023616e-15,0,nan,9.690164178887856127279e-01
4857,1.153331277243487863748e-02,1.153096636144446650307e-02,7.747410552738943131238e-09,2.230224396902658854649e-11,2.230224396910855207965e-11,1.153331277243485949454e-02,1.659795844061360523789e-15,0,nan,9.690977494427945646937e-01
4869,1.150517243524895767692e-02,1.150283744965834541174e-02,7.690641640352249767992e-09,2.208489566213901530510e-11,2.208489566222097883825e-11,1.150517243524893757937e-02,1.746827425022242454925e-15,0,nan,9.691724466847387661631e-01
4881,1.147716908328495245828e-02,1.147484543984718732834e-02,7.634426005985383341911e-09,2.187018864610437250665e-11,2.187018864618633603981e-11,1.147716908328493008983e-02,1.948951514852946113311e-15,0,nan,9.692467837074518455763e-01
4894,1.144698554562166570303e-02,1.144467409650973960256e-02,7.574142298025602739928e-09,2.164052545302613199393e-11,2.164052545310809552708e-11,1.144698554562164474405e-02,1.830960925330861886243e-15,0,nan,9.693269119986624536155e-01
4907,1.141696034861082280354e-02,1.141466099808466708176e-02,7.514491614039134011287e-09,2.141386903267237296377e-11,2.141386903275433649692e-11,1.141696034861080373175e-02,1.670479116860421591080e-15,0,nan,9.694066238542542393998e-01
4919,1.138938424625815168389e-02,1.138709597954561808519e-02,7.459984130677811713499e-09,2.120727569507680181174e-11,2.120727569515876534490e-11,1.138938424625813313387e-02,1.628711539077593169076e-15,0,nan,9.694798372118306500791e-01
4932,1.135966006892882677881e-02,1.135738371948482629270e-02,7.401527620212715982822e-09,2.098626985084436993466e-11,2.098626985092633346781e-11,1.135966006892880589691e-02,1.838250715422102378613e-15,0,nan,9.695587573008637785068e-01
4944,1.133235974143577233508e-02,1.133009431011008927292e-02,7.348108622118814110779e-09,2.078481410391441557385e-11,2.078481410399637910701e-11,1.133235974143575154381e-02,1.834681495971456809067e-15,0,nan,9.696312452416580918765e-01
4957,1.130293207955806664144e-02,1.130067838778873144656e-02,7.290816550797791956299e-09,2.056929063228878915198e-11,2.056929063237075268513e-11,1.130293207955804908160e-02,1.553565031261826340296e-15,0,nan,9.697093853016783284674e-01
4970,1.127365685541594116093e-02,1.127141481218763181815e-02,7.234118531508534936259e-09,2.035655345921173973291e-11,2.035655345929370326607e-11,1.127365685541592666142e-02,1.286140795045883357914e-15,0,nan,9.697871243084320056296e-01
4982,1.124676784946673779864e-02,1.124453647876675482786e-02,7.182302519997077246109e-09,2.016261643137943328016e-11,2.016261643146139681332e-11,1.124676784946672183037e-02,1.419809258568027015391e-15,0,nan,9.698585300908500912167e-01
4995,1.121778246486308978913e-02,1.121556257030175730860e-02,7.126725426533379620049e-09,1.995511701764297443181e-11,1.995511701772493796496e-11,1.121778246486307475938e-02,1.339814946773774838039e-15,0,nan,9.699355064694337204821e-01
5008,1.118894609877753645866e-02,1.118673759204881490437e-02,7.071720269115017058666e-09,1.975028004473722499086e-11,1.975028004481918852401e-11,1.118894609877752174485e-02,1.315030852491285824651e-15,0,nan,9.700120907082416867604e-01
5021,1.116025760497053875842e-02,1.115806039867204939309e-02,7.017279709487632362994e-09,1.954806462330712019117e-11,1.954806462338908372432e-11,1.116025760497052384555e-02,1.336247118768778563130e-15,0,nan,9.700882857959477600517e-01
5034,1.113171584892814862389e-02,1.112952985654964803419e-02,6.963396522092171758081e-09,1.934843059475991500612e-11,1.934843059484187853927e-11,1.113171584892813570155e-02,1.160857393297178670631e-15,0,nan,9.701640946909333323750e-01
5047,1.110331970771246713758e-02,1.110114484362448653010e-02,6.910063592050903797474e-09,1.915133851637762350804e-11,1.915133851645958704120e-11,1.110331970771245336229e-02,1.240646688001630421708e-15,0,nan,9.702395203216737964687e-01
5060,1.107506806981435609760e-02,1.107290424925702794490e-02,6.857273913194459582864e-09,1.895674964676959845544e-11,1.895674964685156198859e-11,1.107506806981434521069e-02,9.830110661560947832595e-16,0,nan,9.703145655871087685773e-01
5073,1.104695983500843595171e-02,1.104480697408047676356e-02,6.805020586128993195070e-09,1.876462593165713928610e-11,1.876462593173910281925e-11,1.104695983500842541547e-02,9.537685470265137449941e-16,0,nan,9.703892333570219497414e-01
5086,1.101899391421023825799e-02,1.101685192985811002908e-02,6.753296816342476240949e-09,1.857492998998110662003e-11,1.857492999006307015318e-11,1.101899391421023017475e-02,7.335729086140567020488e-16,0,nan,9.704635264723984979700e-01
5099,1.099116922933556471376e-02,1.098903803934279249654e-02,6.702095912349321121791e-09,1.838762510032501976839e-11,1.838762510040698330154e-11,1.099116922933555781976e-02,6.272309172806275804945e-16,0,nan,9.705374477457918958555e-01
5112,1.096348471316193999570e-02,1.096136423613859253723e-02,6.651411283872380344216e-09,1.820267518764519968853e-11,1.820267518772716322168e-11,1.096348471316193461534e-02,4.907521122823356099301e-16,0,nan,9.706109999616742103792e-01
5125,1.093593930919217055431e-02,1.093382946456450052763e-02,6.601236440061547563017e-09,1.802004481030058898880e-11,1.802004481038255252195e-11,1.093593930919216889751e-02,1.515001499173277687449e-16,0,nan,9.706841858767872566714e-01
5138,1.090853197151995905567e-02,1.090643267952019768163e-02,6.551564987748105780249e-09,1.783969914737465821316e-11,1.783969914745662174632e-11,1.090853197151995688049e-02,1.994017723217032635154e-16,0,nan,9.707570082204899910780e-01
5151,1.088126166469750855104e-02,1.087917284635381287572e-02,6.502390629733969841802e-09,1.766160398628191268378e-11,1.766160398636387621693e-11,1.088126166469750426505e-02,3.938869264592681616255e-16,0,nan,9.708294696950915161058e-01
5164,1.085412736360513198675e-02,1.085204894073168307989e-02,6.453707163115130941873e-09,1.748572571065224743973e-11,1.748572571073421097288e-11,1.085412736360512843429e-02,3.272908140636199612346e-16,0,nan,9.709015729761878309070e-01
5177,1.082712805332280633919e-02,1.082505994851005494406e-02,6.405508477638486303764e-09,1.731203128848607783275e-11,1.731203128856804136591e-11,1.082712805332280676779e-02,3.958562872812246609689e-17,0,nan,9.709733207129931474707e-01
5191,1.079820168671441309172e-02,1.079614460796805321119e-02,6.354137450493255019544e-09,1.712738083569366812958e-11,1.712738083577563166273e-11,1.079820168671441290537e-02,1.725724836434744044055e-17,0,nan,9.710501928941796881954e-01
5204,1.077147954261560396094e-02,1.076943262359508074466e-02,6.306926487750665413414e-09,1.695811903713104590306e-11,1.695811903721300943622e-11,1.077147954261560389403e-02,6.212294473414635959171e-18,0,nan,9.711212105450098788133e-01
5217,1.074488932913737933295e-02,1.074285249476200111707e-02,6.260182069575520757162e-09,1.679094299888008053071e-11,1.679094299896204406386e-11,1.074488932913737835293e-02,9.120774444048213077916e-17,0,nan,9.711918806409156931900e-01
5231,1.071640014063096613128e-02,1.071437408352295464486e-02,6.210357091699797626021e-09,1.661320458292335956698e-11,1.661320458300532310013e-11,1.071640014063096521225e-02,8.575927883529036890725e-17,0,nan,9.712676011309268178434e-01
5244,1.069008083369333422796e-02,1.068806470764129337714e-02,6.164563378811562123100e-09,1.645026280613635247070e-11,1.645026280621831600385e-11,1.069008083369333513005e-02,8.438571259279852838460e-17,0,nan,9.713375574853866349515e-01
5258,1.066188116154540184433e-02,1.065987564903841770814e-02,6.115749190544420340288e-09,1.627701480659558329917e-11,1.627701480667754683232e-11,1.066188116154540534511e-02,3.283461068416744079226e-16,0,nan,9.714125151523385498249e-01
5271,1.063582864208125096372e-02,1.063383291014414686049e-02,6.070882135611427106252e-09,1.611817924573808694251e-11,1.611817924582005047567e-11,1.063582864208125349635e-02,2.381223501730623068859e-16,0,nan,9.714817685230675241141e-01
5285,1.060791409539239664450e-02,1.060592881657752492575e-02,6.023053234328541713607e-09,1.594928621210724400518e-11,1.594928621218920753833e-11,1.060791409539239633703e-02,2.898524225293863677292e-17,0,nan,9.715559748356501209112e-01
5298,1.058212432741884208298e-02,1.058014868171287467535e-02,5.979089516250644234317e-09,1.579443331645080437244e-11,1.579443331653276790559e-11,1.058212432741883970960e-02,2.242825962701062766192e-16,0,nan,9.716245357652653239313e-01
5312,1.055449060363421003028e-02,1.055252525384443341994e-02,5.932221167576226287188e-09,1.562976454107961269711e-11,1.562976454116157623026e-11,1.055449060363420738076e-02,2.510323954525240352467e-16,0,nan,9.716980019634229819698e-01
5325,1.052895963216829954001e-02,1.052700377097593419096e-02,5.889138166025472560275e-09,1.547877507528079359302e-11,1.547877507536275712617e-11,1.052895963216829299922e-02,6.212188713036904947148e-16,0,nan,9.717658807847956961741e-01
5339,1.050160251486688400835e-02,1.049965679552122659046e-02,5.843206376967252921487e-09,1.531820440452333151166e-11,1.531820440460529504481e-11,1.050160251486687721769e-02,6.466311335364617115015e-16,0,nan,9.718386178854109885492e-01
5353,1.047438719102900157865e-02,1.047245153485118485115e-02,5.797751003115421117690e-09,1.515971046391080468069e-11,1.515971046399276821384e-11,1.047438719102899878259e-02,2.669421807589072177785e-16,0,nan,9.719109812005640916381e-01
5366,1.044924182065367322669e-02,1.044731543910598289826e-02,5.755963641095898220879e-09,1.501436893100056590438e-11,1.501436893108252943753e-11,1.044924182065367272948e-02,4.758319776421543857670e-17,0,nan,9.719778435292458539986e-01
5380,1.042229686050021031374e-02,1.042038039266572797825e-02,5.711409753180334647110e-09,1.485978983423628685678e-11,1.485978983431825038993e-11,1.042229686050020845027e-02,1.787967190823256895979e-16,0,nan,9.720494940619502448310e-01
5394,1.039549050565026500070e-02,1.039358387519798837539e-02,5.667314505684174974349e-09,1.470719494522842359082e-11,1.470719494531038712397e-11,1.039549050565026053345e-02,4.297297719036052044010e-16,0,nan,9.721207791423119173673e-01
5408,1.036882168937059561786e-02,1.036692482075112463347e-02,5.623672012172416510493e-09,1.455655377868784733209e-11,1.455655377876981086525e-11,1.036882168937059211199e-02,3.381164681691389251337e-16,0,nan,9.721917015590139087575e-01
5422,1.034228935584628750188e-02,1.034040217428184964266e-02,5.580476476637420480936e-09,1.440783639436586032291e-11,1.440783639444782385606e-11,1.034228935584628636940e-02,1.095002287708020718291e-16,0,nan,9.722622640724425662905e-01
5435,1.031777348315469911011e-02,1.031589523042219375126e-02,5.540761556354563927629e-09,1.427143853871951031918e-11,1.427143853880147385233e-11,1.031777348315469729576e-02,1.758465211492478686917e-16,0,nan,9.723274665348443186394e-01
5449,1.029150142451672016175e-02,1.028963271676781345010e-02,5.498411970464639097807e-09,1.412634872036372176152e-11,1.412634872044568529467e-11,1.029150142451671825847e-02,1.849373530616588053377e-16,0,nan,9.723973426413515026455e-01
5463,1.026536281810578113416e-02,1.026350358276648458422e-02,5.456492873589287161549e-09,1.398309803361343839755e-11,1.398309803369540193071e-11,1.026536281810577821444e-02,2.844246833668502230693e-16,0,nan,9.724668667691384486081e-01
5477,1.023935664967140675430e-02,1.023750681490160664711e-02,5.414998809629257767815e-09,1.384165857428032314809e-11,1.384165857436228668124e-11,1.023935664967140244375e-02,4.209786626306709401703e-16,0,nan,9.725360415708301383385e-01
5491,1.021348191521497840439e-02,1.021164140989918277247e-02,5.373924405257358405014e-09,1.370200293086748305549e-11,1.370200293094944658864e-11,1.021348191521497357969e-02,4.723853929161183962788e-16,0,nan,9.726048696724650312220e-01
5505,1.018773762086053365217e-02,1.018590637459875804238e-02,5.333264368457171848062e-09,1.356410417465254321213e-11,1.356410417473450674528e-11,1.018773762086052881900e-02,4.744105292951973180338e-16,0,nan,9.726733536738281724336e-01
5520,1.016029807931955776523e-02,1.015847667615289370846e-02,5.290153944480358310040e-09,1.341827506703254468174e-11,1.341827506711450821489e-11,1.016029807931955486838e-02,2.851149303883131966088e-16,0,nan,9.727463504672876228431e-01
5534,1.013482086368569512480e-02,1.013300857598203701115e-02,5.250335749189138169223e-09,1.328393194504550219253e-11,1.328393194512746572568e-11,1.013482086368569263791e-02,2.453806304608158818745e-16,0,nan,9.728141298481914637716e-01
5548,1.010947109749260088007e-02,1.010766785699405631571e-02,5.210916160840939728700e-09,1.315126591791795514208e-11,1.315126591799991867523e-11,1.010947109749259700320e-02,3.834888850460726705513e-16,0,nan,9.728815729531558324956e-01
5562,1.008424782678426709359e-02,1.008245356591273671210e-02,5.171890203987996828849e-09,1.302025192471835176340e-11,1.302025192480031529655e-11,1.008424782678426220282e-02,4.849908809714302375643e-16,0,nan,9.729486822784008447714e-01
5576,1.005915010710140174155e-02,1.005736475895014150894e-02,5.133252977521677533081e-09,1.289086534033040161272e-11,1.289086534041236514587e-11,1.005915010710139701765e-02,4.696125116477114802547e-16,0,nan,9.730154602955032493096e-01
5591,1.003239795418902832735e-02,1.003062208188803226816e-02,5.092281837121353135633e-09,1.275401529953074550630e-11,1.275401529961270903945e-11,1.003239795418902151721e-02,6.788152670001495471198e-16,0,nan,9.730866433002077153466e-01
5605,1.000755734040322322831e-02,1.000579024432985894566e-02,5.054434560752191439615e-09,1.262792327519278116995e-11,1.262792327527474470310e-11,1.000755734040321700346e-02,6.220144354547406865203e-16,0,nan,9.731527427938093149549e-01
5619,9.982839434945895568108e-03,9.981081050203968740853e-03,5.016961412650675699972e-09,1.250338566005996280373e-11,1.250338566014192633688e-11,9.982839434945888082877e-03,7.498097313559391870926e-16,0,nan,9.732185184196367150702e-01
5634,9.956491103226966510320e-03,9.954741980764502187751e-03,4.977221541129127713235e-09,1.237165136726950966767e-11,1.237165136735147320082e-11,9.956491103226959771326e-03,6.768442876598427542173e-16,0,nan,9.732886356074012670979e-01
5648,9.932024504180288898558e-03,9.930283960642915727646e-03,4.940508780482852709544e-09,1.225026107883829167816e-11,1.225026107892025521132e-11,9.932024504180283228520e-03,5.708844703850486567825e-16,0,nan,9.733537478909915911557e-01
5663,9.905943376288443499855e-03,9.904211954605817574970e-03,4.901573251892442572040e-09,1.212184759741458476398e-11,1.212184759749654829713e-11,9.905943376288438774258e-03,4.770466207229956256943e-16,0,nan,9.734231597300640995867e-01
5677,9.881724270518475392033e-03,9.880001298024351091831e-03,4.865601689380146740156e-09,1.200350966903366247795e-11,1.200350966911562601111e-11,9.881724270518469875308e-03,5.582756039779491869450e-16,0,nan,9.734876186551153362460e-01
5692,9.855906302330005863688e-03,9.854192314090227250434e-03,4.827450256214877021858e-09,1.187831704889802670558e-11,1.187831704897999023873e-11,9.855906302330000424042e-03,5.519173397560759218697e-16,0,nan,9.735563357348616342303e-01
5706,9.831930953457640107174e-03,9.830225287272576981112e-03,4.792201280713208856506e-09,1.176293984024367909219e-11,1.176293984032564262534e-11,9.831930953457633113223e-03,7.113507080742026708572e-16,0,nan,9.736201510857342386368e-01
5721,9.806372182049011981819e-03,9.804675365271560069647e-03,4.754814304021754834221e-09,1.164087162346165369186e-11,1.164087162354361722501e-11,9.806372182049002843181e-03,9.319081815653833204321e-16,0,nan,9.736881837846180850907e-01
5736,9.780945949074814488311e-03,9.779257913014526362727e-03,4.717815223916720941421e-09,1.152038273768335525638e-11,1.152038273776531878954e-11,9.780945949074802637473e-03,1.211624931447035369264e-15,0,nan,9.737558664978836861937e-01
5750,9.757333470148467011174e-03,9.755653568075806428284e-03,4.683628290534671784634e-09,1.140932977008196703105e-11,1.140932977016393056421e-11,9.757333470148454768160e-03,1.254750004913728082335e-15,0,nan,9.738187236420926039347e-01
5765,9.732160571782527691553e-03,9.730489319628060282397e-03,4.647364984696824781035e-09,1.129182529755081563290e-11,1.129182529763277916605e-11,9.732160571782516161741e-03,1.184712520203904424628e-15,0,nan,9.738857373300333563032e-01
5780,9.707117225545529651254e-03,9.705454556672999874567e-03,4.611475076194303771982e-09,1.117582965741344023981e-11,1.117582965749540377296e-11,9.707117225545519615607e-03,1.033844150213707566943e-15,0,nan,9.739524088557319503063e-01
5795,9.682202433899849206012e-03,9.680548282355705413948e-03,4.575953771358111729436e-09,1.106131966002789069183e-11,1.106131966010985422498e-11,9.682202433899839039922e-03,1.049976955382802458873e-15,0,nan,9.740187408329177702376e-01
5809,9.659063742035043503842e-03,9.657417481087322494449e-03,4.543128950998517960983e-09,1.095576394497840412484e-11,1.095576394506036765800e-11,9.659063742035030090228e-03,1.388707447321704777078e-15,0,nan,9.740803466128013080364e-01
5824,9.634394698555934569151e-03,9.632756829329925177263e-03,4.508306959907590668817e-09,1.084406196930290990905e-11,1.084406196938487344220e-11,9.634394698555919729981e-03,1.540228594243943666201e-15,0,nan,9.741460294424788151388e-01
5839,9.609851342003750823695e-03,9.608221800498670944757e-03,4.473839931117049302905e-09,1.073377997478318551702e-11,1.073377997486514905017e-11,9.609851342003735784625e-03,1.564963852538048569528e-15,0,nan,9.742113802386488414652e-01
5854,9.585432714274809071209e-03,9.583811437139037880950e-03,4.439723353188255172423e-09,1.062489635504508661687e-11,1.062489635512705015002e-11,9.585432714274796178520e-03,1.345029366379849018385e-15,0,nan,9.742764015125222792414e-01
5869,9.561137866978795113448e-03,9.559524791501660886950e-03,4.405952783314483715883e-09,1.051738988629876593514e-11,1.051738988638072946830e-11,9.561137866978785874860e-03,9.662645266950790068164e-16,0,nan,9.743410957500524059542e-01
5884,9.536965861315983492008e-03,9.535360925419681527027e-03,4.372523846105914589693e-09,1.041123971961603422974e-11,1.041123971969799776290e-11,9.536965861315974494824e-03,9.434010875754237450764e-16,0,nan,9.744054654122525191049e-01
5899,9.512915767956296037022e-03,9.511318910187921069066e-03,4.339432232399097854942e-09,1.030642537338256794298e-11,1.030642537346453147614e-11,9.512915767956291676497e-03,4.583795041214721229049e-16,0,nan,9.744695129355010579679e-01
5914,9.488986666920230447775e-03,9.487397826443935699992e-03,4.306673698090467735601e-09,1.020292672592085177322e-11,1.020292672600281530637e-11,9.488986666920227467066e-03,3.141229981678655129724e-16,0,nan,9.745332407318604658777e-01
5930,9.463594626928766365137e-03,9.462014271862469530494e-03,4.272093680308552327726e-09,1.009395609357278956207e-11,1.009395609365475309522e-11,9.463594626928764670224e-03,1.790982173552701877582e-16,0,nan,9.746008673280897260612e-01
5945,9.439912700912081802707e-03,9.438340239332782682924e-03,4.240010334275079112882e-09,9.993114300644457424685e-12,9.993114300726420957839e-12,9.439912700912079276854e-03,2.675715685875227562461e-16,0,nan,9.746639418962539316718e-01
5960,9.416349003028633840584e-03,9.414784375945121214224e-03,4.208247446158898235193e-09,9.893528669353694102384e-12,9.893528669435657635538e-12,9.416349003028628389927e-03,5.788503605620713555004e-16,0,nan,9.747267039860109613951e-01
5975,9.392902650134385411640e-03,9.391345799141800204657e-03,4.176801024894947982870e-09,9.795180469162632271046e-12,9.795180469244595804200e-12,9.392902650134379953360e-03,5.811068756289752742089e-16,0,nan,9.747891559135790705108e-01
5991,9.368021562298342250208e-03,9.366472942079945990246e-03,4.143602563686367844592e-09,9.691618914572289556439e-12,9.691618914654253089593e-12,9.368021562298337194268e-03,5.397019667961248393601e-16,0,nan,9.748554320188996724552e-01
6006,9.344814961361771338266e-03,9.343273998357925005931e-03,4.112797781075811929637e-09,9.595770105829585952033e-12,9.595770105911549485188e-12,9.344814961361765430211e-03,6.322281213193544568103e-16,0,nan,9.749172501866935855474e-01
6021,9.321723051351959651867e-03,9.320189688911106537517e-03,4.082297592647516137323e-09,9.501103287153550674937e-12,9.501103287235514208092e-12,9.321723051351954802603e-03,5.202110807537419353374e-16,0,nan,9.749787651541923293001e-01
6037,9.297217140114008918084e-03,9.295691823125716915510e-03,4.050095558514849576768e-09,9.401408509392390677427e-12,9.401408509474354210582e-12,9.297217140114004990392e-03,4.224588623913787877603e-16,0,nan,9.750440494320627281711e-01
6052,9.274359579774738016056e-03,9.272841748028393116243e-03,4.020213026546437024024e-09,9.309129516295081296093e-12,9.309129516377044829247e-12,9.274359579774730419864e-03,8.190529389805126741088e-16,0,nan,9.751049448122328027833e-01
6068,9.250101738958137892466e-03,9.248591830900997762255e-03,3.988661466480799154616e-09,9.211943061189871034276e-12,9.211943061271834567431e-12,9.250101738958125613876e-03,1.327400492438402335666e-15,0,nan,9.751695731889412105831e-01
6083,9.227474978850952816445e-03,9.225972443035921136123e-03,3.959381034691965493806e-09,9.121979981951094653570e-12,9.121979982033058186724e-12,9.227474978850940655593e-03,1.317895963045388895681e-15,0,nan,9.752298582952452832067e-01
6099,9.203461460663409782201e-03,9.201966729218956711489e-03,3.928463607019478635990e-09,9.027226497953110795827e-12,9.027226498035074328982e-12,9.203461460663395178506e-03,1.586761144818087004083e-15,0,nan,9.752938406054833624364e-01
6115,9.179572602844540338274e-03,9.178085615123275989302e-03,3.897867241199883183265e-09,8.933700125476870144038e-12,8.933700125558833677192e-12,9.179572602844526861133e-03,1.468166526575206080273e-15,0,nan,9.753574932455820367845e-01
6130,9.157289154433687072832e-03,9.155809371930239207171e-03,3.869471040168562748008e-09,8.847116698111610731710e-12,8.847116698193574264864e-12,9.157289154433673703264e-03,1.459991905245096343188e-15,0,nan,9.754168704484988535949e-01
6146,9.133639079765356466600e-03,9.132166925257156203655e-03,3.839484960011656941925e-09,8.755914031728028858253e-12,8.755914031809992391408e-12,9.133639079765343821245e-03,1.384481558678397757979e-15,0,nan,9.754798915612473509469e-01
6162,9.110110849722800191453e-03,9.108646264380680299122e-03,3.809807913422987043280e-09,8.665883573174876022347e-12,8.665883573256839555502e-12,9.110110849722786920987e-03,1.456674392171301911874e-15,0,nan,9.755425903950153002434e-01
6177,9.088162958390213000404e-03,9.086705416249150207841e-03,3.782262815439077017356e-09,8.582528580196531819425e-12,8.582528580278495352580e-12,9.088162958390196549330e-03,1.810164933979906423546e-15,0,nan,9.756010800499421265039e-01
6193,9.064868138222515261959e-03,9.063418052976217331729e-03,3.753173275848178584354e-09,8.494718245025171727963e-12,8.494718245107135261117e-12,9.064868138222500256771e-03,1.655312402983530643797e-15,0,nan,9.756631614624977747482e-01
6209,9.041692431103096408429e-03,9.040249745672990569489e-03,3.724381278264139655135e-09,8.408028058648483897225e-12,8.408028058730447430379e-12,9.041692431103081610763e-03,1.636603512151023222226e-15,0,nan,9.757249277679360541173e-01
6225,9.018634925776496460981e-03,9.017199583665062509463e-03,3.695883028138142059023e-09,8.322440917780083184864e-12,8.322440917862046718019e-12,9.018634925776483704665e-03,1.414439800550134104692e-15,0,nan,9.757863813591549762938e-01
6241,8.995694720258807716706e-03,8.994266665542208910589e-03,3.667674788843775354106e-09,8.237940023030011735866e-12,8.237940023111975269021e-12,8.995694720258793904140e-03,1.535464097038467183647e-15,0,nan,9.758475246048897052938e-01
6257,8.972870921720041414993e-03,8.971450099040852513288e-03,3.639752880648092091160e-09,8.154508872749201682603e-12,8.154508872831165215758e-12,8.972870921720027078960e-03,1.597708554747707354810e-15,0,nan,9.759083598500096733684e-01
6273,8.950162646368307189926e-03,8.948749000928370861407e-03,3.612113679703572316453e-09,8.072131257013948446369e-12,8.072131257095911979524e-12,8.950162646368294780893e-03,1.386458902208968235725e-15,0,nan,9.759688894158227313717e-01
6289,8.927569019335742858678e-03,8.926162496889116296228e-03,3.584753617060400009259e-09,7.990791251746754063879e-12,7.990791251828717597033e-12,8.927569019335728780144e-03,1.576972923516111182459e-15,0,nan,9.760291156003730927222e-01
6305,8.905089174566142504186e-03,8.903689721412163735059e-03,3.557669177698647567387e-09,7.910473212970039075474e-12,7.910473213052002608628e-12,8.905089174566128073285e-03,1.620522831325225245652e-15,0,nan,9.760890406787238432582e-01
6321,8.882722254704315811846e-03,8.881329817680772356625e-03,3.530856899579937763745e-09,7.831161771189618576237e-12,7.831161771271582109391e-12,8.882722254704299036359e-03,1.888552522453024173192e-15,0,nan,9.761486669032517478968e-01
6338,8.859080185306775212517e-03,8.857695145266434796905e-03,3.502663248727252421027e-09,7.747979410029516571396e-12,7.747979410111480104550e-12,8.859080185306761437220e-03,1.554935335616864858083e-15,0,nan,9.762116948056401969139e-01
6354,8.836943501989172333744e-03,8.835565370104042984267e-03,3.476401590930816618349e-09,7.670696678886138826357e-12,7.670696678968102359512e-12,8.836943501989158920977e-03,1.517806096276692086132e-15,0,nan,9.762707116620978691174e-01
6370,8.814917170920076941454e-03,8.813545895635486668307e-03,3.450401811811622933082e-09,7.594375126173002106584e-12,7.594375126254965639738e-12,8.814917170920062323359e-03,1.658336013858306369759e-15,0,nan,9.763294364244238613955e-01
6386,8.793000368988307391405e-03,8.791635899261301609342e-03,3.424660655204949324918e-09,7.519000442304792003569e-12,7.519000442386755536723e-12,8.793000368988291396882e-03,1.819006308633108545519e-15,0,nan,9.763878712556727859097e-01
6403,8.769832866953954780831e-03,8.768475572769135473195e-03,3.397590462729630898344e-09,7.439936603717267432177e-12,7.439936603799230965332e-12,8.769832866953941244397e-03,1.543522406348050924620e-15,0,nan,9.764496429807307794420e-01
6419,8.748139404123514428768e-03,8.746788811809316083190e-03,3.372372637737509761634e-09,7.366470699011006760240e-12,7.366470699092970293394e-12,8.748139404123497824381e-03,1.898047813138351855625e-15,0,nan,9.765074865696874071262e-01
6436,8.725207386358381500546e-03,8.723863860539318726417e-03,3.345851402042891655848e-09,7.289404006779566587406e-12,7.289404006861530120560e-12,8.725207386358363456203e-03,2.068070370862499436837e-15,0,nan,9.765686348664529135735e-01
6452,8.703733866108237168802e-03,8.702396940568480135370e-03,3.321143676480118824743e-09,7.217789168794350994570e-12,7.217789168876314527724e-12,8.703733866108221801930e-03,1.765549356802501044991e-15,0,nan,9.766258961407980409924e-01
6469,8.681033760441764571270e-03,8.679703794548517675755e-03,3.295157552461126749567e-09,7.142659390398389561552e-12,7.142659390480353094706e-12,8.681033760441750161545e-03,1.659908819195387206837e-15,0,nan,9.766864303993323584820e-01
6485,8.659776854775180429669e-03,8.658453389612897482808e-03,3.270947093603382448838e-09,7.072839932245401539968e-12,7.072839932327365073123e-12,8.659776854775163605053e-03,1.942846301176312492174e-15,0,nan,9.767431181079208814982e-01
6502,8.637305160923541488827e-03,8.635988550702454816244e-03,3.245482653070398268527e-09,6.999588943879425213158e-12,6.999588943961388746313e-12,8.637305160923522206122e-03,2.232490885175856437168e-15,0,nan,9.768030475306641660107e-01
6518,8.616261608648641961983e-03,8.614951401602049391171e-03,3.221757013655697625460e-09,6.931511123380443743207e-12,6.931511123462407276362e-12,8.616261608648620409229e-03,2.501404242560599174808e-15,0,nan,9.768591702479650347533e-01
6535,8.594014896415463206081e-03,8.592711441694586560480e-03,3.196801230760819373553e-09,6.860082826002870274667e-12,6.860082826084833807821e-12,8.594014896415438489659e-03,2.876004021262483174390e-15,0,nan,9.769185038543898166809e-01
6552,8.571882767542648648429e-03,8.570586013083523677092e-03,3.172102527673374640639e-09,6.789572236409391886507e-12,6.789572236491355419661e-12,8.571882767542621989761e-03,3.110013129189944865132e-15,0,nan,9.769775339865715058411e-01
6569,8.549864339051601799802e-03,8.548574233324141014023e-03,3.147657602544085574930e-09,6.719965242086079419850e-12,6.719965242168042953004e-12,8.549864339051574705759e-03,3.168944185473334863077e-15,0,nan,9.770362629667452534252e-01
6586,8.527958737012755058293e-03,8.526675229013925064181e-03,3.123463204282685209582e-09,6.651247983063900329964e-12,6.651247983145863863118e-12,8.527958737012730863644e-03,2.837097346679588675622e-15,0,nan,9.770946930935133024941e-01
6602,8.507443991385754689105e-03,8.506166646888951160532e-03,3.100917993289274427560e-09,6.587373489929183990808e-12,6.587373490011147523962e-12,8.507443991385730867998e-03,2.800031078635711234098e-15,0,nan,9.771494151909667301415e-01
6619,8.485754944021612483640e-03,8.484484099726994493773e-03,3.077200817263774891604e-09,6.520344721827255389683e-12,6.520344721909218922838e-12,8.485754944021589064873e-03,2.759774125010051060035e-15,0,nan,9.772072716650541440091e-01
6636,8.464176204079800272528e-03,8.462911810495913483843e-03,3.053724891684650376830e-09,6.454166339488035720709e-12,6.454166339569999253864e-12,8.464176204079775423123e-03,2.935832734864601567365e-15,0,nan,9.772648359122082074662e-01
6653,8.442706932185467180729e-03,8.441448940322011929016e-03,3.030487156845072607027e-09,6.388825429215724507623e-12,6.388825429297688040778e-12,8.442706932185443462113e-03,2.809361592144620039556e-15,0,nan,9.773221101407677685081e-01
6670,8.421346297458401353175e-03,8.420094658819897437407e-03,3.007484599486757081935e-09,6.324309305523822954701e-12,6.324309305605786487855e-12,8.421346297458375297595e-03,3.093992286999680793954e-15,0,nan,9.773790965368822842348e-01
6687,8.400093477405822309234e-03,8.398848143985383069010e-03,2.984714251979390589066e-09,6.260605506537674591671e-12,6.260605506619638124825e-12,8.400093477405794159788e-03,3.351087224424027864156e-15,0,nan,9.774357972647805997734e-01
6705,8.377707101003422501817e-03,8.376468391906453231366e-03,2.960854325466725663368e-09,6.194026228770710371575e-12,6.194026228852673904729e-12,8.377707101003393629005e-03,3.446385953216155521792e-15,0,nan,9.774955243419308145172e-01
6722,8.356673697647927501198e-03,8.355441196443744861222e-03,2.938552902690130915399e-09,6.131956551709825991641e-12,6.131956551791789524796e-12,8.356673697647902851692e-03,2.949679105573468302270e-15,0,nan,9.775516436521923969842e-01
6739,8.335745644076124338806e-03,8.334519304214648566242e-03,2.916474887217985979892e-09,6.070662422281792780025e-12,6.070662422363756313179e-12,8.335745644076097890202e-03,3.172913966828097715554e-15,0,nan,9.776074837810389064896e-01
6756,8.314922150771055994745e-03,8.313701926166452288447e-03,2.894617488528365781088e-09,6.010132241128297106230e-12,6.010132241210260639385e-12,8.314922150771031505328e-03,2.945237024106769402077e-15,0,nan,9.776630468065125721569e-01
6774,8.292986844621142578093e-03,8.291773045271864928107e-03,2.871711770992257216961e-09,5.946861475088340370570e-12,5.946861475170303903724e-12,8.292986844621113689188e-03,3.483534490084559020559e-15,0,nan,9.777215784983823366658e-01
6791,8.272376169845741325504e-03,8.271168392308052980111e-03,2.850299973485793535491e-09,5.887868460265806514999e-12,5.887868460347770048153e-12,8.272376169845713926529e-03,3.312104549199418801703e-15,0,nan,9.777765774728950838612e-01
6808,8.251867688779413248512e-03,8.250665888352055887811e-03,2.829100512968616659625e-09,5.829605149643619092071e-12,5.829605149725582625225e-12,8.251867688779383765836e-03,3.572848827323055295269e-15,0,nan,9.778313055737936920504e-01
6826,8.230263371612542636080e-03,8.229067851657804674725e-03,2.806882548017664623405e-09,5.768697933510920066396e-12,5.768697933592883599551e-12,8.230263371612514368049e-03,3.434644709696495565830e-15,0,nan,9.778889599499065925052e-01
6843,8.209962910331609908798e-03,8.208773276838852994697e-03,2.786112027537318772700e-09,5.711903141151339355015e-12,5.711903141233302888169e-12,8.209962910331581999910e-03,3.399392772403494867760e-15,0,nan,9.779431366334226247085e-01
6861,8.188577173912236009667e-03,8.187393725883097828078e-03,2.764342476615326768551e-09,5.652527223676868365618e-12,5.652527223758831898772e-12,8.188577173912206361820e-03,3.620634768424652959823e-15,0,nan,9.780002115675007401852e-01
6878,8.168481583449568178557e-03,8.167303933057843551291e-03,2.743990102118748912270e-09,5.597156756175400350424e-12,5.597156756257363883578e-12,8.168481583449534522549e-03,4.120228072056141026060e-15,0,nan,9.780538451253008263415e-01
6896,8.147311127266685867876e-03,8.146139569236302349631e-03,2.722657709439223966464e-09,5.539266169901177965216e-12,5.539266169983141498370e-12,8.147311127266655300998e-03,3.751774970918636141956e-15,0,nan,9.781103493086344586606e-01
6914,8.126250123097877170464e-03,8.125084610274528260088e-03,2.701545868695011547800e-09,5.482122094376566422142e-12,5.482122094458529955297e-12,8.126250123097846656102e-03,3.755036020624435804946e-15,0,nan,9.781665632906884148812e-01
6931,8.106458911552439847159e-03,8.105299065231238650475e-03,2.681806858314430064288e-09,5.428827757006605535618e-12,5.428827757088569068773e-12,8.106458911552411521530e-03,3.494204941785933709106e-15,0,nan,9.782193898179099720495e-01
6949,8.085608315027291784216e-03,8.084454423608030196324e-03,2.661115769685006655527e-09,5.373102433353946208802e-12,5.373102433435909741956e-12,8.085608315027263672887e-03,3.476711752315562384670e-15,0,nan,9.782750458824906160068e-01
6967,8.064864702534556284430e-03,8.063716720274331783980e-03,2.640636986908526054643e-09,5.318090283292225215323e-12,5.318090283374188748477e-12,8.064864702534525779386e-03,3.782462035950785990539e-15,0,nan,9.783304182465396809732e-01
6985,8.044227252783827872284e-03,8.043085134407037747883e-03,2.620367793936528350005e-09,5.263780382156974873258e-12,5.263780382238938406412e-12,8.044227252783796233063e-03,3.933158609839219602275e-15,0,nan,9.783855090736556192024e-01
7003,8.023695152869684751873e-03,8.022558853562079470012e-03,2.600305516310094742548e-09,5.210162000025693345653e-12,5.210162000107656878808e-12,8.023695152869655942588e-03,3.590525817984210103033e-15,0,nan,9.784403205054935512481e-01
7021,8.003267598164961679763e-03,8.002137073567779784744e-03,2.580447520418758325063e-09,5.157224597760579495382e-12,5.157224597842543028537e-12,8.003267598164932729871e-03,3.617259040281920682068e-15,0,nan,9.784948546620469140406e-01
7039,7.982943792215622252906e-03,7.981818998419818941836e-03,2.560791212774455934888e-09,5.104957823141435104325e-12,5.104957823223398637479e-12,7.982943792215592001124e-03,3.789552137481759120006e-15,0,nan,9.785491136419117839560e-01
7057,7.962722946637254897717e-03,7.961603840177817331680e-03,2.541334039300211067819e-09,5.053351507086592740922e-12,5.053351507168556274076e-12,7.962722946637224839059e-03,3.774922021104297009277e-15,0,nan,9.786030995225598704121e-01
7075,7.942604281013135314460e-03,7.941490818863484665857e-03,2.522073484633191544174e-09,5.002395659959575184580e-12,5.002395660041538717734e-12,7.942604281013105280366e-03,3.781391239085127125652e-15,0,nan,9.786568143606061662989e-01
7093,7.922587022793817213007e-03,7.921479162360292244904e-03,2.503007071441800987041e-09,4.952080467959304662211e-12,4.952080468041268195365e-12,7.922587022793789094054e-03,3.549213491641175360763e-15,0,nan,9.787102601920661222525e-01
7111,7.902670407198253074710e-03,7.901568106314682191083e-03,2.484132359756525618998e-09,4.902396289591838908471e-12,4.902396289673802441626e-12,7.902670407198226936120e-03,3.307564199502975152498e-15,0,nan,9.787634390326166123827e-01
7129,7.882853677116391163948e-03,7.881756894038740787756e-03,2.465446946314182076036e-09,4.853333652221526126592e-12,4.853333652303489659746e-12,7.882853677116365283704e-03,3.283106059108681967658e-15,0,nan,9.788163528778473705151e-01
7148,7.862043552940106011517e-03,7.860952549386573603996e-03,2.445926204439337941265e-09,4.802209326431229241770e-12,4.802209326513192774924e-12,7.862043552940082889212e-03,2.941004490556541584745e-15,0,nan,9.788719210767762314552e-01
7166,7.842429797481431305584e-03,7.841344227230052574273e-03,2.427622509166480539033e-09,4.754395251808098896258e-12,4.754395251890062429413e-12,7.842429797481405637097e-03,3.273027250028778766669e-15,0,nan,9.789242963924733990943e-01
7184,7.822913660679978523071e-03,7.821833483244271245649e-03,2.409500989622974624106e-09,4.707174785462901914355e-12,4.707174785544865447510e-12,7.822913660679953483083e-03,3.200851891359771984298e-15,0,nan,9.789764126886076227915e-01
7203,7.802418395082244897965e-03,7.801343866583536346138e-03,2.390567859517526881676e-09,4.657965206342580925899e-12,4.657965206424544459053e-12,7.802418395082219036355e-03,3.314563336140573341871e-15,0,nan,9.790311454478201301510e-01
7221,7.783100643813500169044e-03,7.782031426162868900653e-03,2.372813749350277769533e-09,4.611937399678499365701e-12,4.611937399760462898856e-12,7.783100643813475630076e-03,3.152852458349733218700e-15,0,nan,9.790827353131089669323e-01
7240,7.762813188727469768113e-03,7.761749534370276405737e-03,2.354263513581432955057e-09,4.563967589056946344442e-12,4.563967589138909877596e-12,7.762813188727445540006e-03,3.121047269560802399193e-15,0,nan,9.791369166047273100550e-01
7258,7.743690813356432674219e-03,7.742632389532476747118e-03,2.336867548384316502941e-09,4.519096476069880301371e-12,4.519096476151843834525e-12,7.743690813356408183109e-03,3.162718040687818641202e-15,0,nan,9.791879879750774287638e-01
7277,7.723608024114402177684e-03,7.722555079662860380574e-03,2.318690576364921731610e-09,4.472329141020173139467e-12,4.472329141102136672621e-12,7.723608024114378959664e-03,3.006110621447532794788e-15,0,nan,9.792416260916045362838e-01
7295,7.704678075576956546022e-03,7.703630282955121512389e-03,2.301643770651375062287e-09,4.428580014729388975762e-12,4.428580014811352508916e-12,7.704678075576934692572e-03,2.836387169560557997570e-15,0,nan,9.792921867442122906369e-01
7314,7.684796870640941100772e-03,7.683754475149942066159e-03,2.283830721012829715506e-09,4.382979164542870107902e-12,4.382979164624833641056e-12,7.684796870640920371758e-03,2.697405559394056290008e-15,0,nan,9.793452898127259749830e-01
7333,7.665018004571815153636e-03,7.663980964618470961836e-03,2.266201011605103465016e-09,4.337963743067363423096e-12,4.337963743149326956250e-12,7.665018004571795058203e-03,2.621707234757797074308e-15,0,nan,9.793981212323926790228e-01
7352,7.645340689213286737569e-03,7.644308963630704577275e-03,2.248752289705454928850e-09,4.293524754460607810999e-12,4.293524754542571344154e-12,7.645340689213266429954e-03,2.656207975018517927127e-15,0,nan,9.794506830822535450713e-01
7370,7.626791989182936035152e-03,7.625765260674951737108e-03,2.232386771444562368650e-09,4.251948374754031131477e-12,4.251948374835994664631e-12,7.626791989182916101502e-03,2.613634919174534356012e-15,0,nan,9.795002317228316237783e-01
7389,7.607310199005685134865e-03,7.606288705904225809495e-03,2.215283882922165838447e-09,4.208606701469165821709e-12,4.208606701551129354863e-12,7.607310199005664733230e-03,2.681846149803873144731e-15,0,nan,9.795522745077441593270e-01
7408,7.587927683123375961760e-03,7.586911385486601842876e-03,2.198355255354785531459e-09,4.165815870420951042936e-12,4.165815870502914576090e-12,7.587927683123356267821e-03,2.595430579015436223429e-15,0,nan,9.796040537284628292375e-01
7427,7.568643684651117815865e-03,7.567632542942455235735e-03,2.181598674957565928135e-09,4.123567501943465721154e-12,4.123567502025429254308e-12,7.568643684651097804711e-03,2.643955008671454880011e-15,0,nan,9.796555713820463850050e-01
7446,7.549457454378659566896e-03,7.548451429461671378929e-03,2.165011961608386428873e-09,4.081853364715614912401e-12,4.081853364797578445555e-12,7.549457454378640180006e-03,2.567984549076721511002e-15,0,nan,9.797068294454270060041e-01
7465,7.530368250673369172332e-03,7.529367303806708440483e-03,2.148592968252195885696e-09,4.040665372767417730347e-12,4.040665372849381263501e-12,7.530368250673350206417e-03,2.518590604154736441870e-15,0,nan,9.797578298756669177823e-01
7485,7.510378366047313833387e-03,7.509382723072029544586e-03,2.131488686640104034685e-09,3.997869273369210729658e-12,3.997869273451174262812e-12,7.510378366047294364335e-03,2.592286479287812322307e-15,0,nan,9.798112383391639266909e-01
7504,7.491486030190579528676e-03,7.490495386960742754678e-03,2.115407370832810722255e-09,3.957736530378879210399e-12,3.957736530460842743554e-12,7.491486030190561283586e-03,2.435443329978889127954e-15,0,nan,9.798617159921121579254e-01
7523,7.472688502854044761969e-03,7.471702821803921992783e-03,2.099487419371934782871e-09,3.918106118133634937070e-12,3.918106118215598470224e-12,7.472688502854026717627e-03,2.414705613443772718159e-15,0,nan,9.799119418657653647121e-01
7542,7.453985072150895278831e-03,7.453004316090145429941e-03,2.083726813356341164792e-09,3.878970510441408653125e-12,3.878970510523372186279e-12,7.453985072150876129533e-03,2.569001301947334238297e-15,0,nan,9.799619178391643876730e-01
7562,7.434398131350824362462e-03,7.433422519718938317745e-03,2.067306662129578512615e-09,3.838301560007394867873e-12,3.838301560089358401027e-12,7.434398131350806219863e-03,2.440358772384363433868e-15,0,nan,9.800142561964398491936e-01
7581,7.415885646042810926126e-03,7.414914884218603598198e-03,2.051866935840003419013e-09,3.800158576958957677997e-12,3.800158577040921211152e-12,7.415885646042793859259e-03,2.301392937920231253599e-15,0,nan,9.800637250249719269863e-01
7600,7.397465127842049216478e-03,7.396499179752475880423e-03,2.036580576840661448932e-09,3.762488224515231352299e-12,3.762488224597194885453e-12,7.397465127842032530352e-03,2.255654505437826724135e-15,0,nan,9.801129495748751370866e-01
7620,7.378173712337095582758e-03,7.377212792757963620571e-03,2.020653272509404975402e-09,3.723338115574433194220e-12,3.723338115656396727374e-12,7.378173712337079594588e-03,2.166954997164765824476e-15,0,nan,9.801645029722519171945e-01
7639,7.359939834404378294908e-03,7.358983655628413902972e-03,2.005675799680562900170e-09,3.686616069711143678599e-12,3.686616069793107211753e-12,7.359939834404361020941e-03,2.347025491850172690009e-15,0,nan,9.802132317432236467930e-01
7659,7.340843389436300589490e-03,7.339892163177174667921e-03,1.990069522133286141095e-09,3.648449044122224027479e-12,3.648449044204187560634e-12,7.340843389436283146541e-03,2.376150607968123813369e-15,0,nan,9.802642672099299295729e-01
7679,7.321845784849436745978e-03,7.320899472729494941725e-03,1.974624736657486219597e-09,3.610774664920259291311e-12,3.610774665002222824465e-12,7.321845784849419223407e-03,2.393190336801129385377e-15,0,nan,9.803150400933650577195e-01
7698,7.303888914176143339063e-03,7.302947235301409170671e-03,1.960099874454028010680e-09,3.575433384615339133897e-12,3.575433384697302667051e-12,7.303888914176124995718e-03,2.511449136382196512543e-15,0,nan,9.803630329561061632288e-01
7718,7.285081854053437888652e-03,7.284145015614390539227e-03,1.944964035201573493347e-09,3.538697899322739043479e-12,3.538697899404702576634e-12,7.285081854053416693770e-03,2.909353984935379445842e-15,0,nan,9.804132995969865270718e-01
7738,7.266371398983824045348e-03,7.265439363754990810540e-03,1.929983633748176474523e-09,3.502432998902042516588e-12,3.502432998984006049742e-12,7.266371398983805023529e-03,2.617787868529539461143e-15,0,nan,9.804633095580596459481e-01
7758,7.247756806538043113097e-03,7.246829537674683192894e-03,1.915156679866271985064e-09,3.466631467971385695597e-12,3.466631468053349228752e-12,7.247756806538024804480e-03,2.526108097113019083473e-15,0,nan,9.805130648003126829829e-01
7777,7.230161067081900504172e-03,7.229238292480708732990e-03,1.901211419206058553936e-09,3.433042753534594438364e-12,3.433042753616557971518e-12,7.230161067081880610333e-03,2.751507073094479630235e-15,0,nan,9.805600981153124230151e-01
7797,7.211731299990298965641e-03,7.210813220984100754829e-03,1.886678078717631150146e-09,3.398124525063391553385e-12,3.398124525145355086539e-12,7.211731299990279225538e-03,2.737221065874719612877e-15,0,nan,9.806093622209178905635e-01
7817,7.193395249201887421686e-03,7.192481830041097187745e-03,1.872292490287694775159e-09,3.363649120922419378839e-12,3.363649121004382911993e-12,7.193395249201866923912e-03,2.849526975367402866689e-15,0,nan,9.806583772774748775937e-01
7837,7.175152201702837337360e-03,7.174243406999851642436e-03,1.858052781041323695177e-09,3.329609819226936980498e-12,3.329609819308900513652e-12,7.175152201702816473668e-03,2.907769961359551398795e-15,0,nan,9.807071451687225311961e-01
7857,7.157001451694026440686e-03,7.156097246418652996214e-03,1.843957106519739328053e-09,3.296000016832821700100e-12,3.296000016914785233255e-12,7.157001451694004862946e-03,3.014913572460208979603e-15,0,nan,9.807556677594519995832e-01
7878,7.138041734973144328280e-03,7.137142311281611563312e-03,1.829309678380822162630e-09,3.261164876737842898706e-12,3.261164876819806431860e-12,7.138041734973124765631e-03,2.740618528113067728591e-15,0,nan,9.808063544947370773438e-01
7898,7.120078018280561263365e-03,7.119183113303187426801e-03,1.815503626072286430515e-09,3.228415393289308316311e-12,3.228415393371271849466e-12,7.120078018280542676074e-03,2.610545972505662098327e-15,0,nan,9.808543799704937926056e-01
7918,7.102204490011670111327e-03,7.101314069780858238834e-03,1.801836153231702268875e-09,3.196075978350797787516e-12,3.196075978432761320670e-12,7.102204490011651025133e-03,2.687361850440022886404e-15,0,nan,9.809021657187622072333e-01
7938,7.084420472670237278745e-03,7.083534503557985945177e-03,1.788305525458638728375e-09,3.164140485779935320647e-12,3.164140485861898853801e-12,7.084420472670218226856e-03,2.689265641362535366914e-15,0,nan,9.809497135299816868961e-01
7959,7.065842856787532544338e-03,7.064961525524527351239e-03,1.774243776822563499364e-09,3.131036333740481241034e-12,3.131036333822444774189e-12,7.065842856787514103160e-03,2.609904888194935384790e-15,0,nan,9.809993845913901415446e-01
7979,7.048240247298886117233e-03,7.047363299260909520749e-03,1.760988368427861116966e-09,3.099910117732686798426e-12,3.099910117814650331580e-12,7.048240247298866436846e-03,2.792241229365338068468e-15,0,nan,9.810464501542096715098e-01
7999,7.030725123825789721344e-03,7.029852526394732986637e-03,1.747864673757047048134e-09,3.069169731533375004580e-12,3.069169731615338537734e-12,7.030725123825770418310e-03,2.745525318514301534920e-15,0,nan,9.810932831319060047062e-01
8020,7.012427689215382578536e-03,7.011559625169540808931e-03,1.734224765944924235186e-09,3.037301312563192424055e-12,3.037301312645155957209e-12,7.012427689215363150565e-03,2.770505744334042555417e-15,0,nan,9.811422093202564278266e-01
8041,6.994225245198291973647e-03,6.993361679301090226557e-03,1.720726413086534849191e-09,3.005845450070193762926e-12,3.005845450152157296080e-12,6.994225245198272828162e-03,2.737327586058634701937e-15,0,nan,9.811908829501584238409e-01
8061,6.976977222352690605200e-03,6.976117907980251310607e-03,1.708000767215343054389e-09,2.976265191728077490829e-12,2.976265191810041023984e-12,6.976977222352672924235e-03,2.534187109618246951918e-15,0,nan,9.812370057680609326399e-01
8082,6.958958116746677760589e-03,6.958103232773110886911e-03,1.694773530774961238971e-09,2.945596478684942480695e-12,2.945596478766906013850e-12,6.958958116746660300275e-03,2.509041348619192993112e-15,0,nan,9.812851919107832969241e-01
8103,6.941031845357342570935e-03,6.940181357607961599998e-03,1.681682523085304384657e-09,2.915321779342708324463e-12,2.915321779424671857617e-12,6.941031845357323296700e-03,2.776854384793471503321e-15,0,nan,9.813331311961224235349e-01
8123,6.924044859599061060851e-03,6.923198527278282866926e-03,1.669339948493209243674e-09,2.886849504187799133253e-12,2.886849504269762666408e-12,6.924044859599039612706e-03,3.097632266805070045301e-15,0,nan,9.813785598851125990751e-01
8144,6.906297780325910268262e-03,6.905455778513608193492e-03,1.656509894228555757325e-09,2.857326706670772593691e-12,2.857326706752736126845e-12,6.906297780325886340005e-03,3.464701060476320596818e-15,0,nan,9.814260226462684784626e-01
8165,6.888641443671003616878e-03,6.887803739214676083946e-03,1.643810981198215107819e-09,2.828180345155610271869e-12,2.828180345237573805023e-12,6.888641443670979695397e-03,3.472597779328529993468e-15,0,nan,9.814732440808012872463e-01
8186,6.871075155446143729876e-03,6.870241715530829053338e-03,1.631241538114465954902e-09,2.799404674521849245042e-12,2.799404674603812778196e-12,6.871075155446117584510e-03,3.805134624699204166811e-15,0,nan,9.815202260245502423460e-01
8207,6.853598228525892462060e-03,6.852769020669881479269e-03,1.618799919183604420970e-09,2.770994051684167136460e-12,2.770994051766130669614e-12,6.853598228525866248931e-03,3.824725019563481011587e-15,0,nan,9.815669702947760461411e-01
8228,6.836209982757990646918e-03,6.835384974808607870533e-03,1.606484503653403630522e-09,2.742942933526590816658e-12,2.742942933608554349813e-12,6.836209982757966331566e-03,3.556846755977777774904e-15,0,nan,9.816134786904029702211e-01
8249,6.818909744875123121743e-03,6.818088905004572944368e-03,1.594293695369718429933e-09,2.715245874883613892155e-12,2.715245874965577425310e-12,6.818909744875099330282e-03,3.489041842848819168063e-15,0,nan,9.816597529922488155887e-01
8270,6.801696848408011683573e-03,6.800880145109283562987e-03,1.582225922342030616682e-09,2.687897526567053062947e-12,2.687897526649016596102e-12,6.801696848407990406953e-03,3.128134210665503254318e-15,0,nan,9.817057949632465147470e-01
8291,6.784570633599845516926e-03,6.783758035682681611367e-03,1.570279636317761966615e-09,2.660892633437546909869e-12,2.660892633519510443023e-12,6.784570633599823979842e-03,3.174420961394591726993e-15,0,nan,9.817516063486765374286e-01
8313,6.766721144682240861312e-03,6.765912814528259738855e-03,1.557893120669413433791e-09,2.632964545785698944609e-12,2.632964545867662477764e-12,6.766721144682219548269e-03,3.149685433034585850568e-15,0,nan,9.817993537936581356033e-01
8334,6.749770390140566109216e-03,6.748966102474065163752e-03,1.546190860642951642400e-09,2.606646907008013404877e-12,2.606646907089976938031e-12,6.749770390140543781428e-03,3.307933040542798007638e-15,0,nan,9.818446984001031048830e-01
8355,6.732904347103436763777e-03,6.732104071675265588581e-03,1.534605511261897228658e-09,2.580657268490756832675e-12,2.580657268572720365829e-12,6.732904347103414426248e-03,3.317666227966937555834e-15,0,nan,9.818898176332848694021e-01
8377,6.715325327429686949610e-03,6.714529223182678398241e-03,1.522592286001162622737e-09,2.553776498314954228502e-12,2.553776498396917761657e-12,6.715325327429664384228e-03,3.360281167489652887253e-15,0,nan,9.819368455004640036709e-01
8398,6.698630771712471392021e-03,6.697838618700301289988e-03,1.511241804676879423735e-09,2.528443303978592792063e-12,2.528443304060556325218e-12,6.698630771712448109626e-03,3.475694573210072126218e-15,0,nan,9.819815084665091929898e-01
8420,6.681230035478503623270e-03,6.680441990387669080886e-03,1.499471506213803234418e-09,2.502239775831646069951e-12,2.502239775913609603105e-12,6.681230035478481177320e-03,3.359553475418968826574e-15,0,nan,9.820280619646260314155e-01
8441,6.664704364895530919188e-03,6.663920211266488938251e-03,1.488349971187574498369e-09,2.477543229344130497066e-12,2.477543229426094030221e-12,6.664704364895508379218e-03,3.381991009478775116615e-15,0,nan,9.820722755495112334047e-01
8463,6.647479213613822351947e-03,6.646699105919036398848e-03,1.476816489979057088939e-09,2.451996570882228491751e-12,2.451996570964192024906e-12,6.647479213613799632829e-03,3.417704212557280862230e-15,0,nan,9.821183618197792838901e-01
8484,6.631119878362451772191e-03,6.630343603555991990883e-03,1.465918157759476452748e-09,2.427917568918455860284e-12,2.427917569000419393438e-12,6.631119878362430764504e-03,3.168045221121145415124e-15,0,nan,9.821621327716144363032e-01
8506,6.614067667730772100143e-03,6.613295378112387691572e-03,1.454615567722591543092e-09,2.403008119190649474441e-12,2.403008119272613007596e-12,6.614067667730749283617e-03,3.449696562904581626506e-15,0,nan,9.822077588126263180193e-01
8528,6.597102932978569055089e-03,6.596334597938630604774e-03,1.443428874032515428444e-09,2.378417302678022429051e-12,2.378417302759985962206e-12,6.597102932978545508844e-03,3.569179626793802962181e-15,0,nan,9.822531520486674954718e-01
8550,6.580225002717357031534e-03,6.579460591958908623200e-03,1.432356594993029872461e-09,2.354140240853096731497e-12,2.354140240935060264652e-12,6.580225002717331867032e-03,3.824261604973419730643e-15,0,nan,9.822983142569762673546e-01
8572,6.563433212411757047833e-03,6.562672695946537675116e-03,1.421397271581508615697e-09,2.330172142109574378281e-12,2.330172142191537911435e-12,6.563433212411731204434e-03,3.937481787478444197079e-15,0,nan,9.823432471967451020691e-01
8594,6.546726904292286125520e-03,6.545970252436805747465e-03,1.410549467045159536266e-09,2.306508299996920707602e-12,2.306508300078884240757e-12,6.546726904292259220365e-03,4.109710841756000501110e-15,0,nan,9.823879526093531793581e-01
8616,6.530105427269459854311e-03,6.529352610641137900915e-03,1.399811766505458739866e-09,2.283144091495162585193e-12,2.283144091577126118347e-12,6.530105427269435513973e-03,3.727403645070626457223e-15,0,nan,9.824324322185862481830e-01
8638,6.513568136849225490015e-03,6.512819126362587481005e-03,1.389182776570608469278e-09,2.260074975328943026014e-12,2.260074975410906559169e-12,6.513568136849199680921e-03,3.962358781023381240534e-15,0,nan,9.824766877308683920146e-01
8660,6.497114395049636247081e-03,6.496369161912567656569e-03,1.378661124955796240845e-09,2.237296490319750773039e-12,2.237296490401714306194e-12,6.497114395049609396137e-03,4.132749216855415634835e-15,0,nan,9.825207208354659149489e-01
8682,6.480743570318823164322e-03,6.480002086028882266056e-03,1.368245460111130526625e-09,2.214804253775475066614e-12,2.214804253857438599769e-12,6.480743570318797858790e-03,3.904726755675511359833e-15,0,nan,9.825645332047109248492e-01
8704,6.464455037454194287483e-03,6.463717273794975307077e-03,1.357934450857042124574e-09,2.192593959916283047003e-12,2.192593959998246580157e-12,6.464455037454168444931e-03,3.997638092387813930211e-15,0,nan,9.826081264942157999197e-01
8727,6.447513432696993021520e-03,6.446779528925214962365e-03,1.347265235761811616432e-09,2.169670973726145960860e-12,2.169670973808109494014e-12,6.447513432696967870571e-03,3.900875828389147409859e-15,0,nan,9.826534688324566380090e-01
8749,6.431391303051830869719e-03,6.430661063071337925356e-03,1.337164232248986580816e-09,2.148024284657418154784e-12,2.148024284739381687938e-12,6.431391303051805009803e-03,4.020889829453048149261e-15,0,nan,9.826966190918448266090e-01
8771,6.415349599540787553509e-03,6.414622995984465073094e-03,1.327163952099633581093e-09,2.126646883246898281862e-12,2.126646883328861815017e-12,6.415349599540762253482e-03,3.943670833363434992662e-15,0,nan,9.827395552126973182348e-01
8794,6.398664068987999428706e-03,6.397941238181593243128e-03,1.316815449596157625675e-09,2.104581356504781067712e-12,2.104581356586744600866e-12,6.398664068987973693727e-03,4.021929928261428317270e-15,0,nan,9.827842157409705301082e-01
8817,6.382065107131742846824e-03,6.381346019767544786028e-03,1.306574257380155594012e-09,2.082801271412641658032e-12,2.082801271494605191186e-12,6.382065107131717124128e-03,4.030466018510912584545e-15,0,nan,9.828286457574207432412e-01
8839,6.366268224270213091365e-03,6.365552690445076128301e-03,1.296877468012551222740e-09,2.062231165857361909124e-12,2.062231165939325442279e-12,6.366268224270186489872e-03,4.178506510860129491848e-15,0,nan,9.828709299793636495319e-01
8862,6.349836698855871805480e-03,6.349124852003876565143e-03,1.286842237906129972317e-09,2.040996844546200984690e-12,2.040996844628164517844e-12,6.349836698855845127331e-03,4.201391464370805944505e-15,0,nan,9.829149141258159460611e-01
8884,6.334198760889976978494e-03,6.333490414107064390981e-03,1.277339973037723208826e-09,2.020940894743805423302e-12,2.020940894825768956457e-12,6.334198760889950017859e-03,4.256360782534522849215e-15,0,nan,9.829567750734258446059e-01
8907,6.317932151201068220747e-03,6.317227436052306153991e-03,1.267505553304768190604e-09,2.000236008326739198260e-12,2.000236008408702731414e-12,6.317932151201043313320e-03,3.942338526973799377238e-15,0,nan,9.830003200278847789811e-01
8930,6.301748874663195415513e-03,6.301047763291489633986e-03,1.257771830472145385758e-09,1.979795600414367780074e-12,1.979795600496331313229e-12,6.301748874663171929831e-03,3.726851544806328658184e-15,0,nan,9.830436430422787956180e-01
8953,6.285648292545239351758e-03,6.284950757377678019766e-03,1.248137519008376619333e-09,1.959615627294188849214e-12,1.959615627376152382368e-12,6.285648292545215780949e-03,3.749940856168176415688e-15,0,nan,9.830867458090335035160e-01
8976,6.269629772627084360326e-03,6.268935786371322878285e-03,1.238601353025652010100e-09,1.939692117200397668138e-12,1.939692117282361201292e-12,6.269629772627062021949e-03,3.562949840992595879804e-15,0,nan,9.831296300034085546503e-01
8999,6.253692689116875473576e-03,6.253002224757579427528e-03,1.229162085930533121541e-09,1.920021168854647673043e-12,1.920021168936611206197e-12,6.253692689116852343224e-03,3.698671066360518459568e-15,0,nan,9.831722972837208517636e-01
9022,6.237836422569511575509e-03,6.237149453364847391523e-03,1.219818490081717542075e-09,1.900598950039995042322e-12,1.900598950121958575477e-12,6.237836422569489174452e-03,3.591158107081848106057e-15,0,nan,9.832147492915501003040e-01
9045,6.222060359806401430571e-03,6.221376859284587744481e-03,1.210569356454746977265e-09,1.881421696207250512729e-12,1.881421696289214045884e-12,6.222060359806378505625e-03,3.684462282868472489568e-15,0,nan,9.832569876519576237885e-01
9068,6.206363893836411467497e-03,6.205683835792315597435e-03,1.201413494313455635976e-09,1.862485709112862901113e-12,1.862485709194826434267e-12,6.206363893836387492653e-03,3.862945271283406655602e-15,0,nan,9.832990139736875243970e-01
9091,6.190746423778016593875e-03,6.190069782269807391328e-03,1.192349730888041131751e-09,1.843787355487582686325e-12,1.843787355569546219480e-12,6.190746423777995457015e-03,3.414266829699144112246e-15,0,nan,9.833408298493707696652e-01
9115,6.174533512440033393431e-03,6.173860408635724848769e-03,1.182988833807207618240e-09,1.824525525686327795496e-12,1.824525525768291328650e-12,6.174533512440011663225e-03,3.519327687112713952242e-15,0,nan,9.833842411421342992657e-01
9138,6.159075625486985089418e-03,6.158405886011996885343e-03,1.174109698854120332826e-09,1.806301738205892361027e-12,1.806301738287855894280e-12,6.159075625486963817457e-03,3.453758845376901176441e-15,0,nan,9.834256318619570531132e-01
9162,6.143027959515916062994e-03,6.142361703824057023171e-03,1.164938998616510712688e-09,1.787527538221235492783e-12,1.787527538303199026036e-12,6.143027959515896239458e-03,3.226997453325642943577e-15,0,nan,9.834686028966446079088e-01
9185,6.127727222120964330199e-03,6.127064279610120421660e-03,1.156239814889753134907e-09,1.769763936553322586362e-12,1.769763936635286119615e-12,6.127727222120943701135e-03,3.366511459490958922499e-15,0,nan,9.835095749117091105734e-01
9209,6.111842288011148059679e-03,6.111182776452909505560e-03,1.147254505357996033467e-09,1.751462627408301448307e-12,1.751462627490264981560e-12,6.111842288011126201994e-03,3.576284232132893967747e-15,0,nan,9.835521123517317307913e-01
9232,6.096696315856837619651e-03,6.096040067362893527525e-03,1.138730737081975501554e-09,1.734145337041236944939e-12,1.734145337123200478192e-12,6.096696315856813454225e-03,3.963692009037753241377e-15,0,nan,9.835926719832865157303e-01
9256,6.080971650821688327671e-03,6.080318781512657026755e-03,1.129926157122187000097e-09,1.716302696895651942913e-12,1.716302696977615476166e-12,6.080971650821663595579e-03,4.067128237156454633125e-15,0,nan,9.836347823582585591512e-01
9280,6.065327891439291005393e-03,6.064678375281919685269e-03,1.121212112187817120582e-09,1.698688946466688726112e-12,1.698688946548652259365e-12,6.065327891439267400703e-03,3.891741894271763345283e-15,0,nan,9.836766771336629353864e-01
9303,6.050411298280888167112e-03,6.049764971378597359919e-03,1.112945033428020931321e-09,1.682020632424055626808e-12,1.682020632506019160061e-12,6.050411298280862792122e-03,4.193928026774087263331e-15,0,nan,9.837166255100338205187e-01
9327,6.034924180959896043708e-03,6.034281156996956080318e-03,1.104404940541211736927e-09,1.664845002077244344649e-12,1.664845002159207877902e-12,6.034924180959870336258e-03,4.259780103000263166666e-15,0,nan,9.837581028379503593809e-01
9351,6.019516145225150410836e-03,6.018876398947556674579e-03,1.095952000247926941511e-09,1.647888045160922078682e-12,1.647888045242885611935e-12,6.019516145225124545838e-03,4.296856666440586023010e-15,0,nan,9.837993694034478416445e-01
9375,6.004186586900823845159e-03,6.003550093311368907045e-03,1.087585103626200812523e-09,1.631146429288533828990e-12,1.631146429370497362243e-12,6.004186586900796770174e-03,4.509350975464184948876e-15,0,nan,9.838404268088707552522e-01
9399,5.988934907949904941360e-03,5.988301642304924218840e-03,1.079303158642861603705e-09,1.614616881169659965009e-12,1.614616881251623498262e-12,5.988934907949877076094e-03,4.652791658381396608372e-15,0,nan,9.838812766403605717335e-01
9423,5.973760516396432393438e-03,5.973130454202596646696e-03,1.071105089854208471592e-09,1.598296185415331244716e-12,1.598296185497294777969e-12,5.973760516396403930590e-03,4.764644991787536581610e-15,0,nan,9.839219204680628622669e-01
9447,5.958662826248902616433e-03,5.958035943260059884297e-03,1.062989838112734654053e-09,1.582181183370439843467e-12,1.582181183452403376720e-12,5.958662826248873197708e-03,4.937135338144741598163e-15,0,nan,9.839623598463275707467e-01
9471,5.943641257424837030798e-03,5.943017529638904873635e-03,1.054956360279762628024e-09,1.566268771972572593911e-12,1.566268772054536127164e-12,5.943641257424805608841e-03,5.286651122923476516885e-15,0,nan,9.840025963139070172342e-01
9496,5.928074115830568417695e-03,5.927453649451086721556e-03,1.046674002449593411568e-09,1.549905485664807747699e-12,1.549905485746771280952e-12,5.928074115830536597209e-03,5.367761284314539756192e-15,0,nan,9.840442951744343516346e-01
9520,5.913206184526972539195e-03,5.912588825091221779451e-03,1.038804306187178531156e-09,1.534397288421742289007e-12,1.534397288503705822260e-12,5.913206184526940220229e-03,5.465557027849011456540e-15,0,nan,9.840841220796847811235e-01
9544,5.898412645688732094951e-03,5.897798369918363405040e-03,1.031013306475449503414e-09,1.519082573665583786761e-12,1.519082573747547320014e-12,5.898412645688699084383e-03,5.596517233246280706802e-15,0,nan,9.841237506607457345936e-01
9569,5.883081215568802466165e-03,5.882470127446479471467e-03,1.022980307419431487022e-09,1.503332374197565687549e-12,1.503332374279529220802e-12,5.883081215568770461872e-03,5.440056274314469189338e-15,0,nan,9.841648211340406208255e-01
9593,5.868437837989903815838e-03,5.867829786723489926548e-03,1.015346948810982593059e-09,1.488403768370833429878e-12,1.488403768452796963131e-12,5.868437837989870691345e-03,5.644516456724794101757e-15,0,nan,9.842040493756447189742e-01
9618,5.853261635091651371443e-03,5.852656723207472558301e-03,1.007476077402965213165e-09,1.473049658658679469449e-12,1.473049658740643002702e-12,5.853261635091615323415e-03,6.158622391511171471493e-15,0,nan,9.842447059881830860877e-01
9643,5.838163723121389536708e-03,5.837561926369088001476e-03,9.996863485476607272403e-10,1.457893027145235463122e-12,1.457893027227198996375e-12,5.838163723121355444479e-03,5.839546595622199130158e-15,0,nan,9.842851538530352384251e-01
9667,5.823742822759264171906e-03,5.823143993950106490909e-03,9.922835794800658724070e-10,1.443525625944288882990e-12,1.443525626026252416243e-12,5.823742822759230981343e-03,5.699180669856704929904e-15,0,nan,9.843237889021270850868e-01
9692,5.808796613897456925790e-03,5.808200853409164858554e-03,9.846498795168471179314e-10,1.428747283732394378758e-12,1.428747283814357912011e-12,5.808796613897425644016e-03,5.385241703971450759143e-15,0,nan,9.843638322578771764418e-01
9717,5.793926925240868754108e-03,5.793334209551275447436e-03,9.770942812328856756683e-10,1.414157578161419612837e-12,1.414157578243383146090e-12,5.793926925240839296843e-03,5.084162293855360769766e-15,0,nan,9.844036715651126741820e-01
9742,5.779133170649262615792e-03,5.778543476476020665511e-03,9.696157883381585878268e-10,1.399753627194227599208e-12,1.399753627276191132461e-12,5.779133170649232100160e-03,5.280313080383455225649e-15,0,nan,9.844433083794933402868e-01
9767,5.764414769953539983971e-03,5.763828074251070056333e-03,9.622134197546055599053e-10,1.385532600034326596236e-12,1.385532600116290129489e-12,5.764414769953508880074e-03,5.395846429762725365741e-15,0,nan,9.844827442409014452802e-01
9792,5.749771148879906541851e-03,5.749187428836398036647e-03,9.548862093458480193640e-10,1.371491716087348696462e-12,1.371491716169312229715e-12,5.749771148879875628536e-03,5.376442582243508864456e-15,0,nan,9.845219806736474219759e-01
9817,5.735201738975178459290e-03,5.734620972009631806321e-03,9.476332056523716766967e-10,1.357628243946136000373e-12,1.357628244028099533626e-12,5.735201738975149068094e-03,5.124701374851553599434e-15,0,nan,9.845610191866640175176e-01
9842,5.720705977533228382692e-03,5.720128141292543308416e-03,9.404534716320654724464e-10,1.343939500398857992732e-12,1.343939500480821525985e-12,5.720705977533198908487e-03,5.152197225545462247170e-15,0,nan,9.845998612737022898100e-01
9867,5.706283307522532974310e-03,5.705708379878641003935e-03,9.333460844059834774083e-10,1.330422849459563895963e-12,1.330422849541527429216e-12,5.706283307522502769962e-03,5.293173548940898729604e-15,0,nan,9.846385084135170398631e-01
9893,5.691360673406795946117e-03,5.690788747468943954699e-03,9.260301702312429912787e-10,1.316545305019964810388e-12,1.316545305101928343641e-12,5.691360673406766613366e-03,5.153908291294120013294e-15,0,nan,9.846784962124142777861e-01
9918,5.677085405993985943451e-03,5.676516344197696760376e-03,9.190675666388195863837e-10,1.303371741576750991060e-12,1.303371741658714524313e-12,5.677085405993955265189e-03,5.403875511145083136828e-15,0,nan,9.847167501835923486661e-01
9943,5.662881570752756506260e-03,5.662315351636887372777e-03,9.121745887178624773265e-10,1.290362537685083356218e-12,1.290362537767046889471e-12,5.662881570752726202385e-03,5.351316968017644695784e-15,0,nan,9.847548136128104108726e-01
9969,5.648184782503666567788e-03,5.647621497239333279716e-03,9.050788175247621144067e-10,1.277004680128158069066e-12,1.277004680210121602319e-12,5.648184782503636263914e-03,5.365241295099921183984e-15,0,nan,9.847941989786241457705e-01
9994,5.634125016241968951503e-03,5.633564530537661305121e-03,8.983251979552595889066e-10,1.264323204276890930190e-12,1.264323204358854463443e-12,5.634125016241939166436e-03,5.286546974266002754159e-15,0,nan,9.848318780904486643177e-01
10000,5.630761081609060407505e-03,5.630201264693464671685e-03,8.967143342664473981591e-10,1.261303104381167828407e-12,1.261303104463131361660e-12,5.630761081609030211627e-03,5.362663607819045489949e-15,0,nan,9.848408933083807625963e-01
10020,5.619576919954583256456e-03,5.619019323710666181937e-03,8.913725234837293300021e-10,1.251301012564827792008e-12,1.251301012646791325261e-12,5.619576919954554494181e-03,5.118227703460859454018e-15,0,nan,9.848708667927325869566e-01
10046,5.605103760495581607937e-03,5.604549031425615918112e-03,8.844914121688199280178e-10,1.238446046332327526161e-12,1.238446046414291059414e-12,5.605103760495554100542e-03,4.907562132204211144310e-15,0,nan,9.849096555765276395219e-01
10060,5.597341357065801006887e-03,5.596788162707901949366e-03,8.808155174840545839111e-10,1.231592503718445659426e-12,1.231592503800409192679e-12,5.597341357065773974254e-03,4.829548757290435441291e-15,0,nan,9.849304595764112137991e-01
10071,5.591257392303956332003e-03,5.590705399327700747536e-03,8.779415913304237346897e-10,1.226240810149955633128e-12,1.226240810231919166381e-12,5.591257392303929352733e-03,4.825259870276386864577e-15,0,nan,9.849467653793676210424e-01
10097,5.576929552405273868287e-03,5.576380383548541590233e-03,8.711981995326299030472e-10,1.213706440218189153960e-12,1.213706440300152687213e-12,5.576929552405247814825e-03,4.671649993657338031301e-15,0,nan,9.849851664555322491141e-01
10120,5.564315997237041441781e-03,5.563769308612589135909e-03,8.652903400432842636378e-10,1.202751583340769848655e-12,1.202751583422733381908e-12,5.564315997237015450151e-03,4.671127505317470500021e-15,0,nan,9.850189736908884223683e-01
10123,5.562674956144320059792e-03,5.562128589789245604325e-03,8.645236918244066602731e-10,1.201331816323446588466e-12,1.201331816405410121719e-12,5.562674956144294601793e-03,4.576574929671524165688e-15,0,nan,9.850233721100351389648e-01
10149,5.548493043323620560470e-03,5.547949458072414137544e-03,8.579171908790986707788e-10,1.189114501594496182142e-12,1.189114501676459715395e-12,5.548493043323595693276e-03,4.481792276087289432367e-15,0,nan,9.850613838308036937356e-01
10175,5.534383259443995291271e-03,5.533842434116149032464e-03,8.513778327446158227142e-10,1.177052102419292163992e-12,1.177052102501255697245e-12,5.534383259443969644808e-03,4.634023770074493097193e-15,0,nan,9.850992030906997228294e-01
10180,5.531678062609002993755e-03,5.531137765625430448291e-03,8.501278899580172628635e-10,1.174749972867997901913e-12,1.174749972949961435166e-12,5.531678062608977496792e-03,4.609263585695704186409e-15,0,nan,9.851064540830218725057e-01
10201,5.520345055632283788605e-03,5.519806969261823077766e-03,8.449047666061623605462e-10,1.165142267569552665272e-12,1.165142267651516198525e-12,5.520345055632258125201e-03,4.648876832386975042713e-15,0,nan,9.851368313477059687581e-01
10227,5.506377888570177306371e-03,5.505842520402948539471e-03,8.384971545537652509386e-10,1.153382687345225498706e-12,1.153382687427189031959e-12,5.506377888570153564037e-03,4.311787892512991522166e-15,0,nan,9.851742700451166181606e-01
10240,5.499420775534890303005e-03,5.498886758751934250578e-03,8.353176354354856713774e-10,1.147558532085539788854e-12,1.147558532167503322107e-12,5.499420775534865633170e-03,4.485896896365807777373e-15,0,nan,9.851929187560340462921e-01
10253,5.492481220424128181279e-03,5.491948549915132496424e-03,8.321541713544965482435e-10,1.141771092738332618316e-12,1.141771092820296151569e-12,5.492481220424104504590e-03,4.310745455092812071851e-15,0,nan,9.852115206117247142256e-01
10280,5.478124112649565904953e-03,5.477594222030776269228e-03,8.256347613322306597656e-10,1.129867141814917168976e-12,1.129867141896880702229e-12,5.478124112649543075298e-03,4.167422103153074696078e-15,0,nan,9.852500062849435949822e-01
10300,5.467537515542742788954e-03,5.467009670095818348046e-03,8.208494095111888568824e-10,1.121149294325724002590e-12,1.121149294407687535843e-12,5.467537515542719096172e-03,4.333355192675228917877e-15,0,nan,9.852783852975115433804e-01
10306,5.464369510723160981713e-03,5.463842276519229393394e-03,8.194210175879308211128e-10,1.118550348690783822746e-12,1.118550348772747355999e-12,5.464369510723136932330e-03,4.401126773678799965249e-15,0,nan,9.852868777194390370014e-01
10332,5.450683806471254798376e-03,5.450159208756729344036e-03,8.132694707599151258690e-10,1.107374888225805600654e-12,1.107374888307769133907e-12,5.450683806471230741370e-03,4.413575820135033984757e-15,0,nan,9.853235652773212328815e-01
10359,5.436544098977072816958e-03,5.436022218278724511820e-03,8.069463251460156075972e-10,1.095916928814024275298e-12,1.095916928895987808551e-12,5.436544098977049617996e-03,4.267225916596457889316e-15,0,nan,9.853614707449223742526e-01
10360,5.436021814805561645778e-03,5.435500034331775497110e-03,8.067133953894008433041e-10,1.095495412763989500421e-12,1.095495412845953033674e-12,5.436021814805538342208e-03,4.286879493638298547109e-15,0,nan,9.853628708913303510118e-01
10385,5.422997246342656056661e-03,5.422477962129396318602e-03,8.009191727678359563936e-10,1.085023065812336248612e-12,1.085023065894299781865e-12,5.422997246342631272054e-03,4.570278469134323942891e-15,0,nan,9.853977877118546682472e-01
10412,5.409000633735130958435e-03,5.408484025415855912799e-03,7.947235692614231978750e-10,1.073853096659597749631e-12,1.073853096741561282884e-12,5.409000633735107295723e-03,4.374692113533029823806e-15,0,nan,9.854353112504602151553e-01
10420,5.404867353767203730364e-03,5.404351534333906061092e-03,7.929001124530303319607e-10,1.070571109464120671285e-12,1.070571109546084204538e-12,5.404867353767178816160e-03,4.609586501082071219496e-15,0,nan,9.854463923291732686165e-01
10439,5.395076084818691518341e-03,5.394562131763125899242e-03,7.885917037499820864613e-10,1.062826497385808039677e-12,1.062826497467771572930e-12,5.395076084818668776777e-03,4.215244368536359218061e-15,0,nan,9.854726424369247057443e-01
10466,5.381223044476745286102e-03,5.380711726266140804142e-03,7.825227586969496894152e-10,1.051941065414951057674e-12,1.051941065496914590927e-12,5.381223044476723151861e-03,4.113236206385143544532e-15,0,nan,9.855097827464875133831e-01
10480,5.374067956917819889606e-03,5.373557996953587552469e-03,7.794004029086362592893e-10,1.046351627017047439500e-12,1.046351627099010972753e-12,5.374067956917797721907e-03,4.124938396816661897299e-15,0,nan,9.855289660216490388203e-01
10492,5.367950151704186344259e-03,5.367441351648264032115e-03,7.767373058890779843506e-10,1.041590199489457400399e-12,1.041590199571420933652e-12,5.367950151704163489616e-03,4.257610882537697696191e-15,0,nan,9.855453684486467055338e-01
10519,5.354235887494070145198e-03,5.353729682806649542437e-03,7.707895419015228164195e-10,1.030975618934838236307e-12,1.030975619016801769560e-12,5.354235887494046738713e-03,4.371582694483542885017e-15,0,nan,9.855821383064279259090e-01
10540,5.343617588712944871387e-03,5.343113388940905553182e-03,7.662054190343635297725e-10,1.022813182627387669056e-12,1.022813182709351202309e-12,5.343617588712922018439e-03,4.276681206602855980676e-15,0,nan,9.856106080090570911961e-01
10546,5.340591520178695691956e-03,5.340087891052053628571e-03,7.649023488732430680514e-10,1.020495907649045064857e-12,1.020495907731008598110e-12,5.340591520178673286664e-03,4.195282848284105511218e-15,0,nan,9.856187215707759737807e-01
10573,5.327016516756270976540e-03,5.326515443583735263944e-03,7.590749577084506384260e-10,1.010149014463167578378e-12,1.010149014545131111631e-12,5.327016516756249608864e-03,4.011190236917438244438e-15,0,nan,9.856551196584127773966e-01
10600,5.313510349630493415085e-03,5.313011813003896272045e-03,7.533066110003113469815e-10,9.999329245107866016882e-13,9.999329245927501349412e-13,5.313510349630473356921e-03,3.774936414464761278023e-15,0,nan,9.856913339717533773529e-01
10627,5.300072496542204344983e-03,5.299576477249379191647e-03,7.475965628242125964249e-10,9.898456584955492373352e-13,9.898456585775127705882e-13,5.300072496542181329827e-03,4.342422814279527750792e-15,0,nan,9.857273658990908801010e-01
10655,5.286208548552327399217e-03,5.285715119742087630961e-03,7.417358232748363659145e-10,9.795187803980169151066e-13,9.795187804799804483596e-13,5.286208548552304063036e-03,4.414540402444113502863e-15,0,nan,9.857645411680195156692e-01
10660,5.283740472360362941395e-03,5.283247504000308965300e-03,7.406957152326352059955e-10,9.776888904736319519371e-13,9.776888905555954851901e-13,5.283740472360339467995e-03,4.442572581597449040078e-15,0,nan,9.857711592402127395176e-01
10682,5.272908260059923878094e-03,5.272417310043608570935e-03,7.361422707531926736418e-10,9.696879553270011873281e-13,9.696879554089647205811e-13,5.272908260059900320413e-03,4.467682570447183432173e-15,0,nan,9.858002058048006671078e-01
10709,5.259674731515345466604e-03,5.259186241661070390641e-03,7.306048196887634123849e-10,9.599801537686652147537e-13,9.599801538506287480067e-13,5.259674731515323519133e-03,4.172780982975930704095e-15,0,nan,9.858356921870797732023e-01
10720,5.254302318121344995971e-03,5.253814825256588640079e-03,7.283647432941708196554e-10,9.560599685543551037107e-13,9.560599686363186369637e-13,5.254302318121322725781e-03,4.238467621553374437930e-15,0,nan,9.858500988047065355011e-01
10737,5.246021050832347897008e-03,5.245535092776601460152e-03,7.249207844360256483574e-10,9.500407763688932696335e-13,9.500407764508568028865e-13,5.246021050832324728116e-03,4.416469545536981854223e-15,0,nan,9.858723060252922078955e-01
10764,5.232921969199018537300e-03,5.232438433925151732851e-03,7.194954551369965591579e-10,9.405779122734218335840e-13,9.405779123553853668370e-13,5.232921969198995953284e-03,4.315756300036081189859e-15,0,nan,9.859074334058438162189e-01
10780,5.225190373100548936469e-03,5.224708265009299010262e-03,7.163059712559915733213e-10,9.350258596130383903116e-13,9.350258596950019235646e-13,5.225190373100525684144e-03,4.450043594823886062048e-15,0,nan,9.859281673247149270305e-01
10792,5.219406652580310321254e-03,5.218925610733515102480e-03,7.139262191475516476000e-10,9.308886841631419897986e-13,9.308886842451055230516e-13,5.219406652580285224092e-03,4.808432142045143290326e-15,0,nan,9.859436777706636142343e-01
10820,5.205960969338963191533e-03,5.205482401682263830789e-03,7.084143132105307137000e-10,9.213239005815965836412e-13,9.213239006635601168942e-13,5.205960969338938861782e-03,4.673440888963930504198e-15,0,nan,9.859797361844582459854e-01
10840,5.196399245010474565731e-03,5.195922432964110264375e-03,7.045119295355857138101e-10,9.145670417626562376927e-13,9.145670418446197709457e-13,5.196399245010451178728e-03,4.500617078762935344642e-15,0,nan,9.860053791379813760507e-01
10847,5.193060934153481342235e-03,5.192584734288979535222e-03,7.031528677646830022385e-10,9.122167831227828515426e-13,9.122167832047463847956e-13,5.193060934153458396536e-03,4.418530673063600220782e-15,0,nan,9.860143320256258347512e-01
10875,5.179750473206029375006e-03,5.179276710316980600335e-03,6.977514428244152895906e-10,9.028909065892794440635e-13,9.028909066712429773165e-13,5.179750473206006499611e-03,4.416312215878719045445e-15,0,nan,9.860500293203456082468e-01
10900,5.167923659759321441953e-03,5.167452056967953254174e-03,6.929753931787776138779e-10,8.946647365418376465596e-13,8.946647366238011798126e-13,5.167923659759301613335e-03,3.836863522800774237455e-15,0,nan,9.860817482692979798684e-01
10903,5.166508070472999175626e-03,5.166036725900197308647e-03,6.924051995212804879894e-10,8.936839027074739465436e-13,8.936839027894374797966e-13,5.166508070472979469405e-03,3.814224472133118630885e-15,0,nan,9.860855448528467133754e-01
10931,5.153333205299580679903e-03,5.152864260573824725653e-03,6.871134349730365719195e-10,8.845939578461333271236e-13,8.845939579280968603766e-13,5.153333205299563159450e-03,3.399829256036455296521e-15,0,nan,9.861208800078210782048e-01
10959,5.140225362328221248021e-03,5.139758799167904075589e-03,6.818754570137775828438e-10,8.756192905742631091511e-13,8.756192906562266424041e-13,5.140225362328204921037e-03,3.176316683400268281763e-15,0,nan,9.861560361559283845721e-01
10960,5.139758458230175505732e-03,5.139291979789981611171e-03,6.816893725636952390991e-10,8.753008767348925200373e-13,8.753008768168560532903e-13,5.139758458230158894569e-03,3.231895674397902691103e-15,0,nan,9.861572884390026714910e-01
10987,5.127184031431432885417e-03,5.126719831740162922062e-03,6.766905840038028209905e-10,8.667581510093923915354e-13,8.667581510913559247884e-13,5.127184031431415159982e-03,3.457148185447227202913e-15,0,nan,9.861910146539776104730e-01
11015,5.114208707645607338010e-03,5.113746853509872763999e-03,6.715581446433306299021e-10,8.580088201806521624462e-13,8.580088202626156956992e-13,5.114208707645589239881e-03,3.538793682872747310999e-15,0,nan,9.862258168450963314840e-01
11020,5.111898593164931371702e-03,5.111437156007201873531e-03,6.706471045062704534034e-10,8.564580757504465379415e-13,8.564580758324100711945e-13,5.111898593164913766545e-03,3.443956481403356657288e-15,0,nan,9.862320130711909551722e-01
11043,5.101298891105847735372e-03,5.100839364792707567031e-03,6.664774777899701259676e-10,8.493696094062925654717e-13,8.493696094882560987247e-13,5.101298891105831700615e-03,3.143269498667153281280e-15,0,nan,9.862604440589083251126e-01
11072,5.087996540212634186129e-03,5.087539406354568347068e-03,6.612692430600507455258e-10,8.405361754859493310262e-13,8.405361755679128642792e-13,5.087996540212617852369e-03,3.210253723501105866678e-15,0,nan,9.862961249002855588499e-01
11080,5.084339126149006390931e-03,5.083882648990829464242e-03,6.598420437478682645652e-10,8.381195984752626930736e-13,8.381195985572262263266e-13,5.084339126148991470869e-03,2.934513508879906261160e-15,0,nan,9.863059353016592403903e-01
11100,5.075218554024095961308e-03,5.074763712437985706261e-03,6.562919686486470505644e-10,8.321160425153415171763e-13,8.321160425973050504293e-13,5.075218554024082461297e-03,2.659986160129997781042e-15,0,nan,9.863303999634822218198e-01
11128,5.062504588212481115850e-03,5.062052021699794783494e-03,6.513645201051221802697e-10,8.238010825993901573438e-13,8.238010826813536905968e-13,5.062504588212466682408e-03,2.851047573333581966304e-15,0,nan,9.863645040047363095012e-01
11140,5.057075224693104685547e-03,5.056623627989634793545e-03,6.492678548066917611828e-10,8.202693335247339839294e-13,8.202693336066975171825e-13,5.057075224693090230930e-03,2.858295873139176847606e-15,0,nan,9.863790679856220895878e-01
11157,5.049403531138101433595e-03,5.048953303003667417159e-03,6.463129547821357736260e-10,8.152983570262331733974e-13,8.152983571081967066504e-13,5.049403531138085437378e-03,3.167941938142557863147e-15,0,nan,9.863996471164921834912e-01
11186,5.036370106391430470638e-03,5.035922198558655596412e-03,6.413134903139606531057e-10,8.069050482573497545057e-13,8.069050483393132877587e-13,5.036370106391415545071e-03,2.963556539386711262652e-15,0,nan,9.864346095460964097975e-01
11200,5.030102159408324051515e-03,5.029655365306571514206e-03,6.389184041755330905738e-10,8.028917668160229015633e-13,8.028917668979864348163e-13,5.030102159408310508729e-03,2.692348156755610522749e-15,0,nan,9.864514237051471834124e-01
11214,5.023849794395210573150e-03,5.023404109875679278419e-03,6.365352296401736352554e-10,7.989034053105264823286e-13,7.989034053924900155817e-13,5.023849794395195375262e-03,3.025147900135399504852e-15,0,nan,9.864681962344596100598e-01
11243,5.010947784815613509357e-03,5.010504385607260358082e-03,6.316362274237246492712e-10,7.907202739125241542375e-13,7.907202739944876874905e-13,5.010947784815598678657e-03,2.959659631340842196337e-15,0,nan,9.865028075673362567013e-01
11260,5.003415301271221284074e-03,5.002973233565312025095e-03,6.287877528494308834017e-10,7.859719563942230734155e-13,7.859719564761866066685e-13,5.003415301271206705366e-03,2.913751246666134262969e-15,0,nan,9.865230147763818725933e-01
11272,4.998111874055909641112e-03,4.997670742626345030679e-03,6.267873691356486614880e-10,7.826416490226053381604e-13,7.826416491045688714134e-13,4.998111874055895095863e-03,2.910148899577869346924e-15,0,nan,9.865372422983483316461e-01
11301,4.985341555464055732227e-03,4.984902674459769540694e-03,6.219880148514649625128e-10,7.746659331447670049271e-13,7.746659332267305381801e-13,4.985341555464040977761e-03,2.959569919948904260482e-15,0,nan,9.865715017756847245774e-01
11320,4.977010118975454949775e-03,4.976572703063299706050e-03,6.188701491675972026450e-10,7.694955084458397816524e-13,7.694955085278033149054e-13,4.977010118975439405449e-03,3.123225543036916005324e-15,0,nan,9.865938532565341791136e-01
11330,4.972636327552837180732e-03,4.972199679796926279074e-03,6.172375344216048301966e-10,7.667915571999401685114e-13,7.667915572819037017644e-13,4.972636327552821757533e-03,3.101614194993851581025e-15,0,nan,9.866055873338461410741e-01
11359,4.959995693934222613097e-03,4.959561262424149602479e-03,6.125353072976546788996e-10,7.590169799497497687870e-13,7.590169800317133020400e-13,4.959995693934206244609e-03,3.300101290255848548600e-15,0,nan,9.866395002938186022264e-01
11380,4.950882176366862286176e-03,4.950449339208187575501e-03,6.091600219548403972936e-10,7.534485544377162141422e-13,7.534485545196797473952e-13,4.950882176366845802915e-03,3.329358398438953971925e-15,0,nan,9.866639509506470668621e-01
11388,4.947419163254715944456e-03,4.946986931160099985882e-03,6.078807223621202411658e-10,7.513406874333862003453e-13,7.513406875153497335983e-13,4.947419163254699631448e-03,3.297276214704016820966e-15,0,nan,9.866732419632433353216e-01
11417,4.934906249131693761756e-03,4.934476199792138702283e-03,6.032731777616353520666e-10,7.437611924172611797649e-13,7.437611924992247130179e-13,4.934906249131677511852e-03,3.292849500324221990320e-15,0,nan,9.867068136365875193690e-01
11440,4.925027129958892829764e-03,4.924598800034580767249e-03,5.996519739484471294783e-10,7.378177293230201626323e-13,7.378177294049836958853e-13,4.925027129958878840168e-03,2.840511491145598933392e-15,0,nan,9.867333194181519945808e-01
11446,4.922456470090696804831e-03,4.922028587013651396154e-03,5.987120807435282601555e-10,7.362770338571179505532e-13,7.362770339390814838062e-13,4.922456470090683594082e-03,2.683771698565842508102e-15,0,nan,9.867402165953048374437e-01
11476,4.909643319263912175643e-03,4.909217659969056408997e-03,5.940419608388464625298e-10,7.286335975882562226627e-13,7.286335976702197559157e-13,4.909643319263898768382e-03,2.730801431747355368808e-15,0,nan,9.867745951888471675852e-01
11501,4.899016538627813319162e-03,4.898592719268693440604e-03,5.901872275244977035431e-10,7.223397028142248778563e-13,7.223397028961884111093e-13,4.899016538627799686590e-03,2.782716012916906908857e-15,0,nan,9.868031081364530622850e-01
11505,4.897320521295939720063e-03,4.896896995219163564728e-03,5.895735678621783224593e-10,7.213389954340844402301e-13,7.213389955160479734831e-13,4.897320521295925695315e-03,2.863759470750723577480e-15,0,nan,9.868076588030137606612e-01
11534,4.885059426798809591175e-03,4.884638017944107311885e-03,5.851498778496968459105e-10,7.141354511955623953170e-13,7.141354512775259285700e-13,4.885059426798794176869e-03,3.155397760275525502668e-15,0,nan,9.868405575131350663956e-01
11561,4.873698986033939486995e-03,4.873279534146846003750e-03,5.810709648625218162215e-10,7.075093624599587268191e-13,7.075093625419222600721e-13,4.873698986033924289530e-03,3.118260931417086885465e-15,0,nan,9.868710401905020650117e-01
11564,4.872439975628004710240e-03,4.872020740339924257944e-03,5.806200950935384762204e-10,7.067778827970586028935e-13,7.067778828790221361465e-13,4.872439975627988760609e-03,3.273438046764812753375e-15,0,nan,9.868744184396824450705e-01
11594,4.859885555420906735891e-03,4.859468476926331360899e-03,5.761369467672476564025e-10,6.995148249071983054604e-13,6.995148249891618387134e-13,4.859885555420889745257e-03,3.496097530531773788392e-15,0,nan,9.869081055588520053220e-01
11621,4.848641764205508658536e-03,4.848226612626391207606e-03,5.721414907860422078091e-10,6.930576777739287478438e-13,6.930576778558922810968e-13,4.848641764205493830801e-03,3.058121424359312493656e-15,0,nan,9.869382764642718651677e-01
11623,4.847810960090040595383e-03,4.847395950713899968887e-03,5.718470025920528996135e-10,6.925823403372830877867e-13,6.925823404192466210397e-13,4.847810960090025580453e-03,3.097259704042692778091e-15,0,nan,9.869405058152699010019e-01
11653,4.835382976286984463288e-03,4.834970091217314150378e-03,5.674538310714888461643e-10,6.855009385743238795463e-13,6.855009386562874127994e-13,4.835382976286969539414e-03,3.086389138329095611279e-15,0,nan,9.869738549942955315396e-01
11681,4.823840878361503568816e-03,4.823429961296434552442e-03,5.633940456669767398230e-10,6.789731061435135074207e-13,6.789731062254770406737e-13,4.823840878361488887194e-03,3.043554388499167382370e-15,0,nan,9.870048275927382126251e-01
11683,4.823018550934924514317e-03,4.822607773902890145046e-03,5.631055448384093357665e-10,6.785098118338994958355e-13,6.785098119158630290885e-13,4.823018550934909836083e-03,3.043370824299337031916e-15,0,nan,9.870070342861845517522e-01
11713,4.810717197707672226903e-03,4.810308512610141085108e-03,5.588015721094487921215e-10,6.716075826192454874322e-13,6.716075827012090206852e-13,4.810717197707655963447e-03,3.380671828205959927471e-15,0,nan,9.870400449857796307609e-01
11741,4.799292415038219211665e-03,4.798885668028636877769e-03,5.548240146768658070752e-10,6.652445133759875476438e-13,6.652445134579510808968e-13,4.799292415038201919487e-03,3.603068144798361344132e-15,0,nan,9.870707039952385843931e-01
11743,4.798478435227996122259e-03,4.798071826125431191268e-03,5.545413498195983096868e-10,6.647928978935999810748e-13,6.647928979755635143278e-13,4.798478435227978579783e-03,3.655841344481677066209e-15,0,nan,9.870728883747949372845e-01
11773,4.786301787004836050254e-03,4.785897238119226487774e-03,5.503243234675124797968e-10,6.580644285850840406597e-13,6.580644286670475739128e-13,4.786301787004817190642e-03,3.940330745189520343855e-15,0,nan,9.871055657219874295959e-01
11801,4.774992540030626592129e-03,4.774589899919625887725e-03,5.464269226734618934622e-10,6.518611572658121963227e-13,6.518611573477757295757e-13,4.774992540030608053542e-03,3.882432578619779512046e-15,0,nan,9.871359158809041972594e-01
11803,4.774186781371460297496e-03,4.773784277084279666081e-03,5.461499469639387125230e-10,6.514208691028226479932e-13,6.514208691847861812462e-13,4.774186781371441451013e-03,3.947579753256806605361e-15,0,nan,9.871380782833167811434e-01
11833,4.762132951424568987064e-03,4.761732476274762974888e-03,5.420176824832087691468e-10,6.448609368640344954524e-13,6.448609369459980287054e-13,4.762132951424549242726e-03,4.146112299235870717887e-15,0,nan,9.871704273021106832179e-01
11861,4.750937496395980959296e-03,4.750538901295620931864e-03,5.381984292926607704205e-10,6.388126719020236477017e-13,6.388126719839871809547e-13,4.750937496395960264164e-03,4.356010261025308605774e-15,0,nan,9.872004732539448180854e-01
11864,4.749741104682815399929e-03,4.749342710230754563416e-03,5.377913542730546391223e-10,6.381688570318579354739e-13,6.381688571138214687269e-13,4.749741104682794984741e-03,4.298168604304707132047e-15,0,nan,9.872036841183446767610e-01
11894,4.737810244858305791515e-03,4.737413848583601171105e-03,5.337430924832302321867e-10,6.317751045059678419220e-13,6.317751045879313751750e-13,4.737810244858284341677e-03,4.527373983175612475566e-15,0,nan,9.872357043833653939468e-01
11921,4.727123602517445399851e-03,4.726728991777040186917e-03,5.301343242365275970292e-10,6.260890526788424354459e-13,6.260890527608059686989e-13,4.727123602517425685159e-03,4.170547145592892448687e-15,0,nan,9.872643859187543611210e-01
11925,4.725544495014566588609e-03,4.725150147771414038678e-03,5.296024613976105901011e-10,6.252521237068704963610e-13,6.252521237888340296140e-13,4.725544495014545882465e-03,4.381747740170471625470e-15,0,nan,9.872686240765878585277e-01
11955,4.713734733102079715872e-03,4.713342353702912150559e-03,5.256360785447424544813e-10,6.190195246958082229945e-13,6.190195247777717562475e-13,4.713734733102057596877e-03,4.692456432220338750588e-15,0,nan,9.873003205739714030920e-01
11981,4.703547250225688890202e-03,4.703156564401042398493e-03,5.222305227486632252245e-10,6.136806419746925522573e-13,6.136806420566560855103e-13,4.703547250225666888097e-03,4.677768320568792210281e-15,0,nan,9.873276634848884360002e-01
11986,4.701593165199942706001e-03,4.701202803805457769437e-03,5.215789834541876056549e-10,6.126605412917432885018e-13,6.126605413737068217549e-13,4.701593165199919817900e-03,4.868158511383839662591e-15,0,nan,9.873329082443642251764e-01
12016,4.689902666802789332756e-03,4.689514243529794082499e-03,5.176924198910368178368e-10,6.065842460633269846803e-13,6.065842461452905179333e-13,4.689902666802766891042e-03,4.785113042938305195992e-15,0,nan,9.873642858599216790569e-01
12041,4.680204902976376271639e-03,4.679818083799929320787e-03,5.144830612685523879455e-10,6.015781154666401906239e-13,6.015781155486037238769e-13,4.680204902976355199154e-03,4.502470746182828794704e-15,0,nan,9.873903153718612111145e-01
12047,4.677883404465471399447e-03,4.677496968793560735977e-03,5.137167647373247047642e-10,6.003843370827915878532e-13,6.003843371647551211062e-13,4.677883404465450847463e-03,4.393436547838289710519e-15,0,nan,9.873965465053007391932e-01
12078,4.665925590419409130227e-03,4.665541127131422188823e-03,5.097817140269855286888e-10,5.942634378082172986548e-13,5.942634378901808319078e-13,4.665925590419390970264e-03,3.892038679302274565558e-15,0,nan,9.874286428408800160832e-01
12101,4.657093094081698331221e-03,4.656710084433561373796e-03,5.068880932569954040223e-10,5.897724690491213873777e-13,5.897724691310849206307e-13,4.657093094081682627231e-03,3.372058604980785398120e-15,0,nan,9.874523508138347459230e-01
12109,4.654028754636395197319e-03,4.653646248670114879409e-03,5.058867507005688136703e-10,5.882203430633054645278e-13,5.882203431452689977808e-13,4.654028754636380070582e-03,3.250245902213549342478e-15,0,nan,9.874605761187480401316e-01
12140,4.642192431869791510723e-03,4.641811868315972970656e-03,5.020313655796623723897e-10,5.822538690643824877745e-13,5.822538691463460210275e-13,4.642192431869780210880e-03,2.434160840741935358174e-15,0,nan,9.874923475783040146148e-01
12161,4.634208424994024251575e-03,4.633829168873858372901e-03,4.994418851850602293770e-10,5.782550063274260121388e-13,5.782550064093895453919e-13,4.634208424994015007058e-03,1.994842859564602561314e-15,0,nan,9.875137788641554207236e-01
12171,4.630416161593884152858e-03,4.630037525694322315950e-03,4.982150572271081991776e-10,5.763628529875204067609e-13,5.763628530694839400139e-13,4.630416161593873725036e-03,2.252027085629868023506e-15,0,nan,9.875239584464214969242e-01
12202,4.618699487944146440943e-03,4.618322765089764338209e-03,4.944373318100349858828e-10,5.705461525454805620459e-13,5.705461526274440952989e-13,4.618699487944135024633e-03,2.471758574657790054887e-15,0,nan,9.875554099375988752023e-01
12221,4.611547563639910481126e-03,4.611172006139632392752e-03,4.921408126793938174747e-10,5.670173266580247080395e-13,5.670173267399882412925e-13,4.611547563639901593209e-03,1.927317585449368564656e-15,0,nan,9.875746083997577147223e-01
12234,4.606666890038537374996e-03,4.606292126773000629447e-03,4.905776986367808909715e-10,5.646185772904438744052e-13,5.646185773724074076582e-13,4.606666890038529028334e-03,1.811865902501595054246e-15,0,nan,9.875877100958936384849e-01
12265,4.595069946517030788635e-03,4.594697067059005067546e-03,4.868768929164589304333e-10,5.589494687261030107375e-13,5.589494688080665439905e-13,4.595069946517024003054e-03,1.476708955344094786228e-15,0,nan,9.876188413836419994823e-01
12281,4.589107242802731301268e-03,4.588735330080012837783e-03,4.849813568170607807266e-10,5.560513137092907129994e-13,5.560513137912542462525e-13,4.589107242802725831129e-03,1.191983208051479194064e-15,0,nan,9.876348481254230664956e-01
12296,4.583531245220039650190e-03,4.583160235401279383738e-03,4.832132178289724653304e-10,5.533513334447667747331e-13,5.533513335267303079861e-13,4.583531245220033119142e-03,1.424894298825873680189e-15,0,nan,9.876498169030784017195e-01
12328,4.571680954491269717466e-03,4.571311859911780448029e-03,4.794698138676841572475e-10,5.476459301236257288765e-13,5.476459302055892621295e-13,4.571680954491264639503e-03,1.110742978203868288545e-15,0,nan,9.876816294825415219337e-01
12341,4.566884258552353359484e-03,4.566515937804887723117e-03,4.779601005634379449519e-10,5.453491245176121767245e-13,5.453491245995757099775e-13,4.566884258552348505138e-03,1.062944788150415893111e-15,0,nan,9.876945065779591237105e-01
12360,4.559891781328369135540e-03,4.559524587196000719458e-03,4.757649766356623161882e-10,5.420138705286008896902e-13,5.420138706105644229432e-13,4.559891781328363978803e-03,1.130890124191049718146e-15,0,nan,9.877132785943169838343e-01
12391,4.548528857272440134585e-03,4.548163490235620359803e-03,4.722122257620980098324e-10,5.366266892467242862592e-13,5.366266893286878195122e-13,4.548528857272433681041e-03,1.418820068561781119453e-15,0,nan,9.877437839724222700170e-01
12401,4.544875468720165415104e-03,4.544510688160678484049e-03,4.710737253469505116719e-10,5.349031790151232215779e-13,5.349031790970867548309e-13,4.544875468720157977308e-03,1.636523676177755217869e-15,0,nan,9.877535921302150177825e-01
12423,4.536858635692943113316e-03,4.536495140423371479066e-03,4.685818762437590115641e-10,5.311357462710369101924e-13,5.311357463530004434454e-13,4.536858635692935830526e-03,1.605249328951185083262e-15,0,nan,9.877751149176354370711e-01
12455,4.525248145695947438183e-03,4.524886507846874461602e-03,4.649886448814420388488e-10,5.257148554211810966005e-13,5.257148555031446298535e-13,4.525248145695943037423e-03,9.724902449041100256654e-16,0,nan,9.878062860886330136603e-01
12461,4.523077791418006997348e-03,4.522716500249983340165e-03,4.643190077647818551660e-10,5.247061500066109674049e-13,5.247061500885745006579e-13,4.523077791418003106926e-03,8.601272200360141024844e-16,0,nan,9.878121129949946929000e-01
12487,4.513696929867071563902e-03,4.513337135237994492132e-03,4.614320584964294377914e-10,5.203629469786968427952e-13,5.203629470606603760482e-13,4.513696929867067753524e-03,8.441811163727576559877e-16,0,nan,9.878372987044660214254e-01
12519,4.502204535450432358601e-03,4.501846569985234677858e-03,4.579116511300290446880e-10,5.150789702341435854051e-13,5.150789703161071186581e-13,4.502204535450430057636e-03,5.110751817467358238237e-16,0,nan,9.878681539718076101133e-01
12521,4.501488203599544879463e-03,4.501130351993646791509e-03,4.576928164139567024356e-10,5.147509535743003674048e-13,5.147509536562639006578e-13,4.501488203599542622120e-03,5.014658935744100242469e-16,0,nan,9.878700772288859118767e-01
12551,4.490770514289505778438e-03,4.490414364074629682833e-03,4.544269639153780274672e-10,5.098618931020368427853e-13,5.098618931840003760383e-13,4.490770514289502978571e-03,6.234714952011001192385e-16,0,nan,9.878988530851229713024e-01
12581,4.480103739662602037319e-03,4.479749278733759915161e-03,4.511921088424295060475e-10,5.050307398902791286179e-13,5.050307399722426618709e-13,4.480103739662600456332e-03,3.528907114479489146662e-16,0,nan,9.879274927359346752096e-01
12583,4.479394422768858373407e-03,4.479040074031498917806e-03,4.509775449518297672207e-10,5.047107017445251297356e-13,5.047107018264886629886e-13,4.479394422768856925404e-03,3.232586119166013479379e-16,0,nan,9.879293972268121279911e-01
12615,4.468075821756786920880e-03,4.467723260863119133512e-03,4.475629491818880557341e-10,4.996244002036111132818e-13,4.996244002855746465348e-13,4.468075821756787315597e-03,8.834168648134229820649e-17,0,nan,9.879597875673722829769e-01
12641,4.458921490091171009607e-03,4.458570371876320777293e-03,4.448139286151148924087e-10,4.955388844174506971724e-13,4.955388844994142304254e-13,4.458921490091169880512e-03,2.532215292866473357461e-16,0,nan,9.879843672712460377733e-01
12648,4.456463267910871356436e-03,4.456112536596655050725e-03,4.440776560050746646433e-10,4.944460796388650839467e-13,4.944460797208286171997e-13,4.456463267910869350239e-03,4.501770608135830206602e-16,0,nan,9.879909677465894887868e-01
12680,4.445260110833208419545e-03,4.444911140089632776984e-03,4.407324523716584431318e-10,4.894885914735629837421e-13,4.894885915555265169952e-13,4.445260110833205891575e-03,5.686888434086761386704e-16,0,nan,9.880210492336299144076e-01
12701,4.437938600135763779486e-03,4.437590777572213152080e-03,4.385554024899974791086e-10,4.862689794808265395916e-13,4.862689795627900728446e-13,4.437938600135760406601e-03,7.600116855747946703876e-16,0,nan,9.880407084444785260858e-01
12712,4.434113139966518353507e-03,4.433765916570461991519e-03,4.374207634388754633289e-10,4.845930797292510385503e-13,4.845930798112145718033e-13,4.434113139966515237697e-03,7.026908421417666471964e-16,0,nan,9.880509803963756507508e-01
12745,4.422676227479091504158e-03,4.422330792325526727105e-03,4.340402432789879183767e-10,4.796085137162614313533e-13,4.796085137982249646063e-13,4.422676227479090911235e-03,1.340643159438271134469e-16,0,nan,9.880816906532013530395e-01
12761,4.417152268530831829563e-03,4.416807695435230260439e-03,4.324137376996914494308e-10,4.772148261919155069389e-13,4.772148262738790401919e-13,4.417152268530830318032e-03,3.421956506104423767792e-16,0,nan,9.880965237232270124762e-01
12778,4.411298161639695680769e-03,4.410954500949637591134e-03,4.306944678199745855692e-10,4.746878727994634259971e-13,4.746878728814269592501e-13,4.411298161639694672376e-03,2.285931911098526870043e-16,0,nan,9.881122434591782709916e-01
12810,4.400320656201417088282e-03,4.399978703177749236874e-03,4.274828398899451702968e-10,4.699764632071566525979e-13,4.699764632891201858509e-13,4.400320656201415095214e-03,4.529371108627089849403e-16,0,nan,9.881417211981195369993e-01
12821,4.396559746248095840171e-03,4.396218377295995141663e-03,4.263862193340582517004e-10,4.683704267098721796513e-13,4.683704267918357129043e-13,4.396559746248094612820e-03,2.791616198594524222692e-16,0,nan,9.881518204363414834674e-01
12843,4.389057179886336756969e-03,4.388716974597012439319e-03,4.242042052420390524118e-10,4.651788820432175303568e-13,4.651788821251810636098e-13,4.389057179886333098633e-03,8.335127908463625850284e-16,0,nan,9.881719673943247118225e-01
12876,4.377851218419475526344e-03,4.377512747499579665034e-03,4.209590129414264221559e-10,4.604423628617982675296e-13,4.604423629437618007826e-13,4.377851218419469511987e-03,1.373814947541893844192e-15,0,nan,9.882020596904768600468e-01
12881,4.376158335284549040500e-03,4.375820125990525187587e-03,4.204702078196503839103e-10,4.597299768238429956878e-13,4.597299769058065289408e-13,4.376158335284543045625e-03,1.369894602728654850494e-15,0,nan,9.882066057771218802732e-01
12909,4.366702332389749488528e-03,4.366365582610288662013e-03,4.177468376796915246230e-10,4.557659754210537057349e-13,4.557659755030172389879e-13,4.366702332389743053195e-03,1.473728302712750940474e-15,0,nan,9.882319992582014958897e-01
12941,4.355945387484053479832e-03,4.355610294182384392703e-03,4.146631364919885267247e-10,4.512878588417831081659e-13,4.512878589237466413942e-13,4.355945387484046014930e-03,1.713727032850567312955e-15,0,nan,9.882608868064285837039e-01
12942,4.355610086850816679849e-03,4.355275045116994807326e-03,4.145672606226591422116e-10,4.511488059708472710233e-13,4.511488060528108042517e-13,4.355610086850808883334e-03,1.789993733952260138318e-15,0,nan,9.882617872572666738390e-01
12975,4.344574051264503411485e-03,4.344240704614026928054e-03,4.114198692957039568307e-10,4.465899569194518913663e-13,4.465899570014154245946e-13,4.344574051264496107096e-03,1.681266916953919453247e-15,0,nan,9.882914248357226206653e-01
13002,4.335586078736092079111e-03,4.335254109422077492542e-03,4.088683867004225565471e-10,4.429027517225858844627e-13,4.429027518045494176910e-13,4.335586078736084029757e-03,1.856578084618302587972e-15,0,nan,9.883155626749082478251e-01
13009,4.333261930894385591251e-03,4.332930317274179612963e-03,4.082103368481924709540e-10,4.419530275953873679958e-13,4.419530276773509012241e-13,4.333261930894376788461e-03,2.031446527979313185093e-15,0,nan,9.883218043962299404512e-01
13042,4.322338712045531265715e-03,4.322008767592003426750e-03,4.051270491457009743311e-10,4.375098905325353769139e-13,4.375098906144989101422e-13,4.322338712045521620128e-03,2.231566827462632357790e-15,0,nan,9.883511400592900602983e-01
13062,4.315745340326529282116e-03,4.315416401363028620075e-03,4.032734891967070951516e-10,4.348442402387267233227e-13,4.348442403206902565510e-13,4.315745340326519133390e-03,2.351557948217484688007e-15,0,nan,9.883688476299433952666e-01
13075,4.311470424840766271779e-03,4.311142136983036471376e-03,4.020747349460085193683e-10,4.331224492680502883425e-13,4.331224493500138215708e-13,4.311470424840755166754e-03,2.575693292709452006536e-15,0,nan,9.883803287106658626944e-01
13109,4.300329812718673913596e-03,4.300003218641572887149e-03,3.989619121624317453525e-10,4.286594254580987131632e-13,4.286594255400622463915e-13,4.300329812718663909290e-03,2.326404386573277657717e-15,0,nan,9.884102492695824427704e-01
13122,4.296085367022200660059e-03,4.295759417104475647031e-03,3.977802075639814855643e-10,4.269681763051486251969e-13,4.269681763871121584252e-13,4.296085367022191029294e-03,2.241753547126766868236e-15,0,nan,9.884216488017853946080e-01
13142,4.289571786280370509215e-03,4.289246823662052655879e-03,3.959712962550340006543e-10,4.243825081747709953534e-13,4.243825082567345285818e-13,4.289571786280362561081e-03,1.852896759061545252165e-15,0,nan,9.884391428220469074046e-01
13176,4.278543911787910034028e-03,4.278220617313797415060e-03,3.929212362926108499090e-10,4.200316298747633422985e-13,4.200316299567268755269e-13,4.278543911787902214220e-03,1.827679773837821385374e-15,0,nan,9.884687616450143736869e-01
13182,4.276603699654001750075e-03,4.276280698224580942290e-03,3.923862452728403751679e-10,4.192696254784852853717e-13,4.192696255604488186000e-13,4.276603699653994040381e-03,1.802760888630482103711e-15,0,nan,9.884739727491162705232e-01
13210,4.267572594023246249084e-03,4.267250954881519550699e-03,3.899024211235008060998e-10,4.157363668333771477811e-13,4.157363669153406810094e-13,4.267572594023239413528e-03,1.601743317481099223872e-15,0,nan,9.884982290910208891873e-01
13242,4.257297923458210238412e-03,4.256977830690065675578e-03,3.870893677955867966380e-10,4.117438083146295812128e-13,4.117438083965931144411e-13,4.257297923458206574995e-03,8.605029675487338096112e-16,0,nan,9.885258259125955544321e-01
13244,4.256657399020642544574e-03,4.256337402530344787843e-03,3.869144516808379077503e-10,4.114958681425688288894e-13,4.114958682245323621178e-13,4.256657399020638825252e-03,8.737658032449041100376e-16,0,nan,9.885275463175893355416e-01
13278,4.245797897242859809952e-03,4.245479530852229281546e-03,3.839569349985540065983e-10,4.073092980442517562821e-13,4.073092981262152895105e-13,4.245797897242854743424e-03,1.193303990586012093359e-15,0,nan,9.885567144704784895586e-01
13302,4.238165667078712048332e-03,4.237848443858888668190e-03,3.818874006620801168049e-10,4.043860948292913510955e-13,4.043860949112548843239e-13,4.238165667078707349417e-03,1.108714392972776436734e-15,0,nan,9.885772146175122034950e-01
13312,4.234993663524790064034e-03,4.234676914809621869895e-03,3.810294841028392670809e-10,4.031758356228003075584e-13,4.031758357047638407868e-13,4.234993663524785633629e-03,1.046142257253388833772e-15,0,nan,9.885857346838128443416e-01
13346,4.224244277017992141299e-03,4.223929133680017974917e-03,3.781317179058130539752e-10,3.990946745045740975597e-13,3.990946745865376307881e-13,4.224244277017986768569e-03,1.271879567586652150271e-15,0,nan,9.886146080802510279525e-01
13362,4.219204601595981200812e-03,4.218890209509665138732e-03,3.767782275849356129878e-10,3.971919991802700729880e-13,3.971919992622336062164e-13,4.219204601595975326639e-03,1.392246654022557129129e-15,0,nan,9.886281450763379942534e-01
13380,4.213549321136031422519e-03,4.213235771001331425589e-03,3.752632611013391308071e-10,3.950650225642536435891e-13,3.950650226462171768174e-13,4.213549321136025768150e-03,1.341949033569540188021e-15,0,nan,9.886433357711158479331e-01
13414,4.202908383500672181987e-03,4.202596414518105019664e-03,3.724237440629460822701e-10,3.910861016378400098198e-13,3.910861017198035430481e-13,4.202908383500666118502e-03,1.442687967390224216682e-15,0,nan,9.886719188565451024719e-01
13422,4.200412439582044098196e-03,4.200100840897055126666e-03,3.717597886513218653906e-10,3.901571745616505286168e-13,3.901571746436140618452e-13,4.200412439582038321432e-03,1.375285113870661897929e-15,0,nan,9.886786233912455926914e-01
13449,4.192010471322129248894e-03,4.191700117536013500685e-03,3.695305569045961150643e-10,3.870423384492058342944e-13,3.870423385311693675228e-13,4.192010471322122532347e-03,1.602225901199773380502e-15,0,nan,9.887011927220019378627e-01
13482,4.181786934180571277397e-03,4.181478091832267242334e-03,3.668300785786934354269e-10,3.832774083005599168031e-13,3.832774083825234500314e-13,4.181786934180564833171e-03,1.541022238612327769109e-15,0,nan,9.887286555565457267709e-01
13483,4.181477908417227142002e-03,4.181169111697586281140e-03,3.667486572830644761014e-10,3.831640357860862103633e-13,3.831640358680497435916e-13,4.181477908417221112821e-03,1.441877883993959371703e-15,0,nan,9.887294856797721773027e-01
13518,4.170690706302445684150e-03,4.170383500237304433278e-03,3.639140280634053749597e-10,3.792222726765236285222e-13,3.792222727584871617505e-13,4.170690706302438305646e-03,1.769132386724904470119e-15,0,nan,9.887584631579808919178e-01
13542,4.163325878211332486956e-03,4.163019755787910128331e-03,3.619871450319290507935e-10,3.765486171476012350418e-13,3.765486172295647682702e-13,4.163325878211322135366e-03,2.486375064361315017804e-15,0,nan,9.887782474610572376345e-01
13552,4.160264870874526461908e-03,4.159959198276922190396e-03,3.611882918298582798320e-10,3.754415503649323137677e-13,3.754415504468958469960e-13,4.160264870874514678409e-03,2.832391497046973172034e-15,0,nan,9.887864703830768130731e-01
13587,4.149586700325705659886e-03,4.149282594335342022607e-03,3.584107465045504595251e-10,3.715987154301842437048e-13,3.715987155121477769331e-13,4.149586700325695331590e-03,2.488993962105830315725e-15,0,nan,9.888151559525299425001e-01
13602,4.145027103298261350606e-03,4.144723665026447435855e-03,3.572290869994552837043e-10,3.699668427524985040968e-13,3.699668428344620373252e-13,4.145027103298250958782e-03,2.507058085367035833415e-15,0,nan,9.888274048904079985560e-01
13622,4.138963204819235200405e-03,4.138660653423357690950e-03,3.556616075066809500910e-10,3.678049216300158729366e-13,3.678049217119794061649e-13,4.138963204819225242685e-03,2.405848719874394608149e-15,0,nan,9.888436951355625806510e-01
13657,4.128393965501836633536e-03,4.128092956810195182649e-03,3.529405126186187913871e-10,3.640594198593517900329e-13,3.640594199413153232612e-13,4.128393965501826589419e-03,2.432935609458139889856e-15,0,nan,9.888720890498562827975e-01
13662,4.126888479020442666856e-03,4.126587689751559824558e-03,3.525540532260467617283e-10,3.635282473169088770401e-13,3.635282473988724102685e-13,4.126888479020433339329e-03,2.260183880078667914325e-15,0,nan,9.888761335293033911454e-01
13692,4.117878567787652127619e-03,4.117579090030945056233e-03,3.502471051511236460515e-10,3.603614743289016277071e-13,3.603614744108651609355e-13,4.117878567787642996180e-03,2.217510433480535960454e-15,0,nan,9.889003388017425719690e-01
13722,4.108907912085264270419e-03,4.108609737281655911734e-03,3.479602407000719682414e-10,3.572291094167057450644e-13,3.572291094986692782928e-13,4.108907912085255426548e-03,2.152365346585223985080e-15,0,nan,9.889244389637073606530e-01
13727,4.107416601304037830078e-03,4.107118642832376619045e-03,3.475810338451549436619e-10,3.567103622953369917443e-13,3.567103623773005249727e-13,4.107416601304030194923e-03,1.858870362486785532185e-15,0,nan,9.889284454863492184254e-01
13762,4.097007659838176885092e-03,4.096711209119576098392e-03,3.449419527756691466552e-10,3.531053737976022238485e-13,3.531053738795657570769e-13,4.097007659838170946544e-03,1.449484230018371100165e-15,0,nan,9.889564101877399300545e-01
13782,4.091083345523095944618e-03,4.090787751244907670400e-03,3.434458931930781553135e-10,3.510658199864363706715e-13,3.510658200683999038999e-13,4.091083345523091282972e-03,1.139464887782186643762e-15,0,nan,9.889723266829722149104e-01
13797,4.086651341284503434481e-03,4.086356386903392326482e-03,3.423295212573594846977e-10,3.495458113992064892624e-13,3.495458114811700224908e-13,4.086651341284499636809e-03,9.292870621600390006670e-16,0,nan,9.889842339790531530719e-01
13833,4.076053608376981225725e-03,4.075760181297444391391e-03,3.396698980399259602921e-10,3.459312171669449660730e-13,3.459312172489084993014e-13,4.076053608376977619059e-03,8.848427022639013703183e-16,0,nan,9.890127068480290270579e-01
13842,4.073412757902860475978e-03,4.073119710795161489691e-03,3.390092998496873735472e-10,3.450348784589945221351e-13,3.450348785409580553635e-13,4.073412757902856998484e-03,8.537052274424730738773e-16,0,nan,9.890198020819343818722e-01
13868,4.065802820631697449272e-03,4.065510867083937246447e-03,3.371105016472092954342e-10,3.424617128089416434772e-13,3.424617128909051767055e-13,4.065802820631694492703e-03,7.271795098838019995221e-16,0,nan,9.890402480453392087731e-01
13902,4.055894162567808165776e-03,4.055603629848044885953e-03,3.346487938258492867305e-10,3.391328890538501702359e-13,3.391328891358137034643e-13,4.055894162567806796547e-03,3.375898641225171789485e-16,0,nan,9.890668704629194920761e-01
13904,4.055312804147439761926e-03,4.055022354682591596842e-03,3.345047349411177919740e-10,3.389383381792976793018e-13,3.389383382612612125302e-13,4.055312804147438305876e-03,3.590474290518391631828e-16,0,nan,9.890684324602870375288e-01
13939,4.045165942353796430242e-03,4.044876944076110023008e-03,3.319970346413260181040e-10,3.355561714531723142073e-13,3.355561715351358474356e-13,4.045165942353793346195e-03,7.624030768830136656848e-16,0,nan,9.890956953470685675831e-01
13962,4.038525606890968309981e-03,4.038237556336738906526e-03,3.303627509736117841655e-10,3.333565572075377689304e-13,3.333565572895013021587e-13,4.038525606890964386101e-03,9.716120461042025619542e-16,0,nan,9.891135370377359491536e-01
13975,4.034782008339526764018e-03,4.034494491394354474811e-03,3.294437680996736558132e-10,3.321212678479399458058e-13,3.321212679299034790342e-13,4.034782008339523247137e-03,8.716408444696109782735e-16,0,nan,9.891235956692727463130e-01
14011,4.024451248871301241306e-03,4.024165201898374441547e-03,3.269166162230146056114e-10,3.287302034972169825143e-13,3.287302035791805157427e-13,4.024451248871297667674e-03,8.879799464506268195552e-16,0,nan,9.891513535827351212256e-01
14022,4.021305171549607176962e-03,4.021019571486749225042e-03,3.261495885706096690130e-10,3.277026861403431842572e-13,3.277026862223067174856e-13,4.021305171549603458911e-03,9.245881531890817274151e-16,0,nan,9.891598069295766626702e-01
14047,4.014173256544389251088e-03,4.013888668299304095244e-03,3.244152459891082989930e-10,3.253823086935715172801e-13,3.253823087755350505084e-13,4.014173256544385495768e-03,9.355153182612553340032e-16,0,nan,9.891789701749937812020e-01
14082,4.004230969818218903444e-03,4.003947789109197144541e-03,3.220077640925890533589e-10,3.221681735534693285455e-13,3.221681736354328617739e-13,4.004230969818211186551e-03,1.927184951149469758194e-15,0,nan,9.892056851749207430189e-01
14083,4.003947628105315043046e-03,4.003664487458060555758e-03,3.219393294589077707559e-10,3.220769256351042914261e-13,3.220769257170678246545e-13,4.003947628105307283377e-03,1.938004577114953065332e-15,0,nan,9.892064465225445545385e-01
14119,3.993773964399104786649e-03,3.993492260332610031826e-03,3.194885436862649747252e-10,3.188134081841750485394e-13,3.188134082661385817678e-13,3.993773964399095642505e-03,2.289599828031236571045e-15,0,nan,9.892337836909676986757e-01
14142,3.987301146879398787426e-03,3.987020354911990395463e-03,3.179357740273122364817e-10,3.167500084511610610287e-13,3.167500085331245942570e-13,3.987301146879387684518e-03,2.784567170528096040672e-15,0,nan,9.892511767253352754272e-01
14155,3.983651870317368032248e-03,3.983371591926074435641e-03,3.170625706294737838488e-10,3.155911216316260238171e-13,3.155911217135895570454e-13,3.983651870317357637883e-03,2.609255314120377568966e-15,0,nan,9.892609827350844715140e-01
14191,3.973580954747138113681e-03,3.973302091235591734786e-03,3.146610970645915429620e-10,3.124094424663444545703e-13,3.124094425483079877987e-13,3.973580954747124985094e-03,3.303968716249174604637e-15,0,nan,9.892880446990831538163e-01
14202,3.970513879152165297171e-03,3.970235445828427904569e-03,3.139321527282996676594e-10,3.114452680825882439956e-13,3.114452681645517772240e-13,3.970513879152152850021e-03,3.134896272560028515199e-15,0,nan,9.892962864492716447114e-01
14228,3.963283215060049366474e-03,3.963005794595365546829e-03,3.122181212503556836329e-10,3.091810542240616375110e-13,3.091810543060251707394e-13,3.963283215060036396705e-03,3.272480866134967554267e-15,0,nan,9.893157166266790655189e-01
14262,3.953867373637161806987e-03,3.953591269362678219113e-03,3.099954713068984669537e-10,3.062511149984752721175e-13,3.062511150804388053459e-13,3.953867373637149715169e-03,3.058225705584438897536e-15,0,nan,9.893410191338007696280e-01
14264,3.953314893694829385007e-03,3.953038866551424231066e-03,3.098653850847993862359e-10,3.060798487347625867889e-13,3.060798488167261200173e-13,3.953314893694817385938e-03,3.035191745019314506011e-15,0,nan,9.893425037849990240206e-01
14301,3.943121792428933188035e-03,3.942847186400432607511e-03,3.074718635024831069947e-10,3.029329095901063544052e-13,3.029329096720698876336e-13,3.943121792428920944174e-03,3.105118709766969569741e-15,0,nan,9.893698954244444427643e-01
14322,3.937359867278262745560e-03,3.937086062951657139397e-03,3.061243365612462219314e-10,3.011647942177187374335e-13,3.011647942996822706618e-13,3.937359867278250514404e-03,3.106435827723066881527e-15,0,nan,9.893853794863066371300e-01
14337,3.933254505499043408856e-03,3.932981271669118081280e-03,3.051666345908311054407e-10,2.999097476009619774335e-13,2.999097476829255106618e-13,3.933254505499031275533e-03,3.084805073249337318647e-15,0,nan,9.893964119417470680080e-01
14374,3.923164455826448453191e-03,3.922892621621667207099e-03,3.028213221442832606702e-10,2.968418040952854625515e-13,2.968418041772489957798e-13,3.923164455826437258380e-03,2.853515592689628614564e-15,0,nan,9.894235275300826496230e-01
14382,3.920989626340100168977e-03,3.920718093342810163515e-03,3.023173899407495785036e-10,2.961836304994434146004e-13,2.961836305814069478288e-13,3.920989626340088078853e-03,3.083437071961693504174e-15,0,nan,9.894293721361327735206e-01
14411,3.913126042035583625200e-03,3.912855596729188437100e-03,3.004999809921945281045e-10,2.938129900778015649068e-13,2.938129901597650981352e-13,3.913126042035572177550e-03,2.925448901765225709767e-15,0,nan,9.894505047929167584528e-01
14442,3.904754945801062766125e-03,3.904485655987370400222e-03,2.985733065447655402714e-10,2.913050257161589712075e-13,2.913050257981225044359e-13,3.904754945801050998085e-03,3.013771839151002918126e-15,0,nan,9.894730016361964921429e-01
14448,3.903138868767987677832e-03,3.902869801742553639706e-03,2.982023056540600696498e-10,2.908227081899739249616e-13,2.908227082719374581899e-13,3.903138868767975873581e-03,3.024296995269844546713e-15,0,nan,9.894773447860115022810e-01
14485,3.893202544691090095930e-03,3.892934845437136769097e-03,2.959279953089985984912e-10,2.878703716855399451545e-13,2.878703717675034783829e-13,3.893202544691078425721e-03,2.997585677875116919516e-15,0,nan,9.895040485544127548925e-01
14503,3.888386927003216128607e-03,3.888119889383601698180e-03,2.948299333685994142266e-10,2.864476469624841254847e-13,2.864476470444476587130e-13,3.888386927003204511338e-03,2.987683285619679448141e-15,0,nan,9.895169906314726443941e-01
14522,3.883316682447098336373e-03,3.883050340561721922028e-03,2.936767537130418313521e-10,2.849554042155933782533e-13,2.849554042975569114817e-13,3.883316682447086320787e-03,3.094155552027812404366e-15,0,nan,9.895306171325868794977e-01
14559,3.873480898602657020169e-03,3.873215903788181611878e-03,2.914482891180961839543e-10,2.820772396185496554273e-13,2.820772397005131886557e-13,3.873480898602645408618e-03,2.997704509559975462427e-15,0,nan,9.895570515445504844215e-01
14563,3.872420554190397681132e-03,3.872155704392787108764e-03,2.912087261826683202648e-10,2.817682675956224040468e-13,2.817682676775859372752e-13,3.872420554190386540532e-03,2.876908817846973056958e-15,0,nan,9.895599013253273015084e-01
14596,3.863694813599277341765e-03,3.863431155661929596729e-03,2.892423141925428244789e-10,2.792353217148744823629e-13,2.792353217968380155913e-13,3.863694813599266887260e-03,2.705830728319661198071e-15,0,nan,9.895833528040054629239e-01
14623,3.856584766332911331371e-03,3.856322077580044086625e-03,2.876465796548855862229e-10,2.771840515088874083588e-13,2.771840515908509415871e-13,3.856584766332900896349e-03,2.705767674237242616153e-15,0,nan,9.896024621567387285982e-01
14634,3.853695577023839597547e-03,3.853433281592418945677e-03,2.869998307572908064956e-10,2.763537508069755431638e-13,2.763537508889390763922e-13,3.853695577023829689167e-03,2.571137097029375030346e-15,0,nan,9.896102273630014644571e-01
14671,3.844009084160189895774e-03,3.843748105256241786448e-03,2.848385792723062350410e-10,2.735836396836291917944e-13,2.735836397655927250228e-13,3.844009084160180202329e-03,2.521701909686300407938e-15,0,nan,9.896362617868797960635e-01
14683,3.840877967924027740210e-03,3.840617413873843345729e-03,2.841422946040493146003e-10,2.726926857475049997082e-13,2.726926858294685329365e-13,3.840877967924017715998e-03,2.609875007223692566679e-15,0,nan,9.896446773870822986776e-01
14709,3.834111350712981515498e-03,3.833851713627669209605e-03,2.826414445292777902972e-10,2.707746939884303927039e-13,2.707746940703939259322e-13,3.834111350712972486762e-03,2.354844478197395483964e-15,0,nan,9.896628643837147035417e-01
14743,3.825298589343760838344e-03,3.825040144080594714526e-03,2.806947009488493304000e-10,2.682919226779017902031e-13,2.682919227598653234315e-13,3.825298589343751586838e-03,2.418505481878062298675e-15,0,nan,9.896865512088070534840e-01
14747,3.824264456619971396661e-03,3.824006151031442580362e-03,2.804668489399936711257e-10,2.680017060435422483024e-13,2.680017061255057815307e-13,3.824264456619962242776e-03,2.393632857981739369955e-15,0,nan,9.896893307593649875332e-01
14784,3.814725169316980721984e-03,3.814468150368443936926e-03,2.783708622061312688564e-10,2.653357174716044101137e-13,2.653357175535679433420e-13,3.814725169316972748016e-03,2.090312620575946727245e-15,0,nan,9.897149707542988784394e-01
14803,3.809845086335982705661e-03,3.809588724361971916882e-03,2.773026568873442102178e-10,2.639795778878826005910e-13,2.639795779698461338194e-13,3.809845086335974403679e-03,2.179086415889009178224e-15,0,nan,9.897280877468256736484e-01
14822,3.804977473332254653271e-03,3.804721765817018364758e-03,2.762399100163175565850e-10,2.626320913360991680539e-13,2.626320914180627012823e-13,3.804977473332245814270e-03,2.323009958609452003483e-15,0,nan,9.897411713247802023900e-01
14860,3.795279466558327922943e-03,3.795025060464615566935e-03,2.741306526004714782142e-10,2.599628132389865605056e-13,2.599628133209500937339e-13,3.795279466558318769058e-03,2.411913310109482012427e-15,0,nan,9.897672387463959350657e-01
14863,3.794515939498160732313e-03,3.794261635724860068364e-03,2.739650481027746076912e-10,2.597535281624422149375e-13,2.597535282444057481658e-13,3.794515939498151416221e-03,2.455146326677055410264e-15,0,nan,9.897692910598701740367e-01
14898,3.785630770022689172566e-03,3.785377655440374643908e-03,2.720428145724148677945e-10,2.573273608614538093674e-13,2.573273609434173425957e-13,3.785630770022679411782e-03,2.578377227113053574019e-15,0,nan,9.897931740315411666990e-01
14923,3.779309653783356672679e-03,3.779057383523551621324e-03,2.706807869947613425746e-10,2.556117095321948076764e-13,2.556117096141583409048e-13,3.779309653783346323419e-03,2.738399669746441865451e-15,0,nan,9.898101651418076331757e-01
14936,3.776031008596875820915e-03,3.775779175716197609558e-03,2.699761247301340569731e-10,2.547252211277559254732e-13,2.547252212097194587015e-13,3.776031008596866151611e-03,2.560705827724248097063e-15,0,nan,9.898189781823714874652e-01
14975,3.766229116092994870513e-03,3.765978588546495080258e-03,2.678767584827601389031e-10,2.520887145591678254951e-13,2.520887146411313587235e-13,3.766229116092986453758e-03,2.234796232301594027009e-15,0,nan,9.898453260742571451565e-01
14983,3.764224758014160596847e-03,3.763974496973881110617e-03,2.674488119349860695755e-10,2.515521153915421659093e-13,2.515521154735056991376e-13,3.764224758014152652102e-03,2.110592761990924545345e-15,0,nan,9.898507139229332871407e-01
15013,3.756727378026054539606e-03,3.756478112606049645644e-03,2.658521068382398057270e-10,2.495525406780210094458e-13,2.495525407599845426742e-13,3.756727378026047428341e-03,1.892941486856055871842e-15,0,nan,9.898708675368399817940e-01
15043,3.749259804408225371652e-03,3.749011528678944816378e-03,2.642680865464762664703e-10,2.475727946838220109399e-13,2.475727947657855441683e-13,3.749259804408219513361e-03,1.562519517735107524990e-15,0,nan,9.898909412712395066119e-01
15052,3.747025318007901444062e-03,3.746777338036613204386e-03,2.637953351621375684643e-10,2.469827021944568598334e-13,2.469827022764203930617e-13,3.747025318007895811504e-03,1.503207708241168237287e-15,0,nan,9.898969478860116153439e-01
15090,3.737620109551749274235e-03,3.737373372528416098221e-03,2.618116582644601369190e-10,2.445104975747211000591e-13,2.445104976566846332875e-13,3.737620109551742226709e-03,1.885565058198975601692e-15,0,nan,9.899222306512775780910e-01
15103,3.734413368115057328678e-03,3.734167054166079215832e-03,2.611375990056547037477e-10,2.436718501507919426228e-13,2.436718502327554758512e-13,3.734413368115050338750e-03,1.871760555127691821993e-15,0,nan,9.899308509936373204081e-01
15129,3.728016364556324159507e-03,3.727770893498117115578e-03,2.597964063526776061504e-10,2.420053144065696221786e-13,2.420053144885331554069e-13,3.728016364556318219689e-03,1.593291971326337175581e-15,0,nan,9.899480475121490826644e-01
15163,3.719684046763770818300e-03,3.719439671434795081223e-03,2.580563613663492765885e-10,2.398474366439297915987e-13,2.398474367258933248271e-13,3.719684046763763385163e-03,1.998325001581025454029e-15,0,nan,9.899704468371509893856e-01
15168,3.718461846331256540760e-03,3.718217631519951573565e-03,2.578017842442638241588e-10,2.395321334317841196621e-13,2.395321335137476528905e-13,3.718461846331249314510e-03,1.943343815237177630932e-15,0,nan,9.899737324386652266833e-01
15206,3.709199305323082184599e-03,3.708956305294203777828e-03,2.558778982983411599120e-10,2.371526825227681105637e-13,2.371526826047316437921e-13,3.709199305323074486340e-03,2.075450335082542451997e-15,0,nan,9.899986328360623923225e-01
15223,3.705070460021519986732e-03,3.704828000515382729202e-03,2.550234089049923940256e-10,2.360977594951381524457e-13,2.360977595771016856741e-13,3.705070460021512522889e-03,2.014494097616903124317e-15,0,nan,9.900097324901023090947e-01
15245,3.699740873598220212287e-03,3.699499110919095713063e-03,2.539232375386161115235e-10,2.347412569175082185173e-13,2.347412569994717517457e-13,3.699740873598213560326e-03,1.797953348704503733963e-15,0,nan,9.900240602289838778307e-01
15283,3.690571249162283382766e-03,3.690330683037867931517e-03,2.520377994862597802870e-10,2.324210729445320931210e-13,2.324210730264956263494e-13,3.690571249162276308983e-03,1.916717880020106828735e-15,0,nan,9.900487115832511568546e-01
15284,3.690330557018968189037e-03,3.690090022262786269291e-03,2.519884351592825455875e-10,2.323604034902457077821e-13,2.323604035722092410104e-13,3.690330557018960950717e-03,1.961428641397566000104e-15,0,nan,9.900493586579956547134e-01
15324,3.680728548172433091390e-03,3.680489263131978341925e-03,2.500243876395659009773e-10,2.299497746224730209086e-13,2.299497747044365541370e-13,3.680728548172426369336e-03,1.826283405970754046967e-15,0,nan,9.900751728234396251203e-01
15343,3.676185076645739450985e-03,3.675946381811052206950e-03,2.490986129484370420533e-10,2.288156786231017526555e-13,2.288156787050652858838e-13,3.676185076645732409176e-03,1.915520644413200949603e-15,0,nan,9.900873876909151772067e-01
15363,3.671414577258752965500e-03,3.671176501337341819414e-03,2.481290443482765583848e-10,2.276294363306060953543e-13,2.276294364125696285826e-13,3.671414577258746171025e-03,1.850642209813703527208e-15,0,nan,9.901002130064853308739e-01
15402,3.662147624776217018361e-03,3.661910748832355490257e-03,2.462528099550785718329e-10,2.253382914420351808327e-13,2.253382915239987140734e-13,3.662147624776209986293e-03,1.920203183653723875159e-15,0,nan,9.901251271564927187454e-01
15403,3.661910625705950151493e-03,3.661673780411358204018e-03,2.462049505078254122170e-10,2.252799240881278176188e-13,2.252799241700913508595e-13,3.661910625705943264903e-03,1.880600135642763900546e-15,0,nan,9.901257643320601487522e-01
15442,3.652691528372850257589e-03,3.652455873775391648889e-03,2.443480654839345870429e-10,2.230182645160939453893e-13,2.230182645980574786300e-13,3.652691528372843675719e-03,1.801923175147382750711e-15,0,nan,9.901505502032786467997e-01
15463,3.647746599949594232398e-03,3.647511582781219098559e-03,2.433559341815266326471e-10,2.218122014093216461787e-13,2.218122014912851794194e-13,3.647746599949587346444e-03,1.887728260729240347298e-15,0,nan,9.901638449713694320681e-01
15481,3.643518733793620588413e-03,3.643284260936800484504e-03,2.425098065234463176652e-10,2.207849157767258967472e-13,2.207849158586894299879e-13,3.643518733793612907941e-03,2.107981819330870102301e-15,0,nan,9.901752119541909440809e-01
15521,3.634158473682069442900e-03,3.633925203656877909314e-03,2.406435172511489880159e-10,2.185232663292619646214e-13,2.185232664112254978620e-13,3.634158473682062119030e-03,2.015286463557517329624e-15,0,nan,9.902003780969916131799e-01
15523,3.633691722963486043368e-03,3.633458512836747894559e-03,2.405507062279700365384e-10,2.184109458037439188410e-13,2.184109458857074520817e-13,3.633691722963478540562e-03,2.064788832009893627996e-15,0,nan,9.902016330202860392405e-01
15561,3.624846183635167112813e-03,3.624614107209619615069e-03,2.387963288965306245052e-10,2.162905023684455784913e-13,2.162905024504091117320e-13,3.624846183635159850353e-03,2.003522390148772314352e-15,0,nan,9.902254156442624152042e-01
15583,3.619744737931131391140e-03,3.619513314084446369001e-03,2.377884286045724570294e-10,2.150746343176393578833e-13,2.150746343996028911240e-13,3.619744737931124125927e-03,2.007106542819204949336e-15,0,nan,9.902391318380290558378e-01
15601,3.615581495835503821751e-03,3.615350603871850775073e-03,2.369679977182211371327e-10,2.140861823170528451712e-13,2.140861823990163784118e-13,3.615581495835496044930e-03,2.150918533003903722261e-15,0,nan,9.902503255791423841499e-01
15641,3.606364046216470244793e-03,3.606134329669998320189e-03,2.351582836977219144950e-10,2.119098724533730983679e-13,2.119098725353366316086e-13,3.606364046216462896359e-03,2.037629656832379415895e-15,0,nan,9.902751088747724013167e-01
15643,3.605904407258087116667e-03,3.605674749246702993216e-03,2.350682824419412461032e-10,2.118017845534047559052e-13,2.118017846353682891459e-13,3.605904407258079416502e-03,2.135432306456292501458e-15,0,nan,9.902763447325944587201e-01
15681,3.597193474414572995912e-03,3.596964924332423773484e-03,2.333669504732353534423e-10,2.097611467519042690476e-13,2.097611468338678022883e-13,3.597193474414565651501e-03,2.041705840857089120997e-15,0,nan,9.902997664944270609093e-01
15703,3.592169512205870690602e-03,3.591941599895848245133e-03,2.323894675340554075568e-10,2.085909534399753214786e-13,2.085909535219388547193e-13,3.592169512205864534367e-03,1.713793138025899941948e-15,0,nan,9.903132749617200183512e-01
15721,3.588069423722465688814e-03,3.587842031242472091990e-03,2.315937652748332998580e-10,2.076395867276711175040e-13,2.076395868096346507447e-13,3.588069423722459166872e-03,1.817674399637195510173e-15,0,nan,9.903242993916334378801e-01
15761,3.578991541042704244840e-03,3.578765297392246490238e-03,2.298384988609383762529e-10,2.055447812840799674703e-13,2.055447813660435007110e-13,3.578991541042697369686e-03,1.920975390912308859405e-15,0,nan,9.903487085103004309715e-01
15763,3.578538852534222935997e-03,3.578312666096551339368e-03,2.297512018438828538574e-10,2.054407360449972148803e-13,2.054407361269607481209e-13,3.578538852534215872166e-03,1.973942872975890793606e-15,0,nan,9.903499257338483482624e-01
15801,3.569959476842190886081e-03,3.569734373337066311166e-03,2.281009254560825637335e-10,2.034763265642156591351e-13,2.034763266461791923758e-13,3.569959476842183053356e-03,2.194065639206018794302e-15,0,nan,9.903729947848334381837e-01
15823,3.565011246151458899206e-03,3.564786766056303804473e-03,2.271527210239034759265e-10,2.023497644272042949324e-13,2.023497645091678281731e-13,3.565011246151451716579e-03,2.014755954061446192840e-15,0,nan,9.903863002090398275144e-01
15842,3.560748799960216856575e-03,3.560524856182841878932e-03,2.263380420621236926549e-10,2.013830924359307353806e-13,2.013830925178942686213e-13,3.560748799960208141453e-03,2.447553164771659511149e-15,0,nan,9.903977616949924990541e-01
15883,3.551585528772747274440e-03,3.551362735783831180159e-03,2.245932779510447253281e-10,1.993167065275049851831e-13,1.993167066094685184237e-13,3.551585528772738117802e-03,2.578183136482118207348e-15,0,nan,9.904224014998958032919e-01
15923,3.542691088486453997175e-03,3.542469409690684068598e-03,2.229083088629107492424e-10,1.973262001979151375272e-13,1.973262002798786707679e-13,3.542691088486444067408e-03,2.802888254336759296842e-15,0,nan,9.904463187740308476362e-01
15943,3.538260553586056438718e-03,3.538039428755162217610e-03,2.220721422755323245123e-10,1.963402650973217630002e-13,1.963402651792852962409e-13,3.538260553586047527508e-03,2.518528521749847884627e-15,0,nan,9.904582326724324497233e-01
15964,3.533620403045646240353e-03,3.533399857646018007995e-03,2.211986622918518592278e-10,1.953116514207169071053e-13,1.953116515026804403460e-13,3.533620403045638336053e-03,2.236884216178845035783e-15,0,nan,9.904707103276705989396e-01
16004,3.524815605792917718592e-03,3.524596157789508521496e-03,2.195475221133850184743e-10,1.933709537642843652703e-13,1.933709538462478985110e-13,3.524815605792909500678e-03,2.331444981336150494534e-15,0,nan,9.904943872356325381160e-01
16005,3.524596048015747693644e-03,3.524376627342222512151e-03,2.195064544887040969960e-10,1.933227458933727632783e-13,1.933227459753362965190e-13,3.524596048015739413897e-03,2.349133616055683618046e-15,0,nan,9.904949776509497113663e-01
16046,3.515617669337854200168e-03,3.515399364808598475091e-03,2.178314636702210384055e-10,1.913590929147800492132e-13,1.913590929967435824539e-13,3.515617669337844878570e-03,2.651482175048138193378e-15,0,nan,9.905191216905382721805e-01
16064,3.511690375147692028124e-03,3.511472557944539819169e-03,2.171014841966723421909e-10,1.905048794190423778326e-13,1.905048795010059110732e-13,3.511690375147682231764e-03,2.789642167999401140334e-15,0,nan,9.905296828105236956559e-01
16087,3.506684916551537287144e-03,3.506467719671803578291e-03,2.161734714292866644707e-10,1.894203087110861331651e-13,1.894203087930496664058e-13,3.506684916551527419633e-03,2.813914153639636834555e-15,0,nan,9.905431433835128701790e-01
16124,3.498662529732141437955e-03,3.498446325217952502379e-03,2.146916477077282969497e-10,1.876917087567838298691e-13,1.876917088387473631098e-13,3.498662529732130979004e-03,2.989414093407876763145e-15,0,nan,9.905647172427653086857e-01
16128,3.497797442749244790916e-03,3.497581345110269395587e-03,2.145322626751079775515e-10,1.875060162956752145456e-13,1.875060163776387477862e-13,3.497797442749234384905e-03,2.975018332415747478327e-15,0,nan,9.905670436574790618019e-01
16170,3.488739791355495271918e-03,3.488524811137865000443e-03,2.128682055366528302520e-10,1.855700418600866579023e-13,1.855700419420501911429e-13,3.488739791355484464202e-03,3.097885636891282546419e-15,0,nan,9.905914019274751062443e-01
16184,3.485730989699599435827e-03,3.485516380030276913787e-03,2.123173453892804132798e-10,1.849302742589988315661e-13,1.849302743409623648068e-13,3.485730989699588538960e-03,3.126135419052772972512e-15,0,nan,9.905994934198436097442e-01
16211,3.479942932267223246190e-03,3.479729034526514441783e-03,2.112603279754109073227e-10,1.837042034927571002141e-13,1.837042035747206334548e-13,3.479942932267212817732e-03,2.996732443989793243952e-15,0,nan,9.906150592033491953953e-01
16244,3.472894691109631570142e-03,3.472681658703365755597e-03,2.099779246883161348221e-10,1.822194383568780631362e-13,1.822194384388415963769e-13,3.472894691109621248198e-03,2.972144108390153827730e-15,0,nan,9.906340141868300693461e-01
16253,3.470977395893187680137e-03,3.470764598575927419727e-03,2.096299804872295709193e-10,1.818171082068253999709e-13,1.818171082887889332116e-13,3.470977395893177140506e-03,3.036502333652658273119e-15,0,nan,9.906391704465859884615e-01
16294,3.462269772719524674881e-03,3.462058041454495714573e-03,2.080545922472004660628e-10,1.799982595654533798185e-13,1.799982596474169130592e-13,3.462269772719515314743e-03,2.703468590860706287788e-15,0,nan,9.906625884114952780525e-01
16304,3.460152585636238481426e-03,3.459941113168705974917e-03,2.076727473794260745654e-10,1.795580925564847565760e-13,1.795580926384482898167e-13,3.460152585636228475849e-03,2.891657648560509309635e-15,0,nan,9.906682823471613022329e-01
16336,3.453394953282420271057e-03,3.453184305785958821411e-03,2.064571051234773933692e-10,1.781585699704113664713e-13,1.781585700523748997120e-13,3.453394953282410255316e-03,2.900259373834039239358e-15,0,nan,9.906864563667754785973e-01
16364,3.447503640282451389809e-03,3.447293710682117900967e-03,2.054011891991317938763e-10,1.769451565925682549084e-13,1.769451566745317881491e-13,3.447503640282442340109e-03,2.625000856481628961407e-15,0,nan,9.907023006633931637563e-01
16378,3.444565515060935001479e-03,3.444355943033222764577e-03,2.048759306895030423917e-10,1.763423238407843047056e-13,1.763423239227478379463e-13,3.444565515060925788090e-03,2.674760890811181580343e-15,0,nan,9.907102026131572851007e-01
16420,3.435781110858997493968e-03,3.435572606084750114236e-03,2.033108612550575906216e-10,1.745491635958169770431e-13,1.745491636777805102838e-13,3.435781110858988097619e-03,2.734850661013024508312e-15,0,nan,9.907338280792072886943e-01
16424,3.434946837101173888057e-03,3.434738433544700687838e-03,2.031626394908429360571e-10,1.743795776099844865277e-13,1.743795776919480197684e-13,3.434946837101164460369e-03,2.744638827986471233740e-15,0,nan,9.907360718579488836921e-01
16462,3.427041397013224841017e-03,3.426833951360618111398e-03,2.017616922949868261764e-10,1.727787380017736614885e-13,1.727787380837371947292e-13,3.427041397013216143259e-03,2.537978626829887909454e-15,0,nan,9.907573336840653196512e-01
16484,3.422481172922089628918e-03,3.422274278829840182120e-03,2.009565008600929043775e-10,1.718603293717217983895e-13,1.718603294536853316301e-13,3.422481172922081328842e-03,2.425163333494210145284e-15,0,nan,9.907695986138364872635e-01
16504,3.418346033348112524008e-03,3.418139638767726373042e-03,2.002282223930737553207e-10,1.710307020435123602873e-13,1.710307021254758935280e-13,3.418346033348104592392e-03,2.320308254550998060396e-15,0,nan,9.907807203375716899492e-01
16544,3.410105659084512307738e-03,3.409900258116153447946e-03,1.987821888397244083101e-10,1.693864114925808287805e-13,1.693864115745443620212e-13,3.410105659084504411062e-03,2.315669131241820044080e-15,0,nan,9.908028835753707177169e-01
16546,3.409694683131895241723e-03,3.409489331655670731058e-03,1.987102531870424341754e-10,1.693047167989731222088e-13,1.693047168809366554495e-13,3.409694683131887314554e-03,2.324891326584961456033e-15,0,nan,9.908039889403815285700e-01
16589,3.400882598169497911950e-03,3.400678306462241295288e-03,1.971719965600988350080e-10,1.675601335188337750657e-13,1.675601336007973083064e-13,3.400882598169490735039e-03,2.110308120000562600481e-15,0,nan,9.908276901882428602851e-01
16604,3.397819321175993192291e-03,3.397615397226194742381e-03,1.966391315646985302639e-10,1.669568486975814424207e-13,1.669568487795449756614e-13,3.397819321175985575983e-03,2.241528399113891084849e-15,0,nan,9.908359293488591497596e-01
16631,3.392319306365865812930e-03,3.392116041881699638888e-03,1.956848031165357906845e-10,1.658777620593621750592e-13,1.658777621413257082999e-13,3.392319306365858271584e-03,2.223064931856542280431e-15,0,nan,9.908507225976532978361e-01
16664,3.385621198776569539673e-03,3.385418735970794571616e-03,1.945267694562200996457e-10,1.645706901042189215180e-13,1.645706901861824547587e-13,3.385621198776562708141e-03,2.017807686315116109507e-15,0,nan,9.908687385032856990703e-01
16674,3.383596688213781535776e-03,3.383394467404628094126e-03,1.941776547343907869345e-10,1.641771514146441257227e-13,1.641771514966076589634e-13,3.383596688213774661680e-03,2.031594340834740469794e-15,0,nan,9.908741838693995173954e-01
16717,3.374918811662972698701e-03,3.374717626511200292000e-03,1.926859439474033934462e-10,1.624982787509395035856e-13,1.624982788329030368262e-13,3.374918811662964592595e-03,2.401866758160453308713e-15,0,nan,9.908975251273124321269e-01
16724,3.373510345208502979319e-03,3.373309327898887412245e-03,1.924445549148795940794e-10,1.622270085277183302838e-13,1.622270086096818635245e-13,3.373510345208494532919e-03,2.503742371438037730360e-15,0,nan,9.909013135709805378108e-01
16759,3.366485610212288474841e-03,3.366285428971197216108e-03,1.912436384881604969822e-10,1.608791165760491027121e-13,1.608791166580126359527e-13,3.366485610212281171299e-03,2.169485461498724112722e-15,0,nan,9.909202085854195636875e-01
16784,3.361485827291354339108e-03,3.361286240052676742990e-03,1.903919520225205987992e-10,1.599248998084680101356e-13,1.599248998904315433763e-13,3.361485827291347683335e-03,1.980009282576876196382e-15,0,nan,9.909336570482572511859e-01
16802,3.357895169496901387196e-03,3.357696008304383947923e-03,1.897818667165083317314e-10,1.592422414985343827430e-13,1.592422415804979159837e-13,3.357895169496894969016e-03,1.911370092159329427032e-15,0,nan,9.909433153001366361649e-01
16844,3.349546725102310346794e-03,3.349348552728045880222e-03,1.883684362525616649045e-10,1.576634821608574174913e-13,1.576634822428209507320e-13,3.349546725102302949656e-03,2.208399922573368202547e-15,0,nan,9.909657713960745537311e-01
16845,3.349348458543827729977e-03,3.349150309623032898548e-03,1.883349544829542119394e-10,1.576261316824849258613e-13,1.576261317644484591019e-13,3.349348458543820445918e-03,2.174769188715649548518e-15,0,nan,9.909663047078348700140e-01
16889,3.340647906492048499483e-03,3.340450785416190868787e-03,1.868695785870954123803e-10,1.559936042716446220698e-13,1.559936043536081553105e-13,3.340647906492039553121e-03,2.678031998377928581867e-15,0,nan,9.909897082515333123129e-01
16904,3.337692131741560111480e-03,3.337495359240017726160e-03,1.863734941884925221055e-10,1.554418955427515023488e-13,1.554418956247150355895e-13,3.337692131741551413510e-03,2.605983186525697594727e-15,0,nan,9.909976590406373650878e-01
16932,3.332188656912028496687e-03,3.331992532613460046564e-03,1.854521579654635424156e-10,1.544185493524842570934e-13,1.544185494344477903341e-13,3.332188656912019943348e-03,2.566883085575475369445e-15,0,nan,9.910124630328938587199e-01
16964,3.325921153102661970841e-03,3.325725765693204882822e-03,1.844066232502971340080e-10,1.532593010448897464914e-13,1.532593011268532797321e-13,3.325921153102654805365e-03,2.154433279518154226514e-15,0,nan,9.910293223740153881088e-01
16975,3.323772140434747609378e-03,3.323577005371979205262e-03,1.840490361736357776473e-10,1.528633233521104153946e-13,1.528633234340739486353e-13,3.323772140434740398798e-03,2.169396522108137323249e-15,0,nan,9.910351031736622435023e-01
17019,3.315203789445068851410e-03,3.315009658896135840561e-03,1.826278975328842440791e-10,1.512921436153692895313e-13,1.512921436973328227719e-13,3.315203789445061169880e-03,2.317061190889343012814e-15,0,nan,9.910581520600847643503e-01
17024,3.314232907647755421027e-03,3.314038890757099210804e-03,1.824673314285486538920e-10,1.511148802995084878742e-13,1.511148803814720211149e-13,3.314232907647747967560e-03,2.248926562211422223346e-15,0,nan,9.910607637547525655165e-01
17062,3.306872748509554447993e-03,3.306679592169155159492e-03,1.812531586916015235432e-10,1.497761281815988504889e-13,1.497761282635623837296e-13,3.306872748509547706458e-03,2.038643679360047206598e-15,0,nan,9.910805628875646031747e-01
17084,3.302626526187471978774e-03,3.302433865446061621307e-03,1.805551370259317144735e-10,1.490078349075114742078e-13,1.490078349894750074485e-13,3.302626526187464731348e-03,2.194442997861765072352e-15,0,nan,9.910919855084348385255e-01
17106,3.298391194682596342519e-03,3.298199027635215219156e-03,1.798606949536318103853e-10,1.482444616287648202414e-13,1.482444617107283534821e-13,3.298391194682588481418e-03,2.383313731222484391336e-15,0,nan,9.911033789102860759829e-01
17144,3.291101151665480357283e-03,3.290909832903942278809e-03,1.786695684059668396647e-10,1.469373858835535876885e-13,1.469373859655171209291e-13,3.291101151665471817921e-03,2.594682528497447804340e-15,0,nan,9.911229899282769872601e-01
17150,3.289953036955059646751e-03,3.289761851619796371310e-03,1.784824580981995819499e-10,1.467323243565059972046e-13,1.467323244384695304453e-13,3.289953036955051069484e-03,2.607109367759356738328e-15,0,nan,9.911260785042362154280e-01
17194,3.281557943120992377334e-03,3.281367731994206012047e-03,1.771182668923164074147e-10,1.452394183192249209005e-13,1.452394184011884541412e-13,3.281557943120983877782e-03,2.590096611592854272732e-15,0,nan,9.911486625583340328801e-01
17204,3.279655938947506794989e-03,3.279465948193175956621e-03,1.768101637487050724080e-10,1.449027731184091598049e-13,1.449027732003726930456e-13,3.279655938947498587664e-03,2.502495961528947353281e-15,0,nan,9.911537792756727863783e-01
17238,3.273205584356617299513e-03,3.273016340010943131533e-03,1.757679428663729354929e-10,1.437654507645692473570e-13,1.437654508465327805976e-13,3.273205584356608708058e-03,2.624783247670381518129e-15,0,nan,9.911711319524741448713e-01
17264,3.268290054614762449314e-03,3.268101378088279253264e-03,1.749764708131817538037e-10,1.429032548580359241068e-13,1.429032549399994573475e-13,3.268290054614753575374e-03,2.715163135346530432765e-15,0,nan,9.911843557807578951389e-01
17282,3.264895635177395786380e-03,3.264707350260779086804e-03,1.744313102651057734362e-10,1.423101341262664058876e-13,1.423101342082299391283e-13,3.264895635177387860270e-03,2.427676621124667300924e-15,0,nan,9.911934875576371226503e-01
17324,3.257002676761629102881e-03,3.256815300873609590748e-03,1.731680467064143950374e-10,1.409381071987531057496e-13,1.409381072807166389903e-13,3.257002676761621762281e-03,2.253789759375084094968e-15,0,nan,9.912147216429343469786e-01
17326,3.256627773395750873042e-03,3.256440440630495834762e-03,1.731081959995570405164e-10,1.408731859193941189537e-13,1.408731860013576521944e-13,3.256627773395743567171e-03,2.243385316550068214391e-15,0,nan,9.912157302360064137919e-01
17371,3.248215206362040780030e-03,3.248028839936783779968e-03,1.717688159888970748967e-10,1.394222899870446913253e-13,1.394222900690082245660e-13,3.248215206362033899794e-03,2.118159184414280046072e-15,0,nan,9.912383625135056117519e-01
17384,3.245792994797545502617e-03,3.245606906145317039486e-03,1.713844576587478965787e-10,1.390066235979895085850e-13,1.390066236799530418257e-13,3.245792994797539449296e-03,1.864974435293721226503e-15,0,nan,9.912448790314118071969e-01
17415,3.240031504256685006282e-03,3.239846075485483967854e-03,1.704725271720938800517e-10,1.380216528347320455322e-13,1.380216529166955787728e-13,3.240031504256679233964e-03,1.781562237810868275142e-15,0,nan,9.912603793720249886257e-01
17444,3.234660209252952084436e-03,3.234475394617358865595e-03,1.696252788053469129960e-10,1.371081144000627166612e-13,1.371081144820262499019e-13,3.234660209252946432185e-03,1.747401733529639844942e-15,0,nan,9.912748300857150950951e-01
17460,3.231704352517626374630e-03,3.231519875410324062898e-03,1.691602337491890356462e-10,1.366073280061631228656e-13,1.366073280881266561063e-13,3.231704352517621159660e-03,1.613690340808945801389e-15,0,nan,9.912827824559449886935e-01
17505,3.223419893986446873452e-03,3.223236361235563146588e-03,1.678613751755631850553e-10,1.352110728069797108915e-13,1.352110728889432441322e-13,3.223419893986442841787e-03,1.250741511589930188455e-15,0,nan,9.913050709783625220536e-01
17549,3.215360500847803774949e-03,3.215177884473564319523e-03,1.666042058640432532441e-10,1.338630520407301340075e-13,1.338630521226936672482e-13,3.215360500847799888338e-03,1.208763582637644355993e-15,0,nan,9.913267542704755757861e-01
17565,3.212439795381924045187e-03,3.212257510534583405254e-03,1.661501663775324567519e-10,1.333770306303807485361e-13,1.333770307123442817767e-13,3.212439795381920689242e-03,1.044671573875380987712e-15,0,nan,9.913346123151149852154e-01
17594,3.207159518839209667862e-03,3.206977832587650043689e-03,1.653314159719974779771e-10,1.325017255786169876893e-13,1.325017256605805209300e-13,3.207159518839206384974e-03,1.023612304295065798944e-15,0,nan,9.913488187881467326740e-01
17625,3.201534246934155218678e-03,3.201353197306102977421e-03,1.644621379237839041679e-10,1.315739801179917812005e-13,1.315739801999553144412e-13,3.201534246934151312374e-03,1.220135064380700932572e-15,0,nan,9.913639535971665518363e-01
17640,3.198819419385626368346e-03,3.198638676600622492846e-03,1.640437067227085729296e-10,1.311279862142823613147e-13,1.311279862962458945554e-13,3.198819419385623524221e-03,8.891170478105261602771e-16,0,nan,9.913712578970719520701e-01
17685,3.190702491966868406537e-03,3.190522665045174201953e-03,1.627968986333872701605e-10,1.298012949513665498100e-13,1.298012950333300830507e-13,3.190702491966865037887e-03,1.055770646029048630257e-15,0,nan,9.913930968498075001205e-01
17730,3.182626653285421450268e-03,3.182447735283319614069e-03,1.615626936920221474738e-10,1.284913398761320004203e-13,1.284913399580955336609e-13,3.182626653285418175427e-03,1.028974331293721717533e-15,0,nan,9.914148255354505408286e-01
17745,3.179943784009508101623e-03,3.179765167449682353867e-03,1.611540652204206759197e-10,1.280583635294465635809e-13,1.280583636114100968216e-13,3.179943784009505173430e-03,9.208316553841832342274e-16,0,nan,9.914220440710865965453e-01
17775,3.174591592135854282997e-03,3.174413576179643120545e-03,1.603409330542172790370e-10,1.271978682745218606044e-13,1.271978683564853938451e-13,3.174591592135851064483e-03,1.013835432974269998809e-15,0,nan,9.914364447870183511512e-01
17805,3.169257386625747453107e-03,3.169079968248917234669e-03,1.595332621086960549146e-10,1.263445885746464398602e-13,1.263445886566099731009e-13,3.169257386625743653106e-03,1.199019548129981394934e-15,0,nan,9.914507972322634475593e-01
17821,3.166419800166955875881e-03,3.166242699269558591446e-03,1.591047214806403789192e-10,1.258924313663550613597e-13,1.258924314483185946004e-13,3.166419800166952487114e-03,1.070220399565770187556e-15,0,nan,9.914584322161049133358e-01
17865,3.158642573245445603347e-03,3.158466341035585586705e-03,1.579341212514363999409e-10,1.246593867507606385232e-13,1.246593868327241717639e-13,3.158642573245442809832e-03,8.844035357803720799017e-16,0,nan,9.914793582782504066187e-01
17867,3.158289970573402351967e-03,3.158113777697375400971e-03,1.578811853975946131758e-10,1.246036987609995938683e-13,1.246036988429631271090e-13,3.158289970573399569887e-03,8.808816610184948591342e-16,0,nan,9.914803070269388772322e-01
17912,3.150377170649056729479e-03,3.150201859314329371625e-03,1.566963574039658535601e-10,1.233588998367965144504e-13,1.233588999187600476911e-13,3.150377170649054013468e-03,8.621225327160906093218e-16,0,nan,9.915015981549559029740e-01
17925,3.148098626999985133468e-03,3.147923569101205350934e-03,1.563562819557596347676e-10,1.230021882923011454434e-13,1.230021883742646786841e-13,3.148098626999982728318e-03,7.640008585184008621341e-16,0,nan,9.915077291280637365148e-01
17958,3.142329407022997466575e-03,3.142154989998901734594e-03,1.554974217647891331699e-10,1.221024633997348918277e-13,1.221024634816984250684e-13,3.142329407022995252219e-03,7.046861087862231964433e-16,0,nan,9.915232527114209224025e-01
17985,3.137624840560877727963e-03,3.137450945274765107956e-03,1.547993907118198037549e-10,1.213724366448821949549e-13,1.213724367268457281955e-13,3.137624840560875810069e-03,6.112567461945866096721e-16,0,nan,9.915359116752422746939e-01
18004,3.134322655277154735798e-03,3.134149125737928885671e-03,1.543106862672881349204e-10,1.208619826460700648256e-13,1.208619827280335980663e-13,3.134322655277152538594e-03,7.010138096275117925143e-16,0,nan,9.915447971941307309107e-01
18045,3.127220515981595557603e-03,3.127047771764607502626e-03,1.532631010264721330919e-10,1.197695881162926095890e-13,1.197695881982561428297e-13,3.127220515981592244010e-03,1.059596812161080017019e-15,0,nan,9.915639077882761462032e-01
18051,3.126183877331145059136e-03,3.126011247592060723205e-03,1.531105920090564503933e-10,1.196107623782727876493e-13,1.196107624602363208900e-13,3.126183877331142348843e-03,8.669655334831920082909e-16,0,nan,9.915666972168999165264e-01
18097,3.118259089033726966927e-03,3.118087333190332818139e-03,1.519480516447114199911e-10,1.184018034820994385121e-13,1.184018035640629717528e-13,3.118259089033725612734e-03,4.342788350029134949991e-16,0,nan,9.915880217075324868248e-01
18105,3.116884964542523429876e-03,3.116713360003433436196e-03,1.517470732613234485044e-10,1.181931115378993323497e-13,1.181931116198628655904e-13,3.116884964542522096011e-03,4.279481433747704187688e-16,0,nan,9.915917193110071013859e-01
18143,3.110374377358167668345e-03,3.110203488791402938463e-03,1.507972508273276540273e-10,1.172080804152156829556e-13,1.172080804971792161963e-13,3.110374377358166994107e-03,2.167707626845534991455e-16,0,nan,9.916092386283121839509e-01
18165,3.106617506599003084022e-03,3.106447030496397102017e-03,1.502509744750444322160e-10,1.166424879360499663402e-13,1.166424880180134995809e-13,3.106617506599001697218e-03,4.464034242858305779810e-16,0,nan,9.916193480630560463961e-01
18190,3.102359336391261913912e-03,3.102189327187864029828e-03,1.496334039727979934592e-10,1.160039040201627397307e-13,1.160039041021262729714e-13,3.102359336391261621686e-03,9.419488044948987021366e-17,0,nan,9.916308065281027164578e-01
18225,3.096417471432335623283e-03,3.096248112672156990038e-03,1.487744782698087104526e-10,1.151172102131378326803e-13,1.151172102951013659209e-13,3.096417471432333889406e-03,5.599621042790138034422e-16,0,nan,9.916467958401972732519e-01
18236,3.094554726087634256154e-03,3.094385570981651126937e-03,1.485058882705458752635e-10,1.148402859853886445247e-13,1.148402860673521777654e-13,3.094554726087632641709e-03,5.217050401004858672625e-16,0,nan,9.916518084422105634755e-01
18283,3.086620904246743443688e-03,3.086452615174998560799e-03,1.473655310962229075525e-10,1.136664018620855368190e-13,1.136664019440490700597e-13,3.086620904246741955452e-03,4.821573281896095309090e-16,0,nan,9.916731583308874484195e-01
18285,3.086284197103735145451e-03,3.086115944736877655941e-03,1.473172646417466744454e-10,1.136167828380239777857e-13,1.136167829199875110264e-13,3.086284197103733563829e-03,5.124681233973321489578e-16,0,nan,9.916740644147577944255e-01
18330,3.078727659834495054836e-03,3.078560230163142601850e-03,1.462368196374880441672e-10,1.125074786163509778130e-13,1.125074786983145110537e-13,3.078727659834494178792e-03,2.845473593285787318000e-16,0,nan,9.916943992971307713009e-01
18345,3.076217030311132524106e-03,3.076049873531081640943e-03,1.458790198352915680993e-10,1.121407215455070941404e-13,1.121407216274706273811e-13,3.076217030311131683850e-03,2.731460997052218810420e-16,0,nan,9.917011555359985270773e-01
18377,3.070874682345953524121e-03,3.070708105508729475475e-03,1.451196056105691330924e-10,1.113632880228538836647e-13,1.113632881048174169054e-13,3.070874682345953347303e-03,5.757907633152173078047e-17,0,nan,9.917155321723626951159e-01
18405,3.066215326248772961998e-03,3.066049254389291260636e-03,1.444594362013049022745e-10,1.106885530445497423209e-13,1.106885531265132755616e-13,3.066215326248772740287e-03,7.230766608131712714352e-17,0,nan,9.917280709304884872752e-01
18424,3.063061664436165978248e-03,3.062895933933529411114e-03,1.440137429916359657698e-10,1.102336059077451899111e-13,1.102336059897087231518e-13,3.063061664436166196147e-03,7.113772086637982000204e-17,0,nan,9.917365577795650713141e-01
18465,3.056278448469541830779e-03,3.056113451002400848572e-03,1.430582120588717780709e-10,1.092598147349780145640e-13,1.092598148169415478047e-13,3.056278448469542272083e-03,1.443926569388588707643e-16,0,nan,9.917548123024694263754e-01
18471,3.055288301880064970317e-03,3.055123411278352386911e-03,1.429190879767185305798e-10,1.091182120666688184774e-13,1.091182121486323517181e-13,3.055288301880065592886e-03,2.037677478255698545996e-16,0,nan,9.917574769333853638032e-01
18518,3.047554293532981403020e-03,3.047390236463574063330e-03,1.418354989424358446573e-10,1.080168901846346972971e-13,1.080168902665982305377e-13,3.047554293532982960713e-03,5.111290694003840143474e-16,0,nan,9.917782904402425048110e-01
18525,3.046405768749961551212e-03,3.046241835282717004552e-03,1.416750515606595660723e-10,1.078540544323827356391e-13,1.078540545143462688798e-13,3.046405768749962713976e-03,3.816840455959548943939e-16,0,nan,9.917813813342168599379e-01
18566,3.039696041068844657024e-03,3.039532828759913297978e-03,1.407401315035756980515e-10,1.069064393024856106209e-13,1.069064393844491438616e-13,3.039696041068844660200e-03,1.044964203423024449046e-18,0,nan,9.917994385748398057483e-01
18585,3.036596666957797497483e-03,3.036433787231606565987e-03,1.403096645617368926366e-10,1.064708301009589683421e-13,1.064708301829225015827e-13,3.036596666957797437343e-03,1.980484926083571291222e-17,0,nan,9.918077796863952878652e-01
18613,3.032040671351398687661e-03,3.031878279897298918144e-03,1.396784861696004537240e-10,1.058329157600765385151e-13,1.058329158420400717558e-13,3.032040671351399332253e-03,2.125934783629481702611e-16,0,nan,9.918200409691542036579e-01
18645,3.026850530922203970363e-03,3.026688694809685515469e-03,1.389617664917520749666e-10,1.051097095940286753062e-13,1.051097096759922085469e-13,3.026850530922204379057e-03,1.350226556861667791870e-16,0,nan,9.918340089983941932641e-01
18661,3.024262118231665994600e-03,3.024100558722280299162e-03,1.386052449494366966015e-10,1.047504230798840228477e-13,1.047504231618475560884e-13,3.024262118231666648086e-03,2.160811111137404144999e-16,0,nan,9.918409751395947504386e-01
18705,3.017166756306380748925e-03,3.017005953809516298481e-03,1.376310782303778772448e-10,1.037702704020056178169e-13,1.037702704839691510576e-13,3.017166756306382161353e-03,4.681303864277096044522e-16,0,nan,9.918600708886810172018e-01
18709,3.016523373969595862853e-03,3.016362640028086815336e-03,1.375429708476833213216e-10,1.036817351754057142652e-13,1.036817352573692475058e-13,3.016523373969596775743e-03,3.026297647089019741951e-16,0,nan,9.918618024345167780566e-01
18757,3.008824133746343647972e-03,3.008664219060877813988e-03,1.364915241344882970634e-10,1.026266413255605621946e-13,1.026266414075240954353e-13,3.008824133746345926278e-03,7.572083872647251669207e-16,0,nan,9.918825236702802487809e-01
18765,3.007544746482650448866e-03,3.007384967730726381407e-03,1.363173259859247202696e-10,1.024520994075614112362e-13,1.024520994895249444769e-13,3.007544746482653068738e-03,8.711002251658974160029e-16,0,nan,9.918859669551267464619e-01
18805,3.001164095847165882991e-03,3.001004994170088525235e-03,1.354507672108919610524e-10,1.015849345523489049830e-13,1.015849346343124382237e-13,3.001164095847168264636e-03,7.935736978653906379955e-16,0,nan,9.919031396549562456405e-01
18825,2.997983912409926329778e-03,2.997825147657511620641e-03,1.350202411770343361919e-10,1.011547926477680778532e-13,1.011547927297316110938e-13,2.997983912409928646202e-03,7.726603678275383065675e-16,0,nan,9.919116987753353787316e-01
18853,2.993542961622001723210e-03,2.993384666769024083505e-03,1.344205645710100315332e-10,1.005564115450565666097e-13,1.005564116270200998504e-13,2.993542961622003350572e-03,5.436240838282689756187e-16,0,nan,9.919236511884241136862e-01
18885,2.988483672513502463486e-03,2.988325912138469798995e-03,1.337395603173659651897e-10,9.987795508299487188613e-14,9.987795516495840512681e-14,2.988483672513505070230e-03,8.722630540533191819376e-16,0,nan,9.919372679069574067585e-01
18901,2.985960435446658942094e-03,2.985802941296055498105e-03,1.334007827649821154113e-10,9.954087258618202592547e-14,9.954087266814555916615e-14,2.985960435446662564430e-03,1.213122704484581994088e-15,0,nan,9.919440590624742946154e-01
18945,2.979043452567133737352e-03,2.978886687068714456128e-03,1.324750249031904211342e-10,9.862120037234945945728e-14,9.862120045431299269796e-14,2.979043452567136781377e-03,1.021812774020469116592e-15,0,nan,9.919626758880125409930e-01
18950,2.978259458980775289255e-03,2.978102775963644300444e-03,1.323703677545284896008e-10,9.851736542629613834456e-14,9.851736550825967158524e-14,2.978259458980778397443e-03,1.043625460695536818204e-15,0,nan,9.919647859933526994557e-01
18998,2.970754063088592439312e-03,2.970598168590595986038e-03,1.313712456132634015144e-10,9.752746979702900490284e-14,9.752746987899253814352e-14,2.970754063088595167394e-03,9.183127606440068156587e-16,0,nan,9.919849867732515390326e-01
19006,2.969506839961020671498e-03,2.969351076304010267348e-03,1.312057037922174892913e-10,9.736369798895325662206e-14,9.736369807091678986274e-14,2.969506839961023762745e-03,1.040996673051995132198e-15,0,nan,9.919883436991451847349e-01
19047,2.963131223098373900893e-03,2.962976127423111536580e-03,1.303616529587925948421e-10,9.652974208250919611179e-14,9.652974216447272935247e-14,2.963131223098377382410e-03,1.174945322810092748716e-15,0,nan,9.920055039044859041030e-01
19066,2.960185942901605044703e-03,2.960031155322742635327e-03,1.299729617772234988307e-10,9.614630284549963342507e-14,9.614630292746316666576e-14,2.960185942901608317638e-03,1.105651932453421377450e-15,0,nan,9.920134312931859268134e-01
19096,2.955547402795725368124e-03,2.955393099818995686356e-03,1.293623788670876429317e-10,9.554474051948324362340e-14,9.554474060144677686408e-14,2.955547402795727700641e-03,7.891996508988968450603e-16,0,nan,9.920259162633661641738e-01
19126,2.950923376902430100149e-03,2.950769556255635958641e-03,1.287556144789182391553e-10,9.494787561587302170433e-14,9.494787569783655494501e-14,2.950923376902432261566e-03,7.324542345199716764239e-16,0,nan,9.920383622604946103718e-01
19145,2.948002303345437224991e-03,2.947848787005481491913e-03,1.283732918479083068106e-10,9.457227081538627369195e-14,9.457227089734980693263e-14,2.948002303345439945872e-03,9.229577540458250407627e-16,0,nan,9.920462246503818735531e-01
19186,2.941718596109711789804e-03,2.941565733362817239988e-03,1.275534223304416519778e-10,9.376806276172360414476e-14,9.376806284368713738544e-14,2.941718596109714604283e-03,9.567464166053282810784e-16,0,nan,9.920631380632713904196e-01
19194,2.940495628956069085191e-03,2.940342893252776736157e-03,1.273942624166095389806e-10,9.361214212954979846863e-14,9.361214221151333170931e-14,2.940495628956072337586e-03,1.106070258085830607353e-15,0,nan,9.920664298578951130285e-01
19243,2.933027086841290612118e-03,2.932875125835417325082e-03,1.264251630585419853428e-10,9.266416700328940590936e-14,9.266416708525293915004e-14,2.933027086841293376198e-03,9.423984788713137657844e-16,0,nan,9.920865326702367639842e-01
19246,2.932571061459186834153e-03,2.932419147692168302083e-03,1.263661502247077236683e-10,9.260651840864402020618e-14,9.260651849060755344686e-14,2.932571061459189691407e-03,9.743170171991860517684e-16,0,nan,9.920877601455795327863e-01
19292,2.925596387181812144812e-03,2.925445194994210924150e-03,1.254658681941731890047e-10,9.172816129158165476889e-14,9.172816137354518800957e-14,2.925596387181815304245e-03,1.079927807916790697680e-15,0,nan,9.921065338638041469321e-01
19306,2.923480240570868783634e-03,2.923329266974110472038e-03,1.251935674178423455777e-10,9.146290415688342216262e-14,9.146290423884695540330e-14,2.923480240570871602771e-03,9.643086919406127591864e-16,0,nan,9.921122299336147732003e-01
19342,2.918052751640638157321e-03,2.917902337962712065039e-03,1.244969742088223031742e-10,9.078520401516526324445e-14,9.078520409712879648513e-14,2.918052751640640110156e-03,6.692252080764584233854e-16,0,nan,9.921268392918905685250e-01
19366,2.914445607645767353372e-03,2.914295565518359911600e-03,1.240354474350057678066e-10,9.033688889730622683250e-14,9.033688897926976007318e-14,2.914445607645769845131e-03,8.549684941960988021057e-16,0,nan,9.921365488359855894056e-01
19391,2.910697636822467005563e-03,2.910547980264817109070e-03,1.235571129898350670095e-10,8.987283274640825437815e-14,8.987283282837178761883e-14,2.910697636822470188501e-03,1.093530986275707568064e-15,0,nan,9.921466375111192951305e-01
19426,2.905466643364511183240e-03,2.905317524112579433831e-03,1.228915679785295581726e-10,8.922814863243240501269e-14,8.922814871439593825337e-14,2.905466643364514259451e-03,1.058766898328100896615e-15,0,nan,9.921607182439805741451e-01
19441,2.903230540270943134395e-03,2.903081650407474036818e-03,1.226077975366003592894e-10,8.895362547868322959204e-14,8.895362556064676283272e-14,2.903230540270946725180e-03,1.236823728546434818626e-15,0,nan,9.921667373988972065215e-01
19486,2.896542834787845833999e-03,2.896394629922908591640e-03,1.217617108383071309477e-10,8.813636630240545900297e-14,8.813636638436899224365e-14,2.896542834787848101718e-03,7.829053762992841929070e-16,0,nan,9.921847395318404742794e-01
19491,2.895801657813748715420e-03,2.895653528767831372259e-03,1.216681822853206333353e-10,8.804614012948456714785e-14,8.804614021144810038853e-14,2.895801657813750939728e-03,7.681149409828997951190e-16,0,nan,9.921867346625209446546e-01
19541,2.888410696849336590369e-03,2.888263322804248030284e-03,1.207381436547571671057e-10,8.715019777907897524064e-14,8.715019786104250848132e-14,2.888410696849338261777e-03,5.786600101546189735005e-16,0,nan,9.922066300859348741406e-01
19546,2.887673675258948038924e-03,2.887526376396306118655e-03,1.206456618043726099772e-10,8.706123161573549903491e-14,8.706123169769903227559e-14,2.887673675258949244252e-03,4.174044644552098885912e-16,0,nan,9.922086140570091631523e-01
19591,2.881057367755785261765e-03,2.880910742953945741923e-03,1.198175599481878335657e-10,8.626562268578147784078e-14,8.626562276774501108146e-14,2.881057367755786336650e-03,3.730869166631672753735e-16,0,nan,9.922264244451235955572e-01
19606,2.878858664307539731025e-03,2.878712263164696482515e-03,1.195432105816119063628e-10,8.600244088467498974994e-14,8.600244096663852299062e-14,2.878858664307540446768e-03,2.486203471201123800124e-16,0,nan,9.922323431603944583258e-01
19641,2.873741383852963706541e-03,2.873595502595187745759e-03,1.189063113199649767130e-10,8.539224222160424277300e-14,8.539224230356777601368e-14,2.873741383852963711835e-03,1.842182442054516060615e-18,0,nan,9.922461185082075446509e-01
19666,2.870097307555751105224e-03,2.869951795950858100537e-03,1.184541507065446887143e-10,8.495969686508520588231e-14,8.495969694704873912299e-14,2.870097307555750569475e-03,1.866655662607488972164e-16,0,nan,9.922559281666217261171e-01
19691,2.866462461365272985231e-03,2.866317318010030371772e-03,1.180042797427495771503e-10,8.452988680936782726489e-14,8.452988689133136050557e-14,2.866462461365273458087e-03,1.649615681970227210322e-16,0,nan,9.922657130355395487800e-01
19726,2.861389116625688046336e-03,2.861244486476021992721e-03,1.173782794661215686473e-10,8.393270860065682014805e-14,8.393270868262035338873e-14,2.861389116625689552996e-03,5.265483978303952199764e-16,0,nan,9.922793703842699338251e-01
19742,2.859075849791975054009e-03,2.858931453344446937254e-03,1.170935823991081424439e-10,8.366146954973421248584e-14,8.366146963169774572652e-14,2.859075849791975845985e-03,2.770041255605003854314e-16,0,nan,9.922855976922395049278e-01
19786,2.852733609048699586069e-03,2.852589852369166126961e-03,1.163153978184843978073e-10,8.292119127135719414551e-14,8.292119135332072738619e-14,2.852733609048700868689e-03,4.496107299719228201007e-16,0,nan,9.923026711061344459709e-01
19792,2.851870937474507150533e-03,2.851727267706521528473e-03,1.162098165258524965083e-10,8.282087965375663182584e-14,8.282087973572016506652e-14,2.851870937474508402659e-03,4.390543898131300599696e-16,0,nan,9.923049934453594481945e-01
19843,2.844559240603429951105e-03,2.844416306411926866071e-03,1.153175138068275555124e-10,8.197432573234197098062e-14,8.197432581430550422130e-14,2.844559240603433422458e-03,1.220348209499246522305e-15,0,nan,9.923246768949204573763e-01
19846,2.844130308176252581315e-03,2.843987417077915250824e-03,1.152653103156298039391e-10,8.192486604597070672013e-14,8.192486612793423996081e-14,2.844130308176256032551e-03,1.213459078744069713896e-15,0,nan,9.923258316094371851799e-01
19894,2.837284939659671500339e-03,2.837142735409953816367e-03,1.144343230045556072359e-10,8.113856054114986958232e-14,8.113856062311340282300e-14,2.837284939659673703049e-03,7.763440141472073351916e-16,0,nan,9.923442599032290264245e-01
19906,2.835578743092453946062e-03,2.835436709781092180088e-03,1.142278250279343806342e-10,8.094345993861823183377e-14,8.094346002058176507445e-14,2.835578743092456616757e-03,9.418517786531906372168e-16,0,nan,9.923488531560881078641e-01
19945,2.830047748480964305007e-03,2.829906268595737753313e-03,1.135601281052745227247e-10,8.031341950625643720201e-14,8.031341958821997044269e-14,2.830047748480968229946e-03,1.386880811974402273145e-15,0,nan,9.923637432371172057799e-01
19966,2.827078448528106812548e-03,2.826937265302798246019e-03,1.132027534704806790070e-10,7.997670566912775686318e-14,7.997670575109129010386e-14,2.827078448528110032968e-03,1.139133322295152013660e-15,0,nan,9.923717369928870415214e-01
19996,2.822847383817329337818e-03,2.822706622775976101347e-03,1.126948148632373614654e-10,7.949874097516619189517e-14,7.949874105712972513585e-14,2.822847383817332695881e-03,1.189601017270926930510e-15,0,nan,9.923831276556471838184e-01
20026,2.818628964776342688686e-03,2.818488624028071473648e-03,1.121899105311454855979e-10,7.902434152715005836380e-14,7.902434160911359160448e-14,2.818628964776346155169e-03,1.229846985877860708323e-15,0,nan,9.923944843517704538123e-01
20047,2.815683565294102141258e-03,2.815543517631960510755e-03,1.118382707693543724413e-10,7.869436615769167644019e-14,7.869436623965520968087e-14,2.815683565294105695196e-03,1.262193853118936057333e-15,0,nan,9.924024139101817412897e-01
20086,2.810229837609737671422e-03,2.810090331820027948623e-03,1.111891144003957419745e-10,7.808611123990149664289e-14,7.808611132186502988357e-14,2.810229837609742647741e-03,1.770787036177671227212e-15,0,nan,9.924170964500197685628e-01
20099,2.808416620188017038401e-03,2.808277294323730834125e-03,1.109738456227728005365e-10,7.788466639057745982817e-14,7.788466647254099306885e-14,2.808416620188021816514e-03,1.701354713938993997530e-15,0,nan,9.924219780272895629573e-01
20146,2.801880618198924859097e-03,2.801741939938497214652e-03,1.102001865027515714106e-10,7.716176384343147741003e-14,7.716176392539501065071e-14,2.801880618198927619366e-03,9.851485459217299082314e-16,0,nan,9.924395744904922720417e-01
20150,2.801325767176115078688e-03,2.801187143822313988656e-03,1.101346756435716659321e-10,7.710062824826401110438e-14,7.710062833022754434506e-14,2.801325767176117823287e-03,9.797498525519382273745e-16,0,nan,9.924410682892193001701e-01
20202,2.794132649970952012725e-03,2.793994737445869725595e-03,1.092877401289776864946e-10,7.631134816367639158733e-14,7.631134824563992482801e-14,2.794132649970955427961e-03,1.222288728262360707956e-15,0,nan,9.924604340938032077815e-01
20206,2.793580863032625333925e-03,2.793443004960078843157e-03,1.092229514298670743417e-10,7.625105355730537888999e-14,7.625105363926891213067e-14,2.793580863032628966214e-03,1.300226918121191456891e-15,0,nan,9.924619196618084295946e-01
20254,2.786976378462980609430e-03,2.786839171313156091753e-03,1.084494663128023476207e-10,7.553214211772476618465e-14,7.553214219968829942533e-14,2.786976378462982858726e-03,8.070739346109137179562e-16,0,nan,9.924797009228846853403e-01
20266,2.785330133839138046919e-03,2.785193088699653568563e-03,1.082572368751934097269e-10,7.535373966261016974607e-14,7.535373974457370298675e-14,2.785330133839140506915e-03,8.831970785712873754748e-16,0,nan,9.924841331385950292019e-01
20305,2.779993244671165406739e-03,2.779856724088237106274e-03,1.076356199881237100747e-10,7.477755756039329050216e-14,7.477755764235682374285e-14,2.779993244671169310079e-03,1.404082397202492094828e-15,0,nan,9.924985018277395993963e-01
20326,2.777127997509171511425e-03,2.776991758133240568995e-03,1.073028735701730601620e-10,7.446958638317567194634e-14,7.446958646513920518702e-14,2.777127997509175688992e-03,1.504275820057662468305e-15,0,nan,9.925062160816597706093e-01
20358,2.772773245889699738481e-03,2.772637433351872286724e-03,1.067984636709661364635e-10,7.400333926259523886853e-14,7.400333934455877210921e-14,2.772773245889705448754e-03,2.059408436077360818910e-15,0,nan,9.925179406741628228305e-01
20386,2.768974026020073250093e-03,2.768838585322246428899e-03,1.063596952219335123039e-10,7.359836276992656465715e-14,7.359836285189009789783e-14,2.768974026020080359664e-03,2.567583146671023306621e-15,0,nan,9.925281696382171791248e-01
20410,2.765725828658801861010e-03,2.765590705466885925595e-03,1.059855189772836272680e-10,7.325344279872633157106e-14,7.325344288068986481174e-14,2.765725828658808757552e-03,2.493574086441125325732e-15,0,nan,9.925369150870395044571e-01
20446,2.760867796361369391756e-03,2.760733147339028588363e-03,1.054275384524352156389e-10,7.273984258826739668682e-14,7.273984267023092992750e-14,2.760867796361376749295e-03,2.664937433000004428200e-15,0,nan,9.925499949420811035463e-01
20462,2.758714144721314143888e-03,2.758579705640215682522e-03,1.051808041867014209969e-10,7.251302095446845496008e-14,7.251302103643198820076e-14,2.758714144721321564320e-03,2.689815524605899935776e-15,0,nan,9.925557935059560363505e-01
20507,2.752674973940635698433e-03,2.752541122693852749387e-03,1.044909789256133319970e-10,7.187980807452748912537e-14,7.187980815649102236605e-14,2.752674973940642003746e-03,2.290613065128617660692e-15,0,nan,9.925720536792798291519e-01
20514,2.751737922990921732941e-03,2.751604162838421942239e-03,1.043842154172367684641e-10,7.178193044283156413048e-14,7.178193052479509737116e-14,2.751737922990928361821e-03,2.408979354402714986622e-15,0,nan,9.925745766575400262578e-01
20567,2.744663756964738337424e-03,2.744530683518558392825e-03,1.035805636112696499432e-10,7.104623696144953063196e-14,7.104623704341306387264e-14,2.744663756964745092723e-03,2.461248484608684934083e-15,0,nan,9.925936237354322856413e-01
20620,2.737625870183054994228e-03,2.737493478168556530761e-03,1.027851404093971080435e-10,7.031994453568293575436e-14,7.031994461764646899504e-14,2.737625870183062290358e-03,2.665130443453854657900e-15,0,nan,9.926125733477411108505e-01
20627,2.736699035369142499891e-03,2.736566732963595371952e-03,1.026806940828987178677e-10,7.022471427161853849649e-14,7.022471435358207173717e-14,2.736699035369150076600e-03,2.768557892288547971349e-15,0,nan,9.926150688799614490543e-01
20672,2.730755763797917783087e-03,2.730624035283644567701e-03,1.020126209183005456414e-10,6.961635352321494168973e-14,6.961635360517847493041e-14,2.730755763797926027470e-03,3.019084878684521289942e-15,0,nan,9.926310714164073974132e-01
20687,2.728780405551405920106e-03,2.728648867504630381314e-03,1.017912180853765440183e-10,6.941503163058891604241e-14,6.941503171255244928309e-14,2.728780405551414318014e-03,3.077531683556546821953e-15,0,nan,9.926363901947695567315e-01
20725,2.723788931710140019671e-03,2.723657874336244018310e-03,1.012331910135858493779e-10,6.890826368946217149759e-14,6.890826377142570473827e-14,2.723788931710147760493e-03,2.841931787225566682303e-15,0,nan,9.926498301327132069605e-01
20747,2.720907468566895626855e-03,2.720776688274015309155e-03,1.009119859938068588433e-10,6.861698485623635685131e-14,6.861698493819989009199e-14,2.720907468566902871528e-03,2.662594329854880029632e-15,0,nan,9.926575887493029178520e-01
20779,2.716727115786532649466e-03,2.716596736954646120615e-03,1.004471999554617873917e-10,6.819604843772875850214e-14,6.819604851969229174282e-14,2.716727115786540522638e-03,2.898035359892706561053e-15,0,nan,9.926688448152500937561e-01
20807,2.713079830061781213407e-03,2.712949800993798721988e-03,1.000428507606619282181e-10,6.783037386263806430551e-14,6.783037394460159754619e-14,2.713079830061789534871e-03,3.067164976075746878749e-15,0,nan,9.926786656007193643389e-01
20832,2.709831590523399929421e-03,2.709701872556649453194e-03,9.968365660922212837597e-11,6.750594767002583834777e-14,6.750594775198937158845e-14,2.709831590523407989151e-03,2.974255034721450145394e-15,0,nan,9.926874119517016101157e-01
20867,2.705297100207203382649e-03,2.705167815909913058003e-03,9.918366786413646254032e-11,6.705500256642734322728e-14,6.705500264839087646796e-14,2.705297100207211053803e-03,2.835604964135363294473e-15,0,nan,9.926996217940849147787e-01
20885,2.702970980709487863053e-03,2.702841918595884785487e-03,9.892783240095827497874e-11,6.682455408804889257306e-14,6.682455417001242581374e-14,2.702970980709496181763e-03,3.077617419629464842308e-15,0,nan,9.927058852785349444625e-01
20927,2.697558893634542740575e-03,2.697430347727464237245e-03,9.833429525767792338894e-11,6.629067879554687724253e-14,6.629067887751041048321e-14,2.697558893634551393440e-03,3.207664934802547370992e-15,0,nan,9.927204583625238811830e-01
20939,2.696016561511634795911e-03,2.695888162523354600331e-03,9.816558564243017980290e-11,6.613912310334984515586e-14,6.613912318531337839654e-14,2.696016561511642774326e-03,2.959334598431254334051e-15,0,nan,9.927246114113075474840e-01
20987,2.689864829371826134702e-03,2.689737015547153612532e-03,9.749459332066884586436e-11,6.553721420033846292783e-14,6.553721428230199616851e-14,2.689864829371833513841e-03,2.743312302412574325692e-15,0,nan,9.927411763274100007658e-01
20992,2.689225638047635941891e-03,2.689097884947356381646e-03,9.742505036357751466905e-11,6.547490984174562245899e-14,6.547490992370915569967e-14,2.689225638047643365076e-03,2.760342935332510231826e-15,0,nan,9.927428975025862577762e-01
21046,2.682341679145431711379e-03,2.682214579120282584024e-03,9.667818356498255815536e-11,6.480671751399772986692e-14,6.480671759596126310760e-14,2.682341679145437517366e-03,2.164521910871668255164e-15,0,nan,9.927614343171873733285e-01
21047,2.682214530781190740122e-03,2.682087442802761137473e-03,9.666442481022639776886e-11,6.479442416689732354991e-14,6.479442424886085679059e-14,2.682214530781196600108e-03,2.184756521185253199916e-15,0,nan,9.927617766985140071901e-01
21100,2.675492873766600974289e-03,2.675366421821565726669e-03,9.593893133972090017242e-11,6.414702737491775233776e-14,6.414702745688128557844e-14,2.675492873766605793059e-03,1.801077657196584153741e-15,0,nan,9.927798766762239834199e-01
21107,2.674607625497432347728e-03,2.674481257199711435601e-03,9.584365481409540438392e-11,6.406212773263170424724e-14,6.406212781459523748792e-14,2.674607625497437197626e-03,1.813312297290448792028e-15,0,nan,9.927822604741781851111e-01
21154,2.668678953325304397531e-03,2.668553144516175659740e-03,9.520719689299848706807e-11,6.349570993435987508901e-14,6.349571001632340832969e-14,2.668678953325308559428e-03,1.559534308594172382858e-15,0,nan,9.927982252998150746273e-01
21167,2.667043745367588848671e-03,2.666918090654674632078e-03,9.503215070460413592968e-11,6.334014750396289803191e-14,6.334014758592643127259e-14,2.667043745367593197974e-03,1.630757813203608771796e-15,0,nan,9.928026286414769304356e-01
21208,2.661899651964876739596e-03,2.661774481397612308886e-03,9.448288490279650205739e-11,6.285263799720512375702e-14,6.285263807916865699770e-14,2.661899651964880779731e-03,1.517763976258073356465e-15,0,nan,9.928164809007773274150e-01
21227,2.659522526391545904634e-03,2.659397579236187202784e-03,9.422978209365657329046e-11,6.262830957610630341324e-14,6.262830965806983665392e-14,2.659522526391550073730e-03,1.567610774119785798988e-15,0,nan,9.928228821763744694280e-01
21263,2.655030122470386760164e-03,2.654905596984678643746e-03,9.375269254826081467796e-11,6.220600405861634245431e-14,6.220600414057987569499e-14,2.655030122470391583170e-03,1.816554004735127602666e-15,0,nan,9.928349796756545066938e-01
21287,2.652043608663644854578e-03,2.651919363106278529352e-03,9.343642078873558687969e-11,6.192644345487522619603e-14,6.192644353683875943671e-14,2.652043608663649256185e-03,1.659703745454215229455e-15,0,nan,9.928430220438800450676e-01
21317,2.648319901402658785305e-03,2.648196004430345643771e-03,9.304307840562224775666e-11,6.157919745609710926157e-14,6.157919753806064250225e-14,2.648319901402663837433e-03,1.907672865057748737557e-15,0,nan,9.928530496509680890378e-01
21347,2.644606636315272908677e-03,2.644483086463076271927e-03,9.265194074989080214307e-11,6.123438198045088668943e-14,6.123438206241441993011e-14,2.644606636315278973010e-03,2.293094293341325058941e-15,0,nan,9.928630491982002071751e-01
21372,2.641520193751153208067e-03,2.641396932052587302048e-03,9.232766573752587276899e-11,6.094887768673785537191e-14,6.094887776870138861259e-14,2.641520193751159368538e-03,2.332168665586534860879e-15,0,nan,9.928713608044881025472e-01
21407,2.637211257458423052658e-03,2.637088397484381452340e-03,9.187621804768748127851e-11,6.055196125306446473599e-14,6.055196133502799797667e-14,2.637211257458428325226e-03,1.999296917723065709539e-15,0,nan,9.928829645828982809882e-01
21427,2.634755313917166909959e-03,2.634632682618860341495e-03,9.161956876736491642006e-11,6.032660219762841954083e-14,6.032660227959195278151e-14,2.634755313917173384891e-03,2.457507751420833614289e-15,0,nan,9.928895783683359849993e-01
21467,2.629857124130178559762e-03,2.629734948272169879624e-03,9.110913082208978616788e-11,5.987902056053564484292e-14,5.987902064249917808360e-14,2.629857124130185785165e-03,2.747450700655750316167e-15,0,nan,9.929027691310215148575e-01
21481,2.628147057523214438768e-03,2.628025040470047864888e-03,9.093137347482800303378e-11,5.972334819304840606978e-14,5.972334827501193931046e-14,2.628147057523221285335e-03,2.605092927756009343591e-15,0,nan,9.929073743431481862028e-01
21527,2.622543892238157238472e-03,2.622422394798051576564e-03,9.035055924226028379369e-11,5.921540230762111630470e-14,5.921540238958464954538e-14,2.622543892238163743474e-03,2.480416551245834301473e-15,0,nan,9.929224637652764589462e-01
21536,2.621450414120250673594e-03,2.621329017955279123975e-03,9.023750066987228873126e-11,5.911665403767538238592e-14,5.911665411963891562660e-14,2.621450414120257166525e-03,2.476846795271856197528e-15,0,nan,9.929254085368790278443e-01
21587,2.615271221506826945097e-03,2.615150396849599736399e-03,8.960038546724557296383e-11,5.856095194711660803613e-14,5.856095202908014127681e-14,2.615271221506831131345e-03,1.600693858878464816572e-15,0,nan,9.929420493981464931801e-01
21592,2.614666985923026678446e-03,2.614546217078637761755e-03,8.953824640699731282064e-11,5.850682347336364044478e-14,5.850682355532717368546e-14,2.614666985923031033677e-03,1.665692679026699353467e-15,0,nan,9.929436766423761024031e-01
21647,2.608038775424732693548e-03,2.607918617977593878782e-03,8.885849360753244503340e-11,5.791551791266939061820e-14,5.791551799463292385888e-14,2.608038775424736525736e-03,1.469375703967887048597e-15,0,nan,9.929615269320387135475e-01
21702,2.601444085120529180200e-03,2.601324534439532903951e-03,8.818560412523731094820e-11,5.733166363035459530979e-14,5.733166371231812855047e-14,2.601444085120534065886e-03,1.878066904342644487783e-15,0,nan,9.929792871385720977122e-01
21707,2.600846221192599366789e-03,2.600726725444136872706e-03,8.812476968745062294389e-11,5.727895155325253004940e-14,5.727895163521606329008e-14,2.600846221192604558466e-03,1.996149041667601518875e-15,0,nan,9.929808972594321085474e-01
21758,2.594763669115232335854e-03,2.594644731522536239277e-03,8.750744261547016748098e-11,5.674473337552569463531e-14,5.674473345748922787291e-14,2.594763669115238761023e-03,2.476205635940766038338e-15,0,nan,9.929972784061878428937e-01
21767,2.593693229672282274390e-03,2.593574390171619371837e-03,8.739910160840018920400e-11,5.665110706925439420639e-14,5.665110715121792744399e-14,2.593693229672288813272e-03,2.521070155776505587313e-15,0,nan,9.930001612630103711358e-01
21814,2.588117475360743411500e-03,2.587999146152290038531e-03,8.683621688080872352765e-11,5.616529477352868918855e-14,5.616529485549222242615e-14,2.588117475360748849451e-03,2.101122369112951760293e-15,0,nan,9.930151777009932054555e-01
21827,2.586579475336559484633e-03,2.586461286692524723374e-03,8.668137911288435357516e-11,5.603184145014019342170e-14,5.603184153210372665930e-14,2.586579475336564765036e-03,2.041461877948375886000e-15,0,nan,9.930193198157950737188e-01
21870,2.581505241559773483617e-03,2.581387516079506911498e-03,8.617183847948571662724e-11,5.559323336744364147212e-14,5.559323344940717470972e-14,2.581505241559779555361e-03,2.352016887824334050166e-15,0,nan,9.930329857264390192766e-01
21887,2.579504636219740344033e-03,2.579387093100054401118e-03,8.597149374932738594989e-11,5.542101441364189030087e-14,5.542101449560542353847e-14,2.579504636219746682381e-03,2.457195639544479131410e-15,0,nan,9.930383737812646575516e-01
21926,2.574926708088720421486e-03,2.574809581727975204418e-03,8.551422031961218798697e-11,5.502843673527468742103e-14,5.502843681723822065863e-14,2.574926708088726527534e-03,2.371348566675023219881e-15,0,nan,9.930507031788302574012e-01
21947,2.572468393869107097793e-03,2.572351490999579166907e-03,8.526933883766056432195e-11,5.481848834643774285489e-14,5.481848842840127609249e-14,2.572468393869112751950e-03,2.197949912478867156805e-15,0,nan,9.930573240135094793411e-01
21982,2.568381617963679582756e-03,2.568265086160578369173e-03,8.486327663520066074713e-11,5.447079444870688820328e-14,5.447079453067042144087e-14,2.568381617963685337921e-03,2.240775015623366231909e-15,0,nan,9.930683307474032914730e-01
22008,2.565354123173450764245e-03,2.565237865877202129428e-03,8.456329796031333302562e-11,5.421429067064652883145e-14,5.421429075261006206905e-14,2.565354123173457688527e-03,2.699152730228700243789e-15,0,nan,9.930764846128092345617e-01
22038,2.561869716806980997598e-03,2.561753775045843856822e-03,8.421892296267505752889e-11,5.392019803280189911596e-14,5.392019811476543235356e-14,2.561869716806987905998e-03,2.696624528750989062238e-15,0,nan,9.930858691144163942098e-01
22068,2.558394763027147834900e-03,2.558279135518268590510e-03,8.387641533676109500836e-11,5.362809687405579001397e-14,5.362809695601932325157e-14,2.558394763027154401946e-03,2.566862055444603380403e-15,0,nan,9.930952282100285844835e-01
22095,2.555275354834463108489e-03,2.555160009061517058238e-03,8.356974462707373886821e-11,5.336689518581675025903e-14,5.336689526778028349663e-14,2.555275354834469214538e-03,2.389585430379180220419e-15,0,nan,9.931036297591193136433e-01
22128,2.551473059784385623988e-03,2.551358056959193102570e-03,8.319695174212624103325e-11,5.304980450378687170803e-14,5.304980458575040494563e-14,2.551473059784391060669e-03,2.130800852904614418325e-15,0,nan,9.931138705948301339155e-01
22151,2.548829660204695451986e-03,2.548714895500006714230e-03,8.293843667600954046830e-11,5.283019381064027592574e-14,5.283019389260380916333e-14,2.548829660204701069085e-03,2.203795364365688302391e-15,0,nan,9.931209901794890896427e-01
22188,2.544588708629238592990e-03,2.544474325439046932806e-03,8.252480727998005778079e-11,5.247928609775822371776e-14,5.247928617972175695535e-14,2.544588708629245149872e-03,2.576794443227602155662e-15,0,nan,9.931324125847940357419e-01
22208,2.542302173163951684032e-03,2.542187995406229236717e-03,8.230236856621239776984e-11,5.229081915845052364908e-14,5.229081924041405688668e-14,2.542302173163958161081e-03,2.547710204470294191750e-15,0,nan,9.931385710781966754822e-01
22248,2.537741408026732235076e-03,2.537627639477114255273e-03,8.185988366367098804738e-11,5.191641658630329474497e-14,5.191641666826682798257e-14,2.537741408026740150387e-03,3.119037703691525829481e-15,0,nan,9.931508549887261139816e-01
22265,2.535808034162690544067e-03,2.535694438860645535949e-03,8.167278800849698902383e-11,5.175831046324094197123e-14,5.175831054520447520883e-14,2.535808034162698856848e-03,3.278158769261297656816e-15,0,nan,9.931560623421444928736e-01
22308,2.530930859678812323843e-03,2.530817700828871807950e-03,8.120208418614093912464e-11,5.136107324098774739658e-14,5.136107332295128063418e-14,2.530930859678820137087e-03,3.087102768465984545468e-15,0,nan,9.931691986067671710993e-01
22322,2.529346988296254754303e-03,2.529233971004304394603e-03,8.104961250139980280944e-11,5.123256311147326750160e-14,5.123256319343680073920e-14,2.529346988296262307084e-03,2.986059669700456939322e-15,0,nan,9.931734646550849224863e-01
22368,2.524156768481023230266e-03,2.524044214442680220123e-03,8.055131369038712440058e-11,5.081313562465541838549e-14,5.081313570661895162309e-14,2.524156768481031389523e-03,3.232468254170234998402e-15,0,nan,9.931874442305035172130e-01
22379,2.522918783251284872982e-03,2.522806339568972600063e-03,8.043276079925532361524e-11,5.071347434450353985631e-14,5.071347442646707309391e-14,2.522918783251293804732e-03,3.540245024871314638138e-15,0,nan,9.931907786938206836574e-01
22428,2.517418842479887935298e-03,2.517306888417175300687e-03,7.990747854055409686989e-11,5.027248554267080135442e-14,5.027248562463433459202e-14,2.517418842479897791162e-03,3.915067071757220576943e-15,0,nan,9.932055926430880360119e-01
22437,2.516411254933237796189e-03,2.516299390452954743563e-03,7.981149572669731856534e-11,5.019200938153523657011e-14,5.019200946349876980771e-14,2.516411254933247773390e-03,3.964853147969673370975e-15,0,nan,9.932083065685169326114e-01
22488,2.510716792830965451988e-03,2.510605433959334567562e-03,7.927048659363977588176e-11,4.973900699532539069538e-14,4.973900707728892393298e-14,2.510716792830977105891e-03,4.641663622944046893342e-15,0,nan,9.932236446193540782426e-01
22494,2.510048550036687604187e-03,2.509937250422974303055e-03,7.920716027146660894176e-11,4.968604917335755760010e-14,4.968604925532109083770e-14,2.510048550036699223361e-03,4.629063630578373418599e-15,0,nan,9.932254445425688931968e-01
22548,2.504050333757573514049e-03,2.503939565343214681409e-03,7.864024717180161417225e-11,4.921258613137714033867e-14,4.921258621334067357627e-14,2.504050333757585465683e-03,4.772921184784460187653e-15,0,nan,9.932416009259229243596e-01
22552,2.503607161652587724532e-03,2.503496432434964159147e-03,7.859846910617706665649e-11,4.917773959796526283019e-14,4.917773967992879606779e-14,2.503607161652599743082e-03,4.800493732674088055229e-15,0,nan,9.932427946300629876468e-01
22608,2.497419182510163954136e-03,2.497308999869334630167e-03,7.801667103524742767357e-11,4.869311120269312753568e-14,4.869311128465666077328e-14,2.497419182510177680729e-03,5.496310960874756733551e-15,0,nan,9.932594623213044571415e-01
22610,2.497198748940495510729e-03,2.497088585745364710394e-03,7.799599889146646515204e-11,4.867591371005876610915e-14,4.867591379202229934675e-14,2.497198748940509062197e-03,5.426667929668891210063e-15,0,nan,9.932600560753524089456e-01
22667,2.490932709180885846340e-03,2.490823098031307546163e-03,7.740990028832669761469e-11,4.818896106483163085903e-14,4.818896114679516409663e-14,2.490932709180899626295e-03,5.532046470632234139335e-15,0,nan,9.932769342030028825890e-01
22668,2.490823059326357277049e-03,2.490713457824721577955e-03,7.739967035569973719783e-11,4.818047251996783536383e-14,4.818047260193136860143e-14,2.490823059326371254999e-03,5.611779368064600165960e-15,0,nan,9.932772295560207247980e-01
22726,2.484479842808968823309e-03,2.484370798715863481315e-03,7.680940543631932535349e-11,4.769131879675555044053e-14,4.769131887871908367813e-14,2.484479842808983827015e-03,6.038972864432201781510e-15,0,nan,9.932943157427569143844e-01
22728,2.484261687391586988227e-03,2.484152662443566469269e-03,7.678915869041621789368e-11,4.767456240948589747934e-14,4.767456249144943071694e-14,2.484261687391602236514e-03,6.137955270115743524165e-15,0,nan,9.932949033726927543387e-01
22784,2.478168851927304520283e-03,2.478060361001238262602e-03,7.622512725838539565619e-11,4.720835703259825656321e-14,4.720835711456178980081e-14,2.478168851927320369116e-03,6.395380792454584349426e-15,0,nan,9.933113152994529051944e-01
22788,2.477734792800385336259e-03,2.477626339868519312476e-03,7.618505095675699498990e-11,4.717527517090530691515e-14,4.717527525286884015275e-14,2.477734792800401268525e-03,6.430174152485744599734e-15,0,nan,9.933124845061594405753e-01
22842,2.471889841728334286097e-03,2.471781899770740704991e-03,7.564676011354980894429e-11,4.673149340797439386061e-14,4.673149348993792709821e-14,2.471889841728350000253e-03,6.357142204393061933554e-15,0,nan,9.933282288832856569429e-01
22848,2.471242104518262330815e-03,2.471134219112578606081e-03,7.558726340728274943252e-11,4.668250703603161458148e-14,4.668250711799514781907e-14,2.471242104518278491780e-03,6.539612240982230752040e-15,0,nan,9.933299736835700252603e-01
22901,2.465535135052909429532e-03,2.465427747264720224202e-03,7.506440896818729473523e-11,4.625256965439191646509e-14,4.625256973635544970269e-14,2.465535135052924753840e-03,6.215408616823073254861e-15,0,nan,9.933453465428271406319e-01
22908,2.464783354344190179075e-03,2.464676032021585316140e-03,7.499571360537315915366e-11,4.619615612855908725289e-14,4.619615621052262049049e-14,2.464783354344206130823e-03,6.471866158561761824491e-15,0,nan,9.933473716244872845109e-01
22959,2.459319902215567621440e-03,2.459213055054758519102e-03,7.449774005349558992260e-11,4.578772863971433842156e-14,4.578772872167787165916e-14,2.459319902215583456932e-03,6.438972291847790083919e-15,0,nan,9.933620886716564641803e-01
22968,2.458358276873672323970e-03,2.458251513237301021791e-03,7.441032040135261998347e-11,4.571612242475295155051e-14,4.571612250671648478811e-14,2.458358276873687876342e-03,6.326324397399988901256e-15,0,nan,9.933646790409856637419e-01
23018,2.453029578285291847917e-03,2.452923276895039098044e-03,7.392713801671975489782e-11,4.532084907291986998933e-14,4.532084915488340322692e-14,2.453029578285308673803e-03,6.859226700598737017005e-15,0,nan,9.933790332460817465508e-01
23028,2.451966609462387976931e-03,2.451860400161063723717e-03,7.383100390911177808611e-11,4.524230771504846040979e-14,4.524230779701199364739e-14,2.451966609462404380571e-03,6.689993245920788223815e-15,0,nan,9.933818966377468648332e-01
23077,2.446771350397408065908e-03,2.446665590606710884158e-03,7.336234836552735915413e-11,4.485990510110196335209e-14,4.485990518306549658969e-14,2.446771350397422763623e-03,6.006983733224319226576e-15,0,nan,9.933958915322702880237e-01
23088,2.445608092190409543071e-03,2.445502432918012208213e-03,7.325768548321344326830e-11,4.477461556654366519238e-14,4.477461564850719842998e-14,2.445608092190424399817e-03,6.074867916918395318829e-15,0,nan,9.933990251121656665919e-01
23136,2.440544973524575410317e-03,2.440439751204827485698e-03,7.280329727882129489866e-11,4.440480640064318179733e-14,4.440480648260671503493e-14,2.440544973524590031588e-03,5.990986085436134799935e-15,0,nan,9.934126641876555726079e-01
23148,2.439282467826956943280e-03,2.439177354321852512348e-03,7.269028769647017370907e-11,4.431295128636096916906e-14,4.431295136832450240666e-14,2.439282467826971352581e-03,5.907188352422759686941e-15,0,nan,9.934160651544242520163e-01
23196,2.434245480066739211050e-03,2.434140800136620156474e-03,7.224058106046087586343e-11,4.394789738267392315571e-14,4.394789746463745639331e-14,2.434245480066752745154e-03,5.559876479300225454416e-15,0,nan,9.934296339763438526364e-01
23208,2.432989481795721359303e-03,2.432884909840187306895e-03,7.212873431798536043914e-11,4.385722188585823363046e-14,4.385722196782176686806e-14,2.432989481795735263349e-03,5.714798988328167370269e-15,0,nan,9.934330174476040498208e-01
23255,2.428082609674318218668e-03,2.427978459014763171903e-03,7.169288431593247764092e-11,4.350431996896242187395e-14,4.350432005092595511155e-14,2.428082609674329568274e-03,4.674308103553143834897e-15,0,nan,9.934462358919883196080e-01
23268,2.426728882140708962178e-03,2.426624847560371334154e-03,7.157295029164468390232e-11,4.340733604566476513926e-14,4.340733612762829837686e-14,2.426728882140720253975e-03,4.653093430810493535358e-15,0,nan,9.934498826677709376566e-01
23315,2.421847205040488469618e-03,2.421743588516120024301e-03,7.114156793919260592446e-11,4.305894886107552425417e-14,4.305894894303905749177e-14,2.421847205040500012983e-03,4.766347348898324860115e-15,0,nan,9.934630333726732557805e-01
23328,2.420500419492606792443e-03,2.420396918155883793367e-03,7.102286171504761269879e-11,4.296320408152195325636e-14,4.296320416348548649396e-14,2.420500419492617980478e-03,4.622199026990314137351e-15,0,nan,9.934666614840527262462e-01
23374,2.415746874450217396985e-03,2.415643779162003883937e-03,7.060493873602980806980e-11,4.262654449239894830541e-14,4.262654457436248154301e-14,2.415746874450229797123e-03,5.133045586223235961980e-15,0,nan,9.934794671424554164804e-01
23388,2.414303847035685537253e-03,2.414200874853240658818e-03,7.047839581887167510654e-11,4.252473791090974045175e-14,4.252473799287327368935e-14,2.414303847035697575497e-03,4.986217463636810466160e-15,0,nan,9.934833545587486468352e-01
23434,2.409574585566419836075e-03,2.409472016325600336045e-03,7.006473497627003297465e-11,4.219236342655242381415e-14,4.219236350851595705175e-14,2.409574585566431673784e-03,4.912779635567794800768e-15,0,nan,9.934960949262412806151e-01
23448,2.408138920475191933207e-03,2.408036473399396623640e-03,6.993948094665596780892e-11,4.209185102043622420987e-14,4.209185110239975744747e-14,2.408138920475202870943e-03,4.541987322615264597306e-15,0,nan,9.934999625474086664897e-01
23494,2.403433756973594008499e-03,2.403331709764154871384e-03,6.953002804512057151491e-11,4.176369635663106971125e-14,4.176369643859460294885e-14,2.403433756973604166118e-03,4.226294597885655908455e-15,0,nan,9.935126381220558919338e-01
23509,2.401903437326616264080e-03,2.401801520002309724144e-03,6.939720199590119075629e-11,4.165738129569979805782e-14,4.165738137766333129541e-14,2.401903437326626276010e-03,4.168331366263973357444e-15,0,nan,9.935167607797305408448e-01
23554,2.397324148752549930613e-03,2.397222619599253482653e-03,6.900074820402519004414e-11,4.134045946394846860247e-14,4.134045954591200184007e-14,2.397324148752559097627e-03,3.823852555120547841391e-15,0,nan,9.935290973737226708482e-01
23569,2.395801596996981284310e-03,2.395700196741318722254e-03,6.886926815519077985324e-11,4.123548902507696159645e-14,4.123548910704049483405e-14,2.395801596996990757526e-03,3.954090561574992475894e-15,0,nan,9.935331991451922102566e-01
23615,2.391144474146895352457e-03,2.391043467650338840563e-03,6.846813976061301973339e-11,4.091565044046986481318e-14,4.091565052243339805078e-14,2.391144474146905825807e-03,4.380057645115405156374e-15,0,nan,9.935457455487697166836e-01
23629,2.389730680558413943027e-03,2.389629793446402215851e-03,6.834667571841794612687e-11,4.081892423990683435566e-14,4.081892432187036759326e-14,2.389730680558424242312e-03,4.309810075123255718540e-15,0,nan,9.935495543621326581369e-01
23675,2.385097107099702889305e-03,2.384996610764497041585e-03,6.794959671373122242524e-11,4.050311545275475532187e-14,4.050311553471828855947e-14,2.385097107099712680582e-03,4.105190235081168645675e-15,0,nan,9.935620374450108172070e-01
23689,2.383690453523532037927e-03,2.383590075669802989949e-03,6.782935730360083726122e-11,4.040760641568068261287e-14,4.040760649764421585047e-14,2.383690453523541628669e-03,4.023484798265946396495e-15,0,nan,9.935658270598347605648e-01
23736,2.378980227538252719549e-03,2.378880245915062502382e-03,6.742776526192443320424e-11,4.008902099669241283473e-14,4.008902107865594607233e-14,2.378980227538262756678e-03,4.219088729927332478033e-15,0,nan,9.935785167728736551763e-01
23749,2.377680683769707592479e-03,2.377580811328019322337e-03,6.731724654621997663264e-11,4.000145644429389714684e-14,4.000145652625743038444e-14,2.377680683769718179543e-03,4.452685711752567911091e-15,0,nan,9.935820178612372274331e-01
23797,2.372894642714038198478e-03,2.372795171858667947346e-03,6.691126349529618597670e-11,3.968020504739585424122e-14,3.968020512935938747882e-14,2.372894642714048401625e-03,4.299873639867307016021e-15,0,nan,9.935949119516510810854e-01
23809,2.371701141509344103880e-03,2.371601770672090037789e-03,6.681027808134015345527e-11,3.960039660564491166282e-14,3.960039668760844490042e-14,2.371701141509354311263e-03,4.303823154813159038084e-15,0,nan,9.935981273830348631227e-01
23858,2.366840113078087521475e-03,2.366741149086537283203e-03,6.640002354430582406155e-11,3.927658706748632372628e-14,3.927658714944985696388e-14,2.366840113078097793232e-03,4.339860870347330081827e-15,0,nan,9.936112236242396184949e-01
23869,2.365751599260577497236e-03,2.365652726258301967455e-03,6.630838752608833848752e-11,3.920435053987160799516e-14,3.920435062183514123276e-14,2.365751599260587922729e-03,4.406841900181411384013e-15,0,nan,9.936141562357378701929e-01
23919,2.360816401520075824561e-03,2.360717940528031782293e-03,6.589397857389804267189e-11,3.887808794955518489196e-14,3.887808803151871812956e-14,2.360816401520087800759e-03,5.072905641250751441171e-15,0,nan,9.936274524270005487287e-01
23929,2.359831831818434613041e-03,2.359733452919356676281e-03,6.581151146248338948234e-11,3.881324322021209531794e-14,3.881324330217562855554e-14,2.359831831818446448208e-03,5.015259009533205404310e-15,0,nan,9.936301050237597135050e-01
23980,2.354823273337379452297e-03,2.354725311519709120972e-03,6.539306276515404266055e-11,3.848462998722116761088e-14,3.848463006918470084848e-14,2.354823273337390448479e-03,4.669642026117275589154e-15,0,nan,9.936435989898557985815e-01
23989,2.353941616226419304009e-03,2.353843727735962631370e-03,6.531958742060745974718e-11,3.842700092647284481417e-14,3.842700100843637805177e-14,2.353941616226430937159e-03,4.941987693067550555656e-15,0,nan,9.936459743454965245330e-01
24042,2.348762997326230613643e-03,2.348665538986272061095e-03,6.488912441740921196627e-11,3.808980904750025547864e-14,3.808980912946378871624e-14,2.348762997326242525679e-03,5.071621150807605621518e-15,0,nan,9.936599266196341949061e-01
24049,2.348080731748512697127e-03,2.347983330008843703973e-03,6.483255386211134170453e-11,3.804555121908873201205e-14,3.804555130105226524965e-14,2.348080731748524641774e-03,5.086983042124200987509e-15,0,nan,9.936617647933879195221e-01
24103,2.342830833150208718479e-03,2.342733866388801468317e-03,6.439835489923078564076e-11,3.770628528441894988059e-14,3.770628536638248311819e-14,2.342830833150220937565e-03,5.215521908777202150482e-15,0,nan,9.936759092442723326666e-01
24109,2.342248959841606702897e-03,2.342152041231179183944e-03,6.435035016404816344816e-11,3.766882291376205562311e-14,3.766882299572558886071e-14,2.342248959841618721871e-03,5.131381937246162547399e-15,0,nan,9.936774769540038667421e-01
24165,2.336832047823229809719e-03,2.336735576897609051317e-03,6.390459828720189841903e-11,3.732140785346945650008e-14,3.732140793543298973767e-14,2.336832047823241984970e-03,5.210152606035403579275e-15,0,nan,9.936920715171464843387e-01
24169,2.336446084128335643620e-03,2.336349645061440178512e-03,6.387291660302582608161e-11,3.729674605666442556598e-14,3.729674613862795880358e-14,2.336446084128347836871e-03,5.218717057839309383336e-15,0,nan,9.936931114081106316757e-01
24227,2.330863903643551771766e-03,2.330767924760264540179e-03,6.341587645882696546699e-11,3.694142858979849082134e-14,3.694142867176202405894e-14,2.330863903643564543117e-03,5.479234973993797176436e-15,0,nan,9.937081513899678648374e-01
24229,2.330671890370315541691e-03,2.330575927296639742597e-03,6.340019433967311251782e-11,3.692925190018873000093e-14,3.692925198215226323852e-14,2.330671890370328540258e-03,5.577176119157255340868e-15,0,nan,9.937086687307438389086e-01
24289,2.324926166441781526933e-03,2.324830675845972888238e-03,6.293212540341113754552e-11,3.656627287923749342758e-14,3.656627296120102666517e-14,2.324926166441793515414e-03,5.156499587817719871965e-15,0,nan,9.937241494912843900802e-01
24349,2.319208702303601245254e-03,2.319113680704837365809e-03,6.246865267752321165714e-11,3.620774258803351772172e-14,3.620774266999705095932e-14,2.319208702303614847756e-03,5.865147921550038730497e-15,0,nan,9.937395542535110814076e-01
24351,2.319018604428585688532e-03,2.318923598403508680443e-03,6.245328208435593114410e-11,3.619586743029472909302e-14,3.619586751225826233062e-14,2.319018604428599537520e-03,5.971917888524299781070e-15,0,nan,9.937400664432571938773e-01
24409,2.313519289977696794663e-03,2.313424733929264273669e-03,6.200971988451942647270e-11,3.585359575744248860256e-14,3.585359583940602184016e-14,2.313519289977709645636e-03,5.554728751636753390465e-15,0,nan,9.937548835756969419874e-01
24414,2.313046432041436072796e-03,2.312951914634342378413e-03,6.197167866852293607382e-11,3.582427936717114298210e-14,3.582427944913467621970e-14,2.313046432041448895393e-03,5.543596676723624089033e-15,0,nan,9.937561576313000863653e-01
24469,2.307857723521807968153e-03,2.307763629610683469434e-03,6.155527157178397100447e-11,3.550376823279128044804e-14,3.550376831475481368564e-14,2.307857723521821459694e-03,5.845915303339508223034e-15,0,nan,9.937701380106455438350e-01
24476,2.307199011891567386884e-03,2.307104971675675610110e-03,6.150254219659678617116e-11,3.546323346714728456243e-14,3.546323354911081780003e-14,2.307199011891580769581e-03,5.800408625856846564401e-15,0,nan,9.937719128418652190789e-01
24529,2.302223799004657085049e-03,2.302130163851098809680e-03,6.110525309750550739553e-11,3.515819695217403148344e-14,3.515819703413756472104e-14,2.302223799004671090739e-03,6.083548345258609369645e-15,0,nan,9.937853181057815039803e-01
24539,2.301287484787242852008e-03,2.301193925767007313066e-03,6.103067690489569713378e-11,3.510101117204162066880e-14,3.510101125400515390640e-14,2.301287484787256911908e-03,6.109579956618893373466e-15,0,nan,9.937878409322970894185e-01
24589,2.296617314481456863934e-03,2.296524134738598191263e-03,6.065961061687892402992e-11,3.481681992523092586214e-14,3.481682000719445909974e-14,2.296617314481470475965e-03,5.926991464699786123171e-15,0,nan,9.938004244032056644495e-01
24602,2.295406173398389666068e-03,2.295313091889884370839e-03,6.056362634394728736692e-11,3.474340177398800374486e-14,3.474340185595153698246e-14,2.295406173398403320875e-03,5.948753881860262336074e-15,0,nan,9.938036877597477099970e-01
24649,2.291038069969778684376e-03,2.290945342323230486670e-03,6.021829106857558977077e-11,3.447957621238968553396e-14,3.447957629435321877156e-14,2.291038069969793480559e-03,6.458287828045569882276e-15,0,nan,9.938154574397552098661e-01
24665,2.289554846652247076938e-03,2.289462239009054655980e-03,6.010132926050802562924e-11,3.439033495796050767444e-14,3.439033503992404091204e-14,2.289554846652261504874e-03,6.301633580934890529720e-15,0,nan,9.938194539445170425465e-01
24709,2.285485867425782538498e-03,2.285393588593239398710e-03,5.978124216147594490213e-11,3.414640590455902823175e-14,3.414640598652256146934e-14,2.285485867425797551098e-03,6.568669013826582745962e-15,0,nan,9.938304177470816394221e-01
24728,2.283733275826218232785e-03,2.283641138438954193424e-03,5.964372533408052384148e-11,3.404174165622116335609e-14,3.404174173818469659369e-14,2.283733275826233813744e-03,6.822582773318391385952e-15,0,nan,9.938351401006130935063e-01
24769,2.279960510720776146326e-03,2.279868677451629948444e-03,5.934841236165729150834e-11,3.381725010326160445348e-14,3.381725018522513769108e-14,2.279960510720790279283e-03,6.198772486066787086902e-15,0,nan,9.938453058517005514363e-01
24791,2.277941234518065898029e-03,2.277849563813908514293e-03,5.919075516038440382832e-11,3.369755402309797911299e-14,3.369755410506151235059e-14,2.277941234518080882466e-03,6.578060981705831182818e-15,0,nan,9.938507468358286703878e-01
24829,2.274461805618119714795e-03,2.274370414693077137314e-03,5.891975087963245899494e-11,3.349205090119718696290e-14,3.349205098316072020050e-14,2.274461805618135064090e-03,6.748539701795731407552e-15,0,nan,9.938601222750517807415e-01
24855,2.272087261687606805222e-03,2.271996061453046295703e-03,5.873527942993308643325e-11,3.335234561492857426312e-14,3.335234569689210750072e-14,2.272087261687621670226e-03,6.542444455587578428287e-15,0,nan,9.938665205944226745832e-01
24889,2.268989559750475906719e-03,2.268898607981182421328e-03,5.849520765783479797180e-11,3.317075136322609290376e-14,3.317075144518962614136e-14,2.268989559750490152966e-03,6.278674610312736980620e-15,0,nan,9.938748675335793621188e-01
24919,2.266263299420596521311e-03,2.266172566043111579609e-03,5.828446494863986783757e-11,3.301154643728179600644e-14,3.301154651924532924404e-14,2.266263299420610276491e-03,6.069541783700078855460e-15,0,nan,9.938822136360641249626e-01
24949,2.263543582597361217973e-03,2.263453066826030292413e-03,5.807473335834093300121e-11,3.285329550776054662670e-14,3.285329558972407986430e-14,2.263543582597375466973e-03,6.294996971340919877777e-15,0,nan,9.938895421387645493492e-01
24982,2.260559423762151763648e-03,2.260469146454651551137e-03,5.784518922387983738103e-11,3.268031317537411326276e-14,3.268031325733764650036e-14,2.260559423762165255824e-03,5.968512004927704148719e-15,0,nan,9.938975832393755253068e-01
25010,2.258033573732955677504e-03,2.257943498020183355213e-03,5.765137223755056179578e-11,3.253443229019448424084e-14,3.253443237215801747844e-14,2.258033573732970568132e-03,6.594511094835791372973e-15,0,nan,9.939043894134117453553e-01
25046,2.254794334397038340495e-03,2.254704516886796988873e-03,5.740344918053247630039e-11,3.234806512827896153234e-14,3.234806521024249476994e-14,2.254794334397054106955e-03,6.992415796614453230439e-15,0,nan,9.939131179320634287529e-01
25070,2.252639999703548532445e-03,2.252550353712036088072e-03,5.723895639125233135418e-11,3.222456136688930901949e-14,3.222456144885284225709e-14,2.252639999703564324104e-03,7.010289595414113353912e-15,0,nan,9.939189230703488884449e-01
25111,2.248969185860930346949e-03,2.248879831746112591129e-03,5.695939876873025582396e-11,3.201493617115956475269e-14,3.201493625312309799029e-14,2.248969185860946316272e-03,7.100730420505423763343e-15,0,nan,9.939288146076607005576e-01
25130,2.247272130618656760942e-03,2.247182911280639402291e-03,5.683046487030929175269e-11,3.191837084288739479763e-14,3.191837092485092803523e-14,2.247272130618672161272e-03,6.852899264257935515739e-15,0,nan,9.939333875875453932006e-01
25175,2.243262987329701276668e-03,2.243174085986121557568e-03,5.652664353056051465475e-11,3.169111169882871234798e-14,3.169111178079224558558e-14,2.243262987329716957153e-03,6.990034501694244976105e-15,0,nan,9.939441908987477696620e-01
25190,2.241929783156439582453e-03,2.241840987433283294977e-03,5.642585110835244126781e-11,3.161580838716112907738e-14,3.161580846912466231498e-14,2.241929783156455100732e-03,6.921839829684918276069e-15,0,nan,9.939477834571939009211e-01
25240,2.237497191567118254990e-03,2.237408746555945727313e-03,5.609160201266531636056e-11,3.136640729333615713460e-14,3.136640737529969037220e-14,2.237497191567132139131e-03,6.205210271211325884117e-15,0,nan,9.939597279280102270116e-01
25250,2.236612775734139052508e-03,2.236524400615996690384e-03,5.602506920051513739161e-11,3.131682253473078167647e-14,3.131682261669431491407e-14,2.236612775734152637434e-03,6.073883827227144663907e-15,0,nan,9.939621111668340162145e-01
25304,2.231848986095206176239e-03,2.231760986971675127938e-03,5.566760430278404501936e-11,3.105075141253935668290e-14,3.105075149450288992049e-14,2.231848986095219436116e-03,5.941207203266720599908e-15,0,nan,9.939749482279327002414e-01
25310,2.231320928487495833942e-03,2.231232970992966680585e-03,5.562807389249488964633e-11,3.102136267032246059173e-14,3.102136275228599382932e-14,2.231320928487509376093e-03,6.069118444402538270494e-15,0,nan,9.939763711993880689727e-01
25369,2.226141640582478178206e-03,2.226054090871150328151e-03,5.524134436752149094169e-11,3.073421718746233023545e-14,3.073421726942586347305e-14,2.226141640582492968249e-03,6.643801105188154512194e-15,0,nan,9.939903280340868464899e-01
25370,2.226054063250478085717e-03,2.225966520426272618471e-03,5.523482056982311722139e-11,3.072937901237336767554e-14,3.072937909433690091314e-14,2.226054063250493041354e-03,6.718451937037536575517e-15,0,nan,9.939905640332346808507e-01
25430,2.220812003535285739098e-03,2.220724872455895598095e-03,5.484526524733588156995e-11,3.044082259737436351944e-14,3.044082267933789675704e-14,2.220812003535299048315e-03,5.992950740892581002607e-15,0,nan,9.940046901422618164166e-01
25434,2.220463410570066437044e-03,2.220376306836986841919e-03,5.481942531124855259866e-11,3.042170617639148212004e-14,3.042170625835501535764e-14,2.220463410570079921597e-03,6.072855196740051216987e-15,0,nan,9.940056295219483682951e-01
25490,2.215594574512622788598e-03,2.215507852279993781380e-03,5.445936455884100350116e-11,3.015564526454181302982e-14,3.015564534650534626742e-14,2.215594574512636935107e-03,6.384971859503078532600e-15,0,nan,9.940187499958942285916e-01
25499,2.214814073829763762385e-03,2.214727412675873176318e-03,5.440179201689513641980e-11,3.011315717198189250260e-14,3.011315725394542574020e-14,2.214814073829778200062e-03,6.518685589253290826609e-15,0,nan,9.940208532882140346379e-01
25550,2.210401602992278363713e-03,2.210315286735489975073e-03,5.407707574698119197480e-11,2.987379964081349185581e-14,2.987379972277702509340e-14,2.210401602992294024929e-03,7.085235396616288450518e-15,0,nan,9.940327440591765766238e-01
25565,2.209107161455713466691e-03,2.209020946247453563716e-03,5.398206294627571968349e-11,2.980385333670895127215e-14,2.980385341867248450975e-14,2.209107161455728470186e-03,6.791655405629401777091e-15,0,nan,9.940362323493399202305e-01
25610,2.205232917403955866104e-03,2.205147004278904237368e-03,5.369835665328445329625e-11,2.959523912615793839312e-14,2.959523920812147163072e-14,2.205232917403971775500e-03,7.214383662716516914981e-15,0,nan,9.940466727928118363363e-01
25630,2.203515389658463122236e-03,2.203429610283223934186e-03,5.357290302447677617972e-11,2.950310770072696952300e-14,2.950310778269050276060e-14,2.203515389658479661401e-03,7.505808856933309098723e-15,0,nan,9.940513012653307516726e-01
25670,2.200088347778374458369e-03,2.200002834967460137172e-03,5.332316570840028477915e-11,2.931991787919152853567e-14,2.931991796115506177327e-14,2.200088347778390379624e-03,7.236643387135999738853e-15,0,nan,9.940605366532062458899e-01
25696,2.197866481148320980804e-03,2.197781140938454697009e-03,5.316166830625147237251e-11,2.920160659218698899381e-14,2.920160667415052223141e-14,2.197866481148335936230e-03,6.804519566240832798528e-15,0,nan,9.940665242933487640888e-01
25730,2.194967725728642470723e-03,2.194882610440462063911e-03,5.295146192251789214556e-11,2.904779080309633560838e-14,2.904779088505986884598e-14,2.194967725728657223707e-03,6.721276321121057047327e-15,0,nan,9.940743360925280506222e-01
25762,2.192246461536051255897e-03,2.192161557127574305487e-03,5.275463178498206705660e-11,2.890394707555700493009e-14,2.890394715752053816769e-14,2.192246461536064943103e-03,6.243461050037173984860e-15,0,nan,9.940816696072845938862e-01
25790,2.189870884431880607851e-03,2.189786163900923638553e-03,5.258320487596149689069e-11,2.877881353183086413717e-14,2.877881361379439737477e-14,2.189870884431894934355e-03,6.542168131222522379696e-15,0,nan,9.940880715587479170086e-01
25828,2.186655109777265858922e-03,2.186570637840465000656e-03,5.235174002411983562898e-11,2.861007056282403615082e-14,2.861007064478756938842e-14,2.186655109777280597931e-03,6.740435878997164977499e-15,0,nan,9.940967378007160091657e-01
25850,2.184797658611110134780e-03,2.184713330097458501566e-03,5.221835470996016572816e-11,2.851294241662791882861e-14,2.851294249859145206621e-14,2.184797658611124795650e-03,6.710401629078533456654e-15,0,nan,9.941017434956960307059e-01
25894,2.181092207076948830818e-03,2.181008164315944870132e-03,5.195294040124039506646e-11,2.831991950577553290628e-14,2.831991958773906614542e-14,2.181092207076964191126e-03,7.042484115942869365368e-15,0,nan,9.941117294611997216532e-01
25910,2.179747884517385658754e-03,2.179663945306419166326e-03,5.185687211758780511689e-11,2.825013451277213692177e-14,2.825013459473567016091e-14,2.179747884517401401920e-03,7.222471106740307311961e-15,0,nan,9.941153523431065253688e-01
25960,2.175557536860909298854e-03,2.175473920013228611159e-03,5.155818109360921682264e-11,2.803343737496204448971e-14,2.803343745692557772885e-14,2.175557536860924795745e-03,7.123181540328854920258e-15,0,nan,9.941266451703342452184e-01
25970,2.174721399912178144975e-03,2.174637847314283070621e-03,5.149871833487002361107e-11,2.799034756665126248011e-14,2.799034764861479571924e-14,2.174721399912194497158e-03,7.519208118171508989968e-15,0,nan,9.941288985366667800211e-01
26027,2.169967665000123620278e-03,2.169884477215909546199e-03,5.116152072508925119055e-11,2.774631025512311128452e-14,2.774631033708664452366e-14,2.169967665000140669569e-03,7.856933167974309685791e-15,0,nan,9.941417097806463672020e-01
26030,2.169718044049996890504e-03,2.169634875400278887364e-03,5.114385513205420329938e-11,2.773354000307450663126e-14,2.773354008503803987040e-14,2.169718044050014021322e-03,7.895411981626915900346e-15,0,nan,9.941423825080583122891e-01
26090,2.164737657661258262570e-03,2.164654870319257864986e-03,5.079224480504002826605e-11,2.747967091285248234566e-14,2.747967099481601558480e-14,2.164737657661274441958e-03,7.474064132658453015678e-15,0,nan,9.941558046850106825478e-01
26093,2.164489238453599657258e-03,2.164406470108107619077e-03,5.077474900745785522831e-11,2.746705386843226353389e-14,2.746705395039579677303e-14,2.164489238453615909915e-03,7.508772113503390325869e-15,0,nan,9.941564741793726903835e-01
26150,2.159780082935378216213e-03,2.159697674284792416610e-03,5.044385016696618471305e-11,2.722870004063176568887e-14,2.722870012259529892801e-14,2.159780082935394555691e-03,7.565343082785076996847e-15,0,nan,9.941691654913333679473e-01
26160,2.158956027281114502941e-03,2.158873681493082841154e-03,5.038609444763277821859e-11,2.718715054234273808328e-14,2.718715062430627132242e-14,2.158956027281130575392e-03,7.444547258515080019765e-15,0,nan,9.941713863553421297705e-01
26210,2.154845163504112010022e-03,2.154763130952519305239e-03,5.009863453995150736263e-11,2.698058777297965991624e-14,2.698058785494319315538e-14,2.154845163504128976516e-03,7.873648528132287232529e-15,0,nan,9.941824653469754535969e-01
26227,2.153451033715230063248e-03,2.153369107256975466258e-03,5.000139638924921496829e-11,2.691080359763069636610e-14,2.691080367959422960524e-14,2.153451033715246721633e-03,7.735669376551177438138e-15,0,nan,9.941862226159111423770e-01
26270,2.149932744425110328623e-03,2.149851085403697067283e-03,4.975656174698554557853e-11,2.673529512671210811370e-14,2.673529520867564135284e-14,2.149932744425127621436e-03,8.043420398962723070629e-15,0,nan,9.941957046680634839603e-01
26294,2.147974042453826889337e-03,2.147892532130454921330e-03,4.962060461371183906915e-11,2.663795894803919859602e-14,2.663795903000273183515e-14,2.147974042453844349016e-03,8.128440120053849654322e-15,0,nan,9.942009835393147922002e-01
26330,2.145042672165702220266e-03,2.144961384128995889042e-03,4.941759610396701653420e-11,2.649278373745994856994e-14,2.649278381942348180908e-14,2.145042672165719564748e-03,8.085844690995271634226e-15,0,nan,9.942088838669431654456e-01
26362,2.142443718406744634919e-03,2.142362627195711684974e-03,4.923807273380556675247e-11,2.636456849398538069857e-14,2.636456857594891393771e-14,2.142443718406760493493e-03,7.402096129163173575444e-15,0,nan,9.942158883309474693541e-01
26390,2.140174794586902681098e-03,2.140093875012507359384e-03,4.908170241188650398311e-11,2.625301584846818614006e-14,2.625301593043171937920e-14,2.140174794586917687769e-03,7.011890340089774492993e-15,0,nan,9.942220033522276130761e-01
26429,2.137022504587877264060e-03,2.136941823172166556033e-03,4.886500237898059508583e-11,2.609862029595374949481e-14,2.609862037791728273395e-14,2.137022504587893206702e-03,7.460212674764523235744e-15,0,nan,9.942304991881950732274e-01
26450,2.135328960927624503130e-03,2.135248407315958486113e-03,4.874884594914963713295e-11,2.601595429962219092866e-14,2.601595438158572416780e-14,2.135328960927640637837e-03,7.556075616922376776941e-15,0,nan,9.942350635288207879063e-01
26497,2.131548358098150994927e-03,2.131468089426029159650e-03,4.849020759466881795521e-11,2.583212266840547849688e-14,2.583212275036901173602e-14,2.131548358098167951256e-03,7.954935195436598979278e-15,0,nan,9.942452528351724870895e-01
26511,2.130424807453676523672e-03,2.130344623364953567102e-03,4.841352015477136803685e-11,2.577767840001439509688e-14,2.577767848197792833602e-14,2.130424807453692907618e-03,7.690459894750000802859e-15,0,nan,9.942482809890054057411e-01
26565,2.126102184836830676778e-03,2.126022325749159832403e-03,4.811923593527841795997e-11,2.556901794189829410757e-14,2.556901802386182734671e-14,2.126102184836845649356e-03,7.042266359031852619417e-15,0,nan,9.942599312192211145813e-01
26571,2.125622975978648347695e-03,2.125543152880188246812e-03,4.808668506085749405128e-11,2.554596397850295216901e-14,2.554596406046648540815e-14,2.125622975978663471044e-03,7.114784666734666596596e-15,0,nan,9.942612227765939587475e-01
26631,2.120842741818609964582e-03,2.120763277278112264590e-03,4.776278526954915433016e-11,2.531684730437807703219e-14,2.531684738634161027133e-14,2.120842741818623170673e-03,6.226812775999398518541e-15,0,nan,9.942741064550291267554e-01
26633,2.120683770933000106967e-03,2.120604318302800241763e-03,4.775203877723498482123e-11,2.530925441231321195827e-14,2.530925449427674519740e-14,2.120683770933013167368e-03,6.158580167739021522982e-15,0,nan,9.942745349147763632555e-01
26691,2.116083959592369913988e-03,2.116004851199337032097e-03,4.744178790229124997781e-11,2.509029350789409532332e-14,2.509029358985762856246e-14,2.116083959592383187629e-03,6.272738611346121047246e-15,0,nan,9.942869324147959047980e-01
26701,2.115292904690418019503e-03,2.115213855422459331840e-03,4.738856823717049157035e-11,2.505278129243462171116e-14,2.505278137439815495030e-14,2.115292904690431111244e-03,6.189091450991472125978e-15,0,nan,9.942890644904448004871e-01
26751,2.111346485220654076859e-03,2.111267730586146706279e-03,4.712366052147108021946e-11,2.486626826415481028606e-14,2.486626834611834352520e-14,2.111346485220667630021e-03,6.419203349924224190285e-15,0,nan,9.942997010428966242609e-01
26770,2.109850704075961948941e-03,2.109772060970398644547e-03,4.702351333269586971978e-11,2.479584861573022111199e-14,2.479584869769375435113e-14,2.109850704075975203524e-03,6.282237549446442256088e-15,0,nan,9.943037325515764426778e-01
26811,2.106630175911559585411e-03,2.106551772667956436147e-03,4.680837112353428448615e-11,2.464473778340531919709e-14,2.464473786536885243623e-14,2.106630175911572529133e-03,6.144278370848277478030e-15,0,nan,9.943124127228803671788e-01
26838,2.104514704071931870122e-03,2.104436458187424526661e-03,4.666740835779387738632e-11,2.454585410166295474097e-14,2.454585418362648798011e-14,2.104514704071945013532e-03,6.245340180857038705491e-15,0,nan,9.943181145009543356523e-01
26871,2.101934890146205624217e-03,2.101856835946966633316e-03,4.649588813222344457023e-11,2.442566880151811426334e-14,2.442566888348164750248e-14,2.101934890146219290670e-03,6.501844158704560910436e-15,0,nan,9.943250678348763361351e-01
26907,2.099127751587877548783e-03,2.099049905697599350402e-03,4.630973243458425708392e-11,2.429539528754183440452e-14,2.429539536950536764366e-14,2.099127751587890601349e-03,6.218090323029795336587e-15,0,nan,9.943326339063134759505e-01
26931,2.097260487664585892897e-03,2.097182780184017169417e-03,4.618618039193735299280e-11,2.420902857066951770432e-14,2.420902865263305094346e-14,2.097260487664599572268e-03,6.522494664052329393360e-15,0,nan,9.943376667556460649935e-01
26976,2.093768306785631378580e-03,2.093690857830239615556e-03,4.595570233690393062906e-11,2.404812285181644187351e-14,2.404812293377997511265e-14,2.093768306785645176535e-03,6.590010417016183953455e-15,0,nan,9.943470792954896022003e-01
26991,2.092606829451594107477e-03,2.092529466384618081626e-03,4.587921716120718928557e-11,2.399478485020105137938e-14,2.399478493216458461852e-14,2.092606829451608618846e-03,6.934589072407616240260e-15,0,nan,9.943502098586060059188e-01
27045,2.088436159505899746003e-03,2.088359104457170913050e-03,4.560527173005794806862e-11,2.380398827286754815097e-14,2.380398835483108139011e-14,2.088436159505914613337e-03,7.118883658843385239850e-15,0,nan,9.943614512330147438149e-01
27051,2.087973777723248994947e-03,2.087896756785175868265e-03,4.557496810628872889254e-11,2.378290589766301474267e-14,2.378290597962654798181e-14,2.087973777723264130367e-03,7.248855391639069465802e-15,0,nan,9.943626975138760214581e-01
27111,2.083361195913091459125e-03,2.083284514839393690433e-03,4.527340329486704701303e-11,2.357336046003513506366e-14,2.357336054199866830280e-14,2.083361195913107791615e-03,7.839490013059938809729e-15,0,nan,9.943751300883075087446e-01
27114,2.083131101724778558998e-03,2.083054437585214573037e-03,4.525839498419864803445e-11,2.356294388891753529834e-14,2.356294397088106853748e-14,2.083131101724795089693e-03,7.935503908000704921115e-15,0,nan,9.943757502776930016597e-01
27171,2.078768948658772132421e-03,2.078692605204864127938e-03,4.497449318987288870029e-11,2.336611776512135543690e-14,2.336611784708488867604e-14,2.078768948658786652895e-03,6.985131303751775046110e-15,0,nan,9.943875079455310955030e-01
27184,2.077776628871630913709e-03,2.077700358274753213855e-03,4.491007639279353148549e-11,2.332151573571067306748e-14,2.332151581767420630662e-14,2.077776628871645436088e-03,6.989384556010471287468e-15,0,nan,9.943901826377253541558e-01
27231,2.074196901788798955840e-03,2.074120893729816325624e-03,4.467820864340620132817e-11,2.316114751311369794595e-14,2.316114759507723118509e-14,2.074196901788811584466e-03,6.088441245843199890294e-15,0,nan,9.943998314459713229116e-01
27253,2.072525519597476998529e-03,2.072449633963044032803e-03,4.457022312713069087580e-11,2.308655521554857037936e-14,2.308655529751210361850e-14,2.072525519597489497982e-03,6.031025107388037119084e-15,0,nan,9.944043365141208074194e-01
27291,2.069644922309477746980e-03,2.069569247440062199211e-03,4.438452089076778272608e-11,2.295841986832310419702e-14,2.295841995028663743616e-14,2.069644922309490089944e-03,5.963807595370663872538e-15,0,nan,9.944121009468964021336e-01
27323,2.067225359688645413420e-03,2.067149861625255848757e-03,4.422893940610072590548e-11,2.285120527246812546153e-14,2.285120535443165870067e-14,2.067225359688657562413e-03,5.876956523162126713237e-15,0,nan,9.944186227233289583497e-01
27351,2.065112878392020168833e-03,2.065037534526106138832e-03,4.409340154459479150132e-11,2.275790545107257688410e-14,2.275790553303611012324e-14,2.065112878392030805873e-03,5.150827280638468174141e-15,0,nan,9.944243168024594544947e-01
27393,2.061952239285878146768e-03,2.061877125831932701383e-03,4.389113118691087554110e-11,2.261884671874172144287e-14,2.261884680070525468201e-14,2.061952239285889222571e-03,5.371512786413077349288e-15,0,nan,9.944328361704726662682e-01
27411,2.060600639359806522666e-03,2.060525624330410403989e-03,4.380482258909775647787e-11,2.255957532974865512702e-14,2.255957541171218836616e-14,2.060600639359817055732e-03,5.111648640765455924858e-15,0,nan,9.944364793637118994825e-01
27464,2.056631198442575910595e-03,2.056556472098021882272e-03,4.355200217615169393313e-11,2.238617784431999749111e-14,2.238617792628353073025e-14,2.056631198442585606582e-03,4.714499203630872126690e-15,0,nan,9.944471789072677876892e-01
27471,2.056108075675837192076e-03,2.056033387334849169698e-03,4.351875637439936319897e-11,2.236340101300938106847e-14,2.236340109497291430761e-14,2.056108075675846884885e-03,4.714153836724621671271e-15,0,nan,9.944485889786590379971e-01
27531,2.051635058930327201732e-03,2.051560695148307422037e-03,4.323517561097040183052e-11,2.216935444214348040916e-14,2.216935452410701364830e-14,2.051635058930337040231e-03,4.795443223574576662424e-15,0,nan,9.944606459922750860071e-01
27534,2.051411918912117351294e-03,2.051337571302480448920e-03,4.322106133125673261095e-11,2.215970746946021881039e-14,2.215970755142375204953e-14,2.051411918912127179629e-03,4.791010013454767282922e-15,0,nan,9.944612474683180796905e-01
27591,2.047181461828478151593e-03,2.047107420494453326049e-03,4.295405336416295494109e-11,2.197740798357908429566e-14,2.197740806554261753480e-14,2.047181461828488400480e-03,5.006340226618790058205e-15,0,nan,9.944726507465484887792e-01
27604,2.046219063095993870305e-03,2.046145091349245957735e-03,4.289346499445213016599e-11,2.193609373227741618042e-14,2.193609381424094941956e-14,2.046219063096002585850e-03,4.259341371586183660213e-15,0,nan,9.944752449216465255664e-01
27651,2.042747158178401939432e-03,2.042673437199665417707e-03,4.267536304883790729142e-11,2.178753442153775878771e-14,2.178753450350129202685e-14,2.042747158178410407432e-03,4.145398072412088459526e-15,0,nan,9.944846035805129222840e-01
27675,2.040978810825876208629e-03,2.040905217407351646131e-03,4.256456197411193711239e-11,2.171215938975175323369e-14,2.171215947171528647283e-14,2.040978810825885658128e-03,4.629886165131336174835e-15,0,nan,9.944893702517922868048e-01
27711,2.038332022879193669573e-03,2.038258620181109415787e-03,4.239907842408477384798e-11,2.159970695083070911939e-14,2.159970703279424235853e-14,2.038332022879202105174e-03,4.138482360587187337464e-15,0,nan,9.944965048302633810217e-01
27746,2.035765329975361415116e-03,2.035692111990029199570e-03,4.223901304006733830446e-11,2.149107530704728318732e-14,2.149107538901081642646e-14,2.035765329975369391413e-03,3.918082987567843827117e-15,0,nan,9.945034235367013951369e-01
27771,2.033935931909179335025e-03,2.033862845434986771354e-03,4.212517358803358416590e-11,2.141389916979528642224e-14,2.141389925175881966138e-14,2.033935931909187401955e-03,3.966167225258165508487e-15,0,nan,9.945083548290118381427e-01
27817,2.030578415912308396646e-03,2.030505570494599201087e-03,4.191677554572478723753e-11,2.127279806068714711323e-14,2.127279814265068035237e-14,2.030578415912315372386e-03,3.435346196161880947625e-15,0,nan,9.945174053261557977441e-01
27831,2.029558762314295338597e-03,2.029485990024916357288e-03,4.185362297275478478885e-11,2.123008507336706542573e-14,2.123008515533059866487e-14,2.029558762314302254409e-03,3.407544725735588090334e-15,0,nan,9.945201539071034541072e-01
27888,2.025417866084800507659e-03,2.025345390398234149409e-03,4.159780749353210303863e-11,2.105728499705052600321e-14,2.105728507901405924235e-14,2.025417866084807819036e-03,3.609811468976232835146e-15,0,nan,9.945313161643611436498e-01
27891,2.025200392196624139124e-03,2.025127932070474451320e-03,4.158440133924716547189e-11,2.104823904628571518592e-14,2.104823912824924842506e-14,2.025200392196631467653e-03,3.618668595898959522167e-15,0,nan,9.945319023920449595265e-01
27951,2.020860700703086022811e-03,2.020788550735888242094e-03,4.131748377251195281038e-11,2.086833585643189027666e-14,2.086833593839542351580e-14,2.020860700703092887590e-03,3.396957800522371595944e-15,0,nan,9.945436006085498330536e-01
27960,2.020211350590563146451e-03,2.020139246975399555800e-03,4.127764333877784253926e-11,2.084151640638980956920e-14,2.084151648835334280834e-14,2.020211350590569920173e-03,3.352977141333490859121e-15,0,nan,9.945453510253086410885e-01
28012,2.016467705692435129217e-03,2.016395869016490531578e-03,4.104845421524005019845e-11,2.068740033776081716491e-14,2.068740041972435040405e-14,2.016467705692441482176e-03,3.150538362062437625407e-15,0,nan,9.945554425950495998679e-01
28032,2.015031534075421935231e-03,2.014959799673822580385e-03,4.096075636524348027911e-11,2.062850440630212469802e-14,2.062850448826565793716e-14,2.015031534075427707761e-03,2.864734093695814332867e-15,0,nan,9.945593140323454482894e-01
28072,2.012165319344306427946e-03,2.012093788837245912637e-03,4.078610869147690716351e-11,2.051133997892352094964e-14,2.051134006088705418878e-14,2.012165319344312797210e-03,3.165378205084167428428e-15,0,nan,9.945670404133084802978e-01
28103,2.009949605108169324447e-03,2.009878232022047940541e-03,4.065143905290439340223e-11,2.042110924336352457670e-14,2.042110932532705781584e-14,2.009949605108175773756e-03,3.208691821926122402032e-15,0,nan,9.945730132813412932742e-01
28132,2.007881253264495301919e-03,2.007810026973138196188e-03,4.052599398856024311662e-11,2.033714859609192445392e-14,2.033714867805545769306e-14,2.007881253264501070425e-03,2.872931912512211357331e-15,0,nan,9.945785889259895265198e-01
28175,2.004822210333195159349e-03,2.004751200870857202885e-03,4.034093752373717455042e-11,2.021344787020409912687e-14,2.021344795216763236601e-14,2.004822210333200092045e-03,2.460415862769001961774e-15,0,nan,9.945868352051758891894e-01
28192,2.003615390685557513112e-03,2.003544466673302763826e-03,4.026808644494202162272e-11,2.016480243150317261151e-14,2.016480251346670585065e-14,2.003615390685562489219e-03,2.483563876587892791006e-15,0,nan,9.945900884468408721271e-01
28248,1.999650240398258109475e-03,1.999579596780392490990e-03,4.002934347290575000467e-11,2.000559015473194442924e-14,2.000559023669547766838e-14,1.999650240398263890687e-03,2.891111408611131970358e-15,0,nan,9.946007774059240982303e-01
28252,1.999367615830260642290e-03,1.999296992176908573102e-03,4.001236269960008910389e-11,1.999427807898275187848e-14,1.999427816094628511762e-14,1.999367615830266357010e-03,2.858263528748229106974e-15,0,nan,9.946015392869517018058e-01
28312,1.995137813901116767556e-03,1.995067488702697774960e-03,3.975879968759513265806e-11,1.982555247801090333265e-14,1.982555255997443657179e-14,1.995137813901120774446e-03,2.008327108567874391016e-15,0,nan,9.946129417547942326181e-01
28320,1.994575192137973233819e-03,1.994504906590554606238e-03,3.972515331446885731027e-11,1.980319041222702047952e-14,1.980319049419055371866e-14,1.994575192137977334094e-03,2.055713294531747352714e-15,0,nan,9.946144584455089293368e-01
28372,1.990925871070027032561e-03,1.990855842438629848268e-03,3.950737463570088075704e-11,1.965860290790063286835e-14,1.965860298986416610749e-14,1.990925871070030995193e-03,1.990346272090330695677e-15,0,nan,9.946242961562239718806e-01
28393,1.989455889374618438592e-03,1.989385964098605401318e-03,3.941987679077638309876e-11,1.960058599280499984149e-14,1.960058607476853308063e-14,1.989455889374621443865e-03,1.510600417384953788040e-15,0,nan,9.946282588972415486485e-01
28432,1.986731674468085809271e-03,1.986661940531688364669e-03,3.925806505810974154540e-11,1.949340698208694289178e-14,1.949340706405047613092e-14,1.986731674468088498600e-03,1.353645105724920290032e-15,0,nan,9.946356027945371213860e-01
28465,1.984432390078851981413e-03,1.984362817432458458988e-03,3.912183845564982256453e-11,1.940328870863406988397e-14,1.940328879059760312311e-14,1.984432390078853363136e-03,6.962809628166134359851e-16,0,nan,9.946418011956474655006e-01
28492,1.982555112175486775744e-03,1.982485671077790102129e-03,3.901084875220898596301e-11,1.932994264252275227536e-14,1.932994272448628551450e-14,1.982555112175488859022e-03,1.050804348881852030760e-15,0,nan,9.946468619704740638182e-01
28538,1.979364954083809736290e-03,1.979295736248378942412e-03,3.882272015871853871540e-11,1.920577906466072036915e-14,1.920577914662425360829e-14,1.979364954083811777640e-03,1.031315320942288163204e-15,0,nan,9.946554620491302655338e-01
28552,1.978396073211574710676e-03,1.978326923111837273156e-03,3.876570379442867184412e-11,1.916818815418106842501e-14,1.916818823614460166415e-14,1.978396073211576514221e-03,9.116197344718150738081e-16,0,nan,9.946580739822600550825e-01
28611,1.974323332520126934864e-03,1.974254466788333620131e-03,3.852664344382962330246e-11,1.901077614621944249344e-14,1.901077622818297573258e-14,1.974323332520129488668e-03,1.293508663908614296971e-15,0,nan,9.946690534223707585429e-01
28612,1.974254447525012213377e-03,1.974185586597887714227e-03,3.852260853615858429894e-11,1.900812209966006185516e-14,1.900812218162359509430e-14,1.974254447525014580834e-03,1.199165128154420852413e-15,0,nan,9.946692391256253686191e-01
28672,1.970130125984076528006e-03,1.970061552419453444751e-03,3.828154159973361537660e-11,1.884972337388955953209e-14,1.884972345585309277123e-14,1.970130125984077881565e-03,6.870402273739511750945e-16,0,nan,9.946803576938389455692e-01
28685,1.969238793209154066849e-03,1.969170281669294780835e-03,3.822957571325735967584e-11,1.881562138186633973481e-14,1.881562146382987297395e-14,1.969238793209155047501e-03,4.979855150454117798239e-16,0,nan,9.946827606064573848660e-01
28732,1.966023000367067823796e-03,1.965954712369910682007e-03,3.804248187448541920174e-11,1.869297117893620150988e-14,1.869297126089973474902e-14,1.966023000367067389903e-03,2.206956007890066344778e-16,0,nan,9.946914299777216544591e-01
28758,1.964248559157166350991e-03,1.964180394352216512538e-03,3.793950741676877689893e-11,1.862555139361274569523e-14,1.862555147557627893437e-14,1.964248559157166021284e-03,1.678543039686432137895e-16,0,nan,9.946962136662795263232e-01
28792,1.961932963352845844807e-03,1.961864959143038659312e-03,3.780540851286021555291e-11,1.853784501890592891337e-14,1.853784510086946215251e-14,1.961932963352844319936e-03,7.772289327809787001214e-16,0,nan,9.947024562656767670936e-01
28832,1.959215713083860884586e-03,1.959147897083964463133e-03,3.764845296285869881575e-11,1.843532094480146640065e-14,1.843532102676499963979e-14,1.959215713083859733256e-03,5.876481726165738018709e-16,0,nan,9.947097817123586089736e-01
28852,1.957859908511483653520e-03,1.957792186323675104331e-03,3.757030092660090240124e-11,1.838432469494142223200e-14,1.838432477690495547114e-14,1.957859908511482136484e-03,7.748440028509603871486e-16,0,nan,9.947134368437185240842e-01
28906,1.954208591658599530883e-03,1.954141121793293717213e-03,3.736036802669578647111e-11,1.824751293433895416824e-14,1.824751301630248740738e-14,1.954208591658598140054e-03,7.117091314244615592213e-16,0,nan,9.947232805164659202261e-01
28912,1.953803730295035866182e-03,1.953736288378486209150e-03,3.733713878299225542903e-11,1.823239030031249565917e-14,1.823239038227602889831e-14,1.953803730295034748734e-03,5.719347334322547853531e-16,0,nan,9.947243719954969571706e-01
28972,1.949764324028421163051e-03,1.949697160646851959442e-03,3.710590200116818788259e-11,1.808202221559758661152e-14,1.808202229756111985066e-14,1.949764324028419236051e-03,9.883245535143178886644e-16,0,nan,9.947352620023219063584e-01
28980,1.949226998152591263172e-03,1.949159871778604821713e-03,3.707521483359783755253e-11,1.806209043885831918979e-14,1.806209052082185242892e-14,1.949226998152589483450e-03,9.130399399282132798800e-16,0,nan,9.947367106072955734715e-01
29032,1.945741585900413002028e-03,1.945674699331858149148e-03,3.687657074847952102640e-11,1.793320110395430347977e-14,1.793320118591783671891e-14,1.945741585900411430252e-03,8.078028059524698840365e-16,0,nan,9.947461071431771972178e-01
29054,1.944270737837915877938e-03,1.944203952338822418908e-03,3.679295618404817534960e-11,1.787901718992138885674e-14,1.787901727188492209588e-14,1.944270737837914421677e-03,7.490013433964247493041e-16,0,nan,9.947500725081696960417e-01
29092,1.941735412954754148168e-03,1.941668801491412211027e-03,3.664912543692221143599e-11,1.778590790647783865464e-14,1.778590798844137189378e-14,1.941735412954752738705e-03,7.258779001647634632030e-16,0,nan,9.947569076947601837430e-01
29128,1.939339617962153447181e-03,1.939273170748032721830e-03,3.651355544350464132200e-11,1.769825756077603714538e-14,1.769825764273957038452e-14,1.939339617962152672463e-03,3.994749048629931640842e-16,0,nan,9.947633667371121297496e-01
29152,1.937745703081366829834e-03,1.937679365029455974892e-03,3.642354671962348482444e-11,1.764012383764446723954e-14,1.764012391960800047868e-14,1.937745703081366600182e-03,1.185149359170990364031e-16,0,nan,9.947676639314924090405e-01
29203,1.934367318112009811668e-03,1.934301211138447903690e-03,3.623325813969567478965e-11,1.751738009334061540643e-14,1.751738017530414864557e-14,1.934367318112008981258e-03,4.292927811016449606016e-16,0,nan,9.947767720935297759309e-01
29212,1.933772355007683891800e-03,1.933706288687298338602e-03,3.619981548738619625078e-11,1.749583038083937862249e-14,1.749583046280291186163e-14,1.933772355007683012369e-03,4.547753282383040803084e-16,0,nan,9.947783761255564410442e-01
29272,1.929815268290070370827e-03,1.929749472035038361517e-03,3.597791286528877578069e-11,1.735300928396606485954e-14,1.735300936592959809867e-14,1.929815268290069569640e-03,4.151626853351930635459e-16,0,nan,9.947890445468993975272e-01
29278,1.929420450150339146067e-03,1.929354680810727766874e-03,3.595582245686045932558e-11,1.733880745915610941771e-14,1.733880754111964265685e-14,1.929420450150338193790e-03,4.935558710785131659596e-16,0,nan,9.947901089918617963245e-01
29332,1.925874343305368236595e-03,1.925808815463112390678e-03,3.575782020934170687001e-11,1.721164255513684321574e-14,1.721164263710037645488e-14,1.925874343305367491100e-03,3.870942438657250899686e-16,0,nan,9.947996694632735068648e-01
29353,1.924498819459647671812e-03,1.924433385173936281870e-03,3.568121196930762870113e-11,1.716250450463135851008e-14,1.716250458659489174922e-14,1.924498819459647500817e-03,8.885158800719506732962e-17,0,nan,9.948033779551667962564e-01
29392,1.921949481242531988789e-03,1.921884220173930525252e-03,3.553951910319764752653e-11,1.707171245844175413110e-14,1.707171254040528737024e-14,1.921949481242531155203e-03,4.337191520131573709283e-16,0,nan,9.948102511402504366327e-01
29428,1.919602233403139334225e-03,1.919537131617498389863e-03,3.540939080632952589058e-11,1.698843670011612881769e-14,1.698843678207966205683e-14,1.919602233403138173049e-03,6.049046366802068766033e-16,0,nan,9.948165795011957883627e-01
29452,1.918040584094370939669e-03,1.917975588173621067506e-03,3.532299135491533586620e-11,1.693320150979486625668e-14,1.693320159175839949582e-14,1.918040584094369643603e-03,6.757241213586951202074e-16,0,nan,9.948207898412449288355e-01
29504,1.914665711915899785900e-03,1.914600944485055078470e-03,3.513675452664755069248e-11,1.681429329179225114508e-14,1.681429337375578438422e-14,1.914665711915898090034e-03,8.857242436459358117827e-16,0,nan,9.948298888213186138858e-01
29513,1.914082804709764211448e-03,1.914018076702913521286e-03,3.510465422504572266875e-11,1.679381910243364702078e-14,1.679381918439718025992e-14,1.914082804709762666884e-03,8.069476281369253488656e-16,0,nan,9.948314604002300373122e-01
29573,1.910205808586290911547e-03,1.910141342488555710535e-03,3.489164830982020401601e-11,1.665811792399663447419e-14,1.665811800596016771333e-14,1.910205808586289207210e-03,8.922264613232483298778e-16,0,nan,9.948419132255721413134e-01
29579,1.909818972617768851816e-03,1.909754532623479227754e-03,3.487044259511622801787e-11,1.664462331435414994005e-14,1.664462339631768317919e-14,1.909818972617767116033e-03,9.088726691104434803954e-16,0,nan,9.948429561832023098169e-01
29633,1.906344486510454456010e-03,1.906280280735399984549e-03,3.468036220099934504916e-11,1.652378463467941844120e-14,1.652378471664295168034e-14,1.906344486510452633301e-03,9.561278332801753501658e-16,0,nan,9.948523238567150366149e-01
29655,1.904932576861718789007e-03,1.904868466143355568501e-03,3.460331810434289732774e-11,1.647486855622421568866e-14,1.647486863818774892780e-14,1.904932576861716924582e-03,9.787356354085094779179e-16,0,nan,9.948561305666044213281e-01
29693,1.902498743622686293991e-03,1.902434796596664656060e-03,3.447077857644730140338e-11,1.639080272154590861313e-14,1.639080280350944185227e-14,1.902498743622684001603e-03,1.204935772131053046286e-15,0,nan,9.948626925486268110922e-01
29731,1.900071121611137748078e-03,1.900007337651329853909e-03,3.433891506549314552966e-11,1.630727240387343289848e-14,1.630727248583696613762e-14,1.900071121611136081435e-03,8.771477993034483027391e-16,0,nan,9.948692378098436060307e-01
29753,1.898668485827330028662e-03,1.898604795989351171764e-03,3.426288032297228384094e-11,1.625915590375780689966e-14,1.625915598572134013880e-14,1.898668485827328536296e-03,7.860067121161410267251e-16,0,nan,9.948730195542212037421e-01
29807,1.895234416404993366828e-03,1.895170956711966000346e-03,3.407719890911979308201e-11,1.614180200224995850014e-14,1.614180208421349173928e-14,1.895234416404992037304e-03,7.015090472850117298894e-16,0,nan,9.948822784248584171602e-01
29813,1.894853619784972204726e-03,1.894790185586577068236e-03,3.405665053339237882724e-11,1.612882812885396908500e-14,1.612882821081750232414e-14,1.894853619784971232226e-03,5.132321000482893463919e-16,0,nan,9.948833051243890242114e-01
29873,1.891054052904855712139e-03,1.890990872809990893527e-03,3.385207250364781238069e-11,1.599980356909640239683e-14,1.599980365105993563597e-14,1.891054052904854783050e-03,4.913076189400209885945e-16,0,nan,9.948935495080090062568e-01
29884,1.890359117914813423186e-03,1.890295984239948393069e-03,3.381474439551972741452e-11,1.597628919354673482613e-14,1.597628927551026806527e-14,1.890359117914812819146e-03,3.195373645072361412283e-16,0,nan,9.948954231969310494223e-01
29933,1.887269693337389250137e-03,1.887206765822283189085e-03,3.364912972995965033649e-11,1.587206661788207212302e-14,1.587206669984560536216e-14,1.887269693337388555782e-03,3.679152274648339386501e-16,0,nan,9.949037529519688914117e-01
29960,1.885571668614412915721e-03,1.885508854266311701622e-03,3.355833463231512270624e-11,1.581500096403400868171e-14,1.581500104599754192085e-14,1.885571668614412020301e-03,4.748796979030714049234e-16,0,nan,9.949083312105149807169e-01
29993,1.883500449966747864253e-03,1.883437773519787460444e-03,3.344780590603384401087e-11,1.574560188621907853394e-14,1.574560196818261177308e-14,1.883500449966747323952e-03,2.868601073280209171214e-16,0,nan,9.949139157011890518536e-01
30037,1.880745892975621037790e-03,1.880683399691562363368e-03,3.330118803064326284438e-11,1.565366085386454755429e-14,1.565366093582808079342e-14,1.880745892975619845062e-03,6.341783189888497236881e-16,0,nan,9.949213426609534706652e-01
30053,1.879746232403559785817e-03,1.879683805525170486178e-03,3.324808492030983976951e-11,1.562039419926580634918e-14,1.562039428122933958832e-14,1.879746232403558521727e-03,6.724794937039414361518e-16,0,nan,9.949240379986412331163e-01
30113,1.876006950977677622400e-03,1.875944772180203074657e-03,3.304995085325255112510e-11,1.549642859293177536980e-14,1.549642867489530860894e-14,1.876006950977676773461e-03,4.525243208417751314426e-16,0,nan,9.949341200853608385875e-01
30114,1.875944755655227676183e-03,1.875882580979898678689e-03,3.304666197367956058892e-11,1.549437293834582608332e-14,1.549437302030935932246e-14,1.875944755655226800881e-03,4.665929896017584915370e-16,0,nan,9.949342877808298752501e-01
30173,1.872282516731045825392e-03,1.872220584538629916879e-03,3.285338797468796899508e-11,1.537369031053940429795e-14,1.537369039250293753709e-14,1.872282516731044495445e-03,7.103348957344917621333e-16,0,nan,9.949441622004806068890e-01
30191,1.871168068444857947655e-03,1.871106209947917542458e-03,3.279472316429022634468e-11,1.533710597310023048299e-14,1.533710605506376372213e-14,1.871168068444856663235e-03,6.864266267969351740077e-16,0,nan,9.949471670760697736258e-01
30233,1.868572841410638413900e-03,1.868511154359108828241e-03,3.265838074118013042520e-11,1.525216479954466571493e-14,1.525216488150819895407e-14,1.868572841410637368768e-03,5.593214000715113480928e-16,0,nan,9.949541645812330880314e-01
30268,1.866415645048191901748e-03,1.866354100323954628982e-03,3.254533881174945903350e-11,1.518182926731766099807e-14,1.518182934928119423721e-14,1.866415645048191259379e-03,3.441723246792618489208e-16,0,nan,9.949599810474600600587e-01
30293,1.864877837461494276827e-03,1.864816394098246484304e-03,3.246491379345019652835e-11,1.513183770831640646444e-14,1.513183779027993970358e-14,1.864877837461493515768e-03,4.081013178557350953702e-16,0,nan,9.949641274629823303613e-01
30346,1.861626051574636394464e-03,1.861564822270246047017e-03,3.229528706980293649756e-11,1.502653430996838287515e-14,1.502653439193191611429e-14,1.861626051574636001653e-03,2.110045295922489124136e-16,0,nan,9.949728953397589464262e-01
30353,1.861197418019825550184e-03,1.861136216903709183351e-03,3.227297195383582909869e-11,1.501269488297241524435e-14,1.501269496493594848349e-14,1.861197418019825214018e-03,1.806182394660777741407e-16,0,nan,9.949740510792352471197e-01
30413,1.857531496906211863213e-03,1.857470536607417959871e-03,3.208254022379069852705e-11,1.489472236427157628596e-14,1.489472244623510952510e-14,1.857531496906212022984e-03,8.601285627831772547745e-17,0,nan,9.949839356616622491349e-01
30424,1.856860977273900800699e-03,1.856800060970743241479e-03,3.204779037197303867810e-11,1.487321992501258340397e-14,1.487322000697611664311e-14,1.856860977273900858403e-03,3.107616576466371726569e-17,0,nan,9.949857436191962329784e-01
30473,1.853879988618873948109e-03,1.853819267718823712160e-03,3.189360378142324652976e-11,1.477790638456083451415e-14,1.477790646652436775329e-14,1.853879988618874188454e-03,1.296446373330041046333e-16,0,nan,9.949937814401157090021e-01
30502,1.852120234346690342067e-03,1.852059628650815732362e-03,3.180281616695003882640e-11,1.472185587826501103744e-14,1.472185596022854427658e-14,1.852120234346690002195e-03,1.835042692061907010937e-16,0,nan,9.949985263906283893876e-01
30533,1.850242808327025962820e-03,1.850182325418260609329e-03,3.170614797907397908775e-11,1.466223336477591468491e-14,1.466223344673944792405e-14,1.850242808327025237018e-03,3.922735726424967922228e-16,0,nan,9.950035886426472122039e-01
30580,1.847403636906701706807e-03,1.847343339448511171860e-03,3.156033239980398090559e-11,1.457241247263196360398e-14,1.457241255459549684312e-14,1.847403636906700677451e-03,5.571910591636309717885e-16,0,nan,9.950112441537734914382e-01
30593,1.846619871864303707998e-03,1.846559625550375609293e-03,3.152015834093055667450e-11,1.454768991149469024447e-14,1.454768999345822348361e-14,1.846619871864302658630e-03,5.682641882707862856285e-16,0,nan,9.950133574955198399823e-01
30653,1.843011095722276761200e-03,1.842951084617642110858e-03,3.133562056068048240888e-11,1.443426281404246210331e-14,1.443426289600599534245e-14,1.843011095722275627446e-03,6.151637407562992598493e-16,0,nan,9.950230882232350641662e-01
30658,1.842711000956328030662e-03,1.842651009390265095730e-03,3.132030750317620474590e-11,1.442486053723483229067e-14,1.442486061919836552981e-14,1.842711000956327002787e-03,5.578055815370120010761e-16,0,nan,9.950238974032788310609e-01
30713,1.839416397044029783184e-03,1.839356619773942344218e-03,3.115252049919999676516e-11,1.432193904164770621333e-14,1.432193912361123945247e-14,1.839416397044028693899e-03,5.921902033272767845597e-16,0,nan,9.950327810485448236659e-01
30737,1.837982440825624858710e-03,1.837922756706826185602e-03,3.107967990015051957194e-11,1.427731557859759269398e-14,1.427731566056112593312e-14,1.837982440825624063664e-03,4.325646874838651019416e-16,0,nan,9.950366476155609167542e-01
30773,1.835835693617821453086e-03,1.835776148818227824014e-03,3.097084418227907334437e-11,1.421070574064760852181e-14,1.421070582261114176095e-14,1.835835693617820418859e-03,5.633550062202916805961e-16,0,nan,9.950424361924691651470e-01
30815,1.833337484686710676038e-03,1.833278101810525322415e-03,3.084451048590220290382e-11,1.413348446373994952686e-14,1.413348454570348276600e-14,1.833337484686709037982e-03,8.934829809315387509525e-16,0,nan,9.950491724902993326556e-01
30833,1.832268903870817563020e-03,1.832209590188253094459e-03,3.079057779838169453423e-11,1.410055023174234527609e-14,1.410055031370587851523e-14,1.832268903870815932270e-03,8.900168410085715910104e-16,0,nan,9.950520538743142065258e-01
30893,1.828715946862894585825e-03,1.828656862954380814962e-03,3.061170769644074483115e-11,1.399146000729708365928e-14,1.399146008926061689841e-14,1.828715946862892412551e-03,1.188415723144925310640e-15,0,nan,9.950616343116845999815e-01
30894,1.828656847648526791519e-03,1.828597767558261689286e-03,3.060873828062202144159e-11,1.398965079171080382999e-14,1.398965087367433706913e-14,1.828656847648524725712e-03,1.129685693568620988412e-15,0,nan,9.950617936713291305107e-01
30953,1.825176742280518920117e-03,1.825117886813462306228e-03,3.043422038368717620834e-11,1.388342272869097143408e-14,1.388342281065450467322e-14,1.825176742280516491991e-03,1.330351064735227321711e-15,0,nan,9.950711777205039160416e-01
30974,1.823941254920498052441e-03,1.823882479095032503602e-03,3.037242403540928474171e-11,1.384585618206083433629e-14,1.384585626402436757543e-14,1.823941254920495238174e-03,1.542959215194178762904e-15,0,nan,9.950745092052972140756e-01
31014,1.821592566953737345886e-03,1.821533942380003639333e-03,3.025517875285823177858e-11,1.377465169767706797451e-14,1.377465177964060121365e-14,1.821592566953733253235e-03,2.246743600705478274316e-15,0,nan,9.950808424475904621713e-01
31053,1.819308412750484131234e-03,1.819249935085759687856e-03,3.014144490753851356557e-11,1.370566749124106103839e-14,1.370566757320459427753e-14,1.819308412750479651595e-03,2.462276098586458919758e-15,0,nan,9.950870016973938923842e-01
31074,1.818080854652432722107e-03,1.818022455863941514581e-03,3.008043965639365104270e-11,1.366870100323472237291e-14,1.366870108519825561205e-14,1.818080854652428432944e-03,2.359170702272723728772e-15,0,nan,9.950903118321974186026e-01
31132,1.814699045947019539343e-03,1.814640864179992716179e-03,2.991280195140345940241e-11,1.356724857333105983977e-14,1.356724865529459307891e-14,1.814699045947015019046e-03,2.490934908593632823066e-15,0,nan,9.950994309803738655505e-01
31134,1.814582656232738419252e-03,1.814524481927622025917e-03,2.990704358348714989636e-11,1.356376703092859529198e-14,1.356376711289212853112e-14,1.814582656232733832463e-03,2.527737864541869071493e-15,0,nan,9.950997448295975955114e-01
31194,1.811097893837656245056e-03,1.811039942724036169372e-03,2.973497765599586670811e-11,1.345983809521628097080e-14,1.345983817717981420994e-14,1.811097893837650413763e-03,3.219755522931743784404e-15,0,nan,9.951091416491220795963e-01
31212,1.810055073578031121714e-03,1.809997189171425307358e-03,2.968361534909811959117e-11,1.342885366898001966788e-14,1.342885375094355290702e-14,1.810055073578025514250e-03,3.097952140681180065398e-15,0,nan,9.951119536713887413497e-01
31254,1.807626490207110908984e-03,1.807568761003002866597e-03,2.956422914367802431114e-11,1.335690266694590862896e-14,1.335690274890944186810e-14,1.807626490207105360283e-03,3.069605977388822230855e-15,0,nan,9.951185024984920771953e-01
31292,1.805434809191745803084e-03,1.805377219871710618715e-03,2.945676409624168070940e-11,1.329221892244266499136e-14,1.329221900440619823050e-14,1.805434809191739783115e-03,3.334359681449672268508e-15,0,nan,9.951244125255204864668e-01
31314,1.804168368672248203011e-03,1.804110860105466928802e-03,2.939478546221535022887e-11,1.325494937096892847987e-14,1.325494945293246171901e-14,1.804168368672242266474e-03,3.290455809464777869725e-15,0,nan,9.951278275838517940722e-01
31372,1.800838071702684072689e-03,1.800780775218493437104e-03,2.923221852272521271882e-11,1.315731753831217438515e-14,1.315731762027570762429e-14,1.800838071702677962829e-03,3.392787226563495449418e-15,0,nan,9.951368080296565108486e-01
31374,1.800723453149782838853e-03,1.800666163957848845550e-03,2.922663417126500009335e-11,1.315396698379335350327e-14,1.315396706575688674241e-14,1.800723453149776738628e-03,3.387652555053200999914e-15,0,nan,9.951371171097665008199e-01
31434,1.797291668136422613036e-03,1.797234597066470250873e-03,2.905976297254168539591e-11,1.305394443127749803030e-14,1.305394451324103126944e-14,1.797291668136416533246e-03,3.382751305723568876356e-15,0,nan,9.951463712792463388508e-01
31453,1.796207661483681600548e-03,1.796150659226037737265e-03,2.900718532883239193615e-11,1.302246895872799958796e-14,1.302246904069153282710e-14,1.796207661483675282423e-03,3.517480059888751835916e-15,0,nan,9.951492944278901704681e-01
31494,1.793872938703351552561e-03,1.793816084512037068929e-03,2.889415970792865469484e-11,1.295487078636296117478e-14,1.295487086832649441392e-14,1.793872938703345384785e-03,3.438245904422200675267e-15,0,nan,9.951555902937596218764e-01
31533,1.791657730380059269232e-03,1.791601016497587888637e-03,2.878719181628685475083e-11,1.289097665553732907578e-14,1.289097673750086231492e-14,1.791657730380053290026e-03,3.337247663592406201029e-15,0,nan,9.951615638961136808610e-01
31554,1.790467190490775727454e-03,1.790410551944187278126e-03,2.872981235761741425950e-11,1.285673526684624491603e-14,1.285673534880977815517e-14,1.790467190490769667145e-03,3.384764050161994772240e-15,0,nan,9.951647743532455738739e-01
31614,1.787074349702531513365e-03,1.787017925576100041071e-03,2.856670903827558161331e-11,1.275952723318829433706e-14,1.275952731515182757620e-14,1.787074349702527054795e-03,2.494898814283797598063e-15,0,nan,9.951739236561278768422e-01
31674,1.783694343100760424173e-03,1.783638132179170754030e-03,2.840483800124265084035e-11,1.266323618636138463271e-14,1.266323626832491787185e-14,1.783694343100756369003e-03,2.273467004403061333689e-15,0,nan,9.951830383993400741473e-01
31695,1.782514359398932506443e-03,1.782458222813618469588e-03,2.834847211137280891491e-11,1.262974903662632112892e-14,1.262974911858985436806e-14,1.782514359398928488859e-03,2.253885432541648426708e-15,0,nan,9.951862204309553621828e-01
31734,1.780327098000631649496e-03,1.780271099077735969668e-03,2.824418763075246823634e-11,1.256785176573213838468e-14,1.256785184769567162382e-14,1.780327098000627799520e-03,2.162510758742745931656e-15,0,nan,9.951921187783226039280e-01
31776,1.777977580872802795472e-03,1.777921729636201082433e-03,2.813245251277150903757e-11,1.250161663334234830361e-14,1.250161671530588154275e-14,1.777977580872798337644e-03,2.507246756223245006387e-15,0,nan,9.951984547008256703766e-01
31794,1.776972542265137233741e-03,1.776916754143868576107e-03,2.808474644218297569245e-11,1.247336374698072425415e-14,1.247336382894425749329e-14,1.776972542265132697245e-03,2.552935737248072965989e-15,0,nan,9.952011649870487546249e-01
31854,1.773630604299936911611e-03,1.773575025792223716636e-03,2.792650308033187058017e-11,1.237976204005493055311e-14,1.237976212201846379225e-14,1.773630604299932162721e-03,2.677496772590741478502e-15,0,nan,9.952101772180300829013e-01
31858,1.773408255323916278556e-03,1.773352690748416322572e-03,2.791599583654152990267e-11,1.237355319491580012359e-14,1.237355327687933336273e-14,1.773408255323911442739e-03,2.726849252266478114386e-15,0,nan,9.952107768300197110909e-01
31914,1.770301213048269079950e-03,1.770245842974950845755e-03,2.776944631771850989304e-11,1.228703668715894525747e-14,1.228703676912247849661e-14,1.770301213048263654704e-03,3.064589227627606780215e-15,0,nan,9.952191556623398449870e-01
31939,1.768917652930963695102e-03,1.768862369359395668098e-03,2.770435356783830436901e-11,1.224865742863638534412e-14,1.224865751059991858326e-14,1.768917652930958656738e-03,2.848274887277661599493e-15,0,nan,9.952228867541763330357e-01
31974,1.766984297985909908163e-03,1.766929135176654140638e-03,2.761356505291081427547e-11,1.219517786077571296160e-14,1.219517794273924620074e-14,1.766984297985904860482e-03,2.856664372557686632392e-15,0,nan,9.952281005096158259036e-01
32021,1.764394716747286597294e-03,1.764339715483105022406e-03,2.749227199697326900516e-11,1.212382073502187555001e-14,1.212382081698540878914e-14,1.764394716747281624046e-03,2.818670915005662868038e-15,0,nan,9.952350839620799807621e-01
32034,1.763679789116199018648e-03,1.763624832409418615245e-03,2.745884830887760203378e-11,1.210417586172277440316e-14,1.210417594368630764230e-14,1.763679789116194071975e-03,2.804745193822266574335e-15,0,nan,9.952370119480856137896e-01
32094,1.760387616965111137399e-03,1.760332865207882421452e-03,2.730528523136504776154e-11,1.201402111724041699250e-14,1.201402119920395023164e-14,1.760387616965106332922e-03,2.729215264662947603226e-15,0,nan,9.952458901645696855934e-01
32103,1.759894850915309479425e-03,1.759840129801605373636e-03,2.728234960845873563223e-11,1.200057039563636371930e-14,1.200057047759989695844e-14,1.759894850915304788556e-03,2.665425414168715041469e-15,0,nan,9.952472190431259265733e-01
32154,1.757107712576388676776e-03,1.757053164624371166536e-03,2.715286508729763374561e-11,1.192470417911196745580e-14,1.192470426107550069494e-14,1.757107712576384632934e-03,2.301419053804673091016e-15,0,nan,9.952547353444975813106e-01
32186,1.755363422734557447488e-03,1.755308983013684036301e-03,2.707203800714608906455e-11,1.187740782364229783423e-14,1.187740790560583107337e-14,1.755363422734554347559e-03,1.765975517414376583682e-15,0,nan,9.952594393291168743091e-01
32214,1.753840007506728311537e-03,1.753785662224085356575e-03,2.700157726320280395698e-11,1.183621572181545886233e-14,1.183621580377899210147e-14,1.753840007506725427708e-03,1.644294539811159888745e-15,0,nan,9.952635476719232035937e-01
32268,1.750909447203039502605e-03,1.750855283358657664416e-03,2.686637767821350318622e-11,1.175727685125224541306e-14,1.175727693321577865220e-14,1.750909447203036886120e-03,1.494357562721588331815e-15,0,nan,9.952714508287395964951e-01
32274,1.750584433821020247102e-03,1.750530290080339447870e-03,2.685141126365888872372e-11,1.174854654070607542504e-14,1.174854662266960866418e-14,1.750584433821017777260e-03,1.410867220888160343621e-15,0,nan,9.952723273295378930139e-01
32334,1.747340924087638445311e-03,1.747286980769854241105e-03,2.670235670976602402395e-11,1.166168755022877884361e-14,1.166168763219231208275e-14,1.747340924087635417804e-03,1.732636985712722093138e-15,0,nan,9.952810744986788726949e-01
32351,1.746424113682668640551e-03,1.746370226949065570382e-03,2.666032523007277519613e-11,1.163722355623328435794e-14,1.163722363819681759708e-14,1.746424113682665800873e-03,1.625995617801018237588e-15,0,nan,9.952835469816225893959e-01
32394,1.744109411373783976099e-03,1.744055667368100016185e-03,2.655440333763959638653e-11,1.157562978216063634759e-14,1.157562986412416958673e-14,1.744109411373781065693e-03,1.668705637264659764819e-15,0,nan,9.952897893593395324042e-01
32434,1.741961701746024123935e-03,1.741908090002013999309e-03,2.645637450672203479457e-11,1.151869868397283370255e-14,1.151869876593636694169e-14,1.741961701746021429735e-03,1.546647118750450592555e-15,0,nan,9.952955814055777506431e-01
32454,1.740889829240884964512e-03,1.740836283444698647654e-03,2.640754099692624549957e-11,1.149036438388241236218e-14,1.149036446584594560132e-14,1.740889829240882291699e-03,1.535313964253802745199e-15,0,nan,9.952984720901910524775e-01
32515,1.737628749927987940188e-03,1.737575404522837419635e-03,2.625933906193506049711e-11,1.140448117703637801394e-14,1.140448125899991125308e-14,1.737628749927984655924e-03,1.890084043554331055981e-15,0,nan,9.953072667785267209546e-01
32517,1.737522036135279905958e-03,1.737468697281271175908e-03,2.625449877948675919134e-11,1.140167894342272996469e-14,1.140167902538626320383e-14,1.737522036135276560178e-03,1.925604436704823002751e-15,0,nan,9.953075545719221573458e-01
32575,1.734433027696392556893e-03,1.734379878301773409907e-03,2.611464654742742359620e-11,1.132078725871305009528e-14,1.132078734067658333442e-14,1.734433027696389352356e-03,1.847599386386213699360e-15,0,nan,9.953158852524001935932e-01
32600,1.733104943374753816737e-03,1.733051875332474681818e-03,2.605467172656310877434e-11,1.128614145656231241113e-14,1.128614153852584565027e-14,1.733104943374750666092e-03,1.817919300544924029964e-15,0,nan,9.953194669471804994772e-01
32635,1.731249038571100549305e-03,1.731196084108672884547e-03,2.597101511721890906969e-11,1.123785968808041110604e-14,1.123785977004394434518e-14,1.731249038571097087587e-03,1.999549284467519759260e-15,0,nan,9.953244721275353080222e-01
32684,1.728657439532113159614e-03,1.728604643469891207277e-03,2.585449646874780781782e-11,1.117069812899143499369e-14,1.117069821095496823283e-14,1.728657439532109790646e-03,1.948892586548229342336e-15,0,nan,9.953314614229592258241e-01
32695,1.728076718053306532266e-03,1.728023957452625835457e-03,2.582843506245478565316e-11,1.115569006001527618292e-14,1.115569014197880942206e-14,1.728076718053303304118e-03,1.868058522737977011546e-15,0,nan,9.953330275773907737146e-01
32755,1.724916002116089154203e-03,1.724863434314534080261e-03,2.568689678068809304665e-11,1.107427007674784404500e-14,1.107427015871137728414e-14,1.724916002116086019440e-03,1.817342441500980821383e-15,0,nan,9.953415517741613579043e-01
32767,1.724285245876911159407e-03,1.724232716508350068962e-03,2.565871329948974480703e-11,1.105807531473131113940e-14,1.105807539669484437854e-14,1.724285245876908035550e-03,1.811682560610892807982e-15,0,nan,9.953432528782097459224e-01
32815,1.721766827200101610332e-03,1.721714451142803076547e-03,2.554639077452147716187e-11,1.099359154629746621707e-14,1.099359162826099945621e-14,1.721766827200098250681e-03,1.951280657224166429681e-15,0,nan,9.953500448887850420802e-01
32851,1.719882835673602417340e-03,1.719830574159719000990e-03,2.546257875106136962431e-11,1.094553695659239092807e-14,1.094553703855592416721e-14,1.719882835673598912000e-03,2.038127191216856878078e-15,0,nan,9.953551259087722303501e-01
32875,1.718629130209310728120e-03,1.718576944849080790495e-03,2.540690765026879876450e-11,1.091364638093404818563e-14,1.091364646289758142477e-14,1.718629130209307546664e-03,1.851158981286259548453e-15,0,nan,9.953585070909534112445e-01
32935,1.715502848506785058685e-03,1.715450852804047522995e-03,2.526843811663639188423e-11,1.083442659566464279099e-14,1.083442667762817603013e-14,1.715502848506782012331e-03,1.775779036130261379850e-15,0,nan,9.953669385491277286199e-01
32995,1.712387919910525902606e-03,1.712336112833247152298e-03,2.513097298342325469097e-11,1.075592430674464045799e-14,1.075592438870817369713e-14,1.712387919910522248718e-03,2.133797099204697410941e-15,0,nan,9.953753394305480198538e-01
33020,1.711093369046414423840e-03,1.711041640260262727130e-03,2.507399011753042510795e-11,1.072342492670184322360e-14,1.072342500866537646274e-14,1.711093369046411186268e-03,1.892106965762506290347e-15,0,nan,9.953788308129301120415e-01
33055,1.709284282689341703809e-03,1.709232663212962178428e-03,2.499450316023999691637e-11,1.067813173021313842175e-14,1.067813181217667166089e-14,1.709284282689338614045e-03,1.807636368413525558256e-15,0,nan,9.953837099012374466903e-01
33104,1.706757978933005773584e-03,1.706706511909164038221e-03,2.488378486546095237693e-11,1.061512223870854393020e-14,1.061512232067207716934e-14,1.706757978933001541278e-03,2.479734123006936764902e-15,0,nan,9.953905233416265960905e-01
33115,1.706191875558777087257e-03,1.706140442666144061909e-03,2.485901965524676673706e-11,1.060104118045234817610e-14,1.060104126241588141524e-14,1.706191875558773242257e-03,2.253556730648047659063e-15,0,nan,9.953920501260295808344e-01
33175,1.703110637677070085885e-03,1.703059390358370884383e-03,2.472451357390865081177e-11,1.052464506876996295591e-14,1.052464515073349619505e-14,1.703110637677066246073e-03,2.254587590021641005125e-15,0,nan,9.954003602685583230948e-01
33189,1.702393282822981142310e-03,1.702342078660346166505e-03,2.469326851757697151663e-11,1.050691842671081686884e-14,1.050691850867435010798e-14,1.702393282822977231136e-03,2.297456570940566815626e-15,0,nan,9.954022949907383702346e-01
33235,1.700040508641168564979e-03,1.699989445893864206671e-03,2.459097611776967921636e-11,1.044893590200485657957e-14,1.044893598396838981871e-14,1.700040508641165549224e-03,1.773931217669047440311e-15,0,nan,9.954086404912839522625e-01
33274,1.698050853462265480029e-03,1.697999910152173412212e-03,2.450469206986667779358e-11,1.040008980914303975084e-14,1.040008989110657298998e-14,1.698050853462262326525e-03,1.857131461167893687629e-15,0,nan,9.954140066680142074512e-01
33295,1.696981428482783292588e-03,1.696930549311543223387e-03,2.445839858324420442019e-11,1.037390628115514899034e-14,1.037390636311868222948e-14,1.696981428482779797625e-03,2.059518012883848895732e-15,0,nan,9.954168909555041251549e-01
33355,1.693933337664477222287e-03,1.693882641081114913059e-03,2.432677236042534316777e-11,1.029954890002824348663e-14,1.029954898199177672577e-14,1.693933337664473814885e-03,2.011532397883628216645e-15,0,nan,9.954251118213498929861e-01
33360,1.693679824286932998623e-03,1.693629142874843781369e-03,2.431584618202750380822e-11,1.029338256894822363931e-14,1.029338265091175687845e-14,1.693679824286929585503e-03,2.015209257392074866779e-15,0,nan,9.954257955624579831048e-01
33415,1.690896177075809202889e-03,1.690845662099217747848e-03,2.419608893191098681648e-11,1.022585654391289934427e-14,1.022585662587643258341e-14,1.690896177075806050973e-03,1.864050270255210387953e-15,0,nan,9.954333032478107110377e-01
33445,1.689381677261391281886e-03,1.689331252722465212882e-03,2.413109812883890314145e-11,1.018925752032970105345e-14,1.018925760229323429259e-14,1.689381677261388405044e-03,1.702896133509862265329e-15,0,nan,9.954373879706443979968e-01
33475,1.687869888029510647906e-03,1.687819553685599664045e-03,2.406633987164628857579e-11,1.015282208827243640229e-14,1.015282217023596964143e-14,1.687869888029507520555e-03,1.852839216198287286553e-15,0,nan,9.954414653927393937883e-01
33531,1.685055108724952408275e-03,1.685004942098832685440e-03,2.394607640155869940872e-11,1.008524396082002942546e-14,1.008524404278356266460e-14,1.685055108724949879035e-03,1.500983776379379282192e-15,0,nan,9.954490571144972912033e-01
33535,1.684854412257704272052e-03,1.684804257579337232256e-03,2.393751684378268484662e-11,1.008043849745892949325e-14,1.008043857942246273239e-14,1.684854412257701692201e-03,1.531200903965815293092e-15,0,nan,9.954495984128595225077e-01
33595,1.681849691908167496873e-03,1.681799715935100147240e-03,2.380961160155338166866e-11,1.000869882344809287782e-14,1.000869890541162611696e-14,1.681849691908164829461e-03,1.585999416509004588335e-15,0,nan,9.954577024637827131282e-01
33617,1.680750644577652273479e-03,1.680700733890618881264e-03,2.376294135362414053925e-11,9.982554254289348285468e-15,9.982554336252881524607e-15,1.680750644577648990273e-03,1.953416227010344070118e-15,0,nan,9.954606667213024197988e-01
33655,1.678855669540629683492e-03,1.678805871319448243806e-03,2.368261598616452087003e-11,9.937596204594240346611e-15,9.937596286557773585750e-15,1.678855669540626274714e-03,2.030417670173663859982e-15,0,nan,9.954657777000113382969e-01
33703,1.676468115854522558661e-03,1.676418459152943362528e-03,2.358166899796087285590e-11,9.881168232591155605890e-15,9.881168314554688845030e-15,1.676468115854519132519e-03,2.043666897165464802067e-15,0,nan,9.954722172455368251788e-01
33715,1.675872288123111649230e-03,1.675822666707172314479e-03,2.355652192570227481260e-11,9.867123864405178967366e-15,9.867123946368712206506e-15,1.675872288123108181795e-03,2.069033107879143068357e-15,0,nan,9.954738242749478150306e-01
33775,1.672899491028308118640e-03,1.672850045477677211059e-03,2.343132143405557113832e-11,9.797275110336708979184e-15,9.797275192300242218324e-15,1.672899491028304203018e-03,2.340619731142931835794e-15,0,nan,9.954818423409132460548e-01
33789,1.672207355308301651026e-03,1.672157950658376959416e-03,2.340223571252948621303e-11,9.781066085129189403752e-15,9.781066167092722642892e-15,1.672207355308297725981e-03,2.347223737533660855803e-15,0,nan,9.954837091370698543588e-01
33835,1.669937222030000749037e-03,1.669887951411395303827e-03,2.330700660985371771903e-11,9.728043332606104922782e-15,9.728043414569638161922e-15,1.669937222029996653421e-03,2.452556901050851129085e-15,0,nan,9.954898320491472154853e-01
33876,1.667919031262860701803e-03,1.667869879647765644567e-03,2.322256350341578241859e-11,9.681086436659164542607e-15,9.681086518622697781747e-15,1.667919031262856820592e-03,2.326977971166244765976e-15,0,nan,9.954952754507692873971e-01
33895,1.666985425299516258846e-03,1.666936328686245477257e-03,2.318356963541934807079e-11,9.659422003024594685289e-15,9.659422084988127924428e-15,1.666985425299511670151e-03,2.752690601243440589825e-15,0,nan,9.954977935498243502336e-01
33955,1.664044045402215564119e-03,1.663995121874122483374e-03,2.306100277573582904042e-11,9.591404673848184605475e-15,9.591404755811717844614e-15,1.664044045402211904725e-03,2.199096893190040585639e-15,0,nan,9.955057269920552481921e-01
33963,1.663652645503576428185e-03,1.663603744984332730508e-03,2.304472585763489632384e-11,9.582380989130165189778e-15,9.582381071093698428918e-15,1.663652645503572601184e-03,2.300360441920817688556e-15,0,nan,9.955067826723496333843e-01
34016,1.661064264467785418430e-03,1.661015515973010038542e-03,2.293727723451526142046e-11,9.522866342365014771908e-15,9.522866424328548011047e-15,1.661064264467780971719e-03,2.677025392676801134031e-15,0,nan,9.955137640471531168605e-01
34050,1.659408030111564954362e-03,1.659359378768954576544e-03,2.286869941981082469760e-11,9.484930305096089029151e-15,9.484930387059622268291e-15,1.659408030111560764408e-03,2.524969312357802624420e-15,0,nan,9.955182312535041968247e-01
34076,1.658143724816435763889e-03,1.658095147570829309275e-03,2.281644190929323173180e-11,9.456047789753808263737e-15,9.456047871717341502876e-15,1.658143724816431755835e-03,2.417193375521571485478e-15,0,nan,9.955216413541734479407e-01
34136,1.655233437122737624042e-03,1.655185030225508066928e-03,2.269645385541430707522e-11,9.389814262859680002035e-15,9.389814344823213241175e-15,1.655233437122733462252e-03,2.514322399413326034210e-15,0,nan,9.955294910462628062966e-01
34137,1.655185018877281021357e-03,1.655136614811595274430e-03,2.269446119045886235940e-11,9.388715292162212688600e-15,9.388715374125745927740e-15,1.655185018877276902977e-03,2.488169009324613058817e-15,0,nan,9.955296216413313194660e-01
34196,1.652333347500171403452e-03,1.652285110056833086420e-03,2.257730565977119096371e-11,9.324159625843865391579e-15,9.324159707807398630719e-15,1.652333347500167496089e-03,2.364754661397821468972e-15,0,nan,9.955373132683747236906e-01
34224,1.650983447278825053117e-03,1.650935288609617400749e-03,2.252198851967476940700e-11,9.293717196002603186258e-15,9.293717277966136425398e-15,1.650983447278821316114e-03,2.263501484722307967229e-15,0,nan,9.955409542783979894649e-01
34256,1.649443402439210865085e-03,1.649395333561529640443e-03,2.245898998695286103368e-11,9.259077817815778401382e-15,9.259077899779311640521e-15,1.649443402439207045496e-03,2.315683697225639026008e-15,0,nan,9.955451081644537471597e-01
34312,1.646755226150790549222e-03,1.646707313805139284019e-03,2.234930674173567065757e-11,9.198846333399927287881e-15,9.198846415363460527020e-15,1.646755226150786513322e-03,2.450819752285624126757e-15,0,nan,9.955523588727521709109e-01
34316,1.646563548804029974634e-03,1.646515647609968994308e-03,2.234149957829609304386e-11,9.194562851788526604810e-15,9.194562933752059843950e-15,1.646563548804026033178e-03,2.393746700316505724521e-15,0,nan,9.955528758774392107927e-01
34376,1.643693733829246607717e-03,1.643645999442911896302e-03,2.222482725095025829369e-11,9.130608813650827683311e-15,9.130608895614360922451e-15,1.643693733829242479278e-03,2.511683594059590614757e-15,0,nan,9.955606165492747947066e-01
34400,1.642548606914790961311e-03,1.642500939007662287550e-03,2.217838578810043826384e-11,9.105182947149578606979e-15,9.105183029113111846118e-15,1.642548606914786814767e-03,2.524457356518361818342e-15,0,nan,9.955637052780943054659e-01
34436,1.640833905116699433652e-03,1.640786336668286762505e-03,2.210896589695515056091e-11,9.067209861154969328714e-15,9.067209943118502567854e-15,1.640833905116695862243e-03,2.176581390622442403803e-15,0,nan,9.955683303209160039818e-01
34488,1.638363424447238743051e-03,1.638315999112784472971e-03,2.200920327210551427482e-11,9.012708642206286551702e-15,9.012708724169819790842e-15,1.638363424447235250099e-03,2.131976376009738139424e-15,0,nan,9.955749939386263396230e-01
34496,1.637984010632261662119e-03,1.637936607258003857135e-03,2.199390848233170791423e-11,9.004360222920625147265e-15,9.004360304884158386405e-15,1.637984010632258065829e-03,2.195558755434240125747e-15,0,nan,9.955760173323455268740e-01
34556,1.635143998702681244345e-03,1.635096759544795276889e-03,2.187964804618503482857e-11,8.942054197454031994290e-15,8.942054279417565233430e-15,1.635143998702677497389e-03,2.291514462500328787302e-15,0,nan,9.955836777225721978286e-01
34576,1.634199515303198140329e-03,1.634152330694511314965e-03,2.184173714776267016094e-11,8.921405349637661047941e-15,8.921405431601194287081e-15,1.634199515303194090982e-03,2.477877912426324283423e-15,0,nan,9.955862252940465923694e-01
34616,1.632313818012460105572e-03,1.632266742219096134978e-03,2.176617769982016777391e-11,8.880286152182548836956e-15,8.880286234146082076095e-15,1.632313818012455985392e-03,2.524134739420731803664e-15,0,nan,9.955913116296450444584e-01
34665,1.630009761145994945028e-03,1.629962818139181826571e-03,2.167409159291030559822e-11,8.830237447499767695792e-15,8.830237529463300934932e-15,1.630009761145990562480e-03,2.688663941504599611483e-15,0,nan,9.955975264372505543153e-01
34676,1.629493417600762434141e-03,1.629446504325952199688e-03,2.165349062586981149707e-11,8.819050522504121912661e-15,8.819050604467655151801e-15,1.629493417600758049052e-03,2.691075349289875454910e-15,0,nan,9.955989191906591856038e-01
34736,1.626682746858356364006e-03,1.626635995261962661096e-03,2.154158007743422225622e-11,8.758341810851502949919e-15,8.758341892815036189059e-15,1.626682746858352161028e-03,2.583772092249174150597e-15,0,nan,9.956065005417650687889e-01
34754,1.625841435398110842656e-03,1.625794732142280679676e-03,2.150815733531857442269e-11,8.740231132654452663907e-15,8.740231214617985903047e-15,1.625841435398106705747e-03,2.544472556991408739959e-15,0,nan,9.956087698564038746311e-01
34796,1.623881755524588616987e-03,1.623835164772254556487e-03,2.143043937723292735642e-11,8.698154585770965304523e-15,8.698154667734498543662e-15,1.623881755524583604352e-03,3.086822723193442141258e-15,0,nan,9.956140558181809618573e-01
34843,1.621694374086163651857e-03,1.621647908749284088675e-03,2.134391259480467428240e-11,8.651368690271119323555e-15,8.651368772234652562695e-15,1.621694374086158285904e-03,3.308856345931250827061e-15,0,nan,9.956199559926445334115e-01
34856,1.621090393684383648004e-03,1.621043962947484083983e-03,2.132006191676792407219e-11,8.638483481015096672223e-15,8.638483562978629911363e-15,1.621090393684378556383e-03,3.140861820476205639360e-15,0,nan,9.956215851541889000072e-01
34916,1.618308611765283122619e-03,1.618262340220874779054e-03,2.121044115549859023425e-11,8.579323194649773786376e-15,8.579323276613307025515e-15,1.618308611765279012815e-03,2.539567441091980682162e-15,0,nan,9.956290886831537770198e-01
34932,1.617568414905507087273e-03,1.617522185674163687913e-03,2.118133592298394173236e-11,8.563632719906910457469e-15,8.563632801870443696609e-15,1.617568414905502785934e-03,2.659138955508738177483e-15,0,nan,9.956310852826127019417e-01
34976,1.615536360534512499640e-03,1.615490247365285398154e-03,2.110157062002785735498e-11,8.520668488174801558500e-15,8.520668570138334797640e-15,1.615536360534508194489e-03,2.664843044519287585982e-15,0,nan,9.956365665375341571404e-01
35022,1.613417391768027543686e-03,1.613371399469762336107e-03,2.101860727516446931457e-11,8.476039034932868491938e-15,8.476039116896401731077e-15,1.613417391768022808242e-03,2.935039373509142775254e-15,0,nan,9.956422822540164417160e-01
35036,1.612773591096070815651e-03,1.612727635490300353779e-03,2.099344390329920869094e-11,8.462514185657910596813e-15,8.462514267621443835953e-15,1.612773591096066057867e-03,2.950063227098070742132e-15,0,nan,9.956440188488759713095e-01
35096,1.610020254887859717657e-03,1.609974456039358963952e-03,2.088605466380498545771e-11,8.404855172882230940376e-15,8.404855254845764179516e-15,1.610020254887854563038e-03,3.201586430274498641341e-15,0,nan,9.956514457478294832468e-01
35111,1.609333389118721303196e-03,1.609287629334215860566e-03,2.085932184778178284541e-11,8.390517215196226261617e-15,8.390517297159759500757e-15,1.609333389118716214540e-03,3.161965285847455641889e-15,0,nan,9.956532985171076657925e-01
35156,1.607276303678837432384e-03,1.607230660786910072038e-03,2.077939662480531732550e-11,8.347686396506719132745e-15,8.347686478470252371885e-15,1.607276303678832334305e-03,3.171875015899894621020e-15,0,nan,9.956588473641552229643e-01
35201,1.605224470348997527561e-03,1.605178943902319660397e-03,2.069987920614254799369e-11,8.305128525850842193484e-15,8.305128607814375432623e-15,1.605224470348992594758e-03,3.072967263189915110989e-15,0,nan,9.956643820622375401952e-01
35216,1.604541689566203310074e-03,1.604496201835596807389e-03,2.067346357355771380832e-11,8.291002863239444247607e-15,8.291002945202977486746e-15,1.604541689566198369755e-03,3.078959990248906895622e-15,0,nan,9.956662238267336170294e-01
35276,1.601816364972608822820e-03,1.601771031613468234192e-03,2.056824936055704155909e-11,8.234799639023436706907e-15,8.234799720986969946047e-15,1.601816364972604448848e-03,2.730632771739479233817e-15,0,nan,9.956735752635689745802e-01
35292,1.601091174606764826541e-03,1.601045882280634777631e-03,2.054031286269903373279e-11,8.219892607919287227651e-15,8.219892689882820466791e-15,1.601091174606760460086e-03,2.727174387285190706995e-15,0,nan,9.956755314363992711560e-01
35336,1.599100282643400655277e-03,1.599055102871223309549e-03,2.046374789878595115616e-11,8.179071848235010610757e-15,8.179071930198543849896e-15,1.599100282643395901623e-03,2.972705858854268855671e-15,0,nan,9.956809018018026617909e-01
35382,1.597024182599883403849e-03,1.596979120049744340845e-03,2.038410903709192096972e-11,8.136666171567759219077e-15,8.136666253531292458217e-15,1.597024182599879128768e-03,2.676904464246266172670e-15,0,nan,9.956865020314567523221e-01
35396,1.596393395643884395227e-03,1.596348368679473923512e-03,2.035995316297509928612e-11,8.123814672894120284498e-15,8.123814754857653523638e-15,1.596393395643880403902e-03,2.500214005815797791670e-15,0,nan,9.956882035677077327947e-01
35456,1.593695657356628556447e-03,1.593650782426050873525e-03,2.025685918887394365539e-11,8.069023351886957394021e-15,8.069023433850490633160e-15,1.593695657356624461784e-03,2.569288011324124272536e-15,0,nan,9.956954806867149490720e-01
35473,1.592932955047077258140e-03,1.592888123052769782859e-03,2.022777581347912761173e-11,8.053583186743089625378e-15,8.053583268706622864517e-15,1.592932955047073094867e-03,2.613589480763968002896e-15,0,nan,9.956975380734166413028e-01
35517,1.590962287736089964332e-03,1.590917566585230407544e-03,2.015275927421324820289e-11,8.013791557740384105295e-15,8.013791639703917344435e-15,1.590962287736085696451e-03,2.682578598347750344843e-15,0,nan,9.957028539529616019150e-01
35564,1.588862635594968063246e-03,1.588818032391601641623e-03,2.007303714764572975043e-11,7.971557943944037070530e-15,7.971558025907570309669e-15,1.588862635594963556713e-03,2.836326322860872972453e-15,0,nan,9.957085177878659846759e-01
35577,1.588282858829162405914e-03,1.588238288167193945979e-03,2.005106060564325268067e-11,7.959925454952940320819e-15,7.959925536916473559958e-15,1.588282858829158176573e-03,2.662838902559769194265e-15,0,nan,9.957100817454722600916e-01
35637,1.585612439900366483006e-03,1.585568018968961257614e-03,1.995004506906419941588e-11,7.906511180628558747038e-15,7.906511262592091986178e-15,1.585612439900361765774e-03,2.975022296541790088519e-15,0,nan,9.957172852643595251749e-01
35655,1.584813064376698653682e-03,1.584768688217350150055e-03,1.991987276123441941953e-11,7.890574324710002098684e-15,7.890574406673535337824e-15,1.584813064376694382307e-03,2.695191938265950193139e-15,0,nan,9.957194416049387821485e-01
35697,1.582950985579899879502e-03,1.582906713625817102936e-03,1.984970693816296962713e-11,7.853544194466772596636e-15,7.853544276430305835776e-15,1.582950985579895733276e-03,2.619301743756063460419e-15,0,nan,9.957244646316926218479e-01
35746,1.580784083151095609568e-03,1.580739932306581821062e-03,1.976826268456398866602e-11,7.810616496413084881031e-15,7.810616578376618120170e-15,1.580784083151091035061e-03,2.893821717667197215816e-15,0,nan,9.957303099504059513210e-01
35757,1.580298450802066628773e-03,1.580254327077108790142e-03,1.975004054413067480036e-11,7.801020009306426417791e-15,7.801020091269959656931e-15,1.580298450802062096935e-03,2.867710225082634683790e-15,0,nan,9.957316199687326433994e-01
35817,1.577654790802726202797e-03,1.577610814563698083193e-03,1.965104027498989376509e-11,7.748934190415933819341e-15,7.748934272379467058481e-15,1.577654790802721975362e-03,2.679569437669477067709e-15,0,nan,9.957387513959211058022e-01
35838,1.576731598231611653285e-03,1.576687673437998085321e-03,1.961654652294839218444e-11,7.730806905164675466305e-15,7.730806987128208705444e-15,1.576731598231607251784e-03,2.791534612628486985319e-15,0,nan,9.957412417689010464749e-01
35877,1.575019961116781198884e-03,1.574976131625447153817e-03,1.955270057493120778718e-11,7.697282354794438220477e-15,7.697282436757971459616e-15,1.575019961116777432446e-03,2.391358822153617456204e-15,0,nan,9.957458590329014123141e-01
35929,1.572743550650865978005e-03,1.572699847747519637936e-03,1.946800290906438602382e-11,7.652865125195218487569e-15,7.652865207158751726709e-15,1.572743550650862749221e-03,2.052962617127750555325e-15,0,nan,9.957519998331963096880e-01
35937,1.572393917575681723114e-03,1.572350234098725350190e-03,1.945501594365841149846e-11,7.646060170483270138831e-15,7.646060252446803377971e-15,1.572393917575678512542e-03,2.041837272176102423818e-15,0,nan,9.957529429985188744023e-01
35997,1.569776616304958179876e-03,1.569733078113940685436e-03,1.935798093574242665988e-11,7.595263355887765418536e-15,7.595263437851298657676e-15,1.569776616304955168462e-03,1.918370967210811183933e-15,0,nan,9.957600034108295006664e-01
36022,1.568688643920881616370e-03,1.568645166051832896131e-03,1.931774012793269469705e-11,7.574222551773615800969e-15,7.574222633737149040109e-15,1.568688643920878990674e-03,1.673816067672354667868e-15,0,nan,9.957629383257027407754e-01
36057,1.567168013721776179126e-03,1.567124620093096045922e-03,1.926159015998379917929e-11,7.544887679109155840768e-15,7.544887761072689079908e-15,1.567168013721773805845e-03,1.514375241396090427355e-15,0,nan,9.957670403871024146091e-01
36114,1.564697858991452063260e-03,1.564654602031126514813e-03,1.917061078089256908580e-11,7.497417054717903040304e-15,7.497417136681436279444e-15,1.564697858991449186101e-03,1.838795360428602640390e-15,0,nan,9.957737039130485020319e-01
36117,1.564568066532520933948e-03,1.564524816747374022508e-03,1.916583827878380574620e-11,7.494928957286512999248e-15,7.494929039250046238387e-15,1.564568066532518141704e-03,1.784674102937640893225e-15,0,nan,9.957740540438353231650e-01
36177,1.561976731730397053785e-03,1.561933625074736703767e-03,1.907072000752354997077e-11,7.445383055948314066269e-15,7.445383137911847305409e-15,1.561976731730394109287e-03,1.885110208799831450143e-15,0,nan,9.957810444967479599886e-01
36206,1.560727327856188629759e-03,1.560684290125215851683e-03,1.902497175339268319143e-11,7.421582640490143972512e-15,7.421582722453677211652e-15,1.560727327856185858479e-03,1.775633703413065610831e-15,0,nan,9.957844149318717582448e-01
36237,1.559393966593061947937e-03,1.559351002357559946854e-03,1.897623011395165512991e-11,7.396245888373824668461e-15,7.396245970337357907601e-15,1.559393966593058523065e-03,2.196283887507252131358e-15,0,nan,9.957880118608004982425e-01
36297,1.556819728680274191046e-03,1.556776906160281309308e-03,1.888236341757967499117e-11,7.347513414963786792924e-15,7.347513496927320032063e-15,1.556819728680271228654e-03,1.902848351244079084943e-15,0,nan,9.957949562501902033402e-01
36299,1.556734067114686577080e-03,1.556691249306462647775e-03,1.887924520052420271893e-11,7.345895922175371409882e-15,7.345896004138904649021e-15,1.556734067114683506268e-03,1.972599004558069147354e-15,0,nan,9.957951873354885144029e-01
36357,1.554253975831573330452e-03,1.554211294327081591127e-03,1.878911478908584474542e-11,7.299181642620576362251e-15,7.299181724584109601391e-15,1.554253975831570473727e-03,1.838003658446558007474e-15,0,nan,9.958018777783690096521e-01
36392,1.552761188452704988611e-03,1.552718588885819905529e-03,1.873500316125657319885e-11,7.271171583179915812419e-15,7.271171665143449051559e-15,1.552761188452701792755e-03,2.058175676824513313808e-15,0,nan,9.958059048238885246017e-01
36417,1.551696666163974221847e-03,1.551654124979578303067e-03,1.869647914972627128608e-11,7.251246624137360981398e-15,7.251246706100894220537e-15,1.551696666163971224727e-03,1.931511660813365844917e-15,0,nan,9.958087765580395283108e-01
36477,1.549147758069690421559e-03,1.549105356514549709443e-03,1.860445147075413786548e-11,7.203704457596388408251e-15,7.203704539559921647391e-15,1.549147758069686170512e-03,2.744119521129173428918e-15,0,nan,9.958156527011672788543e-01
36485,1.548808536218642664326e-03,1.548766153228782775295e-03,1.859222678024043728726e-11,7.197394976445979269768e-15,7.197395058409512508908e-15,1.548808536218638181192e-03,2.894569294230268081246e-15,0,nan,9.958165678159190563660e-01
36537,1.546607210213874709220e-03,1.546564947601676434999e-03,1.851302677284634450040e-11,7.156551285776038192647e-15,7.156551367739571431787e-15,1.546607210213869149931e-03,3.594506060978490294876e-15,0,nan,9.958225063189792835043e-01
36579,1.544833779056038877350e-03,1.544791613297949971206e-03,1.844938561583447636669e-11,7.123773473685875397011e-15,7.123773555649408636151e-15,1.544833779056032694963e-03,4.001975932108673738853e-15,0,nan,9.958272905080869435101e-01
36597,1.544074981532386715496e-03,1.544032857181308225278e-03,1.842220012553775724091e-11,7.109783295566683575908e-15,7.109783377530216815048e-15,1.544074981532380748043e-03,3.864743010473944012087e-15,0,nan,9.958293375219752650764e-01
36657,1.541551031229582017015e-03,1.541509044462254776273e-03,1.833196664666292389715e-11,7.063396717395119639029e-15,7.063396799358652878169e-15,1.541551031229575805299e-03,4.029523507719888406708e-15,0,nan,9.958361464199376874521e-01
36673,1.540879370763737410063e-03,1.540837420571574941167e-03,1.830800394718315112109e-11,7.051090902941578463930e-15,7.051090984905111703070e-15,1.540879370763731274263e-03,3.982012419149045684069e-15,0,nan,9.958379583729222394011e-01
36717,1.539035318776119445894e-03,1.538993468919592393432e-03,1.824232150180486165173e-11,7.017387824657363531132e-15,7.017387906620896770272e-15,1.539035318776112593609e-03,4.452324583752645881447e-15,0,nan,9.958429331219328441171e-01
36767,1.536945155475898496314e-03,1.536903419200807150227e-03,1.816806318109753656554e-11,6.979332931189691956108e-15,6.979333013153225195248e-15,1.536945155475891066882e-03,4.833895232380928714670e-15,0,nan,9.958485718298693067452e-01
36777,1.536527803906791167510e-03,1.536486090292494719953e-03,1.815325990375111604961e-11,6.971752933159778986207e-15,6.971753015123312225347e-15,1.536527803906783403818e-03,5.052750894943846764799e-15,0,nan,9.958496977363153473549e-01
36837,1.534028446618374659158e-03,1.533986868582085365958e-03,1.806477711195691578229e-11,6.926488400568378314143e-15,6.926488482531911553283e-15,1.534028446618366311330e-03,5.441768274211874705738e-15,0,nan,9.958564403707344406887e-01
36861,1.533030978914466961258e-03,1.532989454924364898514e-03,1.802954500790651657609e-11,6.908485480021759206970e-15,6.908485561985292446110e-15,1.533030978914458461811e-03,5.544210356481733071774e-15,0,nan,9.958591312940930140632e-01
36897,1.531537207167506372749e-03,1.531495764049311571198e-03,1.797686843201529764667e-11,6.881590625866169514195e-15,6.881590707829702753335e-15,1.531537207167497870761e-03,5.551277036664774793422e-15,0,nan,9.958631611321422143148e-01
36955,1.529136688369009964075e-03,1.529095375048375449190e-03,1.789243139642595578235e-11,6.838534720488257326988e-15,6.838534802451790566128e-15,1.529136688369002147020e-03,5.112070994981423845792e-15,0,nan,9.958696371765449353950e-01
36957,1.529054046068574479467e-03,1.529012737212837166542e-03,1.788952921513404743087e-11,6.837056048818375822394e-15,6.837056130781909061534e-15,1.529054046068566506663e-03,5.214206466834062977736e-15,0,nan,9.958698601267975882988e-01
37018,1.526537739945581055589e-03,1.526496566922261755722e-03,1.780131337791457797748e-11,6.792147928515835872257e-15,6.792148010479369111397e-15,1.526537739945573306509e-03,5.076245883205121368746e-15,0,nan,9.958766485662468629877e-01
37050,1.525221019548171023233e-03,1.525179917513447584373e-03,1.775526807866803947160e-11,6.768737004858723601420e-15,6.768737086822256840560e-15,1.525221019548163243765e-03,5.100551412046059581460e-15,0,nan,9.958802007986424738089e-01
37078,1.524070751121266078382e-03,1.524029711051068597741e-03,1.771510862062563486821e-11,6.748335133936692823388e-15,6.748335215900226062527e-15,1.524070751121258319454e-03,5.090923548174884605124e-15,0,nan,9.958833039850513412232e-01
37138,1.521611723074510176892e-03,1.521570815314488315725e-03,1.762945957369997529034e-11,6.704875038748241668703e-15,6.704875120711774907843e-15,1.521611723074502773824e-03,4.865280575023611371861e-15,0,nan,9.958899379535132901807e-01
37145,1.521325353254642355830e-03,1.521284460889117369845e-03,1.761950317733867633965e-11,6.699827512029078662162e-15,6.699827593992611901302e-15,1.521325353254635048053e-03,4.803559433754681920295e-15,0,nan,9.958907105240140077694e-01
37198,1.519160617334191663505e-03,1.519119841245537838592e-03,1.754436176643031167453e-11,6.661764241291624165646e-15,6.661764323255157404786e-15,1.519160617334183967364e-03,5.066048494765304132294e-15,0,nan,9.958965505751681776027e-01
37240,1.517449536609661361192e-03,1.517408852313074756057e-03,1.748511891623210420178e-11,6.631792712577668415473e-15,6.631792794541201654613e-15,1.517449536609653649698e-03,5.081878273297235657132e-15,0,nan,9.959011667640870417006e-01
37258,1.516717395676674693186e-03,1.516676750624687194935e-03,1.745981077120032843864e-11,6.618999378122234583020e-15,6.618999460085767822160e-15,1.516717395676667058667e-03,5.033580898855428601315e-15,0,nan,9.959031419528809647755e-01
37318,1.514282020123826040872e-03,1.514241505477876073571e-03,1.737580220300101354007e-11,6.576577123519943162922e-15,6.576577205483476402062e-15,1.514282020123818126196e-03,5.226685487883574002201e-15,0,nan,9.959097121888611833904e-01
37335,1.513593418288434631555e-03,1.513552940476769852196e-03,1.735209778961282409109e-11,6.564619316900643305733e-15,6.564619398864176544873e-15,1.513593418288426895074e-03,5.111333869047858648106e-15,0,nan,9.959115699261054437336e-01
37378,1.511854452941042937716e-03,1.511814068074541442949e-03,1.729233171895290887828e-11,6.534494189006230938664e-15,6.534494270969764177804e-15,1.511854452941036337742e-03,4.365482955748853634475e-15,0,nan,9.959162613846568296960e-01
37431,1.509716566995513396809e-03,1.509676296249529625290e-03,1.721904359982345529034e-11,6.497600578065557438067e-15,6.497600660029090677207e-15,1.509716566995506960524e-03,4.263241107328567074528e-15,0,nan,9.959220290869566450591e-01
37438,1.509434656635311481840e-03,1.509394400925677479780e-03,1.720939501783493112452e-11,6.492747322868467567241e-15,6.492747404832000806381e-15,1.509434656635305018873e-03,4.281713844490214275130e-15,0,nan,9.959227896411789270449e-01
37498,1.507022593953268301686e-03,1.506982466781896798716e-03,1.712698783961861434209e-11,6.451333309690750330192e-15,6.451333391654283569332e-15,1.507022593953261408638e-03,4.573951494353554079334e-15,0,nan,9.959292970586854109628e-01
37527,1.505859524953312390469e-03,1.505819459688186425297e-03,1.708734626916890843725e-11,6.431434910339681813481e-15,6.431434992303215052620e-15,1.505859524953305169831e-03,4.795027768749939032415e-15,0,nan,9.959324348698570308620e-01
37558,1.504618227879292143359e-03,1.504578228631522039682e-03,1.704510596500869661337e-11,6.410248969891662763081e-15,6.410249051855196002221e-15,1.504618227879284889792e-03,4.820868516285283650086e-15,0,nan,9.959357837367950783310e-01
37618,1.502221521633611070468e-03,1.502181649698694368769e-03,1.696374521498950771012e-11,6.369491159268600137566e-15,6.369491241232133376706e-15,1.502221521633603494075e-03,5.043458615607826303721e-15,0,nan,9.959422497744945158718e-01
37623,1.502022140722022568865e-03,1.501982279369063703195e-03,1.695698854544001795691e-11,6.366109316500589574205e-15,6.366109398464122813344e-15,1.502022140722014783044e-03,5.183559390343284434358e-15,0,nan,9.959427876823724299932e-01
37678,1.499832438670425927008e-03,1.499792693441495856910e-03,1.688290145037697981956e-11,6.329056768548572819995e-15,6.329056850512106059134e-15,1.499832438670418471106e-03,4.971156408443285627915e-15,0,nan,9.959486952701402041519e-01
37720,1.498164596994036850547e-03,1.498124940100275387378e-03,1.682661622445621165633e-11,6.300943481966824768176e-15,6.300943563930358007315e-15,1.498164596994029452032e-03,4.938386057016522844649e-15,0,nan,9.959531949469322379027e-01
37738,1.497450942676053966401e-03,1.497411323550095277324e-03,1.680257057137652985049e-11,6.288942722945454368997e-15,6.288942804908987608136e-15,1.497450942676046730940e-03,4.831851988175571592820e-15,0,nan,9.959551203214666641140e-01
37798,1.495076997567088526730e-03,1.495037503944905829187e-03,1.672274851714634946140e-11,6.249145981723506109722e-15,6.249146063687039348862e-15,1.495076997567080949385e-03,5.068197156554927052253e-15,0,nan,9.959615250255902578025e-01
37816,1.494366281090791495276e-03,1.494326825003465964575e-03,1.669890051937018267874e-11,6.237268383275223687155e-15,6.237268465238756926295e-15,1.494366281090784100255e-03,4.948600112019266648321e-15,0,nan,9.959634424835645302829e-01
37858,1.492710567488574969000e-03,1.492671198774763244299e-03,1.664343126536631660605e-11,6.209663537767086438439e-15,6.209663619730619677579e-15,1.492710567488567149827e-03,5.238237783428265300969e-15,0,nan,9.959679094790097025457e-01
37913,1.490547911229023496024e-03,1.490508656494717292657e-03,1.657116383601907561721e-11,6.173744858369971914315e-15,6.173744940333505153455e-15,1.490547911229014766291e-03,5.856727748819310332882e-15,0,nan,9.959737441868737917476e-01
37918,1.490351616812208299448e-03,1.490312372415122975713e-03,1.656461483181241118090e-11,6.170492417156540653952e-15,6.170492499120073893092e-15,1.490351616812199564738e-03,5.860838162398169050219e-15,0,nan,9.959742737776182733267e-01
37978,1.488000110134540983353e-03,1.487960989466268228384e-03,1.648629526993628846280e-11,6.131629678749986385676e-15,6.131629760713519624815e-15,1.488000110134532584916e-03,5.644110839740111194239e-15,0,nan,9.959806180166975539837e-01
38010,1.486749004851993906720e-03,1.486709949933308566941e-03,1.644472665094044246946e-11,6.111027973343978599833e-15,6.111028055307511838973e-15,1.486749004851985268149e-03,5.810376441147448493807e-15,0,nan,9.959839934414749509028e-01
38038,1.485656012275217647059e-03,1.485617014751544444351e-03,1.640846867045046277883e-11,6.093072413771181040296e-15,6.093072495734714279436e-15,1.485656012275209611787e-03,5.408568409253691605461e-15,0,nan,9.959869422909378344679e-01
38098,1.483319288275216718889e-03,1.483280413315602461535e-03,1.633113116091843816536e-11,6.054817745403050096186e-15,6.054817827366583335325e-15,1.483319288275208621890e-03,5.458703170007176728479e-15,0,nan,9.959932466944323402867e-01
38108,1.482930548735744485586e-03,1.482891694147288330630e-03,1.631828885653109873085e-11,6.048471186215828509403e-15,6.048471268179361748543e-15,1.482930548735736548040e-03,5.352607885438164989868e-15,0,nan,9.959942955030433737996e-01
38158,1.480989903395111802545e-03,1.480951150422659670300e-03,1.625427890535003139325e-11,6.016862828387001355904e-15,6.016862910350534595043e-15,1.480989903395104263210e-03,5.090739894383160757798e-15,0,nan,9.959995313206799410024e-01
38205,1.479170322365247263949e-03,1.479131664548802120585e-03,1.619441444451504484259e-11,5.987339020024310126359e-15,5.987339101987843365499e-15,1.479170322365240003500e-03,4.908460287993714959977e-15,0,nan,9.960044405242837053200e-01
38218,1.478667823113353433501e-03,1.478629191554780902482e-03,1.617790810380187682000e-11,5.979204848627947084591e-15,5.979204930591480323730e-15,1.478667823113346301166e-03,4.823487021053344991024e-15,0,nan,9.960057962625986606388e-01
38278,1.476353013124561677424e-03,1.476314502410172981375e-03,1.610201499198284627285e-11,5.941841022804793059208e-15,5.941841104768326298348e-15,1.476353013124554235075e-03,5.041036287236283591388e-15,0,nan,9.960120416125248512477e-01
38303,1.475390646596218659561e-03,1.475352186066280959359e-03,1.607053295908124307677e-11,5.926358922754775193465e-15,5.926359004718308432604e-15,1.475390646596210863682e-03,5.283942599390333104155e-15,0,nan,9.960146380811373652210e-01
38338,1.474045439337835858989e-03,1.474007048901494016865e-03,1.602659584086435684187e-11,5.904768597986414314857e-15,5.904768679949947553997e-15,1.474045439337827905244e-03,5.395861648206228962653e-15,0,nan,9.960182674622153441287e-01
38398,1.471745067875081637923e-03,1.471706797154180264633e-03,1.595164695629559546162e-11,5.867984851253038088862e-15,5.867984933216571328002e-15,1.471745067875073922935e-03,5.242068079744264557671e-15,0,nan,9.960244739028536755895e-01
38401,1.471630237758152172020e-03,1.471591973008317538740e-03,1.594791179077308329351e-11,5.866153193280058814203e-15,5.866153275243592053343e-15,1.471630237758144434374e-03,5.257873733931579913101e-15,0,nan,9.960247837170259952539e-01
38458,1.469451865069354998608e-03,1.469413713504791416803e-03,1.587716467862362498620e-11,5.831487089322945312464e-15,5.831487171286478551603e-15,1.469451865069347743877e-03,4.937032295217307826272e-15,0,nan,9.960306610250597252314e-01
38500,1.467850870531453924550e-03,1.467812802045522857855e-03,1.582530277252588324395e-11,5.806107389186779178959e-15,5.806107471150312418099e-15,1.467850870531446988621e-03,4.725227492681617176100e-15,0,nan,9.960349805643841739088e-01
38519,1.467127756597792374513e-03,1.467089725605930355251e-03,1.580191562935770375797e-11,5.794671459474396406558e-15,5.794671541437929645697e-15,1.467127756597785697352e-03,4.551178786699349983601e-15,0,nan,9.960369315547228979339e-01
38579,1.464848909026998571153e-03,1.464810996074495871855e-03,1.572836334889338006416e-11,5.758742359955047521342e-15,5.758742441918580760482e-15,1.464848909026993099744e-03,3.735135609599126344035e-15,0,nan,9.960430799914440401304e-01
38598,1.464128749082429853043e-03,1.464090873394507464136e-03,1.570516697728385217533e-11,5.747422897513911061816e-15,5.747422979477444300956e-15,1.464128749082424149547e-03,3.895488258058751516586e-15,0,nan,9.960450230211246572167e-01
38639,1.462577129813961941338e-03,1.462539334352120105540e-03,1.565526684059864011952e-11,5.723091296363731919756e-15,5.723091378327265158895e-15,1.462577129813956503386e-03,3.718061366147800570306e-15,0,nan,9.960492093797077073954e-01
38697,1.460387764574926213954e-03,1.460350082169013796740e-03,1.558503680578205116261e-11,5.688890466732839127032e-15,5.688890548696372366172e-15,1.460387764574920636559e-03,3.819118768047043960869e-15,0,nan,9.960551164314928032834e-01
38699,1.460312386123457928377e-03,1.460274707606974220822e-03,1.558262257965269296358e-11,5.687715690807633954686e-15,5.687715772771167193826e-15,1.460312386123452206776e-03,3.918066938248031810625e-15,0,nan,9.960553198078939730084e-01
38759,1.458054645323323935194e-03,1.458017083210264887294e-03,1.551042707389624649723e-11,5.652612993236216142368e-15,5.652613075199749381508e-15,1.458054645323318277967e-03,3.879982957935431678253e-15,0,nan,9.960614113638374765959e-01
38796,1.456665848467726415844e-03,1.456628357868094926150e-03,1.546612869840530099674e-11,5.631101268896652546198e-15,5.631101350860185785338e-15,1.456665848467720067014e-03,4.358466688640083413521e-15,0,nan,9.960651584540259753176e-01
38819,1.455803874982893085857e-03,1.455766428734668258005e-03,1.543867686347899815576e-11,5.617780681098099318790e-15,5.617780763061632557929e-15,1.455803874982887242812e-03,4.013621016406252824456e-15,0,nan,9.960674841348345740660e-01
38879,1.453560042871439262832e-03,1.453522711952776090907e-03,1.536736852051139278914e-11,5.583216259002643105932e-15,5.583216340966176345071e-15,1.453560042871433266156e-03,4.125509406105509814025e-15,0,nan,9.960735382076416541668e-01
38896,1.452925547411092243102e-03,1.452888249072278913435e-03,1.534724435322614823252e-11,5.573471367728325609482e-15,5.573471449691858848622e-15,1.452925547411086512183e-03,3.944399664673732800538e-15,0,nan,9.960752501407789720684e-01
38939,1.451323116956639491457e-03,1.451285900835557482816e-03,1.529649864872070361534e-11,5.548917258386250561675e-15,5.548917340349783800815e-15,1.451323116956633675199e-03,4.007555273863837317730e-15,0,nan,9.960795736684816235884e-01
38996,1.449204405203882760692e-03,1.449167297650731439304e-03,1.522957533921406784904e-11,5.516576829882986275988e-15,5.516576911846519515127e-15,1.449204405203877133005e-03,3.883294089742886606176e-15,0,nan,9.960852901950033742775e-01
38999,1.449093065403050202208e-03,1.449055963550835565354e-03,1.522606388311136100500e-11,5.514881237183273329764e-15,5.514881319146806568904e-15,1.449093065403044660601e-03,3.824189978268603355127e-15,0,nan,9.960855906030495325620e-01
39059,1.446869856570596937079e-03,1.446832868461777428168e-03,1.515606088962942026936e-11,5.481105779501442692787e-15,5.481105861464975931927e-15,1.446869856570591012824e-03,4.094531574703482135913e-15,0,nan,9.960915890965165654289e-01
39095,1.445539202687628425187e-03,1.445502282573958791403e-03,1.511426496866522949474e-11,5.460964580060244152195e-15,5.460964662023777391335e-15,1.445539202687622775371e-03,3.908448575313733893840e-15,0,nan,9.960951793761011815597e-01
39119,1.444653459013075548489e-03,1.444616584125396185206e-03,1.508648636483108233157e-11,5.447588495301730243993e-15,5.447588577265263483133e-15,1.444653459013069740914e-03,4.020047498241003767342e-15,0,nan,9.960975692335273953501e-01
39179,1.442443841476673347529e-03,1.442407079291071472435e-03,1.501733703555541336099e-11,5.414327020082700483332e-15,5.414327102046233722472e-15,1.442443841476667420840e-03,4.108783552967325688338e-15,0,nan,9.961035310982146234932e-01
39196,1.441819011517185642607e-03,1.441782281169909580090e-03,1.499782157898915050194e-11,5.404949118615360504983e-15,5.404949200578893744123e-15,1.441819011517179582510e-03,4.203091492568160257630e-15,0,nan,9.961052169827826860307e-01
39239,1.440240972898498058447e-03,1.440204322899078836009e-03,1.494860965860091182098e-11,5.381319014569105927470e-15,5.381319096532639166610e-15,1.440240972898491129188e-03,4.811180236170512130194e-15,0,nan,9.961094747741972851656e-01
39296,1.438154470849739487853e-03,1.438117926952210343106e-03,1.488370655654497683238e-11,5.350194077420316114252e-15,5.350194159383849353391e-15,1.438154470849732235240e-03,5.043000511246430829532e-15,0,nan,9.961151044947906111108e-01
39299,1.438044822405120217249e-03,1.438008284079132998237e-03,1.488030102040603059078e-11,5.348562164404747681621e-15,5.348562246368280920761e-15,1.438044822405112820322e-03,5.143738814596696032361e-15,0,nan,9.961154003445792771781e-01
39359,1.435855359311134435418e-03,1.435818932148948253932e-03,1.481240793673370525117e-11,5.316054179849619096615e-15,5.316054261813152335755e-15,1.435855359311126998151e-03,5.179676954241489164873e-15,0,nan,9.961213078919631553482e-01
39397,1.434472144368812915327e-03,1.434435787348181841339e-03,1.476962248408543652496e-11,5.295593478935877024541e-15,5.295593560899410263681e-15,1.434472144368805763828e-03,4.985456986210665998659e-15,0,nan,9.961250400540391427423e-01
39419,1.433672553117728469887e-03,1.433636236612808841431e-03,1.474492725235961625394e-11,5.283792795481105148235e-15,5.283792877444638387374e-15,1.433672553117721544970e-03,4.830194904142043943605e-15,0,nan,9.961271974984491149162e-01
39479,1.431496373511268989723e-03,1.431460167160154275598e-03,1.467785584076429252525e-11,5.251775769899309995001e-15,5.251775851862843234141e-15,1.431496373511261567067e-03,5.185242333308255987917e-15,0,nan,9.961330692456441415370e-01
39498,1.430808626572989015677e-03,1.430772454999446182886e-03,1.465670138289937944688e-11,5.241687629488161192810e-15,5.241687711451694431949e-15,1.430808626572981083848e-03,5.543598304494499871155e-15,0,nan,9.961349249221611533152e-01
39539,1.429326790361894281706e-03,1.429290693664172053404e-03,1.461119060382877513988e-11,5.220000885436308774608e-15,5.220000967399842013748e-15,1.429326790361886117579e-03,5.711868774280462345047e-15,0,nan,9.961389232146546124673e-01
39599,1.427163773722125170509e-03,1.427127786180409875147e-03,1.454492847153416965221e-11,5.188465947869431847379e-15,5.188466029832965086518e-15,1.427163773722117658915e-03,5.263302077643767951831e-15,0,nan,9.961447594860940473100e-01
39659,1.425007293825491768227e-03,1.424971414945401092939e-03,1.447906640166484465035e-11,5.157168786138486758335e-15,5.157168868102019997475e-15,1.425007293825484136672e-03,5.355449848987961344246e-15,0,nan,9.961505781400998776952e-01
39700,1.423537443537019721654e-03,1.423501638626235420854e-03,1.443428919341345452079e-11,5.135918040409289318049e-15,5.135918122372822557189e-15,1.423537443537011912539e-03,5.485710554047381858993e-15,0,nan,9.961545441288580810262e-01
39719,1.422857321085161308102e-03,1.422821550375294279156e-03,1.441360137951495454957e-11,5.126107252066647191840e-15,5.126107334030180430979e-15,1.422857321085153521964e-03,5.472185084208008554994e-15,0,nan,9.961563792563183935658e-01
39779,1.420713826092589180186e-03,1.420678163064503177898e-03,1.434853041759874006247e-11,5.095279220085275833823e-15,5.095279302048809072962e-15,1.420713826092580700645e-03,5.968507379959731110603e-15,0,nan,9.961621629139199560524e-01
39802,1.419893864351940045154e-03,1.419858242472984153140e-03,1.432369040508319070698e-11,5.083523274570296074255e-15,5.083523356533829313394e-15,1.419893864351931691504e-03,5.883292331762767936920e-15,0,nan,9.961643753702985690387e-01
39839,1.418576779616174954324e-03,1.418541223784363812174e-03,1.428385055536415797041e-11,5.064682586962361124452e-15,5.064682668925894363592e-15,1.418576779616166569862e-03,5.910474235863170052390e-15,0,nan,9.961679291915939830383e-01
39899,1.416446152599937485100e-03,1.416410703481809155169e-03,1.421955885891011352188e-11,5.034315271534717707015e-15,5.034315353498250946155e-15,1.416446152599929223035e-03,5.832953996501444649243e-15,0,nan,9.961736781675635149275e-01
39904,1.416268889209299549486e-03,1.416233448962285349296e-03,1.421421864758203610389e-11,5.031794948352656531126e-15,5.031795030316189770266e-15,1.416268889209291252905e-03,5.858055558834933389640e-15,0,nan,9.961741564703553297603e-01
39959,1.414321916162195437797e-03,1.414286573278050523558e-03,1.415565242070692399327e-11,5.004175214443700999445e-15,5.004175296407234238584e-15,1.414321916162187089440e-03,5.902727400839511536716e-15,0,nan,9.961794099195814292612e-01
40006,1.412662375984151223729e-03,1.412627115983431042370e-03,1.410585960147831014757e-11,4.980722915382740931643e-15,4.980722997346274170783e-15,1.412662375984143268819e-03,5.631147299861303323368e-15,0,nan,9.961838878116423021494e-01
40020,1.412168797421207294684e-03,1.412133562052812806378e-03,1.409107284824581199535e-11,4.973763693869178179553e-15,4.973763775832711418693e-15,1.412168797421199520934e-03,5.504831126945029019547e-15,0,nan,9.961852196235226578232e-01
40080,1.410057361500846335317e-03,1.410022231407751609408e-03,1.402793460936945282152e-11,4.944075764395914823030e-15,4.944075846359448062169e-15,1.410057361500838775019e-03,5.361695670160271850509e-15,0,nan,9.961909168751855894568e-01
40109,1.409039095870234879065e-03,1.409004016491150401355e-03,1.399755298411409258830e-11,4.929806006101932228668e-15,4.929806088065465467808e-15,1.409039095870226892709e-03,5.667944946107531115632e-15,0,nan,9.961936644508943439354e-01
40140,1.407952230075407368606e-03,1.407917204786508346553e-03,1.396517301468582591769e-11,4.914609010339663724182e-15,4.914609092303196963321e-15,1.407952230075399190927e-03,5.808208129922638376595e-15,0,nan,9.961965971346469381166e-01
40200,1.405853374950283372208e-03,1.405818453997282561213e-03,1.390278525984150558917e-11,4.885361457332041635602e-15,4.885361539295574874742e-15,1.405853374950275188599e-03,5.821096969082480365105e-15,0,nan,9.962022604778072388458e-01
40212,1.405434354612003717069e-03,1.405399454470232381911e-03,1.389035232463454925621e-11,4.879538078560115705372e-15,4.879538160523648944512e-15,1.405434354611995116191e-03,6.119729745693499473035e-15,0,nan,9.962033911231323481247e-01
40260,1.403760768098739983994e-03,1.403725951016125857163e-03,1.384076856550209681835e-11,4.856331151536187039186e-15,4.856331233499720278326e-15,1.403760768098731353364e-03,6.148220305016999604799e-15,0,nan,9.962079069801226569947e-01
40315,1.401848010288829059905e-03,1.401813288014158980638e-03,1.378424354233277931415e-11,4.829909231786608841375e-15,4.829909313750142080515e-15,1.401848010288819858586e-03,6.563706506333547385331e-15,0,nan,9.962130682104309513489e-01
40320,1.401674381660664115909e-03,1.401639667985690078725e-03,1.377912017709208143698e-11,4.827516159403059806865e-15,4.827516241366593046005e-15,1.401674381660654926343e-03,6.556134894177657336136e-15,0,nan,9.962135367165973779346e-01
40380,1.399594187941328397168e-03,1.399559577213992838177e-03,1.371783736453793424975e-11,4.798914567431055007753e-15,4.798914649394588246893e-15,1.399594187941319395960e-03,6.431298050383179058084e-15,0,nan,9.962191497617893139183e-01
40418,1.398279922424990225072e-03,1.398245376661140211907e-03,1.367921277108060080854e-11,4.780909740589451200292e-15,4.780909822552984439432e-15,1.398279922424980451264e-03,6.989878880831418348856e-15,0,nan,9.962226960909808506288e-01
40440,1.397520159410168411052e-03,1.397485651173193668337e-03,1.365691742201427009342e-11,4.770524481928840868382e-15,4.770524563892374107522e-15,1.397520159410159089878e-03,6.669795784551735194291e-15,0,nan,9.962247461898209351517e-01
40500,1.395452268699563184301e-03,1.395417862498376246685e-03,1.359635766769285202324e-11,4.742344028781244727786e-15,4.742344110744777966925e-15,1.395452268699554642185e-03,6.121395698316034817779e-15,0,nan,9.962303260743683574617e-01
40521,1.394729951971330475166e-03,1.394695581375773527077e-03,1.357524635552316442568e-11,4.732530051997864150113e-15,4.732530133961397389252e-15,1.394729951971321897475e-03,6.150072913027867906746e-15,0,nan,9.962322751391314883595e-01
40560,1.393390488603637360557e-03,1.393356183986349050921e-03,1.353615544349478716972e-11,4.714371353218394735154e-15,4.714371435181927974294e-15,1.393390488603629227452e-03,5.836916892240225651712e-15,0,nan,9.962358894886815035771e-01
40620,1.391334792077063373800e-03,1.391300588594449267124e-03,1.347630811484542835980e-11,4.686604619587776198263e-15,4.686604701551309437402e-15,1.391334792077055452030e-03,5.693647427770720591283e-15,0,nan,9.962414365055738567139e-01
40625,1.391163757794824235026e-03,1.391129562719905024548e-03,1.347133677502729904713e-11,4.684299964024849345183e-15,4.684300045988382584322e-15,1.391163757794816266987e-03,5.727606753824315070141e-15,0,nan,9.962418980190924449290e-01
40680,1.389285152233880535344e-03,1.389251049439360792548e-03,1.341681307043226463660e-11,4.659042011129390513743e-15,4.659042093092923752883e-15,1.389285152233872790710e-03,5.574546004850087784039e-15,0,nan,9.962469671974303412070e-01
40729,1.387615753956480610376e-03,1.387581733061125184234e-03,1.336848497382875918925e-11,4.636682715830498044079e-15,4.636682797794031283218e-15,1.387615753956472849225e-03,5.593155825252899635728e-15,0,nan,9.962514718692428923900e-01
40740,1.387241542346323228130e-03,1.387207539795943514113e-03,1.335766772196568215755e-11,4.631681729753866871910e-15,4.631681811717400111050e-15,1.387241542346315458720e-03,5.600617824311441596839e-15,0,nan,9.962524816362113909787e-01
40800,1.385203935843657991472e-03,1.385170033096070393158e-03,1.329886950394246038738e-11,4.604521995823482316091e-15,4.604522077787015555231e-15,1.385203935843650617098e-03,5.323674389809630706409e-15,0,nan,9.962579798934528618271e-01
40834,1.384051946956673740177e-03,1.384018100569075300152e-03,1.326570363441465133854e-11,4.589219831037708689298e-15,4.589219913001241928438e-15,1.384051946956666480575e-03,5.245180117353413150443e-15,0,nan,9.962610884167774989630e-01
40860,1.383172306311034049919e-03,1.383138502927477343774e-03,1.324041587341211453822e-11,4.577561047936109553288e-15,4.577561129899642792427e-15,1.383172306311026797623e-03,5.243234021749227544323e-15,0,nan,9.962634620402751616007e-01
40920,1.381146627488338612597e-03,1.381112923032619833191e-03,1.318230430974587513865e-11,4.550797142711936110614e-15,4.550797224675469349754e-15,1.381146627488332451173e-03,4.461092989562570882140e-15,0,nan,9.962689281473769758665e-01
40938,1.380540080323044635491e-03,1.380506405461001239593e-03,1.316493716957937817648e-11,4.542806136029205811135e-15,4.542806217992739050275e-15,1.380540080323038817433e-03,4.214334403888934432133e-15,0,nan,9.962705648622815061445e-01
40980,1.379126873269070387151e-03,1.379093267307545962047e-03,1.312453231440855258930e-11,4.524228554583093322670e-15,4.524228636546626561810e-15,1.379126873269064507578e-03,4.263257745322919010625e-15,0,nan,9.962743782850525809378e-01
41040,1.377113017699213310535e-03,1.377079509800770412004e-03,1.306709741073280568924e-11,4.497853575585917149172e-15,4.497853657549450388311e-15,1.377113017699206849897e-03,4.691436245993661019632e-15,0,nan,9.962798125231811895825e-01
41043,1.377012479296790565392e-03,1.376978976290230138879e-03,1.306423447007653175953e-11,4.496539878477669373310e-15,4.496539960441202612450e-15,1.377012479296784106130e-03,4.690779201088367259899e-15,0,nan,9.962800838189722375804e-01
41100,1.375105034976125458618e-03,1.375071624712163572204e-03,1.300999714369619376224e-11,4.471670515156000553312e-15,4.471670597119533792452e-15,1.375105034976118601992e-03,4.986256070994775481364e-15,0,nan,9.962852309312317068755e-01
41148,1.373502860003916357587e-03,1.373469527540623590089e-03,1.296455623235502605167e-11,4.450861123104890356523e-15,4.450861205068423595663e-15,1.373502860003909689426e-03,4.854857745343239872054e-15,0,nan,9.962895543064418643945e-01
41160,1.373102899447438364142e-03,1.373069586391851074070e-03,1.295322907970084258840e-11,4.445677699925935244848e-15,4.445677781889468483988e-15,1.373102899447432126168e-03,4.542976453232017561783e-15,0,nan,9.962906335782694988734e-01
41220,1.371106585609966309336e-03,1.371073369339123083910e-03,1.289679080635567436566e-11,4.419873473525699314272e-15,4.419873555489232553412e-15,1.371106585609960633368e-03,4.139698429809534826091e-15,0,nan,9.962960205329642223424e-01
41254,1.369977915650906529280e-03,1.369944754037640812991e-03,1.286495459948898033139e-11,4.405334167704209265803e-15,4.405334249667742504943e-15,1.369977915650900755903e-03,4.214211413577625239768e-15,0,nan,9.962990662009116175674e-01
41280,1.369116068108621473223e-03,1.369082948201349667072e-03,1.284067993226106693378e-11,4.394256196385600654987e-15,4.394256278349133894127e-15,1.369116068108615311482e-03,4.500525060167931566082e-15,0,nan,9.963013918635870087609e-01
41340,1.367131321735337969384e-03,1.367098297772905476227e-03,1.278489408679600562440e-11,4.368824245541780046523e-15,4.368824327505313285663e-15,1.367131321735331869688e-03,4.461675271745323649817e-15,0,nan,9.963067476380060365454e-01
41360,1.366471017747906404813e-03,1.366438025674454517094e-03,1.276637062678821442641e-11,4.360387834070760703265e-15,4.360387916034293942404e-15,1.366471017747900721328e-03,4.159243132960827041125e-15,0,nan,9.963085294508852516183e-01
41400,1.365152321428011713070e-03,1.365119392994108534281e-03,1.272943091990783129181e-11,4.343576014444326545640e-15,4.343576096407859784780e-15,1.365152321428006407150e-03,3.886687351612990461436e-15,0,nan,9.963120879237010125225e-01
41460,1.363179042269445492494e-03,1.363146208950167040386e-03,1.267428810190438302329e-11,4.318509912767832673979e-15,4.318509994731365913118e-15,1.363179042269440509929e-03,3.655107127241309970785e-15,0,nan,9.963174127877659553469e-01
41466,1.362982028061756473170e-03,1.362949204231267766319e-03,1.266879135020201304954e-11,4.316013258970320744323e-15,4.316013340933853983462e-15,1.362982028061751554873e-03,3.608482508919233902778e-15,0,nan,9.963179444285540535607e-01
41521,1.361178714560398262182e-03,1.361145977519139654843e-03,1.261855225837003620266e-11,4.293211127920863756144e-15,4.293211209884396995284e-15,1.361178714560392961026e-03,3.894533203968813810123e-15,0,nan,9.963228106590118106226e-01
41572,1.359510809767498903597e-03,1.359478152896315735626e-03,1.257220400335594029760e-11,4.272201736615455925190e-15,4.272201818578989164330e-15,1.359510809767493849563e-03,3.717538545275669506772e-15,0,nan,9.963273115023307603981e-01
41581,1.359216897843373546631e-03,1.359184255089276784773e-03,1.256404847268690846413e-11,4.268507548239827391358e-15,4.268507630203360630498e-15,1.359216897843368650039e-03,3.602509354267143150177e-15,0,nan,9.963281046252898986754e-01
41641,1.357260727975585085092e-03,1.357228179101896111194e-03,1.250985812926694259392e-11,4.243981396911601830829e-15,4.243981478875135069969e-15,1.357260727975579211977e-03,4.327182373267767738461e-15,0,nan,9.963333833699975019844e-01
41678,1.356057227430486475037e-03,1.356024736247976592018e-03,1.247659601404407266718e-11,4.228944715477114496799e-15,4.228944797440647735939e-15,1.356057227430480504619e-03,4.402777026713956704949e-15,0,nan,9.963366310368837506866e-01
41701,1.355310180611424449026e-03,1.355277725213725661252e-03,1.245597897815233429287e-11,4.219631146919512710269e-15,4.219631228883045949408e-15,1.355310180611418186277e-03,4.620897816126624364381e-15,0,nan,9.963386469586819923876e-01
41761,1.353365231545035135205e-03,1.353332869221228257003e-03,1.240240878873837959453e-11,4.195455286557389245961e-15,4.195455368520922485100e-15,1.353365231545028535230e-03,4.876713759191552112360e-15,0,nan,9.963438954565222005879e-01
41785,1.352588814046184030951e-03,1.352556488839862887039e-03,1.238106672624582225984e-11,4.185833435772472603900e-15,4.185833517736005843040e-15,1.352588814046177057964e-03,5.155289551134908218874e-15,0,nan,9.963459906447512195202e-01
41821,1.351425856709307943976e-03,1.351393587059597761052e-03,1.234914534957947133372e-11,4.171452319254334949384e-15,4.171452401217868188524e-15,1.351425856709301337013e-03,4.888882978596983569154e-15,0,nan,9.963491289283213766452e-01
41881,1.349492032174890452159e-03,1.349459854801768332599e-03,1.229618646819743534746e-11,4.147620763401818924481e-15,4.147620845365352163620e-15,1.349492032174883077149e-03,5.465026703965781976494e-15,0,nan,9.963543474385162853485e-01
41892,1.349138097849962667635e-03,1.349105937351275773944e-03,1.228651020410229559362e-11,4.143270122177225952476e-15,4.143270204140759191615e-15,1.349138097849955152547e-03,5.570288229391294849583e-15,0,nan,9.963553025475301252079e-01
41941,1.347563734149198871187e-03,1.347531648657425851906e-03,1.224352997089188218152e-11,4.123959152182911245727e-15,4.123959234146444484867e-15,1.347563734149191451073e-03,5.506318038271414463425e-15,0,nan,9.963595510511682111867e-01
42000,1.345672940596475070443e-03,1.345640945071468726549e-03,1.219204385841639288079e-11,4.100856212490147084524e-15,4.100856294453680323663e-15,1.345672940596467902745e-03,5.326479014735350544961e-15,0,nan,9.963646534715434128419e-01
42001,1.345640938975446818798e-03,1.345608944972038426707e-03,1.219117370255301190669e-11,4.100466033403811243237e-15,4.100466115367344482377e-15,1.345640938975439592654e-03,5.370038724926704476886e-15,0,nan,9.963647398299789859468e-01
42061,1.343723623131675608613e-03,1.343691720225884947068e-03,1.213911552647627056280e-11,4.077139969327448568430e-15,4.077140051290981807570e-15,1.343723623131668643991e-03,5.183076645961168070208e-15,0,nan,9.963699138382868646796e-01
42107,1.342257377096942342828e-03,1.342225543769424512056e-03,1.209940480909920114025e-11,4.059368897164915718576e-15,4.059368979128448957716e-15,1.342257377096935389111e-03,5.180613717708771309051e-15,0,nan,9.963738706144231874803e-01
42121,1.341811763229795381736e-03,1.341779951033097734864e-03,1.208735332417927252284e-11,4.053979536509242619344e-15,4.053979618472775858483e-15,1.341811763229788584296e-03,5.065866605129531798262e-15,0,nan,9.963750731390699949303e-01
42181,1.339905336014633610922e-03,1.339873614140710397433e-03,1.203588499522072135891e-11,4.030983325634948461821e-15,4.030983407598481700961e-15,1.339905336014627234564e-03,4.758812414896120616515e-15,0,nan,9.963802177949474797982e-01
42215,1.338827429981710942855e-03,1.338795759120043130097e-03,1.200684926428645515140e-11,4.018024505286934418275e-15,4.018024587250467657414e-15,1.338827429981704450453e-03,4.849319274609220004342e-15,0,nan,9.963831266228962828279e-01
42241,1.338004318362994229941e-03,1.337972686427717390611e-03,1.198470845702148121946e-11,4.008149941360599807614e-15,4.008150023324133046753e-15,1.338004318362987360292e-03,5.134250215929065030113e-15,0,nan,9.963853478681879447063e-01
42301,1.336108687282718931327e-03,1.336077144904135750175e-03,1.193382164468751714665e-11,3.985478002154418950895e-15,3.985478084117952190035e-15,1.336108687282711786075e-03,5.347807684877487093027e-15,0,nan,9.963904634207006892816e-01
42323,1.335414967665689593354e-03,1.335383458029287774213e-03,1.191523533402561579588e-11,3.977205137938470935534e-15,3.977205219902004174674e-15,1.335414967665682572404e-03,5.257504514080123825375e-15,0,nan,9.963923354972185949933e-01
42361,1.334218419911763209296e-03,1.334186966710080484225e-03,1.188322251083499088195e-11,3.962966140140817372989e-15,3.962966222104350612129e-15,1.334218419911756448914e-03,5.066922783692723895035e-15,0,nan,9.963955645140470649183e-01
42421,1.332333493517277606816e-03,1.332302129114846904467e-03,1.183290902541730676195e-11,3.940613000946344305060e-15,3.940613082909877544199e-15,1.332333493517271305738e-03,4.729355019057815261509e-15,0,nan,9.964006512094439700828e-01
42432,1.331988501239329217990e-03,1.331957153075965247582e-03,1.182371571216544925514e-11,3.936532036365326002775e-15,3.936532118328859241915e-15,1.331988501239323031261e-03,4.644731272821865381141e-15,0,nan,9.964015822132999394682e-01
42481,1.330453885494694817385e-03,1.330422609515996643786e-03,1.178287917555399857725e-11,3.918417243547564893879e-15,3.918417325511098133019e-15,1.330453885494689023256e-03,4.355001656850864811170e-15,0,nan,9.964057235677615660088e-01
42540,1.328610768626633945391e-03,1.328579579233806406621e-03,1.173395780506203122214e-11,3.896743596876285629948e-15,3.896743678839818869088e-15,1.328610768626627800802e-03,4.624822335266114587021e-15,0,nan,9.964106974648291001101e-01
42541,1.328579573366827411979e-03,1.328548385438456901075e-03,1.173313096536168984190e-11,3.896377540120898047150e-15,3.896377622084431286290e-15,1.328579573366821370728e-03,4.547150098616254851310e-15,0,nan,9.964107816495296972336e-01
42601,1.326710534782969902814e-03,1.326679434533621637637e-03,1.168366241578680426417e-11,3.874492575894313344338e-15,3.874492657857846583478e-15,1.326710534782963237618e-03,5.023851253217072698841e-15,0,nan,9.964158255149344413956e-01
42649,1.325219085928098280286e-03,1.325188055556029325180e-03,1.164428761249021989052e-11,3.857095141452642966447e-15,3.857095223416176205587e-15,1.325219085928091936539e-03,4.786942360477666224267e-15,0,nan,9.964198504117033729569e-01
42661,1.324846747518010564929e-03,1.324815734578464049287e-03,1.163447156444025297595e-11,3.852761049000925460350e-15,3.852761130964458699490e-15,1.324846747518004205935e-03,4.799795889076473348515e-15,0,nan,9.964208552238212232262e-01
42721,1.322988189471553232418e-03,1.322957263474657928909e-03,1.158555646543401223877e-11,3.831181670334462538310e-15,3.831181752297995777450e-15,1.322988189471547598167e-03,4.258731447292306624795e-15,0,nan,9.964258708357054426037e-01
42759,1.321813797394191716122e-03,1.321782926272010993962e-03,1.155471865126616151624e-11,3.817592844901942181301e-15,3.817592926865475420441e-15,1.321813797394186115541e-03,4.237042961940917261531e-15,0,nan,9.964290401254999362591e-01
42781,1.321134838667042564128e-03,1.321103999247703582667e-03,1.153691518921945573508e-11,3.809753163406507609263e-15,3.809753245370040848403e-15,1.321134838667036933053e-03,4.262301521794761814641e-15,0,nan,9.964308724097712715228e-01
42841,1.319286673250896248233e-03,1.319255920046060251427e-03,1.148854582242747292265e-11,3.788474264205529747376e-15,3.788474346169062986516e-15,1.319286673250889709986e-03,4.955895827966543136946e-15,0,nan,9.964358600048692186511e-01
42868,1.318456684752053204718e-03,1.318425970225837844108e-03,1.146686781171261251428e-11,3.778947235144652137277e-15,3.778947317108185376417e-15,1.318456684752047042235e-03,4.674011971647889533954e-15,0,nan,9.964380998776260377398e-01
42901,1.317443671491644796231e-03,1.317413004140285471069e-03,1.144044646771036422562e-11,3.767343721057688301728e-15,3.767343803021221540868e-15,1.317443671491638455660e-03,4.812783379657924355608e-15,0,nan,9.964408336795146270046e-01
42961,1.315605811779085214733e-03,1.315575229922188961115e-03,1.139261524358568993891e-11,3.746360294489457917677e-15,3.746360376452991156817e-15,1.315605811779078961088e-03,4.753433128363705335081e-15,0,nan,9.964457934919063877648e-01
42978,1.315086016736578084993e-03,1.315055459038119234708e-03,1.137911155248661213966e-11,3.740441566767929652374e-15,3.740441648731462891514e-15,1.315086016736571670412e-03,4.877688932831028584719e-15,0,nan,9.964471962598657169344e-01
43022,1.313742570231458961505e-03,1.313712074927955416118e-03,1.134425978025558479910e-11,3.725176693868368564485e-15,3.725176775831901803625e-15,1.313742570231452773082e-03,4.710529180423569006830e-15,0,nan,9.964508218167567406200e-01
43082,1.311915015068576247440e-03,1.311884604541591406446e-03,1.129696362688067792632e-11,3.704486231160734596825e-15,3.704486313124267835964e-15,1.311915015068570421547e-03,4.440754579602531127720e-15,0,nan,9.964557538493037129254e-01
43088,1.311732539168893691903e-03,1.311702137100111738993e-03,1.129224848189483881712e-11,3.702425094398732988805e-15,3.702425176362266227944e-15,1.311732539168887703909e-03,4.564950066184876065062e-15,0,nan,9.964562462987417072280e-01
43142,1.310092537487751252270e-03,1.310062211384259564170e-03,1.124993002285444827857e-11,3.683939218502913717288e-15,3.683939300466446956427e-15,1.310092537487745996219e-03,4.011969418609797910770e-15,0,nan,9.964606721931982172931e-01
43199,1.308365867648116683680e-03,1.308335621421736431197e-03,1.120548962815277891533e-11,3.664551341430974803951e-15,3.664551423394508043091e-15,1.308365867648111711385e-03,3.800385871849163712561e-15,0,nan,9.964653319926207762159e-01
43202,1.308275116357415692597e-03,1.308244874326349024493e-03,1.120315714887971807534e-11,3.663534464075515598446e-15,3.663534546039048837585e-15,1.308275116357410559260e-03,3.923744504144411701487e-15,0,nan,9.964655769053498623133e-01
43262,1.306462730663096420691e-03,1.306432572355330397340e-03,1.115664320076619900908e-11,3.643270787595417564736e-15,3.643270869558950803876e-15,1.306462730663091478678e-03,3.782743751325313490414e-15,0,nan,9.964704680423496902224e-01
43309,1.305046532101414606328e-03,1.305016439134298791153e-03,1.112038696727529645791e-11,3.627495355520820472222e-15,3.627495437484353711362e-15,1.305046532101409522012e-03,3.895888108837836928955e-15,0,nan,9.964742899876158759042e-01
43322,1.304655359506607477035e-03,1.304625284574948470423e-03,1.111038638928440943504e-11,3.623147020188345175193e-15,3.623147102151878414333e-15,1.304655359506602465353e-03,3.841383974816315409228e-15,0,nan,9.964753456604784833013e-01
43382,1.302852982105244961791e-03,1.302822990204415779664e-03,1.106438494002105508427e-11,3.603162004262990764857e-15,3.603162086226524003996e-15,1.302852982105240327356e-03,3.557143404081445761754e-15,0,nan,9.964802098157031720756e-01
43420,1.301714049910683047850e-03,1.301684110418326392744e-03,1.103538196829585378502e-11,3.590576071911820997505e-15,3.590576153875354236644e-15,1.301714049910678772557e-03,3.284356439450766412485e-15,0,nan,9.964832835093156471239e-01
43442,1.301055577790992748288e-03,1.301025668577620707927e-03,1.101863709323620505832e-11,3.583314593386738642003e-15,3.583314675350271881143e-15,1.301055577790988373151e-03,3.362759443554017527340e-15,0,nan,9.964850605636860418190e-01
43502,1.299263126009730581756e-03,1.299233299142333198511e-03,1.097314110372181239559e-11,3.563603652162881945470e-15,3.563603734126415184610e-15,1.299263126009726401119e-03,3.217698483548519859247e-15,0,nan,9.964898979597810803094e-01
43532,1.298368750926758973668e-03,1.298338965104880353765e-03,1.095048701400266911063e-11,3.553799005846897589581e-15,3.553799087810430828721e-15,1.298368750926754721139e-03,3.275285937569606590327e-15,0,nan,9.964923116680860126402e-01
43562,1.297475606320452152717e-03,1.297445861459424996942e-03,1.092789524066199344725e-11,3.544028056109395091005e-15,3.544028138072928330145e-15,1.297475606320447205833e-03,3.812699172226409286982e-15,0,nan,9.964947220590408803482e-01
43622,1.295692998394484905106e-03,1.295663335202088374890e-03,1.088289778749463972045e-11,3.524586691539150848800e-15,3.524586773502684087940e-15,1.295692998394479548999e-03,4.133777808077242230366e-15,0,nan,9.964995329162090224265e-01
43643,1.295070242279711212469e-03,1.295040607591887516295e-03,1.086720705024263779939e-11,3.517813721682898223964e-15,3.517813803646431463103e-15,1.295070242279705426069e-03,4.468019966132166405361e-15,0,nan,9.965012135978600304152e-01
43682,1.293915282014723071649e-03,1.293885700155069382392e-03,1.083814704177475243361e-11,3.505278455441688331399e-15,3.505278537405221570538e-15,1.293915282014717519772e-03,4.290758081266067198117e-15,0,nan,9.965043305857334151286e-01
43742,1.292142437074862010293e-03,1.292112936213903268481e-03,1.079364131503916848120e-11,3.486102255366381428677e-15,3.486102337329914667816e-15,1.292142437074856238293e-03,4.466999902125836661032e-15,0,nan,9.965091151217641685231e-01
43755,1.291758960804549258294e-03,1.291729477449456413990e-03,1.078403053909045271887e-11,3.481964709523976407201e-15,3.481964791487509646341e-15,1.291758960804543436849e-03,4.506603681399070180118e-15,0,nan,9.965101500454204467932e-01
43802,1.290374443578639696364e-03,1.290345023384154455465e-03,1.074937893267272280843e-11,3.467057009307053038055e-15,3.467057091270586277195e-15,1.290374443578633828544e-03,4.547378298837633352126e-15,0,nan,9.965138865781541471604e-01
43862,1.288611281639085804143e-03,1.288581941780667138378e-03,1.070535823377598267969e-11,3.448141645588020467117e-15,3.448141727551553706257e-15,1.288611281639079606297e-03,4.809709524112365037912e-15,0,nan,9.965186450084637435985e-01
43867,1.288464568947796009407e-03,1.288435235769191814295e-03,1.070170069979005753343e-11,3.446571194676787974473e-15,3.446571276640321213613e-15,1.288464568947789807538e-03,4.813379824438841656707e-15,0,nan,9.965190409580118048572e-01
43922,1.286852931477774691568e-03,1.286823671626817402330e-03,1.066157757103430868723e-11,3.429355102751513644293e-15,3.429355184715046883433e-15,1.286852931477768424689e-03,4.869926458637914664279e-15,0,nan,9.965233904659586820795e-01
43979,1.285186937816660060485e-03,1.285157753670051160311e-03,1.062020678662689619467e-11,3.411626249701534585956e-15,3.411626331665067825096e-15,1.285186937816653814464e-03,4.860009675840850271823e-15,0,nan,9.965278866827653624820e-01
43982,1.285099373424087275397e-03,1.285070193253776181866e-03,1.061803531058845988082e-11,3.410696329446501391366e-15,3.410696411410034630506e-15,1.285099373424081113444e-03,4.794923303573026471316e-15,0,nan,9.965281230036164370617e-01
44042,1.283350587914477243176e-03,1.283321487099774822413e-03,1.057472983190652085005e-11,3.392164284318858669007e-15,3.392164366282391908147e-15,1.283350587914470958827e-03,4.896829637277018908031e-15,0,nan,9.965328426741273899541e-01
44092,1.281896898309270969862e-03,1.281867863377223566365e-03,1.053882164795938200227e-11,3.376816975179406647320e-15,3.376817057142939886460e-15,1.281896898309264403451e-03,5.122417547006162110886e-15,0,nan,9.965367659416308120600e-01
44102,1.281606555491742469380e-03,1.281577533709376279583e-03,1.053165952765721156306e-11,3.373757935902866585465e-15,3.373758017866399824605e-15,1.281606555491736163220e-03,4.920511888212582049112e-15,0,nan,9.965375495298935423858e-01
44162,1.279867256804305105169e-03,1.279838313732756293131e-03,1.048882280358467117448e-11,3.355476262514064243614e-15,3.355476344477597482754e-15,1.279867256804298228956e-03,5.372598938877172384598e-15,0,nan,9.965422436230357538514e-01
44205,1.278623660590981654661e-03,1.278594773732044014361e-03,1.045826595422199398523e-11,3.342450524932424254366e-15,3.342450606895957493506e-15,1.278623660590974172501e-03,5.851729395492520700288e-15,0,nan,9.965455999012205208346e-01
44222,1.278132672605493836554e-03,1.278103807924985428277e-03,1.044621807838447510384e-11,3.337318252143366326871e-15,3.337318334106899566011e-15,1.278132672605486211034e-03,5.966141191923798474938e-15,0,nan,9.965469250053894655094e-01
44282,1.276402783752833731967e-03,1.276373997145318489599e-03,1.040384378358103177248e-11,3.319282902352486891055e-15,3.319282984316020130195e-15,1.276402783752826782062e-03,5.444915524069690193879e-15,0,nan,9.965515937285059106399e-01
44318,1.275367096282891288955e-03,1.275338356367224567842e-03,1.037852916556493740083e-11,3.308520156089663440421e-15,3.308520238053196679560e-15,1.275367096282884366049e-03,5.428167448576123333858e-15,0,nan,9.965543889072882870650e-01
44342,1.274677571207346931867e-03,1.274648862356495861159e-03,1.036169836340645446468e-11,3.301369220170685717768e-15,3.301369302134218956908e-15,1.274677571207340051842e-03,5.397463067900756395719e-15,0,nan,9.965562498436692055194e-01
44402,1.272957016032847917322e-03,1.272928384624038558245e-03,1.031978027468044727098e-11,3.283576221992651369336e-15,3.283576303956184608476e-15,1.272957016032841095425e-03,5.359094920053238934984e-15,0,nan,9.965608934018787090181e-01
44432,1.272098479070098413918e-03,1.272069886264856663008e-03,1.029890600077952993386e-11,3.274724674564420496817e-15,3.274724756527953735956e-15,1.272098479070091625796e-03,5.336160801212578708694e-15,0,nan,9.965632104879884702107e-01
44462,1.271241099395253957433e-03,1.271212545115558891634e-03,1.027808798669172791719e-11,3.265902933477719634087e-15,3.265903015441252873227e-15,1.271241099395247124630e-03,5.374907270158365621153e-15,0,nan,9.965655244538610955159e-01
44523,1.269501319981763227604e-03,1.269472843797609263455e-03,1.023593073922919959066e-11,3.248056814288311568584e-15,3.248056896251844807723e-15,1.269501319981755743433e-03,5.895363199630025386468e-15,0,nan,9.965702199214333623718e-01
44546,1.268846573196818908538e-03,1.268818126375369486486e-03,1.022009524012164085601e-11,3.241359605824969578579e-15,3.241359687788502817719e-15,1.268846573196811385192e-03,5.929280022058069425373e-15,0,nan,9.965719870121887001991e-01
44583,1.267794700849630105954e-03,1.267766301168629997087e-03,1.019468921011805079501e-11,3.230622013729856977049e-15,3.230622095693390216188e-15,1.267794700849623261505e-03,5.398705110300199587456e-15,0,nan,9.965748259057126582174e-01
44643,1.266092664049901783674e-03,1.266064340564173121284e-03,1.015366893845878070359e-11,3.213304038700177306626e-15,3.213304120663710545765e-15,1.266092664049894841074e-03,5.483484637565097168257e-15,0,nan,9.965794195351461562719e-01
44660,1.265611250830661399167e-03,1.265582948877846643579e-03,1.014208654865091052225e-11,3.208418388608700608290e-15,3.208418470572233847430e-15,1.265611250830654047662e-03,5.808659510188055689790e-15,0,nan,9.965807188241825287606e-01
44703,1.264395191151736772342e-03,1.264366943555046652811e-03,1.011286844245392447411e-11,3.196101951080227025988e-15,3.196102033043760265127e-15,1.264395191151729902799e-03,5.433066441112732683754e-15,0,nan,9.965840008593725187478e-01
44763,1.262702263823004987173e-03,1.262674091810759820567e-03,1.007228625219875034490e-11,3.179014821527931613293e-15,3.179014903491464852432e-15,1.262702263822997724077e-03,5.752025614081684625354e-15,0,nan,9.965885699277696772934e-01
44774,1.262392385439715936091e-03,1.262364227251707663596e-03,1.006486974879671833397e-11,3.175894578047877664386e-15,3.175894660011410903526e-15,1.262392385439708883589e-03,5.586616553854787774731e-15,0,nan,9.965894062647723993984e-01
44823,1.261013863829623564763e-03,1.260985767098857365451e-03,1.003192090956991101645e-11,3.162041729384422702928e-15,3.162041811347955942068e-15,1.261013863829617502019e-03,4.807833103974685625463e-15,0,nan,9.965931267894432296433e-01
44883,1.259329973034910461760e-03,1.259301951284274223228e-03,9.991770968115643889613e-12,3.145181762581523456034e-15,3.145181844545056695174e-15,1.259329973034903696614e-03,5.372020372308081840004e-15,0,nan,9.965976714932542644752e-01
44889,1.259161831265993500284e-03,1.259133816996858140635e-03,9.987767765692002082078e-12,3.143501952934420151027e-15,3.143502034897953390167e-15,1.259161831265986698609e-03,5.401747732150911010661e-15,0,nan,9.965981252968254417162e-01
44943,1.257650573398923091531e-03,1.257622626328674161206e-03,9.951834992946634746803e-12,3.128434017550140332785e-15,3.128434099513673571925e-15,1.257650573398916617023e-03,5.148097752682689293473e-15,0,nan,9.966022040877833439968e-01
45003,1.255975646977824716419e-03,1.255947774289815953644e-03,9.912111560628574109419e-12,3.111797599129976089397e-15,3.111797681093509328537e-15,1.255975646977818196383e-03,5.191212207958620801110e-15,0,nan,9.966067246213658126696e-01
45004,1.255947769333760205557e-03,1.255919897882938444933e-03,9.911451296075602758941e-12,3.111521263611106299050e-15,3.111521345574639538190e-15,1.255947769333753668051e-03,5.205237292228375912142e-15,0,nan,9.966067998616833624806e-01
45063,1.254305175923239130606e-03,1.254277377320908281461e-03,9.872599259075466564592e-12,3.095271620480153969764e-15,3.095271702443687208904e-15,1.254305175923232907455e-03,4.961432977342843537513e-15,0,nan,9.966112331420737855217e-01
45119,1.252750073673218524778e-03,1.252722343951344569427e-03,9.835910361877416557791e-12,3.079946239749739910112e-15,3.079946321713273149252e-15,1.252750073673212345249e-03,4.932770707068995706611e-15,0,nan,9.966154302986424084435e-01
45123,1.252639142481620088132e-03,1.252611417669979377090e-03,9.833296687444300944034e-12,3.078855202991004129948e-15,3.078855284954537369088e-15,1.252639142481613770960e-03,5.043089830410033936379e-15,0,nan,9.966157296977286986542e-01
45183,1.250977528993619646708e-03,1.250949877679245368298e-03,9.794202456030687651095e-12,3.062547476196840891034e-15,3.062547558160374130174e-15,1.250977528993613409475e-03,4.985887309457250974105e-15,0,nan,9.966202143358943889967e-01
45235,1.249541025642401459797e-03,1.249513437789512163359e-03,9.760488246984385288876e-12,3.048501364876798470495e-15,3.048501446840331709635e-15,1.249541025642395572071e-03,4.711910930125508235607e-15,0,nan,9.966240914189567212948e-01
45243,1.249320317893465835668e-03,1.249292739784487946131e-03,9.755315186165702608155e-12,3.046347577689820605273e-15,3.046347659653353844413e-15,1.249320317893460101890e-03,4.589517753036446913807e-15,0,nan,9.966246871038838955068e-01
45303,1.247667491708345311255e-03,1.247639986514437020204e-03,9.716633510113822671976e-12,3.030254653034823566722e-15,3.030254734998356805861e-15,1.247667491708338789101e-03,5.227477462707479933040e-15,0,nan,9.966291480487664010998e-01
45351,1.246348376216306359093e-03,1.246320929146448996255e-03,9.685835284617332486567e-12,3.017456765342050938837e-15,3.017456847305584177977e-15,1.246348376216300137530e-03,4.991832938065711915371e-15,0,nan,9.966327083234975573811e-01
45363,1.246019033057783192975e-03,1.245991600490150771896e-03,9.678156070971763546146e-12,3.014267855685271321979e-15,3.014267937648804561119e-15,1.246019033057776987717e-03,4.980066377668939076924e-15,0,nan,9.966335972173494740138e-01
45423,1.244374924653042198755e-03,1.244347564424415440026e-03,9.639881522568731103511e-12,2.998386346900081844602e-15,2.998386428863615083742e-15,1.244374924653035566169e-03,5.330054056019917956178e-15,0,nan,9.966380346562074115649e-01
45467,1.243172000017151715076e-03,1.243144692655429170078e-03,9.611941694976574265601e-12,2.986806342349876358329e-15,2.986806424313409597469e-15,1.243172000017145844714e-03,4.722083380952084177935e-15,0,nan,9.966412813499730186367e-01
45483,1.242735149296510070716e-03,1.242707861121131445586e-03,9.601808529367293672292e-12,2.982609295661448220989e-15,2.982609377624981460128e-15,1.242735149296504334185e-03,4.616052453756636673986e-15,0,nan,9.966424604116567501880e-01
45543,1.241099689881108901826e-03,1.241072473474724019438e-03,9.563935766365754469796e-12,2.966935878593754249297e-15,2.966935960557287488437e-15,1.241099689881102409636e-03,5.230997925695191161305e-15,0,nan,9.966468745297865894882e-01
45584,1.239984599455064978590e-03,1.239957431928108812572e-03,9.538170528483436361653e-12,2.956284894321623858262e-15,2.956284976285157097401e-15,1.239984599455058156269e-03,5.501940102755786383916e-15,0,nan,9.966498841743533383111e-01
45603,1.239468529389690801615e-03,1.239441384469538651181e-03,9.526261919001089163469e-12,2.951365279883271281064e-15,2.951365361846804520204e-15,1.239468529389683309820e-03,6.044360532426302940104e-15,0,nan,9.966512770564299708749e-01
45663,1.237841650894451559634e-03,1.237814577179254535780e-03,9.488785683053209088235e-12,2.935896691198929425124e-15,2.935896773162462664264e-15,1.237841650894444731277e-03,5.516340558872356924230e-15,0,nan,9.966556680371778842616e-01
45700,1.236840536286936851826e-03,1.236813506341894212601e-03,9.465773278338704355902e-12,2.926408228809418382425e-15,2.926408310772951621565e-15,1.236840536286930231734e-03,5.352421499911626074117e-15,0,nan,9.966583700730649501929e-01
45723,1.236219037556349729934e-03,1.236192034766303874879e-03,9.451505764550255008055e-12,2.920529311614028788686e-15,2.920529393577562027826e-15,1.236219037556342967752e-03,5.470051382361195065021e-15,0,nan,9.966600475173958818375e-01
45783,1.234600672624518342968e-03,1.234573740481283805545e-03,9.414420879674607112712e-12,2.905262347528758269701e-15,2.905262429492291508841e-15,1.234600672624511931564e-03,5.193099500241856535924e-15,0,nan,9.966644155422021204805e-01
45817,1.233685478651663867261e-03,1.233658586418623403017e-03,9.393492200690871270895e-12,2.896655342275755236801e-15,2.896655424239288475941e-15,1.233685478651657955501e-03,4.791951172760963086336e-15,0,nan,9.966668856883842294550e-01
45843,1.232986539435692013161e-03,1.232959677662383724678e-03,9.377529754670125513745e-12,2.890095012593726949652e-15,2.890095094557260188791e-15,1.232986539435686730958e-03,4.284072185097643062147e-15,0,nan,9.966687721564802649008e-01
45903,1.231376621413637949612e-03,1.231349829734815432350e-03,9.340831125750319702991e-12,2.875026527634386422492e-15,2.875026609597919661632e-15,1.231376621413631762142e-03,5.024839430093276069744e-15,0,nan,9.966731174048904804211e-01
45935,1.230519716306277110823e-03,1.230492961899052077254e-03,9.321336799820249773106e-12,2.867030154110611165436e-15,2.867030236074144404575e-15,1.230519716306271818985e-03,4.300490490193919268707e-15,0,nan,9.966754302386712862944e-01
45963,1.229770902068578510014e-03,1.229744180210237203613e-03,9.304323739007235417011e-12,2.860056120576217935798e-15,2.860056202539751174938e-15,1.229770902068573277468e-03,4.254894975041187184535e-15,0,nan,9.966774513318385573385e-01
46024,1.228142708052200413743e-03,1.228116056898592408156e-03,9.267402663172322083668e-12,2.844935961596523450612e-15,2.844936043560056689752e-15,1.228142708052194791668e-03,4.577705238504806838450e-15,0,nan,9.966818459303906250699e-01
46053,1.227370159710233516598e-03,1.227343542071972909424e-03,9.249918519118058980518e-12,2.837782734413959393049e-15,2.837782816377492632189e-15,1.227370159710228046353e-03,4.456882554304691538275e-15,0,nan,9.966839310911326112836e-01
46084,1.226545406229656359418e-03,1.226518824348282570014e-03,9.231277173782158305749e-12,2.830161025011812131954e-15,2.830161106975345371094e-15,1.226545406229650702296e-03,4.612239602172097920399e-15,0,nan,9.966861571599109952883e-01
46144,1.224952253858103013578e-03,1.224925740979233238642e-03,9.195339202889583442918e-12,2.815481879508911238028e-15,2.815481961472444477167e-15,1.224952253858097643919e-03,4.383566357862523355424e-15,0,nan,9.966904572005753277001e-01
46171,1.224236684743754610336e-03,1.224210202828385045393e-03,9.179227969796042124109e-12,2.808907317318335968632e-15,2.808907399281869207772e-15,1.224236684743749813800e-03,3.917980797208566376156e-15,0,nan,9.966923885801069119667e-01
46204,1.223363234789427581375e-03,1.223336790644730239994e-03,9.159587535369016478867e-12,2.800897780796736131673e-15,2.800897862760269370813e-15,1.223363234789422343430e-03,4.281594965213904554921e-15,0,nan,9.966947460958841361516e-01
46264,1.221778332959198160035e-03,1.221751957281730967958e-03,9.124020965531488682917e-12,2.786407991322417008054e-15,2.786408073285950247193e-15,1.221778332959192869785e-03,4.329959051067762516802e-15,0,nan,9.966990238891112755741e-01
46289,1.221119168551348553239e-03,1.221092821323437657005e-03,9.109255906204599404952e-12,2.780398239367245539771e-15,2.780398321330778778911e-15,1.221119168551343080983e-03,4.481345061701339821588e-15,0,nan,9.967008030365431144309e-01
46324,1.220197532386123155657e-03,1.220171224910324668522e-03,9.088638297039290784106e-12,2.772011780201678970978e-15,2.772011862165212210118e-15,1.220197532386117279048e-03,4.816112598949548336469e-15,0,nan,9.967032906233079143378e-01
46384,1.218620817171512434735e-03,1.218594577633192723928e-03,9.053438342821407961729e-12,2.757708423150008009397e-15,2.757708505113541248537e-15,1.218620817171506453411e-03,4.908272592059652481335e-15,0,nan,9.967075463412984581398e-01
46407,1.218017489525745952056e-03,1.217991275960366619538e-03,9.039993223293090327976e-12,2.752249937441521314079e-15,2.752250019405054553219e-15,1.218017489525740016155e-03,4.873411971736952867094e-15,0,nan,9.967091747880187617837e-01
46444,1.217048171498746715613e-03,1.217021999635078477811e-03,9.018419924989947019371e-12,2.743497202414652069062e-15,2.743497284378185308201e-15,1.217048171498741102326e-03,4.612214596684149944838e-15,0,nan,9.967117910856897885444e-01
46504,1.215479579632748260987e-03,1.215453475182258144538e-03,8.983581874757356831944e-12,2.729377406707383954472e-15,2.729377488670917193612e-15,1.215479579632742884233e-03,4.423565381952423125712e-15,0,nan,9.967160248988712976785e-01
46526,1.214905441888974261394e-03,1.214879362091402089860e-03,8.970852885588264816036e-12,2.724222915802300494036e-15,2.724222997765833733175e-15,1.214905441888969357814e-03,4.036182110724047067072e-15,0,nan,9.967175745665031403328e-01
46564,1.213915025919454389325e-03,1.213888988622014320634e-03,8.948923032354467654798e-12,2.715348331138030553919e-15,2.715348413101563793059e-15,1.213915025919449613330e-03,3.934373634988094940516e-15,0,nan,9.967202478230107450061e-01
46624,1.212354494785299876755e-03,1.212328524382118603506e-03,8.914442246949484438616e-12,2.701409277148813151818e-15,2.701409359112346390957e-15,1.212354494785294513237e-03,4.424051318490393048100e-15,0,nan,9.967244599000659847107e-01
46646,1.211783304850697550945e-03,1.211757358910832199292e-03,8.901843679472189379169e-12,2.696320709059872581425e-15,2.696320791023405820565e-15,1.211783304850692561073e-03,4.117791582291109558370e-15,0,nan,9.967260016187760118898e-01
46684,1.210797970736694154775e-03,1.210772066970308355471e-03,8.880138376567593886760e-12,2.687559552449362998850e-15,2.687559634412896237989e-15,1.210797970736689483600e-03,3.857930933786216744014e-15,0,nan,9.967286611717664152662e-01
46744,1.209245438359517589924e-03,1.209219600973783200273e-03,8.846010288011742099387e-12,2.673798470952619795995e-15,2.673798552916153035134e-15,1.209245438359512340649e-03,4.340950782905568753444e-15,0,nan,9.967328516796440786925e-01
46765,1.208702992219552263889e-03,1.208677178006774917060e-03,8.834106777111136604599e-12,2.669002908369282006097e-15,2.669002990332815245237e-15,1.208702992219546935311e-03,4.408509308207720509600e-15,0,nan,9.967343158220982472827e-01
46804,1.207696882318603235143e-03,1.207671111058687858641e-03,8.812056856783836659424e-12,2.660125352711304054260e-15,2.660125434674837293399e-15,1.207696882318597998468e-03,4.336084156504295194030e-15,0,nan,9.967370314650039981935e-01
46864,1.206152287357238747298e-03,1.206126581969612331091e-03,8.778276967007048769312e-12,2.646539523855263177182e-15,2.646539605818796416322e-15,1.206152287357233554562e-03,4.305207176218307635447e-15,0,nan,9.967412005689480297916e-01
46885,1.205612612114450709483e-03,1.205586929722468744405e-03,8.766494799571842121693e-12,2.641804982098340557243e-15,2.641805064061873796382e-15,1.205612612114445905218e-03,3.984916008204406056600e-15,0,nan,9.967426572394162566761e-01
46924,1.204611638296662233169e-03,1.204585998529089261797e-03,8.744669511348762373590e-12,2.633040316529448966010e-15,2.633040398492982205150e-15,1.204611638296657244992e-03,4.140900575586292434819e-15,0,nan,9.967453590323659677499e-01
46984,1.203074920035565468016e-03,1.203049345637096289793e-03,8.711233390944334124787e-12,2.619627068832637155266e-15,2.619627150796170394406e-15,1.203074920035561235921e-03,3.517731249615452033340e-15,0,nan,9.967495068959382861946e-01
47005,1.202537994512811563019e-03,1.202512442934478790330e-03,8.699571024700158104887e-12,2.614952618522619360281e-15,2.614952700486152599420e-15,1.202537994512807057969e-03,3.746285464282205052487e-15,0,nan,9.967509561514738242833e-01
47044,1.201542117549602968832e-03,1.201516608270566423278e-03,8.677967515321721340857e-12,2.606299124756866226516e-15,2.606299206720399465656e-15,1.201542117549598212954e-03,3.958145262768756749257e-15,0,nan,9.967536442001456983624e-01
47104,1.200013215890896513954e-03,1.199987771482890824490e-03,8.644870802326630580831e-12,2.593055834127496427629e-15,2.593055916091029666769e-15,1.200013215890891739971e-03,3.978275827820304815740e-15,0,nan,9.967577709852511168320e-01
47126,1.199453593048024815232e-03,1.199428172364075048661e-03,8.632777513005122029645e-12,2.588221043736034795310e-15,2.588221125699568034450e-15,1.199453593048019818479e-03,4.165857907244170260551e-15,0,nan,9.967592815120969734093e-01
47164,1.198488200187555275181e-03,1.198462820403440893396e-03,8.611942178048763010075e-12,2.579896552544056099103e-15,2.579896634507589338243e-15,1.198488200187550352119e-03,4.107726190203620582173e-15,0,nan,9.967618872913209821115e-01
47224,1.196967055643190528877e-03,1.196941740237081244075e-03,8.579180576748531670033e-12,2.566820641321683731924e-15,2.566820723285216971064e-15,1.196967055643185345988e-03,4.330017856962364727349e-15,0,nan,9.967659931582163476238e-01
47246,1.196410269671807852579e-03,1.196384977809605409255e-03,8.567209628834235028891e-12,2.562046904146971900286e-15,2.562046986110505139426e-15,1.196410269671802693725e-03,4.311944068039038684667e-15,0,nan,9.967674960349963407557e-01
47284,1.195449767536437522819e-03,1.195424516263693089438e-03,8.546584940784666348222e-12,2.553827467433267069746e-15,2.553827549396800308886e-15,1.195449767536432240828e-03,4.418413657685066567431e-15,0,nan,9.967700886255955069451e-01
47344,1.193936321220480812483e-03,1.193911133837699143842e-03,8.514154220542505523206e-12,2.540916403452238947207e-15,2.540916485415772186347e-15,1.193936321220475873328e-03,4.136866352729169416650e-15,0,nan,9.967741737329160768284e-01
47367,1.193357182335538519552e-03,1.193332019379633171172e-03,8.501765950351005319199e-12,2.535988801618153383373e-15,2.535988883581686622513e-15,1.193357182335533274512e-03,4.395196882605015798646e-15,0,nan,9.967757369521456481723e-01
47404,1.192426702122584801502e-03,1.192401578387593729866e-03,8.481887374363047274215e-12,2.528086827496036550253e-15,2.528086909459569789393e-15,1.192426702122579092182e-03,4.787983774337097948826e-15,0,nan,9.967782485194424250182e-01
47464,1.190920895743620812682e-03,1.190895835415470716684e-03,8.449783368472593847261e-12,2.515338123170142546120e-15,2.515338205133675785260e-15,1.190920895743615030200e-03,4.855471251982436195466e-15,0,nan,9.967823130242295643190e-01
47489,1.190294598268368600480e-03,1.190269564288911046529e-03,8.436454515661913524228e-12,2.510049885953781611768e-15,2.510049967917314850908e-15,1.190294598268362874855e-03,4.810258816946218758418e-15,0,nan,9.967840035425969680543e-01
47525,1.189393886287643713542e-03,1.189368890177360535768e-03,8.417310172171236848066e-12,2.502459215315036803579e-15,2.502459297278570042719e-15,1.189393886287638166324e-03,4.663903888797101281119e-15,0,nan,9.967864347706154840197e-01
47585,1.187895725085757071132e-03,1.187870791900086462484e-03,8.385531448084895522766e-12,2.489871749227293308393e-15,2.489871831190826547533e-15,1.187895725085751245557e-03,4.904113089083912280140e-15,0,nan,9.967904786585829107282e-01
47610,1.187272604571418168490e-03,1.187247697534228509791e-03,8.372337524758803144649e-12,2.484650335164067012695e-15,2.484650417127600251835e-15,1.187272604571412231424e-03,5.000591829275297011668e-15,0,nan,9.967921606095881105697e-01
47645,1.186401333305051432679e-03,1.186376462806684739526e-03,8.353912492809222283814e-12,2.477363328005590731822e-15,2.477363409969123970962e-15,1.186401333305045284067e-03,5.182573545319884213190e-15,0,nan,9.967945123814600977860e-01
47705,1.184910696737426390179e-03,1.184885888690246930760e-03,8.322452303549745856450e-12,2.464933356748525185985e-15,2.464933438712058425125e-15,1.184910696737419967552e-03,5.420347153789773958245e-15,0,nan,9.967985359775244901003e-01
47732,1.184241131651092094126e-03,1.184216351630229578998e-03,8.308346750348885049035e-12,2.459365306679963171770e-15,2.459365388643496410910e-15,1.184241131651085453388e-03,5.607589644530506187912e-15,0,nan,9.968003433020356542343e-01
47765,1.183423801246098186132e-03,1.183399055415173444297e-03,8.291149885055406335164e-12,2.452581245771665182697e-15,2.452581327735198421837e-15,1.183423801246091602145e-03,5.563507419806021022451e-15,0,nan,9.968025494848616798599e-01
47825,1.181940632765152371722e-03,1.181915948916726624360e-03,8.260004249552434867908e-12,2.440306410555327601139e-15,2.440306492518860840279e-15,1.181940632765146214110e-03,5.209747189059598015694e-15,0,nan,9.968065529413651222569e-01
47855,1.181200441777243998615e-03,1.181175788832775378975e-03,8.244489918771871171909e-12,2.434197790094473596554e-15,2.434197872058006835693e-15,1.181200441777238236779e-03,4.877949195404713396248e-15,0,nan,9.968085509123446535202e-01
47885,1.180461177299102102853e-03,1.180436555200589480996e-03,8.229014416678942561754e-12,2.428108271692959818484e-15,2.428108353656493057624e-15,1.180461177299096004745e-03,5.165869019590669451464e-15,0,nan,9.968105463847435338660e-01
47945,1.178985420922445568823e-03,1.178960860342422034552e-03,8.198179413420043556255e-12,2.415986254840067107881e-15,2.415986336803600347021e-15,1.178985420922439134019e-03,5.457916024218448399055e-15,0,nan,9.968145298525141460876e-01
47977,1.178199858584420139929e-03,1.178175330720029976433e-03,8.181797052714388755460e-12,2.409552107847091662443e-15,2.409552189810624901582e-15,1.178199858584413337619e-03,5.773477047718652379138e-15,0,nan,9.968166503026403054560e-01
48005,1.177513349779229058847e-03,1.177488850487425900079e-03,8.167498274043728834420e-12,2.403939790663732326344e-15,2.403939872627265565484e-15,1.177513349779222801180e-03,5.314307185775206017034e-15,0,nan,9.968185033820038096794e-01
48065,1.176044950082615666437e-03,1.176020511849911690666e-03,8.136970040037369701687e-12,2.391968314792720515457e-15,2.391968396756253754597e-15,1.176044950082609593952e-03,5.163480424415693377454e-15,0,nan,9.968224670103581272615e-01
48100,1.175190073629287998425e-03,1.175165670909036376435e-03,8.119232137466470674690e-12,2.385019361204189144620e-15,2.385019443167722383760e-15,1.175190073629282970225e-03,4.278626450281352594850e-15,0,nan,9.968247745692006382147e-01
48125,1.174580208114452259047e-03,1.174555830712867071294e-03,8.106593760044799615105e-12,2.380071267768101317432e-15,2.380071349731634556571e-15,1.174580208114447080393e-03,4.408939912845692343517e-15,0,nan,9.968264207745337405738e-01
48185,1.173119110224845771870e-03,1.173094793427532402108e-03,8.076368489804112213811e-12,2.368248094994472893750e-15,2.368248176958006132889e-15,1.173119110224840610898e-03,4.399358686290002957446e-15,0,nan,9.968303647113113232295e-01
48223,1.172195626857354226746e-03,1.172171348325928060680e-03,8.057303498452384365117e-12,2.360798045172897249447e-15,2.360798127136430488587e-15,1.172195626857348771960e-03,4.653477778127824150209e-15,0,nan,9.968328574716088571334e-01
48245,1.171661642831734731138e-03,1.171637386412973129077e-03,8.046293292085944091913e-12,2.356498246691666004911e-15,2.356498328655199244051e-15,1.171661642831729305045e-03,4.631109239862969502769e-15,0,nan,9.968342988572815726602e-01
48305,1.170207792420470752082e-03,1.170183596155659980914e-03,8.016367236632465611112e-12,2.344821177847041622119e-15,2.344821259810574861259e-15,1.170207792420465196710e-03,4.747337609327459784575e-15,0,nan,9.968382232488543184985e-01
48347,1.169192242032887759859e-03,1.169168087742801032461e-03,7.995507242734564637392e-12,2.336690243918701367177e-15,2.336690325882234606317e-15,1.169192242032882989052e-03,4.080430082221896178753e-15,0,nan,9.968409645384948843767e-01
48365,1.168757545543400036894e-03,1.168733409209051768082e-03,7.986589400096965173381e-12,2.333216348168294518892e-15,2.333216430131827758032e-15,1.168757545543395507597e-03,3.875309249960591143077e-15,0,nan,9.968421379222570024182e-01
48425,1.167310888819452678947e-03,1.167286812193184470168e-03,7.956958865984096366367e-12,2.321683222036819274858e-15,2.321683304000352513998e-15,1.167310888819448021960e-03,3.989500302454949030616e-15,0,nan,9.968460429135492028652e-01
48471,1.166204208344354250823e-03,1.166180177344365055669e-03,7.934341311237707678493e-12,2.312889386107473708040e-15,2.312889468071006947180e-15,1.166204208344349801041e-03,3.815611088901297399959e-15,0,nan,9.968490302056737649579e-01
48485,1.165867808933723943909e-03,1.165843791794252300165e-03,7.927474724590488638767e-12,2.310221268461505954521e-15,2.310221350425039193661e-15,1.165867808933719539656e-03,3.777661287685083112040e-15,0,nan,9.968499382585992842163e-01
48545,1.164428292637071597065e-03,1.164404334764205031783e-03,7.898136072946213896899e-12,2.298829961033151678391e-15,2.298830042996684917530e-15,1.164428292637067374712e-03,3.626117116565387858988e-15,0,nan,9.968538239931053699110e-01
48595,1.163231408395887884685e-03,1.163207499744440143880e-03,7.873797687747318841027e-12,2.289390794009019819194e-15,2.289390875972553058334e-15,1.163231408395883486361e-03,3.781125944494335710790e-15,0,nan,9.968570547894386078770e-01
48605,1.162992326745708460134e-03,1.162968427920340773116e-03,7.868942014756675598591e-12,2.287508777879315521810e-15,2.287508859842848760950e-15,1.162992326745703879274e-03,3.938856648081134749285e-15,0,nan,9.968577001525897366926e-01
48665,1.161559898140799088062e-03,1.161536058144903077113e-03,7.839891660345097304068e-12,2.276257201619682002190e-15,2.276257283583215241330e-15,1.161559898140793962348e-03,4.412784919137849093004e-15,0,nan,9.968615667723970019849e-01
48720,1.160249934843773922388e-03,1.160226148584278223555e-03,7.813387654219385550731e-12,2.266003966279300659445e-15,2.266004048242833898585e-15,1.160249934843768165211e-03,4.962014554341946380133e-15,0,nan,9.968651028235880350069e-01
48725,1.160130993768061216306e-03,1.160107212384681304659e-03,7.810984126595582438636e-12,2.265074719321932098286e-15,2.265074801285465337426e-15,1.160130993768055579937e-03,4.858390146926636214151e-15,0,nan,9.968654238876984737656e-01
48785,1.158705600637369376518e-03,1.158681877650615974981e-03,7.782218536896774473193e-12,2.253960822458095311492e-15,2.253960904421628550632e-15,1.158705600637363168826e-03,5.357437392876430679643e-15,0,nan,9.968692715334938398613e-01
48844,1.157307375472295179683e-03,1.157283709699395441578e-03,7.754069945015530929647e-12,2.243098548613635312429e-15,2.243098630577168551569e-15,1.157307375472288705916e-03,5.593818093576318560440e-15,0,nan,9.968730458515482856599e-01
48845,1.157283705822360463794e-03,1.157260041017402598176e-03,7.753594021085980200790e-12,2.242915006861375490501e-15,2.242915088824908729640e-15,1.157283705822354004533e-03,5.581398463512104348922e-15,0,nan,9.968731097446095194186e-01
48905,1.155865296460044291255e-03,1.155841689623103530835e-03,7.725109715393943708274e-12,2.231936772683468360898e-15,2.231936854647001600038e-15,1.155865296460037447546e-03,5.920853059105697251242e-15,0,nan,9.968769385557042072969e-01
48965,1.154450359750413277263e-03,1.154426810668757446415e-03,7.696764762390055138079e-12,2.221025624352319650908e-15,2.221025706315852890048e-15,1.154450359750407065335e-03,5.380853169181954298433e-15,0,nan,9.968807580012615283276e-01
48970,1.154332604709907249274e-03,1.154309060431622010329e-03,7.694408946473256035437e-12,2.220119374740050328947e-15,2.220119456703583568087e-15,1.154332604709901122155e-03,5.307931767744023257126e-15,0,nan,9.968810758667183888056e-01
49026,1.153015387583718230971e-03,1.152991897002926926022e-03,7.668089371999036365388e-12,2.210000889389947858270e-15,2.210000971353481097409e-15,1.153015387583712784655e-03,4.723541446519787737817e-15,0,nan,9.968846315386479620688e-01
49086,1.151607415376421864744e-03,1.151583982125061042176e-03,7.640022864317980780552e-12,2.199223540618832184876e-15,2.199223622582365424016e-15,1.151607415376417081761e-03,4.153310608324663644799e-15,0,nan,9.968884322012645558624e-01
49095,1.151396516071201458001e-03,1.151373091401150777074e-03,7.635824707921007820276e-12,2.197612609461277844113e-15,2.197612691424811083253e-15,1.151396516071196660618e-03,4.166577532630728525487e-15,0,nan,9.968890015009374253496e-01
49146,1.150202877586160767759e-03,1.150179501454615116351e-03,7.612093160599069026449e-12,2.188511808205698833255e-15,2.188511890169232072395e-15,1.150202877586156433491e-03,3.768263560769604044106e-15,0,nan,9.968922236013688749010e-01
49206,1.148801761662064224029e-03,1.148778442441738883648e-03,7.584299428331288809945e-12,2.177865213338707108008e-15,2.177865295302240347147e-15,1.148801761662060148000e-03,3.548069438376378534945e-15,0,nan,9.968960057727777842912e-01
49221,1.148452015882644484945e-03,1.148428710857650469901e-03,7.577372143822594390519e-12,2.175213686641000339820e-15,2.175213768604533578960e-15,1.148452015882640209017e-03,3.723210145242211027970e-15,0,nan,9.968969498775944212791e-01
49266,1.147404055114341998520e-03,1.147380792597656922263e-03,7.556640841075666677802e-12,2.167283281277344871394e-15,2.167283363240878110534e-15,1.147404055114338327797e-03,3.199154770007441973198e-15,0,nan,9.968997787491426302285e-01
49326,1.146009745513913973686e-03,1.145986539494297422673e-03,7.529116578413659247674e-12,2.156765541312918354570e-15,2.156765623276451593710e-15,1.146009745513910749031e-03,2.813810652850141209396e-15,0,nan,9.969035425639528772237e-01
49347,1.145522537391765582199e-03,1.145499351097505795830e-03,7.519514669764695166297e-12,2.153099411217357388218e-15,2.153099493180890627358e-15,1.145522537391762366650e-03,2.807058544073356597503e-15,0,nan,9.969048577408921121314e-01
49386,1.144618820492042171252e-03,1.144595670763924209409e-03,7.501725825896055976752e-12,2.146311526729470401569e-15,2.146311608693003640709e-15,1.144618820492038438802e-03,3.260867823640713972431e-15,0,nan,9.969072972505386430226e-01
49446,1.143231267739962123478e-03,1.143208174098768979687e-03,7.474467774992328644981e-12,2.135920774765099509128e-15,2.135920856728632748268e-15,1.143231267739957937229e-03,3.661768796652419553986e-15,0,nan,9.969110428420616272483e-01
49473,1.142607965938737110342e-03,1.142584897470182029103e-03,7.462244731914194913814e-12,2.131265453414306161726e-15,2.131265535377839400866e-15,1.142607965938733328764e-03,3.309602860951515731210e-15,0,nan,9.969127253997802240058e-01
49506,1.141847075008521400150e-03,1.141824037250669613558e-03,7.447341623040538118810e-12,2.125592826573733430082e-15,2.125592908537266669221e-15,1.141847075008518212023e-03,2.792078032273276328209e-15,0,nan,9.969147793715216702829e-01
49566,1.140466230107823990270e-03,1.140443248030714121916e-03,7.420346573197783755004e-12,2.115327227187341924224e-15,2.115327309150875163363e-15,1.140466230107820211762e-03,3.313125806649974281922e-15,0,nan,9.969185068717746069870e-01
49600,1.139685232786205549768e-03,1.139662282171956210128e-03,7.405107272393297914428e-12,2.109537558661152770361e-15,2.109537640624686009501e-15,1.139685232786202365454e-03,2.794029785135851010885e-15,0,nan,9.969206151263674811278e-01
49626,1.139088720906862106999e-03,1.139065794308872885121e-03,7.393481834390851904271e-12,2.105123525478446930721e-15,2.105123607441980169861e-15,1.139088720906859027611e-03,2.703378782726797109029e-15,0,nan,9.969222253754970524634e-01
49686,1.137714535333171628206e-03,1.137691664013653876711e-03,7.366746621267737513515e-12,2.094981274123195025600e-15,2.094981356086728264740e-15,1.137714535333168647815e-03,2.619630154553561974290e-15,0,nan,9.969259349152247011200e-01
49727,1.136777413888916468676e-03,1.136754580228117091772e-03,7.348551652905047522077e-12,2.088085849854025130116e-15,2.088085931817558369256e-15,1.136777413888913321525e-03,2.768484733310240348639e-15,0,nan,9.969284646284892369627e-01
49746,1.136343661372472791868e-03,1.136320845131743792478e-03,7.340140154149308659434e-12,2.084900029564701744074e-15,2.084900111528234983214e-15,1.136343661372469278693e-03,3.091648369483950864140e-15,0,nan,9.969296355233301161914e-01
49806,1.134976087068320649287e-03,1.134953325707658503690e-03,7.313661658981567715758e-12,2.074879351976845581716e-15,2.074879433940378820856e-15,1.134976087068317213298e-03,3.027366998905103846873e-15,0,nan,9.969333272320256877138e-01
49855,1.133861674134360210398e-03,1.133838957445671216662e-03,7.292131949498786083114e-12,2.066740423658076166844e-15,2.066740505621609405983e-15,1.133861674134356897122e-03,2.922115922855503567721e-15,0,nan,9.969363355481653378529e-01
49866,1.133611800521760722485e-03,1.133589093843398063963e-03,7.287310367288410250706e-12,2.064918805228472532240e-15,2.064918887192005771380e-15,1.133611800521757224874e-03,3.085369079467950198252e-15,0,nan,9.969370100733760215405e-01
49926,1.132250789890980758462e-03,1.132228137698099547717e-03,7.261085516124747162143e-12,2.055017956847940027498e-15,2.055018038811473266638e-15,1.132250789890977465304e-03,2.908506003447704043930e-15,0,nan,9.969406840792878401070e-01
49982,1.130983458509020583155e-03,1.130960856992513927435e-03,7.236722397536366982678e-12,2.045830647849997362812e-15,2.045830729813530601951e-15,1.130983458509016847845e-03,3.302709151199559902154e-15,0,nan,9.969441052079621450217e-01
49986,1.130893043390970723397e-03,1.130870445487696177023e-03,7.234986348030149398779e-12,2.045176377988084813743e-15,2.045176459951618052882e-15,1.130893043390966843986e-03,3.430395934519445514612e-15,0,nan,9.969443492815200945139e-01
50046,1.129538549293178893718e-03,1.129516005484574063186e-03,7.209012110982843386441e-12,2.035393643391521774693e-15,2.035393725355055013833e-15,1.129538549293174873593e-03,3.559085477253491913975e-15,0,nan,9.969480057116716632229e-01
50106,1.128187295925177488151e-03,1.128164806017237621963e-03,7.183162058354265905028e-12,2.025669331356367068742e-15,2.025669413319900307882e-15,1.128187295925173951047e-03,3.135209660125570834134e-15,0,nan,9.969516534011940482271e-01
50111,1.128074837396246055468e-03,1.128052351971300243383e-03,7.181013469573829284425e-12,2.024861596015993792877e-15,2.024861677979527032016e-15,1.128074837396242789733e-03,2.894963543089691776164e-15,0,nan,9.969519569817601856556e-01
50166,1.126839271670327432412e-03,1.126816835469974338244e-03,7.157435448863993942617e-12,2.016003023702305483960e-15,2.016003105665838723100e-15,1.126839271670324066091e-03,2.987400932198143440966e-15,0,nan,9.969552923813925068494e-01
50226,1.125494464967443991252e-03,1.125472082282520614946e-03,7.131831546535079671843e-12,2.006394305737010751931e-15,2.006394387700543991071e-15,1.125494464967439905906e-03,3.629823078556041325038e-15,0,nan,9.969589226834217467015e-01
50239,1.125203513151424748392e-03,1.125181142036272988541e-03,7.126300136585266683455e-12,2.004319967369679385546e-15,2.004320049333212624685e-15,1.125203513151420687399e-03,3.609119185131659716274e-15,0,nan,9.969597081080517597652e-01
50286,1.124152864310464352074e-03,1.124130534949728922947e-03,7.106349620649790485448e-12,1.996842766222922601971e-15,1.996842848186455841111e-15,1.124152864310460342432e-03,3.566812256022229442741e-15,0,nan,9.969625443382800533730e-01
50346,1.122814458248123882164e-03,1.122792182021245142517e-03,7.080988945705918705373e-12,1.987347997344424090807e-15,1.987348079307957329946e-15,1.122814458248120281957e-03,3.206413701515073055735e-15,0,nan,9.969661573768257846711e-01
50368,1.122324507527640204824e-03,1.122302250735666105663e-03,7.071720269115064215193e-12,1.983880726242639798793e-15,1.983880808206173037932e-15,1.122324507527636282743e-03,3.494604418629834701977e-15,0,nan,9.969674800048376169317e-01
50406,1.121479235383628482794e-03,1.121457012101179833222e-03,7.055748801373347277989e-12,1.977909594675325281649e-15,1.977909676638858520788e-15,1.121479235383624852835e-03,3.236760504278621200586e-15,0,nan,9.969697618297717673004e-01
50466,1.120147184374330195933e-03,1.120125013847784057469e-03,7.030628472451070075293e-12,1.968527157146700646684e-15,1.968527239110233885824e-15,1.120147184374325919793e-03,3.817480430023512518253e-15,0,nan,9.969733577276829487521e-01
50497,1.119460197057458748435e-03,1.119438053714557051305e-03,7.017696346582416174405e-12,1.963701361014482933084e-15,1.963701442978016172224e-15,1.119460197057454892317e-03,3.444622240711334459070e-15,0,nan,9.969752122663607034163e-01
50527,1.118796172470315182859e-03,1.118774055386591694330e-03,7.005211566828183827819e-12,1.959045307707819863040e-15,1.959045389671353102180e-15,1.118796172470310615975e-03,4.081962493808190086285e-15,0,nan,9.969770048184802916638e-01
50587,1.117470483752413959802e-03,1.117448419047110431956e-03,6.980330710819712799505e-12,1.949774526749580963518e-15,1.949774608713114202657e-15,1.117470483752409803623e-03,3.719273998167538148818e-15,0,nan,9.969805835561111615807e-01
50626,1.116610469515774868576e-03,1.116588438756729037907e-03,6.964221308476634522853e-12,1.943777916700430799102e-15,1.943777998663964038241e-15,1.116610469515771124691e-03,3.352902134696605100310e-15,0,nan,9.969829051950276017956e-01
50647,1.116147932997524350185e-03,1.116125920484794436030e-03,6.955567543344059395004e-12,1.940558521059886060189e-15,1.940558603023419299329e-15,1.116147932997521107002e-03,2.905693035876017800942e-15,0,nan,9.969841538300311053773e-01
50707,1.114828509077275993377e-03,1.114806548572151332840e-03,6.930921369377515476699e-12,1.931396902737734011270e-15,1.931396984701267250410e-15,1.114828509077272822404e-03,2.844360088879901774094e-15,0,nan,9.969877156702323396631e-01
50756,1.113753291330038964341e-03,1.113731373161189631277e-03,6.910879966278271144652e-12,1.923954991258117284562e-15,1.923955073221650523702e-15,1.113753291330035823225e-03,2.820297663967456468497e-15,0,nan,9.969906182710065362150e-01
50767,1.113512200915854578540e-03,1.113490292234240027977e-03,6.906391498815982268476e-12,1.922289287083152302738e-15,1.922289369046685541877e-15,1.113512200915851515033e-03,2.751210457741092091715e-15,0,nan,9.969912691065576514798e-01
50827,1.112198997489695665927e-03,1.112177140448363877115e-03,6.881977246434448349516e-12,1.913235292567069230281e-15,1.913235374530602469421e-15,1.112198997489692100342e-03,3.205887794823356911840e-15,0,nan,9.969948141687145981506e-01
50886,1.110910697695771274726e-03,1.110888891256215293621e-03,6.858081982238369573034e-12,1.904384119073424194959e-15,1.904384201036957434098e-15,1.110910697695767113889e-03,3.745429406504301787494e-15,0,nan,9.969982920091940326209e-01
50887,1.110888887827174171391e-03,1.110867082243760387353e-03,6.857677931846744109108e-12,1.904234540801459945220e-15,1.904234622764993184359e-15,1.110888887827170115374e-03,3.651145773778092086196e-15,0,nan,9.969983508862663593793e-01
50947,1.109581861008300139246e-03,1.109560106701297423765e-03,6.833492879465754956443e-12,1.895286656509836466502e-15,1.895286738473369705642e-15,1.109581861008296163485e-03,3.583116339484884655531e-15,0,nan,9.970018792886373096697e-01
51007,1.108277906164416900386e-03,1.108256202953171150674e-03,6.809421418464000444306e-12,1.886391267498050801918e-15,1.886391349461584041058e-15,1.108277906164412511485e-03,3.960108914728347706196e-15,0,nan,9.970053994051194500839e-01
51016,1.108082577226344881197e-03,1.108060881663933605265e-03,6.805820455334771470376e-12,1.885061464006787372436e-15,1.885061545970320611575e-15,1.108082577226340475884e-03,3.975617494662012107819e-15,0,nan,9.970059267097372249938e-01
51067,1.106977012477896628317e-03,1.106955360182600937163e-03,6.785462882734487950304e-12,1.877548004625373761562e-15,1.877548086588907000702e-15,1.106977012477891825323e-03,4.338838471031960190740e-15,0,nan,9.970089112648617982941e-01
51127,1.105679169181842400396e-03,1.105657567623532719359e-03,6.761616610852049858419e-12,1.868756501775908347892e-15,1.868756583739441587031e-15,1.105679169181838026212e-03,3.956106021221643570837e-15,0,nan,9.970124148968755100828e-01
51147,1.105247230760697616653e-03,1.105225646075091907455e-03,6.753692687428633715833e-12,1.865837440206319623074e-15,1.865837522169852862214e-15,1.105247230760693150883e-03,4.040516304291386357197e-15,0,nan,9.970135809508260187842e-01
51187,1.104384365559793294842e-03,1.104362814560343446918e-03,6.737881946035023876533e-12,1.860016395830310188707e-15,1.860016477793843427847e-15,1.104384365559789243801e-03,3.668144058983224169466e-15,0,nan,9.970159103300424073514e-01
51247,1.103092590945426668819e-03,1.103071090327543144274e-03,6.714258236107209781843e-12,1.851327326637772120667e-15,1.851327408601305359807e-15,1.103092590945422859606e-03,3.453212426761247163265e-15,0,nan,9.970193975931058160702e-01
51278,1.102426357351966043976e-03,1.102404882695366206483e-03,6.702095912349374277227e-12,1.846857853180738721767e-15,1.846857935144271960907e-15,1.102426357351962295856e-03,3.399883145576542418286e-15,0,nan,9.970211961540053758452e-01
51307,1.101803834722266291213e-03,1.101782384309483693932e-03,6.690744833460266548284e-12,1.842688936988328435190e-15,1.842689018951861674330e-15,1.101803834722262614878e-03,3.336650893257409782814e-15,0,nan,9.970228767146750400757e-01
51367,1.100518086323391125925e-03,1.100496685940067186082e-03,6.667341095016414935085e-12,1.834100872585440149506e-15,1.834100954548973388646e-15,1.100518086323387770192e-03,3.049230013107336314638e-15,0,nan,9.970263477232247846006e-01
51409,1.099619846465454617301e-03,1.099598480998682965837e-03,6.651023386165370990819e-12,1.828118982729819133888e-15,1.828119064693352373028e-15,1.099619846465451322343e-03,2.996452069695116925759e-15,0,nan,9.970287726171470634676e-01
51427,1.099235335231147801457e-03,1.099213984702458388187e-03,6.644046382191525474903e-12,1.825562782018878421870e-15,1.825562863982411661010e-15,1.099235335231144298235e-03,3.186963044622952443993e-15,0,nan,9.970298106471005563050e-01
51487,1.097955570976861128935e-03,1.097934270128795913521e-03,6.620860060858489822367e-12,1.817074316737865291622e-15,1.817074398701398530762e-15,1.097955570976858095604e-03,2.762708203700157399994e-15,0,nan,9.970332655145096700366e-01
51541,1.096806328281343381401e-03,1.096785071997729904200e-03,6.600084525841303233588e-12,1.809476841810178482444e-15,1.809476923773711721584e-15,1.096806328281339760864e-03,3.300980638572138971344e-15,0,nan,9.970363680301153979616e-01
51547,1.096678783140553727418e-03,1.096657531799911412806e-03,6.597781501311041479213e-12,1.808635131024542173432e-15,1.808635212988075412571e-15,1.096678783140550193067e-03,3.222776719921290810681e-15,0,nan,9.970367123535380335267e-01
51607,1.095404961350656541930e-03,1.095383759345039658556e-03,6.574810078227712275284e-12,1.800244881967642041164e-15,1.800244963931175280303e-15,1.095404961350653954350e-03,2.362212940457151571816e-15,0,nan,9.970401511921266436765e-01
51667,1.094134095283738443427e-03,1.094112942441549229250e-03,6.551945170636458589667e-12,1.791903229436548685916e-15,1.791903311400081925055e-15,1.094134095283734238967e-03,3.842728062361697800546e-15,0,nan,9.970435820581103003807e-01
51673,1.094007170845787309255e-03,1.093986022910533630059e-03,6.549664514450875463525e-12,1.791071723979663249897e-15,1.791071805943196489036e-15,1.094007170845783016386e-03,3.923986030625704367779e-15,0,nan,9.970439247072818426585e-01
51727,1.092866174664213494219e-03,1.092845070814648907390e-03,6.529186161879143801939e-12,1.783609836055466812672e-15,1.783609918019000051811e-15,1.092866174664208520759e-03,4.550840664869296322770e-15,0,nan,9.970470049791679315282e-01
51787,1.091601189264074667912e-03,1.091580134237122266805e-03,6.506532439576820150597e-12,1.775364367178021285570e-15,1.775364449141554524614e-15,1.091601189264069944962e-03,4.326625768844815791638e-15,0,nan,9.970504199828621549428e-01
51806,1.091201220825483309690e-03,1.091180181223708320001e-03,6.499380612131226522351e-12,1.772763239449020867635e-15,1.772763321412554106679e-15,1.091201220825478386099e-03,4.512083262175794750978e-15,0,nan,9.970514997545704199088e-01
51847,1.090339128902616944172e-03,1.090318122529049683217e-03,6.483983395595071896632e-12,1.767166490862038194827e-15,1.767166572825571433870e-15,1.090339128902612298938e-03,4.260357570159161257274e-15,0,nan,9.970538270966332053337e-01
51907,1.089079983446161054017e-03,1.089059025557533163728e-03,6.461538426009694741030e-12,1.759015877844579650959e-15,1.759015959808112890002e-15,1.089079983446156898050e-03,3.816034835708365368356e-15,0,nan,9.970572263477882100175e-01
51938,1.088430563719066691830e-03,1.088409630815248378688e-03,6.449982438026408729665e-12,1.754823138353678348262e-15,1.754823220317211587305e-15,1.088430563719062946674e-03,3.440877444205580870787e-15,0,nan,9.970589795558746382684e-01
51967,1.087823742807784814512e-03,1.087802833236427247840e-03,6.439196931072766253021e-12,1.750912201517274272726e-15,1.750912283480807511769e-15,1.087823742807781355865e-03,3.179418821057360791953e-15,0,nan,9.970606177635112814315e-01
52028,1.086549532317589768921e-03,1.086528671697702466692e-03,6.416588539820440697465e-12,1.742721246587631492274e-15,1.742721328551164731318e-15,1.086549532317587160165e-03,2.400954140452683982856e-15,0,nan,9.970640576983159914090e-01
52071,1.085653110652152596866e-03,1.085632284435815182039e-03,6.400715039533889740498e-12,1.736976063357640867424e-15,1.736976145321174106468e-15,1.085653110652150166093e-03,2.238995841795973750668e-15,0,nan,9.970664777358650418060e-01
52088,1.085299119235599548186e-03,1.085278306597194531574e-03,6.394453911278188458973e-12,1.734711243126193313012e-15,1.734711325089726552056e-15,1.085299119235597135201e-03,2.223336466162630681078e-15,0,nan,9.970674333947655327442e-01
52148,1.084051580823359615599e-03,1.084030816001083693395e-03,6.372420973107246988423e-12,1.726747206922686844237e-15,1.726747288886220083280e-15,1.084051580823356802285e-03,2.595184680280608814691e-15,0,nan,9.970708013370338412048e-01
52205,1.082869072975374850551e-03,1.082848353425954705115e-03,6.351583341220231339359e-12,1.719223661683769531905e-15,1.719223743647302770949e-15,1.082869072975371371787e-03,3.212543788710209141885e-15,0,nan,9.970739937241837645503e-01
52208,1.082806907179056877741e-03,1.082786190008316017097e-03,6.350489141998418374046e-12,1.718828821787629452675e-15,1.718828903751162691719e-15,1.082806907179053233064e-03,3.365952755521315536081e-15,0,nan,9.970741615518052592434e-01
52268,1.081565088446300891209e-03,1.081544418763255447150e-03,6.328657838653003204674e-12,1.710955774066049743633e-15,1.710955856029582982676e-15,1.081565088446297127418e-03,3.479948586849534568905e-15,0,nan,9.970775140656382036215e-01
52328,1.080326114813865388820e-03,1.080305492455426201112e-03,6.306926487750712153583e-12,1.703127752614306392954e-15,1.703127834577839631997e-15,1.080326114813862642315e-03,2.542291900390915150923e-15,0,nan,9.970808589049721146571e-01
52339,1.080099277490563025941e-03,1.080078663790669940559e-03,6.302953203645959969703e-12,1.701697475041449542531e-15,1.701697557004982781574e-15,1.080099277490560293413e-03,2.529886228783496503583e-15,0,nan,9.970814712951275395384e-01
52388,1.079089976515431540532e-03,1.079069401319255380040e-03,6.285294517917843469206e-12,1.695344448777144914047e-15,1.695344530740678153091e-15,1.079089976515429006528e-03,2.348279565168785191795e-15,0,nan,9.970841960961342592142e-01
52448,1.077856663829325576526e-03,1.077836135633810591555e-03,6.263761361695633217704e-12,1.687605556364943537748e-15,1.687605638328476776791e-15,1.077856663829323904800e-03,1.550971902502875219749e-15,0,nan,9.970875256653191409987e-01
52473,1.077343615189217630387e-03,1.077323106529791971533e-03,6.254818242884665070135e-12,1.684394053098346412394e-15,1.684394135061879651438e-15,1.077343615189216165550e-03,1.359675392795299654379e-15,0,nan,9.970889107424769636791e-01
52508,1.076626167078269854377e-03,1.076605685722551884395e-03,6.242326455509113261266e-12,1.679910771631265858156e-15,1.679910853594799097199e-15,1.076626167078268623109e-03,1.143635837213513990359e-15,0,nan,9.970908476386110633476e-01
52568,1.075398476629125469467e-03,1.075378041953073708289e-03,6.220989239636049138162e-12,1.672259793250579664563e-15,1.672259875214112903606e-15,1.075398476629124933613e-03,4.982843382263344874036e-16,0,nan,9.970941620419689998384e-01
52607,1.074601978172462632063e-03,1.074581573752669090213e-03,6.207172172268698579590e-12,1.667310006763345953140e-15,1.667310088726879192184e-15,1.074601978172462647945e-03,1.477930255444705100314e-17,0,nan,9.970963123570212205578e-01
52628,1.074173582892643755843e-03,1.074153194736856197986e-03,6.199749158176292661953e-12,1.664652322296248507492e-15,1.664652404259781746536e-15,1.074173582892643713068e-03,3.982146323236963420610e-17,0,nan,9.970974689012379444221e-01
52688,1.072951476323215835515e-03,1.072931134529015806747e-03,6.178605659021372151646e-12,1.657088062218725432304e-15,1.657088144182258671348e-15,1.072951476323215275626e-03,5.218211545350741992192e-16,0,nan,9.971007682421466920071e-01
52742,1.071853955584085166253e-03,1.071833655380240862831e-03,6.159658634366550132548e-12,1.650316930248919410180e-15,1.650317012212452649223e-15,1.071853955584083855575e-03,1.222813611807214256328e-15,0,nan,9.971037312419326501477e-01
52748,1.071732147418622601437e-03,1.071711851828053771452e-03,6.157558193824292155695e-12,1.649566718823961650147e-15,1.649566800787494889190e-15,1.071732147418621407544e-03,1.113984442876470507206e-15,0,nan,9.971040600903008748455e-01
52808,1.070515586719790338335e-03,1.070495337175613684982e-03,6.136606217969735084062e-12,1.642088000252059823288e-15,1.642088082215593062331e-15,1.070515586719789092138e-03,1.164109368520652391806e-15,0,nan,9.971073444711906570617e-01
52868,1.069301784810547427743e-03,1.069281581156236032859e-03,6.115749190544451810726e-12,1.634651616956141124632e-15,1.634651698919674363675e-15,1.069301784810545908377e-03,1.420894803244526116132e-15,0,nan,9.971106214101962676613e-01
52877,1.069119951889804494630e-03,1.069099755105516313253e-03,6.112628792476506208510e-12,1.633539793093435307267e-15,1.633539875056968546311e-15,1.069119951889802798023e-03,1.586919213649880173857e-15,0,nan,9.971111123107480706212e-01
52928,1.068090732317379101465e-03,1.068070574397115115109e-03,6.094986574307932716251e-12,1.627257281681405270883e-15,1.627257363644938509926e-15,1.068090732317377093362e-03,1.880086868038132198206e-15,0,nan,9.971138909325800609188e-01
52988,1.066882419909185664500e-03,1.066862307567855534460e-03,6.074317835663308436383e-12,1.619904709444414656829e-15,1.619904791407947895872e-15,1.066882419909184253555e-03,1.322493562138697561235e-15,0,nan,9.971171530634853310193e-01
53013,1.066379762901502065847e-03,1.066359669505781123180e-03,6.065733442027941334850e-12,1.616853396278116313335e-15,1.616853478241649552378e-15,1.066379762901500843049e-03,1.146681492860378378426e-15,0,nan,9.971185101091404357236e-01
53048,1.065676838297046789480e-03,1.065656771380238008670e-03,6.053742444628644708208e-12,1.612593617512615719412e-15,1.612593699476148958455e-15,1.065676838297045709090e-03,1.013806892856306120740e-15,0,nan,9.971204078279517010069e-01
53108,1.064473978233979089073e-03,1.064453956587975425041e-03,6.033259874808302153368e-12,1.605323725384017449302e-15,1.605323807347550688346e-15,1.064473978233978466292e-03,5.850598391347739647934e-16,0,nan,9.971236552508993449873e-01
53148,1.063673578949447199454e-03,1.063653587398924980911e-03,6.019656137265742870769e-12,1.600499881892908484048e-15,1.600499963856441723091e-15,1.063673578949446560580e-03,6.006303184643829149401e-16,0,nan,9.971258161331671930334e-01
53168,1.063273830514702578826e-03,1.063253853986481037991e-03,6.012869603364733442438e-12,1.598094754767119835031e-15,1.598094836730653074074e-15,1.063273830514701796485e-03,7.357848782275054695975e-16,0,nan,9.971268953571404001688e-01
53228,1.062076385975403670578e-03,1.062056454412629727738e-03,5.992571110990389443599e-12,1.590906429561014909245e-15,1.590906511524548148288e-15,1.062076385975402413158e-03,1.183926529958769452378e-15,0,nan,9.971301281713714213567e-01
53285,1.060941309174097055279e-03,1.060921420188022656905e-03,5.973372083756104722711e-12,1.584114918903557217241e-15,1.584115000867090456284e-15,1.060941309174095529243e-03,1.438379032281241383471e-15,0,nan,9.971331926130598940963e-01
53288,1.060881635493502719511e-03,1.060861748744527282076e-03,5.972363881879987063248e-12,1.583758475835706818172e-15,1.583758557799240057215e-15,1.060881635493501234980e-03,1.399337182880909710395e-15,0,nan,9.971333537181769356736e-01
53348,1.059689569987423739608e-03,1.059669727901278377113e-03,5.952247403702977574414e-12,1.576650621812634120758e-15,1.576650703776167359801e-15,1.059689569987421718799e-03,1.906981922956865177853e-15,0,nan,9.971365720220352595743e-01
53408,1.058500180416361950708e-03,1.058480382842755859046e-03,5.932221167576257584604e-12,1.569582597845366343249e-15,1.569582679808899582293e-15,1.058500180416359757211e-03,2.072269553294367760538e-15,0,nan,9.971397831073102906228e-01
53421,1.058242831168430776387e-03,1.058223043219464745354e-03,5.927893994860632634826e-12,1.568056416380038890185e-15,1.568056498343572129228e-15,1.058242831168428529103e-03,2.123599822266493381629e-15,0,nan,9.971404778933685540557e-01
53468,1.057313457780057613933e-03,1.057293704569373712226e-03,5.912284668037160554916e-12,1.562554136400523197662e-15,1.562554218364056436706e-15,1.057313457780055119527e-03,2.359192661543139138748e-15,0,nan,9.971429869982611263169e-01
53529,1.056109681175639285894e-03,1.056089972914571462059e-03,5.892107368436051675239e-12,1.555448817396984452943e-15,1.555448899360517691986e-15,1.056109681175636445687e-03,2.689310970145093106396e-15,0,nan,9.971462369371054344216e-01
53558,1.055538354739363280516e-03,1.055518667793994228715e-03,5.882547077475648177212e-12,1.552085043882465295227e-15,1.552085125845998534271e-15,1.055538354739360629302e-03,2.511716521718068951586e-15,0,nan,9.971477793981231864374e-01
53589,1.054928309644682839913e-03,1.054908645446842475196e-03,5.872350313956331414955e-12,1.548499335097138478138e-15,1.548499417060671717182e-15,1.054928309644680119984e-03,2.578306646892516122471e-15,0,nan,9.971494263928441967012e-01
53649,1.053749578141042076568e-03,1.053729957858820899877e-03,5.852681491704147485906e-12,1.541588620871961658886e-15,1.541588702835494897929e-15,1.053749578141037834944e-03,4.025266961413293964023e-15,0,nan,9.971526087267852137496e-01
53695,1.052847666351159131026e-03,1.052828079638027519715e-03,5.837661506742958290459e-12,1.536316499255804831244e-15,1.536316581219338070288e-15,1.052847666351154381289e-03,4.511324290806109704912e-15,0,nan,9.971550437079772498958e-01
53709,1.052573477825033453417e-03,1.052553901311482171740e-03,5.833100409687952216981e-12,1.534716415486910795969e-15,1.534716497450444035013e-15,1.052573477825028704951e-03,4.511292372784785643058e-15,0,nan,9.971557839627432524572e-01
53769,1.051399999896395886373e-03,1.051380467005219631130e-03,5.813606579204624010663e-12,1.527882461727562917267e-15,1.527882543691096156310e-15,1.051399999896392060537e-03,3.638801659585190982105e-15,0,nan,9.971589521244353777028e-01
53829,1.050229135594071524021e-03,1.050209646179627032136e-03,5.794199514813885942689e-12,1.521086504381645944515e-15,1.521086586345179183558e-15,1.050229135594067956212e-03,3.397171657150197982747e-15,0,nan,9.971621132354826172006e-01
53833,1.050151170688993140442e-03,1.050131684167834736701e-03,5.792908783708385413433e-12,1.520634785328373518027e-15,1.520634867291906757070e-15,1.050151170688989486025e-03,3.479896869907462627118e-15,0,nan,9.971623237261062100054e-01
53889,1.049060876195983486175e-03,1.049041430113274763272e-03,5.774878734312823704144e-12,1.514328290221222996612e-15,1.514328372184756235655e-15,1.049060876195979134650e-03,4.148020373402654434015e-15,0,nan,9.971652673193945193167e-01
53949,1.047895213018819240286e-03,1.047875810123494741757e-03,5.755643758710749237385e-12,1.507607567985078911807e-15,1.507607649948612150851e-15,1.047895213018814450950e-03,4.570434125961254375386e-15,0,nan,9.971684143995695216440e-01
53971,1.047468451974839032462e-03,1.047449064878847296151e-03,5.748612339070704336366e-12,1.505152647635321232222e-15,1.505152729598854471266e-15,1.047468451974833839197e-03,4.957920087181102023834e-15,0,nan,9.971695665787517925851e-01
54009,1.046732137417818965172e-03,1.046712777566167259374e-03,5.736494112204295688482e-12,1.500924088361302806643e-15,1.500924170324836045686e-15,1.046732137417813736332e-03,4.995394786882384810394e-15,0,nan,9.971715544993088317714e-01
54069,1.045571640786560662154e-03,1.045552323835507611480e-03,5.717429322152705877870e-12,1.494277603970017189106e-15,1.494277685933550428150e-15,1.045571640786554094895e-03,6.281021732149353955572e-15,0,nan,9.971746876418125192227e-01
54109,1.044799404893867467159e-03,1.044780116464040595897e-03,5.704766372611627733699e-12,1.489867045987209704617e-15,1.489867127950742943660e-15,1.044799404893860814139e-03,6.367748921990216580751e-15,0,nan,9.971767725497544008020e-01
54129,1.044413714556744398818e-03,1.044394440363848822889e-03,5.698448919053252392848e-12,1.487667869346265994523e-15,1.487667951309799233567e-15,1.044413714556737618107e-03,6.492360648371327672819e-15,0,nan,9.971778138501668368511e-01
54189,1.043258350197987177968e-03,1.043239118621438034709e-03,5.679552436517075545221e-12,1.481094640923125286391e-15,1.481094722886658525434e-15,1.043258350197980508536e-03,6.392885852575526752365e-15,0,nan,9.971809331473666935847e-01
54248,1.042124731856289938589e-03,1.042105542048136828867e-03,5.661052280277830148332e-12,1.474666330547619593182e-15,1.474666412511152832226e-15,1.042124731856282827324e-03,6.823813782834373534772e-15,0,nan,9.971839937391453702526e-01
54249,1.042105539217610650840e-03,1.042086350116223350190e-03,5.660739411245055899980e-12,1.474557677014932926331e-15,1.474557758978466165375e-15,1.042105539217603604585e-03,6.761556353746980621914e-15,0,nan,9.971840455563055219076e-01
54309,1.040955273160430998719e-03,1.040936126393643716345e-03,5.642009383003926790062e-12,1.468056737800689168314e-15,1.468056819764222407358e-15,1.040955273160424289159e-03,6.445579273610249618858e-15,0,nan,9.971871510997680648249e-01
54369,1.039807543608557054496e-03,1.039788439036427696027e-03,5.623361894602719464571e-12,1.461591585307660441272e-15,1.461591667271193680316e-15,1.039807543608549775412e-03,7.000414217122231677980e-15,0,nan,9.971902498004494402027e-01
54387,1.039463718107631320584e-03,1.039444626166702951783e-03,5.617783675373814088860e-12,1.459658982619691933909e-15,1.459659064583225172952e-15,1.039463718107624322715e-03,6.732191274169380400250e-15,0,nan,9.971911780796887794570e-01
54429,1.038662342181179100084e-03,1.038643279664381614824e-03,5.604796491869221020485e-12,1.455161983395085229889e-15,1.455162065358618468932e-15,1.038662342181171761708e-03,7.065217943923512144844e-15,0,nan,9.971933416809332636826e-01
54489,1.037519660534370023741e-03,1.037500639934191152061e-03,5.586312723626835189455e-12,1.448767697738102855198e-15,1.448767779701636094242e-15,1.037519660534362437714e-03,7.311694769911558876757e-15,0,nan,9.971964267637119320445e-01
54526,1.036816259279454326483e-03,1.036797264458977178847e-03,5.574954897410878958991e-12,1.444842057917335421842e-15,1.444842139880868660886e-15,1.036816259279446699587e-03,7.356073312946477837678e-15,0,nan,9.971983258526966573164e-01
54549,1.036379490360878887975e-03,1.036360511539214475027e-03,5.567910141671487961098e-12,1.442408495811790945912e-15,1.442408577775324184956e-15,1.036379490360871838226e-03,6.802285655444977597679e-15,0,nan,9.971995050711726435032e-01
54609,1.035241823389934038430e-03,1.035222886209286215220e-03,5.549588300748889112321e-12,1.436084146875406135216e-15,1.436084228838939374259e-15,1.035241823389926531071e-03,7.251792500084885383605e-15,0,nan,9.972025766256149417808e-01
54666,1.034163350858399678042e-03,1.034144453109909047098e-03,5.532256935343698758728e-12,1.430108089396999146116e-15,1.430108171360532385159e-15,1.034163350858392144319e-03,7.284847973836342698946e-15,0,nan,9.972054883675632946612e-01
54669,1.034106651387037322312e-03,1.034087755710510819415e-03,5.531346758531800853744e-12,1.429794421956723308176e-15,1.429794503920256547220e-15,1.034106651387029628394e-03,7.440158988385104559126e-15,0,nan,9.972056414492289587708e-01
54729,1.032973966153770016205e-03,1.032955111845068911156e-03,5.513185075597693321295e-12,1.423539093836586643275e-15,1.423539175800119882319e-15,1.032973966153762114764e-03,7.649215980499526258218e-15,0,nan,9.972086995641136580285e-01
54789,1.031843759527592899183e-03,1.031824946451017363871e-03,5.495102815406473803804e-12,1.417317937033572962242e-15,1.417318018997106201285e-15,1.031843759527585477163e-03,7.192969141564090108487e-15,0,nan,9.972117509922675060788e-01
54806,1.031523983815953084825e-03,1.031505182397224329449e-03,5.489993887767542767916e-12,1.415561457469760097673e-15,1.415561539433293336717e-15,1.031523983815945914373e-03,6.951318290571410761101e-15,0,nan,9.972126143509264557135e-01
54849,1.030716023381652831151e-03,1.030697251402096312894e-03,5.477099544278500729674e-12,1.411130727788834411307e-15,1.411130809752367650350e-15,1.030716023381645630418e-03,6.986146329716057736988e-15,0,nan,9.972147957555992522590e-01
54909,1.029590749624584777519e-03,1.029572018607529879097e-03,5.459174831372668841138e-12,1.404977244051057832819e-15,1.404977326014591071863e-15,1.029590749624578125558e-03,6.460782107308513666091e-15,0,nan,9.972178338759161434954e-01
54946,1.028898054736109837423e-03,1.028879348912466315177e-03,5.448160231293210585515e-12,1.401199311097210090765e-15,1.401199393060743329809e-15,1.028898054736102446425e-03,7.183411131436044757018e-15,0,nan,9.972197040815362507069e-01
54969,1.028467930200321856990e-03,1.028449240011837734557e-03,5.441328248664837614529e-12,1.398857265461608451926e-15,1.398857347425141690969e-15,1.028467930200314635399e-03,7.021697943120892697777e-15,0,nan,9.972208653749382414096e-01
55030,1.027328904882857324790e-03,1.027310256066723843232e-03,5.423263878887897825128e-12,1.392669409243147215491e-15,1.392669491206680454535e-15,1.027328904882850157197e-03,6.976921184246475270114e-15,0,nan,9.972239406334764923374e-01
55087,1.026266847594085917031e-03,1.026248237313331966927e-03,5.406456254876320578187e-12,1.386918207584130087901e-15,1.386918289547663326944e-15,1.026266847594079119380e-03,6.623668274863010146941e-15,0,nan,9.972268080905131014554e-01
55090,1.026211010667522601295e-03,1.026192402411636771589e-03,5.405573568142571433167e-12,1.386616335899865412585e-15,1.386616417863398651629e-15,1.026211010667515747739e-03,6.678504969473432544840e-15,0,nan,9.972269588452085590895e-01
55150,1.025095546694418423631e-03,1.025076978866599521079e-03,5.387960113238748370069e-12,1.380596113062811473190e-15,1.380596195026344712234e-15,1.025095546694411819632e-03,6.442324594699714983205e-15,0,nan,9.972299705005763203179e-01
55210,1.023982505047325245601e-03,1.023963977515965871612e-03,5.370423097252532411321e-12,1.374608527025267205713e-15,1.374608608988800444756e-15,1.023982505047318509465e-03,6.578369609788354332571e-15,0,nan,9.972329756209188160953e-01
55228,1.023649063727533623305e-03,1.023630548259534108965e-03,5.365176836050215139948e-12,1.372818583640828200507e-15,1.372818665604361439550e-15,1.023649063727526865147e-03,6.602026503279953080401e-15,0,nan,9.972338758858698640891e-01
55270,1.022871877844367142704e-03,1.022853390478430622712e-03,5.352962105971134654786e-12,1.368653365700717574157e-15,1.368653447664250813201e-15,1.022871877844360166541e-03,6.820173185607814912992e-15,0,nan,9.972359742274802886270e-01
55330,1.021763657237826196725e-03,1.021745209906843544420e-03,5.335576727872327903886e-12,1.362730418608829966649e-15,1.362730500572363205693e-15,1.021763657237819301982e-03,6.747883683953363575907e-15,0,nan,9.972389663414123703875e-01
55370,1.021026176638109919659e-03,1.021007755924892334079e-03,5.324028281118600837919e-12,1.358799580790465119831e-15,1.358799662753998358875e-15,1.021026176638103478185e-03,6.308823371053768524658e-15,0,nan,9.972409574874212088861e-01
55390,1.020657835413957747681e-03,1.020639427988024195565e-03,5.318266554104073461060e-12,1.356839476861567991900e-15,1.356839558825101230943e-15,1.020657835413951748040e-03,5.878209167019543948655e-15,0,nan,9.972419519837749393395e-01
55450,1.019554404592808464700e-03,1.019536036942580645159e-03,5.301031178464366196666e-12,1.350980333149448783737e-15,1.350980415112982022781e-15,1.019554404592803014572e-03,5.345597640928342601829e-15,0,nan,9.972449311755433186866e-01
55510,1.018453357028032248491e-03,1.018435029024725158031e-03,5.283870197381187662251e-12,1.345152781727915846031e-15,1.345152863691449085075e-15,1.018453357028025838675e-03,6.293676489940742044558e-15,0,nan,9.972479039376023559368e-01
55512,1.018416696397384706499e-03,1.018398369713430229311e-03,5.283299441230304514588e-12,1.344959071715445572604e-15,1.344959153678978811648e-15,1.018416696397378433585e-03,6.159477030687732756880e-15,0,nan,9.972480029191792791658e-01
55570,1.017354685006705483294e-03,1.017336396522089880454e-03,5.266783209892613878535e-12,1.339356618403834458693e-15,1.339356700367367697736e-15,1.017354685006698911059e-03,6.460121149214786720453e-15,0,nan,9.972508702907332797162e-01
55630,1.016258380849153130851e-03,1.016240131755551633075e-03,5.249769817627217683270e-12,1.333591640522168808260e-15,1.333591722485702047303e-15,1.016258380849146777469e-03,6.251739221878838582725e-15,0,nan,9.972538302556384229389e-01
55654,1.015820520474041430484e-03,1.015802287101219211762e-03,5.242984978638301421361e-12,1.331294336189281858429e-15,1.331294418152815097473e-15,1.015820520474035574839e-03,5.764448074700077504779e-15,0,nan,9.972550124575160587661e-01
55690,1.015164436908766801282e-03,1.015146227079051933356e-03,5.232829624784547615566e-12,1.327857646952739623127e-15,1.327857728916272862170e-15,1.015164436908760902227e-03,5.810935517005657712704e-15,0,nan,9.972567838529300000144e-01
55750,1.014072845571827160768e-03,1.014054674879417451694e-03,5.215962238115763518879e-12,1.322154438077126536152e-15,1.322154520040659775196e-15,1.014072845571821887776e-03,5.199815652219209935999e-15,0,nan,9.972597311031313284174e-01
55796,1.013237547379608168366e-03,1.013219406607081653562e-03,5.203079636848499879653e-12,1.317802702228171248158e-15,1.317802784191704487201e-15,1.013237547379602795001e-03,5.303164369540849396583e-15,0,nan,9.972619863759970264424e-01
55810,1.012983599257328290802e-03,1.012965467576185888549e-03,5.199167266904504439862e-12,1.316481815775701055932e-15,1.316481897739234294976e-15,1.012983599257322835698e-03,5.385184856451734832613e-15,0,nan,9.972626720266812180805e-01
55870,1.011896690416798794826e-03,1.011878597621426647407e-03,5.182444322947822923275e-12,1.310839583414761787532e-15,1.310839665378295026575e-15,1.011896690416793851224e-03,4.885480864153314659960e-15,0,nan,9.972656066439210812606e-01
55930,1.010812111534132445856e-03,1.010794057499571265563e-03,5.165793020537415351018e-12,1.305227545833837205070e-15,1.305227627797370444114e-15,1.010812111534127670390e-03,4.724385296742762920332e-15,0,nan,9.972685349751151566498e-01
55939,1.010649625197577268151e-03,1.010631576966392964137e-03,5.163301480538300057484e-12,1.304388332504320987331e-15,1.304388414467854226375e-15,1.010649625197572350807e-03,4.865527848194808419292e-15,0,nan,9.972689736838714687109e-01
55990,1.009729855125411461525e-03,1.009711839727236472319e-03,5.149212976440882565912e-12,1.299645509333066613795e-15,1.299645591296599852839e-15,1.009729855125406410562e-03,5.002291769384673937255e-15,0,nan,9.972714570404372956070e-01
56050,1.008649913738734332780e-03,1.008631936853052885050e-03,5.132703809883220108057e-12,1.294093281660720258374e-15,1.294093363624253497417e-15,1.008649913738729433647e-03,4.857119027196475439116e-15,0,nan,9.972743728599712785283e-01
56083,1.008056930064536900471e-03,1.008038974308109615025e-03,5.123653842652723856649e-12,1.291052193260876630172e-15,1.291052275224409869216e-15,1.008056930064531870260e-03,4.990006899775050277266e-15,0,nan,9.972759739056995902909e-01
56110,1.007572279954047989384e-03,1.007554341457496741019e-03,5.116265142528495958683e-12,1.288570672000855799355e-15,1.288570753964389038398e-15,1.007572279954042308969e-03,5.637724276002559776053e-15,0,nan,9.972772824537239256160e-01
56170,1.006496946382973243367e-03,1.006479046152714907150e-03,5.099896598461565487870e-12,1.283077490961053164189e-15,1.283077572924586403232e-15,1.006496946382966875691e-03,6.326572656763671712481e-15,0,nan,9.972801858416072998625e-01
56226,1.005495370529979441698e-03,1.005477505904563313710e-03,5.084682227916729322198e-12,1.277976907293206909965e-15,1.277976989256740149008e-15,1.005495370529973267358e-03,6.140595939927066834838e-15,0,nan,9.972828900887181394859e-01
56230,1.005423905668638689254e-03,1.005406043582359647617e-03,5.083597804170074218167e-12,1.277613550560304607024e-15,1.277613632523837846068e-15,1.005423905668632387434e-03,6.267823166848930419075e-15,0,nan,9.972830830434500352824e-01
56290,1.004353150485513953769e-03,1.004335326421421223028e-03,5.067368388526564309616e-12,1.272178664217011780579e-15,1.272178746180545019622e-15,1.004353150485507741947e-03,6.184898205183109508994e-15,0,nan,9.972859740790018617763e-01
56350,1.003284673539240126616e-03,1.003266887376058754885e-03,5.051207982770690861312e-12,1.266772646737077866525e-15,1.266772728700611105568e-15,1.003284673539234777074e-03,5.332028484629033486265e-15,0,nan,9.972888589679226812516e-01
56371,1.002911243496397734540e-03,1.002893470569979610801e-03,5.045568076462893987269e-12,1.264887326829049697631e-15,1.264887408792582936674e-15,1.002911243496392430102e-03,5.289040268976433773799e-15,0,nan,9.972898672305310464685e-01
56410,1.002218467566468214358e-03,1.002200719183438462623e-03,5.035116220491684599472e-12,1.261395314302148632160e-15,1.261395396265681871203e-15,1.002218467566462630293e-03,5.571704060026877202232e-15,0,nan,9.972917377297992836348e-01
56470,1.001154525334688920671e-03,1.001136814611563660704e-03,5.019092737610823248882e-12,1.256046484457916640153e-15,1.256046566421449879197e-15,1.001154525334683154494e-03,5.759527268286614200294e-15,0,nan,9.972946103841233841340e-01
56515,1.000358049907382066226e-03,1.000340367350579379169e-03,5.007119716095057928007e-12,1.252053457905312750478e-15,1.252053539868845989522e-15,1.000358049907375871451e-03,6.192558214849079125093e-15,0,nan,9.972967608784680458816e-01
56531,1.000075163957546550350e-03,1.000057491399245889613e-03,5.002871819639596997263e-12,1.250637539883636091285e-15,1.250637621847169330328e-15,1.000075163957540270024e-03,6.279853768754976060219e-15,0,nan,9.972975246749433858606e-01
56591,9.990157650616618249806e-04,9.989981299223147336031e-04,4.986984935497904435495e-12,1.245345640769886355513e-15,1.245345722733419594556e-15,9.990157650616562517156e-04,5.578755841107790207428e-15,0,nan,9.973003850713346133024e-01
56651,9.979586082739121035562e-04,9.979410104348006120556e-04,4.971165246404657619435e-12,1.240081701990642886725e-15,1.240081783954176125768e-15,9.979586082739068793746e-04,5.234867997526644683845e-15,0,nan,9.973032394184898827283e-01
56660,9.978002276976782793788e-04,9.977826354433938765148e-04,4.968798066647726838997e-12,1.239294511788969591347e-15,1.239294593752502830390e-15,9.978002276976728587915e-04,5.432537691899884602734e-15,0,nan,9.973036670500032681514e-01
56711,9.969036864840373057123e-04,9.968861258269456470521e-04,4.955412397475585435651e-12,1.234845546455267807761e-15,1.234845628418801046805e-15,9.969036864840317417646e-04,5.581228906776450020436e-15,0,nan,9.973060877355775233344e-01
56771,9.958509926118093175812e-04,9.958334690190202408838e-04,4.939726036073161971232e-12,1.229636998380305390602e-15,1.229637080343838629645e-15,9.958509926118031239704e-04,6.219415189011322715018e-15,0,nan,9.973089300416820470862e-01
56805,9.952554523533531372070e-04,9.952379497116042254140e-04,4.930866477853423203444e-12,1.226697676131096242292e-15,1.226697758094629481336e-15,9.952554523533470644043e-04,6.101752772095007675507e-15,0,nan,9.973105380208179957164e-01
56831,9.948005196068732645942e-04,9.947830329611663004175e-04,4.924105811790053117688e-12,1.224455883278464775272e-15,1.224455965241998014315e-15,9.948005196068676088493e-04,5.685305502424192438318e-15,0,nan,9.973117663558032462289e-01
56891,9.937522604485939884539e-04,9.937348106332421961845e-04,4.908551376432713418146e-12,1.219302027947727671878e-15,1.219302109911260910921e-15,9.937522604485886776632e-04,5.344179743318236895661e-15,0,nan,9.973145966968721531226e-01
56950,9.927236243047394582961e-04,9.927062105925552135816e-04,4.893319999475966133087e-12,1.214260485541767992669e-15,1.214260567505301231712e-15,9.927236243047346122089e-04,4.881607660815646105215e-15,0,nan,9.973173740593087329255e-01
56951,9.927062081458951515317e-04,9.926887950446629509810e-04,4.893062384005035517368e-12,1.214175260460517990635e-15,1.214175342424051229679e-15,9.927062081458903069268e-04,4.880200105597603856179e-15,0,nan,9.973174210837334704755e-01
57011,9.916623557371074485639e-04,9.916449792342478010421e-04,4.877638490692231525037e-12,1.209075410153013643846e-15,1.209075492116546882890e-15,9.916623557371015497206e-04,5.948439294554798872525e-15,0,nan,9.973202395351605563725e-01
57071,9.906206962898077110491e-04,9.906033562700595172801e-04,4.862279354844713753091e-12,1.204002307614510035122e-15,1.204002389578043274165e-15,9.906206962898020975500e-04,5.666648315258755056688e-15,0,nan,9.973230520698298710402e-01
57096,9.901873171060419573375e-04,9.901699922536873633289e-04,4.855898746564043405843e-12,1.201896369172039846732e-15,1.201896451135573085775e-15,9.901873171060356830468e-04,6.336468433069145457300e-15,0,nan,9.973242222174419882759e-01
57131,9.895812229006751420401e-04,9.895639192492610737573e-04,4.846984636962351716035e-12,1.198955784676962478475e-15,1.198955866640495717518e-15,9.895812229006688171393e-04,6.391492431239413202717e-15,0,nan,9.973258587063604073820e-01
57191,9.885439286953289026588e-04,9.885266612979521499982e-04,4.831753999678550518553e-12,1.193935674404531920186e-15,1.193935756368065159229e-15,9.885439286953232467022e-04,5.721502567555996343259e-15,0,nan,9.973286594632741990226e-01
57243,9.876466978096288835270e-04,9.876294617403346201567e-04,4.818605688936089674919e-12,1.189606148961875716769e-15,1.189606230925408955812e-15,9.876466978096227443381e-04,6.215976761929236629832e-15,0,nan,9.973310820442507930298e-01
57251,9.875088068281860816111e-04,9.874915755710286183883e-04,4.816587107744785588507e-12,1.188941811083323067623e-15,1.188941893046856306666e-15,9.875088068281800553952e-04,6.102442693748290923288e-15,0,nan,9.973314543590350635680e-01
57311,9.864758504823021006275e-04,9.864586552520216485712e-04,4.801483628014954422600e-12,1.183974030211129649298e-15,1.183974112174662888341e-15,9.864758504822964512354e-04,5.726842799110517444684e-15,0,nan,9.973342434120126903056e-01
57371,9.854450528692280334569e-04,9.854278935529561106454e-04,4.786443229430127241252e-12,1.179032168487352837014e-15,1.179032250450886076058e-15,9.854450528692225348367e-04,5.579834451662130414467e-15,0,nan,9.973370266405111632868e-01
57389,9.851362335268289052020e-04,9.851190849628204283112e-04,4.781943361440440727222e-12,1.177554639937858209408e-15,1.177554721901391448451e-15,9.851362335268234458629e-04,5.541709783372952658816e-15,0,nan,9.973378604760135641093e-01
57431,9.844164072288570828395e-04,9.843992837141955342534e-04,4.771465583003215189761e-12,1.174116063802957719386e-15,1.174116145766490958430e-15,9.844164072288525888003e-04,4.565181104027803675766e-15,0,nan,9.973398040627499070159e-01
57491,9.833899068292821163406e-04,9.833728190043020296607e-04,4.756550361803970435731e-12,1.169225555230572306499e-15,1.169225637194105545543e-15,9.833899068292772984172e-04,4.899301254287616229109e-15,0,nan,9.973425756968856121078e-01
57536,9.826214353100307889038e-04,9.826043741791386145618e-04,4.745404716943082997470e-12,1.165574375103041732247e-15,1.165574457066574971290e-15,9.826214353100262051851e-04,4.664786080735599216935e-15,0,nan,9.973446506349137445115e-01
57551,9.823655449666414928023e-04,9.823484927198797289627e-04,4.741697240943858592913e-12,1.164360483014619077393e-15,1.164360564978152316436e-15,9.823655449666368960603e-04,4.679258092044337453664e-15,0,nan,9.973453415609829742438e-01
57611,9.813433149649794171032e-04,9.813262981854362250467e-04,4.726905897561304460447e-12,1.159520688561603494013e-15,1.159520770525136733056e-15,9.813433149649752223843e-04,4.274466284197208889244e-15,0,nan,9.973481016730405912616e-01
57671,9.803232101760989223443e-04,9.803062287532364211390e-04,4.712176010806937382672e-12,1.154706014430453935470e-15,1.154706096393987174513e-15,9.803232101760946963911e-04,4.310775475989195931110e-15,0,nan,9.973508560509833060863e-01
57684,9.801024669413916420163e-04,9.800854931646184146909e-04,4.708992604577721509148e-12,1.153666130789840894658e-15,1.153666212753374133702e-15,9.801024669413872928198e-04,4.437491684280910272614e-15,0,nan,9.973514520788225571246e-01
57731,9.793052239794163699171e-04,9.792882778031550793096e-04,4.697507261828927356723e-12,1.149916304322954762567e-15,1.149916386286488001610e-15,9.793052239794121906566e-04,4.267577114283399285642e-15,0,nan,9.973536047126569990362e-01
57791,9.782893497818189853382e-04,9.782724387425358741899e-04,4.682899333758523505047e-12,1.145151403074278650438e-15,1.145151485037811889481e-15,9.782893497818158054707e-04,3.250436656414836943894e-15,0,nan,9.973563476758320620399e-01
57832,9.775963803941927713487e-04,9.775794933023637060115e-04,4.672952067972621027674e-12,1.141909576471840120802e-15,1.141909658435373359846e-15,9.775963803941895928575e-04,3.251332756868556005447e-15,0,nan,9.973582187656870981268e-01
57851,9.772755810175254298500e-04,9.772587050060519645728e-04,4.668351911695721278180e-12,1.140411156643617089688e-15,1.140411238607150328731e-15,9.772755810175225278092e-04,2.969521404996208769367e-15,0,nan,9.973590849582156570604e-01
57911,9.762639111479391078666e-04,9.762470700555583250774e-04,4.653864682694917486981e-12,1.135695412104860002693e-15,1.135695494068393241736e-15,9.762639111479367802730e-04,2.384184822276919454693e-15,0,nan,9.973618165774307339636e-01
57971,9.752543336615120996014e-04,9.752375273799564377175e-04,4.639437335750848268506e-12,1.131004017637407445953e-15,1.131004099600940684997e-15,9.752543336615098446409e-04,2.312176881903717636691e-15,0,nan,9.973645425510347988169e-01
57980,9.751030771054114160840e-04,9.750862760361690825470e-04,4.637278379406500192872e-12,1.130302399329972573237e-15,1.130302481293505812280e-15,9.751030771054090664146e-04,2.409662579117703735546e-15,0,nan,9.973649509612232534985e-01
58032,9.742300681825166817213e-04,9.742132971814382357348e-04,4.624830601848545021567e-12,1.126259240100208806187e-15,1.126259322063742045230e-15,9.742300681825144215727e-04,2.319933119377987646140e-15,0,nan,9.973673081880155670293e-01
58092,9.732246906380339224879e-04,9.732079542307987829464e-04,4.610523078865324947682e-12,1.121616494256919824836e-15,1.121616576220453063880e-15,9.732246906380321188371e-04,1.853272732812787821980e-15,0,nan,9.973700228294001578818e-01
58128,9.726224595149825149359e-04,9.726057438127007521989e-04,4.601966883158213298325e-12,1.118842327581659237200e-15,1.118842409545192476243e-15,9.726224595149808369637e-04,1.725204113986351936734e-15,0,nan,9.973716489284391563614e-01
58152,9.722213859959899463423e-04,9.722046840756723602717e-04,4.596274511353453390595e-12,1.116997647098426851797e-15,1.116997729061960090840e-15,9.722213859959883543968e-04,1.637431049898570001831e-15,0,nan,9.973727318776903651544e-01
58212,9.712201478520757040591e-04,9.712034803121902129877e-04,4.582084595961147677488e-12,1.112402551153487345271e-15,1.112402633117020584315e-15,9.712201478520738164462e-04,1.943547945469218103282e-15,0,nan,9.973754353501526232774e-01
58272,9.702209698283356317794e-04,9.702043365628346864929e-04,4.567953031207734653873e-12,1.107831060011427288055e-15,1.107831141974960527098e-15,9.702209698283338542808e-04,1.832055475081775612130e-15,0,nan,9.973781332639775422974e-01
58277,9.701377977852674661455e-04,9.701211673711919968033e-04,4.566778025289219064007e-12,1.107451163346829556137e-15,1.107451245310362795181e-15,9.701377977852657380394e-04,1.781299558703400729812e-15,0,nan,9.973783578397560893743e-01
58332,9.692238455730351615047e-04,9.692072464763068452218e-04,4.553879517470242443178e-12,1.103283028313446608385e-15,1.103283110276979847429e-15,9.692238455730330502751e-04,2.178268343968697800385e-15,0,nan,9.973808256362923404235e-01
58392,9.682287687605225937407e-04,9.682122037273885621286e-04,4.539863756970012506893e-12,1.098758311743975322665e-15,1.098758393707508561708e-15,9.682287687605206274596e-04,2.030802194040969138777e-15,0,nan,9.973835124841466774083e-01
58427,9.676492503007643863205e-04,9.676327050896598976418e-04,4.531714449680326600165e-12,1.096129603780465637226e-15,1.096129685743998876270e-15,9.676492503007625798110e-04,1.866905304473820232471e-15,0,nan,9.973850772675924373492e-01
58452,9.672357330910985595551e-04,9.672192020168115470652e-04,4.525905453759507493278e-12,1.094256767022140111580e-15,1.094256848985673350623e-15,9.672357330910966849653e-04,1.938089885700717670051e-15,0,nan,9.973861938245262907755e-01
58512,9.662447322908806037270e-04,9.662282350711225804504e-04,4.512004313709162279757e-12,1.089778251893283613931e-15,1.089778333856816852974e-15,9.662447322908792549858e-04,1.395858735112707201541e-15,0,nan,9.973888696743431647078e-01
58572,9.652557601116735141664e-04,9.652392966425530837493e-04,4.498160044494391937896e-12,1.085322625120584018179e-15,1.085322707084117257222e-15,9.652557601116721767543e-04,1.385552036488867188652e-15,0,nan,9.973915400504460149872e-01
58576,9.651899006092448185870e-04,9.651734393864834114438e-04,4.497239108161109909116e-12,1.085026393703511930627e-15,1.085026475667045169671e-15,9.651899006092435054212e-04,1.360525804519184239295e-15,0,nan,9.973917178813097222717e-01
58632,9.642688103308350976856e-04,9.642523805088857626056e-04,4.484372355582653615040e-12,1.080889746476727509017e-15,1.080889828440260748060e-15,9.642688103308337812375e-04,1.365229285243737108467e-15,0,nan,9.973942049696086352851e-01
58692,9.632838767511478104619e-04,9.632674804733252615224e-04,4.470640958220658868302e-12,1.076479476735679865051e-15,1.076479558699213104094e-15,9.632838767511463807232e-04,1.484233993646934650957e-15,0,nan,9.973968644485390879981e-01
58726,9.627266403469887700098e-04,9.627102630319243426263e-04,4.462884711180608926402e-12,1.073990307185606521892e-15,1.073990389149139760935e-15,9.627266403469874174040e-04,1.404973832612757669480e-15,0,nan,9.973983690780621692764e-01
58752,9.623009532006878948354e-04,9.622845903643683848627e-04,4.456965565421673091949e-12,1.072091677664518753228e-15,1.072091759628051992271e-15,9.623009532006865569469e-04,1.390301584694733797521e-15,0,nan,9.973995185038752909492e-01
58812,9.613200335326971181921e-04,9.613037040356749683701e-04,4.443345891952916460921e-12,1.067726212015348940611e-15,1.067726293978882179654e-15,9.613200335326962436305e-04,9.097506423809690339322e-16,0,nan,9.974021671521880835114e-01
58872,9.603411116254557044689e-04,9.603248153659414611955e-04,4.429781654323094115818e-12,1.063382943517293268192e-15,1.063383025480826507236e-15,9.603411116254545933204e-04,1.157035135400299366591e-15,0,nan,9.974048104099859878274e-01
58877,9.602596247852609448112e-04,9.602433312909572880878e-04,4.428653794654835823065e-12,1.063022002182368324442e-15,1.063022084145901563485e-15,9.602596247852598189985e-04,1.172404459128576070129e-15,0,nan,9.974050304386628630952e-01
58932,9.593641813821514709518e-04,9.593479182587694121739e-04,4.416272570769946388087e-12,1.059061736868536596450e-15,1.059061818832069835493e-15,9.593641813821506322833e-04,8.741920046377998929177e-16,0,nan,9.974074482937009595196e-01
58992,9.583892367307570965898e-04,9.583730066425434970800e-04,4.402818361248021289158e-12,1.054762457728474945677e-15,1.054762539692008184720e-15,9.583892367307566854082e-04,4.290339880437054134609e-16,0,nan,9.974100808197046683415e-01
59028,9.578052205073097269059e-04,9.577890101919050601029e-04,4.394772059209509103859e-12,1.052193359920109793645e-15,1.052193441883643032688e-15,9.578052205073091295888e-04,6.236310198596727322982e-16,0,nan,9.974116577703927663968e-01
59052,9.574162716239029450802e-04,9.574000744703036911917e-04,4.389418747416454804154e-12,1.050484972709913225312e-15,1.050485054673446464355e-15,9.574162716239025772561e-04,3.841840464245530934224e-16,0,nan,9.974127080043031386408e-01
59112,9.564452800387509721555e-04,9.564291157196198270990e-04,4.376073452626872599990e-12,1.046229149371335528259e-15,1.046229231334868767302e-15,9.564452800387505956494e-04,3.936515270787705383071e-16,0,nan,9.974153298637326770957e-01
59172,9.554762559768715602174e-04,9.554601243924677788158e-04,4.362782201911401647423e-12,1.041994856209255314618e-15,1.041994938172788553662e-15,9.554762559768712158455e-04,3.604190375887399715050e-16,0,nan,9.974179464141648254597e-01
59179,9.553633310571200661435e-04,9.553472032852893718394e-04,4.361235063788085024458e-12,1.041502251781704642584e-15,1.041502333745237881627e-15,9.553633310571197504649e-04,3.304277872801914195038e-16,0,nan,9.974182513333005278117e-01
59232,9.545091934641194856073e-04,9.544930945151059711526e-04,4.349544721970772913941e-12,1.037781962650628087024e-15,1.037782044614161326068e-15,9.545091934641195802103e-04,9.911166172546753699828e-17,0,nan,9.974205576717045602432e-01
59292,9.535440865505124879639e-04,9.535280201379535153922e-04,4.336360741162532213822e-12,1.033590339045341066591e-15,1.033590421008874305634e-15,9.535440865505127258743e-04,2.495011844923738854354e-16,0,nan,9.974231636523962241125e-01
59331,9.529178129386714143911e-04,9.529017676219430363696e-04,4.327819714584707802572e-12,1.030877128696673481482e-15,1.030877210660206720526e-15,9.529178129386717687156e-04,3.718310907166537075841e-16,0,nan,9.974248547177058805665e-01
59352,9.525809293101071290738e-04,9.525648953354666102419e-04,4.323229989489312416186e-12,1.029419856658756072283e-15,1.029419938622289311326e-15,9.525809293101075590489e-04,4.513790761708479953349e-16,0,nan,9.974257643722150265585e-01
59412,9.516197158408790969519e-04,9.516037142060184122333e-04,4.310152198587237500504e-12,1.025270387664336085031e-15,1.025270469627869324074e-15,9.516197158408795649376e-04,4.917780659309636215304e-16,0,nan,9.974283598470740249656e-01
59472,9.506604402646015583578e-04,9.506444708717776050783e-04,4.297127101714392365625e-12,1.021141805136327019010e-15,1.021141887099860258053e-15,9.506604402646022534542e-04,7.311721229791474486549e-16,0,nan,9.974309500928198748645e-01
59483,9.504847828206121817737e-04,9.504688193282569272022e-04,4.294744862169866528700e-12,1.020387153977177673102e-15,1.020387235940710912145e-15,9.504847828206129110162e-04,7.672320916729297386945e-16,0,nan,9.974314244052403032959e-01
59533,9.496871573365123653937e-04,9.496712206232976478254e-04,4.283938665292666297300e-12,1.016965694513996487738e-15,1.016965776477529726782e-15,9.496871573365131423876e-04,8.181577527144441982138e-16,0,nan,9.974335781650330722166e-01
59593,9.487317720602394914564e-04,9.487158673931409685887e-04,4.271019029882504366368e-12,1.012878850574749268960e-15,1.012878932538282508003e-15,9.487317720602405284365e-04,1.093017137419356142474e-15,0,nan,9.974361579133495478997e-01
59635,9.480641452918824561846e-04,9.480482629995876575277e-04,4.262006180562217628608e-12,1.010030270005195403631e-15,1.010030351968728642674e-15,9.480641452918835318635e-04,1.134605615870627975687e-15,0,nan,9.974379606531376168867e-01
59653,9.477783070872369645954e-04,9.477624343696925551805e-04,4.258151293541508965714e-12,1.008812515593521042023e-15,1.008812597557054281066e-15,9.477783070872380674323e-04,1.163602172658282457055e-15,0,nan,9.974387324799777235738e-01
59713,9.468267566336669664034e-04,9.468109157695020830503e-04,4.245335195928485087358e-12,1.004766566190356018773e-15,1.004766648153889257817e-15,9.468267566336680327120e-04,1.126191876184290622967e-15,0,nan,9.974413018805110128979e-01
59773,9.458771149388957733689e-04,9.458613058323213709788e-04,4.232570478267804987393e-12,1.000740879850379863038e-15,1.000740961813913102081e-15,9.458771149388968275544e-04,1.114505706679751946573e-15,0,nan,9.974438661304801641088e-01
59788,9.456400020858909006433e-04,9.456242009037921355738e-04,4.229387296793095802231e-12,9.997376100936043971739e-16,9.997376920571376362173e-16,9.456400020858920561550e-04,1.221936208476427407284e-15,0,nan,9.974445063900105266355e-01
59833,9.449293762653777472432e-04,9.449135988209886967068e-04,4.219856883338442927897e-12,9.967353349168755930661e-16,9.967354168804088321095e-16,9.449293762653787371600e-04,1.047609316006963561865e-15,0,nan,9.974464252453545815014e-01
59893,9.439835348985398675095e-04,9.439677890213126788821e-04,4.207194155463082492856e-12,9.927498105844211152730e-16,9.927498925479543543164e-16,9.439835348985403770528e-04,5.397798144725383416525e-16,0,nan,9.974489792405429943269e-01
59941,9.432282240402803082449e-04,9.432125033486209435968e-04,4.197100426605390369092e-12,9.895757253092619146202e-16,9.895758072727951536636e-16,9.432282240402809096383e-04,6.375905398319277963090e-16,0,nan,9.974510187608308309161e-01
59953,9.430395851466650712289e-04,9.430238707419560505868e-04,4.194582040497300330129e-12,9.887841868920805211781e-16,9.887842688556137602215e-16,9.430395851466658351467e-04,8.100591442152071669320e-16,0,nan,9.974515281313861435244e-01
60013,9.420975213407816644187e-04,9.420818383143251791359e-04,4.182020285818903673158e-12,9.848383447166790990341e-16,9.848384266802123380776e-16,9.420975213407825041460e-04,8.913379656164912196224e-16,0,nan,9.974540719331722224395e-01
60073,9.411573378345467703193e-04,9.411416860924532975033e-04,4.169508640317260109359e-12,9.809121657661108208707e-16,9.809122477296440599141e-16,9.411573378345475944824e-04,8.756910503133317977532e-16,0,nan,9.974566106611242266252e-01
60095,9.408130738894730782373e-04,9.407974335948622156972e-04,4.164933542714563942756e-12,9.794774703034128938393e-16,9.794775522669461328827e-16,9.408130738894739702689e-04,9.481496349634914399265e-16,0,nan,9.974575402597611947374e-01
60133,9.402190290041344397295e-04,9.402034084528886146576e-04,4.157046854382768249335e-12,9.770055325727224724009e-16,9.770056145362557114443e-16,9.402190290041353276848e-04,9.444131623873124847261e-16,0,nan,9.974591443304041269899e-01
60193,9.392825892481240866033e-04,9.392669997945828595787e-04,4.144634679896409006224e-12,9.731183284867555296269e-16,9.731184104502887686703e-16,9.392825892481248054167e-04,7.652791003387755730668e-16,0,nan,9.974616729561155836640e-01
60249,9.384102602075599080383e-04,9.383946996948340285236e-04,4.133094526660402213237e-12,9.695076985110068982622e-16,9.695077804745401373056e-16,9.384102602075606650211e-04,8.066650474195535762393e-16,0,nan,9.974640284696291205328e-01
60253,9.383480129873877310237e-04,9.383324545387785242320e-04,4.132271870219353910090e-12,9.692504376698389688776e-16,9.692505196333722079210e-16,9.383480129873885461870e-04,8.687217549687645932045e-16,0,nan,9.974641965532987533216e-01
60313,9.374152946649812537250e-04,9.373997671289002265108e-04,4.119958180182701685579e-12,9.654017450885540527959e-16,9.654018270520872918393e-16,9.374152946649816844942e-04,4.595286589514902607079e-16,0,nan,9.974667151369393098517e-01
60373,9.364844287460314222263e-04,9.364689320304415195290e-04,4.107693366077227498672e-12,9.615721365080363938564e-16,9.615722184715696328998e-16,9.364844287460318356313e-04,4.414435575537098110403e-16,0,nan,9.974692287219566831495e-01
60403,9.360196887142138710836e-04,9.360042073744697472756e-04,4.101579211736198208966e-12,9.596644532364700624539e-16,9.596645352000033014973e-16,9.360196887142141582807e-04,3.068280637055043028651e-16,0,nan,9.974704836446300234534e-01
60433,9.355554097176292053378e-04,9.355399437308583145481e-04,4.095477185643291948173e-12,9.577614984856582403762e-16,9.577615804491914794196e-16,9.355554097176296122842e-04,4.349783961158569298463e-16,0,nan,9.974717373232162504273e-01
60493,9.346282320887195098000e-04,9.346127967394588344566e-04,4.083309398060775883319e-12,9.539697183647496697765e-16,9.539698003282829088199e-16,9.346282320887197918090e-04,3.017339110827425223389e-16,0,nan,9.974742409555235428897e-01
60553,9.337028903899929769064e-04,9.336874855872950851321e-04,4.071189763939106267765e-12,9.501966842683814609074e-16,9.501967662319146999509e-16,9.337028903899931325487e-04,1.666936084914209966270e-16,0,nan,9.974767396336244527064e-01
60558,9.336258612826942460822e-04,9.336104590214491880801e-04,4.070181960552987354055e-12,9.498831074468442305428e-16,9.498831894103774695862e-16,9.336258612826943460850e-04,1.071123149885956168219e-16,0,nan,9.974769476336331871158e-01
60613,9.327793791737785380688e-04,9.327640048270555194268e-04,4.059118045307368199419e-12,9.464422850932037157847e-16,9.464423670567369548281e-16,9.327793791737788300305e-04,3.130018475165321523190e-16,0,nan,9.974792333722059404556e-01
60673,9.318576930139373798445e-04,9.318423490329592190351e-04,4.047094005604506450200e-12,9.427064105033423199876e-16,9.427064924668755590310e-16,9.318576930139376115610e-04,2.486607690964126636287e-16,0,nan,9.974817221859000465622e-01
60713,9.312442468243774685438e-04,9.312289230372774529246e-04,4.039104351243562827433e-12,9.402260647377259298285e-16,9.402261467012591688719e-16,9.312442468243776548381e-04,2.000488158418397434747e-16,0,nan,9.974833786661790509536e-01
60733,9.309378265057552826606e-04,9.309225128006481247978e-04,4.035117409669570667676e-12,9.389889509243404119443e-16,9.389890328878736509877e-16,9.309378265057554642962e-04,1.951103741359478190320e-16,0,nan,9.974842060892782402747e-01
60793,9.300197742658377784639e-04,9.300044907470819775114e-04,4.023188023732064598269e-12,9.352897975371624111393e-16,9.352898795006956501827e-16,9.300197742658379915456e-04,2.291152636640093498915e-16,0,nan,9.974866850968551245998e-01
60853,9.291035309320054167911e-04,9.290882775104340176794e-04,4.011305615402373033765e-12,9.316088422722490488947e-16,9.316089242357822879381e-16,9.291035309320053925448e-04,2.609646536466425949341e-17,0,nan,9.974891592230899501205e-01
60869,9.288595041984162858917e-04,9.288442587877461823972e-04,4.008144877666097402516e-12,9.306303139496228200155e-16,9.306303959131560590589e-16,9.288595041984163533367e-04,7.261054887232606081988e-17,0,nan,9.974898181675195556650e-01
60913,9.281890911631881634775e-04,9.281738677499848421196e-04,3.999469953662232138471e-12,9.279459778036190257223e-16,9.279460597671522647657e-16,9.281890911631880665451e-04,1.044316657287367250851e-16,0,nan,9.974916284823817326705e-01
60973,9.272764496393230519711e-04,9.272612561460208142200e-04,3.987680808855325689220e-12,9.243010975430333575995e-16,9.243011795065665966429e-16,9.272764496393228262897e-04,2.433808612003999106766e-16,0,nan,9.974940928890756897010e-01
61025,9.264869441358743185067e-04,9.264717765018615084141e-04,3.977501000553741458956e-12,9.211566667041324264441e-16,9.211567486676656654875e-16,9.264869441358741496295e-04,1.822769278377002229388e-16,0,nan,9.974962247940422220191e-01
61034,9.263504354117600789881e-04,9.263352722466910386251e-04,3.975742629281373303270e-12,9.206137964720057058495e-16,9.206138784355389448929e-16,9.263504354117599294338e-04,1.614445775945590134488e-16,0,nan,9.974965934093549357171e-01
61094,9.254414042509757302307e-04,9.254262708284540905196e-04,3.964046600552217848002e-12,9.170048631186363526689e-16,9.170049450821695917123e-16,9.254414042509755220724e-04,2.249287159960402056976e-16,0,nan,9.974990480733792264437e-01
61154,9.245341554125107363590e-04,9.245190516451122888023e-04,3.952396404116527372141e-12,9.134135968432986852218e-16,9.134136788068319242652e-16,9.245341554125105640408e-04,1.863838823025001221399e-16,0,nan,9.975014979277368407920e-01
61181,9.241264735218477580775e-04,9.241113830708237893152e-04,3.947168708701457844146e-12,9.118032632525738787465e-16,9.118033452161071177899e-16,9.241264735218472931093e-04,5.031434135972895821657e-16,0,nan,9.975025987968095274642e-01
61214,9.236286836596443181394e-04,9.236136094602870284451e-04,3.940791815694868326872e-12,9.098398939631884945029e-16,9.098399759267217335463e-16,9.236286836596443043751e-04,1.490240140479926639748e-17,0,nan,9.975039429865473704340e-01
61274,9.227249837761509121056e-04,9.227099390580935107248e-04,3.929232612323534880627e-12,9.062836515047061990210e-16,9.062837334682394380644e-16,9.227249837761509096704e-04,2.639160926791256415657e-18,0,nan,9.975063832638764748143e-01
61334,9.218230505661993397573e-04,9.218080352430394787400e-04,3.917718572345538467383e-12,9.027447671979155876667e-16,9.027448491614488267101e-16,9.218230505661992995762e-04,4.358876186779658622654e-17,0,nan,9.975088187737332773839e-01
61338,9.217629843737108145257e-04,9.217479710071469715255e-04,3.916952570085053203334e-12,9.025094562643373358295e-16,9.025095382278705748729e-16,9.217629843737107964204e-04,1.964206586128242449698e-17,0,nan,9.975089809718889429283e-01
61394,9.209228788542532778000e-04,9.209078928399257960719e-04,3.906249475401683777953e-12,8.992231394710540123546e-16,8.992232214345872513980e-16,9.209228788542535658441e-04,3.127777018462495422318e-16,0,nan,9.975112495300708371744e-01
61454,9.200244634849732462689e-04,9.200095066937487601685e-04,3.894825102421728907350e-12,8.957186674450943594835e-16,8.957187494086275985269e-16,9.200244634849739787936e-04,7.962013074333032120835e-16,0,nan,9.975136755467906763718e-01
61495,9.194115538143981733454e-04,9.193966169431597038400e-04,3.887044057953420480819e-12,8.933337602353578683862e-16,8.933338421988911074296e-16,9.194115538143988039085e-04,6.858333322608154818331e-16,0,nan,9.975153306060712886209e-01
61514,9.191277993231179461314e-04,9.191128716696011146867e-04,3.883445235615590528360e-12,8.922312509283498517690e-16,8.922313328918830908125e-16,9.191277993231185692300e-04,6.779238015462253667709e-16,0,nan,9.975160968377419933484e-01
61574,9.182328812534446211072e-04,9.182179826525724113118e-04,3.872109658464602028050e-12,8.887607904111200714275e-16,8.887608723746533104709e-16,9.182328812534452866633e-04,7.248228111767689641780e-16,0,nan,9.975185134167141292466e-01
61634,9.173397041806140815579e-04,9.173248345476542504884e-04,3.860818155712894112174e-12,8.853071870603996480652e-16,8.853072690239328871087e-16,9.173397041806147287969e-04,7.055609256538377753995e-16,0,nan,9.975209252974467822477e-01
61652,9.170720897938404447824e-04,9.170572288347807535236e-04,3.857439267369324703667e-12,8.842743785100217806963e-16,8.842744604735550197398e-16,9.170720897938411304027e-04,7.476186865498010674561e-16,0,nan,9.975216479475569962120e-01
61694,9.164482630290926926109e-04,9.164334222796421611235e-04,3.849570513358792746769e-12,8.818703427146192194727e-16,8.818704246781524585161e-16,9.164482630290934369411e-04,8.121900956410967867435e-16,0,nan,9.975233324936245919820e-01
61754,9.155585527430569643681e-04,9.155437407930402992154e-04,3.838366518646312314075e-12,8.784501598784401529224e-16,8.784502418419733919658e-16,9.155585527430577555498e-04,8.641519539348971086963e-16,0,nan,9.975257350188805752027e-01
61810,9.147297136583007253971e-04,9.147149285121885338087e-04,3.827948650172686465112e-12,8.752729361813325521391e-16,8.752730181448657911826e-16,9.147297136583014555395e-04,7.982056225255109529458e-16,0,nan,9.975279731735571487282e-01
61814,9.146705682862976000136e-04,9.146557850519653875415e-04,3.827205960056698092780e-12,8.750465417175904034163e-16,8.750466236811236424597e-16,9.146705682862982537642e-04,7.147388789688061631322e-16,0,nan,9.975281328867947711839e-01
61874,9.137843046421238691820e-04,9.137695500400509806063e-04,3.816088627300031459404e-12,8.716593920537444824696e-16,8.716594740172777215130e-16,9.137843046421246967862e-04,9.056887110254957236876e-16,0,nan,9.975305261108918712209e-01
61934,9.128997568132706918326e-04,9.128850307603548737759e-04,3.805014311306932447745e-12,8.682886153594562104229e-16,8.682886973229894494663e-16,9.128997568132715740703e-04,9.664125196004558532042e-16,0,nan,9.975329147046482683296e-01
61969,9.123845609724673963795e-04,9.123698515349774103983e-04,3.798574076317029730843e-12,8.663298523249751593471e-16,8.663299342885083983905e-16,9.123845609724683665498e-04,1.063334917600243783613e-15,0,nan,9.975343059180284124507e-01
61994,9.120169198218032284575e-04,9.120022222352636934867e-04,3.793982804220284379074e-12,8.649341167531239192299e-16,8.649341987166571582733e-16,9.120169198218041738522e-04,1.036597707462404700567e-15,0,nan,9.975352986814858307816e-01
62054,9.111357887090242892170e-04,9.111211195063996558588e-04,3.782993899387042683510e-12,8.615958019940080377946e-16,8.615958839575412768380e-16,9.111357887090252027949e-04,1.002680373764487290805e-15,0,nan,9.975376780547756049803e-01
62114,9.102563585353810925518e-04,9.102417176345285179315e-04,3.772047391350115050989e-12,8.582735774772873775233e-16,8.582736594408206165667e-16,9.102563585353819451964e-04,9.367081400033060277227e-16,0,nan,9.975400528378363070644e-01
62128,9.100514023803129258494e-04,9.100367680714215945850e-04,3.769499284664368681180e-12,8.575006969918283504592e-16,8.575007789553615895026e-16,9.100514023803135763707e-04,7.148181979499302997306e-16,0,nan,9.975406062948238972827e-01
62174,9.093786243803734332600e-04,9.093640116994664446964e-04,3.761143075840283992969e-12,8.549673502291615673462e-16,8.549674321926948063896e-16,9.093786243803739614380e-04,5.808119610598345323353e-16,0,nan,9.975424230439366382757e-01
62234,9.085025813424604411092e-04,9.084879967999878519133e-04,3.750280749768197177547e-12,8.516770279019885875126e-16,8.516771098655218265560e-16,9.085025813424613163589e-04,9.633981788102180533485e-16,0,nan,9.975447886862890673853e-01
62287,9.077301461023061816477e-04,9.077155863478999402519e-04,3.740720460667201781860e-12,8.487837329689195518472e-16,8.487838149324527908906e-16,9.077301461023071516593e-04,1.068612238393652947168e-15,0,nan,9.975468745514128634231e-01
62294,9.076282245389724352008e-04,9.076136680537367183719e-04,3.739460211216455679564e-12,8.484025187694814967467e-16,8.484026007330147357901e-16,9.076282245389733429554e-04,1.000139260898022265274e-15,0,nan,9.975471497780636586077e-01
62354,9.067555491060176825827e-04,9.067410205971332360850e-04,3.728681259431698982581e-12,8.451437317219256024278e-16,8.451438136854588414712e-16,9.067555491060179263164e-04,2.687976167476727034056e-16,0,nan,9.975495063323772264893e-01
62414,9.058845501983910000060e-04,9.058700495852830625668e-04,3.717943694816776419885e-12,8.419005762614419199180e-16,8.419006582249751589614e-16,9.058845501983913161611e-04,3.490014787131856248657e-16,0,nan,9.975518583622882455250e-01
62446,9.054207012929395064979e-04,9.054062155247396409541e-04,3.712233847875520651103e-12,8.401772538693047575975e-16,8.401773358328379966409e-16,9.054207012929400787745e-04,6.320560532484800306544e-16,0,nan,9.975531109327589861929e-01
62474,9.050152229894879935337e-04,9.050007501918906930791e-04,3.707247318923023042155e-12,8.386729624973105016861e-16,8.386730444608437407295e-16,9.050152229894884535256e-04,5.082697155069083060219e-16,0,nan,9.975542058808142962720e-01
62535,9.041331157608724572797e-04,9.041186711604112975771e-04,3.696414690870717704404e-12,8.354073955290010668998e-16,8.354074774925343059432e-16,9.041331157608731145243e-04,7.269334747870943012019e-16,0,nan,9.975565879132173657492e-01
62595,9.032671452047592646969e-04,9.032527282588736746230e-04,3.685800779893732497716e-12,8.322108532047429144108e-16,8.322109351682761534542e-16,9.032671452047599819750e-04,7.940929673515178548828e-16,0,nan,9.975589263731699191736e-01
62606,9.031085638423426214735e-04,9.030941519578472489321e-04,3.683859305596682665543e-12,8.316264798586737709506e-16,8.316265618222070099940e-16,9.031085638423432530425e-04,6.993278179197306771797e-16,0,nan,9.975593546053153516250e-01
62655,9.024028318988905512932e-04,9.023884425282385074452e-04,3.675227465864651033653e-12,8.290295850379870079556e-16,8.290296670015202469990e-16,9.024028318988910378607e-04,5.391910036613329176559e-16,0,nan,9.975612603606987930944e-01
62715,9.015401710904720217893e-04,9.015258092160145352717e-04,3.664694554870787284425e-12,8.258635035302774463241e-16,8.258635854938106853675e-16,9.015401710904728947097e-04,9.682545711178954213629e-16,0,nan,9.975635898886157372739e-01
62767,9.007938647499547958619e-04,9.007795266418321296353e-04,3.655598564523005401888e-12,8.231317833490590280968e-16,8.231318653125922671402e-16,9.007938647499559641321e-04,1.296934002569815853361e-15,0,nan,9.975656052153514974259e-01
62775,9.006791580448674904708e-04,9.006648235878673058527e-04,3.654201854109891442002e-12,8.227125217673830973535e-16,8.227126037309163363969e-16,9.006791580448687229566e-04,1.368396133968065240922e-15,0,nan,9.975659149696904348095e-01
62835,8.998197880455101934499e-04,8.998054809275304877225e-04,3.643749171882713114558e-12,8.195765534148361962335e-16,8.195766353783694352769e-16,8.998197880455116326118e-04,1.599389051079046577928e-15,0,nan,9.975682356166415923229e-01
62895,8.989620563938170282742e-04,8.989477765367200013877e-04,3.633336317585649506300e-12,8.164555127135180723299e-16,8.164555946770513113733e-16,8.989620563938185495983e-04,1.692311818955641234281e-15,0,nan,9.975705518421387726956e-01
62928,8.984910006344798416578e-04,8.984767357376697302987e-04,3.627626155669576489088e-12,8.147452723512516648238e-16,8.147453543147849038672e-16,8.984910006344814270917e-04,1.764551807312105865053e-15,0,nan,9.975718238860920143198e-01
62955,8.981059584091030103745e-04,8.980917057350480420946e-04,3.622963101703442278104e-12,8.133493144752816552024e-16,8.133493964388148942458e-16,8.981059584091045832088e-04,1.751279221795756738571e-15,0,nan,9.975728636588030151240e-01
63015,8.972514894284963800353e-04,8.972372638599392710018e-04,3.612629335801950252389e-12,8.102578740786119960725e-16,8.102579560421452351159e-16,8.972514894284978849481e-04,1.677247535619500891231e-15,0,nan,9.975751710792081718322e-01
63075,8.963986448068538177847e-04,8.963844462665447295271e-04,3.602334832520943680919e-12,8.071811074643225019070e-16,8.071811894278557409504e-16,8.963986448068549900253e-04,1.307722480652933547255e-15,0,nan,9.975774741158805753306e-01
63089,8.961998809596306327097e-04,8.961856887148288456843e-04,3.599938411233155644173e-12,8.064652976927487087532e-16,8.064653796562819477966e-16,8.961998809596318176029e-04,1.322130519389938853089e-15,0,nan,9.975780108616707267909e-01
63135,8.955474199166756597845e-04,8.955332483276581389403e-04,3.592079405566976190157e-12,8.041189311312861723625e-16,8.041190130948194114059e-16,8.955474199166766430839e-04,1.097986941590791321695e-15,0,nan,9.975797727812965457806e-01
63195,8.946978101480230647843e-04,8.946836654336326336359e-04,3.581862869706310205670e-12,8.010712621322085355217e-16,8.010713440957417745651e-16,8.946978101480241022409e-04,1.159560837124732407845e-15,0,nan,9.975820670878864543135e-01
63250,8.939204161102266583266e-04,8.939062959638114855276e-04,3.572531719257005240550e-12,7.982902394565172063882e-16,7.982903214200504454316e-16,8.939204161102275113947e-04,9.542997806398653043680e-16,0,nan,9.975841663837323171848e-01
63255,8.938498109084350726553e-04,8.938356929922976028269e-04,3.571685040757891572657e-12,7.980380180694344813920e-16,7.980381000329677204354e-16,8.938498109084359195823e-04,9.475048915378144725172e-16,0,nan,9.975843570480361955396e-01
63315,8.930034176228443618811e-04,8.929893264288749901367e-04,3.561545735586365191729e-12,7.950191170907844596257e-16,7.950191990543176986691e-16,8.930034176228451943028e-04,9.321595108001390621620e-16,0,nan,9.975866426740807388221e-01
63375,8.921586257334965849169e-04,8.921445611858979784364e-04,3.551444772095166437397e-12,7.920144778854371678879e-16,7.920145598489704069313e-16,8.921586257334972952600e-04,7.962070700231384183543e-16,0,nan,9.975889239783115441116e-01
63412,8.916384670117714211779e-04,8.916244188584433044698e-04,3.545234878105711603698e-12,7.901686909990985341797e-16,7.901687729626317732232e-16,8.916384670117719238919e-04,5.638092935584284646332e-16,0,nan,9.975903286336087167989e-01
63435,8.913154306998673183024e-04,8.913013927231288073202e-04,3.541381969219648780740e-12,7.890240196798370710955e-16,7.890241016433703101389e-16,8.913154306998680509859e-04,8.220249242175251153442e-16,0,nan,9.975912009729712488673e-01
63495,8.904738279985819401213e-04,8.904598165174776747827e-04,3.531357146920270749004e-12,7.860476622336453934691e-16,7.860477441971786325125e-16,8.904738279985824014366e-04,5.180560106243882977139e-16,0,nan,9.975934736702593645641e-01
63555,8.896338131233331222164e-04,8.896198280629210967951e-04,3.521370126175822316224e-12,7.830853258357153851981e-16,7.830854077992486242415e-16,8.896338131233335113751e-04,4.374369476109345871741e-16,0,nan,9.975957420823252363171e-01
63575,8.893541602387277462613e-04,8.893401839686081080533e-04,3.518049488810444364940e-12,7.821009824567302196190e-16,7.821010644202634586624e-16,8.893541602387280979388e-04,3.954301981268570475457e-16,0,nan,9.975964972695028468207e-01
63615,8.887953815848020086912e-04,8.887814228704224352867e-04,3.511420728976722629345e-12,7.801369313001130720604e-16,7.801370132636463111038e-16,8.887953815848023423693e-04,3.754272902093763031416e-16,0,nan,9.975980062212754593664e-01
63675,8.879585289105773344281e-04,8.879445964678515587631e-04,3.501508778318352569856e-12,7.772023999621628327342e-16,7.772024819256960717776e-16,8.879585289105776760471e-04,3.847240207925328926168e-16,0,nan,9.976002660991700363396e-01
63735,8.871232506450762783298e-04,8.871093443999053702875e-04,3.491634098194442298433e-12,7.742816536745309170747e-16,7.742817356380641561181e-16,8.871232506450765919967e-04,3.535775756660909031523e-16,0,nan,9.976025217280242789967e-01
63738,8.870815279803374690804e-04,8.870676230431042601568e-04,3.491141339396246189856e-12,7.741359768229850545856e-16,7.741360587865182936290e-16,8.870815279803378026525e-04,3.760332641578551645105e-16,0,nan,9.976026343981444807589e-01
63795,8.862895423494653165605e-04,8.862756622280287691421e-04,3.481796513590508393890e-12,7.713746148033404814633e-16,7.713746967668737205067e-16,8.862895423494653911524e-04,8.416193055809536070050e-17,0,nan,9.976047731198087048510e-01
63855,8.854573996015810757876e-04,8.854435455303352872289e-04,3.471995850477331122666e-12,7.684812062243178636561e-16,7.684812881878511026995e-16,8.854573996015809668380e-04,1.230433139862032654628e-16,0,nan,9.976070202864469179879e-01
63901,8.848204809664815149658e-04,8.848066468174157345183e-04,3.464506904697239621596e-12,7.662721091801336649015e-16,7.662721911436669039449e-16,8.848204809664812762084e-04,2.698371219284090057490e-16,0,nan,9.976087402602614201299e-01
63915,8.846268179958527043058e-04,8.846129899015301107160e-04,3.462231935804503494653e-12,7.656013513189750920294e-16,7.656014332825083310728e-16,8.846268179958526174849e-04,9.814407084137576502759e-17,0,nan,9.976092632398183304124e-01
63975,8.837977931432247852631e-04,8.837839909528322343210e-04,3.452504597494013269744e-12,7.627349739708248898380e-16,7.627350559343581288814e-16,8.837977931432242992779e-04,5.498827415700485339250e-16,0,nan,9.976115019917613575720e-01
64036,8.829565425904880096586e-04,8.829427666612110281799e-04,3.442652456345822304133e-12,7.598345620871325487942e-16,7.598346440506657878376e-16,8.829565425904879374490e-04,8.178155466357944757085e-17,0,nan,9.976137737613381671641e-01
64065,8.825571652157167181624e-04,8.825434017449542084890e-04,3.437981796662732459710e-12,7.584605130887356489914e-16,7.584605950522688880348e-16,8.825571652157166403942e-04,8.811691246172950798370e-17,0,nan,9.976148522677709517127e-01
64096,8.821306439061537239821e-04,8.821168937344336371739e-04,3.432998360865872521388e-12,7.569951349730647167002e-16,7.569952169365979557436e-16,8.821306439061534391672e-04,3.228714822252097923994e-16,0,nan,9.976160040762173083009e-01
64156,8.813062888338728294649e-04,8.812925643475367923699e-04,3.423380328473147229045e-12,7.541689588015666132109e-16,7.541690407650998522543e-16,8.813062888338724694229e-04,4.085321376960575315622e-16,0,nan,9.976182302251020358476e-01
64216,8.804834730501490125398e-04,8.804697741772934960203e-04,3.413798190931711747348e-12,7.513559594349910269100e-16,7.513560413985242659534e-16,8.804834730501483233197e-04,7.827746259465890873147e-16,0,nan,9.976204522196530360555e-01
64229,8.803053987639925925118e-04,8.802917054312734594992e-04,3.411726775961207924804e-12,7.507482058326609269826e-16,7.507482877961941660260e-16,8.803053987639918839158e-04,8.049433763922636094592e-16,0,nan,9.976209331053731511137e-01
64276,8.796621922476160690407e-04,8.796485189166057755764e-04,3.404251780946537105130e-12,7.485560632191607479324e-16,7.485561451826939869758e-16,8.796621922476154537242e-04,6.994918072457532894789e-16,0,nan,9.976226700714827712725e-01
64336,8.788424421349648289759e-04,8.788287942744313916213e-04,3.394740932157388007245e-12,7.457691969797757759382e-16,7.457692789433090149816e-16,8.788424421349643092153e-04,5.914149878745843845698e-16,0,nan,9.976248837921651430581e-01
64394,8.780514680129324718225e-04,8.780378447062700151757e-04,3.385580759041783098904e-12,7.430875436588242587120e-16,7.430876256223574977554e-16,8.780514680129321763668e-04,3.364901610867634092999e-16,0,nan,9.976270198061101426943e-01
64396,8.780242184368668286951e-04,8.780105959757074016170e-04,3.385265479132714960290e-12,7.429952880188380979121e-16,7.429953699823713369555e-16,8.780242184368665913670e-04,2.702978333915730136871e-16,0,nan,9.976270933932285050962e-01
64456,8.772075168939010188229e-04,8.771939197612771930979e-04,3.375825257363627177082e-12,7.402342641111152499071e-16,7.402343460746484889505e-16,8.772075168939009282433e-04,1.032590168831880043603e-16,0,nan,9.976292988861605573383e-01
64516,8.763923332624789543088e-04,8.763787613878154568806e-04,3.366420103257881625384e-12,7.374860535006268807468e-16,7.374861354641601197902e-16,8.763923332624789653732e-04,1.262490263044727799876e-17,0,nan,9.976315002824044587048e-01
64559,8.758090496973470031120e-04,8.757954958809542047801e-04,3.359701223642611537454e-12,7.355243447905857920805e-16,7.355244267541190311239e-16,8.758090496973472177289e-04,2.450499604733741912515e-16,0,nan,9.976330754360322328601e-01
64576,8.755786633147715023601e-04,8.755651166277551118375e-04,3.357049854133934512788e-12,7.347505848971643799007e-16,7.347506668606976189441e-16,8.755786633147718646784e-04,4.138044454125453867269e-16,0,nan,9.976336975933599624075e-01
64636,8.747665028386366345772e-04,8.747529812692148801917e-04,3.347714348215039598194e-12,7.320277874728417783210e-16,7.320278694363750173644e-16,8.747665028386372152713e-04,6.638274591192746249825e-16,0,nan,9.976358908303876352848e-01
64696,8.739558476375455927862e-04,8.739423511159254533490e-04,3.338413424623369407666e-12,7.293175908586685680473e-16,7.293176728222018070907e-16,8.739558476375463493454e-04,8.656721533711465208617e-16,0,nan,9.976380800048038127920e-01
64724,8.735780558385684325950e-04,8.735645709821104019921e-04,3.334084783404505742035e-12,7.280571250265240340458e-16,7.280572069900572730892e-16,8.735780558385690746990e-04,7.350275219099817037661e-16,0,nan,9.976391002323903775257e-01
64756,8.731466935305114401150e-04,8.731332219871582598150e-04,3.329146923374205173676e-12,7.266199251411576760513e-16,7.266200071046909150947e-16,8.731466935305120610431e-04,7.111383396367488458717e-16,0,nan,9.976402651278845845834e-01
64816,8.723390363520155520866e-04,8.723255897176518478681e-04,3.319914685370137841088e-12,7.239347208589534459900e-16,7.239348028224866850334e-16,8.723390363520167289859e-04,1.349130660909378776326e-15,0,nan,9.976424462108585371873e-01
64876,8.715328719519395287221e-04,8.715194501575437976623e-04,3.310716552395370506054e-12,7.212619089995043059632e-16,7.212619909630375450066e-16,8.715328719519408354293e-04,1.499320544147443869525e-15,0,nan,9.976446232649224552056e-01
64890,8.713449812762617688669e-04,8.713315652679544430839e-04,3.308575211830963342617e-12,7.206400286770861080047e-16,7.206401106406193470482e-16,8.713449812762631124200e-04,1.541930121701076401197e-15,0,nan,9.976451306656835806767e-01
64936,8.707281961954903845916e-04,8.707147991722958028579e-04,3.301552367109980546883e-12,7.186014209957394580944e-16,7.186015029592726971378e-16,8.707281961954918818282e-04,1.719522372116028240390e-15,0,nan,9.976467963012244829493e-01
64996,8.699250049631322440763e-04,8.699116326426255827245e-04,3.292421973044297329341e-12,7.159531887227933467737e-16,7.159532706863265858171e-16,8.699250049631336970554e-04,1.670234943939702976502e-15,0,nan,9.976489653308752261806e-01
65056,8.691232941505143503452e-04,8.691099464644348911169e-04,3.283325214593272549711e-12,7.133171444947438119340e-16,7.133172264582770509774e-16,8.691232941505161381671e-04,2.057040544063697880933e-15,0,nan,9.976511303649401939228e-01
65116,8.683230596684035195593e-04,8.683097365487417538393e-04,3.274261937010935520815e-12,7.106932210613905688917e-16,7.106933030249238079351e-16,8.683230596684051796909e-04,1.911882471131419215349e-15,0,nan,9.976532914144508429571e-01
65176,8.675242974426119330067e-04,8.675109988216084776214e-04,3.265231986404837099430e-12,7.080813516050437778464e-16,7.080814335685770168898e-16,8.675242974426133849800e-04,1.673697548935254806944e-15,0,nan,9.976554484903924551408e-01
65223,8.668996260648829553161e-04,8.668863465873284787286e-04,3.258181703857350755809e-12,7.060437635292470443170e-16,7.060438454927802833604e-16,8.668996260648844746285e-04,1.752581687541854467722e-15,0,nan,9.976571354315462874011e-01
65236,8.667270034139291576269e-04,8.667137292240735622212e-04,3.256235209730574130364e-12,7.054814697373517395138e-16,7.054815517008849785572e-16,8.667270034139307659308e-04,1.855605977734848956982e-15,0,nan,9.976576016037096550208e-01
65296,8.659311735380544917950e-04,8.659179237120842630507e-04,3.247271454786357128594e-12,7.028935094961545612011e-16,7.028935914596878002445e-16,8.659311735380560214836e-04,1.766524418946601334379e-15,0,nan,9.976597507653116972165e-01
65356,8.651368037855269258612e-04,8.651235782564261180341e-04,3.238340570207579411921e-12,7.003174053423547877744e-16,7.003174873058880268178e-16,8.651368037855281528414e-04,1.418249874803883739595e-15,0,nan,9.976618959860650307989e-01
65390,8.646873075330205847544e-04,8.646740957424913637253e-04,3.233294269200784276896e-12,6.988628510264103235462e-16,6.988629329899435625896e-16,8.646873075330219015201e-04,1.522822926385705924253e-15,0,nan,9.976631098659712692362e-01
65416,8.643438901416571626748e-04,8.643306888426554018129e-04,3.229442405461454660009e-12,6.977530921568192974016e-16,6.977531741203525364450e-16,8.643438901416584585823e-04,1.499296153441297702626e-15,0,nan,9.976640372767935957652e-01
65476,8.635524286064612644112e-04,8.635392514710325557320e-04,3.220576810841700516678e-12,6.952005052373107338869e-16,6.952005872008439729303e-16,8.635524286064628996083e-04,1.893570153364268878908e-15,0,nan,9.976661746482849117018e-01
65537,8.627492605505831732571e-04,8.627361079135063793785e-04,3.211596691742479699213e-12,6.926173299849048252212e-16,6.926174119484380642646e-16,8.627492605505849004631e-04,2.001979181607951388424e-15,0,nan,9.976683436359531760248e-01
65558,8.624731056602661207269e-04,8.624599614412416064002e-04,3.208512901253768208568e-12,6.917308171511728160866e-16,6.917308991147060551300e-16,8.624731056602678790615e-04,2.038712288930359721019e-15,0,nan,9.976690894038815039064e-01
65597,8.619607153269166722673e-04,8.619475867199914449063e-04,3.202796328172559517903e-12,6.900881959059100944815e-16,6.900882778694433335249e-16,8.619607153269187915437e-04,2.458669399134361035973e-15,0,nan,9.976704731363032948037e-01
65657,8.611736102337141625720e-04,8.611605055911451507902e-04,3.194028088068979961313e-12,6.875705954028512069356e-16,6.875706773663844459790e-16,8.611736102337165330467e-04,2.752609478833231488007e-15,0,nan,9.976725987497207503172e-01
65717,8.603879413293815227662e-04,8.603748605856133095660e-04,3.185291824992320808620e-12,6.850644654175621628278e-16,6.850645473810954018712e-16,8.603879413293838644946e-04,2.721712322216789358920e-15,0,nan,9.976747204868358800500e-01
65726,8.602702146220820439426e-04,8.602571374574946192967e-04,3.183984134536609856138e-12,6.846895313737293903787e-16,6.846896133372626294221e-16,8.602702146220842518399e-04,2.566515983709452767164e-15,0,nan,9.976750384137277236594e-01
65777,8.596037046866951891397e-04,8.595906477764115325227e-04,3.176587393303509752352e-12,6.825697432937312190727e-16,6.825698252572644581161e-16,8.596037046866974491295e-04,2.629106610489290410552e-15,0,nan,9.976768383582385925639e-01
65837,8.588208963927371035474e-04,8.588078632508593102113e-04,3.167914648158718364791e-12,6.800863667739780012906e-16,6.800864487375112403340e-16,8.588208963927394390819e-04,2.719466355774465590671e-15,0,nan,9.976789523744803172721e-01
65894,8.580785479703610012583e-04,8.580655373484052245159e-04,3.159704758717764225025e-12,6.777376115974176249465e-16,6.777376935609508639899e-16,8.580785479703633245638e-04,2.707567390765702184224e-15,0,nan,9.976809571286448987543e-01
65897,8.580395125488300949596e-04,8.580265031105162613564e-04,3.159273445504315239245e-12,6.776142739969547518367e-16,6.776143559604879908801e-16,8.580395125488323965598e-04,2.682394274699278321825e-15,0,nan,9.976810625460763185066e-01
65957,8.572595492704720683899e-04,8.572465634711158881040e-04,3.150663642071824330105e-12,6.751534034944663759178e-16,6.751534854579996149612e-16,8.572595492704745707899e-04,2.919069290175601365244e-15,0,nan,9.976831688835008135727e-01
66017,8.564810026872729043293e-04,8.564680404625026922949e-04,3.142085095372953062919e-12,6.727036941886214367298e-16,6.727037761521546757732e-16,8.564810026872755285432e-04,3.063948810865103344703e-15,0,nan,9.976852713971930514364e-01
66063,8.558850739819436406752e-04,8.558721297875746024733e-04,3.135529288790163842106e-12,6.708331044129959680701e-16,6.708331863765292071135e-16,8.558850739819464907823e-04,3.330011394606034280570e-15,0,nan,9.976868807413364190662e-01
66077,8.557038689428892981950e-04,8.556909302285669064944e-04,3.133537663694626423438e-12,6.702650853889988012786e-16,6.702651673525320403220e-16,8.557038689428921326849e-04,3.312465891231440908459e-15,0,nan,9.976873700975521782686e-01
66137,8.549281441949616597645e-04,8.549152289271812850055e-04,3.125021206094075826942e-12,6.678375167898427553950e-16,6.678375987533759944384e-16,8.549281441949648720310e-04,3.757352702861745372182e-15,0,nan,9.976894649949400665080e-01
66197,8.541538246150512294491e-04,8.541409327301386538236e-04,3.116535582393968084965e-12,6.654209284672805371991e-16,6.654210104308137762425e-16,8.541538246150545342540e-04,3.869098079986296757174e-15,0,nan,9.976915560996835521663e-01
66232,8.537027855903322809059e-04,8.536899073161123563391e-04,3.111599819029440562215e-12,6.640162990039772468356e-16,6.640163809675104858790e-16,8.537027855903355939164e-04,3.880754063859166559832e-15,0,nan,9.976927741634117427928e-01
66257,8.533809063885761103663e-04,8.533680378230872921874e-04,3.108080653177542105823e-12,6.630152608765580536065e-16,6.630153428400912926500e-16,8.533809063885792244829e-04,3.649151987427347650780e-15,0,nan,9.976936434220700035858e-01
66317,8.526093857147481677727e-04,8.525965404054684825333e-04,3.099656279783800733751e-12,6.606204548492997187227e-16,6.606205368128329577661e-16,8.526093857147517251523e-04,4.172343888530222137519e-15,0,nan,9.976957269723453272658e-01
66377,8.518392588065138316261e-04,8.518264366904568793762e-04,3.091262324302764317987e-12,6.582364515908015670574e-16,6.582365335543348061008e-16,8.518392588065171949822e-04,3.948345935619703714682e-15,0,nan,9.976978067607286556045e-01
66402,8.515187830515803931938e-04,8.515059705808306718053e-04,3.087773787724742069282e-12,6.572462913138412749158e-16,6.572463732773745139592e-16,8.515187830515837105454e-04,3.895805546970892571046e-15,0,nan,9.976986722313607497317e-01
66437,8.510705218904878518321e-04,8.510577229048945898174e-04,3.082898649570686391292e-12,6.558631926773234831713e-16,6.558632746408567222147e-16,8.510705218904912057650e-04,3.940840091984017308894e-15,0,nan,9.976998827973924832842e-01
66497,8.503031712068947513272e-04,8.502903952892321929463e-04,3.074565119165375652006e-12,6.535006200534261209866e-16,6.535007020169593600300e-16,8.503031712068981135186e-04,3.954108980018658215413e-15,0,nan,9.977019550924772522851e-01
66557,8.495372030095062676133e-04,8.495244500974667234763e-04,3.066261597401515034027e-12,6.511486760293159896653e-16,6.511487579928492287087e-16,8.495372030095097639536e-04,4.115582267195660421928e-15,0,nan,9.977040236560856017642e-01
66572,8.493459265359023027675e-04,8.493331793655591564762e-04,3.064190389979936118417e-12,6.505623440160839611780e-16,6.505624259796172002214e-16,8.493459265359060405651e-04,4.400795318817134610370e-15,0,nan,9.977045402151241134205e-01
66617,8.487726135655807458563e-04,8.487598835970806311624e-04,3.057987949326021472156e-12,6.488073032782170063887e-16,6.488073852417502454322e-16,8.487726135655845281231e-04,4.456160279957257143235e-15,0,nan,9.977060884982842081095e-01
66677,8.480093991558030740857e-04,8.479966920689821496815e-04,3.049744040713450678657e-12,6.464764448337639361738e-16,6.464765267972971752172e-16,8.480093991558066668818e-04,4.236740923478147904308e-15,0,nan,9.977081496291066337891e-01
66737,8.472475560742222331495e-04,8.472348718074423044866e-04,3.041529738061395166971e-12,6.441560440874086186131e-16,6.441561260509418576565e-16,8.472475560742260227220e-04,4.472804246276914434094e-15,0,nan,9.977102070585434142745e-01
66742,8.471841309351418099899e-04,8.471714485672566597244e-04,3.040846545053109904834e-12,6.439631476415369444841e-16,6.439632296050701835275e-16,8.471841309351454762661e-04,4.327602582717046708477e-15,0,nan,9.977103783442332120301e-01
66797,8.464870806281942676799e-04,8.464744191200384258733e-04,3.033344908585981854527e-12,6.418460447858626362914e-16,6.418461267493958753348e-16,8.464870806281980363942e-04,4.452181688743019424184e-15,0,nan,9.977122607965561214977e-01
66857,8.457279691383200528887e-04,8.457153303275915905146e-04,3.025189420217333190597e-12,6.395463910285438035236e-16,6.395464729920770425670e-16,8.457279691383240854537e-04,4.768158545482090545498e-15,0,nan,9.977143108530654128530e-01
66913,8.450206924382305979926e-04,8.450080747567479495450e-04,3.017603987378906840541e-12,6.374093324914460368572e-16,6.374094144549792759006e-16,8.450206924382348352220e-04,5.014349846101722765788e-15,0,nan,9.977162209263309565368e-01
66917,8.449702179383879402721e-04,8.449576017641092671659e-04,3.017063141595113213701e-12,6.372570272650570391065e-16,6.372571092285902781499e-16,8.449702179383921447319e-04,4.975867436123157927357e-15,0,nan,9.977163572379605492460e-01
66977,8.442138233753135843906e-04,8.442012297767253602848e-04,3.008965942064074194947e-12,6.349778982926860214850e-16,6.349779802562192605284e-16,8.442138233753177640747e-04,4.950978013502812574768e-15,0,nan,9.977183999610941286893e-01
67038,8.434462092251923757275e-04,8.434336385164932460221e-04,3.000763465356127888488e-12,6.326712193723033807043e-16,6.326713013358366197477e-16,8.434462092251966585907e-04,5.077814367140338471361e-15,0,nan,9.977204729859169585757e-01
67085,8.428557202760382418422e-04,8.428431671612721500300e-04,2.994463847847611453781e-12,6.309010829296798049098e-16,6.309011648932130439532e-16,8.428557202760425784920e-04,5.145186497451920961261e-15,0,nan,9.977220676664052418097e-01
67098,8.426925394876388355700e-04,8.426799912327587833635e-04,2.992724514080178184594e-12,6.304125640493864151813e-16,6.304126460129196542247e-16,8.426925394876434785282e-04,5.509670423376667707754e-15,0,nan,9.977225083543192583478e-01
67158,8.419402154457444756655e-04,8.419276895845765251378e-04,2.984714251979305224667e-12,6.281639790707248961853e-16,6.281640610342581352287e-16,8.419402154457496817947e-04,6.183490343034223635253e-15,0,nan,9.977245400904658505399e-01
67218,8.411892334985661846131e-04,8.411767299712178151336e-04,2.976732551186249830140e-12,6.259254106052843168851e-16,6.259254925688175559285e-16,8.411892334985716345819e-04,6.478885587544830100254e-15,0,nan,9.977265682040707794453e-01
67257,8.407018132310200815918e-04,8.406893241886382152697e-04,2.971559701398425285791e-12,6.244756871039260360489e-16,6.244757690674592750923e-16,8.407018132310252958737e-04,6.202296464305807459777e-15,0,nan,9.977278845399123658778e-01
67278,8.404395900579967205318e-04,8.404271088047888908779e-04,2.968779284517022842666e-12,6.236968051574430440193e-16,6.236968871209762830628e-16,8.404395900580019276669e-04,6.195727931958140109702e-15,0,nan,9.977285927048118137415e-01
67338,8.396912815487070315054e-04,8.396788225101728788194e-04,2.960854325466640114303e-12,6.214781095646043962627e-16,6.214781915281376353061e-16,8.396912815487122312819e-04,6.192485927597296118356e-15,0,nan,9.977306136023280541984e-01
67398,8.389443044080913949520e-04,8.389318675249758010606e-04,2.952957548204927022184e-12,6.192692709948352524689e-16,6.192693529583684915123e-16,8.389443044080964544916e-04,6.030840814583544447468e-15,0,nan,9.977326309062294836557e-01
67429,8.385588866891155674158e-04,8.385464612298188956038e-04,2.948888547236937274186e-12,6.181318825002530853781e-16,6.181319644637863244215e-16,8.385588866891206653894e-04,6.079446241750208272038e-15,0,nan,9.977336717750610456390e-01
67458,8.381986550862088707070e-04,8.381862402994671610787e-04,2.945088827572292330811e-12,6.170702369445117357807e-16,6.170703189080449748241e-16,8.381986550862142084439e-04,6.368104867994046885679e-15,0,nan,9.977346446260875771281e-01
67518,8.374543300457291993347e-04,8.374419372965262757177e-04,2.937248039075589483604e-12,6.148809552359959060786e-16,6.148810371995291451220e-16,8.374543300457345694177e-04,6.412389086555429844728e-15,0,nan,9.977366547714456035140e-01
67578,8.367113257618746888916e-04,8.366989549915842703728e-04,2.929435058883958431675e-12,6.127013740153183066306e-16,6.127014559788515456740e-16,8.367113257618801432544e-04,6.518810749644278781706e-15,0,nan,9.977386613518084208688e-01
67602,8.364144930730185636264e-04,8.364021310779243181116e-04,2.926317625520024777323e-12,6.118322461095953145722e-16,6.118323280731285536156e-16,8.364144930730241604495e-04,6.691446866228985339555e-15,0,nan,9.977394629878774272346e-01
67638,8.359696387223657879778e-04,8.359572898725693267802e-04,2.921649763824728024046e-12,6.105314417498889277424e-16,6.105315237134221667858e-16,8.359696387223714250350e-04,6.743136284413146573244e-15,0,nan,9.977406643766483929493e-01
67698,8.352292654273657914257e-04,8.352169384398514971266e-04,2.913892031379339719401e-12,6.083711072262229775819e-16,6.083711891897562166253e-16,8.352292654273714565938e-04,6.782770125487415595474e-15,0,nan,9.977426638554057787686e-01
67758,8.344902023894254375694e-04,8.344778972061875181587e-04,2.906161739679297074644e-12,6.062203195476835735996e-16,6.062204015112168126430e-16,8.344902023894307758357e-04,6.397038953971341969953e-15,0,nan,9.977446597974871988286e-01
67775,8.342810389261832168875e-04,8.342687399103061902939e-04,2.903976462454218155234e-12,6.056126583678992359468e-16,6.056127403314324749902e-16,8.342810389261887065080e-04,6.580061484102365350327e-15,0,nan,9.977452246727191770195e-01
67818,8.337524461334270718324e-04,8.337401626966647579312e-04,2.898458767502131769772e-12,6.040790281322402785255e-16,6.040791100957735175689e-16,8.337524461334326599735e-04,6.702398387852306775168e-15,0,nan,9.977466522122606176499e-01
67878,8.330159931965329302844e-04,8.330037314486494993623e-04,2.890782994267440309941e-12,6.019471827102565303712e-16,6.019472646737897694146e-16,8.330159931965386571801e-04,6.874892777903183889027e-15,0,nan,9.977486411090686483955e-01
67938,8.322808401281286527079e-04,8.322686000117307785623e-04,2.883134300032899382739e-12,5.998247333222799762046e-16,5.998248152858132152480e-16,8.322808401281344077674e-04,6.914804719179781260937e-15,0,nan,9.977506264972176641204e-01
67949,8.321462027935724869998e-04,8.321339666367373252842e-04,2.881734967313747911600e-12,5.994366328852297047689e-16,5.994367148487629438123e-16,8.321462027935782938871e-04,6.978205620559098409037e-15,0,nan,9.977509901051852793060e-01
67998,8.315469834897700482715e-04,8.315347649476664999846e-04,2.875512565490330020103e-12,5.977116303168589032863e-16,5.977117122803921423297e-16,8.315469834897757522972e-04,6.859535130523384139166e-15,0,nan,9.977526083859810881625e-01
68058,8.308144198551295359426e-04,8.308022228303307442007e-04,2.867917671961798906525e-12,5.956078243483741983536e-16,5.956079063119074373970e-16,8.308144198551351234483e-04,6.725335577464411954474e-15,0,nan,9.977545867845997687885e-01
68118,8.300831458099425849001e-04,8.300709702456593409511e-04,2.860349501395726204228e-12,5.935132663748876495754e-16,5.935133483384208886188e-16,8.300831458099482215867e-04,6.790508463007266748656e-15,0,nan,9.977565617022809924615e-01
68123,8.300222644100774130674e-04,8.300100906316132745588e-04,2.859720023074613266807e-12,5.933391357913207077153e-16,5.933392177548539467587e-16,8.300222644100830790825e-04,6.826341154171090455971e-15,0,nan,9.977567261219165608145e-01
68178,8.293531579519555644101e-04,8.293410037915983695420e-04,2.852807936363048109510e-12,5.914279076560104822789e-16,5.914279896195437213223e-16,8.293531579519609717096e-04,6.519899833681049099927e-15,0,nan,9.977585331482029182282e-01
68238,8.286244528908712084561e-04,8.286123200780494066353e-04,2.845292860053369908252e-12,5.893516997507811295103e-16,5.893517817143143685537e-16,8.286244528908767598571e-04,6.699537984159099298109e-15,0,nan,9.977605011315062013351e-01
68297,8.279091405431383702065e-04,8.278970286672628639893e-04,2.837928752519690557139e-12,5.873189719377882717347e-16,5.873190539013215107781e-16,8.279091405431438761325e-04,6.650398752425468358392e-15,0,nan,9.977624329473922653319e-01
68298,8.278970272482984171791e-04,8.278849157268192192685e-04,2.837804156271188967488e-12,5.872845945155713075550e-16,5.872846764791045465984e-16,8.278970272483039479337e-04,6.680486082959887702711e-15,0,nan,9.977624656613051365504e-01
68358,8.271708776576981551887e-04,8.271587873715657715859e-04,2.830341709432103448991e-12,5.852265441019967209115e-16,5.852266260655299599549e-16,8.271708776577036642380e-04,6.660110381282665745270e-15,0,nan,9.977644267466786922455e-01
68418,8.264460007643319519599e-04,8.264339316577469420760e-04,2.822905404559072626389e-12,5.831775009548508397614e-16,5.831775829183840788048e-16,8.264460007643378683792e-04,7.158869728912821711383e-15,0,nan,9.977663843966727366956e-01
68472,8.257946969532163053115e-04,8.257826468606767333913e-04,2.816234987012305776876e-12,5.813410242654760288312e-16,5.813411062290092678746e-16,8.257946969532218988524e-04,6.773524831908959449436e-15,0,nan,9.977681433518756000953e-01
68478,8.257223932252121369538e-04,8.257103452425702165909e-04,2.815495127278710542309e-12,5.811374178100590482903e-16,5.811374997735922873337e-16,8.257223932252176890959e-04,6.723981565872307585007e-15,0,nan,9.977683386203093446548e-01
68539,8.249880233908825702405e-04,8.249759968274478780584e-04,2.807987909995439952177e-12,5.790724701041926426035e-16,5.790725520677258816469e-16,8.249880233908880604963e-04,6.654952132879897446493e-15,0,nan,9.977703219111039795522e-01
68599,8.242669655950231408920e-04,8.242549600439870840021e-04,2.800629776231544082697e-12,5.770503137046186119524e-16,5.770503956681518509958e-16,8.242669655950290092421e-04,7.119477526871289664218e-15,0,nan,9.977722692522061397687e-01
68648,8.236790360635650159321e-04,8.236670476318314624078e-04,2.794639692897718795101e-12,5.754054301786580295683e-16,5.754055121421912686117e-16,8.236790360635709029170e-04,7.147183071054197939974e-15,0,nan,9.977738570587122703625e-01
68659,8.235471671393892372295e-04,8.235351825457315911444e-04,2.793297328653749663731e-12,5.750369764706792596597e-16,5.750370584342124987031e-16,8.235471671393952261231e-04,7.272071051868040928723e-15,0,nan,9.977742131939570127642e-01
68719,8.228286247276698269632e-04,8.228166610365623793999e-04,2.785990455276333123707e-12,5.730324122873166595948e-16,5.730324942508498986382e-16,8.228286247276752896904e-04,6.638961104309842916665e-15,0,nan,9.977761537452489472560e-01
68779,8.221113350750460955704e-04,8.220993922318517790893e-04,2.778709044698919110514e-12,5.710365753205454832196e-16,5.710366572840787222630e-16,8.221113350750518360715e-04,6.982632226687330870885e-15,0,nan,9.977780909149343836718e-01
68824,8.215741879891683314974e-04,8.215622607461677863461e-04,2.773264630042306089346e-12,5.695453974168232148408e-16,5.695454793803564538842e-16,8.215741879891737875542e-04,6.640978904137705814812e-15,0,nan,9.977795415783362732005e-01
68839,8.213952949081458013852e-04,8.213833728584177176074e-04,2.771452986102957501030e-12,5.690494200155090416879e-16,5.690495019790422807313e-16,8.213952949081515031875e-04,6.941605728432981569728e-15,0,nan,9.977800247118473814180e-01
68899,8.206805009649897160104e-04,8.206685996544704850969e-04,2.764222169248146515655e-12,5.670709010945278400738e-16,5.670709830580610791173e-16,8.206805009649951379212e-04,6.606603700902652633349e-15,0,nan,9.977819551447854955185e-01
68959,8.199669499949428352198e-04,8.199550693695635116692e-04,2.757016484468918682982e-12,5.651009735551758998028e-16,5.651010555187091388462e-16,8.199669499949482599894e-04,6.615839298357555298954e-15,0,nan,9.977838822225135085469e-01
69000,8.194800700473797152798e-04,8.194682035258455451293e-04,2.752106998159286690832e-12,5.637597746199242666027e-16,5.637598565834575056461e-16,8.194800700473849588373e-04,6.398639395433432547843e-15,0,nan,9.977851971337466100353e-01
69019,8.192546387586663488023e-04,8.192427787645458793497e-04,2.749835822670966043189e-12,5.631395926683734664120e-16,5.631396746319067054554e-16,8.192546387586717888185e-04,6.640201845453338430449e-15,0,nan,9.977858059537696245114e-01
69079,8.185435640280672251606e-04,8.185317246115115814159e-04,2.742680075327754162828e-12,5.611867139764873272392e-16,5.611867959400205662826e-16,8.185435640280730210365e-04,7.080717674481619071916e-15,0,nan,9.977877263472588121240e-01
69139,8.178337225862510485169e-04,8.178219036937523596029e-04,2.735549134477093692673e-12,5.592422932914541669403e-16,5.592423752549874059837e-16,8.178337225862568680568e-04,7.115798362663975377156e-15,0,nan,9.977896434116607382332e-01
69177,8.173847927682411284786e-04,8.173729868467204638660e-04,2.731045653623455515079e-12,5.580151815754976623977e-16,5.580152635390309014411e-16,8.173847927682470909553e-04,7.294577445913375592954e-15,0,nan,9.977908558344959870368e-01
69199,8.171251112274714950914e-04,8.171133128057070718619e-04,2.728442892717698330934e-12,5.573062866929086441349e-16,5.573063686564418831783e-16,8.171251112274773450186e-04,7.159157258434654100664e-15,0,nan,9.977915571556200848144e-01
69259,8.164177267570832787283e-04,8.164059487529151800875e-04,2.721361243205805374688e-12,5.553786505263348376724e-16,5.553787324898680767158e-16,8.164177267570893112969e-04,7.389071124542119809094e-15,0,nan,9.977934675877525501375e-01
69319,8.157115659914948796808e-04,8.156998083519688283807e-04,2.714304079651803007407e-12,5.534593414012307699608e-16,5.534594233647640090042e-16,8.157115659915004630043e-04,6.844727699991082986395e-15,0,nan,9.977953747166485875294e-01
69354,8.153002027298251455298e-04,8.152884569452918846200e-04,2.710198666591909054740e-12,5.523435727241299908195e-16,5.523436546876632298630e-16,8.153002027298307292239e-04,6.848635765284903479027e-15,0,nan,9.977964856864529985905e-01
69379,8.150066257581176955294e-04,8.149948884304624276489e-04,2.707271296316853537641e-12,5.515483161892768137415e-16,5.515483981528100527850e-16,8.150066257581235730380e-04,7.211608465110447761443e-15,0,nan,9.977972785508584200741e-01
69439,8.143029028953227815152e-04,8.142911858269490706780e-04,2.700262788009605569554e-12,5.496455320225382103097e-16,5.496456139860714493531e-16,8.143029028953289788847e-04,7.610643995139859771186e-15,0,nan,9.977991790989129714060e-01
69499,8.136003942523911940804e-04,8.135886973908914177739e-04,2.693278450082871326313e-12,5.477509462916635437622e-16,5.477510282551967828056e-16,8.136003942523973165934e-04,7.525208941248804863259e-15,0,nan,9.978010763693123064892e-01
69532,8.132145309219447918900e-04,8.132028451519522855087e-04,2.689447329106887807430e-12,5.467124033676946808477e-16,5.467124853312279198911e-16,8.132145309219509355258e-04,7.554754141676163235711e-15,0,nan,9.978021184739997898700e-01
69559,8.128990966894661775524e-04,8.128874199826131245056e-04,2.686318178430329885386e-12,5.458645166441015224624e-16,5.458645986076347615058e-16,8.128990966894725000181e-04,7.777675854593910989210e-15,0,nan,9.978029703705218659117e-01
69619,8.121990070775089286953e-04,8.121873504732553651977e-04,2.679381869483301230873e-12,5.439862009823405177742e-16,5.439862829458737568176e-16,8.121990070775149402999e-04,7.401639909080614532188e-15,0,nan,9.978048611109850675135e-01
69679,8.115001222982489402502e-04,8.114884857447265259500e-04,2.672469420207472470890e-12,5.421159574621465351860e-16,5.421160394256797742294e-16,8.115001222982550107236e-04,7.480557559920666505956e-15,0,nan,9.978067485991081194785e-01
69710,8.111395028672921869370e-04,8.111278766530506363977e-04,2.668907302721489327106e-12,5.411528140059424823265e-16,5.411528959694757213699e-16,8.111395028672982196645e-04,7.437348874882359949746e-15,0,nan,9.978077225297771648128e-01
69739,8.108024392441407412688e-04,8.107908226896595954916e-04,2.665580728099720276458e-12,5.402537444908312802074e-16,5.402538264543645192509e-16,8.108024392441467482676e-04,7.408708401086933284771e-15,0,nan,9.978086328432750631520e-01
69799,8.101059548183161922175e-04,8.100943582113638097644e-04,2.658715691184896069785e-12,5.383995207255210820765e-16,5.383996026890543211199e-16,8.101059548183217961345e-04,6.917511229419377203459e-15,0,nan,9.978105138518398133161e-01
69859,8.094106659345381895448e-04,8.093990892237788985913e-04,2.651874208012656612880e-12,5.365532450714423178707e-16,5.365533270349755569141e-16,8.094106659345435813331e-04,6.661375310049693092909e-15,0,nan,9.978123916331239379608e-01
69889,8.090634688593634996773e-04,8.090519020775050092198e-04,2.648462267519502781009e-12,5.356330750114198350654e-16,5.356331569749530741088e-16,8.090634688593689768570e-04,6.769777583041959974081e-15,0,nan,9.978133293161286737454e-01
69919,8.087165695171563218127e-04,8.087050126514305249670e-04,2.645056177654325700156e-12,5.347148766802246013965e-16,5.347149586437578404399e-16,8.087165695171617299593e-04,6.687320074040267951409e-15,0,nan,9.978142661954228936384e-01
69979,8.080236625010614416251e-04,8.080121254293846401462e-04,2.638261499699764396382e-12,5.328843749482135381242e-16,5.328844569117467771676e-16,8.080236625010667162581e-04,6.527819946390709889684e-15,0,nan,9.978161375470057777785e-01
70040,8.073204231874564745092e-04,8.073089061876432236120e-04,2.631377413597204244437e-12,5.310313876682196076506e-16,5.310314696317528466940e-16,8.073204231874619304072e-04,6.758032963419389131669e-15,0,nan,9.978180368048423331379e-01
70068,8.069980345433701860239e-04,8.069865267393356222589e-04,2.628225524491042896242e-12,5.301835333186196075520e-16,5.301836152821528465954e-16,8.069980345433755702417e-04,6.671909519367937963917e-15,0,nan,9.978189074892814924953e-01
70100,8.066299055165214709068e-04,8.066184082084685950942e-04,2.624629526324750013179e-12,5.292166278452809158414e-16,5.292167098088141548848e-16,8.066299055165270481952e-04,6.914309032002121155972e-15,0,nan,9.978199017065105858081e-01
70160,8.059405680638648261649e-04,8.059290903971120384464e-04,2.617904691662315573232e-12,5.274096136595581264842e-16,5.274096956230913655276e-16,8.059405680638707829770e-04,7.391130782056615889213e-15,0,nan,9.978217634222293032560e-01
70220,8.052524078062645680395e-04,8.052409497305238611498e-04,2.611202811251477684349e-12,5.256103054735995095318e-16,5.256103874371327485752e-16,8.052524078062704458129e-04,7.299293143682834456692e-15,0,nan,9.978236219601563481048e-01
70247,8.049431189471034902433e-04,8.049316696709574083662e-04,2.608194427800512819941e-12,5.248031203658132303265e-16,5.248032023293464693700e-16,8.049431189471093387411e-04,7.265728056219604796361e-15,0,nan,9.978244572676344345823e-01
70280,8.045654217308143658569e-04,8.045539831959692533142e-04,2.604523787236970276435e-12,5.238186638863955992563e-16,5.238187458499288382997e-16,8.045654217308201716324e-04,7.216039145987807909763e-15,0,nan,9.978254773284159193677e-01
70340,8.038796068348811382082e-04,8.038681877909857869530e-04,2.597867522263698280091e-12,5.220346497317727713640e-16,5.220347316953060104074e-16,8.038796068348869485365e-04,7.227858912463609496977e-15,0,nan,9.978273295351064843084e-01
70400,8.031949601260610343417e-04,8.031835605233398310554e-04,2.591233919473759060399e-12,5.202582240767942902627e-16,5.202583060403275293061e-16,8.031949601260668716163e-04,7.267568779972931768037e-15,0,nan,9.978291785882995481964e-01
70427,8.028872494331909656293e-04,8.028758585628040624418e-04,2.588256166062672519975e-12,5.194612979601427173251e-16,5.194613799236759563685e-16,8.028872494331966526614e-04,7.083226382582825040289e-15,0,nan,9.978300096355528775037e-01
70460,8.025114786221359576557e-04,8.025000984109826413990e-04,2.584622882503478816980e-12,5.184893482201744183716e-16,5.184894301837076574151e-16,8.025114786221416202298e-04,7.056066139757736309251e-15,0,nan,9.978310244960400024450e-01
70520,8.018291593510296555100e-04,8.018177984820065587815e-04,2.578034315480468039174e-12,5.167279836907029554968e-16,5.167280656542361945402e-16,8.018291593510351581537e-04,6.862613561188957370578e-15,0,nan,9.978328672663432096792e-01
70580,8.011479993507650016610e-04,8.011366577746022914555e-04,2.571468123020705293963e-12,5.149740922456843227818e-16,5.149741742092175618252e-16,8.011479993507706537001e-04,7.054925061750634057018e-15,0,nan,9.978347069071969168644e-01
70608,8.008305205812229739595e-04,8.008191879915809927026e-04,2.568411530224623799657e-12,5.141581563214665058573e-16,5.141582382849997449007e-16,8.008305205812286591388e-04,7.099104138446489662734e-15,0,nan,9.978355643375369382901e-01
70640,8.004679956694219292168e-04,8.004566733370170649245e-04,2.564924210225647031103e-12,5.132276358693896521742e-16,5.132277178329228912176e-16,8.004679956694276191606e-04,7.108271478639554196716e-15,0,nan,9.978365434265653209026e-01
70700,7.997891453650935204497e-04,7.997778422275103864941e-04,2.558402482679331955186e-12,5.114885767715153926133e-16,5.114886587350486316567e-16,7.997891453650992684683e-04,7.186917393087333301738e-15,0,nan,9.978383768323828737173e-01
70760,7.991114455058445902730e-04,7.991001615143129540100e-04,2.551902846445533117862e-12,5.097568773856594907619e-16,5.097569593491927298053e-16,7.991114455058500923343e-04,6.885224030404203286390e-15,0,nan,9.978402071325594244080e-01
70789,7.987843021090364377390e-04,7.987730273539958222861e-04,2.548769246970192462308e-12,5.089225165117114796787e-16,5.089225984752447187221e-16,7.987843021090417179306e-04,6.610284680113428094489e-15,0,nan,9.978410906666984269385e-01
70820,7.984348931696686434145e-04,7.984236282755831793506e-04,2.545425208064904374643e-12,5.080325003678044616554e-16,5.080325823313377006988e-16,7.984348931696736474205e-04,6.267268624392395019771e-15,0,nan,9.978420343349761766397e-01
70880,7.977594854444455905323e-04,7.977482395993654466435e-04,2.538969474552160687183e-12,5.063154085948133960165e-16,5.063154905583466350599e-16,7.977594854444505618217e-04,6.231564021109783424974e-15,0,nan,9.978438584474843541525e-01
70940,7.970852194279017411543e-04,7.970739925835497799445e-04,2.532535553393288902423e-12,5.046055651629426261399e-16,5.046056471264758651833e-16,7.970852194279067507719e-04,6.284920891461906655515e-15,0,nan,9.978456794779141906951e-01
70970,7.967485136561059397634e-04,7.967372962940651821492e-04,2.529326743664102699398e-12,5.037533501021327280399e-16,5.037534320656659670833e-16,7.967485136561107581103e-04,6.047512907612102691359e-15,0,nan,9.978465888397900228389e-01
71000,7.964120922275669776924e-04,7.964008843358291256723e-04,2.526123352542752570300e-12,5.029029333863579945193e-16,5.029030153498912335627e-16,7.964120922275718470731e-04,6.114147064126634749358e-15,0,nan,9.978474974340687762560e-01
71060,7.957401009607329052387e-04,7.957289119736572855640e-04,2.519732780420719866612e-12,5.012074767956643283826e-16,5.012075587591975674260e-16,7.957401009607378394703e-04,6.200808039704126416331e-15,0,nan,9.978493123237217066754e-01
71120,7.950692427544128445052e-04,7.950580726242092348757e-04,2.513363745910330834283e-12,4.995191591364501779924e-16,4.995192410999834170358e-16,7.950692427544179223619e-04,6.386684789968134970531e-15,0,nan,9.978511241546229298266e-01
71152,7.947119140178539450567e-04,7.947007539251633653765e-04,2.509975702674141501497e-12,4.986216296283987740926e-16,4.986217115919320131360e-16,7.947119140178593645852e-04,6.819488243695860104621e-15,0,nan,9.978520892164139090763e-01
71180,7.943995147453003068810e-04,7.943883634243393805988e-04,2.507016158354961540772e-12,4.978379443678392243942e-16,4.978380263313724634376e-16,7.943995147453055512326e-04,6.601655031281334612637e-15,0,nan,9.978529329344959417601e-01
71240,7.937309140797285536909e-04,7.937197815205413375592e-04,2.500689927555519034192e-12,4.961637966610548538804e-16,4.961638786245880929239e-16,7.937309140797337070393e-04,6.492563612783118962397e-15,0,nan,9.978547386710393836797e-01
71300,7.930634379136291796722e-04,7.930523240689062950542e-04,2.494384963767739244842e-12,4.944966803979926325712e-16,4.944967623615258716146e-16,7.930634379136343646256e-04,6.537879720669000857689e-15,0,nan,9.978565413719226996582e-01
71334,7.926856994954693640121e-04,7.926745962346698655410e-04,2.490821557215713323933e-12,4.935550889061570003460e-16,4.935551708696902393894e-16,7.926856994954745577534e-04,6.552081535056132013373e-15,0,nan,9.978575615578323970852e-01
71360,7.923970834124928648567e-04,7.923859882350837687340e-04,2.488101177699523622558e-12,4.928365601698084664907e-16,4.928366421333417055341e-16,7.923970834124981659066e-04,6.689890627112599139603e-15,0,nan,9.978583410447916638461e-01
71420,7.917318477513292590900e-04,7.917207711942418103812e-04,2.481838480508286598044e-12,4.911834007755147412047e-16,4.911834827390479802481e-16,7.917318477513342968714e-04,6.362989448589684503522e-15,0,nan,9.978601376972685397409e-01
71480,7.910677281146255655081e-04,7.910566701310250492876e-04,2.475596783798298577255e-12,4.895371672205833262910e-16,4.895372491841165653344e-16,7.910677281146305648554e-04,6.319746205912794745253e-15,0,nan,9.978619313369446523721e-01
71517,7.906587427587717696945e-04,7.906476962055440692659e-04,2.471758167392518223919e-12,4.885254270660380798215e-16,4.885255090295713188649e-16,7.906587427587767293371e-04,6.272798029987875959262e-15,0,nan,9.978630359162399389526e-01
71541,7.903936810048295879758e-04,7.903826418564239772446e-04,2.469272496558349483863e-12,4.878705605257329567700e-16,4.878706424892661958135e-16,7.903936810048344972728e-04,6.211204873154204688844e-15,0,nan,9.978637517898797563791e-01
71601,7.897318034916142853036e-04,7.897207828227224921808e-04,2.463072883742865778355e-12,4.862381884674334294892e-16,4.862382704309666685326e-16,7.897318034916184139010e-04,5.227847460797984296263e-15,0,nan,9.978655393767441100978e-01
71661,7.890710335664210400841e-04,7.890600313306799775889e-04,2.456894007429085961379e-12,4.846126379185617363648e-16,4.846127198820949754082e-16,7.890710335664252570376e-04,5.344200139809775909163e-15,0,nan,9.978673239735603988244e-01
71700,7.886421257429104304804e-04,7.886311354639284100509e-04,2.452888816722021017599e-12,4.835596718977424140810e-16,4.835597538612756531244e-16,7.886421257429147820592e-04,5.517811799440082721601e-15,0,nan,9.978684823616299611132e-01
71721,7.884113684514127556868e-04,7.884003846026140524886e-04,2.450735780989995647245e-12,4.829938747000561386044e-16,4.829939566635893776478e-16,7.884113684514171215064e-04,5.537489365432082421331e-15,0,nan,9.978691055878255107602e-01
71781,7.877528053780329976574e-04,7.877418398701228896552e-04,2.444598118232479083216e-12,4.813818648324823694651e-16,4.813819467960156085085e-16,7.877528053780374561742e-04,5.659791632745765703499e-15,0,nan,9.978708842270078170958e-01
71841,7.870953415869678298014e-04,7.870843943740459675018e-04,2.438480933394780880481e-12,4.797765745347036127450e-16,4.797766564982368517884e-16,7.870953415869723337403e-04,5.722227842520468483791e-15,0,nan,9.978726598985501419661e-01
71884,7.866248338823826147595e-04,7.866138997527191874248e-04,2.434109500141710348147e-12,4.786302312411230779406e-16,4.786303132046563169840e-16,7.866248338823872722760e-04,5.920886728949303475275e-15,0,nan,9.978739306417770991509e-01
71901,7.864389743281074334272e-04,7.864280453644265566834e-04,2.432384141143999002570e-12,4.781779702225594421937e-16,4.781780521860926812371e-16,7.864389743281119117963e-04,5.694490249644548513619e-15,0,nan,9.978744326098706596273e-01
71961,7.857837008605077265891e-04,7.857727901004731225001e-04,2.426307656573582586711e-12,4.765860185075541853641e-16,4.765861004710874244075e-16,7.857837008605120880147e-04,5.550414929955147579440e-15,0,nan,9.978762023683628148768e-01
72021,7.851295184523522001710e-04,7.851186258505208357197e-04,2.420251395200845647138e-12,4.750006861955551677264e-16,4.750007681590884067698e-16,7.851295184523563477737e-04,5.282698724058705046246e-15,0,nan,9.978779691813953735225e-01
72068,7.846178358759596342675e-04,7.846069574664113607451e-04,2.415521394645315537300e-12,4.737634446279613104462e-16,4.737635265914945494896e-16,7.846178358759635593123e-04,5.002492447901110855428e-15,0,nan,9.978793511323758869949e-01
72081,7.844764243809140792305e-04,7.844655498919939507624e-04,2.414215272964503595405e-12,4.734219402855010169726e-16,4.734220222490342560160e-16,7.844764243809177998227e-04,4.742771235924240159311e-15,0,nan,9.978797330563131575808e-01
72141,7.838244159325175085609e-04,7.838135595113673165235e-04,2.408199206222216361298e-12,4.718497479681168102468e-16,4.718498299316500492902e-16,7.838244159325214039596e-04,4.969733738990175992736e-15,0,nan,9.978814940004318478277e-01
72201,7.831734904025026413818e-04,7.831626520041307061223e-04,2.402203111748172077962e-12,4.702840766246477569105e-16,4.702841585881809959539e-16,7.831734904025063844733e-04,4.779389981078421858714e-15,0,nan,9.978832520210516958663e-01
72253,7.826102288199753270054e-04,7.825994060050668393522e-04,2.397022587864236045916e-12,4.689324111327969590279e-16,4.689324930963301980714e-16,7.826102288199784978732e-04,4.051656522337454156505e-15,0,nan,9.978847732797583036397e-01
72261,7.825236450951856322783e-04,7.825128246747497856237e-04,2.396226906730654129755e-12,4.687248938255896215751e-16,4.687249757891228606186e-16,7.825236450951888317864e-04,4.088704743466646712727e-15,0,nan,9.978850071254443551368e-01
72321,7.818748773238213406467e-04,7.818640748366279501214e-04,2.390270508769630613016e-12,4.671721673294346886670e-16,4.671722492929679277104e-16,7.818748773238244911328e-04,4.029399331177574758247e-15,0,nan,9.978867593208525299054e-01
72381,7.812271844105682025439e-04,7.812163998120716292689e-04,2.384333835874389894518e-12,4.656258650814317994251e-16,4.656259470449650384685e-16,7.812271844105717346183e-04,4.521187333177793380791e-15,0,nan,9.978885086144997626284e-01
72438,7.806128692992668743206e-04,7.806021016539061363124e-04,2.378712192653969831622e-12,4.641627993766856796706e-16,4.641628813402189187140e-16,7.806128692992703010982e-04,4.389855461019725314825e-15,0,nan,9.978901677622704898072e-01
72441,7.805805636864512593934e-04,7.805697969322532075651e-04,2.378416806461168245810e-12,4.640859552123507588343e-16,4.640860371758839978777e-16,7.805805636864547177760e-04,4.430526130124443447737e-15,0,nan,9.978902550135898979772e-01
72501,7.799350124913233435475e-04,7.799242635371725351767e-04,2.372519339350778638168e-12,4.625524060372511257345e-16,4.625524880007843647779e-16,7.799350124913267184444e-04,4.327151423085886295082e-15,0,nan,9.978919985252961754392e-01
72561,7.792905281738301669775e-04,7.792797969756212576875e-04,2.366641353766279282732e-12,4.610251860542689940995e-16,4.610252680178022331429e-16,7.792905281738336590826e-04,4.481133745428630241427e-15,0,nan,9.978937391567693290123e-01
72621,7.786471080913741089208e-04,7.786363946051475795271e-04,2.360782769330659858475e-12,4.595042639434092545514e-16,4.595043459069424935948e-16,7.786471080913778077019e-04,4.750266306760169825842e-15,0,nan,9.978954769151381302278e-01
72624,7.786149649761387727884e-04,7.786042523743600318395e-04,2.360490347952718421108e-12,4.594283825976811799819e-16,4.594284645612144190253e-16,7.786149649761425081507e-04,4.797444855104622992867e-15,0,nan,9.978955637277649990714e-01
72681,7.780047496100778951084e-04,7.779940537920191842569e-04,2.354943506064524578028e-12,4.579896085653461330387e-16,4.579896905288793720821e-16,7.780047496100816593228e-04,4.838292336241712696711e-15,0,nan,9.978972118075084547610e-01
72741,7.773634501047482769920e-04,7.773527719111870222177e-04,2.349123484383796806563e-12,4.564811889602322017293e-16,4.564812709237654407727e-16,7.773634501047519966842e-04,4.785010470722307749733e-15,0,nan,9.978989438409614247589e-01
72801,7.767232069588404699129e-04,7.767125463462502907991e-04,2.343322625097447992775e-12,4.549789743465175782654e-16,4.549790563100508173088e-16,7.767232069588441272423e-04,4.708665087896939719138e-15,0,nan,9.979006730225545307184e-01
72810,7.766272614366388337553e-04,7.766166034574490967951e-04,2.342454144085057103599e-12,4.547541754409157275469e-16,4.547542574044489665903e-16,7.766272614366424561976e-04,4.664325420859492182076e-15,0,nan,9.979009321542558460030e-01
72861,7.760840175644223744300e-04,7.760733744894201136671e-04,2.337540849405228158860e-12,4.534829341197769368305e-16,4.534830160833101758739e-16,7.760840175644262984690e-04,5.056203784672584122592e-15,0,nan,9.979023993593207330624e-01
72921,7.754458793221404239518e-04,7.754352537414853883957e-04,2.331778078895429325029e-12,4.519930378515485771757e-16,4.519931198150818162191e-16,7.754458793221442868985e-04,4.981581305054110853052e-15,0,nan,9.979041228582750266583e-01
72981,7.748087896411825050216e-04,7.747981815117762488532e-04,2.326034235542640522997e-12,4.505092552881748311555e-16,4.505093372517080701989e-16,7.748087896411861627217e-04,4.720777659446484578786e-15,0,nan,9.979058435264050561271e-01
72996,7.746496807558495619611e-04,7.746390769825378923991e-04,2.324601222965723837794e-12,4.501392613849155063709e-16,4.501393433484487454143e-16,7.746496807558532297726e-04,4.734800221836942615693e-15,0,nan,9.979062732519376294161e-01
73042,7.741621540579741739957e-04,7.741515636266345628397e-04,2.320213984398319431826e-12,4.490069794052663383968e-16,4.490070613687995774402e-16,7.741621540579779054405e-04,4.819978360982701452011e-15,0,nan,9.979075899775273271832e-01
73102,7.735271711295503994227e-04,7.735165980629737361371e-04,2.314508075035979133387e-12,4.475354348270119052115e-16,4.475355167905451442549e-16,7.735271711295542747043e-04,5.009884277429963626839e-15,0,nan,9.979093049579897364062e-01
73162,7.728932289982332190167e-04,7.728826732537458481936e-04,2.308820859771980839406e-12,4.460699137358945161698e-16,4.460699956994277552132e-16,7.728932289982374560344e-04,5.482021916966855433326e-15,0,nan,9.979110171285696732598e-01
73183,7.726715946671594299061e-04,7.726610449753475639775e-04,2.306834736742472596693e-12,4.455583989267420785497e-16,4.455584808902753175931e-16,7.726715946671636582416e-04,5.472357936175541039631e-15,0,nan,9.979116157257159433372e-01
73222,7.722603251071709839701e-04,7.722497866422390038615e-04,2.303152262110354476157e-12,4.446103865689266159792e-16,4.446104685324598550226e-16,7.722603251071755551422e-04,5.919211397919538587614e-15,0,nan,9.979127264961654348902e-01
73282,7.716284569078800262623e-04,7.716179356801087466794e-04,2.297502205930446163638e-12,4.431568239322579518120e-16,4.431569058957911908555e-16,7.716284569078848052222e-04,6.193343241330540421031e-15,0,nan,9.979144330676519996943e-01
73342,7.709976218602112652337e-04,7.709871178273445570250e-04,2.291870615484777885263e-12,4.417091966000724227818e-16,4.417092785636056618252e-16,7.709976218602153609027e-04,5.312168133396809119588e-15,0,nan,9.979161368498853263440e-01
73371,7.706930878583888875136e-04,7.706825921212859947795e-04,2.289155277174468112039e-12,4.410116290688028119907e-16,4.410117110323360510341e-16,7.706930878583928050939e-04,5.083191198063734170681e-15,0,nan,9.979169593467866335949e-01
73402,7.703678174323133447110e-04,7.703573305522328808215e-04,2.286257415396888719113e-12,4.402674755134847013406e-16,4.402675574770179403840e-16,7.703678174323172601737e-04,5.082588666921058442779e-15,0,nan,9.979178378496878232544e-01
73462,7.697390411006028174482e-04,7.697285713313279644984e-04,2.280662530659258186453e-12,4.388316317794606920809e-16,4.388317137429939311243e-16,7.697390411006065516988e-04,4.851320288691080211107e-15,0,nan,9.979195360738694332262e-01
73522,7.691112903497279327733e-04,7.691008376494147752780e-04,2.275085886631171261616e-12,4.374016366697309055937e-16,4.374017186332641446371e-16,7.691112903497315889381e-04,4.753752575393148341728e-15,0,nan,9.979212315292147545873e-01
73559,7.687246875198500053322e-04,7.687142453245978616222e-04,2.271656016325467383116e-12,4.365227093027603762749e-16,4.365227912662936153183e-16,7.687246875198533928817e-04,4.406713494261852765632e-15,0,nan,9.979222756827658108014e-01
73582,7.684845626725361105239e-04,7.684741269994772340513e-04,2.269527409036643007943e-12,4.359774616197198287404e-16,4.359775435832530677838e-16,7.684845626725394890207e-04,4.396310548507142606648e-15,0,nan,9.979229242224883947667e-01
73642,7.678588555700392465769e-04,7.678484368826627619667e-04,2.263987023962322631350e-12,4.345590782274778327707e-16,4.345591601910110718142e-16,7.678588555700427542992e-04,4.568186233462927796273e-15,0,nan,9.979246141604282192383e-01
73702,7.672341665513828130873e-04,7.672237648082522480306e-04,2.258464657855457636817e-12,4.331464582526291206569e-16,4.331465402161623597004e-16,7.672341665513860593411e-04,4.231112106156036094310e-15,0,nan,9.979263013497574711665e-01
73747,7.667663164110736628148e-04,7.667559273490158694778e-04,2.254334664178370568413e-12,4.320907586163613111948e-16,4.320908405798945502382e-16,7.667663164110769536437e-04,4.291827651747148694894e-15,0,nan,9.979275649420057726110e-01
73762,7.666104931338100798160e-04,7.666001082936235114934e-04,2.252960237521812363671e-12,4.317395736153159638355e-16,4.317396555788492028790e-16,7.666104931338131965797e-04,4.065641726086533451278e-15,0,nan,9.979279857971706889212e-01
73822,7.659878328426311059479e-04,7.659774648642208357691e-04,2.247473690123652150540e-12,4.303383963951610561960e-16,4.303384783586942952394e-16,7.659878328426341863950e-04,4.021535250103546911866e-15,0,nan,9.979296675093435862493e-01
73882,7.653661832111891298244e-04,7.653558320535210329066e-04,2.242004943177708628202e-12,4.289428988302312129943e-16,4.289429807937644520377e-16,7.653661832111925438437e-04,4.460635063785680800359e-15,0,nan,9.979313464929285654669e-01
73936,7.648075606247234543844e-04,7.647972245707490438274e-04,2.237098230689647093387e-12,4.276917843086456629087e-16,4.276918662721789019521e-16,7.648075606247268981557e-04,4.502794484571977006184e-15,0,nan,9.979328552506974610585e-01
73942,7.647455417808293439211e-04,7.647352074030022185680e-04,2.236553924553180603854e-12,4.275530533160136191984e-16,4.275531352795468582418e-16,7.647455417808327087065e-04,4.399875853572237726128e-15,0,nan,9.979330227545618331323e-01
74002,7.641259061008638751172e-04,7.641155884621092259784e-04,2.231120562469717050472e-12,4.261688324043906922717e-16,4.261689143679239313151e-16,7.641259061008676298555e-04,4.913769061515188287350e-15,0,nan,9.979346963008498924588e-01
74062,7.635072737285425112375e-04,7.634969727882234651062e-04,2.225704785495450696271e-12,4.247902088026348888030e-16,4.247902907661681278464e-16,7.635072737285465098682e-04,5.237187546653800659919e-15,0,nan,9.979363671383851944782e-01
74122,7.628896422290186571033e-04,7.628793579466301797570e-04,2.220306522545020190083e-12,4.234171553723998329725e-16,4.234172373359330720159e-16,7.628896422290227053914e-04,5.306518621035633922177e-15,0,nan,9.979380352737360791921e-01
74126,7.628485023228146356261e-04,7.628382191495178179380e-04,2.219947259334495785075e-12,4.233258158657556248212e-16,4.233258978292888638646e-16,7.628485023228186953492e-04,5.321794595794434619132e-15,0,nan,9.979381463868422040401e-01
74182,7.622730091753174589894e-04,7.622627415104850541472e-04,2.214925702877598049670e-12,4.220496451287232667839e-16,4.220497270922565058273e-16,7.622730091753217826162e-04,5.672018670027373700236e-15,0,nan,9.979397007134472107710e-01
74242,7.616573721483054469628e-04,7.616471210607852647054e-04,2.209562256094968712571e-12,4.206876512390402498797e-16,4.206877332025734889231e-16,7.616573721483097280261e-04,5.620720668698833970276e-15,0,nan,9.979413634640471566692e-01
74302,7.610427287366571414556e-04,7.610324941863350024437e-04,2.204216112139569530206e-12,4.193311470221964642471e-16,4.193312289857297032905e-16,7.610427287366613132517e-04,5.481684439492987959063e-15,0,nan,9.979430235320392693766e-01
74316,7.608994546531956193816e-04,7.608892239557948260556e-04,2.202971160759539788973e-12,4.190154164295504345686e-16,4.190154983930836736120e-16,7.608994546531998900688e-04,5.612682667046276017736e-15,0,nan,9.979434104959342112734e-01
74362,7.604290765368242619240e-04,7.604188584837153321375e-04,2.198887201292580765031e-12,4.179801059474740871342e-16,4.179801879110073261776e-16,7.604290765368286126558e-04,5.721416931907388012535e-15,0,nan,9.979446809239053852825e-01
74422,7.598164131530051523464e-04,7.598062115572535094032e-04,2.193575454172021841000e-12,4.166345016336248486464e-16,4.166345835971580876898e-16,7.598164131530096732789e-04,5.950032663931160326710e-15,0,nan,9.979463356461098745499e-01
74482,7.592047361971125804189e-04,7.591945510189903462139e-04,2.188280801730841649753e-12,4.152943078479061860953e-16,4.152943898114394251387e-16,7.592047361971173355560e-04,6.263313254058293566386e-15,0,nan,9.979479877050943646840e-01
74506,7.589603410811071896799e-04,7.589501624589416878264e-04,2.186167711861514020544e-12,4.147597394334766376909e-16,4.147598213970098767343e-16,7.589603410811120207323e-04,6.365355543852580741201e-15,0,nan,9.979486477844258135212e-01
74543,7.585838733971491569877e-04,7.585737048696888917831e-04,2.182915358671628959843e-12,4.139372971530152331630e-16,4.139373791165484722064e-16,7.585838733971539991574e-04,6.383169866784807374671e-15,0,nan,9.979496645748452158197e-01
74603,7.579741785047398698605e-04,7.579640263151797129754e-04,2.177654971827298239841e-12,4.126079354040703217474e-16,4.126080173676035607908e-16,7.579741785047447657109e-04,6.459125619276236231457e-15,0,nan,9.979513112825154012419e-01
74663,7.573654628826206576878e-04,7.573553269916166470060e-04,2.172411473380583868004e-12,4.112839059379031098359e-16,4.112839879014363488793e-16,7.573654628826254797404e-04,6.366876925238976955452e-15,0,nan,9.979529553462748256583e-01
74697,7.570209578216984327992e-04,7.570108311491266462820e-04,2.169447628434391565731e-12,4.105359797693498742004e-16,4.105360617328831132438e-16,7.570209578217031555373e-04,6.238582997918900404256e-15,0,nan,9.979538858112184825360e-01
74723,7.567577241733809212745e-04,7.567476045417155126535e-04,2.167184795610895650517e-12,4.099651831087236967139e-16,4.099652650722569357573e-16,7.567577241733856340600e-04,6.227601369450632375639e-15,0,nan,9.979545967724823054288e-01
74783,7.561509600271706368554e-04,7.561408566157519451842e-04,2.161974871123241975046e-12,4.086517414145284242422e-16,4.086518233780616632856e-16,7.561509600271753556231e-04,6.240509976241934173053e-15,0,nan,9.979562355674759586803e-01
74843,7.555451681016704321148e-04,7.555350808715316892131e-04,2.156781632846409823043e-12,4.073435554961800761396e-16,4.073436374597133151830e-16,7.555451681016751195951e-04,6.204103378601046289188e-15,0,nan,9.979578717375752021368e-01
74888,7.550914607725653371340e-04,7.550813856528897256848e-04,2.152897614298737414714e-12,4.063658499852935514712e-16,4.063659319488267905146e-16,7.550914607725700187380e-04,6.200048977171254742378e-15,0,nan,9.979590971463520891944e-01
74903,7.549403460620609032650e-04,7.549302749743602410429e-04,2.151605014031149604939e-12,4.060406001364927437219e-16,4.060406821000259827653e-16,7.549403460620656085859e-04,6.232705651646289292152e-15,0,nan,9.979595052890779687308e-01
74963,7.543364915809927994869e-04,7.543264365970123825830e-04,2.146444948248369455365e-12,4.047428502593248328351e-16,4.047429322228580718785e-16,7.543364915809977166720e-04,6.518556549190667720747e-15,0,nan,9.979611362282617378124e-01
75023,7.537336023385581831521e-04,7.537235634197039920931e-04,2.141301369387359265669e-12,4.034502809286803677435e-16,4.034503628922136067869e-16,7.537336023385626968319e-04,5.988428462305834463304e-15,0,nan,9.979627645613889782780e-01
75080,7.531617495041921300433e-04,7.531517258115722748477e-04,2.136430180550977869062e-12,4.022271159590170815049e-16,4.022271979225503205483e-16,7.531617495041968478580e-04,6.264012611679443234139e-15,0,nan,9.979643090696759283754e-01
75083,7.531316760222576869171e-04,7.531216531300588675965e-04,2.136174211653982330527e-12,4.021628673478080863608e-16,4.021629493113413254042e-16,7.531316760222624524833e-04,6.327666637393478203590e-15,0,nan,9.979643902946911640690e-01
75143,7.525307103269754686534e-04,7.525207034230840070707e-04,2.131063409568949290903e-12,4.008805848583231493900e-16,4.008806668218563884334e-16,7.525307103269799707923e-04,5.982664722583886240529e-15,0,nan,9.979660134343928019895e-01
75203,7.519307029549453843392e-04,7.519207120011354560790e-04,2.125968897966021727372e-12,3.996034089393161025510e-16,3.996034909028493415944e-16,7.519307029549498965367e-04,6.000815543042400093424e-15,0,nan,9.979676339866881896643e-01
75263,7.513316516157243166868e-04,7.513216765738918532375e-04,2.120890611990291325926e-12,3.983313152064831674477e-16,3.983313971700164064911e-16,7.513316516157292478479e-04,6.563228250153071231712e-15,0,nan,9.979692519577553395135e-01
75273,7.512319025130681764829e-04,7.512219301195359119627e-04,2.120045803949239332801e-12,3.981197919811617079317e-16,3.981198739446949469751e-16,7.512319025130732148996e-04,6.706872606461112051662e-15,0,nan,9.979695213690798841493e-01
75323,7.507335540261626848427e-04,7.507235948583248314955e-04,2.115828487096442158605e-12,3.970642794112564577569e-16,3.970643613747896968003e-16,7.507335540261682713426e-04,7.441388352148441242041e-15,0,nan,9.979708673537542367653e-01
75383,7.501364079103754961900e-04,7.501264645786702867786e-04,2.110782459047030161688e-12,3.958022774399412690446e-16,3.958023594034745080880e-16,7.501364079103814362732e-04,7.918670761446974050408e-15,0,nan,9.979724801808272273830e-01
75443,7.495402109997126392088e-04,7.495302834663984540078e-04,2.105752463910762344302e-12,3.945452853128576453512e-16,3.945453672763908843946e-16,7.495402109997185666395e-04,7.908088984127113875894e-15,0,nan,9.979740904450946337146e-01
75465,7.493218428471971502211e-04,7.493119210971936443311e-04,2.103912136910251779111e-12,3.940856387262345795902e-16,3.940857206897678186336e-16,7.493218428472030331296e-04,7.850976950203142935183e-15,0,nan,9.979746802344070063964e-01
75503,7.489449610327301521187e-04,7.489350492601850673227e-04,2.100738438060794891416e-12,3.932932791834898462536e-16,3.932933611470230852970e-16,7.489449610327361117366e-04,7.957351004197967581044e-15,0,nan,9.979756981526548120635e-01
75563,7.483506557551627925637e-04,7.483407597058843634466e-04,2.095740318173056426188e-12,3.920462353376443238177e-16,3.920463173011775628611e-16,7.483506557551685532348e-04,7.697823246327408589072e-15,0,nan,9.979773033095904245272e-01
75623,7.477572929198943304727e-04,7.477474125564989408665e-04,2.090758041224554326781e-12,3.908041301926086382009e-16,3.908042121561418772443e-16,7.477572929198999479952e-04,7.512494440883067447650e-15,0,nan,9.979789059219618556134e-01
75659,7.474017266589032650395e-04,7.473918556891428338629e-04,2.087776253560871619665e-12,3.900612279205073503743e-16,3.900613098840405894177e-16,7.474017266589090922027e-04,7.796561009679464193782e-15,0,nan,9.979798662705070349762e-01
75683,7.471648702869301177446e-04,7.471550055721525463587e-04,2.085791544491715224332e-12,3.895669402963208511801e-16,3.895670222598540902235e-16,7.471648702869356054593e-04,7.344717244155680703201e-15,0,nan,9.979805059958120410052e-01
75743,7.465733856233680316300e-04,7.465635365200611267902e-04,2.080840765548720314548e-12,3.883346423265411524586e-16,3.883347242900743915020e-16,7.465733856233739015683e-04,7.862506804432922300276e-15,0,nan,9.979821035371618999257e-01
75803,7.459828367033723454591e-04,7.459730031745062661663e-04,2.075905642265870046093e-12,3.871072130900351910043e-16,3.871072950535684300477e-16,7.459828367033782238148e-04,7.880014693586073635207e-15,0,nan,9.979836985520206997860e-01
75853,7.454914258065235398848e-04,7.454816052281559900575e-04,2.071804954095109943985e-12,3.860880579200685794222e-16,3.860881398836018184657e-16,7.454914258065295819826e-04,8.104852130881230314134e-15,0,nan,9.979850258054277415787e-01
75863,7.453932213081430457197e-04,7.453834033168051532298e-04,2.070986112807929040909e-12,3.858846295217534731585e-16,3.858847114852867122019e-16,7.453932213081490523479e-04,8.058334976261201844932e-15,0,nan,9.979852910463713617758e-01
75923,7.448045372258898112056e-04,7.447947347352839100876e-04,2.066082115632508429812e-12,3.846668686840259892402e-16,3.846669506475592282837e-16,7.448045372258961704113e-04,8.538086723149681202159e-15,0,nan,9.979868810261799833570e-01
75983,7.442167822518049079619e-04,7.442069952252508124174e-04,2.061193589488456338996e-12,3.834539077657600210652e-16,3.834539897292932601086e-16,7.442167822518110091932e-04,8.198190909067049242635e-15,0,nan,9.979884684973988794509e-01
76044,7.436201815608059527765e-04,7.436104102185549973372e-04,2.056239385024578207175e-12,3.822256280320302351675e-16,3.822257099955634742109e-16,7.436201815608122614250e-04,8.483697199219858343040e-15,0,nan,9.979900798609244845722e-01
76047,7.435908652202222104272e-04,7.435810946483575054403e-04,2.055996145435109127269e-12,3.821653478066088545425e-16,3.821654297701420935859e-16,7.435908652202284360134e-04,8.372327545143895902754e-15,0,nan,9.979901590416833170589e-01
76104,7.430342936098868929229e-04,7.430245376580675966197e-04,2.051381873657539821094e-12,3.810222780758561234789e-16,3.810223600393893625223e-16,7.430342936098929873249e-04,8.202046807134808931420e-15,0,nan,9.979916622911631302528e-01
76164,7.424493281579825102942e-04,7.424395875602622825451e-04,2.046539650295713283277e-12,3.798236599844743639166e-16,3.798237419480076029600e-16,7.424493281579888288953e-04,8.510481253175169678581e-15,0,nan,9.979932422306357542763e-01
76224,7.418652830280522475145e-04,7.418555577482126642264e-04,2.041712654841633945116e-12,3.786297514472245409543e-16,3.786298334107577799977e-16,7.418652830280581542988e-04,7.962071271981145383005e-15,0,nan,9.979948196852210947857e-01
76242,7.416902486272350467772e-04,7.416805279357141207977e-04,2.040267516697813358642e-12,3.782724939287994145266e-16,3.782725758923326535700e-16,7.416902486272407504853e-04,7.690148440174813285819e-15,0,nan,9.979952924379191683650e-01
76284,7.412821560498987060600e-04,7.412724460518352927879e-04,2.036900827481095547729e-12,3.774405302760731573104e-16,3.774406122396063963538e-16,7.412821560499041959982e-04,7.406003400600877562607e-15,0,nan,9.979963946607702701989e-01
76344,7.406999450601420590876e-04,7.406902503078637489339e-04,2.032104108681601769247e-12,3.762559744048465791444e-16,3.762560563683798181878e-16,7.406999450601481690009e-04,8.248837315419448092053e-15,0,nan,9.979979671631137865158e-01
76404,7.401186479021961989871e-04,7.401089683598246820803e-04,2.027322439190842441374e-12,3.750760618884726347443e-16,3.750761438520058737877e-16,7.401186479022025184882e-04,8.538497278969472451738e-15,0,nan,9.979995371980772497929e-01
76437,7.397993232069523814390e-04,7.397896520147772669168e-04,2.024698914360553006928e-12,3.744290813222139986673e-16,3.744291632857472377107e-16,7.397993232069588963929e-04,8.806379932283193487024e-15,0,nan,9.980003996676870295867e-01
76464,7.395382624262379460400e-04,7.395285980580074526938e-04,2.022555760035125731328e-12,3.739007709022132293293e-16,3.739008528657464683727e-16,7.395382624262442909521e-04,8.579558857210503982043e-15,0,nan,9.980011047714590130390e-01
76524,7.389587864891825454497e-04,7.389491372594395209028e-04,2.017804012517866295638e-12,3.727300797409148616605e-16,3.727301617044481007039e-16,7.389587864891886325461e-04,8.237396330645944783000e-15,0,nan,9.980026698890410144960e-01
76584,7.383802179546564538673e-04,7.383705838278587993417e-04,2.013067138218056994271e-12,3.715639668182586810754e-16,3.715640487817919201188e-16,7.383802179546624108383e-04,8.067619926633038735004e-15,0,nan,9.980042325565843383734e-01
76633,7.379083919508817000776e-04,7.378987701318681776894e-04,2.009209683402071932302e-12,3.706150224718251665030e-16,3.706151044353584055464e-16,7.379083919508874065915e-04,7.733363609166312775629e-15,0,nan,9.980055069216290477879e-01
76644,7.378025546929724027417e-04,7.377929356336891501822e-04,2.008345078988774866374e-12,3.704024106660201561181e-16,3.704024926295533951615e-16,7.378025546929779609719e-04,7.533492754298834234271e-15,0,nan,9.980057927798364066324e-01
76704,7.372257945811013174833e-04,7.372161905540123042965e-04,2.003637776955666230978e-12,3.692453899333273789112e-16,3.692454718968606179546e-16,7.372257945811069539053e-04,7.645448613241695759208e-15,0,nan,9.980073505645205032616e-01
76764,7.366499355026487902767e-04,7.366403464725442256505e-04,1.998945174515476476480e-12,3.680928833859334661812e-16,3.680929653494667052246e-16,7.366499355026543881057e-04,7.599035471776928671806e-15,0,nan,9.980089059163492721605e-01
76824,7.360749753478271076648e-04,7.360654012796070304672e-04,1.994267214334551852654e-12,3.669448699054849214145e-16,3.669449518690181604579e-16,7.360749753478327028998e-04,7.601447052485189021432e-15,0,nan,9.980104588410135007430e-01
76829,7.360271025120307571143e-04,7.360175296890534126296e-04,1.993878043464068355454e-12,3.668494042682980356884e-16,3.668494862318312747318e-16,7.360271025120362509700e-04,7.464202985380624592643e-15,0,nan,9.980105881420212167541e-01
76884,7.355009120134298802179e-04,7.354913528721037253161e-04,1.989603839347372539429e-12,3.658013284888000938950e-16,3.658014104523333329384e-16,7.355009120134360135306e-04,8.338959926941794170017e-15,0,nan,9.980120093441843211928e-01
76944,7.349277434028080816658e-04,7.349181991534943546654e-04,1.984954992755105321021e-12,3.646622382471552447789e-16,3.646623202106884838223e-16,7.349277434028144642179e-04,8.684598089448477263293e-15,0,nan,9.980135574315224203270e-01
77004,7.343554674258425101624e-04,7.343459380337683537268e-04,1.980320618024133521553e-12,3.635275784055682667616e-16,3.635276603691015058050e-16,7.343554674258487039320e-04,8.434293585136104197595e-15,0,nan,9.980151031086671918288e-01
77026,7.341458561432250657861e-04,7.341363321901143166107e-04,1.978624962164138092625e-12,3.631126424374266564336e-16,3.631127244009598954770e-16,7.341458561432315188536e-04,8.789898512808186749358e-15,0,nan,9.980156692541755029252e-01
77064,7.337840819989178758539e-04,7.337745674294185276032e-04,1.975700658884608317218e-12,3.623973283020904185017e-16,3.623974102656236575451e-16,7.337840819989244811228e-04,9.001651799005803832544e-15,0,nan,9.980166463812340338726e-01
77124,7.332135850449006831547e-04,7.332040852634191504048e-04,1.971095059329041377069e-12,3.612714673871102653481e-16,3.612715493506435043915e-16,7.332135850449073539627e-04,9.098041978713028522348e-15,0,nan,9.980181872548316566779e-01
77184,7.326439744931110414905e-04,7.326344894651977759925e-04,1.966503763610854530610e-12,3.601499752226502635448e-16,3.601500571861835025882e-16,7.326439744931175218749e-04,8.845202591245103918951e-15,0,nan,9.980197257350457338784e-01
77224,7.322647255512862007193e-04,7.322552503399991797456e-04,1.963450818963385748975e-12,3.594047308207122069815e-16,3.594048127842454460249e-16,7.322647255512928051411e-04,9.019172354489671346588e-15,0,nan,9.980207500616128674250e-01
77244,7.320752482792982707496e-04,7.320657779706104097486e-04,1.961926716242964613058e-12,3.590328314816755130383e-16,3.590329134452087520817e-16,7.320752482793047732627e-04,8.882301556673835665070e-15,0,nan,9.980212618274425399119e-01
77304,7.315074043456172656757e-04,7.314979487219187403307e-04,1.957363861996392689173e-12,3.579200159474085771334e-16,3.579200979109418161769e-16,7.315074043456235482779e-04,8.588569508852632102167e-15,0,nan,9.980227955375761045623e-01
77364,7.309404406406018244943e-04,7.309309996677624925165e-04,1.952815145898841792658e-12,3.568115085126429058739e-16,3.568115904761761449173e-16,7.309404406406081195373e-04,8.612251607474988010492e-15,0,nan,9.980243268709781883719e-01
77421,7.304026385698546590050e-04,7.303932114838146980387e-04,1.948506911226889936461e-12,3.557623986108340128452e-16,3.557624805743672518886e-16,7.304026385698607258256e-04,8.306131748139146942989e-15,0,nan,9.980257794412904627599e-01
77424,7.303743551191417722468e-04,7.303649287631370926391e-04,1.948280513233325140040e-12,3.557072891790682323989e-16,3.557073711426014714423e-16,7.303743551191478880364e-04,8.373499965528194355589e-15,0,nan,9.980258558331683214318e-01
77484,7.298091457424570483586e-04,7.297997339693679729952e-04,1.943759909536775009567e-12,3.546073380565945151518e-16,3.546074200201277541952e-16,7.298091457424627920361e-04,7.870108930916375616096e-15,0,nan,9.980273824296466539364e-01
77545,7.292354122844593462133e-04,7.292260153026707252683e-04,1.939178288205965105753e-12,3.534934095325437713453e-16,3.534934914960770103887e-16,7.292354122844643838888e-04,6.908160834447548958574e-15,0,nan,9.980289320498693029409e-01
77605,7.286719636238221924768e-04,7.286625811568639898494e-04,1.934685811624540023393e-12,3.524020059046703017433e-16,3.524020878682035407867e-16,7.286719636238270591575e-04,6.678836267839698951498e-15,0,nan,9.980304538921534532325e-01
77620,7.285312374800130118951e-04,7.285218586365078009132e-04,1.933564861164788023002e-12,3.521298133938374630279e-16,3.521298953573707020714e-16,7.285312374800179285508e-04,6.748723224145406917414e-15,0,nan,9.980308339854453244968e-01
77665,7.281093849957463335840e-04,7.281000170100145702998e-04,1.930207201239647462161e-12,3.513148111350282361048e-16,3.513148930985614751482e-16,7.281093849957510152409e-04,6.429881381930333489182e-15,0,nan,9.980319733852141624746e-01
77725,7.275476743866341475600e-04,7.275383208486284943722e-04,1.925742403594377748917e-12,3.502318057615246718890e-16,3.502318877250579109324e-16,7.275476743866383989242e-04,5.843416714886577874447e-15,0,nan,9.980334905344849362550e-01
77785,7.269868297890957203888e-04,7.269774906654190640976e-04,1.921291365478925286712e-12,3.491529704269768683952e-16,3.491530523905101074386e-16,7.269868297891002446565e-04,6.223314486169894690517e-15,0,nan,9.980350053453760626764e-01
77819,7.266694015031520056946e-04,7.266600705328094770424e-04,1.918775198124937526693e-12,3.485434741220448056998e-16,3.485435560855780447433e-16,7.266694015031566296475e-04,6.363213931254458140482e-15,0,nan,9.980358627022866395569e-01
77845,7.264268492019280293315e-04,7.264175244592859306825e-04,1.916854033929280586725e-12,3.480782858784723727165e-16,3.480783678420056117599e-16,7.264268492019325614342e-04,6.238897596946476279762e-15,0,nan,9.980365178232916702726e-01
77905,7.258677306300877294515e-04,7.258584202352885315565e-04,1.912430356225884829498e-12,3.470077329667210868080e-16,3.470078149302543258514e-16,7.258677306300925303283e-04,6.613983048607969140306e-15,0,nan,9.980380279736110680209e-01
77965,7.253094720846701200928e-04,7.253001760046239726476e-04,1.908020279892326988585e-12,3.459412926454234435875e-16,3.459413746089566826309e-16,7.253094720846748120730e-04,6.468935500251995398003e-15,0,nan,9.980395358017034173085e-01
78018,7.248170574923407452617e-04,7.248077740295501454615e-04,1.904135984394398618131e-12,3.450026760899414551608e-16,3.450027580534746942042e-16,7.248170574923454179189e-04,6.446671205137434826813e-15,0,nan,9.980408657891516282352e-01
78025,7.247520715828833408681e-04,7.247427897846022001524e-04,1.903623752694026695722e-12,3.448789459706336225858e-16,3.448790279341668616292e-16,7.247520715828879641327e-04,6.379098213122983764984e-15,0,nan,9.980410413129155843687e-01
78085,7.241955271480264707748e-04,7.241862595986234491310e-04,1.899240722636942286640e-12,3.438206741001343988894e-16,3.438207560636676379328e-16,7.241955271480309660845e-04,6.207314960781446329620e-15,0,nan,9.980425445125808573744e-01
78145,7.236398368094653504867e-04,7.236305834761546078998e-04,1.894871137966277387688e-12,3.427664582928117653036e-16,3.427665402563450043470e-16,7.236398368094698528904e-04,6.221884703005495342828e-15,0,nan,9.980440454060145461499e-01
78205,7.230849986026102477893e-04,7.230757594527064497855e-04,1.890514947165201397836e-12,3.417162799080371565952e-16,3.417163618715703956386e-16,7.230849986026144552137e-04,5.818713450534735783813e-15,0,nan,9.980455439985191413467e-01
78218,7.229648957826255786796e-04,7.229556597014948808935e-04,1.889572866212735223657e-12,3.414892716051490157689e-16,3.414893535686822548123e-16,7.229648957826296994420e-04,5.699809731940203512145e-15,0,nan,9.980458683908013724651e-01
78265,7.225310105688911377700e-04,7.225217855698089133160e-04,1.886172098953561670295e-12,3.406701204050492175784e-16,3.406702023685824566218e-16,7.225310105688952481562e-04,5.688871667933990151459e-15,0,nan,9.980470402953757289174e-01
78325,7.219778707557361271951e-04,7.219686598749899602775e-04,1.881842542286630760963e-12,3.396279613423455631180e-16,3.396280433058788021614e-16,7.219778707557403052910e-04,5.787013786276806025102e-15,0,nan,9.980485343018521620729e-01
78385,7.214255772165479273228e-04,7.214163804217516148473e-04,1.877526226353838466660e-12,3.385897843770748394442e-16,3.385898663406080784876e-16,7.214255772165523588404e-04,6.142723104515974230010e-15,0,nan,9.980500260231998839737e-01
78418,7.211221757909109467827e-04,7.211129867296183588651e-04,1.875157878119354586362e-12,3.380204778009078874806e-16,3.380205597644411265240e-16,7.211221757909153792002e-04,6.146555580546308326893e-15,0,nan,9.980508454978037653359e-01
78445,7.208741280106818445986e-04,7.208649452695482795495e-04,1.873223100577528556674e-12,3.375555712644356182337e-16,3.375556532279688572772e-16,7.208741280106859645139e-04,5.715166012761442028232e-15,0,nan,9.980515154646585615559e-01
78505,7.203235212034206271653e-04,7.203143524837611480841e-04,1.868933114611691884826e-12,3.365253038570733349810e-16,3.365253858206065740244e-16,7.203235212034247712210e-04,5.753047947065647121297e-15,0,nan,9.980530026314427290818e-01
78565,7.197737548659542987026e-04,7.197646001356784728475e-04,1.864656218340751987410e-12,3.354989641044905039362e-16,3.354990460680237429796e-16,7.197737548659588951798e-04,6.386002819303478295147e-15,0,nan,9.980544875287554616099e-01
78619,7.192796821744906927976e-04,7.192705400073037824704e-04,1.860818162150241612956e-12,3.345786016308517398492e-16,3.345786835943849788926e-16,7.192796821744950996453e-04,6.126751298528990864646e-15,0,nan,9.980558220002321690280e-01
78625,7.192248270753579322823e-04,7.192156863024733387882e-04,1.860392361878337856030e-12,3.344765340524569188391e-16,3.344766160159901578825e-16,7.192248270753623981576e-04,6.209289734115289077843e-15,0,nan,9.980559701617900958946e-01
78685,7.186767359145667137185e-04,7.186676090671781846550e-04,1.856141495566038197058e-12,3.334579958424186701218e-16,3.334580778059519091652e-16,7.186767359145708669858e-04,5.779047839775281911797e-15,0,nan,9.980574505357163320532e-01
78745,7.181294794723553417265e-04,7.181203665186650705182e-04,1.851903569972207002147e-12,3.324433317109190810408e-16,3.324434136744523200842e-16,7.181294794723590966236e-04,5.228718723449703351473e-15,0,nan,9.980589286556898097813e-01
78805,7.175830558433149344161e-04,7.175739567516216084811e-04,1.847678535890742035972e-12,3.314325239890187883836e-16,3.314326059525520274270e-16,7.175830558433188752369e-04,5.491797437258737791194e-15,0,nan,9.980604045268472891824e-01
78821,7.174374832859267085011e-04,7.174283878854242901824e-04,1.846554031113342861312e-12,3.311636243230660952461e-16,3.311637062865993342895e-16,7.174374832859307391603e-04,5.618133026180895302123e-15,0,nan,9.980607977133438945671e-01
78865,7.170374631278329715517e-04,7.170283778665318807216e-04,1.843466344339908487048e-12,3.304255551017252077749e-16,3.304256370652584468183e-16,7.170374631278368698620e-04,5.436689882360160186196e-15,0,nan,9.980618781543181467267e-01
78925,7.164926994320684663226e-04,7.164836279696507439010e-04,1.839266946561117972763e-12,3.294224075674169106754e-16,3.294224895309501497188e-16,7.164926994320726136606e-04,5.788388368563218726857e-15,0,nan,9.980633495432087787854e-01
78985,7.159487628679326665440e-04,7.159397051729850724663e-04,1.835080294017767637272e-12,3.284230639972819290078e-16,3.284231459608151680513e-16,7.159487628679365936535e-04,5.485182243399371851690e-15,0,nan,9.980648186986172100627e-01
79023,7.156046966666643541211e-04,7.155956476749101994109e-04,1.832435317581143232163e-12,3.277921060410943041414e-16,3.277921880046275431848e-16,7.156046966666682714896e-04,5.474207450874593572971e-15,0,nan,9.980657480108067480004e-01
79046,7.153966066788157787681e-04,7.153875629486915145236e-04,1.830836879763876916631e-12,3.274109464630835039542e-16,3.274110284266167429976e-16,7.153966066788199032892e-04,5.765362903640565531130e-15,0,nan,9.980663100555494738134e-01
79106,7.148543324435725722019e-04,7.148453024178579853429e-04,1.826675783371077205724e-12,3.264192217024069602513e-16,3.264193036659401992947e-16,7.148543324435765683445e-04,5.590149552298606568965e-15,0,nan,9.980677747221944476948e-01
79166,7.143128796788420723646e-04,7.143038633264102606202e-04,1.822527287127869860628e-12,3.254312490062370500195e-16,3.254313309697702890629e-16,7.143128796788462766655e-04,5.885797516553486917410e-15,0,nan,9.980692371706256037071e-01
79225,7.137812503659446937421e-04,7.137722474286459272211e-04,1.818460173169887801818e-12,3.244633847990433300430e-16,3.244634667625765690864e-16,7.137812503659492105982e-04,6.328067777735837897128e-15,0,nan,9.980706730867306877408e-01
79226,7.137722465194158791985e-04,7.137632438092342658867e-04,1.818391343377449390541e-12,3.244470113529058504737e-16,3.244470933164390895171e-16,7.137722465194204099248e-04,6.347579802096965559425e-15,0,nan,9.980706974058762378957e-01
79286,7.132324311057281060119e-04,7.132234420068577895185e-04,1.814267904679143950597e-12,3.234664918107682079395e-16,3.234665737743014469829e-16,7.132324311057328685606e-04,6.677414566906714660047e-15,0,nan,9.980721554329644041583e-01
79346,7.126934315838345627980e-04,7.126844560654302081562e-04,1.810156923807280576497e-12,3.224896735376589409319e-16,3.224897555011921799753e-16,7.126934315838387510583e-04,5.876664637570190080264e-15,0,nan,9.980736112568957946992e-01
79406,7.121552461053891206269e-04,7.121462841366984174163e-04,1.806058353750027648376e-12,3.215165397803484570375e-16,3.215166217438816960809e-16,7.121552461053931289986e-04,5.628508231266973894293e-15,0,nan,9.980750648826502875732e-01
79428,7.119581150286511577255e-04,7.119491580205020890906e-04,1.804558645070618441485e-12,3.211606439485043600130e-16,3.211607259120375990564e-16,7.119581150286553448211e-04,5.881098238969149545050e-15,0,nan,9.980755973289771656185e-01
79466,7.116178728276259307303e-04,7.116089243779895930769e-04,1.801972147708295544206e-12,3.205470738740124695067e-16,3.205471558375457085501e-16,7.116178728276299208378e-04,5.607092892234716221515e-15,0,nan,9.980765163152007425781e-01
79526,7.110813099133369815166e-04,7.110723749521878807311e-04,1.797898259094597073417e-12,3.195812592416967139145e-16,3.195813412052299529579e-16,7.110813099133408583864e-04,5.452076640933517059622e-15,0,nan,9.980779655595051675677e-01
79586,7.105455555308510650486e-04,7.105366340277143380466e-04,1.793836641531938735362e-12,3.186190793937876658984e-16,3.186191613573209049418e-16,7.105455555308545495304e-04,4.903952687683891604955e-15,0,nan,9.980794126205062347362e-01
79632,7.101353569192577971925e-04,7.101264457133495263882e-04,1.790731016120797566340e-12,3.178838594863234621817e-16,3.178839414498567012251e-16,7.101353569192613187849e-04,4.959043911074186549767e-15,0,nan,9.980805205584334196308e-01
79646,7.100106078540122014203e-04,7.100016997785046002009e-04,1.789787248852700683661e-12,3.176605179274857030707e-16,3.176605998910189421141e-16,7.100106078540156361919e-04,4.837634117970263069459e-15,0,nan,9.980808575031272122024e-01
79706,7.094764650621600146976e-04,7.094675703839897979233e-04,1.785750035097547342909e-12,3.167055585262851576428e-16,3.167056404898183966862e-16,7.094764650621640448275e-04,5.680427782933771104082e-15,0,nan,9.980823002122783348371e-01
79766,7.089431253401103256995e-04,7.089342440290767165950e-04,1.781724954514338074209e-12,3.157541849594580874905e-16,3.157542669229913265339e-16,7.089431253401143324829e-04,5.651769986408730587871e-15,0,nan,9.980837407528638917462e-01
79826,7.084105868781312995500e-04,7.084017189041241606418e-04,1.777711961557015122192e-12,3.148063810815334522395e-16,3.148064630450666912829e-16,7.084105868781351235331e-04,5.397975765425095100083e-15,0,nan,9.980851791297637702225e-01
79836,7.083219082413161771933e-04,7.083130424872257800348e-04,1.777044301396653954200e-12,3.146487596926783517765e-16,3.146488416562115908199e-16,7.083219082413199304492e-04,5.298799719695105373318e-15,0,nan,9.980854186492309062183e-01
79886,7.078788478719244721404e-04,7.078699932049241968363e-04,1.773711010884534269386e-12,3.138621308317883325762e-16,3.138622127953215716197e-16,7.078788478719286413954e-04,5.889786080763906870572e-15,0,nan,9.980866153478419104629e-01
79946,7.073479065226064271127e-04,7.073390651326833976006e-04,1.769722057359801181046e-12,3.129214182337435513196e-16,3.129215001972767903630e-16,7.073479065226103308228e-04,5.518797921223891325794e-15,0,nan,9.980880494119579514171e-01
80006,7.068177610366844013101e-04,7.068089328939985548778e-04,1.765745056048571957081e-12,3.119842273946517865675e-16,3.119843093581850256109e-16,7.068177610366885724709e-04,5.901324272152928345596e-15,0,nan,9.980894813269441141344e-01
80040,7.065176978569504342986e-04,7.065088772078207107058e-04,1.763496710430607449215e-12,3.114547098480896015657e-16,3.114547918116228406092e-16,7.065176978569544817397e-04,5.728718575080528131847e-15,0,nan,9.980902917932969712505e-01
80066,7.062884096260405638462e-04,7.062795947008412844603e-04,1.761779962218426208909e-12,3.110505425050043000640e-16,3.110506244685375391074e-16,7.062884096260444879381e-04,5.555934138109433356409e-15,0,nan,9.980909110976304956576e-01
80126,7.057598505079078383961e-04,7.057510487705335230219e-04,1.757826731337677437830e-12,3.101203478380259072587e-16,3.101204298015591463021e-16,7.057598505079118371857e-04,5.665935234981917620332e-15,0,nan,9.980923387288221221552e-01
80186,7.052320819048530980630e-04,7.052232933257309398234e-04,1.753885319074348417919e-12,3.091936277491861636235e-16,3.091937097127194026669e-16,7.052320819048570033084e-04,5.537532258554864108705e-15,0,nan,9.980937642253171281190e-01
80245,7.047138785886919659998e-04,7.047051029197656151284e-04,1.750021079011029197364e-12,3.082857260995348529195e-16,3.082858080630680919629e-16,7.047138785886959817830e-04,5.698459083812704398714e-15,0,nan,9.980951638865457895347e-01
80246,7.047051020447550476536e-04,7.046963265944003853083e-04,1.749955681295107513823e-12,3.082703666757043434331e-16,3.082704486392375824765e-16,7.047051020447590706366e-04,5.708746781187318919110e-15,0,nan,9.980951875918944087105e-01
80306,7.041789091607859006616e-04,7.041701468098021101868e-04,1.746037774064246250473e-12,3.073505491360642370321e-16,3.073506310995974760755e-16,7.041789091607899885485e-04,5.805182219159939425894e-15,0,nan,9.980966088333222239895e-01
80366,7.036535014913906710063e-04,7.036447522104690571743e-04,1.742131553642640518952e-12,3.064341597295278756000e-16,3.064342416930611146434e-16,7.036535014913948263382e-04,5.905366593338270474766e-15,0,nan,9.980980279543528044120e-01
80426,7.031288772802676573931e-04,7.031201410401866948308e-04,1.738236976486721366437e-12,3.055211831356544471639e-16,3.055212650991876862073e-16,7.031288772802721159628e-04,6.341041905938683524522e-15,0,nan,9.980994449597232041514e-01
80451,7.029105146714717316722e-04,7.029017838564706422907e-04,1.736617662072601045573e-12,3.051417798490522937552e-16,3.051418618125855327986e-16,7.029105146714763342375e-04,6.547868016022187505493e-15,0,nan,9.981000347553379211133e-01
80486,7.026050347763495781961e-04,7.025963115479748029649e-04,1.734353999247465734658e-12,3.046116041138234079612e-16,3.046116860773566470046e-16,7.026050347763542817700e-04,6.694478011533636569830e-15,0,nan,9.981008598541593511899e-01
80547,7.020732611228258342531e-04,7.020645510932416438060e-04,1.730418152761238828670e-12,3.036903327964353370910e-16,3.036904147599685761344e-16,7.020732611228306057485e-04,6.796292744335539131986e-15,0,nan,9.981022961710247058957e-01
80607,7.015509897565802999858e-04,7.015422926802113243877e-04,1.726558437615072561603e-12,3.027875595085369912992e-16,3.027876414720702303426e-16,7.015509897565851995420e-04,6.983891799474299298812e-15,0,nan,9.981037068227231797563e-01
80657,7.011163568178980370904e-04,7.011076705138151194535e-04,1.723350772182433232841e-12,3.020378096824457909820e-16,3.020378916459790300254e-16,7.011163568179027626872e-04,6.740103503189408286590e-15,0,nan,9.981048807639107517376e-01
80667,7.010294948466653120606e-04,7.010208106946377295751e-04,1.722710192784395252030e-12,3.018881382955962191952e-16,3.018882202591294582386e-16,7.010294948466699462837e-04,6.610596512148589498123e-15,0,nan,9.981051153776558514000e-01
80727,7.005087746628400283827e-04,7.005001034063658860856e-04,1.718873375691433458157e-12,3.009920542328457965698e-16,3.009921361963790356133e-16,7.005087746628446664704e-04,6.621027300622817117128e-15,0,nan,9.981065218404870399422e-01
80787,6.999888274800016409530e-04,6.999801690903783126310e-04,1.715047943947937018264e-12,3.000992924729888711099e-16,3.000993744365221101533e-16,6.999888274800062099546e-04,6.527249317759442766158e-15,0,nan,9.981079262158729334701e-01
80847,6.994696515781648844465e-04,6.994610060267748537569e-04,1.711233855354187386589e-12,2.992098382457372638830e-16,2.992099202092705029264e-16,6.994696515781694048496e-04,6.462615027056979560889e-15,0,nan,9.981093285084534352997e-01
80864,6.993226917250597697920e-04,6.993140498059780604118e-04,1.710155253348896946593e-12,2.989584255073603955873e-16,2.989585074708936346307e-16,6.993226917250644818892e-04,6.738087124716690381160e-15,0,nan,9.981097254466583888603e-01
80907,6.989512452424432795151e-04,6.989426125007538147249e-04,1.707431067898020784100e-12,2.983236768573556819586e-16,2.983237588208889210020e-16,6.989512452424480920386e-04,6.885349445617446933424e-15,0,nan,9.981107287228534017016e-01
80967,6.984336067630315687121e-04,6.984249868025945058581e-04,1.703639539753866831563e-12,2.974407936902108508175e-16,2.974408756537440898609e-16,6.984336067630362432752e-04,6.692924040875442038003e-15,0,nan,9.981121268636902163539e-01
81027,6.979167344351844661302e-04,6.979081272276357753373e-04,1.699859229281762904717e-12,2.965611742023172244560e-16,2.965612561658504634994e-16,6.979167344351891640925e-04,6.731408105050729700113e-15,0,nan,9.981135229355598346003e-01
81071,6.975381806755534454950e-04,6.975295828021444441772e-04,1.697094107043733400525e-12,2.959181857806252167747e-16,2.959182677441584558181e-16,6.975381806755581432456e-04,6.734757658772221025547e-15,0,nan,9.981145454093105904474e-01
81087,6.974006265591999606870e-04,6.973920320762594209085e-04,1.696090095026409377594e-12,2.956848039268933248170e-16,2.956848858904265638604e-16,6.974006265592047794045e-04,6.909539960043946771761e-15,0,nan,9.981149169430483545436e-01
81147,6.968852814404001257478e-04,6.968766996538712163445e-04,1.692332095716212408242e-12,2.948116684719166460191e-16,2.948117504354498850625e-16,6.968852814404050025400e-04,6.997984207295500261229e-15,0,nan,9.981163088907288781179e-01
81207,6.963706973891121455866e-04,6.963621282708813958057e-04,1.688585190262327854892e-12,2.939417535196817466978e-16,2.939418354832149857412e-16,6.963706973891171855385e-04,7.237455473324253764500e-15,0,nan,9.981176987831591269820e-01
81267,6.958568727206505344710e-04,6.958483162426876318662e-04,1.684849337757728352479e-12,2.930750448263631496836e-16,2.930751267898963887270e-16,6.958568727206556538851e-04,7.356993074782667664010e-15,0,nan,9.981190866248854196984e-01
81279,6.957541987649951652217e-04,6.957456448117294023348e-04,1.684103490023648450163e-12,2.929020865904882793177e-16,2.929021685540215183611e-16,6.957541987650001574751e-04,7.175311886440275986972e-15,0,nan,9.981193639475460037923e-01
81327,6.953438057552980547035e-04,6.953352618896551946143e-04,1.681124497476254831359e-12,2.922115282215788073267e-16,2.922116101851120463701e-16,6.953438057553033206544e-04,7.573161434580908986515e-15,0,nan,9.981204724204387259963e-01
81387,6.948314948182884778077e-04,6.948229635371001465180e-04,1.677410628871695051545e-12,2.913511896079594221782e-16,2.913512715714926612216e-16,6.948314948182933833461e-04,7.060040327830754219588e-15,0,nan,9.981218561743408291599e-01
81447,6.943199382397864183672e-04,6.943114195152691762655e-04,1.673707691576842631377e-12,2.904940149607155708105e-16,2.904940969242488098539e-16,6.943199382397911010300e-04,6.744243643771871108562e-15,0,nan,9.981232378910932118176e-01
81487,6.939793187864601786349e-04,6.939708084176621563643e-04,1.671245119809671770697e-12,2.899243160618384224734e-16,2.899243980253716615168e-16,6.939793187864645926295e-04,6.360412259805020324324e-15,0,nan,9.981241579060648656829e-01
81507,6.938091343548712878336e-04,6.938006281593234441524e-04,1.670015645402590052326e-12,2.896399903272144600088e-16,2.896400722907476990522e-16,6.938091343548756518533e-04,6.289942589802247627403e-15,0,nan,9.981246175751891444171e-01
81567,6.932990815035177788878e-04,6.932905878093190664424e-04,1.666334450337002129338e-12,2.887891018265535421549e-16,2.887891837900867811983e-16,6.932990815035220709625e-04,6.190798281611953308763e-15,0,nan,9.981259952311053827842e-01
81627,6.927897780305787350449e-04,6.927812968101900933937e-04,1.662664066544412340003e-12,2.879413356491407957984e-16,2.879414176126740348418e-16,6.927897780305832677300e-04,6.542655799396738350070e-15,0,nan,9.981273708633071140364e-01
81687,6.922812222857674781598e-04,6.922727535117304030823e-04,1.659004454364516075979e-12,2.870966780562767377102e-16,2.870967600198099767536e-16,6.922812222857721223885e-04,6.708586858533912769527e-15,0,nan,9.981287444762493456631e-01
81696,6.922050033138242488423e-04,6.921965364043767112226e-04,1.658456439146124060613e-12,2.869702466869749924611e-16,2.869703286505082315046e-16,6.922050033138289382285e-04,6.774562639372553700252e-15,0,nan,9.981289503443039018253e-01
81747,6.917734126236385096276e-04,6.917649562685753783856e-04,1.655355574311467091966e-12,2.862551153797363655304e-16,2.862551973432696045738e-16,6.917734126236436606996e-04,7.446183903647415611846e-15,0,nan,9.981301160743684542775e-01
81807,6.912663474035724399738e-04,6.912579034401855355291e-04,1.651717387072992687560e-12,2.854166340213607271293e-16,2.854167159848939661727e-16,6.912663474035773088780e-04,7.043456140723641296782e-15,0,nan,9.981314856620976710055e-01
81867,6.907600249897541963909e-04,6.907515933908260326660e-04,1.648089853509483993358e-12,2.845812204526399425468e-16,2.845813024161731815902e-16,6.907600249897592240079e-04,7.278384411520686016534e-15,0,nan,9.981328532438433232010e-01
81905,6.904397375828739491857e-04,6.904313138007282715097e-04,1.645797908204623321324e-12,2.840537058079758851680e-16,2.840537877715091242114e-16,6.904397375828787828322e-04,7.000823084122745154907e-15,0,nan,9.981337183434110421924e-01
81927,6.902544437511596870510e-04,6.902460244895522499878e-04,1.644472934653134485636e-12,2.837488612143127956213e-16,2.837489431778460346647e-16,6.902544437511647042389e-04,7.268606454104510365696e-15,0,nan,9.981342188240094477321e-01
81987,6.897496020615355265260e-04,6.897411951101901656652e-04,1.640866591707045777018e-12,2.829195429159573987415e-16,2.829196248794906377849e-16,6.897496020615406746863e-04,7.463810575470114928109e-15,0,nan,9.981355824069818911569e-01
82048,6.892371028126846772832e-04,6.892287083491152122408e-04,1.637210945004929587871e-12,2.820795062993250289743e-16,2.820795882628582680177e-16,6.892371028126901408045e-04,7.926911227169724775933e-15,0,nan,9.981369666734457404052e-01
82108,6.887337476194158860862e-04,6.887253654117805358459e-04,1.633625812823530102139e-12,2.812562801105006935303e-16,2.812563620740339325737e-16,6.887337476194217634361e-04,8.533558698227842900137e-15,0,nan,9.981383262420384542093e-01
82115,6.886750707334446299640e-04,6.886666899539197308003e-04,1.633208229481231949889e-12,2.811604327864480904447e-16,2.811605147499813294881e-16,6.886750707334504456393e-04,8.444730357518287238366e-15,0,nan,9.981384847290538325326e-01
82168,6.882311270979870601247e-04,6.882227571194649397637e-04,1.630051140541739027722e-12,2.804360548802211992939e-16,2.804361368437544383374e-16,6.882311270979929410215e-04,8.544944542140796857074e-15,0,nan,9.981396838265992455907e-01
82228,6.877292396411354823832e-04,6.877208818649838779555e-04,1.626486890040403269082e-12,2.796188174905499804291e-16,2.796188994540832194725e-16,6.877292396411417293571e-04,9.083478649793272171751e-15,0,nan,9.981410394314600573944e-01
82288,6.872280836462846828963e-04,6.872197380458387261717e-04,1.622933023366959183712e-12,2.788045548904026385666e-16,2.788046368539358776100e-16,6.872280836462911027708e-04,9.341693999777512188545e-15,0,nan,9.981423930609479003209e-01
82325,6.869194013680180593839e-04,6.869110632626659494401e-04,1.620746631865644754344e-12,2.783039034887288223903e-16,2.783039854522620614337e-16,6.869194013680248440649e-04,9.876968032109450788708e-15,0,nan,9.981432268163363970260e-01
82348,6.867276575155251399502e-04,6.867193240641975915742e-04,1.619389502734568748381e-12,2.779932540951542327128e-16,2.779933360586874717562e-16,6.867276575155318972614e-04,9.839870495803870961509e-15,0,nan,9.981437447193718954098e-01
82408,6.862279596555988844114e-04,6.862196383268799170646e-04,1.615856290521287088126e-12,2.771849021862553487016e-16,2.771849841497885877451e-16,6.862279596556058275405e-04,1.011781722232363888026e-14,0,nan,9.981450944110325363789e-01
82468,6.857289884778817188118e-04,6.857206792453385919492e-04,1.612333349269216693609e-12,2.763794863108466959377e-16,2.763795682743799349811e-16,6.857289884778885776611e-04,1.000227408442549968462e-14,0,nan,9.981464421402166685752e-01
82528,6.852307423983660869538e-04,6.852224452356427131239e-04,1.608820641683670629812e-12,2.755769936813771605558e-16,2.755770756449103995992e-16,6.852307423983729669789e-04,1.004045015550865431777e-14,0,nan,9.981477879111958122021e-01
82536,6.851643642880489871311e-04,6.851560687326477445958e-04,1.608353051885681210341e-12,2.754702148472663578035e-16,2.754702968107995968470e-16,6.851643642880559179782e-04,1.011559773414376631712e-14,0,nan,9.981479671996019618040e-01
82588,6.847332198376452445585e-04,6.847249347184622978238e-04,1.605318130632353832917e-12,2.747774115752263247654e-16,2.747774935387595638088e-16,6.847332198376521877405e-04,1.013998124678237028574e-14,0,nan,9.981491317282316324449e-01
82648,6.842364192208958036112e-04,6.842281461190499606065e-04,1.601825779144527286047e-12,2.739807273343267173105e-16,2.739808092978599563539e-16,6.842364192209031162584e-04,1.068731068160569244417e-14,0,nan,9.981504735955715174977e-01
82708,6.837403389778623366904e-04,6.837320778672263850428e-04,1.598343550410203180773e-12,2.731869283647917117911e-16,2.731870103283249508345e-16,6.837403389778696973008e-04,1.076521306834830551517e-14,0,nan,9.981518135174557463329e-01
82748,6.834100182500847837919e-04,6.834017651191110105657e-04,1.596027670233907464959e-12,2.726593257899949692921e-16,2.726594077535282083355e-16,6.834100182500925416078e-04,1.135162748285256956188e-14,0,nan,9.981527057199866238228e-01
82768,6.832449775428387286902e-04,6.832367283973610249184e-04,1.594871407779310774999e-12,2.723960021365405320940e-16,2.723960841000737711374e-16,6.832449775428463999500e-04,1.122768555652633670814e-14,0,nan,9.981531514981052515814e-01
82828,6.827503333546544074528e-04,6.827420961483587685467e-04,1.591409314760908353852e-12,2.716079361829333723741e-16,2.716080181464666114175e-16,6.827503333546617451934e-04,1.074732619593454168979e-14,0,nan,9.981544875417374473132e-01
82888,6.822564048566549365499e-04,6.822481795636404231301e-04,1.587957235022356006575e-12,2.708227181003997942641e-16,2.708228000639330333075e-16,6.822564048566619058840e-04,1.021512454971147728586e-14,0,nan,9.981558216525487046435e-01
82948,6.817631904966874869731e-04,6.817549770911277527696e-04,1.584515132388524522883e-12,2.700403355480771904387e-16,2.700404175116104294821e-16,6.817631904966943770038e-04,1.010619345075348885749e-14,0,nan,9.981571538347249147893e-01
82960,6.816646331849842734008e-04,6.816564221538229601319e-04,1.583827905941955277013e-12,2.698841982196351710479e-16,2.698842801831684100913e-16,6.816646331849912590403e-04,1.024791252854693847109e-14,0,nan,9.981574200400911741206e-01
83008,6.812706887270844656815e-04,6.812624871832280827946e-04,1.581082970841005314949e-12,2.692607762474485507274e-16,2.692608582109817897708e-16,6.812706887270917168129e-04,1.064353940962452724508e-14,0,nan,9.981584840924408770914e-01
83068,6.807788980046481199307e-04,6.807707082968177114690e-04,1.577660714517316088803e-12,2.684840279819840094052e-16,2.684841099455172484486e-16,6.807788980046553595742e-04,1.063435362194819624379e-14,0,nan,9.981598124298649949652e-01
83128,6.802878167906323226763e-04,6.802796388932247795972e-04,1.574248327710106876540e-12,2.677100785967801613906e-16,2.677101605603134004340e-16,6.802878167906394959866e-04,1.054452261970680354912e-14,0,nan,9.981611388511470360171e-01
83172,6.799281406104085156983e-04,6.799199713577482170543e-04,1.571752162750866807241e-12,2.671442875528828340033e-16,2.671443695164160730467e-16,6.799281406104157272309e-04,1.060631587821978404830e-14,0,nan,9.981621103446693231832e-01
83188,6.797974435507276105839e-04,6.797892774382135495925e-04,1.570845774866379932951e-12,2.669389159982067362411e-16,2.669389979617399752845e-16,6.797974435507350259338e-04,1.090817567363262045386e-14,0,nan,9.981624633604245295420e-01
83248,6.793077767550457883583e-04,6.792996224019692266469e-04,1.567453020586717403232e-12,2.661705281535547627231e-16,2.661706101170880017665e-16,6.793077767550535786262e-04,1.146795040714695132780e-14,0,nan,9.981637859618262407948e-01
83308,6.788188148781037741311e-04,6.788106722590822377991e-04,1.564070029624509190557e-12,2.654049030906857084316e-16,2.654049850542189474750e-16,6.788188148781116032566e-04,1.153345393479892310181e-14,0,nan,9.981651066594707866274e-01
83368,6.783305563988067943271e-04,6.783224254885305594398e-04,1.560696766885171320158e-12,2.646420288976817688532e-16,2.646421108612150078966e-16,6.783305563988145268908e-04,1.139940358360955222617e-14,0,nan,9.981664254574610109722e-01
83386,6.781842157906946364637e-04,6.781760883881175240584e-04,1.559686679838861506505e-12,2.644137012859637209788e-16,2.644137832494969600222e-16,6.781842157907021723041e-04,1.111178968489937545903e-14,0,nan,9.981668207270384135673e-01
83428,6.778429998004333132539e-04,6.778348805736655142626e-04,1.557333197425392267235e-12,2.638818937225010211595e-16,2.638819756860342602029e-16,6.778429998004409816549e-04,1.131294567029178567499e-14,0,nan,9.981677423598881518656e-01
83488,6.773561435706196374312e-04,6.773480360021958334923e-04,1.553979286452371188098e-12,2.631244857726341875002e-16,2.631245677361674265437e-16,6.773561435706270992621e-04,1.101611159881702031413e-14,0,nan,9.981690573708337096905e-01
83549,6.768618894908536498187e-04,6.768537937493570872532e-04,1.550579342542917701990e-12,2.623572380468109285630e-16,2.623573200103441676064e-16,6.768618894908614656564e-04,1.154716763266218785343e-14,0,nan,9.981703923637870160446e-01
83599,6.764573007932684310661e-04,6.764492147266856249266e-04,1.547799896241202839465e-12,2.617304310594117499064e-16,2.617305130229449889498e-16,6.764573007932762546330e-04,1.156549994889626470998e-14,0,nan,9.981714851684150672530e-01
83609,6.763764410883184481638e-04,6.763683569546370720829e-04,1.547244804294367445254e-12,2.616052943715163343277e-16,2.616053763350495733711e-16,6.763764410883261458404e-04,1.138075801928212459336e-14,0,nan,9.981717035726068568461e-01
83669,6.758916885182868422924e-04,6.758836159674733775476e-04,1.543919820478511813932e-12,2.608560427046898937712e-16,2.608561246682231328146e-16,6.758916885182945314987e-04,1.137638826918168650225e-14,0,nan,9.981730129021822768716e-01
83729,6.754076302857409640212e-04,6.753995692929194759671e-04,1.540604356899525751462e-12,2.601094714895246590945e-16,2.601095534530578981379e-16,6.754076302857485092848e-04,1.117142193349323499485e-14,0,nan,9.981743203565484110320e-01
83789,6.749242648999419658812e-04,6.749162154403077519549e-04,1.537298379508341743812e-12,2.593655692270535460615e-16,2.593656511905867851049e-16,6.749242648999496921981e-04,1.144767984989227083551e-14,0,nan,9.981756259397246801367e-01
83813,6.747311124095984767243e-04,6.747230675563097327882e-04,1.535978637085282945826e-12,2.590687530640086096552e-16,2.590688350275418486986e-16,6.747311124096062789566e-04,1.156346890175668160029e-14,0,nan,9.981761476499613125728e-01
83849,6.744415908744164685901e-04,6.744335529232356246307e-04,1.534001854401925240184e-12,2.586243244758214225182e-16,2.586244064393546615616e-16,6.744415908744241167152e-04,1.133993704130728399977e-14,0,nan,9.981769296557251823759e-01
83909,6.739596067269394306584e-04,6.739515802595489593271e-04,1.530714747822535279333e-12,2.578857258515537095830e-16,2.578858078150869486264e-16,6.739596067269470047212e-04,1.123815531321324248768e-14,0,nan,9.981782315085475430056e-01
83969,6.734783109795201621814e-04,6.734702959713273224401e-04,1.527437026157001455544e-12,2.571497620268318319008e-16,2.571498439903650709442e-16,6.734783109795275908721e-04,1.103033399078956391091e-14,0,nan,9.981795315021799692512e-01
84028,6.730057066843936862399e-04,6.729977029204985486399e-04,1.524223052323867465448e-12,2.564286226315084689242e-16,2.564287045950417079676e-16,6.730057066844006915730e-04,1.040902473950725141441e-14,0,nan,9.981808080201407277696e-01
84029,6.729977021583870375881e-04,6.729896985848692362794e-04,1.524168655936004558749e-12,2.564164217307686573772e-16,2.564165036943018964206e-16,6.729977021583940153926e-04,1.036824413745094032756e-14,0,nan,9.981808296406002325670e-01
84089,6.725177787939713410295e-04,6.725097866306760244562e-04,1.520909603833351309905e-12,2.556856937486846017671e-16,2.556857757122178408105e-16,6.725177787939782818822e-04,1.032069766251345722660e-14,0,nan,9.981821259277691104055e-01
84149,6.720385394208942559519e-04,6.720305586434384761962e-04,1.517659836665271917240e-12,2.549575669217904938078e-16,2.549576488853237328512e-16,6.720385394209012779079e-04,1.044874015461703323704e-14,0,nan,9.981834203676421005884e-01
84209,6.715599825779508189050e-04,6.715520131620210169884e-04,1.514419321389704289999e-12,2.542320301468677568811e-16,2.542321121104009959245e-16,6.715599825779578611369e-04,1.048637814367498797149e-14,0,nan,9.981847129641627517824e-01
84244,6.712811390361854771425e-04,6.712731762366120095639e-04,1.512533280298203402967e-12,2.538099920662078682368e-16,2.538100740297411072802e-16,6.712811390361923687613e-04,1.026636751247532605111e-14,0,nan,9.981854661290940402825e-01
84269,6.710821068080952828128e-04,6.710741487294471802755e-04,1.511188025105590708892e-12,2.535090723759526828435e-16,2.535091543394859218869e-16,6.710821068081020078838e-04,1.002123429616009069920e-14,0,nan,9.981860037212639773902e-01
84329,6.706049106584252876215e-04,6.705969638928834528416e-04,1.507965915052167079975e-12,2.527886826160208274068e-16,2.527887645795540664503e-16,6.706049106584320267744e-04,1.004936414858042192783e-14,0,nan,9.981872926428618913184e-01
84389,6.701283926801691751343e-04,6.701204572036269149077e-04,1.504752958608281404282e-12,2.520708499286780688505e-16,2.520709318922113078939e-16,6.701283926801758336603e-04,9.936194423482501305759e-15,0,nan,9.981885797328679798277e-01
84449,6.696525514286700512395e-04,6.696446272170890855191e-04,1.501549123291690115378e-12,2.513555634298486415081e-16,2.513556453933818805515e-16,6.696525514286762900078e-04,9.316425689907683115349e-15,0,nan,9.981898649951815544559e-01
84459,6.695733102450892974822e-04,6.695653879086695993428e-04,1.501016035242104328681e-12,2.512365957982508739621e-16,2.512366777617841130055e-16,6.695733102450954314830e-04,9.161059367096779412967e-15,0,nan,9.981900790281479104549e-01
84509,6.691773854633706070799e-04,6.691694724927808521353e-04,1.498354376758365304081e-12,2.506428122894662154484e-16,2.506428942529994544918e-16,6.691773854633766033850e-04,8.960710840726661030810e-15,0,nan,9.981911484336863292998e-01
84569,6.687028933478002170471e-04,6.686949915942994602039e-04,1.495168686801819279677e-12,2.499325857311702624257e-16,2.499326676947035014691e-16,6.687028933478057910533e-04,8.335549679798047050771e-15,0,nan,9.981924300522602070784e-01
84629,6.682290736495586757487e-04,6.682211830893126838088e-04,1.491992021352413633381e-12,2.492248730319992343907e-16,2.492249549955324734342e-16,6.682290736495642042798e-04,8.273407017409890325845e-15,0,nan,9.981937098547646552526e-01
84676,6.678583836250155583020e-04,6.678505018162150981553e-04,1.489509916086094964341e-12,2.486722470288699163038e-16,2.486723289924031553473e-16,6.678583836250211483488e-04,8.370108112774057815533e-15,0,nan,9.981947111007511930724e-01
84689,6.677559249403036212636e-04,6.677480455495453815634e-04,1.488824348476687783793e-12,2.485196635220911084443e-16,2.485197454856243474877e-16,6.677559249403091144840e-04,8.226389637309458176382e-15,0,nan,9.981949878450557095389e-01
84749,6.672834457957349226301e-04,6.672755775507646430408e-04,1.485665636376681480773e-12,2.478169465843812192139e-16,2.478170285479144582573e-16,6.672834457957403606875e-04,8.149546395544238290482e-15,0,nan,9.981962640269764945947e-01
84809,6.668116347955804767977e-04,6.668037776727655857253e-04,1.482515853389265077022e-12,2.471167116543040225351e-16,2.471167936178372615785e-16,6.668116347955860575273e-04,8.369274351751462080586e-15,0,nan,9.981975384043577838463e-01
84869,6.663404905235828729407e-04,6.663326444993574772246e-04,1.479374967985475354638e-12,2.464189482194979478432e-16,2.464190301830311868866e-16,6.663404905235883641494e-04,8.240845027466981248026e-15,0,nan,9.981988109810234016347e-01
84893,6.661522191821878493070e-04,6.661443775908146508816e-04,1.478121098110319725572e-12,2.461405325193722996697e-16,2.461406144829055387131e-16,6.661522191821932802176e-04,8.152657010834332268579e-15,0,nan,9.981993195083429248351e-01
84929,6.658700115674839967866e-04,6.658621766183486648596e-04,1.476242948769846740370e-12,2.457236458195089847716e-16,2.457237277830422238150e-16,6.658700115674893145654e-04,7.986211467103921946850e-15,0,nan,9.982000817607829284321e-01
84989,6.654001965190112612494e-04,6.653923726215329147171e-04,1.473119764479755301713e-12,2.450307940454984693845e-16,2.450308760090317084279e-16,6.654001965190167050243e-04,8.181204185636879271603e-15,0,nan,9.982013507474337756799e-01
85050,6.649232303696734139309e-04,6.649154176840921465566e-04,1.469953552054164524978e-12,2.443288962972558683608e-16,2.443289782607891074042e-16,6.649232303696788822168e-04,8.223935695186852552442e-15,0,nan,9.982026390495849422937e-01
85110,6.644547499340513595917e-04,6.644469482530710770229e-04,1.466848090306769811719e-12,2.436409551660362846516e-16,2.436410371295695236950e-16,6.644547499340569145926e-04,8.360239560816762610791e-15,0,nan,9.982039044316515338426e-01
85170,6.639869291817738225850e-04,6.639791384821598554250e-04,1.463751369974207717423e-12,2.429554335705759134198e-16,2.429555155341091524632e-16,6.639869291817791558750e-04,8.032221386345104193599e-15,0,nan,9.982051680320108094191e-01
85230,6.635197667204368156615e-04,6.635119869790200887449e-04,1.460663360320874441850e-12,2.422723213064472969675e-16,2.422724032699805360109e-16,6.635197667204419160175e-04,7.686818401118528127034e-15,0,nan,9.982064298544178918091e-01
85290,6.630532611615525982393e-04,6.630454923552290885311e-04,1.457584030740758461683e-12,2.415916082193984620646e-16,2.415916901829317011080e-16,6.630532611615573738640e-04,7.202475239791235595019e-15,0,nan,9.982076899026196138806e-01
85328,6.627581467766997889296e-04,6.627503848840148861429e-04,1.455638264357990037243e-12,2.411617262491254853312e-16,2.411618082126587243746e-16,6.627581467767044254821e-04,6.995843803205295384743e-15,0,nan,9.982084870171847674407e-01
85350,6.625874111205350396742e-04,6.625796532262656678494e-04,1.454513350756800560610e-12,2.409132842050698780370e-16,2.409133661686031170804e-16,6.625874111205398203811e-04,7.215209365021809125143e-15,0,nan,9.982089481803492562995e-01
85410,6.621222152166871509349e-04,6.621144682114974561182e-04,1.451451290020267050737e-12,2.402373392087162736885e-16,2.402374211722495127320e-16,6.621222152166919609174e-04,7.264493411579301776549e-15,0,nan,9.982102046913339930172e-01
85470,6.616576720731863394537e-04,6.616499359341662623787e-04,1.448397818310113304130e-12,2.395637632249268151113e-16,2.395638451884600541547e-16,6.616576720731912743206e-04,7.458338501237648869922e-15,0,nan,9.982114594392882735716e-01
85530,6.611937803170716155404e-04,6.611860550213753901297e-04,1.445352905532363293102e-12,2.388925462973497971060e-16,2.388926282608830361494e-16,6.611937803170764297581e-04,7.281099396503030871328e-15,0,nan,9.982127124279186230127e-01
85547,6.610624625558060704286e-04,6.610547403282403386079e-04,1.444491732156934895746e-12,2.387027956852376622117e-16,2.387028776487709012551e-16,6.610624625558109029104e-04,7.310174236909430008697e-15,0,nan,9.982130671220198609144e-01
85590,6.607305385792290640737e-04,6.607228241040748921778e-04,1.442316521719478714584e-12,2.382236785184164759014e-16,2.382237604819497149448e-16,6.607305385792337611890e-04,7.108972653179470228705e-15,0,nan,9.982139636609176272910e-01
85650,6.602679454943791593352e-04,6.602602418170491023128e-04,1.439288637029746201291e-12,2.375571500290692218083e-16,2.375572319926024608517e-16,6.602679454943837975817e-04,7.024794360679129070929e-15,0,nan,9.982152131419687009824e-01
85710,6.598059997010634293232e-04,6.597983067989030827802e-04,1.436269221746660483088e-12,2.368929510184903582975e-16,2.368930329820235973409e-16,6.598059997010678509940e-04,6.701471046562691295279e-15,0,nan,9.982164608747465912256e-01
85766,6.593754330970356871550e-04,6.593677502313168535542e-04,1.433458715995655979004e-12,2.362751250362388006150e-16,2.362752069997720396584e-16,6.593754330970403188899e-04,7.024427574605242751798e-15,0,nan,9.982176238512367144975e-01
85770,6.593446998416300358636e-04,6.593370176920482043925e-04,1.433258246278304979216e-12,2.362310717238310712068e-16,2.362311536873643102502e-16,6.593446998416346593400e-04,7.012229572997081999806e-15,0,nan,9.982177068629109794652e-01
85830,6.588840445622230410083e-04,6.588763731426917381884e-04,1.430255681156761636765e-12,2.355715024299472230322e-16,2.355715843934804620756e-16,6.588840445622270863318e-04,6.139659186398887717323e-15,0,nan,9.982189511101220593227e-01
85890,6.584240325127652766410e-04,6.584163718008192913572e-04,1.427261497037477098581e-12,2.349142334691275918147e-16,2.349143154326608308581e-16,6.584240325127688764781e-04,5.467353724215346108268e-15,0,nan,9.982201936200170389545e-01
85950,6.579646623469477192958e-04,6.579570123201847241592e-04,1.424275664698680714528e-12,2.342592552208330374885e-16,2.342593371843662765319e-16,6.579646623469514672048e-04,5.696216298295902741235e-15,0,nan,9.982214343962256964250e-01
85986,6.576893477929468241963e-04,6.576817041665664401173e-04,1.422488162039546411106e-12,2.338673638292955954604e-16,2.338674457928288345038e-16,6.576893477929503419771e-04,5.348696586482891465471e-15,0,nan,9.982221780312924767193e-01
86010,6.575059327222173470931e-04,6.574982933582972479195e-04,1.421298155040787118688e-12,2.336065581114350444687e-16,2.336066400749682835121e-16,6.575059327222208526978e-04,5.331670022163220369158e-15,0,nan,9.982226734423764446255e-01
86070,6.570478422997607682865e-04,6.570402135764059209366e-04,1.418328939085784892822e-12,2.329561326139498172193e-16,2.329562145774830562627e-16,6.570478422997645061900e-04,5.688936506648906640632e-15,0,nan,9.982239107620763855864e-01
86130,6.565903897444944634434e-04,6.565827716394890233020e-04,1.415367987976659902840e-12,2.323079692477833538613e-16,2.323080512113165929047e-16,6.565903897444983550834e-04,5.927043705460034117104e-15,0,nan,9.982251463589311742531e-01
86190,6.561335737250501487158e-04,6.561259662162400706914e-04,1.412415272976799725874e-12,2.316620585784711179094e-16,2.316621405420043569529e-16,6.561335737250538109687e-04,5.581565969533826347921e-15,0,nan,9.982263802365349418034e-01
86206,6.560118634541895138793e-04,6.560042587672979159941e-04,1.411629269643074358900e-12,2.314901949896899402175e-16,2.314902769532231792609e-16,6.560118634541930856584e-04,5.444686779118253932821e-15,0,nan,9.982267089806573536728e-01
86250,6.556773929137612233128e-04,6.556697959790542618377e-04,1.409470765469403870747e-12,2.310183912174208040395e-16,2.310184731809540430829e-16,6.556773929137648522137e-04,5.534582926746586494262e-15,0,nan,9.982276123984664496563e-01
86310,6.552218459866516022186e-04,6.552142596040167691479e-04,1.406534436956908787420e-12,2.303769578216599947539e-16,2.303770397851932337973e-16,6.552218459866551640451e-04,5.436061853829091762644e-15,0,nan,9.982288428482994320566e-01
86370,6.547669316234215131436e-04,6.547593557708889693350e-04,1.403606259060402480331e-12,2.297377490935810426738e-16,2.297378310571142817172e-16,6.547669316234253279153e-04,5.826152043413415773379e-15,0,nan,9.982300715895941463449e-01
86427,6.543353476913972956511e-04,6.543277818221677815877e-04,1.400832013825125873713e-12,2.291325529725491750186e-16,2.291326349360824140620e-16,6.543353476914012263604e-04,6.007178651070814658319e-15,0,nan,9.982312373145289235033e-01
86430,6.543126485074362208225e-04,6.543050831630970592956e-04,1.400686203519057343432e-12,2.291007557806915814570e-16,2.291008377442248205004e-16,6.543126485074400674108e-04,5.878823190248709633506e-15,0,nan,9.982312986259064253414e-01
86490,6.538589953257113902840e-04,6.538514404677174193803e-04,1.397774242189544925197e-12,2.284659686753618068843e-16,2.284660506388950459277e-16,6.538589953257155450865e-04,6.354279003733920493691e-15,0,nan,9.982325239607759139685e-01
86551,6.533984256780313651380e-04,6.533908814588200008461e-04,1.394822016972481308530e-12,2.278228540087549048636e-16,2.278229359722881439070e-16,6.533984256780351296172e-04,5.761383816448145024068e-15,0,nan,9.982337679773258439235e-01
86611,6.529460388846974969873e-04,6.529385051079547456002e-04,1.391926293839300435806e-12,2.271924882623018312810e-16,2.271925702258350703244e-16,6.529460388847013402934e-04,5.886100673208372919586e-15,0,nan,9.982349898916933912392e-01
86649,6.526598511098220378041e-04,6.526523239354328244366e-04,1.390096480566874195238e-12,2.267943840669815776220e-16,2.267944660305148166654e-16,6.526598511098258687753e-04,5.869782238388272359726e-15,0,nan,9.982357628960453038150e-01
86671,6.524942780867842764131e-04,6.524867547308440922371e-04,1.389038580725077299348e-12,2.265643012163596385509e-16,2.265643831798928775943e-16,6.524942780867879734472e-04,5.666002356080834703047e-15,0,nan,9.982362101152489797956e-01
86731,6.520431419858474953594e-04,6.520356290291034638204e-04,1.386158849952759452937e-12,2.259382838410154425649e-16,2.259383658045486816083e-16,6.520431419858508927556e-04,5.210385621924871914574e-15,0,nan,9.982374286514956344485e-01
86791,6.515926292870306791791e-04,6.515851267079361252427e-04,1.383287073959971419677e-12,2.253144271499884230047e-16,2.253145091135216620481e-16,6.515926292870344703927e-04,5.818380108044110298234e-15,0,nan,9.982386455039219491604e-01
86851,6.511427386990554372348e-04,6.511352464761233169860e-04,1.380423225298476760949e-12,2.246927222003928245424e-16,2.246928041639260635859e-16,6.511427386990591983258e-04,5.776139024631566048914e-15,0,nan,9.982398606760189054151e-01
86871,6.509929131939131514636e-04,6.509854244182704686300e-04,1.379470365979380513144e-12,2.244859638424922045972e-16,2.244860458060254436406e-16,6.509929131939171223012e-04,6.099663201688537369257e-15,0,nan,9.982402653605769185193e-01
86911,6.506934689342053082864e-04,6.506859870460076668286e-04,1.377567276633600046462e-12,2.240731600924933708876e-16,2.240732420560266099310e-16,6.506934689342093510688e-04,6.213036661868091448049e-15,0,nan,9.982410741712565135160e-01
86971,6.502448187083169784534e-04,6.502373471334851667489e-04,1.374719200743706085761e-12,2.234557319694722954656e-16,2.234558139330055345090e-16,6.502448187083206999985e-04,5.723298403627177534427e-15,0,nan,9.982422859931053315597e-01
87031,6.497967867407645602834e-04,6.497893254579885846320e-04,1.371878970519627382938e-12,2.228404290171881940206e-16,2.228405109807214330640e-16,6.497967867407682779640e-04,5.721297213095437036624e-15,0,nan,9.982434961450151073036e-01
87091,6.493493717544503770339e-04,6.493419207424790074931e-04,1.369046558964145934890e-12,2.222272424639452383354e-16,2.222273244274784773788e-16,6.493493717544541944526e-04,5.878836325479721951892e-15,0,nan,9.982447046304330326070e-01
87093,6.493344685324849456173e-04,6.493270178625084546736e-04,1.368952279586330614329e-12,2.222068392592484296553e-16,2.222069212227816686987e-16,6.493344685324888277811e-04,5.978681163002255880234e-15,0,nan,9.982447448846193754045e-01
87151,6.489025724757917354055e-04,6.488951317134321805299e-04,1.366221939191444627571e-12,2.216161635802582428711e-16,2.216162455437914819266e-16,6.489025724757955007316e-04,5.802606289531748089599e-15,0,nan,9.982459114527970754790e-01
87211,6.484563876347081319562e-04,6.484489571008259303775e-04,1.363405084426568190859e-12,2.210071836786197160291e-16,2.210072656421529550846e-16,6.484563876347121066054e-04,6.129400899155914999649e-15,0,nan,9.982471166155316459265e-01
87271,6.480108159646108447610e-04,6.480033956381295399268e-04,1.360595968004899109063e-12,2.204002941132715337897e-16,2.204003760768047728451e-16,6.480108159646147447125e-04,6.018343137668512225115e-15,0,nan,9.982483201220576330640e-01
87316,6.476770388455273122844e-04,6.476696261607999905233e-04,1.358494192997880314690e-12,2.199464935449082504609e-16,2.199465755084414895163e-16,6.476770388455309806252e-04,5.663842711514824623348e-15,0,nan,9.982492216671157456240e-01
87331,6.475658562023892724641e-04,6.475584460622901957980e-04,1.357794563371617655781e-12,2.197954862799735270955e-16,2.197955682435067661509e-16,6.475658562023929867035e-04,5.735693811116012246121e-15,0,nan,9.982495219757821265519e-01
87391,6.471215070883999838369e-04,6.471141071137223631585e-04,1.355000844081183002105e-12,2.191927516157771154732e-16,2.191928335793103545286e-16,6.471215070884033064295e-04,5.134418464428350854663e-15,0,nan,9.982507221801045090535e-01
87451,6.466777673664539241929e-04,6.466703775362942331964e-04,1.352214783796798468520e-12,2.185920815987977703268e-16,2.185921635623310093823e-16,6.466777673664571942166e-04,5.056650773307602823622e-15,0,nan,9.982519207384108947661e-01
87511,6.462346357838062238868e-04,6.462272560773182905614e-04,1.349436356289905242952e-12,2.179934677479923331763e-16,2.179935497115255722317e-16,6.462346357838093194217e-04,4.790109774208420910178e-15,0,nan,9.982531176540843197826e-01
87540,6.460206731490587090880e-04,6.460132983282229884175e-04,1.348096178045188317960e-12,2.177048722924367376728e-16,2.177049542559699767283e-16,6.460206731490617043024e-04,4.636406395493944428975e-15,0,nan,9.982536955754886451027e-01
87571,6.457921110911428626278e-04,6.457847414875376524171e-04,1.346665535439652076018e-12,2.173969016229333910862e-16,2.173969835864666301416e-16,6.457921110911457406340e-04,4.456552111902623155559e-15,0,nan,9.982543129304952299525e-01
87631,6.453501920425692853570e-04,6.453428325211145758986e-04,1.343902295232381146263e-12,2.168023748235876113621e-16,2.168024567871208504176e-16,6.453501920425721656925e-04,4.463213264137743757700e-15,0,nan,9.982555065710037068573e-01
87691,6.449088773955996686457e-04,6.449015279356198329305e-04,1.341146609761121852847e-12,2.162098789900962445664e-16,2.162099609536294836219e-16,6.449088773956022590313e-04,4.016669117414330833575e-15,0,nan,9.982566985789654352593e-01
87751,6.444681659111434765888e-04,6.444608264920195913814e-04,1.338398453225071512849e-12,2.156194058025532752397e-16,2.156194877660865142951e-16,6.444681659111459972530e-04,3.911231469977556025992e-15,0,nan,9.982578889577205957209e-01
87764,6.443727578026054326338e-04,6.443654205562881868985e-04,1.337804009159965693855e-12,2.154917357340670993607e-16,2.154918176976003384162e-16,6.443727578026080095727e-04,3.999143185586063267013e-15,0,nan,9.982581466587037012476e-01
87811,6.440280563534955945645e-04,6.440207269546648983019e-04,1.335657799929094817190e-12,2.150309469807896661680e-16,2.150310289443229052235e-16,6.440280563534980725594e-04,3.847650521970922643252e-15,0,nan,9.982590777106046079107e-01
87871,6.435885474903244030109e-04,6.435812280912802958027e-04,1.332924624283220314028e-12,2.144444942841561020866e-16,2.144445762476893411420e-16,6.435885474903263432458e-04,3.014713130571275453388e-15,0,nan,9.982602648409458347503e-01
87931,6.431496380926585501592e-04,6.431423286729503769471e-04,1.330198900802126562022e-12,2.138600395113052764795e-16,2.138601214748385155349e-16,6.431496380926603312577e-04,2.769337684960917743304e-15,0,nan,9.982614503520549109920e-01
87989,6.427259276814128313715e-04,6.427186278890088203669e-04,1.327571094608090623420e-12,2.132969580289916682239e-16,2.132970399925249072793e-16,6.427259276814150176165e-04,3.401519811577020583705e-15,0,nan,9.982625948100643076917e-01
87991,6.427113269348775194748e-04,6.427040274741102447720e-04,1.327480604104655001821e-12,2.132775744999805004382e-16,2.132776564635137394936e-16,6.427113269348797682413e-04,3.498875002820057913514e-15,0,nan,9.982626342472373085803e-01
88052,6.422663226101501350238e-04,6.422590332534557121605e-04,1.324724589890484497129e-12,2.126874331466979867062e-16,2.126875151102312257616e-16,6.422663226101525327623e-04,3.733246522557445980609e-15,0,nan,9.982638362208624821102e-01
88112,6.418292141882927636515e-04,6.418219347495780812210e-04,1.322021193757126998112e-12,2.121089561512361839504e-16,2.121090381147694230058e-16,6.418292141882950555109e-04,3.570824366310248025165e-15,0,nan,9.982650168672934805607e-01
88172,6.413927003292147193542e-04,6.413854307882518174244e-04,1.319325148466942009187e-12,2.115324445291696494422e-16,2.115325264927028884976e-16,6.413927003292170261425e-04,3.596530411937399878697e-15,0,nan,9.982661959077226727509e-01
88215,6.410802304601430834027e-04,6.410729680001566116801e-04,1.317397490553031694083e-12,2.111204823823446492932e-16,2.111205643458778883487e-16,6.410802304601449041001e-04,2.840045962447299149780e-15,0,nan,9.982670399006087668856e-01
88232,6.409567798206384364734e-04,6.409495201572543241625e-04,1.316636429052178276931e-12,2.109578902731226075947e-16,2.109579722366558466502e-16,6.409567798206403808905e-04,3.033616510813035044240e-15,0,nan,9.982673733454241840634e-01
88292,6.405214514535788545083e-04,6.405142016476551847237e-04,1.313955010646774877045e-12,2.103852854137533872128e-16,2.103853673772866262683e-16,6.405214514535805016697e-04,2.571594505252516002084e-15,0,nan,9.982685491836574047061e-01
88352,6.400867140223335518753e-04,6.400794740538067297345e-04,1.311280868485889049941e-12,2.098146220195498127660e-16,2.098147039830830518214e-16,6.400867140223350381005e-04,2.321912254257814096345e-15,0,nan,9.982697234256751738120e-01
88412,6.396525663244714702063e-04,6.396453361733322193552e-04,1.308613977905411627252e-12,2.092458921966239298315e-16,2.092459741601571688869e-16,6.396525663244727781840e-04,2.044825203710290110986e-15,0,nan,9.982708960747229159265e-01
88441,6.394429393175798210722e-04,6.394357139043546243637e-04,1.307327572988863292816e-12,2.089716969144149369742e-16,2.089717788779481760296e-16,6.394429393175812959153e-04,2.306450019483070225057e-15,0,nan,9.982714622850193393437e-01
88472,6.392190071608212049645e-04,6.392117868071145675782e-04,1.305954314341488162693e-12,2.086790880885073569582e-16,2.086791700520405960136e-16,6.392190071608225601642e-04,2.120086794770042503851e-15,0,nan,9.982720671340347803804e-01
88532,6.387860353354607055240e-04,6.387788247592857170457e-04,1.303301853330046349755e-12,2.081142018759496672705e-16,2.081142838394829063259e-16,6.387860353354622330421e-04,2.391282771941842491036e-15,0,nan,9.982732366068382952816e-01
88592,6.383536496557065415686e-04,6.383464488372160138691e-04,1.300656570506325721465e-12,2.075512257767173692540e-16,2.075513077402506083095e-16,6.383536496557076605520e-04,1.752920913800134743407e-15,0,nan,9.982744044963560474328e-01
88652,6.379218489321007842449e-04,6.379146578515013056229e-04,1.298018441604395722738e-12,2.069901520453909532810e-16,2.069902340089241923364e-16,6.379218489321017685501e-04,1.542987163578820275428e-15,0,nan,9.982755708057921534390e-01
88667,6.378139900115145947621e-04,6.378068013623014800850e-04,1.297360024344904239282e-12,2.068501799533679806447e-16,2.068502619169012197002e-16,6.378139900115154072784e-04,1.273908016095755489215e-15,0,nan,9.982758621366398384361e-01
88712,6.374906319784029830669e-04,6.374834506159547014084e-04,1.295387442456704557176e-12,2.064309729731697334575e-16,2.064310549367029725129e-16,6.374906319784036394645e-04,1.029658416353193160973e-15,0,nan,9.982767355383503252815e-01
88772,6.370599976115768302287e-04,6.370528259475930193262e-04,1.292763548993597827301e-12,2.058736808876709261139e-16,2.058737628512041651693e-16,6.370599976115776486743e-04,1.284722927750806295335e-15,0,nan,9.982778986972184235259e-01
88832,6.366299446517815954077e-04,6.366227826666288718005e-04,1.290146737242873821119e-12,2.053182681527360659913e-16,2.053183501162693050467e-16,6.366299446517826456227e-04,1.649647466789143117388e-15,0,nan,9.982790602855826010112e-01
88892,6.362004719223598742800e-04,6.361933195964576551532e-04,1.287536983329309943540e-12,2.047647271682337756562e-16,2.047648091317670147117e-16,6.362004719223611792931e-04,2.051260776307813429821e-15,0,nan,9.982802203066180852338e-01
88895,6.361790134958732103460e-04,6.361718616524204665541e-04,1.287406680474916680478e-12,2.047370991166207476296e-16,2.047371810801539866850e-16,6.361790134958745438405e-04,2.096099570224086100528e-15,0,nan,9.982802782665842191920e-01
88952,6.357715782498276138601e-04,6.357644355636482254648e-04,1.284934263474213829572e-12,2.042130503698666122410e-16,2.042131323333998512965e-16,6.357715782498287661426e-04,1.812415787432817929128e-15,0,nan,9.982813787634939535530e-01
89012,6.353432624638620778573e-04,6.353361293979303218299e-04,1.282338553994956883668e-12,2.036632302289763810116e-16,2.036633121925096200670e-16,6.353432624638632029818e-04,1.770892237664552541777e-15,0,nan,9.982825356593647068808e-01
89072,6.349155233972931730579e-04,6.349083999321863264198e-04,1.279749831304536342909e-12,2.031152592523548837413e-16,2.031153412158881227967e-16,6.349155233972939210410e-04,1.178082759707082282623e-15,0,nan,9.982836909973826754476e-01
89122,6.345595138848070292450e-04,6.345523984055886088443e-04,1.277597882575160348330e-12,2.026600239462763103191e-16,2.026601059098095493746e-16,6.345595138848076744724e-04,1.016811399802118723040e-15,0,nan,9.982846525913011082260e-01
89132,6.344883598860908725803e-04,6.344812460024385793178e-04,1.277168071911112534449e-12,2.025691299820507571937e-16,2.025692119455839962491e-16,6.344883598860913847705e-04,8.072492226410384855006e-16,0,nan,9.982848447806856395453e-01
89192,6.340617707693562169965e-04,6.340546664478400543802e-04,1.274593252417568678604e-12,2.020248349951820007790e-16,2.020249169587152398344e-16,6.340617707693565325163e-04,4.976167739451980531626e-16,0,nan,9.982859970124066664927e-01
89252,6.336357548893099302101e-04,6.336286601106633003741e-04,1.272025349521062329529e-12,2.014823669037465356205e-16,2.014824488672797746759e-16,6.336357548893102596530e-04,5.199246955062846282638e-16,0,nan,9.982871476956686808434e-01
89312,6.332103110912828784762e-04,6.332032258362911168389e-04,1.269464340012589409955e-12,2.009417183544362005519e-16,2.009418003179694396074e-16,6.332103110912829448095e-04,1.047570870530089329310e-16,0,nan,9.982882968335903725284e-01
89351,6.329340788559349468417e-04,6.329269997810393335799e-04,1.267803369457975782048e-12,2.005912690585989766233e-16,2.005913510221322156787e-16,6.329340788559351381124e-04,3.021967591752910332521e-16,0,nan,9.982890429460201365771e-01
89372,6.327854382237037104975e-04,6.327783624732036520805e-04,1.266910200776528821804e-12,2.004028820284482392655e-16,2.004029639919814783210e-16,6.327854382237040177057e-04,4.854856693916034133566e-16,0,nan,9.982894444292740754755e-01
89432,6.323611351380913764286e-04,6.323540688729711390162e-04,1.264362908790223109430e-12,1.998658506413040530795e-16,1.998659326048372921349e-16,6.323611351380915692874e-04,3.049820797981964126351e-16,0,nan,9.982905904858241368134e-01
89492,6.319374006890415753496e-04,6.319303438902404510685e-04,1.261822441123524049010e-12,1.993306169426613106670e-16,1.993306989061945497225e-16,6.319374006890420024130e-04,6.758002036722669470605e-16,0,nan,9.982917350063267321715e-01
89553,6.315071857530831726107e-04,6.315001385588860528114e-04,1.259246604662612626919e-12,1.987882981240164006137e-16,1.987883800875496396692e-16,6.315071857530838526194e-04,1.076802692524662677821e-15,0,nan,9.982928970306885566597e-01
89580,6.313169497104164674950e-04,6.313099067611782242923e-04,1.258108718599563417365e-12,1.985488442607763187722e-16,1.985489262243095578276e-16,6.313169497104173437506e-04,1.387980449972884089863e-15,0,nan,9.982934108643022475395e-01
89613,6.310845945828245625100e-04,6.310775568166628350306e-04,1.256719829999336934582e-12,1.982566678478244127933e-16,1.982567498113576518487e-16,6.310845945828253303454e-04,1.216691665867071594675e-15,0,nan,9.982940384628681834028e-01
89673,6.306625686123736983929e-04,6.306555402553400699675e-04,1.254199811039209187665e-12,1.977268135932511181815e-16,1.977268955567843572370e-16,6.306625686123745043448e-04,1.277944640167523081883e-15,0,nan,9.982951783682762047904e-01
89733,6.302411067085879553887e-04,6.302340877418257649931e-04,1.251686525219356402989e-12,1.971987282452470189780e-16,1.971988102087802580334e-16,6.302411067085889105242e-04,1.515508139632133354164e-15,0,nan,9.982963167499691475881e-01
89793,6.298202077413523431934e-04,6.298131981460553452043e-04,1.249179950067275870819e-12,1.966724047219959928541e-16,1.966724866855292319096e-16,6.298202077413531069524e-04,1.212661980736275757278e-15,0,nan,9.982974536109992510840e-01
89809,6.297080629465909556303e-04,6.297010558471815688114e-04,1.248512660525722088249e-12,1.965323484348600735681e-16,1.965324303983933126235e-16,6.297080629465915399242e-04,9.278806312146803943289e-16,0,nan,9.982977565175062722091e-01
89853,6.293998705835682303672e-04,6.293928703409802693017e-04,1.246680063200405529188e-12,1.961478359747365436519e-16,1.961479179382697827074e-16,6.293998705835685728332e-04,5.441151555516301601276e-16,0,nan,9.982985889544070552660e-01
89913,6.289800941111433696742e-04,6.289731032025582717696e-04,1.244186842325706065418e-12,1.956250149875857014275e-16,1.956250969511189404830e-16,6.289800941111436486128e-04,4.434775282306343860954e-16,0,nan,9.982997227832219622754e-01
89973,6.285608772029832244654e-04,6.285538956097447976790e-04,1.241700265239252078314e-12,1.951039347773655423976e-16,1.951040167408987814530e-16,6.285608772029835139389e-04,4.605337688407806809671e-16,0,nan,9.983008551004708091940e-01
90033,6.281422187409796929758e-04,6.281352464444812933042e-04,1.239220309825806530396e-12,1.945845883934274641782e-16,1.945846703569607032337e-16,6.281422187409802092424e-04,8.218944149085813574783e-16,0,nan,9.983019859091696793360e-01
90039,6.281003835663596978137e-04,6.280934121985138523028e-04,1.238972677627677317838e-12,1.945327488488456069126e-16,1.945328308123788459680e-16,6.281003835663602250917e-04,8.394804771044911289397e-16,0,nan,9.983020989071853819427e-01
90093,6.277241176100022178666e-04,6.277171545916868577661e-04,1.236746954058417141618e-12,1.940669689174804223728e-16,1.940670508810136614282e-16,6.277241176100026937403e-04,7.580936980582305894255e-16,0,nan,9.983031152123305981719e-01
90153,6.273065726978868357835e-04,6.272996189392468589091e-04,1.234280175997996737254e-12,1.935510694634175959141e-16,1.935511514269508349696e-16,6.273065726978869455272e-04,1.749442951899186349889e-16,0,nan,9.983042430129548925363e-01
90213,6.268895828954260942764e-04,6.268826383780029586415e-04,1.231819953792913932431e-12,1.930368831771451157274e-16,1.930369651406783547828e-16,6.268895828954260993586e-04,8.107006117492916271036e-18,0,nan,9.983053693140317959645e-01
90270,6.264939557457775438226e-04,6.264870199904577557568e-04,1.229488795234657767974e-12,1.925499868127010578282e-16,1.925500687762342968836e-16,6.264939557457776727834e-04,2.058451881885316534625e-16,0,nan,9.983064379138180857829e-01
90273,6.264731470963604866020e-04,6.264662118017446561583e-04,1.229366265678594695446e-12,1.925244032364136357167e-16,1.925244851999468747722e-16,6.264731470963606255154e-04,2.217387991704908083135e-16,0,nan,9.983064941185464728724e-01
90333,6.260572641973686939046e-04,6.260503381071996385418e-04,1.226919089977118764950e-12,1.920136228506493887941e-16,1.920137048141826278495e-16,6.260572641973685465209e-04,2.354157379057015413480e-16,0,nan,9.983076174294802176707e-01
90393,6.256419330980556589919e-04,6.256350161940214208572e-04,1.224478405096802057846e-12,1.915045352607835476086e-16,1.915046172243167866640e-16,6.256419330980556928203e-04,5.406987054633174847505e-17,0,nan,9.983087392497965651046e-01
90453,6.252271527009459727020e-04,6.252202449647831662000e-04,1.222044189531817346018e-12,1.909971337390890637095e-16,1.909972157026223027650e-16,6.252271527009459983248e-04,4.098150015359020543503e-17,0,nan,9.983098595824610316241e-01
90501,6.248957241531974621598e-04,6.248888237382146677162e-04,1.220101460589509148467e-12,1.905924219896890794488e-16,1.905925039532223185042e-16,6.248957241531975926559e-04,2.088284627218438579331e-16,0,nan,9.983107547794666687398e-01
90513,6.248129219114716224187e-04,6.248060233249653257909e-04,1.219616421861780472461e-12,1.904914115890115325475e-16,1.904914935525447716029e-16,6.248129219114718331182e-04,3.372200513794122240127e-16,0,nan,9.983109784304246516655e-01
90573,6.243992396379645110766e-04,6.243923501829478327207e-04,1.217195080751365204233e-12,1.899873621450068443083e-16,1.899874441085400833638e-16,6.243992396379643754454e-04,2.172186352400680789916e-16,0,nan,9.983120957966377141679e-01
90633,6.239861047916445309369e-04,6.239792244499989346679e-04,1.214780144949900241788e-12,1.894849787723743393027e-16,1.894850607359075783581e-16,6.239861047916440218701e-04,8.158303484495341991780e-16,0,nan,9.983132116840348627617e-01
90693,6.235735162866113236516e-04,6.235666450402659781796e-04,1.212371593290979540909e-12,1.889842548670953942600e-16,1.889843368306286333154e-16,6.235735162866108353371e-04,7.830904958889593449472e-16,0,nan,9.983143260955434949750e-01
90733,6.232987602712459097171e-04,6.232918950784182773872e-04,1.210769428516328821190e-12,1.886513576091276162144e-16,1.886514395726608552698e-16,6.232987602712453421520e-04,9.105826136612133294853e-16,0,nan,9.983150682180566366699e-01
90753,6.231614730398357150654e-04,6.231546108707674939964e-04,1.209969404692082062232e-12,1.884851838556725197535e-16,1.884852658192057588089e-16,6.231614730398350305569e-04,1.098444833504854492205e-15,0,nan,9.983154390340898730132e-01
90813,6.227499739711482226734e-04,6.227431208613817045089e-04,1.207573558154172448472e-12,1.879877591949658251189e-16,1.879878411584990641743e-16,6.227499739711474977720e-04,1.164032781165007591544e-15,0,nan,9.983165505025862406733e-01
90873,6.223390180032307072641e-04,6.223321739348378501405e-04,1.205184032761320009145e-12,1.874919743720342125786e-16,1.874920563355674516341e-16,6.223390180032303649040e-04,5.501183751370871546313e-16,0,nan,9.983176605039378255545e-01
90933,6.219286040616073740414e-04,6.219217690167074073099e-04,1.202800807680318867374e-12,1.869978229039766782554e-16,1.869979048675099173109e-16,6.219286040616075944817e-04,3.544463513710571771068e-16,0,nan,9.983187690410454541001e-01
90966,6.217031070440376221142e-04,6.216962769544541944286e-04,1.201492711872052710417e-12,1.867267334748371487858e-16,1.867268154383703878413e-16,6.217031070440380012674e-04,6.098620365875846976161e-16,0,nan,9.983193781133701096898e-01
90993,6.215187310746355569060e-04,6.215119050353948727122e-04,1.200423862160307353932e-12,1.865052983377742451911e-16,1.865053803013074842466e-16,6.215187310746356202218e-04,1.018725738125109339854e-16,0,nan,9.983198761168065409315e-01
91054,6.211025803230993663079e-04,6.210957634213787412897e-04,1.198013716997936898689e-12,1.860062262079353135731e-16,1.860063081714685526285e-16,6.211025803230993198799e-04,7.475092664600485764617e-17,0,nan,9.983210001487149978989e-01
91114,6.206937950130964401496e-04,6.206869870812132747306e-04,1.195649372472547058567e-12,1.855169630525327463323e-16,1.855170450160659853878e-16,6.206937950130964615372e-04,3.445754104521024203405e-17,0,nan,9.983221042861812569050e-01
91174,6.202855474420187337214e-04,6.202787484622804747500e-04,1.193291245404712471638e-12,1.850293075118193249410e-16,1.850293894753525639964e-16,6.202855474420191130334e-04,6.115118162216609892477e-16,0,nan,9.983232069709715373251e-01
91199,6.201156027428740254506e-04,6.201088074879855136998e-04,1.192310522614697256701e-12,1.848265906657419298213e-16,1.848266726292751688767e-16,6.201156027428744136564e-04,6.260216416445381810815e-16,0,nan,9.983236659949082782237e-01
91234,6.198778365495066560928e-04,6.198710465042674795308e-04,1.190939315370500378187e-12,1.845432532512231134387e-16,1.845433352147563524942e-16,6.198778365495071979292e-04,8.741018899188548627608e-16,0,nan,9.983243082059501554196e-01
91294,6.194706612779863653950e-04,6.194638801496467426372e-04,1.188593562026431329119e-12,1.840587939652732425855e-16,1.840588759288064816410e-16,6.194706612779866879558e-04,5.207038111551977438985e-16,0,nan,9.983254079939719910410e-01
91354,6.190640205726601194222e-04,6.190572483436664920353e-04,1.186253965109107398675e-12,1.835759233774466211134e-16,1.835760053409798601688e-16,6.190640205726604586060e-04,5.478977045094375558852e-16,0,nan,9.983265063378792455984e-01
91414,6.186579133814987946360e-04,6.186511500343438996197e-04,1.183920504434857707028e-12,1.830946352400180805736e-16,1.830947172035513196290e-16,6.186579133814991814125e-04,6.251862478020011207145e-16,0,nan,9.983276032405119584392e-01
91432,6.185361851024745146257e-04,6.185294244164641448355e-04,1.183221659792316049369e-12,1.829505564461178408335e-16,1.829506384096510798890e-16,6.185361851024749897054e-04,7.680708351970510047671e-16,0,nan,9.983279320306762684672e-01
91474,6.182523386552319115059e-04,6.182455841724542391913e-04,1.181593159899362557142e-12,1.826149233339084016013e-16,1.826150052974416406567e-16,6.182523386552322510073e-04,5.491307868075640873803e-16,0,nan,9.983286987047022160166e-01
91534,6.178472953473382019499e-04,6.178405497115221044202e-04,1.179271911477291165201e-12,1.821367814685338404671e-16,1.821368634320670795225e-16,6.178472953473387482332e-04,8.841720527605662025033e-16,0,nan,9.983297927332716189771e-01
91594,6.174427824140382367601e-04,6.174360456078134941696e-04,1.176956739221946035698e-12,1.816602034816589263637e-16,1.816602854451921654192e-16,6.174427824140384390422e-04,3.276126330690887832138e-16,0,nan,9.983308853290418306880e-01
91654,6.170387988142828246396e-04,6.170320708203248620538e-04,1.174647623264891639974e-12,1.811851832392451052195e-16,1.811852652027783442750e-16,6.170387988142828090225e-04,2.530986705375983968681e-17,0,nan,9.983319764948175710929e-01
91667,6.169513387022637412524e-04,6.169446126153511553158e-04,1.174148111132416796042e-12,1.810824669109030941776e-16,1.810825488744363332331e-16,6.169513387022636763485e-04,1.052010029184537086039e-16,0,nan,9.983322127258608872746e-01
91714,6.166353435097459648878e-04,6.166286243107753101828e-04,1.172344543815602807207e-12,1.807117146353055885338e-16,1.807117965988388275892e-16,6.166353435097461317533e-04,2.706064327408436990675e-16,0,nan,9.983330662333988060175e-01
91774,6.162324154648163906239e-04,6.162257050435987829062e-04,1.170047481161114725956e-12,1.802397915917593528285e-16,1.802398735552925918840e-16,6.162324154648165735831e-04,2.968995333829121102419e-16,0,nan,9.983341545475836275149e-01
91834,6.158300136465871604460e-04,6.158233119859333332125e-04,1.167756415665657913473e-12,1.797694080582836728176e-16,1.797694900218169118730e-16,6.158300136465873327643e-04,2.798146588969870672221e-16,0,nan,9.983352414401582583894e-01
91894,6.154281370248481774360e-04,6.154214441076138585734e-04,1.165471327770314625459e-12,1.793005580121709024190e-16,1.793006399757041414744e-16,6.154281370248478131589e-04,5.919084373352999772096e-16,0,nan,9.983363269139057914617e-01
91902,6.153745931015570371989e-04,6.153679013488189521522e-04,1.165167099977517583910e-12,1.792381602137454222202e-16,1.792382421772786612756e-16,6.153745931015567085501e-04,5.340629711055211765451e-16,0,nan,9.983364715366866255167e-01
91954,6.150267845720750218771e-04,6.150201003811603915616e-04,1.163192197992651622775e-12,1.788332354581817581702e-16,1.788333174217149972256e-16,6.150267845720748324065e-04,3.080689933216108346984e-16,0,nan,9.983374109715908001328e-01
92014,6.146259552634237470839e-04,6.146192797817737630411e-04,1.160919006926396476275e-12,1.783674344284063617092e-16,1.783675163919396007647e-16,6.146259552634238644509e-04,1.909567953465639337619e-16,0,nan,9.983384936159824137297e-01
92074,6.142256480767201458001e-04,6.142189812873240012045e-04,1.158651735241074181283e-12,1.779031489821196249454e-16,1.779032309456528640009e-16,6.142256480767203171655e-04,2.789941346115542196599e-16,0,nan,9.983395748498413044226e-01
92134,6.138258619924509681617e-04,6.138192038783423084766e-04,1.156390363681665746678e-12,1.774403732056397136241e-16,1.774404551691729526795e-16,6.138258619924508427479e-04,2.043149751718708942687e-16,0,nan,9.983406546759191043587e-01
92137,6.138058863489251728088e-04,6.137992286681363427944e-04,1.156277449637641901053e-12,1.774172739399397768877e-16,1.774173559034730159432e-16,6.138058863489250455950e-04,2.072540579929191173299e-16,0,nan,9.983407086303178441062e-01
92194,6.134265959937547059780e-04,6.134199465380111952750e-04,1.154134873068257944301e-12,1.769791012121867988902e-16,1.769791831757200379457e-16,6.134265959937546829493e-04,3.754109848492898819584e-17,0,nan,9.983417330969547710904e-01
92254,6.130278490664153043591e-04,6.130212082521586253181e-04,1.151885244295717332601e-12,1.765193271417459718941e-16,1.765194091052792109496e-16,6.130278490664150472316e-04,4.194384308028826982063e-16,0,nan,9.983428101156897926439e-01
92314,6.126296201988505607527e-04,6.126229880092461978214e-04,1.149641458333332152826e-12,1.760610451609247967164e-16,1.760611271244580357719e-16,6.126296201988505260773e-04,5.660093820956256373916e-17,0,nan,9.983438857348485975579e-01
92373,6.122385326808971964946e-04,6.122319089558273539145e-04,1.147440747972128684325e-12,1.756118505765450430048e-16,1.756119325400782820602e-16,6.122385326808967407379e-04,7.444102924824575305740e-16,0,nan,9.983449420648873940732e-01
92374,6.122319083821070291943e-04,6.122252848003641601676e-04,1.147403496224494376965e-12,1.756042494628191413854e-16,1.756043314263523804408e-16,6.122319083821065351093e-04,8.070224685788600016827e-16,0,nan,9.983449599571611071560e-01
92434,6.118347126098474435610e-04,6.118280976192189395818e-04,1.145171339086341124711e-12,1.751489342668711630887e-16,1.751490162304044021442e-16,6.118347126098467956337e-04,1.058990691009558617689e-15,0,nan,9.983460327853363268217e-01
92494,6.114380318783452965617e-04,6.114314254621272884394e-04,1.142944968109434926004e-12,1.746950938187362888631e-16,1.746951757822695279186e-16,6.114380318783448460990e-04,7.367266767457216274403e-16,0,nan,9.983471042220823528889e-01
92555,6.110352667576452768972e-04,6.110286690416653898605e-04,1.140687403254739216220e-12,1.742351952796845615808e-16,1.742352772432178006362e-16,6.110352667576452860028e-04,1.490192903480198205102e-17,0,nan,9.983481920924846068346e-01
92610,6.106725725044613020329e-04,6.106659826182330190122e-04,1.138656988275559183604e-12,1.738218294080577641764e-16,1.738219113715910032319e-16,6.106725725044613523784e-04,8.244274111731073411475e-17,0,nan,9.983491717310258764095e-01
92615,6.106396216491164668019e-04,6.106330324739925362668e-04,1.138472644119027412650e-12,1.737843115087701859688e-16,1.737843934723034250243e-16,6.106396216491165127535e-04,7.525148345999450446775e-17,0,nan,9.983492607313972946295e-01
92675,6.102444885691631201383e-04,6.102379079183213811746e-04,1.136263614844224145235e-12,1.733348852841643028655e-16,1.733349672476975419210e-16,6.102444885691633860007e-04,4.356654935840709657107e-16,0,nan,9.983503279870097930231e-01
92735,6.098498665244573126512e-04,6.098432943813670431554e-04,1.134060296912472188255e-12,1.728869109554489653175e-16,1.728869929189822043729e-16,6.098498665244573583910e-04,7.500170396429507910236e-17,0,nan,9.983513938620065277765e-01
92795,6.094557545242377518888e-04,6.094491908724107304823e-04,1.131862671877675127966e-12,1.724403828977440485866e-16,1.724404648612772876420e-16,6.094557545242376139283e-04,2.263667054743636503204e-16,0,nan,9.983524583590577998818e-01
92847,6.091146025961474697041e-04,6.091080462901110907301e-04,1.129962654230974426598e-12,1.720545574582519844066e-16,1.720546394217852234621e-16,6.091146025961471869010e-04,4.642855778849757151961e-16,0,nan,9.983533798106254525374e-01
92855,6.090621515803029467281e-04,6.090555964032936695982e-04,1.129670721365185468101e-12,1.719952955115770748360e-16,1.719953774751103138914e-16,6.090621515803027764216e-04,2.796209902641822918457e-16,0,nan,9.983535214808293660601e-01
92915,6.086690567070027505989e-04,6.086625099884081062374e-04,1.127484427071477854890e-12,1.715516432227519137947e-16,1.715517251862851528501e-16,6.086690567070026506490e-04,1.642105618392240684593e-16,0,nan,9.983545832299811751786e-01
92975,6.082764689212299047058e-04,6.082699306446890654895e-04,1.125303770763828048337e-12,1.711094204822182099318e-16,1.711095024457514489872e-16,6.082764689212299942266e-04,1.471712275368842938518e-16,0,nan,9.983556436091658871216e-01
93035,6.078843872424125570342e-04,6.078778573916068708044e-04,1.123128734279997564724e-12,1.706686217659426283339e-16,1.706687037294758673893e-16,6.078843872424123220884e-04,3.864974470070898743833e-16,0,nan,9.983567026210335886363e-01
93085,6.075580384138565270824e-04,6.075515155720615087173e-04,1.121320483743133065302e-12,1.703023733305794457358e-16,1.703024552941126847913e-16,6.075580384138561886927e-04,5.569668098072119067562e-16,0,nan,9.983575840883455894664e-01
93095,6.074928106925041792694e-04,6.074862892511570609116e-04,1.120959299527905360094e-12,1.702292415747778896995e-16,1.702293235383111287549e-16,6.074928106925037426239e-04,7.187665049267716107735e-16,0,nan,9.983577602682192140941e-01
93155,6.071017382959770615838e-04,6.070952252478537761876e-04,1.118795448485320236523e-12,1.697912744343365428200e-16,1.697913563978697818755e-16,6.071017382959768254205e-04,3.890013134688213319596e-16,0,nan,9.983588165533532428255e-01
93215,6.067111690798146148018e-04,6.067046644087222776603e-04,1.116637163199549850273e-12,1.693547148948640908996e-16,1.693547968583973299550e-16,6.067111690798144996053e-04,1.898703809941406182702e-16,0,nan,9.983598714790643849056e-01
93275,6.063211020735024799413e-04,6.063146057632897312911e-04,1.114484425787121565201e-12,1.689195575311114839903e-16,1.689196394946447230458e-16,6.063211020735019845859e-04,8.169853461674594210509e-16,0,nan,9.983609250479742122934e-01
93323,6.060094094089510949677e-04,6.060029197758409020766e-04,1.112766218352287551656e-12,1.685724375764266241685e-16,1.685725195399598632240e-16,6.060094094089504385701e-04,1.083147529347891217015e-15,0,nan,9.983617669279573448400e-01
93335,6.059315363090195293364e-04,6.059250483435765343571e-04,1.112337218433467779982e-12,1.684857969422081988856e-16,1.684858789057414379410e-16,6.059315363090187511248e-04,1.284322524340454024468e-15,0,nan,9.983619772626908518654e-01
93395,6.055424708208313614236e-04,6.055359911840897018179e-04,1.110195523392624039228e-12,1.680534277515387913673e-16,1.680535097150720304228e-16,6.055424708208305139671e-04,1.399499629776876738020e-15,0,nan,9.983630281258188934510e-01
93455,6.051539046458823860666e-04,6.051474333218147347996e-04,1.108059322986920171273e-12,1.676224446066185557981e-16,1.676225265701517948536e-16,6.051539046458812541130e-04,1.870521938628740235339e-15,0,nan,9.983640776399598326749e-01
93515,6.047658368235861751569e-04,6.047593737962065132963e-04,1.105928599606667480368e-12,1.671928421789679487347e-16,1.671929241425011877901e-16,6.047658368235852736491e-04,1.490672420270275777354e-15,0,nan,9.983651258077008572170e-01
93563,6.044557407357182589325e-04,6.044492843342064202286e-04,1.104227952570298196044e-12,1.668501507877947202295e-16,1.668502327513279592850e-16,6.044557407357174620333e-04,1.318374747700692054532e-15,0,nan,9.983659633742262953836e-01
93575,6.043782663958202584428e-04,6.043718116491833330581e-04,1.103803335709864628073e-12,1.667646151639926198628e-16,1.667646971275258589183e-16,6.043782663958192792198e-04,1.620215485948434254073e-15,0,nan,9.983661726316327600004e-01
93635,6.039911924069161488701e-04,6.039847459251175814526e-04,1.101683513821886429413e-12,1.663377582808588277545e-16,1.663378402443920668099e-16,6.039911924069144974206e-04,2.734227866417746923503e-15,0,nan,9.983672181143361784974e-01
93695,6.036046139036503437036e-04,6.035981756708266301667e-04,1.099569116535175283417e-12,1.659122662723706254331e-16,1.659123482359038644886e-16,6.036046139036488191502e-04,2.525748463186354419948e-15,0,nan,9.983682622583740349132e-01
93755,6.032185299352403129794e-04,6.032120999355682815571e-04,1.097460126508958888325e-12,1.654881339048531999485e-16,1.654882158683864390039e-16,6.032185299352389756202e-04,2.217039229116040548954e-15,0,nan,9.983693050663167689856e-01
93802,6.029164422975357264314e-04,6.029100187361401477770e-04,1.095811849946473117737e-12,1.651568431778630305112e-16,1.651569251413962695666e-16,6.029164422975346735165e-04,1.746369511808227039060e-15,0,nan,9.983701210009711433740e-01
93815,6.028329395533337659030e-04,6.028265177710307939907e-04,1.095356526468939641305e-12,1.650653559680294624928e-16,1.650654379315627015482e-16,6.028329395533327430048e-04,1.696818630524549256192e-15,0,nan,9.983703465407229344524e-01
93875,6.024478418120023624771e-04,6.024414282313261597909e-04,1.093258299207003199612e-12,1.646439272749021931281e-16,1.646440092384354321835e-16,6.024478418120011777957e-04,1.966446509776418851386e-15,0,nan,9.983713866841489912403e-01
93935,6.020632357677319556818e-04,6.020568303729804558386e-04,1.091165427580912434806e-12,1.642238426616330345959e-16,1.642239246251662736513e-16,6.020632357677308812206e-04,1.784631961827004619245e-15,0,nan,9.983724254991359233196e-01
93995,6.016791204794172788842e-04,6.016727232549283141405e-04,1.089077894514025187482e-12,1.638050969874270018455e-16,1.638051789509602409010e-16,6.016791204794162944731e-04,1.636106472504365903358e-15,0,nan,9.983734629882251139727e-01
94043,6.013721809621630888867e-04,6.013657902626343837449e-04,1.087411700389331745920e-12,1.634710610442112511315e-16,1.634711430077444901869e-16,6.013721809621622602238e-04,1.377953531014533822573e-15,0,nan,9.983742920265518144981e-01
94056,6.012891053950064927311e-04,6.012827164609365520123e-04,1.086961024458411742311e-12,1.633807395415768037349e-16,1.633808215051100427903e-16,6.012891053950056963613e-04,1.324437416130285906622e-15,0,nan,9.983745164121800553755e-01
94116,6.009059769449761907040e-04,6.008995961497050211989e-04,1.084884205807725599538e-12,1.629646785170919616610e-16,1.629647604806252007164e-16,6.009059769449754248274e-04,1.274536503845806342314e-15,0,nan,9.983755512350737423952e-01
94176,6.005233364264101099395e-04,6.005169637543956735054e-04,1.082812674596124811201e-12,1.625499410620188887978e-16,1.625500230255521278533e-16,6.005233364264093044111e-04,1.341377235449954085560e-15,0,nan,9.983765847396915362908e-01
94236,6.001411829077973056693e-04,6.001348183435371375430e-04,1.080746414007489200503e-12,1.621365221269390640280e-16,1.621366040904723030835e-16,6.001411829077962228964e-04,1.804196804393219857135e-15,0,nan,9.983776169285481076089e-01
94284,5.998358101084106438344e-04,5.998294520192186786781e-04,1.079097189125633674803e-12,1.618067329344019630169e-16,1.618068148979352020724e-16,5.998358101084094404653e-04,2.006164186887836316289e-15,0,nan,9.983784417339685060252e-01
94296,5.997595154599960317124e-04,5.997531589880271320897e-04,1.078685407289833766076e-12,1.617244166848933486478e-16,1.617244986484265877032e-16,5.997595154599946947768e-04,2.229119494831396140461e-15,0,nan,9.983786478041488934507e-01
94356,5.993783331562269100015e-04,5.993719847611255271969e-04,1.076629637755026681162e-12,1.613136197312686435839e-16,1.613137016948018826393e-16,5.993783331562253286439e-04,2.638329558289858030120e-15,0,nan,9.983796773689947722267e-01
94416,5.989976350720646906464e-04,5.989912947384463210929e-04,1.074579088778502707061e-12,1.609041262836836438795e-16,1.609042082472168829349e-16,5.989976350720633276116e-04,2.275526230826933790138e-15,0,nan,9.983807056255771647437e-01
94476,5.986174202854323972423e-04,5.986110879979514602309e-04,1.072533743798987830375e-12,1.604959313818777779217e-16,1.604960133454110169771e-16,5.986174202854310154139e-04,2.308366458276648269855e-15,0,nan,9.983817325763888420737e-01
94525,5.983072694151613662994e-04,5.983009436873363510317e-04,1.070867227593670407338e-12,1.601635320404822554532e-16,1.601636140040154945086e-16,5.983072694151599524426e-04,2.363094817529243682305e-15,0,nan,9.983825702859847147546e-01
94536,5.982376878765917858904e-04,5.982313636199416235703e-04,1.070493586318208831451e-12,1.600890300875967929388e-16,1.600891120511300319942e-16,5.982376878765903919389e-04,2.330096484446358857816e-15,0,nan,9.983827582239099711131e-01
94596,5.978584369281371652463e-04,5.978521206870501510447e-04,1.068458599900621045417e-12,1.596834174844825676011e-16,1.596834994480158066566e-16,5.978584369281357179317e-04,2.420831621107579413560e-15,0,nan,9.983837825706163765830e-01
94656,5.974796665249872650028e-04,5.974733582842341531038e-04,1.066428768173122253976e-12,1.592790886779614323869e-16,1.592791706414946714424e-16,5.974796665249861255317e-04,1.907129457511330647216e-15,0,nan,9.983848056189745938144e-01
94716,5.971013757543793811985e-04,5.970950754987696318041e-04,1.064404074824789332567e-12,1.588760387951355246965e-16,1.588761207586687637520e-16,5.971013757543782600975e-04,1.877572370075131906666e-15,0,nan,9.983858273714519490638e-01
94767,5.967802050303325439931e-04,5.967739115501798346369e-04,1.062687113390586154128e-12,1.585344483242441351352e-16,1.585345302877773741906e-16,5.967802050303313383476e-04,2.020250522948918593933e-15,0,nan,9.983866948440057295026e-01
94776,5.967235637058601604998e-04,5.967172714202417229887e-04,1.062384503606590002468e-12,1.584742629846711520943e-16,1.584743449482043911497e-16,5.967235637058589470193e-04,2.033572410856476841690e-15,0,nan,9.983868478305039913332e-01
94836,5.963462294712794202478e-04,5.963399451405384079153e-04,1.060370038331114420280e-12,1.580737564166909916782e-16,1.580738383802242307337e-16,5.963462294712778878593e-04,2.569628858155195679220e-15,0,nan,9.983878669985820250815e-01
94896,5.959693721447823422030e-04,5.959630957538431406811e-04,1.058360662872302197246e-12,1.576745142826651447370e-16,1.576745962461983837924e-16,5.959693721447803845510e-04,3.284819742895647998745e-15,0,nan,9.983888848781295858627e-01
94956,5.955929908228019915503e-04,5.955867223566270419674e-04,1.056356361165168336941e-12,1.572765317953031274327e-16,1.572766137588363664881e-16,5.955929908228000893261e-04,3.193832483939173517434e-15,0,nan,9.983899014715808966931e-01
95010,5.952546538719226745795e-04,5.952483925252097544598e-04,1.054556814457733751628e-12,1.569194206149115725120e-16,1.569195025784448115675e-16,5.952546538719207861195e-04,3.172524471030506291924e-15,0,nan,9.983908153080879568290e-01
95016,5.952170846040535706276e-04,5.952108240476432611879e-04,1.054357117205541944130e-12,1.568798041884482762391e-16,1.568798861519815152945e-16,5.952170846040517842880e-04,3.001156372029237923957e-15,0,nan,9.983909167813707768459e-01
95076,5.948416525895259621484e-04,5.948353999279185197122e-04,1.052362915049791119486e-12,1.564843267169698622810e-16,1.564844086805031013364e-16,5.948416525895241871909e-04,2.983916027474645789848e-15,0,nan,9.983919308099262043192e-01
95136,5.944666938824748987288e-04,5.944604491007462803917e-04,1.050373738814557743370e-12,1.560900946566575045005e-16,1.560901766201907435560e-16,5.944666938824727841640e-04,3.557078697632151884111e-15,0,nan,9.983929435596685913589e-01
95196,5.940922075884148313707e-04,5.940859706716785076236e-04,1.048389572676485974757e-12,1.556971033041147860051e-16,1.556971852676480250606e-16,5.940922075884126899655e-04,3.604499676018043937163e-15,0,nan,9.983939550330071351558e-01
95254,5.937306523869061028811e-04,5.937244230588804719609e-04,1.046476292967213706482e-12,1.553183866231297437651e-16,1.553184685866629828205e-16,5.937306523869041509996e-04,3.287486573216681665165e-15,0,nan,9.983949315795386681024e-01
95256,5.937181928151134000307e-04,5.937119637485204631799e-04,1.046410400871968048699e-12,1.553053479766561740240e-16,1.553054299401894130794e-16,5.937181928151115355524e-04,3.140342267000294341908e-15,0,nan,9.983949652323494724083e-01
95316,5.933446486725844947266e-04,5.933384274413232252129e-04,1.044436207696879160386e-12,1.549148240122030130465e-16,1.549149059757362521019e-16,5.933446486725823820147e-04,3.560682536558729149808e-15,0,nan,9.983959741601027014003e-01
95376,5.929715742730790398185e-04,5.929653608623750146375e-04,1.042466977506307250313e-12,1.545255267691777035662e-16,1.545256087327109426217e-16,5.929715742730766611382e-04,4.011457508807080699008e-15,0,nan,9.983969818186588925601e-01
95436,5.925989687310793561578e-04,5.925927631261953404396e-04,1.040502694714298888712e-12,1.541374516264021873249e-16,1.541375335899354263803e-16,5.925989687310771425960e-04,3.735345327568437760288e-15,0,nan,9.983979882104044813922e-01
95496,5.922268311632933063954e-04,5.922206333495290365640e-04,1.038543343793605701538e-12,1.537505939829967440870e-16,1.537506759465299831425e-16,5.922268311632909280327e-04,4.015965693583879180014e-15,0,nan,9.983989933377280515852e-01
95498,5.922144346269653638129e-04,5.922082370726524085808e-04,1.038478116853303574974e-12,1.537377196427347874180e-16,1.537378016062680264734e-16,5.922144346269630533717e-04,3.901359114573195852645e-15,0,nan,9.983990268202232481911e-01
95557,5.918489701330428712570e-04,5.918427802252185015650e-04,1.036556376931785972787e-12,1.533585320963123479267e-16,1.533586140598455869822e-16,5.918489701330401098766e-04,4.665684130509679470836e-15,0,nan,9.984000139234154334389e-01
95617,5.914777736354715235653e-04,5.914715914892334494221e-04,1.034606924958437468284e-12,1.529741158304616612632e-16,1.529741977939949003186e-16,5.914777736354687598027e-04,4.672639870785234993382e-15,0,nan,9.984010165080413660120e-01
95677,5.911070424609188994625e-04,5.911008680616777711744e-04,1.032662358368881916576e-12,1.525909033065986799578e-16,1.525909852701319190132e-16,5.911070424609159461233e-04,4.996284897882947117236e-15,0,nan,9.984020178353982522793e-01
95737,5.907367757349558890986e-04,5.907306090681588945854e-04,1.030722661869055483347e-12,1.522088900043488624587e-16,1.522089719678821015141e-16,5.907367757349531145363e-04,4.696782749639977023495e-15,0,nan,9.984030179078418807651e-01
95742,5.907059411117949023276e-04,5.906997750887124816466e-04,1.030561239846482736469e-12,1.521771095528067957336e-16,1.521771915163400347891e-16,5.907059411117922152744e-04,4.548884680978903086364e-15,0,nan,9.984031011906402354374e-01
95797,5.903669725853440131136e-04,5.903608136364746610675e-04,1.028787820222318394673e-12,1.518280714231307814275e-16,1.518281533866640204829e-16,5.903669725853412914379e-04,4.610142173582113257538e-15,0,nan,9.984040167277292250809e-01
95857,5.899976321420266405990e-04,5.899914808966049773256e-04,1.026857818249195737843e-12,1.514484430820551538883e-16,1.514485250455883929437e-16,5.899976321420242338078e-04,4.079323456478768090066e-15,0,nan,9.984050142974054023286e-01
95917,5.896287535371244354493e-04,5.896226099807066111866e-04,1.024932640827135831482e-12,1.510700005198287570526e-16,1.510700824833619961081e-16,5.896287535371216069945e-04,4.797009562629563491260e-15,0,nan,9.984060106192190457318e-01
95977,5.892603359049248396007e-04,5.892542000231030000987e-04,1.023012272890243677642e-12,1.506927392946527449719e-16,1.506928212581859840274e-16,5.892603359049221862170e-04,4.502905566787420124086e-15,0,nan,9.984070056954971478388e-01
95988,5.891928426068820468312e-04,5.891867081305095319582e-04,1.022660725944882843276e-12,1.506237025295270416457e-16,1.506237844930602807012e-16,5.891928426068792896860e-04,4.679529321288057275491e-15,0,nan,9.984071879912275324564e-01
96037,5.888923783818797962064e-04,5.888862501602821911476e-04,1.021096699429057958415e-12,1.503166549841299449348e-16,1.503167369476631839902e-16,5.888923783818770843775e-04,4.604965219018873492238e-15,0,nan,9.984079995285755177131e-01
96097,5.885248801065955581366e-04,5.885187595308863242952e-04,1.019185905490285010437e-12,1.499417431851645561310e-16,1.499418251486977951865e-16,5.885248801065930048616e-04,4.338431605333720340413e-15,0,nan,9.984089921207754699905e-01
96157,5.881578402198278090682e-04,5.881517272757066450498e-04,1.017279876176562742392e-12,1.495679995138678091286e-16,1.495680814774010481841e-16,5.881578402198255196440e-04,3.892533637661429114613e-15,0,nan,9.984099834744163297416e-01
96217,5.877912578644747245912e-04,5.877851525376771076731e-04,1.015378596646218262919e-12,1.491954196054620266730e-16,1.491955015689952657284e-16,5.877912578644723730690e-04,4.000607781747139903111e-15,0,nan,9.984109735918138176067e-01
96234,5.876874759271861559454e-04,5.876813727560416906678e-04,1.014840762268888467345e-12,1.490900662748278667909e-16,1.490901482383611058464e-16,5.876874759271837493659e-04,4.094998652183732928241e-15,0,nan,9.984112539006397544529e-01
96277,5.874251321855691659532e-04,5.874190344618660268236e-04,1.013482052113016489476e-12,1.488239991141843183180e-16,1.488240810777175573734e-16,5.874251321855668099311e-04,4.010761565515675219761e-15,0,nan,9.984119624752723576528e-01
96337,5.870594623302731506279e-04,5.870533721954709818064e-04,1.011590227845926710297e-12,1.484537337131930993017e-16,1.484538156767263383572e-16,5.870594623302709288075e-04,3.784659822001591498874e-15,0,nan,9.984129501270926819131e-01
96397,5.866942474478710218416e-04,5.866881648878114439982e-04,1.009703109168878411433e-12,1.480846190944737867245e-16,1.480847010580070257799e-16,5.866942474478690600604e-04,3.343788104168309228043e-15,0,nan,9.984139365495704327965e-01
96457,5.863294866897634854616e-04,5.863234116903233558368e-04,1.007820681460528253057e-12,1.477166509687458738743e-16,1.477167329322791129297e-16,5.863294866897611687736e-04,3.951170976201511568675e-15,0,nan,9.984149217450005038533e-01
96480,5.861897819601279233798e-04,5.861837098551880799110e-04,1.007100324860453819440e-12,1.475758996002646994940e-16,1.475759815637979385494e-16,5.861897819601255905981e-04,3.979567280236606755841e-15,0,nan,9.984152990783900275505e-01
96517,5.859651792094585026974e-04,5.859591117565499151024e-04,1.005942930154008523809e-12,1.473498250653673321322e-16,1.473499070289005711877e-16,5.859651792094562823064e-04,3.789288290311618181341e-15,0,nan,9.984159057156597941846e-01
96577,5.856013241625680374944e-04,5.855952642421378886300e-04,1.004069840736705197838e-12,1.469841371322454153306e-16,1.469842190957786543860e-16,5.856013241625659420937e-04,3.578203474566998824954e-15,0,nan,9.984168884638296659556e-01
96637,5.852379207068001418582e-04,5.852318683048303481556e-04,1.002201398750018545693e-12,1.466195829357432462286e-16,1.466196648992764852840e-16,5.852379207067976795863e-04,4.207300571253717480912e-15,0,nan,9.984178699917864997478e-01
96697,5.848749680019513664392e-04,5.848689231044584303787e-04,1.000337589789119809384e-12,1.462561582605872331235e-16,1.462562402241204721789e-16,5.848749680019485173380e-04,4.871299599196993102181e-15,0,nan,9.984188503017942718397e-01
96728,5.846876187689367719916e-04,5.846815777432894968568e-04,9.993764323521131858805e-13,1.460688300176297459449e-16,1.460689119811629850003e-16,5.846876187689337959413e-04,5.089983376839911123453e-15,0,nan,9.984193563188420857905e-01
96757,5.845124652099015563622e-04,5.845064278029367833139e-04,9.984783995027278767502e-13,1.458938589097773658600e-16,1.458939408733106049155e-16,5.845124652098984931205e-04,5.240678166009621937641e-15,0,nan,9.984198293961132355764e-01
96817,5.841504114946074544337e-04,5.841443815642566273968e-04,9.966238135928747048921e-13,1.455326807044967919990e-16,1.455327626680300310545e-16,5.841504114946042093976e-04,5.555138020339137181594e-15,0,nan,9.984208072770003176456e-01
96877,5.837888060220955454074e-04,5.837827835544789250102e-04,9.947738178146723408529e-13,1.451726194840211168438e-16,1.451727014475543558993e-16,5.837888060220924053504e-04,5.378755094648506341292e-15,0,nan,9.984217839467041562262e-01
96937,5.834276479604568518139e-04,5.834216329417290678935e-04,9.929283979760887296159e-13,1.448136711056301270812e-16,1.448137530691633661366e-16,5.834276479604535539970e-04,5.652486495188769892647e-15,0,nan,9.984227594074733240655e-01
96975,5.831991455554215138604e-04,5.831931352471775775390e-04,9.917619924344124671771e-13,1.445869108458746240045e-16,1.445869928094078630600e-16,5.831991455554181317108e-04,5.799304825123121209117e-15,0,nan,9.984233765750217527669e-01
96997,5.830669364798388024443e-04,5.830609288961885287861e-04,9.910875399377090140644e-13,1.444558314445170724513e-16,1.444559134080503115067e-16,5.830669364798354824457e-04,5.694026480675346731215e-15,0,nan,9.984237336615443568814e-01
97058,5.827006700954649167853e-04,5.826946700566870305724e-04,9.892206628896645215452e-13,1.440931601447113553229e-16,1.440932421082445943783e-16,5.827006700954616548085e-04,5.598031694216374644453e-15,0,nan,9.984247229184530321097e-01
97118,5.823408567040026448391e-04,5.823348640725534153262e-04,9.873889616855102880715e-13,1.437375439224240971385e-16,1.437376258859573361939e-16,5.823408567039996266490e-04,5.182858311516366227426e-15,0,nan,9.984256947458050824250e-01
97178,5.819814874025742166067e-04,5.819755021647450999450e-04,9.855617799441873755081e-13,1.433830240818894207515e-16,1.433831060454226598069e-16,5.819814874025711388066e-04,5.288484530158114513609e-15,0,nan,9.984266653731836518079e-01
97224,5.817062711725490189302e-04,5.817002915938992990696e-04,9.841639925877817773660e-13,1.431119654991701853024e-16,1.431120474627034243578e-16,5.817062711725457395892e-04,5.637451678566327312597e-15,0,nan,9.984274087095764197678e-01
97238,5.816225613695270987499e-04,5.816165835116432697785e-04,9.837391037353710304721e-13,1.430295965693704276682e-16,1.430296785329036667236e-16,5.816225613695239242822e-04,5.457951494518212887887e-15,0,nan,9.984276348028040511465e-01
97298,5.812640777852346981106e-04,5.812581072936551587760e-04,9.819209191802318944774e-13,1.426772573486059069322e-16,1.426773393121391459877e-16,5.812640777852314201460e-04,5.639372346567232576263e-15,0,nan,9.984286030368777416525e-01
97358,5.809060358320894228157e-04,5.809000726932066769118e-04,9.801072124512083138285e-13,1.423260024007236016999e-16,1.423260843642568407553e-16,5.809060358320865292453e-04,4.981133347658133362119e-15,0,nan,9.984295700776075429585e-01
97418,5.805484346944981286290e-04,5.805424788947381817966e-04,9.782979697717955751163e-13,1.419758277241562710983e-16,1.419759096876895101537e-16,5.805484346944954035652e-04,4.693947390330518891681e-15,0,nan,9.984305359271990771425e-01
97473,5.802210202010296647909e-04,5.802150711169031926245e-04,9.766434071356562104642e-13,1.416557798557598489089e-16,1.416558618192930879643e-16,5.802210202010267730204e-04,4.983911959832619678718e-15,0,nan,9.984314202448187782315e-01
97478,5.801912735588742042747e-04,5.801853250846965640020e-04,9.764931774163174092906e-13,1.416267293345549022610e-16,1.416268112980881413165e-16,5.801912735588712527355e-04,5.087183104568573079510e-15,0,nan,9.984315005878489551533e-01
97538,5.798345516136310662247e-04,5.798286104515283081659e-04,9.746928217097034638591e-13,1.412787032647037640343e-16,1.412787852282370030897e-16,5.798345516136281718073e-04,4.991798870611355878283e-15,0,nan,9.984324640617424762956e-01
97598,5.794782680491780387302e-04,5.794723341856761319665e-04,9.728968890272857690828e-13,1.409317455644382294359e-16,1.409318275279714684913e-16,5.794782680491749959761e-04,5.250851106147176188887e-15,0,nan,9.984334263510675973080e-01
97658,5.791224220579121138852e-04,5.791164954795699872439e-04,9.711053657945676986620e-13,1.405858523005590190384e-16,1.405859342640922580938e-16,5.791224220579091755809e-04,5.073718859001714850105e-15,0,nan,9.984343874580003890917e-01
97718,5.787670128342139400784e-04,5.787610935276235905531e-04,9.693182384870217764030e-13,1.402410195567510046414e-16,1.402411015202842436968e-16,5.787670128342106729665e-04,5.644951913688481023061e-15,0,nan,9.984353473847194549730e-01
97723,5.787374150889028779493e-04,5.787314963876876534529e-04,9.691695092158275771832e-13,1.402123312431083251617e-16,1.402124132066415642171e-16,5.787374150888996103080e-04,5.646155349690560653998e-15,0,nan,9.984354273254068680801e-01
97778,5.784120395744393652165e-04,5.784061275262256411264e-04,9.675354936298616557765e-13,1.398972434334981280541e-16,1.398973253970313671095e-16,5.784120395744358837523e-04,6.019003744206736401775e-15,0,nan,9.984363061333895607145e-01
97838,5.780575014769148830748e-04,5.780515966737353756449e-04,9.657571177978368861174e-13,1.395545200480025486545e-16,1.395546020115357877099e-16,5.780575014769115792758e-04,5.715346765270121504540e-15,0,nan,9.984372637061720117931e-01
97898,5.777033977419323207067e-04,5.776975001704773640676e-04,9.639830976150247462340e-13,1.392128455341034754931e-16,1.392129274976367145485e-16,5.777033977419288715885e-04,5.970396183752926204832e-15,0,nan,9.984382201052296699497e-01
97958,5.773497275717405985071e-04,5.773438372187330528545e-04,9.622134197546067196847e-13,1.388722160421936046954e-16,1.388722980057268437509e-16,5.773497275717372005286e-04,5.885477007706433798281e-15,0,nan,9.984391753327115855447e-01
97973,5.772613776803910048269e-04,5.772554891299245399816e-04,9.617716772202999417636e-13,1.387872215043460250121e-16,1.387873034678792640675e-16,5.772613776803874653409e-04,6.131513601347174748014e-15,0,nan,9.984394139567763955256e-01
98018,5.769964901705418270847e-04,5.769906070227370786796e-04,9.604480709386697984650e-13,1.385326277391401720429e-16,1.385327097026734110983e-16,5.769964901705383434499e-04,6.037531966252503580240e-15,0,nan,9.984401293907674373421e-01
98078,5.766436847444840431073e-04,5.766378087886697874354e-04,9.586870379379897057074e-13,1.381940768082031852932e-16,1.381941587717364243487e-16,5.766436847444804452290e-04,6.239344013930061303410e-15,0,nan,9.984410822815385929373e-01
98138,5.762913105016556798710e-04,5.762854417246520300627e-04,9.569303075718264132710e-13,1.378565594489557524438e-16,1.378566414124889914993e-16,5.762913105016520726753e-04,6.259326870399695049121e-15,0,nan,9.984420340071610119252e-01
98198,5.759393666520799294484e-04,5.759335050407390910188e-04,9.551778667077162365627e-13,1.375200718772047202607e-16,1.375201538407379593162e-16,5.759393666520762889008e-04,6.321060545767884105156e-15,0,nan,9.984429845697672516744e-01
98224,5.757869911130387595086e-04,5.757811326027433831629e-04,9.544198044976908964449e-13,1.373745794526158464592e-16,1.373746614161490855146e-16,5.757869911130349500838e-04,6.616031379580033288030e-15,0,nan,9.984433961195856682930e-01
98258,5.755878524077086711569e-04,5.755819979489149420052e-04,9.534297022612664552904e-13,1.371846103249113129654e-16,1.371846922884445520209e-16,5.755878524077047493943e-04,6.813490815316091842226e-15,0,nan,9.984439339714853225722e-01
98318,5.752367669824155326647e-04,5.752309196630851946541e-04,9.516858011959443557871e-13,1.368501710401113611431e-16,1.368502530036446001986e-16,5.752367669824118213369e-04,6.451826466904880935645e-15,0,nan,9.984448822144313661904e-01
98378,5.748861095919923121234e-04,5.748802693990735226612e-04,9.499461505228844283765e-13,1.365167502868391458146e-16,1.365168322503723848700e-16,5.748861095919887220271e-04,6.244882503642558148613e-15,0,nan,9.984458293007255087607e-01
98438,5.745358794541413887530e-04,5.745300463746141807903e-04,9.482107373006770269017e-13,1.361843443450478236689e-16,1.361844263085810627244e-16,5.745358794541376810780e-04,6.453339296914791314062e-15,0,nan,9.984467752324797348612e-01
98476,5.743142876636447803282e-04,5.743084590825456780747e-04,9.471138281077030013134e-13,1.359743437825732285223e-16,1.359744257461064675777e-16,5.743142876636412981757e-04,6.063147863390473820400e-15,0,nan,9.984473737263903587243e-01
98498,5.741860757884697597300e-04,5.741802498093457165010e-04,9.464795486351638789199e-13,1.358529495105318161557e-16,1.358530314740650552112e-16,5.741860757884661219882e-04,6.335475491400405688692e-15,0,nan,9.984477200117968817106e-01
98559,5.738308784524309138705e-04,5.738250596787679248464e-04,9.447238243395556565360e-13,1.355170641520603540537e-16,1.355171461155935931091e-16,5.738308784524270724173e-04,6.694399654539215266171e-15,0,nan,9.984486793581965877512e-01
98619,5.734819324729144556646e-04,5.734761207735575598218e-04,9.430011161666232155348e-13,1.351876971805357083573e-16,1.351877791440689474127e-16,5.734819324729112460450e-04,5.596723128735996954340e-15,0,nan,9.984496218198155822782e-01
98679,5.731334106228774729480e-04,5.731276059849334464716e-04,9.412825939372814085730e-13,1.348593302371332710666e-16,1.348594122006665101221e-16,5.731334106228745808599e-04,5.046099329889553490176e-15,0,nan,9.984505631353224956964e-01
98728,5.728490985286581634039e-04,5.728432996479921462951e-04,9.398822304217446256078e-13,1.345919031898446548306e-16,1.345919851533778938861e-16,5.728490985286555182259e-04,4.617582574452552708064e-15,0,nan,9.984513310275784854259e-01
98739,5.727853121295213654346e-04,5.727795145401282095321e-04,9.395682449451644592886e-13,1.345319596805067323382e-16,1.345320416440399713936e-16,5.727853121295188459880e-04,4.398587932853649941097e-15,0,nan,9.984515033068000636283e-01
98799,5.724376362219247204796e-04,5.724318456682517698014e-04,9.378580565301676948240e-13,1.342055818847700729643e-16,1.342056638483033120198e-16,5.724376362219221385644e-04,4.510386946164669889109e-15,0,nan,9.984524423363319489059e-01
98859,5.720903821310357236646e-04,5.720845986002832126230e-04,9.361520160782391940536e-13,1.338801932394208153425e-16,1.338802752029540543979e-16,5.720903821310331930478e-04,4.423456307050813950475e-15,0,nan,9.984533802259895223820e-01
98919,5.717435490896683640896e-04,5.717377725690677521195e-04,9.344501110211973661615e-13,1.335557901492672288005e-16,1.335558721128004678559e-16,5.717435490896657104413e-04,4.641326253447851947265e-15,0,nan,9.984543169778449573271e-01
98979,5.713971363324954954796e-04,5.713913668093091417777e-04,9.327523288365269736945e-13,1.332323690343529708584e-16,1.332324509978862099138e-16,5.713971363324927089530e-04,4.876689890528906515146e-15,0,nan,9.984552525939622548380e-01
98981,5.713855964699003728985e-04,5.713798271797421342300e-04,9.326958069562914714629e-13,1.332216052006643375761e-16,1.332216871641975766315e-16,5.713855964698976153298e-04,4.826108177003820418055e-15,0,nan,9.984552837616300572775e-01
99039,5.710511430960437404339e-04,5.710453805575647955386e-04,9.310586570471893313456e-13,1.329099263298838414167e-16,1.329100082934170804721e-16,5.710511430960408941914e-04,4.984216379604679499551e-15,0,nan,9.984561870764009782094e-01
99099,5.707055686186881778357e-04,5.706998130522405836274e-04,9.293690832214317193293e-13,1.325884584861547130584e-16,1.325885404496879521138e-16,5.707055686186850505371e-04,5.479705741072896317335e-15,0,nan,9.984571204272183451186e-01
99159,5.703604121406456207988e-04,5.703546635335838936587e-04,9.276835949725891501302e-13,1.322679619684755304528e-16,1.322680439320087695082e-16,5.703604121406424527897e-04,5.554398647619158052650e-15,0,nan,9.984580526484613116492e-01
99219,5.700156729039704966988e-04,5.700099312436798359299e-04,9.260021799589023409198e-13,1.319484332571001085572e-16,1.319485152206333476126e-16,5.700156729039672975612e-04,5.612367720282063950073e-15,0,nan,9.984589837421767193385e-01
99235,5.699238128117613223431e-04,5.699180730018162761505e-04,9.255544889758709161881e-13,1.318633886048783786420e-16,1.318634705684116176974e-16,5.699238128117581746098e-04,5.523077260353506910882e-15,0,nan,9.984592318436673436216e-01
99279,5.696713501525484503810e-04,5.696656154264444129470e-04,9.243248258833216587442e-13,1.316298688471531871172e-16,1.316299508106864261726e-16,5.696713501525451557404e-04,5.783405689230777420700e-15,0,nan,9.984599137104053733741e-01
99339,5.693274431320911399892e-04,5.693217153276197489351e-04,9.226515204933219530782e-13,1.313122652485589674715e-16,1.313123472120922065270e-16,5.693274431320874440139e-04,6.491827102961989637784e-15,0,nan,9.984608425551843270077e-01
99399,5.689839510901294064929e-04,5.689782301947668256836e-04,9.209822515807060605325e-13,1.309956189859685190884e-16,1.309957009495017581439e-16,5.689839510901259175642e-04,6.131857854788286956423e-15,0,nan,9.984617702785376157468e-01
99459,5.686408732760105631809e-04,5.686351592772634225628e-04,9.193170069814344297324e-13,1.306799265986913553794e-16,1.306800085622245944348e-16,5.686408732760071812960e-04,5.947312407473917122668e-15,0,nan,9.984626968824957557545e-01
99489,5.684694894703080838422e-04,5.684637789151929330306e-04,9.184858900100647419445e-13,1.305224370308197806595e-16,1.305225189943530197150e-16,5.684694894703045756435e-04,6.171305187477010506791e-15,0,nan,9.984631597653342945835e-01
99519,5.682982089408906978267e-04,5.682925018262954429057e-04,9.176557745754233799035e-13,1.303651846406227719252e-16,1.303652666041560109807e-16,5.682982089408872225564e-04,6.115223044504571582254e-15,0,nan,9.984636223690801230444e-01
99579,5.679559573377297937782e-04,5.679502570948531193010e-04,9.159985422863678944120e-13,1.300513896801741532346e-16,1.300514716437073922900e-16,5.679559573377259618012e-04,6.746961632977168733377e-15,0,nan,9.984645467403069602581e-01
99639,5.676141177212854415854e-04,5.676084243377237494380e-04,9.143452980815483726214e-13,1.297385383002023472074e-16,1.297386202637355862629e-16,5.676141177212818249135e-04,6.371708795083499515782e-15,0,nan,9.984654699981813416707e-01
99699,5.672726893481099116542e-04,5.672670028114896361229e-04,9.126960299716633707712e-13,1.294266270979424753979e-16,1.294267090614757144533e-16,5.672726893481063326224e-04,6.309191164513068770603e-15,0,nan,9.984663921447146422354e-01
99744,5.670168875004011257296e-04,5.670112060908845614052e-04,9.114616810136163633576e-13,1.291933086489659289071e-16,1.291933906124991679625e-16,5.670168875003973907907e-04,6.586997536922595341753e-15,0,nan,9.984670830265015877480e-01
99759,5.669316714765424564115e-04,5.669259917745196305019e-04,9.110507260106321611369e-13,1.291156526849367306256e-16,1.291157346484699696810e-16,5.669316714765387122612e-04,6.604235594932657310809e-15,0,nan,9.984673131819083243162e-01
99819,5.665910633667041061343e-04,5.665853904869644699915e-04,9.094093742954164633193e-13,1.288056116869658206227e-16,1.288056936504990596781e-16,5.665910633667005269965e-04,6.316968180464594659456e-15,0,nan,9.984682331117551076500e-01
99879,5.662508642804935489815e-04,5.662451982107524414700e-04,9.077719629658444925671e-13,1.284965007439817476621e-16,1.284965827075149867175e-16,5.662508642804903252799e-04,5.693062424244903883838e-15,0,nan,9.984691519362476541861e-01
99939,5.659110734815811678822e-04,5.659054142095833097453e-04,9.061384802044274164465e-13,1.281883165100392570550e-16,1.281883984735724961104e-16,5.659110734815783084048e-04,5.052874002305935870295e-15,0,nan,9.984700696573741375475e-01
100000,5.655660372966692106544e-04,5.655603849231773160369e-04,9.044817879204422712700e-13,1.278759424430887305754e-16,1.278760244066219696309e-16,5.655660372966661376189e-04,5.433557409718803783017e-15,0,nan,9.984710015447966851795e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p4_a4_extended.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,9.796765986842037650614e-03,1.028748969066178639915e-03,1.028748969066178639915e-03,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,1.327945610842043099801e-07
2,9.951016170065789811518e-01,9.941219404078947773605e-01,8.957520335567430955180e-03,9.824735515930003174146e-04,9.824735515930003174146e-04,9.951016170065789812602e-01,1.089539152540977507414e-19,0,nan,2.029138660391526213280e-06
3,9.896431802401110619126e-01,9.878237013179550888328e-01,8.211460740971249133383e-03,9.346990419151417842992e-04,9.346990419151417843521e-04,9.896431802401110620210e-01,1.095548571579557697797e-19,0,nan,9.772995329948162729203e-06
4,9.837179709474694642513e-01,9.811785955363373509601e-01,7.546004356763166712357e-03,8.866923958693571267838e-04,8.866923958693571268367e-04,9.837179709474694644139e-01,1.653221051925970394111e-19,0,nan,2.930109322399829688785e-05
5,9.774055933579557676203e-01,9.742494045631989193048e-01,6.950553358520567524057e-03,8.393479433220016182057e-04,8.393479433220016182587e-04,9.774055933579557677287e-01,1.109265365221249044507e-19,0,nan,6.771625360141953253028e-05
6,9.707741278839386355262e-01,9.670899803983735621587e-01,6.416139001114271519445e-03,7.932783368075624390976e-04,7.932783368075624391505e-04,9.707741278839386356346e-01,1.116842879660186764294e-19,0,nan,1.327093343771407571336e-04
7,9.638819108978164264083e-01,9.597465807061431009267e-01,5.935136790389964547780e-03,7.488873994382401598054e-04,7.488873994382401598583e-04,9.638819108978164264083e-01,0.000000000000000000000e+00,0,nan,2.321023610006564998963e-04
8,9.567790123109481186469e-01,9.522589859374864682483e-01,5.501037176080348547472e-03,7.064259383488760562451e-04,7.064259383488760562980e-04,9.567790123109481186469e-01,0.000000000000000000000e+00,0,nan,3.735058944335078481937e-04
9,9.495084673494462939951e-01,9.446614373751117442273e-01,5.108259881155849557810e-03,6.660337149018956391694e-04,6.660337149018956392223e-04,9.495084673494462938867e-01,1.141856244328242521425e-19,0,nan,5.640753564173770169873e-04
10,9.421073074345338194558e-01,9.369834274934405678225e-01,4.752002743617621029554e-03,6.277707251651385066754e-04,6.277707251651385067284e-04,9.421073074345338194558e-01,0.000000000000000000000e+00,0,nan,8.103486896855829930143e-04
11,9.346074261216317573221e-01,9.292503680409874272498e-01,4.428118018151135213786e-03,5.916403998621494940724e-04,5.916403998621494941253e-04,9.346074261216317572137e-01,1.160061585413086697319e-19,0,nan,1.118148376044598624519e-03
12,9.270363090319118596488e-01,9.214841564994506013190e-01,4.133010650698984633668e-03,5.576067537030274055227e-04,5.576067537030274055756e-04,9.270363090319118595946e-01,5.847679114196283174266e-20,0,nan,1.492532801052970032765e-03
13,9.194176511741011090153e-01,9.137036577807430460401e-01,3.863554230662741366088e-03,5.256070228980416675975e-04,5.256070228980416676504e-04,9.194176511741011090153e-01,0.000000000000000000000e+00,0,nan,1.937784347128732542712e-03
14,9.117718806654116753653e-01,9.059251149822962260972e-01,3.617021238484654259647e-03,4.955609439617738264387e-04,4.955609439617738264916e-04,9.117718806654116753111e-01,5.945578030407414113475e-20,0,nan,2.457423964126449245278e-03
15,9.041166043630538989872e-01,8.981625005723311840023e-01,3.391024910368052426003e-03,4.673775336578707965502e-04,4.673775336578707966032e-04,9.041166043630538989872e-01,0.000000000000000000000e+00,0,nan,3.054244099524648025483e-03
16,8.964669881171471578041e-01,8.904278173966944673963e-01,3.183470588009460968005e-03,4.409600102227672086259e-04,4.409600102227672086788e-04,8.964669881171471577498e-01,6.047083645336780106992e-20,0,nan,3.730353693696314707344e-03
17,8.888360821026897369036e-01,8.827313572911238002050e-01,2.992514847292729279357e-03,4.162093324650942101270e-04,4.162093324650942101800e-04,8.888360821026897369036e-01,0.000000000000000000000e+00,0,nan,4.487230452177271455255e-03
18,8.812350998674774355565e-01,8.750819237723055725431e-01,2.816531034153138454984e-03,3.930267118888403488802e-04,3.930267118888403489332e-04,8.812350998674774355565e-01,0.000000000000000000000e+00,0,nan,5.325776821923256291146e-03
19,8.736736582552290033025e-01,8.674870242088439223674e-01,2.654080099427386955557e-03,3.713153628073392583189e-04,3.713153628073392583718e-04,8.736736582552290033025e-01,0.000000000000000000000e+00,0,nan,6.246377060782361889157e-03
20,8.661599841591302288853e-01,8.599530359927877630954e-01,2.503885833445766292880e-03,3.509816883777902309218e-04,3.509816883777902309748e-04,8.661599841591302289395e-01,6.258671563649121813297e-20,0,nan,7.248953539992062333895e-03
21,8.587010930760648799156e-01,8.524853505068437557832e-01,2.364813767533885736186e-03,3.319360505666449958556e-04,3.319360505666449959086e-04,8.587010930760648800240e-01,1.262607188028191283293e-19,0,nan,8.333020997200696313547e-03
22,8.513029436230768129141e-01,8.450884980825668366458e-01,2.235853142744641993646e-03,3.140932348090570873750e-04,3.140932348090570874279e-04,8.513029436230768130225e-01,1.273579729292638466982e-19,0,nan,9.497737896470118726672e-03
23,8.439705715111945156181e-01,8.377662566472941102513e-01,2.116101453157880130313e-03,2.973726922761613024845e-04,2.973726922761613025374e-04,8.439705715111945157265e-01,1.284644523261227788839e-19,0,nan,1.074195438087370843552e-02
24,8.367082059207151701762e-01,8.305217463436401721991e-01,2.004751157463683871340e-03,2.816986217995774245793e-04,2.816986217995774246323e-04,8.367082059207151702846e-01,1.295794836017469759201e-19,0,nan,1.206425654653979710707e-02
25,8.295193707649083302794e-01,8.233575120599310389084e-01,1.901078222552376746879e-03,2.669999378428846525454e-04,2.669999378428846525984e-04,8.295193707649083303879e-01,1.307024538180163866086e-19,0,nan,1.346300694365007601828e-02
26,8.224069729486548505299e-01,8.162755955208501266172e-01,1.804432219797563996985e-03,2.532101591382553141862e-04,2.532101591382553142391e-04,8.224069729486548506383e-01,1.318328039703031778776e-19,0,nan,1.493638133544549925545e-02
27,8.153733794109513446382e-01,8.092775983449416395176e-01,1.714227741244929165398e-03,2.402672437467263876668e-04,2.402672437467263877198e-04,8.153733794109513446924e-01,6.648501164391475278301e-20,0,nan,1.648240183294218055984e-02
28,8.084204844743191749291e-01,8.023647372714459948722e-01,1.629936941060844012991e-03,2.281133896268542537019e-04,2.281133896268542537549e-04,8.084204844743191750375e-01,1.341136442368248678718e-19,0,nan,1.809896658039738714470e-02
29,8.015497688009155728391e-01,7.955378925866874210374e-01,1.551083038973051958404e-03,2.166948147674898916956e-04,2.166948147674898917486e-04,8.015497688009155730017e-01,2.028948571916048690027e-19,0,nan,1.978387620204385059002e-02
30,7.947623510672008950500e-01,7.887976506345425418694e-01,1.477234648338182281734e-03,2.059615271513946740728e-04,2.059615271513946741258e-04,7.947623510672008951584e-01,1.364184112432661069175e-19,0,nan,2.153485723998755125706e-02
31,7.880590333103734507160e-01,7.821443411719962939379e-01,1.408000812923739563795e-03,1.958670919639081424649e-04,1.958670919639081425178e-04,7.880590333103734508786e-01,2.063682021252517691236e-19,0,nan,2.334958282085997553166e-02
32,7.814403407655344241519e-01,7.755780702258198577729e-01,1.343026654316491343462e-03,1.863684013167179148710e-04,1.863684013167179149239e-04,7.814403407655344242604e-01,1.387440750017295982280e-19,0,nan,2.522569078820112508665e-02
33,7.749065568986616120819e-01,7.690987490169968902659e-01,1.281989546724232341501e-03,1.774254501490104699857e-04,1.774254501490104700386e-04,7.749065568986616121903e-01,1.399139241800596802965e-19,0,nan,2.716079953117647744637e-02
34,7.684577542436347740752e-01,7.627061194432054320839e-01,1.224595748355254704950e-03,1.690011207670034038859e-04,1.690011207670034039388e-04,7.684577542436347742378e-01,2.116320968520863242661e-19,0,nan,2.915252173001712623504e-02
35,7.620938215690278047347e-01,7.563997765443794637401e-01,1.170577428969462023561e-03,1.610609775897463443443e-04,1.610609775897463443972e-04,7.620938215690278048973e-01,2.133993496207542425639e-19,0,nan,3.119847622594501027197e-02
36,7.558144878298947327063e-01,7.501791883204163347335e-01,1.119690041945928870139e-03,1.535730730095582756472e-04,1.535730730095582757002e-04,7.558144878298947329232e-01,2.868963720445425899151e-19,0,nan,3.329629820935565468306e-02
37,7.496193432994433703161e-01,7.440437132220371441540e-01,1.071709996588045705386e-03,1.465077647928992610433e-04,1.465077647928992610963e-04,7.496193432994433704787e-01,2.169505460691684183938e-19,0,nan,3.544364790544268207668e-02
38,7.435078582237431212986e-01,7.379926155944526527074e-01,1.026432592621406141461e-03,1.398375450987696545234e-04,1.398375450987696545763e-04,7.435078582237431215154e-01,2.916451145723429576634e-19,0,nan,3.763821792180623375775e-02
39,7.374793992981419496415e-01,7.320250793178361276557e-01,9.836701841215897436617e-04,1.335368809440848189681e-04,1.335368809440848190211e-04,7.374793992981419498041e-01,2.205218559699439807555e-19,0,nan,3.987773940827073657656e-02
40,7.315332442257753327590e-01,7.261402198578149128072e-01,9.432505445953958399446e-04,1.275820657738926055297e-04,1.275820657738926055827e-04,7.315332442257753330301e-01,3.705238897355168645045e-19,0,nan,4.215998716540138051745e-02
41,7.256685945855172148694e-01,7.203370949125552895201e-01,9.050154087588519434824e-04,1.219510816797330798017e-04,1.219510816797330798480e-04,7.256685945855172150862e-01,2.988146877445542903044e-19,0,nan,4.448278382521601836884e-02
42,7.198845872081758635354e-01,7.146147138199315212558e-01,8.688191698150709397130e-04,1.166234717373657829494e-04,1.166234717373657829957e-04,7.198845872081758637522e-01,3.012155536459555825177e-19,0,nan,4.684400321543458936598e-02
43,7.141803042350239857428e-01,7.089720458682331408065e-01,8.345277138231521333200e-04,1.115802218944500111131e-04,1.115802218944500111594e-04,7.141803042350239860139e-01,3.795267686802214228181e-19,0,nan,4.924157300733662934704e-02
44,7.085547820113215647473e-01,7.034080276364448816996e-01,8.020173751392839391365e-04,1.068036518211440689311e-04,1.068036518211440689775e-04,7.085547820113215649641e-01,3.060319963991663888969e-19,0,nan,5.167347673691845513330e-02
45,7.030070189488752397376e-01,6.979215694749661084832e-01,7.711739989642420291776e-04,1.022773141355999906274e-04,1.022773141355999906738e-04,7.030070189488752400086e-01,3.855588007167361008332e-19,0,nan,5.413775527953982505522e-02
46,6.975359824754839874563e-01,6.925115612244103884270e-01,7.418920987987455667785e-04,9.798590142713011056719e-05,9.798590142713011061351e-05,6.975359824754839877274e-01,3.885828830785838510170e-19,0,nan,5.663250784959301938756e-02
47,6.921406151750110156691e-01,6.871768772585758815966e-01,7.140740981324850703497e-04,9.391516051875710636796e-05,9.391516051875710641428e-05,6.921406151750110158859e-01,3.132895682509135245518e-19,0,nan,5.915589258887217497326e-02
48,6.868198402095096390552e-01,6.819163809275769978823e-01,6.876296470100435676399e-04,9.005181343518450116213e-05,9.005181343518450120846e-05,6.868198402095096392721e-01,3.157166141720006411810e-19,0,nan,6.170612680021765255543e-02
49,6.815725661040719761006e-01,6.767289284682833641550e-01,6.624750052576717013329e-04,8.638348456989046339705e-05,8.638348456989046344337e-05,6.815725661040719763175e-01,3.181472454746523266077e-19,0,nan,6.428148687660621544461e-02
50,6.763976909656545282909e-01,6.716133724414572651971e-01,6.385324851444811932969e-04,8.289863357453635286601e-05,8.289863357453635291233e-05,6.763976909656545284536e-01,2.404359566051261866292e-19,0,nan,6.688030797009886447760e-02
51,6.712941061988850246210e-01,6.665685647481725212369e-01,6.157299471116732397994e-04,7.958649352408121615569e-05,7.958649352408121620201e-05,6.712941061988850247836e-01,2.422638965113198893951e-19,0,nan,6.950098343989095565589e-02
52,6.662606997746166846166e-01,6.615933592721133147904e-01,5.940003429522026282707e-04,7.643701394110210017144e-05,7.643701394110210021776e-05,6.662606997746166847792e-01,2.440941300122315624375e-19,0,nan,7.214196411408211857488e-02
53,6.612963591006372134507e-01,6.566866141890848473798e-01,5.732813014763155814767e-04,7.344080829227038933277e-05,7.344080829227038937909e-05,6.612963591006372136676e-01,3.279020540684721019710e-19,0,nan,7.480175739564737378738e-02
54,6.563999735383466895694e-01,6.518471939804274305295e-01,5.535147522688919000821e-04,7.058910559833690761372e-05,7.058910559833690766004e-05,6.563999735383466897862e-01,3.303480244342714520133e-19,0,nan,7.747892623939951502849e-02
55,6.515704366042929845861e-01,6.470739711829326385579e-01,5.346465836437226657656e-04,6.787370582607757532546e-05,6.787370582607757537178e-05,6.515704366042929847488e-01,2.495974598239685496055e-19,0,nan,8.017208802344324551523e-02
56,6.468066478911107772569e-01,6.423658279042460076823e-01,5.166263313373730786261e-04,6.528693875629127273121e-05,6.528693875629127277753e-05,6.468066478911107774195e-01,2.514357674013955254491e-19,0,nan,8.287991333569394727888e-02
57,6.421075147385773211443e-01,6.377216571295460954610e-01,4.994068948693379521344e-04,6.282162604604061723131e-05,6.282162604604061727763e-05,6.421075147385773213070e-01,2.532758488880755677966e-19,0,nan,8.560112469343176877973e-02
58,6.374719536821114264564e-01,6.331403638424629675124e-01,4.829442788328426703904e-04,6.047104622585720661872e-05,6.047104622585720666835e-05,6.374719536821114265648e-01,1.700784114850900985643e-19,0,nan,8.833449521155152244514e-02
59,6.328988917030465461712e-01,6.286208659806955291460e-01,4.671973566779272380418e-04,5.822890239360718801041e-05,5.822890239360718806004e-05,6.328988917030465462797e-01,1.713073267624250252785e-19,0,nan,9.107884723312027575135e-02
60,6.283872673023565655240e-01,6.241620952445675360280e-01,4.521276548105817821118e-04,5.608929238616998151053e-05,5.608929238616998156016e-05,6.283872673023565656324e-01,1.725372598875124407270e-19,0,nan,9.383305093403990937456e-02
61,6.239360314171622451189e-01,6.197629977747925697257e-01,4.376991550631651203951e-04,5.404668122808061225895e-05,5.404668122808061230858e-05,6.239360314171622452274e-01,1.737681617814133367175e-19,0,nan,9.659602291200635535692e-02
62,6.195441481972609871999e-01,6.154225347139690374546e-01,4.238781137960065529062e-04,5.209587567289458165305e-05,5.209587567289458170268e-05,6.195441481972609873625e-01,2.624999789700937665283e-19,0,nan,9.936672476853821234038e-02
63,6.152105956570710341459e-01,6.111396826647713812820e-01,4.106328960713133771233e-04,5.023200066833101797240e-05,5.023200066833101802203e-05,6.152105956570710342543e-01,1.762326884710967120389e-19,0,nan,1.021441616915947103400e-01
64,6.109343662167357246005e-01,6.069134340564204335450e-01,3.979338235011826203125e-04,4.845047759031609876846e-05,4.845047759031609881809e-05,6.109343662167357247631e-01,2.661993413137455716984e-19,0,nan,1.049273810451983669607e-01
65,6.067144671446698422131e-01,6.027427974297843058741e-01,3.857530345141603910340e-04,4.674700410396650897866e-05,4.674700410396650902829e-05,6.067144671446698423758e-01,2.680508454631044615258e-19,0,nan,1.077154709715048200625e-01
66,6.025499209125272256872e-01,5.986267976503638912574e-01,3.740643559115911593109e-04,4.511753552140311380487e-05,4.511753552140311385450e-05,6.025499209125272258498e-01,2.699034888703186337795e-19,0,nan,1.105075590099066220549e-01
67,5.984397654724080956967e-01,5.945644760574386302539e-01,3.628431846978532458073e-04,4.355826753714690770122e-05,4.355826753714690775085e-05,5.984397654724080958593e-01,2.717572181127458252249e-19,0,nan,1.133028107370061603889e-01
68,5.943830544650897036480e-01,5.905548905567751646808e-01,3.520663792691423067142e-04,4.206562023179826609810e-05,4.206562023179826614773e-05,5.943830544650897037564e-01,1.824079883066692647641e-19,0,nan,1.161004284306336457576e-01
69,5.903788573671405935325e-01,5.865971156635219895285e-01,3.417121591351870052927e-04,4.063622324380839005018e-05,4.063622324380839009981e-05,5.903788573671405936409e-01,1.836451558107319752478e-19,0,nan,1.188996497605088491621e-01
70,5.864262595839543960288e-01,5.826902425012167572888e-01,3.317600124284233693123e-04,3.926690201748627819465e-05,3.926690201748627824428e-05,5.864262595839543960831e-01,9.244147535742190525985e-20,0,nan,1.216997465076406704899e-01
71,5.825243624950025456036e-01,5.788333787622102546695e-01,3.221906105268217102623e-04,3.795466504300896716010e-05,3.795466504300896720973e-05,5.825243624950025456578e-01,9.306067198990374957822e-20,0,nan,1.245000233141183885397e-01
72,5.786722834569468437780e-01,5.750256486342541127296e-01,3.129857291807207864777e-04,3.669669201117621039966e-05,3.669669201117621044929e-05,5.786722834569468438865e-01,1.873603079809798700823e-19,0,nan,1.272998164645651902091e-01
73,5.748691557696637523321e-01,5.712661926975008236081e-01,3.041281755915277459181e-04,3.549032281202801794738e-05,3.549032281202801799701e-05,5.748691557696637523863e-01,9.429990821423703015643e-20,0,nan,1.300984927001917296571e-01
74,5.711141286097050597447e-01,5.675541677957182472953e-01,2.956017209417357171291e-04,3.433304731227523234600e-05,3.433304731227523239563e-05,5.711141286097050597990e-01,9.491992214628258135639e-20,0,nan,1.328954480660991737209e-01
75,5.674063669352473794367e-01,5.638887468851208621852e-01,2.873910379220503336640e-04,3.322249585182630204783e-05,3.322249585182630209746e-05,5.674063669352473794367e-01,0.000000000000000000000e+00,0,nan,1.356901067922322504241e-01
76,5.637450513661598370456e-01,5.602691188638615373127e-01,2.794816428430802494175e-04,3.215643040457062268015e-05,3.215643040457062272978e-05,5.637450513661598370456e-01,0.000000000000000000000e+00,0,nan,1.384819202081686061661e-01
77,5.601293780424399971910e-01,5.566944883849061492939e-01,2.718598419565448395660e-04,3.113273635303972299808e-05,3.113273635303972304771e-05,5.601293780424399971368e-01,9.678140577759129626882e-20,0,nan,1.412703656917471865622e-01
78,5.565585584639278768967e-01,5.531640756547249971275e-01,2.645126816447350166068e-04,3.014941483064836050521e-05,3.014941483064836055484e-05,5.565585584639278768425e-01,9.740234482044845075906e-20,0,nan,1.440549456513817445355e-01
79,5.530318193139026295910e-01,5.496771162199761748659e-01,2.574279021674284270708e-04,2.920457558895138443901e-05,2.920457558895138448864e-05,5.530318193139026295910e-01,0.000000000000000000000e+00,0,nan,1.468351865417726996187e-01
80,5.495484022688924606137e-01,5.462328607441237455578e-01,2.505938946829604839969e-04,2.829643035076931211639e-05,2.829643035076931216602e-05,5.495484022688924606137e-01,0.000000000000000000000e+00,0,nan,1.496106379126185653944e-01
81,5.461075637967822653382e-01,5.428305747757249364888e-01,2.439996612849997656604e-04,2.742328661316361714765e-05,2.742328661316361719728e-05,5.461075637967822653382e-01,0.000000000000000000000e+00,0,nan,1.523808714898344687756e-01
82,5.427085749450824366425e-01,5.394695385099331880977e-01,2.376347778190470934525e-04,2.658354186710700610941e-05,2.658354186710700615904e-05,5.427085749450824366425e-01,0.000000000000000000000e+00,0,nan,1.551454802887076556123e-01
83,5.393507211210236645775e-01,5.361490465445955330573e-01,2.314893592630178725788e-04,2.577567820331750818071e-05,2.577567820331750823034e-05,5.393507211210236645775e-01,0.000000000000000000000e+00,0,nan,1.579040777583563086713e-01
84,5.360333018649640241275e-01,5.328684076321714935764e-01,2.255540274746954999805e-04,2.499825727612903386033e-05,2.499825727612903390996e-05,5.360333018649640240733e-01,1.011319789939686940941e-19,0,nan,1.606562969568067230199e-01
85,5.327556306184341458425e-01,5.296269444285647165385e-01,2.198198811255542426295e-04,2.424991559947432971187e-05,2.424991559947432976150e-05,5.327556306184341457883e-01,1.017541730367954377469e-19,0,nan,1.634017897559633273133e-01
86,5.295170344880019394130e-01,5.264239932398363490266e-01,2.142784676556161457674e-04,2.352936015107642044741e-05,2.352936015107642049705e-05,5.295170344880019393588e-01,1.023765150004886978502e-19,0,nan,1.661402260757148117211e-01
87,5.263168540060085409259e-01,5.232589037676592934887e-01,2.089217570977826466165e-04,2.283536426279759256183e-05,2.283536426279759261146e-05,5.263168540060085409259e-01,0.000000000000000000000e+00,0,nan,1.688712931463965085581e-01
88,5.231544428891104021786e-01,5.201310388542737200932e-01,2.037421176326055018754e-04,2.216676377679522139312e-05,2.216676377679522144275e-05,5.231544428891104021244e-01,1.036216156836993182029e-19,0,nan,1.715946947988130748681e-01
89,5.200291677954574173391e-01,5.170397742276154318098e-01,1.987322927458565112920e-04,2.152245344869447431264e-05,2.152245344869447436227e-05,5.200291677954574173391e-01,0.000000000000000000000e+00,0,nan,1.743101507810154958818e-01
90,5.169404080812425035627e-01,5.139844982472088764079e-01,1.938853798716314951049e-04,2.090138358042115876570e-05,2.090138358042115881533e-05,5.169404080812425035085e-01,1.048672299104842765686e-19,0,nan,1.770173961010216238249e-01
91,5.138875555572730606459e-01,5.109646116513448706469e-01,1.891948104131796131199e-04,2.030255686665467525648e-05,2.030255686665467530611e-05,5.138875555572730605917e-01,1.054902148106862927062e-19,0,nan,1.797161803946691294799e-01
92,5.108700142461382808184e-01,5.079795273059986496353e-01,1.846543310422727852829e-04,1.972502544007116111788e-05,1.972502544007116116751e-05,5.108700142461382808184e-01,0.000000000000000000000e+00,0,nan,1.824062673177932344623e-01
93,5.078872001404775132207e-01,5.050286699558859442797e-01,1.802579861858008611763e-04,1.916788810165956114071e-05,1.916788810165956119034e-05,5.078872001404775132207e-01,0.000000000000000000000e+00,0,nan,1.850874339619283216681e-01
94,5.049385409627930438562e-01,5.021114759780027794289e-01,1.760001016154674456067e-04,1.863028772341682056343e-05,1.863028772341682061306e-05,5.049385409627930439104e-01,1.073598155547998734417e-19,0,nan,1.877594702927419839547e-01
95,5.020234759271950456786e-01,4.992273931379479862071e-01,1.718752690630327955891e-04,1.811140881167021721729e-05,1.811140881167021726692e-05,5.020234759271950457328e-01,1.079832143788768449614e-19,0,nan,1.904221786104218272414e-01
96,4.991414555034164698055e-01,4.963758803492855131755e-01,1.678783317895614180254e-04,1.761047522014191610318e-05,1.761047522014191615281e-05,4.991414555034164698326e-01,5.430335231282364420882e-20,0,nan,1.930753730312489917882e-01
97,4.962919411833907324641e-01,4.935564074361660246207e-01,1.640043710426346373878e-04,1.712674800266942107530e-05,1.712674800266942112494e-05,4.962919411833907324641e-01,0.000000000000000000000e+00,0,nan,1.957188789896075628382e-01
98,4.934744052506447072992e-01,4.907684548993935742041e-01,1.602486933405290428464e-04,1.665952339623144082588e-05,1.665952339623144087551e-05,4.934744052506447072992e-01,0.000000000000000000000e+00,0,nan,1.983525327596955030999e-01
99,4.906883305527233096939e-01,4.880115136860929472840e-01,1.566068185269823628305e-04,1.620813092560700552766e-05,1.620813092560700557729e-05,4.906883305527233097210e-01,5.523884026670415461753e-20,0,nan,2.009761809962201940501e-01
100,4.879332102768294561056e-01,4.852850849631062376069e-01,1.530744685444068382908e-04,1.577193162162123597087e-05,1.577193162162123602050e-05,4.879332102768294561056e-01,0.000000000000000000000e+00,0,nan,2.035896802933798980964e-01
101,4.852085477288340341882e-01,4.825886798942230515878e-01,1.496475568773007936327e-04,1.535031634550833235623e-05,1.535031634550833240586e-05,4.852085477288340341611e-01,5.586268922716025796120e-20,0,nan,2.061928967614512399483e-01
102,4.825138561157844011766e-01,4.799218194213271351421e-01,1.463221786211827530775e-04,1.494270421245509320040e-05,1.494270421245509325004e-05,4.825138561157844012037e-01,5.617466518025434875849e-20,0,nan,2.087857056203220010342e-01
103,4.798486583320165437764e-01,4.772840340495229451460e-01,1.430946011356570876638e-04,1.454854110788022765000e-05,1.454854110788022769963e-05,4.798486583320165437764e-01,0.000000000000000000000e+00,0,nan,2.113679908093279523459e-01
104,4.772124867489551165874e-01,4.746748636362885090986e-01,1.399612552432411089526e-04,1.416729829045920910299e-05,1.416729829045920915262e-05,4.772124867489551165874e-01,0.000000000000000000000e+00,0,nan,2.139396446127720153869e-01
105,4.746048830086668885667e-01,4.720938571846856319331e-01,1.369187269383636969210e-04,1.379847107632446919901e-05,1.379847107632446924864e-05,4.746048830086668885125e-01,1.142215568466565401959e-19,0,nan,2.165005673005236114118e-01
106,4.720253978212164501082e-01,4.695405726406449268032e-01,1.339637495735057133188e-04,1.344157759925912603031e-05,1.344157759925912607994e-05,4.720253978212164500811e-01,5.742287266161867813437e-20,0,nan,2.190506667831155502554e-01
107,4.694735907658581739463e-01,4.670145766943311078218e-01,1.310931964918114993246e-04,1.309615764206171943759e-05,1.309615764206171948722e-05,4.694735907658581739463e-01,0.000000000000000000000e+00,0,nan,2.215898582807751417389e-01
108,4.669490300960852020872e-01,4.645154445855833283039e-01,1.283040740776757679076e-04,1.276177153459191459199e-05,1.276177153459191464163e-05,4.669490300960852020330e-01,1.160942739577385564566e-19,0,nan,2.241180640058453150503e-01
109,4.644512925485444904139e-01,4.620427599134159470291e-01,1.255935151988167565515e-04,1.243799911431496209725e-05,1.243799911431496214688e-05,4.644512925485444903868e-01,5.835930429519600952108e-20,0,nan,2.266352128580703522711e-01
110,4.619799631558165386373e-01,4.595961144495568329548e-01,1.229587730151987181430e-04,1.212443874544781904696e-05,1.212443874544781909659e-05,4.619799631558165385831e-01,1.173429865961334857709e-19,0,nan,2.291412401322393321888e-01
111,4.595346350630492335927e-01,4.571751079559930620584e-01,1.203972151318775678052e-04,1.182070639307402789052e-05,1.182070639307402794016e-05,4.595346350630492335927e-01,0.000000000000000000000e+00,0,nan,2.316360872376985016908e-01
112,4.571149093484271232874e-01,4.547793480064875211433e-01,1.179063180744244801717e-04,1.152643474883935759587e-05,1.152643474883935764550e-05,4.571149093484271232874e-01,0.000000000000000000000e+00,0,nan,2.341197014292615167982e-01
113,4.547203948474503089078e-01,4.524084498120244191639e-01,1.154836620670440959551e-04,1.124127240506733658984e-05,1.124127240506733663948e-05,4.547203948474503089078e-01,0.000000000000000000000e+00,0,nan,2.365920355490637922748e-01
114,4.523507079809908971221e-01,4.500620360501369352966e-01,1.131269260948564931074e-04,1.096488307434452877399e-05,1.096488307434452882362e-05,4.523507079809908970950e-01,5.992044189146409978949e-20,0,nan,2.390530477789240600958e-01
115,4.500054725870895070620e-01,4.477397366980661302244e-01,1.108338832330640473706e-04,1.069694485182098723118e-05,1.069694485182098728081e-05,4.500054725870895070620e-01,0.000000000000000000000e+00,0,nan,2.415027014027926335291e-01
116,4.476843197564495981913e-01,4.454411888696967450796e-01,1.086023962268838676296e-04,1.043714951765292795246e-05,1.043714951765292800209e-05,4.476843197564495981913e-01,0.000000000000000000000e+00,0,nan,2.439409645788818123467e-01
117,4.453868876715833031608e-01,4.431660366562125512844e-01,1.064304133072010200366e-04,1.018520187718336486782e-05,1.018520187718336491746e-05,4.453868876715833031608e-01,0.000000000000000000000e+00,0,nan,2.463678101210893266914e-01
118,4.431128214495589507911e-01,4.409139309704114365073e-01,1.043159642278940169297e-04,9.940819136613218777785e-06,9.940819136613218827416e-06,4.431128214495589507640e-01,6.116964574274471081195e-20,0,nan,2.487832152893407022907e-01
119,4.408617729882974895135e-01,4.386845293946183712121e-01,1.022571565117082140152e-04,9.703730312061158750657e-06,9.703730312061158800287e-06,4.408617729882974894864e-01,6.148197909837173466244e-20,0,nan,2.511871615884909451292e-01
120,4.386334008163625171209e-01,4.364774960321327470852e-01,1.002521718924104925906e-04,9.473675670045984035258e-06,9.473675670045984084889e-06,4.386334008163625170667e-01,1.235886472014718500481e-19,0,nan,2.535796345754399786214e-01
121,4.364273699461865418264e-01,4.342925013621452754158e-01,9.829926294175507247387e-05,9.250406197551471356326e-06,9.250406197551471405957e-06,4.364273699461865417451e-01,1.863200352132804090302e-19,0,nan,2.559606236741298362263e-01
122,4.342433517306743978885e-01,4.321292220980586425432e-01,9.639674987053025390528e-05,9.033683099950998878220e-06,9.033683099950998927851e-06,4.342433517306743978072e-01,1.872571280880449065234e-19,0,nan,2.583301219981047159387e-01
123,4.320810237231233774148e-01,4.299873410491454052114e-01,9.454301749364366614760e-05,8.823277325178561099473e-06,8.823277325178561149104e-06,4.320810237231233773335e-01,1.881942470783429269180e-19,0,nan,2.606881261803276471790e-01
124,4.299400695403985833720e-01,4.278665469854761450430e-01,9.273651234984319610539e-05,8.618969112634604878501e-06,8.618969112634604928132e-06,4.299400695403985832907e-01,1.891313899245024714864e-19,0,nan,2.630346362099597226202e-01
125,4.278201787293012234618e-01,4.257665345060506560378e-01,9.097573996726584102977e-05,8.420547565409994256478e-06,8.420547565409994306109e-06,4.278201787293012233534e-01,2.534247392691409497425e-19,0,nan,2.653696552758195965980e-01
126,4.257210466360670231268e-01,4.236870039100648910053e-01,8.925926226656063395915e-05,8.227810244499858122216e-06,8.227810244499858171847e-06,4.257210466360670229912e-01,3.183428976123502127125e-19,0,nan,2.676931896162522838843e-01
127,4.236423742789316106876e-01,4.216276610712465186287e-01,8.758569509384761998569e-05,8.040562783761556363156e-06,8.040562783761556412787e-06,4.236423742789316105792e-01,2.559239203422204694689e-19,0,nan,2.700052483751471950715e-01
128,4.215838682236995948278e-01,4.195882173151922206889e-01,8.595370587625544614027e-05,7.858618524447948473328e-06,7.858618524447948522959e-06,4.215838682236995947465e-01,1.928801575805685702008e-19,0,nan,2.723058434638558390772e-01
129,4.195452404622540929662e-01,4.175683892996402729776e-01,8.436201139322808777304e-05,7.681798168218961476749e-06,7.681798168218961526380e-06,4.195452404622540928578e-01,2.584231848968022339948e-19,0,nan,2.745949894287697245490e-01
130,4.175262082939436589311e-01,4.155678988976124860709e-01,8.280937565720896284528e-05,7.509929447601498682624e-06,7.509929447601498732255e-06,4.175262082939436588227e-01,2.596728423146583843477e-19,0,nan,2.768727033243286984551e-01
131,4.155264942097838815744e-01,4.135864730833602169891e-01,8.129460789770039843261e-05,7.342846812930346995819e-06,7.342846812930347045450e-06,4.155264942097838814659e-01,2.609225133880707635064e-19,0,nan,2.791390045912392973819e-01
132,4.135458257794113667773e-01,4.116238438210498894545e-01,7.981656064306014933417e-05,7.180391134861241696843e-06,7.180391134861241746474e-06,4.135458257794113666689e-01,2.621721958968161603178e-19,0,nan,2.813939149396916578245e-01
133,4.115839355407283593757e-01,4.096797479561242639621e-01,7.837412789473630125335e-05,7.022409421601923997995e-06,7.022409421601924047626e-06,4.115839355407283592944e-01,1.975664157775814760434e-19,0,nan,2.836374582373721501649e-01
134,4.096405608921768958203e-01,4.077539271092765698712e-01,7.696624338895915509404e-05,6.868754550058146482633e-06,6.868754550058146532263e-06,4.096405608921768957118e-01,2.646715867501415600711e-19,0,nan,2.858696604020771797258e-01
135,4.077154439875820903004e-01,4.058461275729755400197e-01,7.559187894120518130474e-05,6.719285010139392932928e-06,6.719285010139392982559e-06,4.077154439875820902191e-01,1.994409682918203915324e-19,0,nan,2.880905492987415476619e-01
136,4.058083316335049374165e-01,4.039561002104803644718e-01,7.425004286902532865957e-05,6.573864661513811979363e-06,6.573864661513812028994e-06,4.058083316335049373351e-01,2.003782490346956983792e-19,0,nan,2.903001546407023973379e-01
137,4.039189751890458518111e-01,4.020836003572855972316e-01,7.293977848908923207306e-05,6.432362502143730865588e-06,6.432362502143730915219e-06,4.039189751890458517569e-01,1.342103539426522634299e-19,0,nan,2.924985078950270942237e-01
138,4.020471304680410526216e-01,4.002283877249370987802e-01,7.166016268453944783678e-05,6.294652447972313949596e-06,6.294652447972313999227e-06,4.020471304680410525403e-01,2.022528126037119410813e-19,0,nan,2.946856421917404202809e-01
139,4.001925576435948290674e-01,3.983902263071611752026e-01,7.041030453897691665596e-05,6.160613123168642578989e-06,6.160613123168642628620e-06,4.001925576435948289861e-01,2.031900928273404632687e-19,0,nan,2.968615922367932062273e-01
140,3.983550211548916867221e-01,3.965688842882501707486e-01,6.918934403361148769556e-05,6.030127660372888256787e-06,6.030127660372888306418e-06,3.983550211548916866137e-01,2.721698271411862029180e-19,0,nan,2.990263942286209979148e-01
141,3.965342896162333650057e-01,3.947641339536488855539e-01,6.799645080431053051337e-05,5.903083510415486425534e-06,5.903083510415486475165e-06,3.965342896162333649515e-01,1.367097626708143381415e-19,0,nan,3.011800857781475589201e-01
142,3.947301357282467302982e-01,3.929757516026873130784e-01,6.683082295546533333320e-05,5.779372261014439384633e-06,5.779372261014439434264e-06,3.947301357282467302169e-01,2.060019126393595798126e-19,0,nan,3.033227058320939635561e-01
143,3.929423361912095804226e-01,3.912035174634063250767e-01,6.569168592776999321673e-05,5.658889463983219192871e-06,5.658889463983219242502e-06,3.929423361912095803412e-01,2.069391751588815304252e-19,0,nan,3.054542945994597466302e-01
144,3.911706716204424400603e-01,3.894472156094240654248e-01,6.457829141717163493414e-05,5.541534470508330049394e-06,5.541534470508330099025e-06,3.911706716204424399790e-01,2.078764305093759771978e-19,0,nan,3.075748934810480462391e-01
145,3.894149264637154796143e-01,3.877066338787919505331e-01,6.348991634240478392521e-05,5.427210274080541509044e-06,5.427210274080541558675e-06,3.894149264637154795330e-01,2.088136776749607637672e-19,0,nan,3.096845450019119294714e-01
146,3.876748889206207481319e-01,3.859815637947903047629e-01,6.242586185866724411606e-05,5.315823360687226936409e-06,5.315823360687226986040e-06,3.876748889206207480777e-01,1.398339437852399450943e-19,0,nan,3.117832927466041177938e-01
147,3.859503508638609711170e-01,3.842718004886147881605e-01,6.138545241513052796759e-05,5.207283565895236777909e-06,5.207283565895236827540e-06,3.859503508638609710628e-01,1.404587623846911366470e-19,0,nan,3.138711812971171585297e-01
148,3.842411077624072228897e-01,3.825771426239058918561e-01,6.036803485410533386167e-05,5.101503938474396778546e-06,5.101503938474396828177e-06,3.842411077624072228355e-01,1.410835736445868768758e-19,0,nan,3.159482561734057090022e-01
149,3.825469586064788391681e-01,3.808973923230748866121e-01,5.937297754980231130022e-05,4.998400610231134492862e-06,4.998400610231134542493e-06,3.825469586064788391410e-01,7.085418849198127688536e-20,0,nan,3.180145637763870351963e-01
150,3.808677058342999854576e-01,3.792323550953807096060e-01,5.839966958474090480155e-05,4.897892671739984118801e-06,4.897892671739984168432e-06,3.808677058342999854304e-01,7.116658592191041572557e-20,0,nan,3.200701513333200750255e-01
151,3.792031552605883391600e-01,3.775818397667133590053e-01,5.744751996196488743604e-05,4.799902053677875246105e-06,4.799902053677875295736e-06,3.792031552605883391600e-01,0.000000000000000000000e+00,0,nan,3.221150668454674896319e-01
152,3.775531160067323765603e-01,3.759456584110404387918e-01,5.651595685132272280698e-05,4.704353413482245643432e-06,4.704353413482245693063e-06,3.775531160067323765332e-01,7.179136699709898391196e-20,0,nan,3.241493590379490280073e-01
153,3.759174004326147774350e-01,3.743236262834745526566e-01,5.560442686816454025291e-05,4.611174027069197165782e-06,4.611174027069197215413e-06,3.759174004326147773807e-01,1.442075002697106494014e-19,0,nan,3.261730773116982733183e-01
154,3.742958240700404703701e-01,3.727155617549202857826e-01,5.471239438289564009241e-05,4.520293685362197925096e-06,4.520293685362197974726e-06,3.742958240700404703701e-01,0.000000000000000000000e+00,0,nan,3.281862716974384232066e-01
155,3.726882055577288379601e-01,3.711212862482605380379e-01,5.383934085990942735631e-05,4.431644595395279971468e-06,4.431644595395280021099e-06,3.726882055577288379601e-01,0.000000000000000000000e+00,0,nan,3.301889928115961945002e-01
156,3.710943665778305833173e-01,3.695406241760429765864e-01,5.298476422450081916953e-05,4.345161285767342562616e-06,4.345161285767342612246e-06,3.710943665778305833173e-01,0.000000000000000000000e+00,0,nan,3.321812918140762348445e-01
157,3.695141317939307261864e-01,3.679734028796283654790e-01,5.214817825643479872425e-05,4.260780516236096101776e-06,4.260780516236096151406e-06,3.695141317939307261864e-01,0.000000000000000000000e+00,0,nan,3.341632203678215803629e-01
158,3.679473287905001480775e-01,3.664194525697634973794e-01,5.132911200891417220990e-05,4.178441191251417003662e-06,4.178441191251417053293e-06,3.679473287905001480504e-01,7.366558252029202658603e-20,0,nan,3.361348306000887260347e-01
159,3.663937880137590402739e-01,3.648786062685424042679e-01,5.052710925175599648294e-05,4.098084277238471877078e-06,4.098084277238471926708e-06,3.663937880137590402468e-01,7.397793084614127115936e-20,0,nan,3.380961750653687697594e-01
160,3.648533427139165262693e-01,3.633506997527204543451e-01,4.974172793764782760523e-05,4.019652723450950862668e-06,4.019652723450950912299e-06,3.648533427139165262422e-01,7.429027266276365218902e-20,0,nan,3.400473067098888770661e-01
161,3.633258288887516304286e-01,3.618355714983468539834e-01,4.897253969041312473021e-05,3.943091386224161804418e-06,3.943091386224161854048e-06,3.633258288887516303744e-01,1.492052155776518125691e-19,0,nan,3.419882788376309702650e-01
162,3.618110852285016474240e-01,3.603330626266819670380e-01,4.821912931427004893550e-05,3.868346956466614399994e-06,3.868346956466614449625e-06,3.618110852285016473969e-01,7.491493605017498164302e-20,0,nan,3.439191450778071007359e-01
163,3.603089530620248320282e-01,3.588430168513667350646e-01,4.748109432311971640175e-05,3.795367890237099146542e-06,3.795367890237099196173e-06,3.603089530620248320011e-01,7.522725727959264130768e-20,0,nan,3.458399593537334133677e-01
164,3.588192763042051752027e-01,3.573652804268123365085e-01,4.675804448894889500320e-05,3.724104342262170143415e-06,3.724104342262170193046e-06,3.588192763042051751756e-01,7.553957131655904217807e-20,0,nan,3.477507758530469505218e-01
165,3.573419014045678620769e-01,3.558997020977790564072e-01,4.604960140847834467729e-05,3.654508102256402492222e-06,3.654508102256402541853e-06,3.573419014045678619956e-01,2.275556340210747807372e-19,0,nan,3.496516489992117979451e-01
166,3.558766772970748172328e-01,3.544461330501141521426e-01,4.535539808723165582187e-05,3.586532533914840475107e-06,3.586532533914840524738e-06,3.558766772970748171515e-01,2.284925316095762451429e-19,0,nan,3.515426334242632234388e-01
167,3.544234553510705363168e-01,3.530044268626192972859e-01,4.467507854024069835411e-05,3.520132516453707199966e-06,3.520132516453707249597e-06,3.544234553510705362355e-01,2.294294062899051865945e-19,0,nan,3.534237839427405305592e-01
168,3.529820893233491769603e-01,3.515744394600189604873e-01,4.400829740864278841207e-05,3.455264388581733077333e-06,3.455264388581733126964e-06,3.529820893233491768519e-01,3.071550102057221483645e-19,0,nan,3.552951555267613253746e-01
169,3.515524353113146391141e-01,3.501560290670018347049e-01,4.335471959146155652573e-05,3.391885894790401372665e-06,3.391885894790401422296e-06,3.515524353113146390057e-01,3.084041137491757895619e-19,0,nan,3.571568032821917938724e-01
170,3.501343517072061039229e-01,3.487490561633081707102e-01,4.271401989189837573107e-05,3.329956133857024625586e-06,3.329956133857024675217e-06,3.501343517072061038416e-01,2.322398888881695745716e-19,0,nan,3.590087824258694102430e-01
171,3.487276991533622215024e-01,3.473533834398365892566e-01,4.208588267749420411638e-05,3.269435509459875012245e-06,3.269435509459875061876e-06,3.487276991533622214211e-01,2.331766680244471798050e-19,0,nan,3.608511482638362362677e-01
172,3.473323404984978421460e-01,3.459688757557446486194e-01,4.147000155355292120374e-05,3.210285682809612891934e-06,3.210285682809612941564e-06,3.473323404984978420918e-01,1.560756149181843086078e-19,0,nan,3.626839561705426487380e-01
173,3.459481407549678721655e-01,3.445954000965181287792e-01,4.086607904924679644094e-05,3.152469527206007555669e-06,3.152469527206007605300e-06,3.459481407549678721113e-01,1.567001010786520772460e-19,0,nan,3.645072615689829351984e-01
174,3.445749670569935053650e-01,3.432328255329846609825e-01,4.027382631585271380595e-05,3.095951084433438375878e-06,3.095951084433438425509e-06,3.445749670569935053108e-01,1.573245702880927591230e-19,0,nan,3.663211199117257351127e-01
175,3.432126886198267346211e-01,3.418810231812479812042e-01,3.969296283659428545144e-05,3.040695522912918035271e-06,3.040695522912918084901e-06,3.432126886198267345669e-01,1.579490223460916892151e-19,0,nan,3.681255866628037799900e-01
176,3.418611766998296840644e-01,3.405398661635197184237e-01,3.912321614759009837588e-05,2.986669097532406086335e-06,2.986669097532406135966e-06,3.418611766998296840102e-01,1.585734570611224052911e-19,0,nan,3.699207172804288008925e-01
177,3.405203045554459233876e-01,3.392092295698262462687e-01,3.856432156943213540936e-05,2.933839111080993823936e-06,2.933839111080993873567e-06,3.405203045554459233063e-01,2.387968113753772437917e-19,0,nan,3.717065672004988251004e-01
178,3.391899474090415302194e-01,3.378889904205687258476e-01,3.801602194894096828940e-05,2.882173877216152627713e-06,2.882173877216152677344e-06,3.391899474090415301381e-01,2.397334106082805321084e-19,0,nan,3.734831918208663897147e-01
179,3.378699824095942553647e-01,3.365790276299150524640e-01,3.747806741066570611956e-05,2.831642684896658927688e-06,2.831642684896658977319e-06,3.378699824095942552834e-01,2.406699830405051789281e-19,0,nan,3.752506464863374439889e-01
180,3.365602885962097196298e-01,3.352792219700029879490e-01,3.695021511771696469077e-05,2.782215764217050630908e-06,2.782215764217050680539e-06,3.365602885962097195484e-01,2.416065284338141283920e-19,0,nan,3.770089864743719101469e-01
181,3.352607468624441294531e-01,3.339894560359343129942e-01,3.643222904154036092722e-05,2.733864253582542325380e-06,2.733864253582542375011e-06,3.352607468624441293989e-01,1.616953643741579097523e-19,0,nan,3.787582669814580212878e-01
182,3.339712399214135428048e-01,3.327096142115403742598e-01,3.592387974025629174440e-05,2.686560168166239349332e-06,2.686560168166239398963e-06,3.339712399214135427506e-01,1.623196914711319190097e-19,0,nan,3.804985431101336572899e-01
183,3.326916522716702460970e-01,3.314395826358999235103e-01,3.542494414520908167321e-05,2.640276369593252802975e-06,2.640276369593252852606e-06,3.326916522716702460428e-01,1.629440001097718709771e-19,0,nan,3.822298698566289517611e-01
184,3.314218701638273189831e-01,3.301792491705906576916e-01,3.493520535538503118381e-05,2.594986536798937302094e-06,2.594986536798937351725e-06,3.314218701638273189289e-01,1.635682901598445125566e-19,0,nan,3.839523020991054645657e-01
185,3.301617815679129651764e-01,3.289285033676563635592e-01,3.445445243937451389334e-05,2.550665138010958436667e-06,2.550665138010958486298e-06,3.301617815679129651222e-01,1.641925614976863032221e-19,0,nan,3.856658945864681789343e-01
186,3.289112761414366763136e-01,3.276872364382720549409e-01,3.398248024456810497552e-05,2.507287403807255165833e-06,2.507287403807255215464e-06,3.289112761414366762323e-01,2.472252210089815194085e-19,0,nan,3.873707019277275221433e-01
187,3.276702451981497708777e-01,3.264553412220899581992e-01,3.351908921329081280539e-05,2.464829301204200543722e-06,2.464829301204200593353e-06,3.276702451981497707964e-01,2.481615713603768754233e-19,0,nan,3.890667785818894998785e-01
188,3.264385816774833127944e-01,3.252327121572496601044e-01,3.306408520559187708247e-05,2.423267508731388961895e-06,2.423267508731389011526e-06,3.264385816774833127131e-01,2.490978931428854811625e-19,0,nan,3.907541788483528969942e-01
189,3.252161801146468641827e-01,3.240192452510361748985e-01,3.261727932842032220110e-05,2.382579392451495604211e-06,2.382579392451495653842e-06,3.252161801146468641014e-01,2.500341862073012393858e-19,0,nan,3.924329568577933196325e-01
190,3.240029366113719647548e-01,3.228148380511701202259e-01,3.217848777092855341032e-05,2.342742982885569946522e-06,2.342742982885569996152e-06,3.240029366113719646464e-01,3.346272672170128533085e-19,0,nan,3.941031665635146472818e-01
191,3.227987488072846559647e-01,3.216193896177146112488e-01,3.174753164565778876270e-05,2.303736952805945340395e-06,2.303736952805945390026e-06,3.227987488072846558292e-01,4.198444760441079867722e-19,0,nan,3.957648617332492229400e-01
192,3.216035158518917823616e-01,3.204328004955838907891e-01,3.132423683537006055255e-05,2.265540595860676183311e-06,2.265540595860676232942e-06,3.216035158518917822261e-01,4.214048195390425116935e-19,0,nan,3.974180959413888369447e-01
193,3.204171383771662057617e-01,3.192549726876391103230e-01,3.090843384530193097828e-05,2.228133805995057808163e-06,2.228133805995057857794e-06,3.204171383771662056533e-01,3.383720914482668076627e-19,0,nan,3.990629225616292646774e-01
194,3.192395184707164593337e-01,3.180858096283570630883e-01,3.049995766062497074891e-05,2.191497057637346529236e-06,2.191497057637346578867e-06,3.192395184707164592253e-01,3.396202881395328503382e-19,0,nan,4.006993947600117829432e-01
195,3.180705596495267506007e-01,3.169252161580580461075e-01,3.009864760890747783125e-05,2.155611386617282734580e-06,2.155611386617282784210e-06,3.180705596495267504923e-01,3.408684455675989477745e-19,0,nan,4.023275654883457450050e-01
196,3.169101668342535923465e-01,3.157730984976793920565e-01,2.970434722738088670968e-05,2.120458371787432417886e-06,2.120458371787432467516e-06,3.169101668342535922651e-01,2.565874227031071430830e-19,0,nan,4.039474874779969045262e-01
197,3.157582463240657016164e-01,3.146293642240815686940e-01,2.931690413482286539591e-05,2.086020117318706128256e-06,2.086020117318706177887e-06,3.157582463240657015351e-01,2.575234815972416594520e-19,0,nan,4.055592132340267799175e-01
198,3.146147057720141572543e-01,3.134939222458740864196e-01,2.893616990787723408062e-05,2.052279235642692470803e-06,2.052279235642692520434e-06,3.146147057720141572000e-01,1.723063405165765772055e-19,0,nan,4.071627950296689172434e-01
199,3.134794541609201478033e-01,3.123666827797487920105e-01,2.856199996163859375198e-05,2.019218831014659572625e-06,2.019218831014659622256e-06,3.134794541609201477491e-01,1.729303401059491631624e-19,0,nan,4.087582849011284659565e-01
200,3.123524017797679727183e-01,3.112475573273084513358e-01,2.819425343433693752238e-05,1.986822483672235401917e-06,1.986822483672235451547e-06,3.123524017797679726369e-01,2.603314796783479260805e-19,0,nan,4.103457346426919942050e-01
201,3.112334602005912828420e-01,3.101364586523788417869e-01,2.783279307596455901977e-05,1.955074234565879806038e-06,1.955074234565879855668e-06,3.112334602005912827878e-01,1.741782795119026636179e-19,0,nan,4.119251958021349954275e-01
202,3.101225422558408595201e-01,3.090333007587928834843e-01,2.747748514069428033530e-05,1.923958570638310188418e-06,1.923958570638310238049e-06,3.101225422558408594659e-01,1.748022192451707418725e-19,0,nan,4.134967196764150078987e-01
203,3.090195620162225363301e-01,3.079379988686356369105e-01,2.712819928294441943047e-05,1.893460410631041862317e-06,1.893460410631041911845e-06,3.090195620162225362759e-01,1.754261389491884814649e-19,0,nan,4.150603573076387420608e-01
204,3.079244347689941646920e-01,3.068504694009392881637e-01,2.678480845695201821762e-05,1.863565091397155756120e-06,1.863565091397155805648e-06,3.079244347689941646378e-01,1.760500385912660940035e-19,0,nan,4.166161594792920629408e-01
205,3.068370769967108121579e-01,3.057706299508175240836e-01,2.644718881972166931810e-05,1.834258354700312692534e-06,1.834258354700312742061e-06,3.068370769967108121037e-01,1.766739181420905512458e-19,0,nan,4.181641767127220962481e-01
206,3.057574063564076632547e-01,3.046983992690289765374e-01,2.611521963722283085188e-05,1.805526334480897345491e-06,1.805526334480897395019e-06,3.057574063564076631734e-01,2.659466663634221264468e-19,0,nan,4.197044592638611482018e-01
207,3.046853416592103651101e-01,3.036336972419596821687e-01,2.578878319371381468111e-05,1.777355544570998257922e-06,1.777355544570998307449e-06,3.046853416592103650559e-01,1.779216168689502121182e-19,0,nan,4.212370571201825253079e-01
208,3.036208028503628252558e-01,3.025764448720147648507e-01,2.546776470407568773938e-05,1.749732866840715070043e-06,1.749732866840715119570e-06,3.036208028503628252016e-01,1.785454360022631792964e-19,0,nan,4.227620199978787193383e-01
209,3.025637109896627269928e-01,3.015265642584098004070e-01,2.515205222904415055288e-05,1.722645539759032323708e-06,1.722645539759032373236e-06,3.025637109896627269386e-01,1.791692349586740195913e-19,0,nan,4.242793973392527929437e-01
210,3.015139882322952783128e-01,3.004839785783525704698e-01,2.484153659323206392804e-05,1.696081147353212685246e-06,1.696081147353212734774e-06,3.015139882322952782586e-01,1.797930137241598010031e-19,0,nan,4.257892383103141523365e-01
211,3.004715578100559544253e-01,2.994486120686061506242e-01,2.453611130583969268638e-05,1.670027608551342918539e-06,1.670027608551342968066e-06,3.004715578100559543711e-01,1.804167722874599443057e-19,0,nan,4.272915917985702332748e-01
212,2.994363440129532307583e-01,2.984203900074245112569e-01,2.423567248395393687819e-05,1.644473166893315084357e-06,1.644473166893315133884e-06,2.994363440129532307312e-01,9.052025531999242248508e-20,0,nan,4.287865064110059542190e-01
213,2.984082721711825342866e-01,2.973992386968520359048e-01,2.394011877834183424690e-05,1.619406380596144779381e-06,1.619406380596144828908e-06,2.984082721711825342595e-01,9.083211438786368267027e-20,0,nan,4.302740304722430976102e-01
214,2.973872686374628649872e-01,2.963850854453785812906e-01,2.364935130164745163833e-05,1.594816112960119288703e-06,1.594816112960119338231e-06,2.973872686374628649330e-01,1.822879266911771007878e-19,0,nan,4.317542120228720885092e-01
215,2.963732607697277575756e-01,2.953778585509419181735e-01,2.336327355890494865513e-05,1.570691523102832632270e-06,1.570691523102832681798e-06,2.963732607697277575485e-01,9.145580219261866375385e-20,0,nan,4.332270988179489251181e-01
216,2.953661769141624657243e-01,2.943774872842695992817e-01,2.308179138028409816864e-05,1.547022057008703016085e-06,1.547022057008703065613e-06,2.953661769141624656972e-01,9.176763092957227129438e-20,0,nan,4.346927383256502939915e-01
217,2.943659463885794572299e-01,2.933839018725525034457e-01,2.280481285598789779424e-05,1.523797438882082374668e-06,1.523797438882082424195e-06,2.943659463885794572028e-01,9.207944955819525510564e-20,0,nan,4.361511777260801706805e-01
218,2.933724994661245095008e-01,2.923970334834425019986e-01,2.253224827322510765531e-05,1.501007662792558729768e-06,1.501007662792558779295e-06,2.933724994661245094737e-01,9.239125808132336561671e-20,0,nan,4.376024639102214643745e-01
219,2.923857673593058894321e-01,2.914168142093668841376e-01,2.226401005518361196332e-05,1.478642984601521067617e-06,1.478642984601521117144e-06,2.923857673593058894050e-01,9.270305650284562819782e-20,0,nan,4.390466434790265095375e-01
220,2.914056822043392923360e-01,2.904431770521523651577e-01,2.200001270193343071572e-05,1.456693914159504486202e-06,1.456693914159504535729e-06,2.914056822043392923089e-01,9.301484482766888287453e-20,0,nan,4.404837627426404486944e-01
221,2.904321770458013984254e-01,2.894760559079516811995e-01,2.174017273319100982906e-05,1.435151207764261427436e-06,1.435151207764261476964e-06,2.904321770458013983983e-01,9.332662306168342017273e-20,0,nan,4.419138677197517767897e-01
222,2.894651858215850857012e-01,2.885153855524659518563e-01,2.148440863287909946022e-05,1.414005860869913894468e-06,1.414005860869913943995e-06,2.894651858215850856741e-01,9.363839121172967721250e-20,0,nan,4.433370041370645367430e-01
223,2.885046433481495123028e-01,2.875611016264561614457e-01,2.123264079541909564848e-05,1.393249101037932548795e-06,1.393249101037932598323e-06,2.885046433481495123028e-01,0.000000000000000000000e+00,0,nan,4.447532174288868680860e-01
224,2.875504853060584518941e-01,2.866131406215372780168e-01,2.098479147369517725814e-05,1.372872381121062361614e-06,1.372872381121062411142e-06,2.875504853060584518941e-01,0.000000000000000000000e+00,0,nan,4.461625527368308147182e-01
225,2.866026482258004304347e-01,2.856714398662486900649e-01,2.074078472863192108025e-05,1.352867372671671852595e-06,1.352867372671671902123e-06,2.866026482258004304076e-01,9.457363524004440917719e-20,0,nan,4.475650549096184912157e-01
226,2.856610694738843740897e-01,2.847359375123947990767e-01,2.050054638032932966852e-05,1.333225959566344689136e-06,1.333225959566344738663e-06,2.856610694738843740897e-01,0.000000000000000000000e+00,0,nan,4.489607685029898938788e-01
227,2.847256872392046344082e-01,2.838065725216497597763e-01,2.026400396070136305641e-05,1.313940231838859288555e-06,1.313940231838859338082e-06,2.847256872392046344082e-01,0.000000000000000000000e+00,0,nan,4.503497377797078303561e-01
228,2.837964405196694090880e-01,2.828832846524205080099e-01,2.003108666756613035084e-05,1.295002479714014693838e-06,1.295002479714014743365e-06,2.837964405196694090880e-01,0.000000000000000000000e+00,0,nan,4.517320067096556047959e-01
229,2.828732691090867249427e-01,2.819660144469623629603e-01,1.980172532013787654139e-05,1.276405187835060154804e-06,1.276405187835060204331e-06,2.828732691090867249427e-01,0.000000000000000000000e+00,0,nan,4.531076189700232716910e-01
230,2.819561135843022940152e-01,2.810547032187416301315e-01,1.957585231587279535381e-05,1.258141029677772078020e-06,1.258141029677772127547e-06,2.819561135843022940152e-01,0.000000000000000000000e+00,0,nan,4.544766179455784297909e-01
231,2.810449152925836937308e-01,2.801492930400397703779e-01,1.935340158862251622391e-05,1.240202862144495945286e-06,1.240202862144495994813e-06,2.810449152925836937308e-01,0.000000000000000000000e+00,0,nan,4.558390467290176784607e-01
232,2.801396163392454591312e-01,2.792497267297938327683e-01,1.913430856805085478636e-05,1.222583720331733039911e-06,1.222583720331733089438e-06,2.801396163392454591312e-01,0.000000000000000000000e+00,0,nan,4.571949481213950147447e-01
233,2.792401595755098073410e-01,2.783559478416679801565e-01,1.891851014027108589846e-05,1.205276812465102833958e-06,1.205276812465102883486e-06,2.792401595755098073681e-01,9.706717813562947390888e-20,0,nan,4.585443646326235838902e-01
234,2.783464885865978446057e-01,2.774679006523510626906e-01,1.870594460966259918919e-05,1.188275514995752292428e-06,1.188275514995752341955e-06,2.783464885865978446328e-01,9.737882611623036298817e-20,0,nan,4.598873384820473457599e-01
235,2.774585476800462313825e-01,2.765855301500753175555e-01,1.849655166182733156531e-05,1.171573367852513497715e-06,1.171573367852513547243e-06,2.774585476800462314367e-01,1.953809283496577875552e-19,0,nan,4.612239115990793368442e-01
236,2.765762818742444038866e-01,2.757087820233513935828e-01,1.829027232764784412641e-05,1.155164069844331517024e-06,1.155164069844331566552e-06,2.765762818742444039408e-01,1.960041846571783938091e-19,0,nan,4.625541256239033504846e-01
237,2.756996368871875696519e-01,2.748376026499150160027e-01,1.808704894841032263037e-05,1.139041474207695607688e-06,1.139041474207695657215e-06,2.756996368871875697061e-01,1.966274211904647482264e-19,0,nan,4.638780219082359691839e-01
238,2.748285591254408108332e-01,2.739719390858807202026e-01,1.788682514195713594474e-05,1.123199584294009229321e-06,1.123199584294009278848e-06,2.748285591254408108874e-01,1.972506379860323821892e-19,0,nan,4.651956415161460081317e-01
239,2.739629956733097416565e-01,2.731117390550981942766e-01,1.768954576983488700936e-05,1.107632549392028223499e-06,1.107632549392028273026e-06,2.739629956733097416836e-01,9.893691754071538186099e-20,0,nan,4.665070252249285387143e-01
240,2.731028942822132768214e-01,2.722569509387068772662e-01,1.749515690540513861080e-05,1.092334660680682360692e-06,1.092334660680682410219e-06,2.731028942822132769028e-01,2.977455187728076364388e-19,0,nan,4.678122135260307712845e-01
241,2.722482033602541746963e-01,2.714075237648845660286e-01,1.730360580288619399891e-05,1.077300347307773584740e-06,1.077300347307773634268e-06,2.722482033602541747505e-01,1.991201703268592338946e-19,0,nan,4.691112466260271847526e-01
242,2.713988719619831229345e-01,2.705634071987858842829e-01,1.711484086729546210023e-05,1.062524172590215035204e-06,1.062524172590215084732e-06,2.713988719619831229616e-01,9.987165427840989423853e-20,0,nan,4.704041644476413846403e-01
243,2.705548497783522365412e-01,2.697245515326665678073e-01,1.692881162526304104190e-05,1.048000830331638679777e-06,1.048000830331638729305e-06,2.705548497783522365954e-01,2.003664272464012090772e-19,0,nan,4.716910066308122782776e-01
244,2.697160871268539362967e-01,2.688909076761896166103e-01,1.674546869668821415327e-05,1.033725141253356378030e-06,1.033725141253356427557e-06,2.697160871268539363509e-01,2.009895264377719861692e-19,0,nan,4.729718125338022407709e-01
245,2.688825349418412725066e-01,2.680624271469094581355e-01,1.656476376721157005462e-05,1.019692049534809799517e-06,1.019692049534809849044e-06,2.688825349418412725608e-01,2.016126061739218365825e-19,0,nan,4.742466212343450421339e-01
246,2.680541447650258523434e-01,2.672390620609303586155e-01,1.638664956147643740400e-05,1.005896619459789057427e-06,1.005896619459789106954e-06,2.680541447650258524247e-01,3.033534997479448137841e-19,0,nan,4.755154715308313890512e-01
247,2.672308687361496203885e-01,2.664207651237354081586e-01,1.621107981715426371987e-05,9.923340321648385025125e-07,9.923340321648385520400e-07,2.672308687361496204427e-01,2.028587074564337425434e-19,0,nan,4.767784019435300219404e-01
248,2.664126595838268310250e-01,2.656074896211824924860e-01,1.603800925970947097357e-05,9.789995824864010812012e-07,9.789995824864011307287e-07,2.664126595838268310792e-01,2.034817290925996449037e-19,0,nan,4.780354507158423840642e-01
249,2.655994706165526377396e-01,2.647991894106637491288e-01,1.586739357788018809985e-05,9.658886759033802637906e-07,9.658886759033803133180e-07,2.655994706165526378480e-01,4.082094629061866059200e-19,0,nan,4.792866558155889599975e-01
250,2.647912557138748090174e-01,2.639958189124250882685e-01,1.569918939985209454246e-05,9.529968255719210212154e-07,9.529968255719210707945e-07,2.647912557138748090987e-01,3.070915718768276365552e-19,0,nan,4.805320549363254576270e-01
251,2.639879693177251622331e-01,2.631973331010424390123e-01,1.553335427010341041988e-05,9.403196494493288735539e-07,9.403196494493289231330e-07,2.639879693177251623144e-01,3.080260178013840321871e-19,0,nan,4.817716854986870739686e-01
252,2.631895664239073873083e-01,2.624036874970514598244e-01,1.536984662689983973479e-05,9.278528675041588956747e-07,9.278528675041589452538e-07,2.631895664239073874167e-01,4.119472467002090892125e-19,0,nan,4.830055846517591568623e-01
253,2.623960025737380099143e-01,2.616148381587275290278e-01,1.520862578041901395785e-05,9.155922990096149421637e-07,9.155922990096149917428e-07,2.623960025737380100227e-01,4.131930981611749462027e-19,0,nan,4.842337892744726465691e-01
254,2.616072338458373195411e-01,2.608307416740129045017e-01,1.504965189148469596241e-05,9.035338599175033936551e-07,9.035338599175034432343e-07,2.616072338458373196224e-01,3.108291836621425103369e-19,0,nan,4.854563359770227346077e-01
255,2.608232168480671621554e-01,2.600513551525880149402e-01,1.489288595089168964635e-05,8.916735603100856937437e-07,8.916735603100857433228e-07,2.608232168480671622096e-01,2.078423434822265027123e-19,0,nan,4.866732611023092497870e-01
256,2.600439087096125691093e-01,2.592766362180839157230e-01,1.473828975930306001071e-05,8.800075019272699317440e-07,8.800075019272699813231e-07,2.600439087096125691636e-01,2.084652122531002989384e-19,0,nan,4.878846007273973316121e-01
257,2.592692670732042641902e-01,2.585065430004330101093e-01,1.458582590770190264415e-05,8.685318757666739757103e-07,8.685318757666740252894e-07,2.592692670732042642715e-01,3.136320932069963615016e-19,0,nan,4.890903906649970182211e-01
258,2.584992500874791591665e-01,2.577410341283552051709e-01,1.443545775838051198364e-05,8.572429597541812577386e-07,8.572429597541813073178e-07,2.584992500874791592207e-01,2.097108931880068862337e-19,0,nan,4.902906664649604210021e-01
259,2.577338163994760149224e-01,2.569800687219767354745e-01,1.428714942645038485700e-05,8.461371164826954823648e-07,8.461371164826955319439e-07,2.577338163994760150037e-01,3.155005581820040519585e-19,0,nan,4.914854634157952168328e-01
260,2.569729251472635102945e-01,2.562236063855789524907e-01,1.414086576185706162270e-05,8.352107910168823739975e-07,8.352107910168824235766e-07,2.569729251472635103487e-01,2.109564989899578997596e-19,0,nan,4.926748165461932430398e-01
261,2.562165359526980239614e-01,2.554716072004744389381e-01,1.399657233188435058639e-05,8.244605087617652303999e-07,8.244605087617652799790e-07,2.562165359526980240156e-01,2.115792738462568997870e-19,0,nan,4.938587606265730195032e-01
262,2.554646089143084967553e-01,2.547240317180078680685e-01,1.385423540413300591471e-05,8.138828733931166892126e-07,8.138828733931167387917e-07,2.554646089143084968095e-01,2.122020300763427181345e-19,0,nan,4.950373301706350792552e-01
263,2.547171046003058015813e-01,2.539808409526790867713e-01,1.371382192995943330591e-05,8.034745648476618189819e-07,8.034745648476618685611e-07,2.547171046003058016355e-01,2.128247677333646149642e-19,0,nan,4.962105594369290316101e-01
264,2.539739840417141070617e-01,2.532419963753859585372e-01,1.357529952836048344377e-05,7.932323373711775523290e-07,7.932323373711776019082e-07,2.539739840417141071159e-01,2.134474868708263062420e-19,0,nan,4.973784824304313211647e-01
265,2.532352087256217782905e-01,2.525074599067845588943e-01,1.343863647029086095157e-05,7.831530176226407300223e-07,7.831530176226407796014e-07,2.532352087256217783718e-01,3.211052813138520899577e-19,0,nan,4.985411329041326950709e-01
266,2.525007405885494134634e-01,2.517771939107643700538e-01,1.330380166340012748968e-05,7.732335028326416885789e-07,7.732335028326417381581e-07,2.525007405885494135447e-01,3.220393047041239904126e-19,0,nan,4.996985443606344307434e-01
267,2.517705420099326699785e-01,2.510511611880361745495e-01,1.317076463717671098544e-05,7.634707590143425225743e-07,7.634707590143425721535e-07,2.517705420099326700870e-01,4.306310674116637802686e-19,0,nan,5.008507500537524064952e-01
268,2.510445758057175861893e-01,2.503293249698304003209e-01,1.303949552848675209305e-05,7.538618192253190242226e-07,7.538618192253190738017e-07,2.510445758057175862977e-01,4.318763586131270359530e-19,0,nan,5.019977829901281516983e-01
269,2.503228052220661569501e-01,2.496116489117037193170e-01,1.290996506749602099455e-05,7.444037818786828585351e-07,7.444037818786829081142e-07,2.503228052220661570856e-01,5.414020166499052652245e-19,0,nan,5.031396759308460304386e-01
270,2.496051939291699713080e-01,2.488980970874517517622e-01,1.278214456396352673205e-05,7.350938091019359729570e-07,7.350938091019360225361e-07,2.496051939291699714164e-01,4.343668316426005882879e-19,0,nan,5.042764613930557654627e-01
271,2.488917060151697699974e-01,2.481886339831257759996e-01,1.265600589389581499736e-05,7.259291251420625520148e-07,7.259291251420626015940e-07,2.488917060151697701194e-01,4.900635154037037214813e-19,0,nan,5.054081716515995292447e-01
272,2.481823059801788280998e-01,2.474832244911513908105e-01,1.253152148655131154901e-05,7.169070148154151683875e-07,7.169070148154152179667e-07,2.481823059801788281946e-01,3.822500146326236536200e-19,0,nan,5.065348387406428689282e-01
273,2.474769587304081151498e-01,2.467818339045471226750e-01,1.240866431178441566549e-05,7.080248220010011977890e-07,7.080248220010012473681e-07,2.474769587304081152446e-01,3.833394857410820715428e-19,0,nan,5.076564944553087608712e-01
274,2.467756295723912304639e-01,2.460844279112410155951e-01,1.228740786771938403690e-05,6.992799481758231360010e-07,6.992799481758231855801e-07,2.467756295723912305723e-01,4.393473433191892580085e-19,0,nan,5.087731703533141213434e-01
275,2.460782842073071559076e-01,2.453909725884832838597e-01,1.216772616874436831335e-05,6.906698509909722709822e-07,6.906698509909723205614e-07,2.460782842073071560024e-01,3.855183337208289725662e-19,0,nan,5.098848977566081274609e-01
276,2.453848887253989116838e-01,2.447014343973531512406e-01,1.204959373381628171500e-05,6.821920428872192698009e-07,6.821920428872193193800e-07,2.453848887253989117651e-01,3.313780378196377135125e-19,0,nan,5.109917077530117310693e-01
277,2.446954096004862431064e-01,2.440157801773580412158e-01,1.193298557506747073471e-05,6.738440897488877366962e-07,6.738440897488877862753e-07,2.446954096004862432148e-01,4.430823505253651379379e-19,0,nan,5.120936311978577765267e-01
278,2.440098136845705074785e-01,2.433339771411233232537e-01,1.181787718670545824363e-05,6.656236095948377133591e-07,6.656236095948377629383e-07,2.440098136845705075598e-01,3.332454613547973086086e-19,0,nan,5.131906987156311573017e-01
279,2.433280682025299705170e-01,2.426559928691708596204e-01,1.170424453419730408735e-05,6.575282713054255221007e-07,6.575282713054255716798e-07,2.433280682025299706254e-01,4.455721777165005203347e-19,0,nan,5.142829407016084718326e-01
280,2.426501407469037609692e-01,2.419817953047846356571e-01,1.159206404373039949580e-05,6.495557933843443303522e-07,6.495557933843443799314e-07,2.426501407469037610505e-01,3.351127787773616685439e-19,0,nan,5.153703873234966624582e-01
281,2.419759992727627704527e-01,2.413113527489617938821e-01,1.148131259194177210229e-05,6.417039427542864186146e-07,6.417039427542864681937e-07,2.419759992727627705611e-01,4.480618638807059869719e-19,0,nan,5.164530685230701464962e-01
282,2.413056120926658230024e-01,2.406446338554474292031e-01,1.137196749590823010142e-05,6.339705335854033973543e-07,6.339705335854034469334e-07,2.413056120926658231109e-01,4.493066543637413308287e-19,0,nan,5.175310140178059683798e-01
283,2.406389478716994750825e-01,2.399816076258515376243e-01,1.126400650338991650648e-05,6.263534261555746103497e-07,6.263534261555746599288e-07,2.406389478716994751774e-01,3.942324836919660758130e-19,0,nan,5.186042533025165224780e-01
284,2.399759756225998426604e-01,2.393222434048465465853e-01,1.115740778332007922339e-05,6.188505257415267293042e-07,6.188505257415267788834e-07,2.399759756225998427417e-01,3.388470980290701292235e-19,0,nan,5.196728156509794216986e-01
285,2.393166647009548865456e-01,2.386665108754438881526e-01,1.105214991653408857758e-05,6.114597815398791206093e-07,6.114597815398791701885e-07,2.393166647009548866269e-01,3.397806125955439182106e-19,0,nan,5.207367301175640997160e-01
286,2.386609848004856211141e-01,2.380143800543481102158e-01,1.094821188673095247505e-05,6.041791856172200225024e-07,6.041791856172200720816e-07,2.386609848004856211954e-01,3.407141012360700464136e-19,0,nan,5.217960255388547597625e-01
287,2.380089059484047447440e-01,2.373658212873870528692e-01,1.084557307166079036463e-05,5.970067718883479256929e-07,5.970067718883479752721e-07,2.380089059484047448389e-01,3.985888247099750548517e-19,0,nan,5.228507305352692976683e-01
288,2.373603985008512224763e-01,2.367208052450166489659e-01,1.074421323453193074024e-05,5.899406151218408658017e-07,5.899406151218409153809e-07,2.373603985008512225712e-01,3.996778345994452953452e-19,0,nan,5.239008735126738475446e-01
289,2.367154331383993830039e-01,2.360793029178989385934e-01,1.064411251563149383365e-05,5.829788299721436369522e-07,5.829788299721436865313e-07,2.367154331383993830852e-01,3.435144124670175171319e-19,0,nan,5.249464826639926102645e-01
290,2.360739808616411228445e-01,2.354412856125519174335e-01,1.054525142415351094599e-05,5.761195700373892777273e-07,5.761195700373893273065e-07,2.360739808616411229122e-01,2.870398318909127725813e-19,0,nan,5.259875859708126483194e-01
291,2.354360129868398406776e-01,2.348067249470698684673e-01,1.044761083022881582014e-05,5.693610269421965800642e-07,5.693610269421966296434e-07,2.354360129868398407590e-01,3.453811585781403102324e-19,0,nan,5.270242112049833410874e-01
292,2.348015011416547540631e-01,2.341755928469128550596e-01,1.035117195715112033250e-05,5.627014294447098832409e-07,5.627014294447099328200e-07,2.348015011416547541580e-01,4.040335757276456300582e-19,0,nan,5.280563859302102105455e-01
293,2.341704172609342794975e-01,2.335478615407640816154e-01,1.025591637379385872337e-05,5.561390425671710617238e-07,5.561390425671711113029e-07,2.341704172609342795924e-01,4.051224369078665763113e-19,0,nan,5.290841375036428442043e-01
294,2.335427335825771846892e-01,2.329235035564538554759e-01,1.016182598721254977678e-05,5.496721667493364342994e-07,5.496721667493364838785e-07,2.335427335825771847977e-01,4.642414498852934399152e-19,0,nan,5.301074930774566555474e-01
295,2.329184226434602491960e-01,2.323024917169489101445e-01,1.006888303542758663402e-05,5.432991370240733389799e-07,5.432991370240733885590e-07,2.329184226434602493044e-01,4.654857954903577244349e-19,0,nan,5.311264796004282311972e-01
296,2.322974572754311963640e-01,2.316847991364058766773e-01,9.977070080382518644437e-06,5.370183222144923758368e-07,5.370183222144924254159e-07,2.322974572754311964589e-01,4.083888442222534101763e-19,0,nan,5.321411238195040352287e-01
297,2.316798106013656854209e-01,2.310703992162877146117e-01,9.886370001073039130286e-06,5.308281241519918298057e-07,5.308281241519918793848e-07,2.316798106013656855022e-01,3.509807899330762970358e-19,0,nan,5.331514522813622454413e-01
298,2.310654560312871780916e-01,2.304592656415419399656e-01,9.796765986842037635163e-06,5.247269769146105920895e-07,5.247269769146106416687e-07,2.310654560312871781729e-01,3.519139742177750591066e-19,0,nan,5.341574913339675152128e-01
299,2.304543672585485189513e-01,2.298513723768395109202e-01,9.708241530836214944015e-06,5.187133460851050146189e-07,5.187133460851050641980e-07,2.304543672585485190461e-01,4.116549893196376275665e-19,0,nan,5.351592671281184602464e-01
300,2.298465182560740928234e-01,2.292466936628732564760e-01,9.620780423619894371866e-06,5.127857280281835932015e-07,5.127857280281836427806e-07,2.298465182560740928776e-01,2.358535123158978961765e-19,0,nan,5.361568056189876838404e-01
301,2.292418832726614465195e-01,2.286452040127147560878e-01,9.534366746941793575823e-06,5.069426491863512039916e-07,5.069426491863512535708e-07,2.292418832726614466008e-01,3.547133786180606866169e-19,0,nan,5.371501325676541657413e-01
302,2.286404368293412852031e-01,2.280468782082286014048e-01,9.448984867650647642413e-06,5.011826653938318285408e-07,5.011826653938318781199e-07,2.286404368293412852844e-01,3.556464642214928981647e-19,0,nan,5.381392735426278486986e-01
303,2.280421537157947760760e-01,2.274516912965429925591e-01,9.364619431755696186535e-06,4.955043612080553311393e-07,4.955043612080553807184e-07,2.280421537157947761709e-01,4.160094462654202773766e-19,0,nan,5.391242539213662632357e-01
304,2.274470089868271147163e-01,2.268596185865756443905e-01,9.281255358628166068384e-06,4.899063492582099167841e-07,4.899063492582099663632e-07,2.274470089868271147976e-01,3.575125621507834578299e-19,0,nan,5.401050988917830492564e-01
305,2.268549779588963302978e-01,2.262706356456139976353e-01,9.198877835339995180335e-06,4.843872696103774067598e-07,4.843872696103774563389e-07,2.268549779588963303926e-01,4.181865037569095700392e-19,0,nan,5.410818334537482327267e-01
306,2.262660362066963276297e-01,2.256847182959487521794e-01,9.117472311136153989280e-06,4.789457891487834656061e-07,4.789457891487835151852e-07,2.262660362066963277245e-01,4.192749901086305202919e-19,0,nan,5.420544824205801318832e-01
307,2.256801595597931841099e-01,2.251018426115597585632e-01,9.037024492037028350256e-06,4.735806009727093893952e-07,4.735806009727094389743e-07,2.256801595597931842048e-01,4.203634483311625312660e-19,0,nan,5.430230704205287698013e-01
308,2.250973240993137400523e-01,2.245219849148533242095e-01,8.957520335567430959746e-06,4.682904238086260674220e-07,4.682904238086261170012e-07,2.250973240993137401472e-01,4.214518785244451667882e-19,0,nan,5.439876218982506831680e-01
309,2.245175061546855405022e-01,2.239451217734500101746e-01,8.878946045608909278102e-06,4.630740014371242526224e-07,4.630740014371243022016e-07,2.245175061546855405700e-01,3.018144862773314886284e-19,0,nan,5.449481611162750244789e-01
310,2.239406823004272057201e-01,2.233712299970220125977e-01,8.801288067372114560488e-06,4.579301021342283441439e-07,4.579301021342283937230e-07,2.239406823004272058014e-01,3.631102759047801192510e-19,0,nan,5.459047121564608551453e-01
311,2.233668293529883265444e-01,2.228002866341792419995e-01,8.724533082486091181592e-06,4.528575181266935306572e-07,4.528575181266935802364e-07,2.233668293529883266258e-01,3.640431445078617835123e-19,0,nan,5.468572989214455468978e-01
312,2.227959243676379989601e-01,2.222322689694032310883e-01,8.648668004201435946228e-06,4.478550650608983484070e-07,4.478550650608983979861e-07,2.227959243676379990279e-01,3.041466578559496376566e-19,0,nan,5.478059451360842031765e-01
313,2.222279446354011303637e-01,2.216671545200280195971e-01,8.573679972704365639975e-06,4.429215814849565248685e-07,4.429215814849565744477e-07,2.222279446354011304450e-01,3.659088107475536945057e-19,0,nan,5.487506743488800275413e-01
314,2.216628676800416674150e-01,2.211049210332671819236e-01,8.499556350538816300936e-06,4.380559283436833920097e-07,4.380559283436834415888e-07,2.216628676800416674963e-01,3.668416085538822042044e-19,0,nan,5.496915099334055680876e-01
315,2.211006712550919125099e-01,2.205455464832861796809e-01,8.426284718133780163607e-06,4.332569884860631969428e-07,4.332569884860632465220e-07,2.211006712550919125912e-01,3.677743829307354829741e-19,0,nan,5.506284750897147740618e-01
316,2.205413333409271127954e-01,2.199890090683192384724e-01,8.353852869433166651761e-06,4.285236661848743144880e-07,4.285236661848743640671e-07,2.205413333409271128902e-01,4.301583229563095224589e-19,0,nan,5.515615928457458077010e-01
317,2.199848321418845218837e-01,2.194352872078299633628e-01,8.282248807625550958357e-06,4.238548866681396918331e-07,4.238548866681397414122e-07,2.199848321418845219785e-01,4.312465053558530513087e-19,0,nan,5.524908860587145578475e-01
318,2.194311460834261505773e-01,2.188843595397149240848e-01,8.211460740971249128930e-06,4.192495956620798455737e-07,4.192495956620798951528e-07,2.194311460834261506858e-01,4.940967551038987558009e-19,0,nan,5.534163774164988104502e-01
319,2.188802538093444384612e-01,2.183362049175494556919e-01,8.141477078724231192232e-06,4.147067589452553911762e-07,4.147067589452554407554e-07,2.188802538093444385560e-01,4.334227891343551857418e-19,0,nan,5.543380894390130319356e-01
320,2.183321341790100935727e-01,2.177908024078749356215e-01,8.072286427146454351052e-06,4.102253619135954341699e-07,4.102253619135954837490e-07,2.183321341790100936675e-01,4.345108907088308069908e-19,0,nan,5.552560444795737312415e-01
321,2.177867662646613623918e-01,2.172481312875268130860e-01,8.003877585612266706917e-06,4.058044091560171936371e-07,4.058044091560172432162e-07,2.177867662646613625002e-01,4.978273891848633644393e-19,0,nan,5.561702647262553657640e-01
322,2.172441293487340069471e-01,2.167081710410026804890e-01,7.936239542800597973281e-06,4.014429240403509815915e-07,4.014429240403510311706e-07,2.172441293487340070555e-01,4.990708728174995151295e-19,0,nan,5.570807722032367676379e-01
323,2.167042029212312801990e-01,2.161709013578696912032e-01,7.869361472972717940936e-06,3.971399483092931271723e-07,3.971399483092931767514e-07,2.167042029212312803074e-01,5.003143261045082836311e-19,0,nan,5.579875887721380640027e-01
324,2.161669666771332048375e-01,2.156363021302106410947e-01,7.803232732333405494656e-06,3.928945416861176286869e-07,3.928945416861176782660e-07,2.161669666771332049460e-01,5.015577491564045787132e-19,0,nan,5.588907361333480732033e-01
325,2.156324005138444743957e-01,2.151043534501080455468e-01,7.737842855473431343544e-06,3.887057814898852522465e-07,3.887057814898853018256e-07,2.156324005138444745042e-01,5.028011420834199998188e-19,0,nan,5.597902358273421646200e-01
326,2.151004845286803088261e-01,2.145750356071655556075e-01,7.673181551891315977751e-06,3.845727622598964658478e-07,3.845727622598965154269e-07,2.151004845286803089617e-01,6.300556312443725066886e-19,0,nan,5.606861092359905678691e-01
327,2.145711990163896099520e-01,2.140483290860660710590e-01,7.609238702592380976838e-06,3.804945953891420357640e-07,3.804945953891420853431e-07,2.145711990163896100740e-01,5.684488177525754253318e-19,0,nan,5.615783775838571262795e-01
328,2.140445244667147748783e-01,2.135242145641659196776e-01,7.546004356763166717819e-06,3.764704087665123016243e-07,3.764704087665123512035e-07,2.140445244667147749868e-01,5.065311412131472039277e-19,0,nan,5.624670619394884900919e-01
329,2.135204415619875380916e-01,2.130026729091244848879e-01,7.483468728519342774456e-06,3.724993464275331155589e-07,3.724993464275331651380e-07,2.135204415619875382271e-01,6.347180184214046167719e-19,0,nan,5.633521832166937487831e-01
330,2.129989311747602252149e-01,2.124836851765686758552e-01,7.421622193725288893916e-06,3.685805682134031746596e-07,3.685805682134032242387e-07,2.129989311747602253504e-01,6.362720733537061898676e-19,0,nan,5.642337621758145070703e-01
331,2.124799743654718132041e-01,2.119672326077916456528e-01,7.360455286883574480149e-06,3.647132494381140058238e-07,3.647132494381140554030e-07,2.124799743654718133261e-01,5.740434823039960293852e-19,0,nan,5.651118194249854086056e-01
332,2.119635523801482038714e-01,2.114532966274851749508e-01,7.299958698092613086132e-06,3.608965805634401894102e-07,3.608965805634402389894e-07,2.119635523801482040069e-01,6.393800728420934740641e-19,0,nan,5.659863754213851165780e-01
333,2.114496466481361286417e-01,2.109418588415051495401e-01,7.240123270070815545007e-06,3.571297668815935338728e-07,3.571297668815935834520e-07,2.114496466481361287637e-01,5.768406159012817884798e-19,0,nan,5.668574504724777651538e-01
334,2.109382387798701141305e-01,2.104329010346695716046e-01,7.180939995245610913375e-06,3.534120282053408456676e-07,3.534120282053408952468e-07,2.109382387798701142525e-01,5.782391334551103520464e-19,0,nan,5.677250647372448912422e-01
335,2.104293105646719487956e-01,2.099264051685885546476e-01,7.122400012905748907775e-06,3.497425985653906912219e-07,3.497425985653907408010e-07,2.104293105646719489176e-01,5.796376183399268153921e-19,0,nan,5.685892382274078714691e-01
336,2.099228439685821017720e-01,2.094223533795257632744e-01,7.064494606415340338465e-06,3.461207259148601100042e-07,3.461207259148601595833e-07,2.099228439685821018940e-01,5.810360706759202485589e-19,0,nan,5.694499908086408741163e-01
337,2.094188211322225555980e-01,2.089207279762907687980e-01,7.007215200488133801562e-06,3.425456718406376400244e-07,3.425456718406376896035e-07,2.094188211322225557336e-01,6.471494339810092911789e-19,0,nan,5.703073422017743566016e-01
338,2.089172243686905247302e-01,2.084215114381618021459e-01,6.950553358520567515898e-06,3.390167112814642394446e-07,3.390167112814642890237e-07,2.089172243686905248522e-01,5.838328781803342291596e-19,0,nan,5.711613119839891265501e-01
339,2.084180361614825418567e-01,2.079246864128383950367e-01,6.894500779982174147021e-06,3.355331322525587565069e-07,3.355331322525588060861e-07,2.084180361614825419922e-01,6.502569262080701732558e-19,0,nan,5.720119195900009957320e-01
340,2.079212391624484039510e-01,2.074302357144234105156e-01,6.839049297861954996248e-06,3.320942355766195081883e-07,3.320942355766195577674e-07,2.079212391624484040865e-01,6.518106188026441082251e-19,0,nan,5.728591843132360533742e-01
341,2.074268161897744795378e-01,2.069381423214339728458e-01,6.784190876169376517990e-06,3.286993346210382863743e-07,3.286993346210383359534e-07,2.074268161897744796733e-01,6.533642758933164589462e-19,0,nan,5.737031253069965903968e-01
342,2.069347502259958881672e-01,2.064483893748408166956e-01,6.729917607488678402995e-06,3.253477550411677210519e-07,3.253477550411677706310e-07,2.069347502259958883027e-01,6.549178976111035107102e-19,0,nan,5.745437615856177042276e-01
343,2.064450244160370723522e-01,2.059609601761355838877e-01,6.676221710585217068945e-06,3.220388345294874020387e-07,3.220388345294874516178e-07,2.064450244160370724606e-01,5.251771872692715707702e-19,0,nan,5.753811120256146209475e-01
344,2.059576220652802912764e-01,2.054758381854256056614e-01,6.623095528062602379648e-06,3.187719225705184917334e-07,3.187719225705185413126e-07,2.059576220652802914119e-01,6.580250354499237138263e-19,0,nan,5.762151953668207671330e-01
345,2.054725266376615743614e-01,2.049930070195557162648e-01,6.570531524069418280809e-06,3.155463802013407653864e-07,3.155463802013408149655e-07,2.054725266376615744834e-01,5.936206966477364509367e-19,0,nan,5.770460302135166299358e-01
346,2.049897217537936815510e-01,2.045124504502566528365e-01,6.518522282054349825642e-06,3.123615797775700857375e-07,3.123615797775701353167e-07,2.049897217537936816730e-01,5.950188300226908171525e-19,0,nan,5.778736350355494427538e-01
347,2.045091911891156256681e-01,2.040341524023196047131e-01,6.467060502568570225508e-06,3.092169047446582726908e-07,3.092169047446583222699e-07,2.045091911891156257901e-01,5.964169321457414961496e-19,0,nan,5.786980281694437382319e-01
348,2.040309188720683204250e-01,2.035580969517964830475e-01,6.416139001114271509694e-06,3.061117494143811540151e-07,3.061117494143812035942e-07,2.040309188720683205469e-01,5.978150031324356588136e-19,0,nan,5.795192278195028057295e-01
349,2.035548888822959259093e-01,2.030842683242254904203e-01,6.365750706038251678834e-06,3.030455187463843029195e-07,3.030455187463843524987e-07,2.035548888822959260177e-01,5.326338160870388797055e-19,0,nan,5.803372520589011017162e-01
350,2.030810854488724712948e-01,2.026126508928815770798e-01,6.315888656469499547547e-06,3.000176281346595651652e-07,3.000176281346596147444e-07,2.030810854488724714304e-01,6.673456135077029917242e-19,0,nan,5.811521188307676492012e-01
351,2.026094929485533423198e-01,2.021432291770513786552e-01,6.266546000299746185731e-06,2.970275031988289788731e-07,2.970275031988290284523e-07,2.026094929485533424553e-01,6.688989226931270592690e-19,0,nan,5.819638459492604776408e-01
352,2.021400959040512287723e-01,2.016759878403322376337e-01,6.217715992205978433283e-06,2.940745795801160746256e-07,2.940745795801161242048e-07,2.021400959040512288942e-01,6.034069780124939034722e-19,0,nan,5.827724511006321447956e-01
353,2.016728789823361346509e-01,2.012109116889549179877e-01,6.169391991713936233828e-06,2.911583027418878355580e-07,2.911583027418878851372e-07,2.016728789823361347728e-01,6.048048950364934343908e-19,0,nan,5.835779518442863901388e-01
354,2.012078269929590610120e-01,2.007479856701296296620e-01,6.121567461301640575560e-06,2.882781277746537833601e-07,2.882781277746538329392e-07,2.012078269929590611476e-01,6.735586462321395652883e-19,0,nan,5.843803656138259631841e-01
355,2.007449248863989788353e-01,2.002871948704149869714e-01,6.074235964542023590980e-06,2.854335192054117577239e-07,2.854335192054118073030e-07,2.007449248863989789844e-01,7.426230018074907294104e-19,0,nan,5.851797097180916821905e-01
356,2.002841577524327159595e-01,1.998285245141095312120e-01,6.027391164283756103289e-06,2.826239508112329519705e-07,2.826239508112330015496e-07,2.002841577524327160950e-01,6.766649598327600152519e-19,0,nan,5.859760013421927654729e-01
357,1.998255108185273893392e-01,1.993719599616654552382e-01,5.981026820869391140610e-06,2.798489054369816897312e-07,2.798489054369817393104e-07,1.998255108185273894883e-01,7.460398730177282668495e-19,0,nan,5.867692575485284900709e-01
358,1.993689694482550205378e-01,1.989174867081241738332e-01,5.935136790389964533675e-06,2.771078748170682517879e-07,2.771078748170683013671e-07,1.993689694482550206869e-01,7.477482535488005197641e-19,0,nan,5.875594952778012279755e-01
359,1.989145191397289788538e-01,1.984650903815733906642e-01,5.889715022975215551811e-06,2.744003594011358077430e-07,2.744003594011358573222e-07,1.989145191397289790029e-01,7.494565975449788785836e-19,0,nan,5.883467313500209097308e-01
360,1.984621455240619030612e-01,1.980147567416253184558e-01,5.844755561118611858856e-06,2.717258681835851732206e-07,2.717258681835852227998e-07,1.984621455240619032102e-01,7.511649051414815145942e-19,0,nan,5.891309824655009691886e-01
361,1.980118343638447591553e-01,1.975664716779157157228e-01,5.800252538036383792759e-06,2.690839185368436990647e-07,2.690839185368437486438e-07,1.980118343638447593044e-01,7.528731764730177691904e-19,0,nan,5.899122652058458228129e-01
362,1.975635715516466975431e-01,1.971202212086234092052e-01,5.756200176059793067291e-06,2.664740360482871084349e-07,2.664740360482871580140e-07,1.975635715516466976651e-01,6.173847913694623766386e-19,0,nan,5.906905960349299349239e-01
363,1.971173431085353793050e-01,1.966759914790099771103e-01,5.712592785059880555075e-06,2.638957543607255371597e-07,2.638957543607255867389e-07,1.971173431085353794405e-01,6.875360098886178297392e-19,0,nan,5.914659912998685235819e-01
364,1.966731351826174471780e-01,1.962337687599792745286e-01,5.669424760903956960776e-06,2.613486150163673991662e-07,2.613486150163674487453e-07,1.966731351826174473135e-01,6.890888856520663128864e-19,0,nan,5.922384672319799643549e-01
365,1.962309340475988225436e-01,1.957935394466564873089e-01,5.626690583943118399942e-06,2.588321673041769936629e-07,2.588321673041770432421e-07,1.962309340475988226791e-01,6.906417289325765583079e-19,0,nan,5.930080399477399395671e-01
366,1.957907261013645157513e-01,1.953552900569864074026e-01,5.584384817530087279375e-06,2.563459681105440076838e-07,2.563459681105440572630e-07,1.957907261013645158732e-01,6.229750858652604457302e-19,0,nan,5.937747254497273971595e-01
367,1.953524978645776423653e-01,1.949190072303506270735e-01,5.542502106566696046744e-06,2.538895817731852288910e-07,2.538895817731852784701e-07,1.953524978645776424873e-01,6.243725866723918548317e-19,0,nan,5.945385396275623673544e-01
368,1.949162359792973437230e-01,1.944846777262033555688e-01,5.501037176080348536619e-06,2.514625799382008912197e-07,2.514625799382009407989e-07,1.949162359792973438314e-01,5.562400520604455441299e-19,0,nan,5.952994982588356969182e-01
369,1.944819272076153153972e-01,1.940522884227255669511e-01,5.459984829828810205214e-06,2.490645414202101196259e-07,2.490645414202101692050e-07,1.944819272076153155056e-01,5.574822236968507394370e-19,0,nan,5.960576170100307555571e-01
370,1.940495584303106525503e-01,1.936218263154971925107e-01,5.419339948932694549173e-06,2.466950520654919240085e-07,2.466950520654919735877e-07,1.940495584303106526588e-01,5.587243698237405681932e-19,0,nan,5.968129114374371714221e-01
371,1.936191166455227261663e-01,1.931932785161870770715e-01,5.379097490535028781802e-06,2.443537046180601229940e-07,2.443537046180601725731e-07,1.936191166455227262748e-01,5.599664905353629845379e-19,0,nan,5.975653969880566525872e-01
372,1.931905889674418095561e-01,1.927666322512604227192e-01,5.339252486487296951909e-06,2.420400985886024494537e-07,2.420400985886024990328e-07,1.931905889674418096781e-01,6.313596591662918775716e-19,0,nan,5.983150890005009496357e-01
373,1.927639626250171790716e-01,1.923418748607034489142e-01,5.299800042061373606117e-06,2.397538401262159119588e-07,2.397538401262159615379e-07,1.927639626250171791801e-01,5.624506560879316275132e-19,0,nan,5.990620027058820178979e-01
374,1.923392249606824182348e-01,1.919189937967650023303e-01,5.260735334686775497177e-06,2.374945418928722535547e-07,2.374945418928723031339e-07,1.923392249606824183433e-01,5.636927011155081715905e-19,0,nan,5.998061532286944370234e-01
375,1.919163634290976589483e-01,1.914979766227148547878e-01,5.222053612712672812679e-06,2.352618229405490671652e-07,2.352618229405491167444e-07,1.919163634290976590567e-01,5.649347211010781662899e-19,0,nan,6.005475555876901419322e-01
376,1.914953655959084984528e-01,1.910788110116184319989e-01,5.183750194194115137646e-06,2.330553085909637984587e-07,2.330553085909638480379e-07,1.914953655959084985612e-01,5.661767161370246562822e-19,0,nan,6.012862246967455267296e-01
377,1.910762191365213349422e-01,1.906614847451277205205e-01,5.145820465701940588200e-06,2.308746303178494868770e-07,2.308746303178495364562e-07,1.910762191365213350506e-01,5.674186863153582017010e-19,0,nan,6.020221753657209741678e-01
378,1.906589118348948695529e-01,1.902459857122881045784e-01,5.108259881155849543536e-06,2.287194256317126759307e-07,2.287194256317127255098e-07,1.906589118348948696613e-01,5.686606317277171450741e-19,0,nan,6.027554223013128733210e-01
379,1.902434315823475266516e-01,1.898323019083608889244e-01,5.071063960680136912077e-06,2.265893379670154530657e-07,2.265893379670155026448e-07,1.902434315823475267601e-01,5.699025524653679184089e-19,0,nan,6.034859801078981783292e-01
380,1.898297663763805488533e-01,1.894204214336612679431e-01,5.034228289481589213336e-06,2.244840165717250713403e-07,2.244840165717251209194e-07,1.898297663763805489482e-01,4.997513925418047163069e-19,0,nan,6.042138632883715672448e-01
381,1.894179043195165271479e-01,1.890103324924115056670e-01,4.997748516749064611351e-06,2.224031163991760532107e-07,2.224031163991761027899e-07,1.894179043195165272563e-01,5.723863202797532491534e-19,0,nan,6.049390862449752598014e-01
382,1.890078336181531311349e-01,1.886020233916090950893e-01,4.961620354574285670263e-06,2.203462980021910830975e-07,2.203462980021911326766e-07,1.890078336181531312298e-01,5.019246465950188743850e-19,0,nan,6.056616632801215493976e-01
383,1.885995425814318079434e-01,1.881954825399096694423e-01,4.925839576893385912224e-06,2.183132274294083656035e-07,2.183132274294084151826e-07,1.885995425814318080383e-01,5.030112416710688632941e-19,0,nan,6.063816085972081071928e-01
384,1.881930196201212227502e-01,1.877906984465244420561e-01,4.890402018448762283337e-06,2.163035761237644556257e-07,2.163035761237645052049e-07,1.881930196201212228451e-01,5.040978155511702809985e-19,0,nan,6.070989363014261163201e-01
385,1.877882532455152176732e-01,1.873876597201319549216e-01,4.855303573770796263394e-06,2.143170208230828613323e-07,2.143170208230829109114e-07,1.877882532455152177680e-01,5.051843683132362266456e-19,0,nan,6.078136604005612923774e-01
386,1.873852320683450695300e-01,1.869863550678039203364e-01,4.820540196179016912521e-06,2.123532434627199784342e-07,2.123532434627200280133e-07,1.873852320683450696384e-01,5.785953143255510463505e-19,0,nan,6.085257948057878484190e-01
387,1.869839447977058308268e-01,1.865867732939449432934e-01,4.786107896802289220803e-06,2.104119310802211371162e-07,2.104119310802211866954e-07,1.869839447977058309353e-01,5.798370409066302231844e-19,0,nan,6.092353533324554582776e-01
388,1.865843802399965421383e-01,1.861889032992459162543e-01,4.752002743617621022940e-06,2.084927757219407348420e-07,2.084927757219407844211e-07,1.865843802399965422467e-01,5.810787436177323855491e-19,0,nan,6.099423497008692806676e-01
389,1.861865272978741074405e-01,1.857927340796508812600e-01,4.718220860507191461038e-06,2.065954743515815823456e-07,2.065954743515816319248e-07,1.861865272978741075489e-01,5.823204225464298349940e-19,0,nan,6.106467975370630952973e-01
390,1.857903749692206276728e-01,1.853982547253371578776e-01,4.684758426333213253778e-06,2.047197287606097175317e-07,2.047197287606097671109e-07,1.857903749692206277677e-01,5.106168180574375991721e-19,0,nan,6.113487103735656092124e-01
391,1.853959123461239912598e-01,1.850054544197085389817e-01,4.651611674030250233441e-06,2.028652454805020362875e-07,2.028652454805020858666e-07,1.853959123461239913547e-01,5.117032457294358689651e-19,0,nan,6.120481016501599907248e-01
392,1.850031286138715238480e-01,1.846143224384013599052e-01,4.618776889714620574352e-06,2.010317356967851546059e-07,2.010317356967852041850e-07,1.850031286138715239429e-01,5.127896528197873083210e-19,0,nan,6.127449847146366864923e-01
393,1.846120130499565026034e-01,1.842248481483032492462e-01,4.586250411810524649232e-06,1.992189151648249505251e-07,1.992189151648250001042e-07,1.846120130499565027118e-01,5.872869021758169316891e-19,0,nan,6.134393728235395770970e-01
394,1.842225550230973439781e-01,1.838370210065843733552e-01,4.554028630192545103081e-06,1.974265041273272444141e-07,1.974265041273272939933e-07,1.842225550230973441001e-01,6.620945214299444703367e-19,0,nan,6.141312791429055268516e-01
395,1.838347439922692770815e-01,1.834508305597409897573e-01,4.522107985344174803364e-06,1.956542272335110554663e-07,1.956542272335111050455e-07,1.838347439922692772035e-01,6.634912517393802108151e-19,0,nan,6.148207167489973841022e-01
396,1.834485695057483176643e-01,1.830662664426511272665e-01,4.490484967532036456470e-06,1.939018134599168268273e-07,1.939018134599168764065e-07,1.834485695057483177863e-01,6.648879559717540428177e-19,0,nan,6.155076986290304871070e-01
397,1.830640212001673612462e-01,1.826833183776422143881e-01,4.459156115995465466223e-06,1.921689960328129394424e-07,1.921689960328129890216e-07,1.830640212001673613681e-01,6.662846342223129233857e-19,0,nan,6.161922376818927296984e-01
398,1.826810887995842166569e-01,1.823019761735704800010e-01,4.428118018151135199225e-06,1.904555123521647396824e-07,1.904555123521647892616e-07,1.826810887995842167653e-01,5.934944769652435334649e-19,0,nan,6.168743467188582431100e-01
399,1.822997621145614044317e-01,1.819222297249119535130e-01,4.397367308812411294117e-06,1.887611039171311825143e-07,1.887611039171312320934e-07,1.822997621145614045537e-01,6.690779131569504920157e-19,0,nan,6.175540384642947455739e-01
400,1.819200310412575473200e-01,1.815440690108648947432e-01,4.366900669423128888050e-06,1.870855162530550511535e-07,1.870855162530551007326e-07,1.819200310412575474284e-01,5.959773458040026377866e-19,0,nan,6.182313255563646186706e-01
401,1.815418855605301831754e-01,1.811674840944634859951e-01,4.336714827305493610073e-06,1.854284988399135428392e-07,1.854284988399135924183e-07,1.815418855605301832838e-01,5.972187460419467949409e-19,0,nan,6.189062205477197586780e-01
402,1.811653157370498332606e-01,1.807924651217026225917e-01,4.306806554921814227569e-06,1.837898050421968253419e-07,1.837898050421968749210e-07,1.811653157370498333555e-01,5.236526081525239552479e-19,0,nan,6.195787359061902628749e-01
403,1.807903117184251616962e-01,1.804190023206736395966e-01,4.277172669149781325238e-06,1.821691920401829537928e-07,1.821691920401830033720e-07,1.807903117184251617775e-01,4.497761089270008431475e-19,0,nan,6.202488840154669980727e-01
404,1.804168637343390647112e-01,1.800470860007108163435e-01,4.247810030571013112014e-06,1.805664207625783090559e-07,1.805664207625783586350e-07,1.804168637343390647925e-01,4.507071082675957855072e-19,0,nan,6.209166771757781093767e-01
405,1.800449620956955308322e-01,1.796767065515485021907e-01,4.218715542772595719230e-06,1.789812558204934645144e-07,1.789812558204935140935e-07,1.800449620956955309136e-01,4.516380907853066484164e-19,0,nan,6.215821276045595199754e-01
406,1.796745971937771158998e-01,1.793078544424887099082e-01,4.189886151661351590748e-06,1.774134654427251171744e-07,1.774134654427251667535e-07,1.796745971937771159811e-01,4.525690565412277284385e-19,0,nan,6.222452474371194740504e-01
407,1.793057594994128792394e-01,1.789405202215790253707e-01,4.161318844790575626491e-06,1.758628214123154275074e-07,1.758628214123154770865e-07,1.793057594994128793072e-01,3.779166713301583032604e-19,0,nan,6.229060487272971763156e-01
408,1.789384395621566300810e-01,1.785746945148006850477e-01,4.133010650698984626623e-06,1.743290990043608035746e-07,1.743290990043608531537e-07,1.789384395621566301488e-01,3.786924483423014353040e-19,0,nan,6.235645434481155796277e-01
410,1.782083155459475441501e-01,1.778475315324297071333e-01,4.077159916052540267280e-06,1.713115372518547443393e-07,1.713115372518547939184e-07,1.782083155459475442043e-01,3.041951687731328156484e-19,0,nan,6.248746606735612169579e-01
411,1.778454929524716808721e-01,1.774861758912999322137e-01,4.049611631718826854186e-06,1.698272653749973390576e-07,1.698272653749973886368e-07,1.778454929524716809263e-01,3.048157573425973874693e-19,0,nan,6.255263067259472894630e-01
412,1.774841510854840728013e-01,1.771262920316722489042e-01,4.022310971366069169259e-06,1.683590499399191106431e-07,1.683590499399191602223e-07,1.774841510854840728419e-01,2.290772512336831689552e-19,0,nan,6.261756933057571744691e-01
413,1.771242808761865658682e-01,1.767678709573630734165e-01,3.995255158954703617271e-06,1.669066827909756789429e-07,1.669066827909757285220e-07,1.771242808761865659089e-01,2.295426762896888388701e-19,0,nan,6.268228319915231594385e-01
414,1.767658733297835960699e-01,1.764109037454564341408e-01,3.968441455707223587065e-06,1.654699589161844123639e-07,1.654699589161844619430e-07,1.767658733297835961106e-01,2.300080932044700741858e-19,0,nan,6.274677342847579863071e-01
415,1.764089195247285805299e-01,1.760553815455592589100e-01,3.941867159525963700540e-06,1.640486763930506053744e-07,1.640486763930506549535e-07,1.764089195247285805706e-01,2.304735020074035072399e-19,0,nan,6.281104116105681032839e-01
416,1.760534106119794959248e-01,1.757012955790657247841e-01,3.915529604421257562038e-06,1.626426363354421608883e-07,1.626426363354422104674e-07,1.760534106119794959654e-01,2.309389027277378096989e-19,0,nan,6.287508753182614684805e-01
417,1.756993378142635141591e-01,1.753486371384305417422e-01,3.889426159949761477656e-06,1.612516428414902700647e-07,1.612516428414903196438e-07,1.756993378142635141997e-01,2.314042953945941270447e-19,0,nan,6.293891366819499584421e-01
418,1.753466924253505668523e-01,1.749973975864510442296e-01,3.863554230662741363600e-06,1.598755029424941088384e-07,1.598755029424941584175e-07,1.753466924253505669065e-01,3.091595733826220223120e-19,0,nan,6.300252069011464211537e-01
419,1.749954658093357128559e-01,1.746475683555579664865e-01,3.837911255564124376102e-06,1.585140265528080929799e-07,1.585140265528081425590e-07,1.749954658093357129237e-01,3.872250944728706496936e-19,0,nan,6.306590971013564329351e-01
420,1.746456493999301844161e-01,1.742991409471147791846e-01,3.812494707578121336169e-06,1.571670264206907315864e-07,1.571670264206907811655e-07,1.746456493999301844838e-01,3.880007089393382598460e-19,0,nan,6.312908183346647981483e-01
421,1.742972346997609901168e-01,1.739521069307254674580e-01,3.787302093026230142249e-06,1.558343180800946136387e-07,1.558343180800946632178e-07,1.742972346997609901846e-01,3.887763101753727850715e-19,0,nan,6.319203815803168431081e-01
422,1.739502132796789543535e-01,1.736064579435506318670e-01,3.762330951113434720221e-06,1.545157198033775391138e-07,1.545157198033775886929e-07,1.739502132796789544213e-01,3.895518982284578147498e-19,0,nan,6.325477977452945528764e-01
423,1.736045767780750751435e-01,1.732621856896317957418e-01,3.737578853423417904040e-06,1.532110525549152721962e-07,1.532110525549153217754e-07,1.736045767780750751977e-01,3.122619785166950857595e-19,0,nan,6.331730776648875949598e-01
424,1.732603169002050840349e-01,1.729192819392238047809e-01,3.713043403422610830439e-06,1.519201399455968487175e-07,1.519201399455968982966e-07,1.732603169002050840891e-01,3.128824279797392803471e-19,0,nan,6.337962321032592783181e-01
426,1.725758941670172191753e-01,1.722375473570764928960e-01,3.664613016852858167044e-06,1.493788860535151890615e-07,1.493788860535152386407e-07,1.725758941670172192295e-01,3.141232956429663482842e-19,0,nan,6.350362072407206789101e-01
427,1.722357150505680664626e-01,1.718987003910161151776e-01,3.640713442287224899508e-06,1.481282048275404175646e-07,1.481282048275404671437e-07,1.722357150505680665304e-01,3.934296423970432078691e-19,0,nan,6.356530491175288609851e-01
428,1.718968800342949715669e-01,1.715611896585441327646e-01,3.617021238484654254287e-06,1.468905982691628891970e-07,1.468905982691629387761e-07,1.718968800342949716212e-01,3.153641218703900739341e-19,0,nan,6.362678078696498114373e-01
429,1.715593811479248904342e-01,1.712250072512434211731e-01,3.593534161183390482897e-06,1.456659025688771176755e-07,1.456659025688771672547e-07,1.715593811479248905020e-01,3.949806494225842293544e-19,0,nan,6.368804939139303662276e-01
430,1.712232104841628294788e-01,1.708901453230683164272e-01,3.570249995204824211966e-06,1.444539563081829762956e-07,1.444539563081830258747e-07,1.712232104841628295465e-01,3.957561336966735854634e-19,0,nan,6.374911175993829531416e-01
431,1.708883601980707140191e-01,1.705565960897305996156e-01,3.547166554014740821422e-06,1.432546004197608052062e-07,1.432546004197608547853e-07,1.708883601980707140868e-01,3.965316052058942395241e-19,0,nan,6.380996892077173698616e-01
432,1.705548225064535922493e-01,1.702243518280927198793e-01,3.524281679292117182026e-06,1.420676781483915672557e-07,1.420676781483916168348e-07,1.705548225064535923035e-01,3.178456511965469370004e-19,0,nan,6.387062189538678559511e-01
433,1.702225896872530738210e-01,1.698934048755681564783e-01,3.501593240505320963107e-06,1.408930350126065914835e-07,1.408930350126066410626e-07,1.702225896872530738616e-01,2.388495060667674314334e-19,0,nan,6.393107169865155062932e-01
434,1.698916540789479038165e-01,1.695637476295288223168e-01,3.479099134495569872715e-06,1.397305187670517942933e-07,1.397305187670518438724e-07,1.698916540789479038572e-01,2.393147661586308243601e-19,0,nan,6.399131933886060621410e-01
435,1.695620080799615745368e-01,1.692353725467194126516e-01,3.456797285067511205212e-06,1.385799793655516140755e-07,1.385799793655516636546e-07,1.695620080799615745775e-01,2.397800186999037451188e-19,0,nan,6.405136581778631289503e-01
437,1.689065547998573107779e-01,1.685824389911670114590e-01,3.412762183584437387746e-06,1.363142416890719515908e-07,1.363142416890720011699e-07,1.689065547998573108322e-01,3.209473349835977911225e-19,0,nan,6.417085926657081531286e-01
438,1.685807326100752192346e-01,1.682578657236018088015e-01,3.391024910368052422812e-06,1.351987539947190235140e-07,1.351987539947190730931e-07,1.685807326100752192753e-01,2.411757312874349075952e-19,0,nan,6.423030820781883829711e-01
439,1.682561702111466247708e-01,1.679345450284979270928e-01,3.369471850639475588242e-06,1.340946642364733240668e-07,1.340946642364733736459e-07,1.682561702111466248115e-01,2.416409538930117358710e-19,0,nan,6.428955993066147471993e-01
440,1.679328602925726073524e-01,1.676124696509157368249e-01,3.348101057119002274308e-06,1.330018328335088337117e-07,1.330018328335088832908e-07,1.679328602925726073931e-01,2.421061690807432394183e-19,0,nan,6.434861540501412271380e-01
441,1.676107956003871773140e-01,1.672916323919151295363e-01,3.326910607175909244883e-06,1.319201221964699713528e-07,1.319201221964700209320e-07,1.676107956003871773547e-01,2.425713768768274859910e-19,0,nan,6.440747559456852299820e-01
442,1.672899689366115415722e-01,1.669720261080159115431e-01,3.305898602465208659180e-06,1.308493966950472208588e-07,1.308493966950472704379e-07,1.672899689366115416264e-01,3.240487697431289119976e-19,0,nan,6.446614145684099426450e-01
443,1.669703731587146789463e-01,1.666536437106644249475e-01,3.285063168570507016025e-06,1.297895226261457423124e-07,1.297895226261457918916e-07,1.669703731587146790005e-01,3.246690271976902229674e-19,0,nan,6.452461394322024394927e-01
445,1.663348459644789857815e-01,1.660205224928653421708e-01,3.243914633105467401708e-06,1.277018034226672092913e-07,1.277018034226672588705e-07,1.663348459644789858358e-01,3.259095128861444830513e-19,0,nan,6.464098256349977547944e-01
446,1.660189005355487894364e-01,1.657057697652282162191e-01,3.223597899214226830382e-06,1.266737002395544107893e-07,1.266737002395544603685e-07,1.660189005355487894771e-01,2.448973058913892367554e-19,0,nan,6.469888056996384655367e-01
447,1.657041579662786091084e-01,1.653922131087352748256e-01,3.203450470823822858485e-06,1.256559323321907443179e-07,1.256559323321907938970e-07,1.657041579662786091491e-01,2.453624698812951937096e-19,0,nan,6.475658894575498631774e-01
448,1.653906113834998629122e-01,1.650798457016770257798e-01,3.183470588009460961840e-06,1.246483751760111089860e-07,1.246483751760111585651e-07,1.653906113834998629528e-01,2.458276266597234781515e-19,0,nan,6.481410861232641986004e-01
449,1.650782539663830210408e-01,1.647686607741964167208e-01,3.163656512754013437538e-06,1.236509059944741467012e-07,1.236509059944741962803e-07,1.650782539663830210950e-01,3.283903683359451680800e-19,0,nan,6.487144048528192740387e-01
450,1.647670789459400397066e-01,1.644586516077967756460e-01,3.144006528630518814560e-06,1.226634037310594687593e-07,1.226634037310595183384e-07,1.647670789459400397472e-01,2.467579186831742010178e-19,0,nan,6.492858547442079137756e-01
451,1.644570796045324603910e-01,1.641498115348553443315e-01,3.124518940489929170338e-06,1.216857490217687797307e-07,1.216857490217688293099e-07,1.644570796045324604452e-01,3.296307386379077074141e-19,0,nan,6.498554448378234988130e-01
453,1.638405813421052535081e-01,1.635356122503454063101e-01,3.086024276113283128830e-06,1.197595131106304206602e-07,1.197595131106304702394e-07,1.638405813421052535758e-01,4.135888387679308373666e-19,0,nan,6.509890815079577265309e-01
454,1.635340692382073496690e-01,1.632302399535995806549e-01,3.067013913229961580421e-06,1.188107014027616536771e-07,1.188107014027617032562e-07,1.635340692382073497232e-01,3.314912230631989961554e-19,0,nan,6.515531458812212957528e-01
455,1.632287064466429656750e-01,1.629260105790223754196e-01,3.048159372445714371033e-06,1.178712761853463208257e-07,1.178712761853463704049e-07,1.632287064466429657293e-01,3.321113657296285639739e-19,0,nan,6.521153860510657412648e-01
456,1.629244864993361525680e-01,1.626229177062542354296e-01,3.029459060494242106465e-06,1.169411261614579173629e-07,1.169411261614579669420e-07,1.629244864993361526222e-01,3.327314990463149603539e-19,0,nan,6.526758107764349143708e-01
457,1.626214029767239883185e-01,1.623209549630041037484e-01,3.010911403618533268236e-06,1.160201415717324565963e-07,1.160201415717325061755e-07,1.626214029767239883727e-01,3.333516230457950110973e-19,0,nan,6.532344287612657426087e-01
458,1.623194495073022944868e-01,1.620201160246000947405e-01,2.992514847292729277347e-06,1.151082141701272120281e-07,1.151082141701272616072e-07,1.623194495073022945275e-01,2.504788033203460702986e-19,0,nan,6.537912486549072035250e-01
460,1.617189074796172240802e-01,1.614217844990779498956e-01,2.956168912705931451276e-06,1.133111053712619927564e-07,1.133111053712620423355e-07,1.617189074796172241209e-01,2.514089545981556216740e-19,0,nan,6.548995284955664942855e-01
461,1.614203064146215969176e-01,1.611242794967380010312e-01,2.938216519108591893885e-06,1.124257148363115340276e-07,1.124257148363115836067e-07,1.614203064146215969854e-01,4.197900331466972512371e-19,0,nan,6.554510054720623624092e-01
462,1.611228103884784467332e-01,1.608278734679365279490e-01,2.920409194863118577755e-06,1.115489631685480077394e-07,1.115489631685480573185e-07,1.611228103884784468010e-01,4.205651305172963309275e-19,0,nan,6.560007184171376243796e-01
463,1.608264132633390963928e-01,1.605325603195314142880e-01,2.902745477582825965959e-06,1.106807493396507327019e-07,1.106807493396507822811e-07,1.608264132633390964606e-01,4.213402164816588629399e-19,0,nan,6.565486757133594621950e-01
464,1.605311089467926228804e-01,1.602383340034071469965e-01,2.885223922535512265289e-06,1.098209736978994263036e-07,1.098209736978994758828e-07,1.605311089467926229481e-01,4.221152910792117842895e-19,0,nan,6.570948856911454295966e-01
465,1.602368913914458792400e-01,1.599451885160593641807e-01,2.867843102395305374844e-06,1.089695379467672465525e-07,1.089695379467672961316e-07,1.602368913914458792942e-01,3.383122834793660120305e-19,0,nan,6.576393566291575670931e-01
467,1.596516925973804958296e-01,1.593621162342709329649e-01,2.833498043103224908034e-06,1.072912995803887387469e-07,1.072912995803887883260e-07,1.596516925973804958974e-01,4.244404470626692912156e-19,0,nan,6.587231142440717170453e-01
468,1.593606994852493813532e-01,1.590721776522021829259e-01,2.816531034153138451950e-06,1.064643069605852466887e-07,1.064643069605852962678e-07,1.593606994852493814209e-01,4.252154765837747746296e-19,0,nan,6.592624172230195786970e-01
469,1.590707693866851063551e-01,1.587832963228544269076e-01,2.799699220044636337160e-06,1.056452741820258171294e-07,1.056452741820258667085e-07,1.590707693866851064229e-01,4.259904949326035335806e-19,0,nan,6.598000137670498876116e-01
470,1.587818964732444045935e-01,1.584954664597059497783e-01,2.783001256897951489831e-06,1.048341094158841833309e-07,1.048341094158842329100e-07,1.587818964732444046613e-01,4.267655021475473572353e-19,0,nan,6.603359119018402532595e-01
471,1.584940749590775008031e-01,1.582086823184478704642e-01,2.766435816831811572487e-06,1.040307220676903565104e-07,1.040307220676904060895e-07,1.584940749590775008708e-01,4.275404982668282886507e-19,0,nan,6.608701196036067586023e-01
473,1.579215631958057526081e-01,1.576382284331286363818e-01,2.733697273081496040825e-06,1.024469233057564974425e-07,1.024469233057565470216e-07,1.579215631958057526623e-01,3.432723658963565205315e-19,0,nan,6.619334953678467533796e-01
474,1.576368615844920956351e-01,1.573545474080741506638e-01,2.717521591648876224703e-06,1.016663367060572231955e-07,1.016663367060572727746e-07,1.576368615844920956893e-01,3.438923363443076257271e-19,0,nan,6.624626791387663970589e-01
475,1.573531886472783262299e-01,1.570718895421751322953e-01,2.701473277373675257354e-06,1.008931771161216620082e-07,1.008931771161217115873e-07,1.573531886472783262841e-01,3.445122980366935943129e-19,0,nan,6.629902038942802939181e-01
476,1.570705388055364454594e-01,1.567902492965022213185e-01,2.685551079109887428598e-06,1.001273598356516421917e-07,1.001273598356516917708e-07,1.570705388055364455137e-01,3.451322510034225196061e-19,0,nan,6.635160773687959879607e-01
478,1.565082862952134533873e-01,1.562299997095952109726e-01,2.654080099427386952958e-06,9.861741901240175334566e-08,9.861741901240180292480e-08,1.565082862952134534279e-01,2.597790981591615639977e-19,0,nan,6.645629011763956555509e-01
479,1.562286726695454972821e-01,1.559513794889038312656e-01,2.638528888509772430724e-06,9.787313162859487864953e-08,9.787313162859492822866e-08,1.562286726695454973363e-01,3.469920578467712492530e-19,0,nan,6.650838667432806651037e-01
480,1.559500602244595763820e-01,1.556737551288153608342e-01,2.623098934211897154165e-06,9.713585883892800370922e-08,9.713585883892805328836e-08,1.559500602244595764362e-01,3.476119762073216564098e-19,0,nan,6.656032114974646744896e-01
481,1.556724435793482548898e-01,1.553971212866758699282e-01,2.607789056999145056177e-06,9.640552140284682433174e-08,9.640552140284687391088e-08,1.556724435793482549305e-01,2.611739144923405915977e-19,0,nan,6.661209429404266235187e-01
482,1.553958173921473703583e-01,1.551214726580368024087e-01,2.592598091078990131929e-06,9.568204112281565930792e-08,9.568204112281570888706e-08,1.553958173921473703990e-01,2.616388404174703943947e-19,0,nan,6.666370685280920535456e-01
484,1.548455152138716992596e-01,1.545731100124492162190e-01,2.562568297541166205669e-06,9.425534436210402095835e-08,9.425534436210407053748e-08,1.548455152138716993138e-01,3.500915641592883330065e-19,0,nan,6.676645317354891430634e-01
485,1.545718287283004456354e-01,1.543003855745781367092e-01,2.547727205385463878183e-06,9.355197656174127354116e-08,9.355197656174132312030e-08,1.545718287283004456896e-01,3.507114399193876629200e-19,0,nan,6.681758840423257398496e-01
486,1.542991117109754439747e-01,1.540286255076980905979e-01,2.533000495087670379777e-06,9.285516324802842483591e-08,9.285516324802847441505e-08,1.542991117109754440289e-01,3.513313072457513350736e-19,0,nan,6.686856598687358744192e-01
487,1.540273590074505467585e-01,1.537578246933421793110e-01,2.518387066826315941455e-06,9.216483120870258002345e-08,9.216483120870262960259e-08,1.540273590074505468127e-01,3.519511661668690499470e-19,0,nan,6.691938664478795431838e-01
489,1.534867261063389940899e-01,1.532190805290762933386e-01,2.489495720286375114639e-06,9.080332285437325319927e-08,9.080332285437330277841e-08,1.534867261063389941441e-01,3.531908589066995996882e-19,0,nan,6.702056005794646320649e-01
490,1.532178357812161501505e-01,1.529511271220172238079e-01,2.475215665017234564779e-06,9.013200482282914061434e-08,9.013200482282919019348e-08,1.532178357812161501912e-01,2.653580195863258725270e-19,0,nan,6.707091423816415097590e-01
491,1.529498895141847151829e-01,1.526841128525543444687e-01,2.461044617471479173197e-06,8.946688460498571547136e-08,8.946688460498576505050e-08,1.529498895141847152372e-01,3.544305183643020920721e-19,0,nan,6.712111434366553696751e-01
492,1.526828823302456087372e-01,1.524180327801161112273e-01,2.446981539484099417158e-06,8.880789361374141818455e-08,8.880789361374146776369e-08,1.526828823302456087778e-01,2.662877517616287566942e-19,0,nan,6.717116107629793242862e-01
494,1.521516654860745960856e-01,1.518886556369539036641e-01,2.419175198577814526748e-06,8.750802937172280182305e-08,8.750802937172285140219e-08,1.521516654860745961262e-01,2.672174592260873234957e-19,0,nan,6.727079720937672973865e-01
495,1.518874460493546147549e-01,1.516253488571062798602e-01,2.405429917912773916023e-06,8.686702331699006935030e-08,8.686702331699011892944e-08,1.518874460493546147956e-01,2.676823037434908167946e-19,0,nan,6.732038799264131722906e-01
496,1.516241461421473234764e-01,1.513629568554386878337e-01,2.391788571006356846227e-06,8.623188085554844254971e-08,8.623188085554849212885e-08,1.516241461421473235035e-01,1.787647614300606083925e-19,0,nan,6.736982816873390103618e-01
498,1.511002857365183215023e-01,1.508408981384274492621e-01,2.364813767533885736687e-06,8.497893036183537480421e-08,8.497893036183542438335e-08,1.511002857365183215294e-01,1.793845337883883879890e-19,0,nan,6.746825941996507644072e-01
499,1.508397157315436823183e-01,1.505812219815887613797e-01,2.351478383052029031556e-06,8.436099619585804239010e-08,8.436099619585809196924e-08,1.508397157315436823454e-01,1.796944139060677594336e-19,0,nan,6.751725184529188390856e-01
500,1.505800462423972353553e-01,1.503224417193672611298e-01,2.338243076207824897408e-06,8.374867333199816521814e-08,8.374867333199821479728e-08,1.505800462423972353824e-01,1.800042900007154241249e-19,0,nan,6.756609636388171239731e-01
501,1.503212725978291572197e-01,1.500645527123449527254e-01,2.325106909948042581333e-06,8.314190069192414704740e-08,8.314190069192419662654e-08,1.503212725978291572332e-01,9.015708104286313946707e-20,0,nan,6.761479364086727852478e-01
503,1.498063943186516522408e-01,1.495514300660831939798e-01,2.299128303376402668551e-06,8.194476563207702317590e-08,8.194476563207707275503e-08,1.498063943186516522679e-01,1.809338942801248288994e-19,0,nan,6.771174911092151746665e-01
504,1.495502805019315057663e-01,1.492961873070395261283e-01,2.286284040955980516008e-06,8.135428488444735516908e-08,8.135428488444740474822e-08,1.495502805019315057799e-01,9.062187720800542895571e-20,0,nan,6.776000861470573735472e-01
505,1.492950441650190481505e-01,1.490418175630429090979e-01,2.273535274634463996410e-06,8.076911768300401688217e-08,8.076911768300406646130e-08,1.492950441650190481776e-01,1.815536105952573136810e-19,0,nan,6.780812349837295819862e-01
507,1.487871859115166591869e-01,1.485356792227954828511e-01,2.248320696688752275064e-06,7.961449537832615316757e-08,7.961449537832620274671e-08,1.487871859115166592140e-01,1.821733111361949813473e-19,0,nan,6.790392198456893019980e-01
508,1.485345550624471384687e-01,1.482839017542705298600e-01,2.235853142744641993506e-06,7.904492779561267580288e-08,7.904492779561272538201e-08,1.485345550624471384958e-01,1.824831555239254593870e-19,0,nan,6.795160686724911146533e-01
509,1.482827838276991575282e-01,1.480329795557226451897e-01,2.223477600006774686959e-06,7.848044877962339632919e-08,7.848044877962344590832e-08,1.482827838276991575553e-01,1.827929960070954565814e-19,0,nan,6.799914969016946401318e-01
510,1.480318678169226418134e-01,1.477829082662691398647e-01,2.211193221229360876376e-06,7.792100383546900872233e-08,7.792100383546905830147e-08,1.480318678169226418405e-01,1.831028325985833922845e-19,0,nan,6.804655108407267006458e-01
512,1.475325840550845818671e-01,1.472853011190704361776e-01,2.186894613175642326557e-06,7.681700157371422025552e-08,7.681700157371426983465e-08,1.475325840550845818942e-01,1.837224941577471053751e-19,0,nan,6.814093208939911783858e-01
513,1.472842076717638483597e-01,1.470377566867634306085e-01,2.174878735652358715874e-06,7.627233862803664493409e-08,7.627233862803669451322e-08,1.472842076717638483733e-01,9.201615957545044836906e-20,0,nan,6.818791294398735936097e-01
514,1.470366692473956044310e-01,1.467910460139315635496e-01,2.162950725360774251519e-06,7.573249847912849789749e-08,7.573249847912854747663e-08,1.470366692473956044446e-01,9.217107015166460151729e-20,0,nan,6.823475485594053588758e-01
516,1.465440893305184798858e-01,1.463001091144376365446e-01,2.139355108411932762115e-06,7.466708244506185998716e-08,7.466708244506190956629e-08,1.465440893305184798993e-01,9.248088556817985137410e-20,0,nan,6.832802429870051114363e-01
517,1.462990394368834305803e-01,1.460558745424301893518e-01,2.127685924517218051846e-06,7.414140607055549597114e-08,7.414140607055554555028e-08,1.462990394368834305938e-01,9.263579042100039707015e-20,0,nan,6.837445304402337574240e-01
518,1.460548106994679307352e-01,1.458124570387312447063e-01,2.116101453157880131271e-06,7.362035149638735294173e-08,7.362035149638740252087e-08,1.460548106994679307623e-01,1.855813867569947355209e-19,0,nan,6.842074527579367994095e-01
520,1.455688001999205248219e-01,1.453280568518982128620e-01,2.093183587086026769986e-06,7.259191350569335492047e-08,7.259191350569340449961e-08,1.455688001999205248354e-01,9.310049363226258563343e-20,0,nan,6.851292258925172484882e-01
521,1.453270102601046698422e-01,1.450870660450202336001e-01,2.081848682601997290827e-06,7.208443445468074069731e-08,7.208443445468079027645e-08,1.453270102601046698693e-01,1.865107818816700729022e-19,0,nan,6.855880885761264123784e-01
522,1.450860251206789325995e-01,1.448468760585059628815e-01,2.070595470901446257034e-06,7.158138591839234403578e-08,7.158138591839239361491e-08,1.450860251206789326266e-01,1.868205727573851688144e-19,0,nan,6.860456098581607468087e-01
524,1.446064531862869461195e-01,1.443688825952909213733e-01,2.048331195184554675707e-06,7.058839548643584325605e-08,7.058839548643589283519e-08,1.446064531862869461466e-01,1.874401433331606506092e-19,0,nan,6.869566515771755229334e-01
525,1.443678584296933290984e-01,1.441310712091345122066e-01,2.037318685519728494777e-06,7.009836254480108373245e-08,7.009836254480113331158e-08,1.443678584296933291119e-01,9.387496152870371385061e-20,0,nan,6.874101836102557476168e-01
526,1.441300525497917523366e-01,1.438940448239915107545e-01,2.026384977144282965191e-06,6.961257801033709495761e-08,6.961257801033714453675e-08,1.441300525497917523501e-01,9.402984954429885081080e-20,0,nan,6.878623974344321029013e-01
528,1.436567917856500469750e-01,1.434223315243233541443e-01,2.004751157463683871903e-06,6.865357808921436628975e-08,6.865357808921441586889e-08,1.436567917856500470022e-01,1.886792401196108924810e-19,0,nan,6.887628932849058994493e-01
529,1.434213291487446223044e-01,1.431876369076054038364e-01,1.994049661478126936664e-06,6.818027599510059262072e-08,6.818027599510064219986e-08,1.434213291487446223315e-01,1.889890051432065076917e-19,0,nan,6.892111866442141712773e-01
530,1.431866398827746647776e-01,1.429537118870934123772e-01,1.983424197235023513929e-06,6.771104887857866642386e-08,6.771104887857871600300e-08,1.431866398827746648047e-01,1.892987665212915269678e-19,0,nan,6.896581844610963387397e-01
532,1.427195662377184897122e-01,1.424881555074498578695e-01,1.962398674981511818842e-06,6.678465185560008802204e-08,6.678465185560013760118e-08,1.427195662377184897393e-01,1.899182783879158134390e-19,0,nan,6.905483157803247879760e-01
533,1.424871743081123671185e-01,1.422565166466376334909e-01,1.951997290279998124266e-06,6.632739934541840869036e-08,6.632739934541845826950e-08,1.424871743081123671456e-01,1.902280288998222574641e-19,0,nan,6.909914603598912912971e-01
535,1.420246615436226927747e-01,1.417954990125195820260e-01,1.931414009497585136013e-06,6.542458351908058294749e-08,6.542458351908063252663e-08,1.420246615436226928154e-01,2.862712787083001935066e-19,0,nan,6.918739348168404584491e-01
536,1.417945333055148332248e-01,1.415661128836452509357e-01,1.921230828362479967676e-06,6.497894053150181466622e-08,6.497894053150186424535e-08,1.417945333055148332655e-01,2.867358883336097955139e-19,0,nan,6.923132755842477470756e-01
537,1.415651522682310696868e-01,1.413374703497420007011e-01,1.911119107963686544159e-06,6.453708850465443756873e-08,6.453708850465448714786e-08,1.415651522682310697139e-01,1.914669950750324059039e-19,0,nan,6.927513592530519338309e-01
539,1.411086172534628456297e-01,1.408824016173777105839e-01,1.891107552943497826667e-06,6.366460315867236860350e-08,6.366460315867241818263e-08,1.411086172534628456704e-01,2.881296851997085786867e-19,0,nan,6.936237767384967423199e-01
540,1.408814560636012388307e-01,1.406559682526704726038e-01,1.881206486435586995611e-06,6.323389389457992327965e-08,6.323389389457997285878e-08,1.408814560636012388714e-01,2.885942735419448173931e-19,0,nan,6.940581212015812092252e-01
541,1.406550276494272548139e-01,1.404302641500633736193e-01,1.871374416731703572627e-06,6.280682368893466270874e-08,6.280682368893471228788e-08,1.406550276494272548410e-01,1.927059044038941058320e-19,0,nan,6.944912298593671120400e-01
543,1.402043549787021859201e-01,1.399810296519424250485e-01,1.851914874104142979825e-06,6.196345345658435904492e-08,6.196345345658440862406e-08,1.402043549787021859473e-01,1.933253379772334315164e-19,0,nan,6.953537607247462892898e-01
544,1.399801036945053729816e-01,1.397574922734471107773e-01,1.842286219912882501546e-06,6.154708101342236616450e-08,6.154708101342241574364e-08,1.399801036945053730223e-01,2.904525742954021316738e-19,0,nan,6.957831933418728162445e-01
546,1.395337538286249881277e-01,1.393125599680910526419e-01,1.823228238462737831450e-06,6.072478361628803979123e-08,6.072478361628808937037e-08,1.395337538286249881684e-01,2.913816933366671796127e-19,0,nan,6.966384187509937103472e-01
547,1.393116483539718212842e-01,1.390911581918615865585e-01,1.813797766311597210112e-06,6.031878876942292695923e-08,6.031878876942297653837e-08,1.393116483539718213248e-01,2.918462450813952711002e-19,0,nan,6.970642217790871829255e-01
548,1.390902512929784307620e-01,1.388704614701773697475e-01,1.804432219797563998162e-06,5.991618390978661698244e-08,5.991618390978666656158e-08,1.390902512929784307891e-01,1.948738611093869750886e-19,0,nan,6.974888251327852571322e-01
550,1.386495688673092080526e-01,1.384311697310880754182e-01,1.785893678306298108469e-06,5.912100881761443943031e-08,5.912100881761448900944e-08,1.386495688673092080797e-01,1.954932462723902481989e-19,0,nan,6.983344529774388984868e-01
551,1.384302767842489222707e-01,1.382125680375284219539e-01,1.776719584924031357241e-06,5.872837190207534791449e-08,5.872837190207539749363e-08,1.384302767842489222978e-01,1.958029337352427953326e-19,0,nan,6.987554874787475241008e-01
553,1.379937742417544163941e-01,1.377774364707799343172e-01,1.758559049004433939063e-06,5.795283552266105426400e-08,5.795283552266110384314e-08,1.379937742417544164212e-01,1.964222984774056017181e-19,0,nan,6.995940224576041247396e-01
554,1.377765571912554320961e-01,1.375609000477618265091e-01,1.749571541485543823403e-06,5.756987167276380190181e-08,5.756987167276385148095e-08,1.377765571912554321232e-01,1.967319757780821291010e-19,0,nan,7.000115327802108870130e-01
555,1.375600252619910837329e-01,1.373450455329365156441e-01,1.740645173325720040034e-06,5.719006841244449354381e-08,5.719006841244454312295e-08,1.375600252619910837735e-01,2.955624745689867622614e-19,0,nan,7.004278781763821069600e-01
557,1.371290038131936540877e-01,1.369153693545885710933e-01,1.722973784327957172324e-06,5.643981894186943985509e-08,5.643981894186948943422e-08,1.371290038131936541284e-01,2.964914812886186096404e-19,0,nan,7.012570935823639695712e-01
558,1.369145078676964071192e-01,1.367015413050547554863e-01,1.714227741244929163962e-06,5.606931126888446091910e-08,5.606931126888451049824e-08,1.369145078676964071463e-01,1.979706514252663371030e-19,0,nan,7.016699732220393610055e-01
560,1.364875296209765606175e-01,1.362758894704507471514e-01,1.696912441045060431195e-06,5.533737903117821377768e-08,5.533737903117826335681e-08,1.364875296209765606311e-01,9.929498463122551937381e-20,0,nan,7.024923002514864857869e-01
561,1.362750410142302246206e-01,1.360640594188792527116e-01,1.688342192425361695847e-06,5.497589509676615799359e-08,5.497589509676620757272e-08,1.362750410142302246342e-01,9.944981161042991185670e-20,0,nan,7.029017571135235605841e-01
563,1.358520492180003361312e-01,1.356423755276507255415e-01,1.671374056782261172474e-06,5.426174571065121398872e-08,5.426174571065126356785e-08,1.358520492180003361448e-01,9.975946063442303673591e-20,0,nan,7.037172810189362138740e-01
564,1.356415398406223344127e-01,1.354325155382170170086e-01,1.662975207925015936417e-06,5.390902290119545549404e-08,5.390902290119550507318e-08,1.356415398406223344398e-01,1.998285653789084163470e-19,0,nan,7.041233573801461313258e-01
566,1.352224788020106325729e-01,1.350147442405688603489e-01,1.646345579647088874628e-06,5.321214009518162101522e-08,5.321214009518167059436e-08,1.352224788020106325864e-01,1.002239219110313480040e-19,0,nan,7.049321620240957925424e-01
567,1.350139210677790368005e-01,1.348068268965946803092e-01,1.638113867030967421444e-06,5.286792467522766744831e-08,5.286792467522771702745e-08,1.350139210677790368276e-01,2.007574781753835765100e-19,0,nan,7.053348994733326263271e-01
568,1.348060078396611648238e-01,1.345995510965038383582e-01,1.629936941060844013596e-06,5.252649015113733794758e-08,5.252649015113738752672e-08,1.348060078396611648373e-01,1.005335546483079483516e-19,0,nan,7.057365330769609957111e-01
570,1.343921029617609674752e-01,1.341869122608727271336e-01,1.613745633437002625973e-06,5.185185635999935907554e-08,5.185185635999940865468e-08,1.343921029617609675023e-01,2.016863618828101990278e-19,0,nan,7.065365068082256513578e-01
571,1.341861053880560086240e-01,1.339815433375127568053e-01,1.605730355239316905584e-06,5.151860413378507104727e-08,5.151860413378512062641e-08,1.341861053880560086511e-01,2.019959833676657935651e-19,0,nan,7.069348559052632183491e-01
573,1.337760052980796848755e-01,1.335726918958676732579e-01,1.589858341966852089894e-06,5.086009884973710944078e-08,5.086009884973715901992e-08,1.337760052980796848890e-01,1.013076083851589486557e-19,0,nan,7.077283008043111276852e-01
574,1.335718969666966898243e-01,1.333692035977496254177e-01,1.582000736736976876635e-06,5.053479459882646302340e-08,5.053479459882651260253e-08,1.335718969666966898514e-01,2.029248287077608799491e-19,0,nan,7.081234054313249977807e-01
576,1.331655493269801857531e-01,1.329640875299497610194e-01,1.566440185818913944453e-06,4.989195703950084807041e-08,4.989195703950089764954e-08,1.331655493269801857938e-01,3.053160646555372420605e-19,0,nan,7.089104009250937992034e-01
577,1.329633043098568515635e-01,1.327624540859550576044e-01,1.558736395462748297191e-06,4.957437423707835507554e-08,4.957437423707840465468e-08,1.329633043098568516042e-01,3.057804683723732005203e-19,0,nan,7.093023004753134443546e-01
579,1.325606577396777259085e-01,1.323610223215849269655e-01,1.543479704309536833264e-06,4.894675891363138712553e-08,4.894675891363143670467e-08,1.325606577396777259492e-01,3.067092617181310970646e-19,0,nan,7.100829247168471536735e-01
580,1.323602505817327721949e-01,1.321612184300172864246e-01,1.535925983464923004613e-06,4.863667853349742780388e-08,4.863667853349747738301e-08,1.323602505817327722355e-01,3.071736513757977678501e-19,0,nan,7.104716579528796069603e-01
582,1.319612546355184770619e-01,1.317634208267909357319e-01,1.520965771093046039686e-06,4.802385467297741167875e-08,4.802385467297746125789e-08,1.319612546355184771026e-01,3.081024167321237914320e-19,0,nan,7.112459878464621850966e-01
583,1.317626603439053892150e-01,1.315654216447265203901e-01,1.513558483305436902834e-06,4.772106490692335083798e-08,4.772106490692340041712e-08,1.317626603439053892557e-01,3.085667924591734365595e-19,0,nan,7.116315929127121615405e-01
585,1.313672654900346573742e-01,1.311712089674786661987e-01,1.498887582837752287871e-06,4.712261589907686446900e-08,4.712261589907691404814e-08,1.313672654900346574149e-01,3.094955300815837204267e-19,0,nan,7.123997041384187325192e-01
586,1.311704595236872473264e-01,1.309749901004050149332e-01,1.491623196883433842562e-06,4.682691188618914221680e-08,4.682691188618919179594e-08,1.311704595236872473670e-01,3.099598920049854642707e-19,0,nan,7.127822185732214250987e-01
588,1.307786171238658344578e-01,1.305843140006505829391e-01,1.477234648338182280971e-06,4.624243475356172707976e-08,4.624243475356177665890e-08,1.307786171238658344985e-01,3.108886021458534014999e-19,0,nan,7.135441856109024321808e-01
589,1.305835753833264138420e-01,1.303898514923852325630e-01,1.470109734688677236606e-06,4.595361832089790964663e-08,4.595361832089795922577e-08,1.305835753833264138826e-01,3.113529503910166829865e-19,0,nan,7.139236463583765216162e-01
591,1.301952376725191187735e-01,1.300026644884294319595e-01,1.455996778044717061077e-06,4.538272321114400143441e-08,4.538272321114405101355e-08,1.301952376725191188277e-01,4.163755110661592781301e-19,0,nan,7.146795425110896698290e-01
592,1.300019364900404095898e-01,1.298099348113094564415e-01,1.449008005466299936975e-06,4.510060262525226248110e-08,4.510060262525231206024e-08,1.300019364900404096440e-01,4.169946239872228159855e-19,0,nan,7.150559859327178599412e-01
594,1.296170565569419426757e-01,1.294261902688911639590e-01,1.435164073992721512993e-06,4.454291232462454777423e-08,4.454291232462459735337e-08,1.296170565569419427435e-01,5.227910398549691619446e-19,0,nan,7.158058833496222654906e-01
595,1.294254726868541675871e-01,1.292351703142251736063e-01,1.428308206275264270848e-06,4.426730205340495464737e-08,4.426730205340500422651e-08,1.294254726868541676549e-01,5.235649086196207775883e-19,0,nan,7.161793452355664528681e-01
597,1.290440044548820587198e-01,1.288548224276770146562e-01,1.414726920114098823301e-06,4.372245152044563857412e-08,4.372245152044568815326e-08,1.290440044548820587740e-01,4.200900991353598462111e-19,0,nan,7.169233149342930086815e-01
598,1.288541150642169575964e-01,1.286654894964514578163e-01,1.408000812923739562586e-06,4.345317200487703365737e-08,4.345317200487708323651e-08,1.288541150642169576642e-01,5.258864704986192944915e-19,0,nan,7.172938305144509893376e-01
600,1.284760132730102918019e-01,1.282884932703605608149e-01,1.394675972915009902200e-06,4.292080792338291727870e-08,4.292080792338296685784e-08,1.284760132730102918697e-01,5.274341416272707511610e-19,0,nan,7.180319424029625471309e-01
601,1.282877959323741033117e-01,1.281008250641924591206e-01,1.388076570765396519136e-06,4.265768535866320184332e-08,4.265768535866325142246e-08,1.282877959323741033794e-01,5.282079662204545508063e-19,0,nan,7.183995463577729627966e-01
603,1.279130161197824448293e-01,1.277271362955464246812e-01,1.375002152504262362571e-06,4.213746570904316975921e-08,4.213746570904321933835e-08,1.279130161197824448971e-01,5.297555935737502032387e-19,0,nan,7.191318692557275554637e-01
604,1.277264487944701725467e-01,1.275411109078749498353e-01,1.368526485841369058864e-06,4.188033183471349947357e-08,4.188033183471354905271e-08,1.277264487944701726145e-01,5.305293963772815948922e-19,0,nan,7.194965957267295951928e-01
606,1.273549472790175883876e-01,1.271706861686781193233e-01,1.355696633957598795579e-06,4.137192548290116603667e-08,4.137192548290121561581e-08,1.273549472790175884419e-01,4.256615842768020072505e-19,0,nan,7.202231973863595378789e-01
608,1.269856074052795090815e-01,1.268024136974979210576e-01,1.343026654316491341806e-06,4.087121589616807063148e-08,4.087121589616812021062e-08,1.269856074052795091628e-01,6.403494427277283850751e-19,0,nan,7.209460220093635204322e-01
609,1.268017421841707628174e-01,1.266190786965333155405e-01,1.336750839003802139542e-06,4.062370368467203947917e-08,4.062370368467208905830e-08,1.268017421841707628852e-01,5.343983025242940595160e-19,0,nan,7.213060271130330616926e-01
611,1.264356094937688916493e-01,1.262539995512926662205e-01,1.324316027556116203113e-06,4.013427863194382004082e-08,4.013427863194386961995e-08,1.264356094937688917171e-01,5.359458150410036464496e-19,0,nan,7.220232411012617034255e-01
612,1.262533373932788881587e-01,1.260722508023855676176e-01,1.318156428019188867318e-06,3.989233201687545511779e-08,3.989233201687550469693e-08,1.262533373932788882264e-01,5.367195606818975011208e-19,0,nan,7.223804572083616953762e-01
614,1.258903702042625724882e-01,1.257103235402363032249e-01,1.305951353778601976380e-06,3.941388750746761700974e-08,3.941388750746766658888e-08,1.258903702042625725695e-01,6.459204369998710974924e-19,0,nan,7.230921255661057296324e-01
615,1.257096705645594139210e-01,1.255301405018122628616e-01,1.299905292317680487153e-06,3.917735689650437602096e-08,3.917735689650442560010e-08,1.257096705645594140023e-01,6.468489064622331199546e-19,0,nan,7.234465849287593980691e-01
617,1.253498279151887568873e-01,1.251713243949790055451e-01,1.287924674113395313477e-06,3.870959845569304062188e-08,3.870959845569309020102e-08,1.253498279151887569551e-01,5.405881835449505598408e-19,0,nan,7.241527716654964114563e-01
619,1.249920458843558966177e-01,1.248145601112999797646e-01,1.276090831087944956252e-06,3.824880500888444178353e-08,3.824880500888449136267e-08,1.249920458843558966787e-01,4.879220255242075927608e-19,0,nan,7.248553390662974253321e-01
620,1.248139220658844357961e-01,1.246369418995379923780e-01,1.270228248401568722201e-06,3.802098125872064176159e-08,3.802098125872069134073e-08,1.248139220658844358570e-01,4.886183463581673229723e-19,0,nan,7.252052741923182233529e-01
622,1.244591978636721338523e-01,1.242832224390296227211e-01,1.258610379428448329459e-06,3.757040332110695352681e-08,3.757040332110700310595e-08,1.244591978636721339200e-01,5.444566327236709177608e-19,0,nan,7.259024644946946576668e-01
623,1.242825931338399084918e-01,1.241071168687350455927e-01,1.252854548215858900337e-06,3.734761905616183052540e-08,3.734761905616188010454e-08,1.242825931338399085527e-01,4.907072717466830454426e-19,0,nan,7.262497264983848919658e-01
625,1.239308876443542808686e-01,1.237564033364011696503e-01,1.241447748640400471245e-06,3.690698590775168599579e-08,3.690698590775173557493e-08,1.239308876443542809228e-01,4.374220959333601930292e-19,0,nan,7.269416011496582594870e-01
627,1.235811732280867670700e-01,1.234076724746590026697e-01,1.230179003068233303634e-06,3.647283634814919507795e-08,3.647283634814924465709e-08,1.235811732280867671310e-01,4.934924196726190146212e-19,0,nan,7.276299657119571843685e-01
628,1.234070573851574685560e-01,1.232340452876667075919e-01,1.224595748355254704602e-06,3.625815713114457858050e-08,3.625815713114462815963e-08,1.234070573851574686102e-01,4.392788368260309205134e-19,0,nan,7.279728400409923589742e-01
630,1.230602979598912224981e-01,1.228882569902104604208e-01,1.213530191354526867692e-06,3.583351954324666752793e-08,3.583351954324671710707e-08,1.230602979598912225456e-01,3.854520575084324091346e-19,0,nan,7.286559893107912746330e-01
631,1.228876502251147831570e-01,1.227160917504946620459e-01,1.208047382534086004798e-06,3.562353349337557161505e-08,3.562353349337562119419e-08,1.228876502251147831977e-01,3.308516469614873382330e-19,0,nan,7.289962708081938134444e-01
633,1.225438084178938700551e-01,1.223732088530655370877e-01,1.197180455018406347485e-06,3.520815874613316630139e-08,3.520815874613321588053e-08,1.225438084178938700822e-01,2.211866487754735529554e-19,0,nan,7.296742637964765410539e-01
635,1.222018912375217630279e-01,1.220322425509222145654e-01,1.186443474840183445407e-06,3.479882457554427552405e-08,3.479882457554432510318e-08,1.222018912375217630754e-01,3.881596640271667419180e-19,0,nan,7.303488516110599667068e-01
636,1.220316493291847944743e-01,1.218624730978953186813e-01,1.181123108456330955922e-06,3.459638975777302149641e-08,3.459638975777307107554e-08,1.220316493291847945149e-01,3.331724326574585375961e-19,0,nan,7.306848765809884752899e-01
638,1.216925888686999623415e-01,1.215243516358023045422e-01,1.170577428969462023937e-06,3.419591993066722943740e-08,3.419591993066727901654e-08,1.216925888686999623821e-01,3.341007192481857155700e-19,0,nan,7.313544045122407421611e-01
639,1.215237663470878198135e-01,1.213559956791928868964e-01,1.165351644607852711273e-06,3.399785942466886584271e-08,3.399785942466891542184e-08,1.215237663470878198542e-01,3.345648566559649704987e-19,0,nan,7.316879137726811847646e-01
641,1.211875268803767428249e-01,1.210206835283331749828e-01,1.154993024219643826825e-06,3.360602445285355121095e-08,3.360602445285360079009e-08,1.211875268803767428656e-01,3.354931197526557003440e-19,0,nan,7.323524385138165434649e-01
643,1.208531485222289310065e-01,1.206872248052658503148e-01,1.144756809085256699644e-06,3.321982197745495155115e-08,3.321982197745500113029e-08,1.208531485222289310607e-01,4.485618230649917396019e-19,0,nan,7.330136588756565427412e-01
644,1.206866524268613076896e-01,1.205211856736597902327e-01,1.139684038892019249280e-06,3.302880255769224891069e-08,3.302880255769229848983e-08,1.206866524268613077302e-01,3.368854852681060162197e-19,0,nan,7.333430376045385787028e-01
646,1.203550368330755850901e-01,1.201904783522215486657e-01,1.129628061504628543265e-06,3.265086768431641006851e-08,3.265086768431645964765e-08,1.203550368330755851443e-01,4.504182795395678325718e-19,0,nan,7.339993474059084986095e-01
648,1.200252440644513981862e-01,1.198615863847134709776e-01,1.119690041945928870382e-06,3.227832659917687283224e-08,3.227832659917692241138e-08,1.200252440644513982337e-01,3.951989051633979346094e-19,0,nan,7.346524138206529616103e-01
649,1.198610265396924980108e-01,1.196978164844106463054e-01,1.114764726255832509281e-06,3.209404985427206581042e-08,3.209404985427211538956e-08,1.198610265396924980582e-01,3.957403537715647359616e-19,0,nan,7.349777382605486977579e-01
651,1.195339398998774139673e-01,1.193716195919101847976e-01,1.105000419425971899859e-06,3.172942722089383662411e-08,3.172942722089388620325e-08,1.195339398998774140215e-01,4.535122716584264110621e-19,0,nan,7.356259844816903937506e-01
653,1.192086388461226895461e-01,1.190472010166764791145e-01,1.095349815506909573151e-06,3.136997139270961725180e-08,3.136997139270966683094e-08,1.192086388461226895935e-01,3.979061039986333546206e-19,0,nan,7.362710468232930907922e-01
654,1.190466533417687256647e-01,1.188856540505310720613e-01,1.090566635310761397802e-06,3.119215356934876683448e-08,3.119215356934881641362e-08,1.190466533417687257121e-01,3.984475305665579207982e-19,0,nan,7.365923913597335447988e-01
656,1.187240033209138555717e-01,1.185638757528922887570e-01,1.081083500525179493072e-06,3.084028413258069540497e-08,3.084028413258074498411e-08,1.187240033209138556191e-01,3.995303706026993321605e-19,0,nan,7.372327216799709013865e-01
658,1.184031026559179882864e-01,1.182438397379419022166e-01,1.071709996588045704997e-06,3.049336558923341600194e-08,3.049336558923346558108e-08,1.184031026559179883338e-01,4.006131932546110081559e-19,0,nan,7.378699261867894341051e-01
659,1.182433038829436081955e-01,1.180844706614675627298e-01,1.067063861466664148227e-06,3.032173677471642535331e-08,3.032173677471647493244e-08,1.182433038829436082497e-01,4.584623978195093038361e-19,0,nan,7.381873634040384955140e-01
661,1.179250006425664784498e-01,1.177670216043128163577e-01,1.057851850431059025308e-06,2.998208870262653371372e-08,2.998208870262658329286e-08,1.179250006425664785040e-01,4.596998798294465868136e-19,0,nan,7.388199219328278789126e-01
663,1.176084115027773218195e-01,1.174512797636571946326e-01,1.048745571934491993028e-06,2.964718607033576267199e-08,2.964718607033581225113e-08,1.176084115027773218670e-01,4.033201744683089189329e-19,0,nan,7.394494113163886436627e-01
665,1.172935226271002602178e-01,1.171372313768848078241e-01,1.039743513363698259182e-06,2.931694949462532802045e-08,2.931694949462537759959e-08,1.172935226271002602584e-01,3.466310888919677100141e-19,0,nan,7.400758538399263901332e-01
666,1.171367115051281259749e-01,1.169808379683396816229e-01,1.035281100953193869795e-06,2.915355659432502940704e-08,2.915355659432507898618e-08,1.171367115051281260224e-01,4.049443119646073854767e-19,0,nan,7.403879394346133179048e-01
668,1.168243474070269648493e-01,1.166693042801291791677e-01,1.026432592621406141530e-06,2.883017363173526284788e-08,2.883017363173531242702e-08,1.168243474070269648967e-01,4.060270491473567706464e-19,0,nan,7.410098529845368314035e-01
670,1.165136496281857741067e-01,1.163594302813092419750e-01,1.017684634840528899443e-06,2.851126495523396316399e-08,2.851126495523401274313e-08,1.165136496281857741406e-01,2.907926925153651388933e-19,0,nan,7.416287744549501614703e-01
671,1.163589214389918217050e-01,1.162051115179829966211e-01,1.013347916390227077145e-06,2.835346525507142502494e-08,2.835346525507147460408e-08,1.163589214389918217389e-01,2.911793738818414255443e-19,0,nan,7.419371199014766049659e-01
673,1.160506981998670003275e-01,1.158977022459113163144e-01,1.004748121590534050886e-06,2.804112947763694218407e-08,2.804112947763699176321e-08,1.160506981998670003681e-01,3.503432732320520567232e-19,0,nan,7.425515935867180722504e-01
675,1.157441082339990708660e-01,1.155919197916511690613e-01,9.962453619101661959825e-07,2.773308535239774109635e-08,2.773308535239779067549e-08,1.157441082339990708931e-01,2.341808557316758463997e-19,0,nan,7.431631286722463568110e-01
677,1.154391385679980843755e-01,1.152877512499728496556e-01,9.878382725903881289135e-07,2.742926227229297820171e-08,2.742926227229302778085e-08,1.154391385679980844094e-01,2.934993998609459182397e-19,0,nan,7.437717461943643158036e-01
678,1.152872573308365544608e-01,1.151362682007949160597e-01,9.836701841215897433408e-07,2.727891193000399082048e-08,2.727891193000404039962e-08,1.152872573308365545015e-01,3.526632726766368831619e-19,0,nan,7.440749673883410659960e-01
680,1.149846940892216440869e-01,1.148344966284152862747e-01,9.754040915416756873489e-07,2.698129097912603507870e-08,2.698129097912608465784e-08,1.149846940892216441276e-01,3.535912478634627996049e-19,0,nan,7.446792475723851452429e-01
682,1.146837193104199511089e-01,1.145343072980671725609e-01,9.672303569341789186668e-07,2.668772040705764770551e-08,2.668772040705769728464e-08,1.146837193104199511428e-01,2.954326742618437169219e-19,0,nan,7.452806619155629755109e-01
684,1.143843204934796218048e-01,1.142356877738778690438e-01,9.591476939864144980461e-07,2.639813421171532822345e-08,2.639813421171537780259e-08,1.143843204934796218387e-01,2.962059637544761955466e-19,0,nan,7.458792307657030150997e-01
685,1.142352082000308758386e-01,1.140869628385207853723e-01,9.551401182856968387275e-07,2.625481497273997748582e-08,2.625481497274002706496e-08,1.142352082000308758725e-01,2.965926041894573796374e-19,0,nan,7.461774544371424616978e-01
687,1.139381501727191821393e-01,1.137906749905752287701e-01,9.471916977737174712217e-07,2.597108431979573411583e-08,2.597108431979578369497e-08,1.139381501727191821731e-01,2.973658764760637466112e-19,0,nan,7.467717927815041883597e-01
689,1.136426374243294693426e-01,1.134959264248597463247e-01,9.393312260257192710635e-07,2.569117845659264798331e-08,2.569117845659269756245e-08,1.136426374243294693764e-01,2.981391373702705578929e-19,0,nan,7.473633356692552189471e-01
691,1.133486579050168503339e-01,1.132027051536931913108e-01,9.315574899645981670147e-07,2.541503564583726260010e-08,2.541503564583731217924e-08,1.133486579050168503678e-01,2.989123869341589693857e-19,0,nan,7.479521027875137868931e-01
692,1.132022393749482090102e-01,1.130566635414555023116e-01,9.277027742156611124633e-07,2.527835641009862440412e-08,2.527835641009867398326e-08,1.132022393749482090441e-01,2.992990074865072830993e-19,0,nan,7.482454515349748201442e-01
694,1.129105373790741038197e-01,1.127657110067368822533e-01,9.200569108604468108974e-07,2.500774495131074856622e-08,2.500774495131079814536e-08,1.129105373790741038468e-01,2.400577921362460478238e-19,0,nan,7.488300915107272062309e-01
696,1.126203390315766641197e-01,1.124762563377857805771e-01,9.124948372615766370073e-07,2.474074722260161635050e-08,2.474074722260166592964e-08,1.126203390315766641468e-01,2.406763693415791792944e-19,0,nan,7.494120041350368008879e-01
698,1.123316327135329573348e-01,1.121882879750829828175e-01,9.050154087588519438496e-07,2.447730543930226764476e-08,2.447730543930231722390e-08,1.123316327135329573754e-01,3.619424064803810611383e-19,0,nan,7.499912084607549669696e-01
699,1.121878354673786033963e-01,1.120448575787521944925e-01,9.013063338390260949502e-07,2.434690026421224773525e-08,2.434690026421229731439e-08,1.121878354673786034302e-01,3.020052731120197727977e-19,0,nan,7.502798009173303756935e-01
701,1.119013456691634006250e-01,1.117590972607893778313e-01,8.939487675811611074145e-07,2.408868639941193986810e-08,2.408868639941198944723e-08,1.119013456691634006521e-01,2.422227735515689823480e-19,0,nan,7.508549781336347031285e-01
703,1.116163193728399194053e-01,1.114747948667165499580e-01,8.866710658645123786763e-07,2.383388867435000123637e-08,2.383388867435005081551e-08,1.116163193728399194324e-01,2.428413198395896994836e-19,0,nan,7.514274939155483723605e-01
705,1.113327453712970532362e-01,1.111919392462121077830e-01,8.794721479860721440335e-07,2.358245297029613523030e-08,2.358245297029618480943e-08,1.113327453712970532701e-01,3.043248217510230616383e-19,0,nan,7.519973667068502537697e-01
707,1.110506125717169253708e-01,1.109105193625262779052e-01,8.723509507439459663427e-07,2.333432616657307141675e-08,2.333432616657312099588e-08,1.110506125717169253979e-01,2.440783862820482816227e-19,0,nan,7.525646147817590849295e-01
708,1.109100831870509059330e-01,1.107703444037050891354e-01,8.688191698150709405212e-07,2.321148726985376230497e-08,2.321148726985381188411e-08,1.109100831870509059601e-01,2.443876474821922185598e-19,0,nan,7.528472602153716638118e-01
710,1.106300916378233288969e-01,1.104910576762322088851e-01,8.618125974977717696184e-07,2.296822634706931643813e-08,2.296822634706936601727e-08,1.106300916378233289240e-01,2.450061634304084960293e-19,0,nan,7.534106051136894317138e-01
712,1.103515140490546414003e-01,1.102131795811597602482e-01,8.548811622327443759269e-07,2.272814575288476683409e-08,2.272814575288481641322e-08,1.103515140490546414274e-01,2.456246708141093623634e-19,0,nan,7.539713702519580896459e-01
714,1.100743397166420208796e-01,1.099366994680132730508e-01,8.480238595211720659379e-07,2.249119569774490632253e-08,2.249119569774495590167e-08,1.100743397166420209067e-01,2.462431696788968053360e-19,0,nan,7.545295733259895445575e-01
716,1.097985580444017717823e-01,1.096616067935638794443e-01,8.412397009360848014084e-07,2.225732729951739500102e-08,2.225732729951744458016e-08,1.097985580444017718094e-01,2.468616600700394968074e-19,0,nan,7.550852318705317804031e-01
718,1.095241585427113665939e-01,1.093878911204804843088e-01,8.345277138231521349623e-07,2.202649256463412528080e-08,2.202649256463417485994e-08,1.095241585427113666210e-01,2.474801420324758374900e-19,0,nan,7.556383632610875095452e-01
719,1.093874738566235727290e-01,1.092515464264143816006e-01,8.311984848548983874205e-07,2.191219806138176371206e-08,2.191219806138181329120e-08,1.093874738566235727628e-01,3.097367248336035125416e-19,0,nan,7.559139866603634525964e-01
721,1.091151281725317216689e-01,1.089798769137734794224e-01,8.245929650068004422357e-07,2.168582573208732252594e-08,2.168582573208737210507e-08,1.091151281725317217028e-01,3.105098115872550794552e-19,0,nan,7.564633595550676185598e-01
723,1.088441388924106146231e-01,1.087095587638105858016e-01,8.180572520936657108659e-07,2.146237084986453185789e-08,2.146237084986458143703e-08,1.088441388924106146638e-01,3.735394655324095840384e-19,0,nan,7.570102480495598180118e-01
725,1.085744958892001599550e-01,1.084405818995123984121e-01,8.115904263994593139487e-07,2.124178838885804538247e-08,2.124178838885809496161e-08,1.085744958892001599889e-01,3.120559539576196912410e-19,0,nan,7.575546689759574236068e-01
727,1.083061891365387800149e-01,1.081729363439441718672e-01,8.051915827107781409399e-07,2.102403413219565543422e-08,2.102403413219570501336e-08,1.083061891365387800488e-01,3.128290096834514435443e-19,0,nan,7.580966390150200043762e-01
729,1.080392087075136798110e-01,1.079066122190091832364e-01,7.988598300507499757105e-07,2.080906465541305589700e-08,2.080906465541310547614e-08,1.080392087075136798449e-01,3.136020551751385432181e-19,0,nan,7.586361746978383929622e-01
731,1.077735447734296941812e-01,1.076415997442266172217e-01,7.925942914184980735271e-07,2.059683731025981707693e-08,2.059683731025986665607e-08,1.077735447734296942218e-01,3.772501085835126675348e-19,0,nan,7.591732924075013538867e-01
732,1.076412034470809079781e-01,1.075095823456374212912e-01,7.894860820586874441154e-07,2.049173881781063859508e-08,2.049173881781068817422e-08,1.076412034470809080120e-01,3.147616043407477496062e-19,0,nan,7.594409496020506480170e-01
734,1.073774960384757856105e-01,1.072465192182581405041e-01,7.833182500374682741987e-07,2.028354636375076183862e-08,2.028354636375081141776e-08,1.073774960384757856443e-01,3.155346244806413718932e-19,0,nan,7.599744707505593108664e-01
736,1.071150809748604436998e-01,1.069847437090412036714e-01,7.772144990257473049876e-07,2.007799271368321295887e-08,2.007799271368326253801e-08,1.071150809748604437405e-01,3.795691614866875427637e-19,0,nan,7.605056142468647997399e-01
738,1.068539487618668503362e-01,1.067242463697958551670e-01,7.711739989642420303141e-07,1.987503781385706341392e-08,1.987503781385711299306e-08,1.068539487618668503633e-01,2.536645077342301970360e-19,0,nan,7.610343959688582266216e-01
740,1.065940899980258502777e-01,1.064650178446672818794e-01,7.651959326627050725653e-07,1.967464231832532222076e-08,1.967464231832537179990e-08,1.065940899980258503251e-01,4.449950747468204463522e-19,0,nan,7.615608316536604926864e-01
742,1.063354953736326129774e-01,1.062070488690102799256e-01,7.592794955677529496997e-07,1.947676757468093907527e-08,1.947676757468098865440e-08,1.063354953736326130248e-01,4.460772471089903850189e-19,0,nan,7.620849368991717246607e-01
744,1.060781556696286786283e-01,1.059503302682793796419e-01,7.534238955354695135315e-07,1.928137561011548743513e-08,1.928137561011553701427e-08,1.060781556696286786757e-01,4.471594056930011367262e-19,0,nan,7.626067271656004329153e-01
746,1.058220617565003196484e-01,1.056948529569351491068e-01,7.476283526086738935069e-07,1.908842911779243490239e-08,1.908842911779248448153e-08,1.058220617565003196891e-01,3.842070433456561118934e-19,0,nan,7.631262177769726995314e-01
748,1.055672045931929402192e-01,1.054406079373664013385e-01,7.418920987987455677951e-07,1.889789144352713081835e-08,1.889789144352718039749e-08,1.055672045931929402531e-01,3.209454870073987794827e-19,0,nan,7.636434239226216946013e-01
750,1.053135752260412421230e-01,1.051875862988280361209e-01,7.362143778719019452171e-07,1.870972657276585723016e-08,1.870972657276590680930e-08,1.053135752260412421569e-01,3.217184282031103818021e-19,0,nan,7.641583606586578204388e-01
751,1.051872181916391001705e-01,1.050615314863319297935e-01,7.333972340791806115968e-07,1.861652285591180642451e-08,1.861652285591185600364e-08,1.051872181916391002043e-01,3.221048951826458731642e-19,0,nan,7.644149826670349405868e-01
753,1.049354139191716822900e-01,1.048103283991392850060e-01,7.278059197381267268373e-07,1.843185103105506612817e-08,1.843185103105511570731e-08,1.049354139191716823307e-01,3.874533863231684745247e-19,0,nan,7.649265432310002935622e-01
755,1.046848154341432436787e-01,1.045603267893209826101e-01,7.222712977595520081548e-07,1.824946468886526337834e-08,1.824946468886531295748e-08,1.046848154341432437058e-01,2.589205912980692135981e-19,0,nan,7.654358714522555524949e-01
757,1.044354140805475136719e-01,1.043115180420183170869e-01,7.167926514304635634272e-07,1.806932995510241586602e-08,1.806932995510246544515e-08,1.044354140805475137058e-01,3.244236467913125276343e-19,0,nan,7.659429819319358434949e-01
759,1.041872012851413434342e-01,1.040638936246454721975e-01,7.113692748833812405053e-07,1.789141354006921318715e-08,1.789141354006926276629e-08,1.041872012851413434681e-01,3.251965449906369385381e-19,0,nan,7.664478891443370843191e-01
761,1.039401685564569556455e-01,1.038174450859087659954e-01,7.060004729053490938355e-07,1.771568272710716297408e-08,1.771568272710721255322e-08,1.039401685564569556658e-01,1.955816602612229074410e-19,0,nan,7.669506074382846309953e-01
763,1.036943074838283164693e-01,1.035721640548399018477e-01,7.006855607507809588499e-07,1.754210536134689027832e-08,1.754210536134693985746e-08,1.036943074838283164964e-01,2.613938505386594097390e-19,0,nan,7.674511510384843552754e-01
765,1.034496097364313946124e-01,1.033280422398429926179e-01,6.954238639580537685576e-07,1.737064983870636474490e-08,1.737064983870641432404e-08,1.034496097364313946259e-01,1.310060733007876342966e-19,0,nan,7.679495340468564090601e-01
767,1.032060670623380768598e-01,1.030850714277551294151e-01,6.902147181697643849819e-07,1.720128509513099769038e-08,1.720128509513104726951e-08,1.032060670623380768801e-01,1.969728264310692213493e-19,0,nan,7.684457704438519366546e-01
769,1.029636712875835138320e-01,1.028432434829202708559e-01,6.850574689565678356700e-07,1.703398059606971347089e-08,1.703398059606976305002e-08,1.029636712875835138524e-01,1.974365373717465353151e-19,0,nan,7.689398740897529822163e-01
771,1.027224143152466738797e-01,1.026025503462762327971e-01,6.799514716445168630466e-07,1.686870632618125741019e-08,1.686870632618130698933e-08,1.027224143152466738865e-01,6.596674760036894133162e-20,0,nan,7.694318587259558437112e-01
773,1.024822881245438873661e-01,1.023629840344545627602e-01,6.748960911458247013824e-07,1.670543277926515551626e-08,1.670543277926520509540e-08,1.024822881245438873729e-01,6.612131424894999609646e-20,0,nan,7.699217379762381102790e-01
775,1.022432847699351676093e-01,1.021245366388930873779e-01,6.698907017929749128293e-07,1.654413094841189021109e-08,1.654413094841193979022e-08,1.022432847699351676093e-01,0.000000000000000000000e+00,0,nan,7.704095253480096337816e-01
777,1.020053963802430987089e-01,1.018872003249609249544e-01,6.649346871761039924485e-07,1.638477231636700021316e-08,1.638477231636704979230e-08,1.020053963802430987021e-01,6.643044209910900753539e-20,0,nan,7.708952342335476552249e-01
779,1.017686151577840845999e-01,1.016509673310957594233e-01,6.600274399835842886543e-07,1.622732884610395343956e-08,1.622732884610400301870e-08,1.017686151577840845999e-01,0.000000000000000000000e+00,0,nan,7.713788779112163321674e-01
781,1.015329333775117572164e-01,1.014158299679531754248e-01,6.551683618457365560266e-07,1.607177297160077746968e-08,1.607177297160082704882e-08,1.015329333775117572164e-01,0.000000000000000000000e+00,0,nan,7.718604695466708825471e-01
783,1.012983433861723457368e-01,1.011817806175678582882e-01,6.503568631816031866102e-07,1.591807758881556472045e-08,1.591807758881561429959e-08,1.012983433861723457436e-01,6.689412039248996722624e-20,0,nan,7.723400221940465773247e-01
785,1.010648376014718123562e-01,1.009488117325264661288e-01,6.455923630487148574604e-07,1.576621604685609774387e-08,1.576621604685614732300e-08,1.010648376014718123630e-01,6.704867626419378565153e-20,0,nan,7.728175487971327987306e-01
787,1.008324085112545636522e-01,1.007169158351519849191e-01,6.408742889957849634417e-07,1.561616213933896481864e-08,1.561616213933901439778e-08,1.008324085112545636590e-01,6.720323037089865485551e-20,0,nan,7.732930621905323792737e-01
789,1.006010486726935503082e-01,1.004860855166993809405e-01,6.362020769182678016780e-07,1.546789009593365736053e-08,1.546789009593370693967e-08,1.006010486726935503150e-01,6.735778272134159787847e-20,0,nan,7.737665751008064399805e-01
791,1.003707507114915711179e-01,1.002563134365623682921e-01,6.315751709167180272908e-07,1.532137457408725816987e-08,1.532137457408730774901e-08,1.003707507114915711247e-01,6.751233332419999457622e-20,0,nan,7.742381001476049287124e-01
793,1.001415073210936009879e-01,1.000275923214911126866e-01,6.269930231578904097692e-07,1.517659065092544432033e-08,1.517659065092549389947e-08,1.001415073210936009811e-01,6.766688218809209495252e-20,0,nan,7.747076498447830767563e-01
795,9.991331126190996550203e-02,9.979991496482069585034e-02,6.224550937385203897848e-07,1.503351381532563916747e-08,1.503351381532568874661e-08,9.991331126190996548848e-02,1.356428586431550546742e-19,0,nan,7.751752366015039639666e-01
797,9.968615536055018830428e-02,9.957327422571016820832e-02,6.179608505517273718365e-07,1.489211996015825640723e-08,1.489211996015830598556e-08,9.968615536055018829751e-02,6.797597473315780132674e-20,0,nan,7.756408727233274005169e-01
799,9.946003250906734040944e-02,9.934766302839202065035e-02,6.135097691559840767384e-07,1.475238537469208382503e-08,1.475238537469213340336e-08,9.946003250906734040944e-02,0.000000000000000000000e+00,0,nan,7.761045704132853188459e-01
801,9.923493566421272385784e-02,9.912307436143190912957e-02,6.091013326465966375936e-07,1.461428673715995645932e-08,1.461428673716000603765e-08,9.923493566421272384429e-02,1.365701208486426021343e-19,0,nan,7.765663417729438690556e-01
803,9.901085784670072507805e-02,9.889950127699846909712e-02,6.047350315296414501033e-07,1.447780110748096800835e-08,1.447780110748101758668e-08,9.901085784670072506450e-02,1.368792014412428156110e-19,0,nan,7.770261988034524060893e-01
805,9.878779214048367641142e-02,9.867693689014305957530e-02,6.004103635983060641987e-07,1.434290592013556577974e-08,1.434290592013561535807e-08,9.878779214048367639787e-02,1.371882786569021775537e-19,0,nan,7.774841534065795597779e-01
807,9.856573169203656705769e-02,9.845537437808927958536e-02,5.961268338115826685303e-07,1.420957897718996797412e-08,1.420957897719001755245e-08,9.856573169203656705091e-02,6.874867625602862730075e-20,0,nan,7.779402173857365669217e-01
809,9.834466970965144766892e-02,9.823480697953210246504e-02,5.918839541752639302953e-07,1.407779844146643331471e-08,1.407779844146648289304e-08,9.834466970965144766214e-02,6.890321151151710028045e-20,0,nan,7.783944024469880498818e-01
811,9.812459946274137561766e-02,9.801522799394647663979e-02,5.876812436251921528593e-07,1.394754282985600145457e-08,1.394754282985605103290e-08,9.812459946274137560410e-02,1.381154902060496929457e-19,0,nan,7.788467202000504182452e-01
814,9.779633902179128729398e-02,9.768769828022252023125e-02,5.814514592537812806793e-07,1.375497250449756452577e-08,1.375497250449761410410e-08,9.779633902179128727365e-02,2.078686271637784229158e-19,0,nan,7.795217207886040526577e-01
816,9.757871906218648132633e-02,9.747056140500732895340e-02,5.773471112143275728797e-07,1.362843747942568358893e-08,1.362843747942573316726e-08,9.757871906218648131278e-02,1.388881437092020081909e-19,0,nan,7.799694204402841648995e-01
818,9.736206775249964570613e-02,9.725438995980312175961e-02,5.732813014763155826533e-07,1.350335488255762895844e-08,1.350335488255767853677e-08,9.736206775249964569258e-02,1.391971993704998294426e-19,0,nan,7.804152926731705943223e-01
820,9.714637862882304027617e-02,9.703917750928509108329e-02,5.692535787740681394878e-07,1.337970474499635085379e-08,1.337970474499640043212e-08,9.714637862882304024907e-02,2.790125035509622407078e-19,0,nan,7.808593486754448697814e-01
822,9.693164528470558952237e-02,9.682491767526839676421e-02,5.652634981680218518163e-07,1.325746741753717759016e-08,1.325746741753722716849e-08,9.693164528470558950881e-02,1.398153009397767648408e-19,0,nan,7.813015995442179724363e-01
824,9.671786137051529787565e-02,9.661160413607478488358e-02,5.613106209415045584029e-07,1.313662356482991423935e-08,1.313662356482996381768e-08,9.671786137051529786210e-02,1.401243468789140332929e-19,0,nan,7.817420562864524363625e-01
826,9.650502059281014226202e-02,9.639923062590761898479e-02,5.573945144994331847771e-07,1.301715415966063565661e-08,1.301715415966068523494e-08,9.650502059281014224847e-02,1.404333896083174507937e-19,0,nan,7.821807298198733203161e-01
828,9.629311671371731062402e-02,9.618779093423519330452e-02,5.535147522688919012472e-07,1.289904047735045258815e-08,1.289904047735050216648e-08,9.629311671371731061047e-02,1.407424291433096568179e-19,0,nan,7.826176309738682068304e-01
830,9.608214355032065752914e-02,9.597727890518220050515e-02,5.496709136015514134706e-07,1.278226409026859746887e-08,1.278226409026864704720e-08,9.608214355032065751559e-02,1.410514654991122563489e-19,0,nan,7.830527704903763812458e-01
833,9.576741550563738907155e-02,9.566323689591909681414e-02,5.439716064344842443749e-07,1.260956734424737826816e-08,1.260956734424742784649e-08,9.576741550563738904445e-02,2.830300282097730879022e-19,0,nan,7.837021999800142195284e-01
835,9.555874243644345325364e-02,9.545501744474559698857e-02,5.402157743593297285512e-07,1.249605547552249310779e-08,1.249605547552254268612e-08,9.555874243644345324009e-02,1.418240425786541908359e-19,0,nan,7.841329818328092413375e-01
837,9.535097886686767987762e-02,9.524770453244832689498e-02,5.364944388673817217105e-07,1.238381866794681674662e-08,1.238381866794686632495e-08,9.535097886686767985730e-02,2.131996018885864380105e-19,0,nan,7.845620389688386130188e-01
839,9.514411885393271409454e-02,9.504129224178758571717e-02,5.328072048108611856271e-07,1.227283976564292634361e-08,1.227283976564297592194e-08,9.514411885393271408777e-02,7.122104508043705220789e-20,0,nan,7.849893817472452175890e-01
841,9.493815650639020214296e-02,9.483577470697339925236e-02,5.291536824611253657750e-07,1.216310188153450787726e-08,1.216310188153455745559e-08,9.493815650639020213618e-02,7.137555464939219133190e-20,0,nan,7.854150204444273113222e-01
843,9.473308598415866714243e-02,9.463114611310702611500e-02,5.255334874221599452789e-07,1.205458839254224125773e-08,1.205458839254229083606e-08,9.473308598415866712888e-02,1.430601253540401765326e-19,0,nan,7.858389652548609341943e-01
845,9.452890149776870418007e-02,9.442740069562972827811e-02,5.219462405456458527605e-07,1.194728293487609195646e-08,1.194728293487614153479e-08,9.452890149776870417329e-02,7.168456917056581041882e-20,0,nan,7.862612262919125713989e-01
848,9.422427354399477214536e-02,9.412342603758342310074e-02,5.166263313373730794653e-07,1.178855463694944290112e-08,1.178855463694949247945e-08,9.422427354399477213181e-02,1.438326521004263372812e-19,0,nan,7.868914826979541806882e-01
850,9.402227914549980528519e-02,9.392186366660022872171e-02,5.131198297827039233913e-07,1.168419932622301098891e-08,1.168419932622306056724e-08,9.402227914549980527164e-02,1.441416574798854038631e-19,0,nan,7.873095780224683889461e-01
852,9.382115091043140410281e-02,9.372116468468626116552e-02,5.096449895065675340303e-07,1.158099674968021361168e-08,1.158099674968026319001e-08,9.382115091043140408925e-02,1.444506598411593586710e-19,0,nan,7.877260243431543619520e-01
854,9.362088327039951258444e-02,9.352132354718064211914e-02,5.062014539648533574970e-07,1.147893165455377988293e-08,1.147893165455382946126e-08,9.362088327039951257089e-02,1.447596591983207863743e-19,0,nan,7.881408314181875730971e-01
856,9.342147070470068724861e-02,9.332233475685576124241e-02,5.027888714207586465193e-07,1.137798902310331062875e-08,1.137798902310336020708e-08,9.342147070470068723506e-02,1.450686555653515637509e-19,0,nan,7.885540089289352163097e-01
858,9.322290773980824601941e-02,9.312419286341066559286e-02,4.994068948693379527275e-07,1.127815406848419250585e-08,1.127815406848424208418e-08,9.322290773980824599908e-02,2.180664734342154006729e-19,0,nan,7.889655664807086754846e-01
861,9.292664443537995107639e-02,9.282855614649043915455e-02,4.943905686496650283683e-07,1.113044674166755841566e-08,1.113044674166760799399e-08,9.292664443537995104928e-02,2.916822669841062992496e-19,0,nan,7.895798862117535284449e-01
863,9.273018183089746077814e-02,9.263250795363873172803e-02,4.910836193210442241328e-07,1.103331776560983522078e-08,1.103331776560988479911e-08,9.273018183089746074426e-02,3.653752987561040736859e-19,0,nan,7.899874353968996533275e-01
865,9.253455003418609568669e-02,9.243728794399769608657e-02,4.878060976732115189923e-07,1.093724647298112056694e-08,1.093724647298117014527e-08,9.253455003418609565958e-02,2.929182051690301737798e-19,0,nan,7.903933976533808190065e-01
867,9.233974377787806364615e-02,9.224289087233862778365e-02,4.845576770964557084963e-07,1.084221906699039775233e-08,1.084221906699044733066e-08,9.233974377787806360549e-02,4.403042482553086621343e-19,0,nan,7.907977822533360815968e-01
870,9.204907086866880381307e-02,9.195282690841903268305e-02,4.797389069455155484086e-07,1.070160557985145017251e-08,1.070160557985149975084e-08,9.204907086866880377242e-02,4.416946427000300966281e-19,0,nan,7.914014211528960118683e-01
872,9.185630570942645937576e-02,9.176046452310810900020e-02,4.765618384472651680810e-07,1.060912889597855156879e-08,1.060912889597860114712e-08,9.185630570942645933510e-02,4.426215615160980954317e-19,0,nan,7.918019017058914864088e-01
874,9.166434800206959422457e-02,9.156890706293146290745e-02,4.734127616282787690735e-07,1.051764943679910569274e-08,1.051764943679915527107e-08,9.166434800206959419069e-02,3.696237264394990563372e-19,0,nan,7.922008364918434081573e-01
876,9.147319267576544027148e-02,9.137814947816924296176e-02,4.702913688891793411908e-07,1.042715432051512950911e-08,1.042715432051517908744e-08,9.147319267576544023760e-02,3.703961444777296054886e-19,0,nan,7.925982344640095291085e-01
878,9.128283470210318825753e-02,9.118818676130333346488e-02,4.671973566779272392717e-07,1.033763085911710384514e-08,1.033763085911715342347e-08,9.128283470210318821010e-02,5.196359775749594104674e-19,0,nan,7.929941045066518880884e-01
881,9.099878188136429590487e-02,9.090472221202922392289e-02,4.626070226233457858079e-07,1.020514023282354236704e-08,1.020514023282359194537e-08,9.099878188136429586422e-02,4.467925902701859220932e-19,0,nan,7.935850639690777709977e-01
883,9.081039556442035150621e-02,9.071672503000268946333e-02,4.595801596957191000556e-07,1.011799164049993615014e-08,1.011799164049998572847e-08,9.081039556442035147232e-02,3.730995518694421862533e-19,0,nan,7.939771526097257355438e-01
885,9.062278932840601744741e-02,9.052950551558971952870e-02,4.565796458512605336046e-07,1.003177177367365143160e-08,1.003177177367370100993e-08,9.062278932840601741353e-02,3.738719381875371251224e-19,0,nan,7.943677438819152318290e-01
888,9.034283204321201686733e-02,9.025012383138209515323e-02,4.521276548105817828198e-07,9.904157446578117151643e-09,9.904157446578166729973e-09,9.034283204321201684022e-02,3.000244036978268654010e-19,0,nan,7.949508419792567056792e-01
890,9.015715490926572905163e-02,9.006482747251445675202e-02,4.491917701479238112669e-07,9.820207907379221055169e-09,9.820207907379270633499e-09,9.015715490926572901775e-02,3.758028735963353472189e-19,0,nan,7.953377272329637961241e-01
892,8.997224108036911264418e-02,8.988029207425972638267e-02,4.462812494006030275298e-07,9.737146361627210540191e-09,9.737146361627260118522e-09,8.997224108036911261030e-02,3.765752356874938353391e-19,0,nan,7.957231448697662888462e-01
894,8.978808585199138688870e-02,8.969651295131382858622e-02,4.433958192518426035825e-07,9.654961557111642531413e-09,9.654961557111692109743e-09,8.978808585199138686837e-02,2.264085545560423717878e-19,0,nan,7.961071032451680143925e-01
897,8.951326518919800893969e-02,8.942225212847393291289e-02,4.391141296863604237410e-07,9.533304033904882115302e-09,9.533304033904931693632e-09,8.951326518919800891936e-02,2.271036666033313229973e-19,0,nan,7.966803228151726582753e-01
899,8.933098613231251205617e-02,8.924034344682611875714e-02,4.362902532865912350875e-07,9.453262936920143319937e-09,9.453262936920192898267e-09,8.933098613231251202907e-02,3.034227593994203013473e-19,0,nan,7.970606691784478858766e-01
901,8.914944951169003694121e-02,8.905917494199037468943e-02,4.334905383036038560998e-07,9.374060487891669909098e-09,9.374060487891719487429e-09,8.914944951169003691411e-02,3.040406245983982741906e-19,0,nan,7.974395850299823655378e-01
904,8.887852674116760205719e-02,8.878880014878838095412e-02,4.293357053233481302650e-07,9.256806294389672378162e-09,9.256806294389721956492e-09,8.887852674116760203686e-02,2.287255592490275307372e-19,0,nan,7.980052942458903192315e-01
906,8.869882645642703790470e-02,8.860946241112411531088e-02,4.265952729480546741145e-07,9.179654747116823528792e-09,9.179654747116873107122e-09,8.869882645642703788437e-02,2.291889481095857507385e-19,0,nan,7.983806690149677646648e-01
908,8.851985290021076486377e-02,8.843084920598230502114e-02,4.238781137960065536011e-07,9.103305672195754660277e-09,9.103305672195804238607e-09,8.851985290021076483667e-02,3.062031106478835325961e-19,0,nan,7.987546412716849217220e-01
911,8.825274555275620426837e-02,8.816427830634459332585e-02,4.198454739176337270001e-07,8.990264862025241682371e-09,8.990264862025291260702e-09,8.825274555275620424805e-02,2.303474028686275092004e-19,0,nan,7.993129871356616257799e-01
913,8.807556961789883554875e-02,8.798745730968221475136e-02,4.171854260514783898718e-07,8.915878538365271093517e-09,8.915878538365320671847e-09,8.807556961789883553520e-02,1.538738519076763672348e-19,0,nan,7.996834873944929433310e-01
915,8.789910514432694140977e-02,8.781134563953934411742e-02,4.145478021092771125817e-07,8.842260319555919018365e-09,8.842260319555968596695e-09,8.789910514432694139622e-02,1.541827659543982660489e-19,0,nan,8.000526124143407156694e-01
918,8.763573306351128379887e-02,8.754849879854579832789e-02,4.106328960713133778562e-07,8.733252440446817723279e-09,8.733252440446867301609e-09,8.763573306351128377854e-02,2.319691982192988168570e-19,0,nan,8.006037381168237325956e-01
920,8.746102857866613027168e-02,8.737414185466432076359e-02,4.080503068316067321640e-07,8.661513212635027150403e-09,8.661513212635076728733e-09,8.746102857866613023780e-02,3.873875992631132873746e-19,0,nan,8.009694584377697243178e-01
922,8.728702071302043509531e-02,8.720047945433100510020e-02,4.054893291381834261440e-07,8.590509427698743158593e-09,8.590509427698792736923e-09,8.728702071302043506143e-02,3.881598617229239820871e-19,0,nan,8.013338300904473751195e-01
925,8.702730597460920692904e-02,8.694127905811872233818e-02,4.016878915429922367410e-07,8.485362982843551023021e-09,8.485362982843600601351e-09,8.702730597460920689516e-02,3.893182434034797369480e-19,0,nan,8.018778751327020574567e-01
927,8.685502150938662242752e-02,8.676933494096496639775e-02,3.991799619194276880782e-07,8.416158570683722853158e-09,8.416158570683772431488e-09,8.685502150938662239364e-02,3.900904898919446060371e-19,0,nan,8.022389076571041945226e-01
929,8.668341923172077941035e-02,8.659807099279773766229e-02,3.966928665269866157290e-07,8.347658548875362479942e-09,8.347658548875412058272e-09,8.668341923172077939002e-02,2.345176380244138532842e-19,0,nan,8.025986174037416099854e-01
932,8.642728606644227221914e-02,8.634244157178930707569e-02,3.930008160788148526213e-07,8.246210492434038280422e-09,8.246210492434087858752e-09,8.642728606644227219203e-02,3.136168627498055867608e-19,0,nan,8.031357177157321558417e-01
934,8.625737160921731772067e-02,8.617286046706260555411e-02,3.905648675612411471970e-07,8.179434134712341398885e-09,8.179434134712390977215e-09,8.625737160921731769357e-02,3.142346422858218684842e-19,0,nan,8.034921522314110862084e-01
937,8.600375147664669390910e-02,8.591973668661055368309e-02,3.869485492677339202066e-07,8.080532397547466191985e-09,8.080532397547515770315e-09,8.600375147664669387522e-02,3.939516277888422870119e-19,0,nan,8.040243733243926432721e-01
939,8.583550002374725430620e-02,8.575181370644771264587e-02,3.845624395700391809103e-07,8.015427898603226293146e-09,8.015427898603275871476e-09,8.583550002374725427910e-02,3.157790693202547313730e-19,0,nan,8.043775772549970548499e-01
941,8.566790693303051644697e-02,8.558454716325767056576e-02,3.821959081393921266762e-07,7.950978045134091611494e-09,7.950978045134141189824e-09,8.566790693303051641987e-02,3.163968314683647314914e-19,0,nan,8.047295012708134140183e-01
944,8.541774328527992043698e-02,8.533486975986829396100e-02,3.786823825617802641870e-07,7.855513504217122434225e-09,7.855513504217172012556e-09,8.541774328527992040310e-02,3.966543318408038169231e-19,0,nan,8.052550026720025487699e-01
946,8.525177926791401163782e-02,8.516922754244400494149e-02,3.763639254523166596151e-07,7.792666003433750101642e-09,7.792666003433799679972e-09,8.525177926791401159038e-02,5.563971268819414629258e-19,0,nan,8.056037572536451326949e-01
949,8.500404139476453562721e-02,8.492196886142782329913e-02,3.729215939047254321044e-07,7.699569009168077075629e-09,7.699569009168126653959e-09,8.500404139476453557978e-02,5.580187043808284868329e-19,0,nan,8.061245366918426288557e-01
951,8.483968277811039062947e-02,8.475792738880802555288e-02,3.706499965495962653724e-07,7.638276275218216552751e-09,7.638276275218266131081e-09,8.483968277811039058203e-02,5.590997454610862128668e-19,0,nan,8.064701645764382406125e-01
954,8.459433551526978987002e-02,8.451305240172532613448e-02,3.672770648885739878214e-07,7.547476691177829486196e-09,7.547476691177879064526e-09,8.459433551526978982936e-02,4.806182496801748222800e-19,0,nan,8.069862855804202450365e-01
956,8.443155908364337628255e-02,8.435058854769991662097e-02,3.650511493578898232017e-07,7.487692779315812835002e-09,7.487692779315862413332e-09,8.443155908364337624189e-02,4.815448383219878740676e-19,0,nan,8.073288287399040588361e-01
958,8.426940912589617096572e-02,8.418874936555151243918e-02,3.628431846978532468047e-07,7.428499887043945008186e-09,7.428499887043994586516e-09,8.426940912589617092507e-02,4.824714198181348577072e-19,0,nan,8.076701495933347615627e-01
961,8.402735092764928219271e-02,8.394715398218392731172e-02,3.595645011420820358845e-07,7.340803424142961785920e-09,7.340803424143011364250e-09,8.402735092764928215205e-02,4.838612787307090893694e-19,0,nan,8.081798533616554774993e-01
963,8.386675139980680909486e-02,8.378686078518803230053e-02,3.574006283219255873187e-07,7.283057666329802155770e-09,7.283057666329851734101e-09,8.386675139980680905420e-02,4.847878424953523703036e-19,0,nan,8.085181469974981770992e-01
966,8.362700214947537737266e-02,8.354756774629128682213e-02,3.541872553879031146416e-07,7.197499951720180024965e-09,7.197499951720229603295e-09,8.362700214947537731845e-02,6.482368999354989013011e-19,0,nan,8.090233402179860832705e-01
968,8.346793088833685632572e-02,8.338879845568602806866e-02,3.520663792691423077087e-07,7.141159064950623338265e-09,7.141159064950672916595e-09,8.346793088833685627151e-02,6.494722948960761937701e-19,0,nan,8.093586468403362091904e-01
971,8.323045765854831363161e-02,8.315177495903804293700e-02,3.489166988082493726671e-07,7.057677788517350007583e-09,7.057677788517399585913e-09,8.323045765854831358417e-02,5.699096986927243234610e-19,0,nan,8.098593892845445370104e-01
973,8.307289292179547320332e-02,8.299450791494695171536e-02,3.468377567316924524925e-07,7.002700942859102588482e-09,7.002700942859152166812e-09,8.307289292179547315588e-02,5.709906490303024902033e-19,0,nan,8.101917483883873783530e-01
976,8.283766340898700796230e-02,8.275972177918241072335e-02,3.437501984677098554243e-07,6.921235902797585311333e-09,6.921235902797634889664e-09,8.283766340898700790809e-02,6.544137822505746807958e-19,0,nan,8.106880987759380253663e-01
978,8.268158386523213505961e-02,8.260393573071891604946e-02,3.417121591351870062922e-07,6.867583646487605174367e-09,6.867583646487654752697e-09,8.268158386523213499862e-02,7.376052725564027922899e-19,0,nan,8.110175491626975994523e-01
981,8.244856637493534087216e-02,8.237135538069717851761e-02,3.386851990200739974155e-07,6.788076668146535272463e-09,6.788076668146584850793e-09,8.244856637493534081118e-02,7.396899046730993224344e-19,0,nan,8.115095651842974185130e-01
983,8.229395109405056702139e-02,8.221702947634848422838e-02,3.366870614199536333060e-07,6.735710874667698506314e-09,6.735710874667748084644e-09,8.229395109405056696041e-02,7.410796466998001284154e-19,0,nan,8.118361449769789068513e-01
986,8.206311452659095976680e-02,8.198662392893363860385e-02,3.337192200538506747708e-07,6.658105732890498120192e-09,6.658105732890547698522e-09,8.206311452659095969226e-02,9.083118498290184447609e-19,0,nan,8.123238833168356473505e-01
988,8.190994297030955072024e-02,8.183373770721481997933e-02,3.317600124284233702830e-07,6.606989550324251570534e-09,6.606989550324301148864e-09,8.190994297030955065248e-02,8.272821750700816217327e-19,0,nan,8.126476299747737024352e-01
991,8.168125680690736520800e-02,8.160547655745439138419e-02,3.288498535410707150703e-07,6.531231895122288002707e-09,6.531231895122337581037e-09,8.168125680690736514024e-02,8.295983488664156843649e-19,0,nan,8.131311463324297338236e-01
993,8.152950881968812541135e-02,8.145400993782388898999e-02,3.269286323939743721489e-07,6.481329697669026899184e-09,6.481329697669076477514e-09,8.152950881968812534359e-02,8.311424508911108559682e-19,0,nan,8.134520966656545286084e-01
996,8.130294310894730932615e-02,8.122786334551321594079e-02,3.240747613848737677061e-07,6.407366983068489349097e-09,6.407366983068538927427e-09,8.130294310894730925161e-02,9.168044416116038113765e-19,0,nan,8.139314457772558596030e-01
998,8.115259890909354338157e-02,8.107779661954123250886e-02,3.221906105268217111168e-07,6.358644324633037459782e-09,6.358644324633087038112e-09,8.115259890909354330703e-02,9.185029236325046852156e-19,0,nan,8.142496359604883566911e-01
1001,8.092812425386635151567e-02,8.085373529616100900876e-02,3.193916730615971388104e-07,6.286425740545586448658e-09,6.286425740545636026989e-09,8.092812425386635144113e-02,9.210506241878863815248e-19,0,nan,8.147248716195058543406e-01
1004,8.070489034709128270401e-02,8.063091130038496858357e-02,3.166250618859587986870e-07,6.215229943540013269295e-09,6.215229943540062847625e-09,8.070489034709128262947e-02,9.235982979198102120177e-19,0,nan,8.151976646432608109992e-01
1006,8.055675196950619858368e-02,8.048304431495757008548e-02,3.147983833532894937934e-07,6.168325717265528161529e-09,6.168325717265577739860e-09,8.055675196950619851592e-02,8.411788475036179203542e-19,0,nan,8.155115122832125301852e-01
1009,8.033556320389813300097e-02,8.026225984241529714966e-02,3.120846191901400074448e-07,6.098796203447465843220e-09,6.098796203447515421550e-09,8.033556320389813292643e-02,9.278443616458217495900e-19,0,nan,8.159802760133728771080e-01
1011,8.018877886957820609230e-02,8.011574318926975348665e-02,3.102927501667668231565e-07,6.052987163763624626769e-09,6.052987163763674205100e-09,8.018877886957820601776e-02,9.295427665710069614321e-19,0,nan,8.162914546812103558479e-01
1014,7.996960723013615374529e-02,7.989697032724983414155e-02,3.076305771839348978387e-07,5.985077337795609850654e-09,5.985077337795659428984e-09,7.996960723013615367753e-02,8.473548655220606195324e-19,0,nan,8.167562405534983167345e-01
1017,7.975163263179100328989e-02,7.967939124507221206842e-02,3.049987709863295601089e-07,5.918117590759595861625e-09,5.918117590759645439955e-09,7.975163263179100322213e-02,8.496708285985876993131e-19,0,nan,8.172186640365336207648e-01
1019,7.960697641502883771481e-02,7.953499691149681907271e-02,3.032608904428780506705e-07,5.873997710809855567271e-09,5.873997710809905145602e-09,7.960697641502883764028e-02,9.363362699491546579760e-19,0,nan,8.175256428250274371339e-01
1022,7.939097517459366227578e-02,7.931938583045122269848e-02,3.006787397390967405627e-07,5.808586223861097047172e-09,5.808586223861146625502e-09,7.939097517459366220801e-02,8.535307146854283354395e-19,0,nan,8.179841689404969349826e-01
1024,7.924762558217469302199e-02,7.917629458235822436160e-02,2.989735713757946069932e-07,5.765484134469262265116e-09,5.765484134469311843446e-09,7.924762558217469294745e-02,9.405821160040483895722e-19,0,nan,8.182885659599845833275e-01
1027,7.903357098644832330451e-02,7.896262488563315435952e-02,2.964399105782321016051e-07,5.701578132062642475702e-09,5.701578132062692054032e-09,7.903357098644832322320e-02,1.028868643052402729590e-18,0,nan,8.187432439135412135336e-01
1030,7.882067175554410594503e-02,7.875010744286338877336e-02,2.939347978815036300818e-07,5.638555461338037974963e-09,5.638555461338087553293e-09,7.882067175554410585694e-02,1.117618317027995146530e-18,0,nan,8.191956362445438138368e-01
1032,7.867937618697115868832e-02,7.860906468799861636934e-02,2.922803845259781133910e-07,5.597023857814900678594e-09,5.597023857814950256924e-09,7.867937618697115860700e-02,1.033500351390408516067e-18,0,nan,8.194959698629026474421e-01
1035,7.846838185457556533235e-02,7.839844703310433617982e-02,2.898219643231858699399e-07,5.535441065357615582042e-09,5.535441065357665160372e-09,7.846838185457556524426e-02,1.122635951353067709833e-18,0,nan,8.199445910512315991727e-01
1038,7.825851819868109857586e-02,7.818895703209030580638e-02,2.873910379220503347580e-07,5.474703250458713810850e-09,5.474703250458763389180e-09,7.825851819868109848777e-02,1.125646492447027346445e-18,0,nan,8.203909722099760476748e-01
1040,7.811923276211994570116e-02,7.804991903550920395369e-02,2.857855051194975656126e-07,5.434673940885316156062e-09,5.434673940885365734392e-09,7.811923276211994561984e-02,1.040910926301910571814e-18,0,nan,8.206873234837571688032e-01
1043,7.791123344494153232673e-02,7.784228840703816553636e-02,2.833995531616726544446e-07,5.375313710323595886358e-09,5.375313710323645464689e-09,7.791123344494153223864e-02,1.130663995670147648468e-18,0,nan,8.211300084757424565447e-01
1046,7.770434081507627427523e-02,7.763576152839621129752e-02,2.810400870860940355462e-07,5.316762032639129631586e-09,5.316762032639179209917e-09,7.770434081507627418713e-02,1.133674458729281804577e-18,0,nan,8.215704978255206095096e-01
1048,7.756702286165864950498e-02,7.749868579259239106228e-02,2.794816428430802503514e-07,5.278170255654023219195e-09,5.278170255654072797525e-09,7.756702286165864941689e-02,1.135681418011349184638e-18,0,nan,8.218629456679064810036e-01
1051,7.736195515524228690413e-02,7.729397901061448802353e-02,2.771655084636793635803e-07,5.220936990919933589207e-09,5.220936990919983167537e-09,7.736195515524228680926e-02,1.226283512381642646416e-18,0,nan,8.222998118507933460537e-01
1054,7.715797082149089397687e-02,7.709035274597572375373e-02,2.748748960638995902825e-07,5.164477673661502160833e-09,5.164477673661551739163e-09,7.715797082149089388200e-02,1.229525466810980942051e-18,0,nan,8.227345256128241859418e-01
1056,7.702257890159005337098e-02,7.695519796738872329872e-02,2.733618266469552920346e-07,5.127261902584456362963e-09,5.127261902584505941294e-09,7.702257890159005327611e-02,1.231686752707824360094e-18,0,nan,8.230231468639722695814e-01
1059,7.682038118042648149563e-02,7.675335362308159230802e-02,2.711129746769848111569e-07,5.072064771782438442984e-09,5.072064771782488021314e-09,7.682038118042648139398e-02,1.323137845824885127417e-18,0,nan,8.234543085475745175243e-01
1062,7.661924416825773031820e-02,7.655256721174736807311e-02,2.688887225744065512065e-07,5.017608699198429604704e-09,5.017608699198479183035e-09,7.661924416825773021656e-02,1.326611281198538550352e-18,0,nan,8.238833599036658427968e-01
1064,7.648573798959799720714e-02,7.641929323909309286017e-02,2.674193885514915964535e-07,4.981710458649665662719e-09,4.981710458649715241049e-09,7.648573798959799710550e-02,1.328926886792143419123e-18,0,nan,8.241682293983041953040e-01
1067,7.628635034511960953056e-02,7.622025163306413987982e-02,2.652353934905709659147e-07,4.928463124562944607757e-09,4.928463124562994186088e-09,7.628635034511960942891e-02,1.332400268339992416383e-18,0,nan,8.245937979151486895107e-01
1070,7.608800137436355118215e-02,7.602224600130343152443e-02,2.630751158765948399606e-07,4.875925578977648559103e-09,4.875925578977698137433e-09,7.608800137436355108051e-02,1.335873617844338548396e-18,0,nan,8.250172971063657760874e-01
1073,7.589068297166453967847e-02,7.582526826617637131177e-02,2.609382346273625784668e-07,4.824086494626825997690e-09,4.824086494626875576020e-09,7.589068297166453957005e-02,1.428636731191779140624e-18,0,nan,8.254387420734839879216e-01
1075,7.575970594302829636923e-02,7.569451687880840991225e-02,2.595264889069679203131e-07,4.789909640743032106164e-09,4.789909640743081684494e-09,7.575970594302829625404e-02,1.520550791382601396694e-18,0,nan,8.257185715403562179730e-01
1078,7.556408736938301858884e-02,7.549923458166940738344e-02,2.574279021674284280523e-07,4.739210056172187070577e-09,4.739210056172236648907e-09,7.556408736938301848719e-02,1.345135727950312497309e-18,0,nan,8.261366259618770544436e-01
1081,7.536947815740744064294e-02,7.530495904776509679041e-02,2.553518807400805257244e-07,4.689179743341686004950e-09,4.689179743341735583280e-09,7.536947815740744053452e-02,1.438516225654598352824e-18,0,nan,8.265526657175146584651e-01
1084,7.517587050490359826461e-02,7.511168250162394704626e-02,2.532981221430353720188e-07,4.639808124941600344203e-09,4.639808124941649922533e-09,7.517587050490359814941e-02,1.532359785831422723666e-18,0,nan,8.269667053794093850450e-01
1087,7.498325668995995481916e-02,7.491939724771787836405e-02,2.512663287470139469116e-07,4.591084818231481906603e-09,4.591084818231531484933e-09,7.498325668995995469719e-02,1.626666402460364904359e-18,0,nan,8.273787593793640052437e-01
1089,7.485539583459350425169e-02,7.479175403184947434291e-02,2.499238578867078544411e-07,4.558957745990297016474e-09,4.558957745990346594804e-09,7.485539583459350413650e-02,1.538920201305624567430e-18,0,nan,8.276523659644794409700e-01
1092,7.466442147058217380993e-02,7.460110404438221445503e-02,2.479280246543779405336e-07,4.511292401577222805852e-09,4.511292401577272384182e-09,7.466442147058217369474e-02,1.542856404130477697817e-18,0,nan,8.280611422227048969797e-01
1095,7.447442073708877658750e-02,7.441142521082666844769e-02,2.459533859860877204174e-07,4.464248602044590333531e-09,4.464248602044639911861e-09,7.447442073708877647231e-02,1.546792572355197952511e-18,0,nan,8.284679706304396559964e-01
1098,7.428538619788533836147e-02,7.422271012012512335219e-02,2.439996612849997670325e-07,4.417816643883213372029e-09,4.417816643883262950359e-09,7.428538619788533824628e-02,1.550728706178068073324e-18,0,nan,8.288728651191477033236e-01
1100,7.415989630839932981364e-02,7.409743184668330896547e-02,2.427086604703657894133e-07,4.387197205056089404088e-09,4.387197205056138982418e-09,7.415989630839932969167e-02,1.644726469106519623869e-18,0,nan,8.291417271984543960759e-01
1103,7.397245577298504540497e-02,7.391030672911354681054e-02,2.407891808712598235642e-07,4.341763896421971863527e-09,4.341763896422021441858e-09,7.397245577298504528977e-02,1.557288853301189629510e-18,0,nan,8.295434290879452938106e-01
1106,7.378596196896554635671e-02,7.372412595707604191815e-02,2.388898884954608193382e-07,4.296917405303920261323e-09,4.296917405303969839654e-09,7.378596196896554624829e-02,1.469388137734818739738e-18,0,nan,8.299432335645972789681e-01
1109,7.360040773269623566187e-02,7.353888239094962848844e-02,2.370105186521877513658e-07,4.252648657101729592888e-09,4.252648657101779171218e-09,7.360040773269623555345e-02,1.473092617126710022241e-18,0,nan,8.303411540810270384506e-01
1112,7.341578597269492928082e-02,7.335456896297374037956e-02,2.351508108044483757568e-07,4.208948740558065060196e-09,4.208948740558114638526e-09,7.341578597269492917240e-02,1.476797064991914570781e-18,0,nan,8.307372039628406423469e-01
1115,7.323208966873478261881e-02,7.317117867634587868473e-02,2.333105084931881293916e-07,4.165808904406060062157e-09,4.165808904406109640487e-09,7.323208966873478250361e-02,1.573032824103148042344e-18,0,nan,8.311313964101287123966e-01
1118,7.304931187095087334301e-02,7.298870460433265610896e-02,2.314893592630178736284e-07,4.123220554094137370253e-09,4.123220554094186948584e-09,7.304931187095087324136e-02,1.391443000176107679082e-18,0,nan,8.315237444989405408849e-01
1120,7.292796688641752927566e-02,7.286756084184894577443e-02,2.302857774891103137789e-07,4.095130526939511831618e-09,4.095130526939561409948e-09,7.292796688641752917402e-02,1.393758224863481297984e-18,0,nan,8.317842916496562899269e-01
1123,7.274670467643996296219e-02,7.268659858899471674448e-02,2.284959996931087507658e-07,4.053442636228692808833e-09,4.053442636228742387163e-09,7.274670467643996286055e-02,1.397231037785205077876e-18,0,nan,8.321735945332561978569e-01
1126,7.256634277700645458049e-02,7.250653441540861745087e-02,2.267247207889496523368e-07,4.012284054613725477879e-09,4.012284054613775056209e-09,7.256634277700645448562e-02,1.307323567125414537438e-18,0,nan,8.325610873324091300231e-01
1129,7.238687448881643045898e-02,7.232736164388489793434e-02,2.249717023904453195889e-07,3.971646735340427841890e-09,3.971646735340477420220e-09,7.238687448881643037089e-02,1.216953033772125556394e-18,0,nan,8.329467826806271277804e-01
1132,7.220829317893561978060e-02,7.214907366331111493267e-02,2.232367097882872645539e-07,3.931522774050327615641e-09,3.931522774050377193971e-09,7.220829317893561968573e-02,1.313806017508195964204e-18,0,nan,8.333306930939917731385e-01
1135,7.203059227997563933413e-02,7.197166392785175641677e-02,2.215195118840515252088e-07,3.891904405907414351965e-09,3.891904405907463930295e-09,7.203059227997563923249e-02,1.411122003209917472304e-18,0,nan,8.337128309725153493489e-01
1138,7.185376528928572603954e-02,7.179512595614394428813e-02,2.198198811255542435073e-07,3.852784002789964763921e-09,3.852784002790014342251e-09,7.185376528928572594467e-02,1.320288362210958057042e-18,0,nan,8.340932086014831356707e-01
1141,7.167780576815640775876e-02,7.161945333050500713163e-02,2.181375934435265033521e-07,3.814154070545807475365e-09,3.814154070545857053695e-09,7.167780576815640766389e-02,1.323529495299193040719e-18,0,nan,8.344718381527771333835e-01
1144,7.150270734103490708508e-02,7.144463969615171907194e-02,2.164724281895782185418e-07,3.776007246309438482042e-09,3.776007246309488060372e-09,7.150270734103490698344e-02,1.421539931148638924863e-18,0,nan,8.348487316861815237001e-01
1147,7.132846369475207682189e-02,7.127067876043100469116e-02,2.148241680754216234633e-07,3.738336295879442261675e-09,3.738336295879491840005e-09,7.132846369475207672024e-02,1.425012518221311376109e-18,0,nan,8.352239011506701487925e-01
1149,7.121277305244358141049e-02,7.115517544506763815128e-02,2.137346139366355888189e-07,3.713483187976305899645e-09,3.713483187976355477975e-09,7.121277305244358130884e-02,1.427327560965248069945e-18,0,nan,8.354730621620352440946e-01
1152,7.103994017865511590305e-02,7.098262185641231507093e-02,2.121140551306325549204e-07,3.676589625912164503766e-09,3.676589625912214082096e-09,7.103994017865511580818e-02,1.335413428754348570771e-18,0,nan,8.358453844346560539366e-01
1155,7.086794554981654280430e-02,7.081090448399905632864e-02,2.105098380071136486188e-07,3.640153256158793360049e-09,3.640153256158842938380e-09,7.086794554981654270265e-02,1.434272616229089605185e-18,0,nan,8.362160139701535923164e-01
1158,7.069678307506579351311e-02,7.064001725658366339587e-02,2.089217570977826475673e-07,3.604167294780162610431e-09,3.604167294780212188761e-09,7.069678307506579341147e-02,1.437745103091756859698e-18,0,nan,8.365849623219294390686e-01
1161,7.052644672246357383680e-02,7.046995416160799284404e-02,2.073496100266526753630e-07,3.568625075019940109013e-09,3.568625075019989687343e-09,7.052644672246357373515e-02,1.441217562973311452780e-18,0,nan,8.369522409383537258623e-01
1164,7.035693051828202891358e-02,7.030070924449204248737e-02,2.057931974558861103237e-07,3.533520044993435253489e-09,3.533520044993484831819e-09,7.035693051828202881871e-02,1.348377329619724737341e-18,0,nan,8.373178611639560386124e-01
1167,7.018822854630369460489e-02,7.013227660793626631587e-02,2.042523230327158832611e-07,3.498845765430571780813e-09,3.498845765430621359143e-09,7.018822854630369451002e-02,1.351618242222721432430e-18,0,nan,8.376818342406001680978e-01
1170,7.002033494713056195960e-02,6.996465041123394612175e-02,2.027267933374239352121e-07,3.464595907468638797103e-09,3.464595907468688375433e-09,7.002033494713056186473e-02,1.354859130052895047285e-18,0,nan,8.380441713086429616217e-01
1173,6.985324391750308501152e-02,6.979782486959345103614e-02,2.012164178323532050592e-07,3.430764250493602947905e-09,3.430764250493652526235e-09,6.985324391750308492343e-02,1.261092850870082785080e-18,0,nan,8.384048834080775242680e-01
1176,6.968694970962896517356e-02,6.963179425347021930315e-02,1.997210088119301061835e-07,3.397344680028797321892e-09,3.397344680028846900222e-09,6.968694970962896508546e-02,1.264102201079339813634e-18,0,nan,8.387639814796610173309e-01
1179,6.952144663052154890687e-02,6.946655288790830014897e-02,1.982403813536750167341e-07,3.364331185669834367989e-09,3.364331185669883946319e-09,6.952144663052154882556e-02,1.169641411068013724460e-18,0,nan,8.391214763660272957495e-01
1182,6.935672904134767821681e-02,6.930209515189129606313e-02,1.967743532701788650901e-07,3.331717859064620880231e-09,3.331717859064670458562e-09,6.935672904134767814227e-02,1.074717628536682449911e-18,0,nan,8.394773788127846184635e-01
1185,6.919279135678483677970e-02,6.913841547770254952976e-02,1.953227450620244294854e-07,3.299498891937383015034e-09,3.299498891937432593365e-09,6.919279135678483669839e-02,1.175197030527650661296e-18,0,nan,8.398316994695986672332e-01
1188,6.902962804438743740516e-02,6.897550835029442072618e-02,1.938853798716314956910e-07,3.267668574155638307558e-09,3.267668574155687885888e-09,6.902962804438743733062e-02,1.079810241921750185258e-18,0,nan,8.401844488912611011726e-01
1191,6.886723362396209944522e-02,6.881336830666650581690e-02,1.924620834380055273168e-07,3.236221291839079846864e-09,3.236221291839129425194e-09,6.886723362396209936390e-02,1.180752567765688822416e-18,0,nan,8.405356375387438736479e-01
1194,6.870560266695176762831e-02,6.865198993525264824250e-02,1.910526840523699988162e-07,3.205151525509365109530e-09,3.205151525509414687860e-09,6.870560266695176754700e-02,1.183530305826520567221e-18,0,nan,8.408852757802395256172e-01
1198,6.849127304681034090545e-02,6.843799433858821903363e-02,1.891948104131796137461e-07,3.164303050804219434813e-09,3.164303050804269013143e-09,6.849127304681034082414e-02,1.187233925128505172897e-18,0,nan,8.413490661082457860108e-01
1201,6.833140267890513300724e-02,6.827837244177240650148e-02,1.878171837288939607362e-07,3.134093207274310254738e-09,3.134093207274359833068e-09,6.833140267890513293270e-02,1.090843981480123173545e-18,0,nan,8.416951265430130049044e-01
1204,6.817227804442158066374e-02,6.811949454239035657034e-02,1.864528996104292310958e-07,3.104243140308881722635e-09,3.104243140308931300965e-09,6.817227804442158058920e-02,1.093390179946873857489e-18,0,nan,8.420396704754397118739e-01
1207,6.801389393165244155092e-02,6.796135544488233619668e-02,1.851017969166320237709e-07,3.074747719079315898461e-09,3.074747719079365476791e-09,6.801389393165244146960e-02,1.195566938398305996826e-18,0,nan,8.423827078833631324230e-01
1210,6.785624517738552668859e-02,6.780395000199623261071e-02,1.837637168360846554417e-07,3.045601897942638393112e-09,3.045601897942687971442e-09,6.785624517738552661405e-02,1.098482522331194853720e-18,0,nan,8.427242486571613430289e-01
1213,6.769932666634054191861e-02,6.764727311422700087778e-02,1.824385028479031828528e-07,3.016800714828624940724e-09,3.016800714828674519054e-09,6.769932666634054185085e-02,1.000935151309783439270e-18,0,nan,8.430643026007096642012e-01
1216,6.754313333061376354335e-02,6.749131972926390337009e-02,1.811260006832874929879e-07,2.988339289661189356300e-09,2.988339289661238934630e-09,6.754313333061376346881e-02,1.103574792622092528385e-18,0,nan,8.434028794323245319824e-01
1219,6.738766014913042117792e-02,6.733608484144541504236e-02,1.798260582878072699188e-07,2.960212822813245069954e-09,2.960212822813294648284e-09,6.738766014913042110338e-02,1.106120900969437936965e-18,0,nan,8.437399887856950448338e-01
1222,6.723290214710466339721e-02,6.718156349122167087185e-02,1.785385257844080346573e-07,2.932416593594253301231e-09,2.932416593594302879561e-09,6.723290214710466332945e-02,1.007879083251237822608e-18,0,nan,8.440756402108023777569e-01
1225,6.707885439550698372392e-02,6.702775076462433374072e-02,1.772632554371218238510e-07,2.904945958769691209349e-09,2.904945958769740787679e-09,6.707885439550698365615e-02,1.010193695032496618036e-18,0,nan,8.444098431748272377199e-01
1229,6.687455379269295578914e-02,6.682376102360616490261e-02,1.755817180310243025729e-07,2.868817042635224416744e-09,2.868817042635273995074e-09,6.687455379269295572137e-02,1.013279819262855517249e-18,0,nan,8.448532101749546271508e-01
1232,6.672214437675299062298e-02,6.667158289440311243136e-02,1.743344966143762385763e-07,2.842088495339071156671e-09,2.842088495339120735001e-09,6.672214437675299056199e-02,9.140349545413921623104e-19,0,nan,8.451840697548391083209e-01
1235,6.657042910491536436143e-02,6.652009733147262101482e-02,1.730990599119600917291e-07,2.815670606011059816712e-09,2.815670606011109395042e-09,6.657042910491536429366e-02,1.017908952840753640326e-18,0,nan,8.455135118443203977182e-01
1238,6.641940324045057174692e-02,6.636929961241609033420e-02,1.718752690630327961615e-07,2.789559050696886558788e-09,2.789559050696936137118e-09,6.641940324045057167916e-02,1.020223496062298305458e-18,0,nan,8.458415455619797178538e-01
1241,6.626906208966619832654e-02,6.621918505770957282593e-02,1.706629871656891717221e-07,2.763749575511193891224e-09,2.763749575511243469554e-09,6.626906208966619825877e-02,1.022538023680747585793e-18,0,nan,8.461681799482430304388e-01
1244,6.611940100141889757439e-02,6.606974903021795633560e-02,1.694620792446998502745e-07,2.738237995342622478907e-09,2.738237995342672057237e-09,6.611940100141889749985e-02,1.127337789354426442385e-18,0,nan,8.464934239662168564034e-01
1248,6.592090279850963152223e-02,6.587154854395340655097e-02,1.678783317895614185012e-07,2.704678840085503303486e-09,2.704678840085552881817e-09,6.592090279850963146802e-02,8.223508223176340887290e-19,0,nan,8.469249352103924143053e-01
1251,6.577281067048687183382e-02,6.572367794786051567739e-02,1.667034488305482262490e-07,2.679846449735020487925e-09,2.679846449735070066255e-09,6.577281067048687177961e-02,8.242024032675254504137e-19,0,nan,8.472469694640497609112e-01
1254,6.562538340235666379846e-02,6.557647072190249991564e-02,1.655395034445145261000e-07,2.655298484645413219818e-09,2.655298484645462798148e-09,6.562538340235666375102e-02,7.227972255098082819825e-19,0,nan,8.475676426785366975297e-01
1257,6.547861652187519432218e-02,6.542992240717408805167e-02,1.643863686479425442976e-07,2.631031043405134059821e-09,2.631031043405183638151e-09,6.547861652187519428153e-02,6.209291464584238819738e-19,0,nan,8.478869634913094192126e-01
1260,6.533250559685437524265e-02,6.528402858467669036673e-02,1.632439192223252477067e-07,2.607040286909229118971e-09,2.607040286909278697301e-09,6.533250559685437520199e-02,6.223178048472703088060e-19,0,nan,8.482049404667855323258e-01
1264,6.513870381885678940357e-02,6.509051402309691538396e-02,1.617370618304862556994e-07,2.575476488983148274541e-09,2.575476488983197852871e-09,6.513870381885678936292e-02,6.241693353504615882722e-19,0,nan,8.486268340213236263257e-01
1267,6.499410644195322065949e-02,6.494613038498443824306e-02,1.606190676779812454681e-07,2.552116741911876518697e-09,2.552116741911926097027e-09,6.499410644195322061205e-02,7.298176349051645511068e-19,0,nan,8.489417082779837660082e-01
1270,6.485015053013704343669e-02,6.480238679164366959916e-02,1.595113538859931201777e-07,2.529021318162270948243e-09,2.529021318162320526574e-09,6.485015053013704338248e-02,8.359288017239497252572e-19,0,nan,8.492552667277276954119e-01
1273,6.470683181969713831765e-02,6.465927899192979190886e-02,1.584138025611030126907e-07,2.506186635804739868282e-09,2.506186635804789446612e-09,6.470683181969713827021e-02,7.330577577714395062131e-19,0,nan,8.495675176272542806566e-01
1277,6.451672410914628436903e-02,6.446945032730789069438e-02,1.569660083379283598910e-07,2.476139905086948869135e-09,2.476139905086998447465e-09,6.451672410914628432159e-02,7.352178167942086786203e-19,0,nan,8.499818323346088275996e-01
1280,6.437487583201158614831e-02,6.432780972424361848962e-02,1.558917200059768543234e-07,2.453900005146737192419e-09,2.453900005146786770749e-09,6.437487583201158610765e-02,6.315752992565569998336e-19,0,nan,8.502910640065492984012e-01
1283,6.423365081408766267694e-02,6.418679101353654530292e-02,1.548272127089801300879e-07,2.431909309326508240941e-09,2.431909309326557819271e-09,6.423365081408766264306e-02,5.274699080741211029403e-19,0,nan,8.505990151560173824627e-01
1287,6.404631321780795495305e-02,6.399972638801332796958e-02,1.534228928460719964481e-07,2.402970259762196873410e-09,2.402970259762246451740e-09,6.404631321780795491917e-02,5.290127750983701886345e-19,0,nan,8.510076385179404630460e-01
1290,6.390652657671848071503e-02,6.386014291117111250142e-02,1.523807786569945614317e-07,2.381548124949848309791e-09,2.381548124949897888121e-09,6.390652657671848068792e-02,4.241359335904220427209e-19,0,nan,8.513126326336845363352e-01
1293,6.376734965680859306694e-02,6.372116782807549500035e-02,1.513480811221686874835e-07,2.360364248330116209651e-09,2.360364248330165787981e-09,6.376734965680859303305e-02,5.313270517360199539276e-19,0,nan,8.516163725138155872474e-01
1296,6.362877847328368795656e-02,6.358279716547994706092e-02,1.503246941190608498706e-07,2.339415456235200442730e-09,2.339415456235250021060e-09,6.362877847328368792945e-02,4.259873435024125389678e-19,0,nan,8.519188659037170637282e-01
1300,6.344495232943302217042e-02,6.339923635566140688175e-02,1.489744804209655250229e-07,2.311844027184445827386e-09,2.311844027184495405717e-09,6.344495232943302214331e-02,4.272216041931390641736e-19,0,nan,8.523202647066005232818e-01
1303,6.330777922846855135464e-02,6.326226074943608274146e-02,1.479724132946186528252e-07,2.291431698471443773803e-09,2.291431698471493352133e-09,6.330777922846855132076e-02,5.351841164400866722775e-19,0,nan,8.526198793834162130596e-01
1306,6.317119882957839312193e-02,6.312587656699731210720e-02,1.469793131743416145746e-07,2.271244226023689340550e-09,2.271244226023738918880e-09,6.317119882957839309482e-02,4.290729765198997883132e-19,0,nan,8.529182729312673287027e-01
1310,6.299000698460078559806e-02,6.294494437453083776786e-02,1.456689555759815893098e-07,2.244672251689266662862e-09,2.244672251689316241192e-09,6.299000698460078557096e-02,4.303072123609067686544e-19,0,nan,8.533142443701164118683e-01
1313,6.285479469181595349431e-02,6.280992535816288449416e-02,1.446963915872825814174e-07,2.224997985870037542378e-09,2.224997985870087120708e-09,6.285479469181595346043e-02,5.390411034877431719585e-19,0,nan,8.536098175767917818667e-01
1316,6.272016243839877708272e-02,6.267548513913795470918e-02,1.437324661771874250934e-07,2.205538863611895894541e-09,2.205538863611945472871e-09,6.272016243839877705561e-02,4.321585477199474075898e-19,0,nan,8.539041943313765403159e-01
1320,6.254154861121046125389e-02,6.249712544411947070985e-02,1.424605048615024065995e-07,2.179923171069407051008e-09,2.179923171069456629338e-09,6.254154861121046121323e-02,6.500891386773019112965e-19,0,nan,8.542948480853497191575e-01
1323,6.240825533902487026362e-02,6.236402134940114018509e-02,1.415163661586790963685e-07,2.160955166747798380014e-09,2.160955166747847958344e-09,6.240825533902487022973e-02,5.428980141507895833270e-19,0,nan,8.545864613007600158281e-01
1327,6.223141349247500280617e-02,6.218742986363344882707e-02,1.402704478898603760089e-07,2.135984345596472527757e-09,2.135984345596522106087e-09,6.223141349247500277568e-02,4.899966815769343866099e-19,0,nan,8.549734563561098654272e-01
1330,6.209943930465906096008e-02,6.205564205279298170361e-02,1.393455907819790640608e-07,2.117492656296218925470e-09,2.117492656296268503801e-09,6.209943930465906092959e-02,4.910380261495700191285e-19,0,nan,8.552623448878241113592e-01
1333,6.196802444547361448827e-02,6.192441238730244242074e-02,1.384288464230895523380e-07,2.099200699620626481751e-09,2.099200699620676060082e-09,6.196802444547361445439e-02,5.467548496722624955643e-19,0,nan,8.555500774119399332984e-01
1337,6.179366856516219021724e-02,6.175030160853289307966e-02,1.372189871976105568908e-07,2.075117658886531863204e-09,2.075117658886581441534e-09,6.179366856516219018674e-02,4.934678068028825498243e-19,0,nan,8.559319345424121834218e-01
1340,6.166354504488397134617e-02,6.162036055968010752560e-02,1.363208294138451750743e-07,2.057281763725326917448e-09,2.057281763725376495778e-09,6.166354504488397131906e-02,4.395636723838736093908e-19,0,nan,8.562169966352444316470e-01
1344,6.149089825032598324349e-02,6.144795527260207316324e-02,1.351354375656474370346e-07,2.033797675413543146011e-09,2.033797675413592724341e-09,6.149089825032598320622e-02,6.060970117474521926051e-19,0,nan,8.565953180482899633288e-01
1347,6.136204710887382471414e-02,6.131928393344004374373e-02,1.342553976923566900253e-07,2.016404261431246163583e-09,2.016404261431295741914e-09,6.136204710887382468025e-02,5.521542954728492613706e-19,0,nan,8.568777468310405830078e-01
1351,6.119108436784879181654e-02,6.114855917581200373350e-02,1.330938578216070553410e-07,1.993501334461455855020e-09,1.993501334461505433350e-09,6.119108436784879177927e-02,6.090666649269488037338e-19,0,nan,8.572525815617776877818e-01
1354,6.106348701480548015163e-02,6.102113900776686243463e-02,1.322314813038823786288e-07,1.976537290876313090017e-09,1.976537290876362668347e-09,6.106348701480548011775e-02,5.548539650537338985613e-19,0,nan,8.575324134697317935328e-01
1358,6.089418378195533909181e-02,6.085207030251379671171e-02,1.310931964918114995679e-07,1.954198347796251694747e-09,1.954198347796301273077e-09,6.089418378195533905793e-02,5.563966176390724835716e-19,0,nan,8.579038096493123885761e-01
1361,6.076782198759634101557e-02,6.072588312645099770120e-02,1.302480423913722985878e-07,1.937651014913360688187e-09,1.937651014913410266517e-09,6.076782198759634097491e-02,6.690643195424259563143e-19,0,nan,8.581810804476174533496e-01
1365,6.060015419263859421344e-02,6.055844646992663996097e-02,1.291324335559975927440e-07,1.915859467824910272293e-09,1.915859467824959850623e-09,6.060015419263859417617e-02,6.150058556074849493784e-19,0,nan,8.585490853239747284639e-01
1368,6.047501007922092515826e-02,6.043347445747603122833e-02,1.283040740776757681048e-07,1.899716619382545333587e-09,1.899716619382594911917e-09,6.047501007922092512099e-02,6.162785195135488273809e-19,0,nan,8.588238301229862168358e-01
1372,6.030895411550274918931e-02,6.026764630806443087224e-02,1.272105793550661127793e-07,1.878456446925349162279e-09,1.878456446925398740609e-09,6.030895411550274915881e-02,5.056162314265100246538e-19,0,nan,8.591884900810135075599e-01
1375,6.018501014880522176039e-02,6.014387197319549121206e-02,1.263985993920161999047e-07,1.862706273214885920209e-09,1.862706273214935498539e-09,6.018501014880522172312e-02,6.192480417805342685901e-19,0,nan,8.594607433512207824875e-01
1379,6.002054286218707924847e-02,5.997962924024049053632e-02,1.253266735419648364248e-07,1.841961998556110200765e-09,1.841961998556159779196e-09,6.002054286218707921120e-02,6.209448948964597760162e-19,0,nan,8.598221039323997645122e-01
1382,5.989778184329350521698e-02,5.985703543107935177135e-02,1.245306702387707748597e-07,1.826593090278059627929e-09,1.826593090278109206360e-09,5.989778184329350517971e-02,6.222175267974821264618e-19,0,nan,8.600918995189455889833e-01
1386,5.973488052135124159640e-02,5.969435546413102028238e-02,1.234797840737985164761e-07,1.806349760059661149638e-09,1.806349760059710728070e-09,5.973488052135124156590e-02,5.104753844825307545287e-19,0,nan,8.604500054404412390610e-01
1389,5.961328557866848250509e-02,5.957292535501121426923e-02,1.226993664066886417824e-07,1.791351092880312582468e-09,1.791351092880362160899e-09,5.961328557866848247459e-02,5.115166158878221243833e-19,0,nan,8.607173765772477176672e-01
1393,5.945192794020330826111e-02,5.941178593337869855013e-02,1.216690062433521120933e-07,1.771594257077745572583e-09,1.771594257077795151014e-09,5.945192794020330822046e-02,6.838732212200043790159e-19,0,nan,8.610722717504868577512e-01
1396,5.933148252170637729414e-02,5.929150301711787403888e-02,1.209037946167723652082e-07,1.756955176852792767227e-09,1.756955176852842345658e-09,5.933148252170637725349e-02,6.852615127783444710365e-19,0,nan,8.613372510740002038396e-01
1400,5.917164670655253758493e-02,5.913188233971852061829e-02,1.198934617483018126952e-07,1.737670869501514869677e-09,1.737670869501564448108e-09,5.917164670655253754428e-02,6.871125569622534342811e-19,0,nan,8.616889786227498327221e-01
1403,5.905233457224924992123e-02,5.901273042011366792075e-02,1.191430876071335174662e-07,1.723381078134806155414e-09,1.723381078134855733845e-09,5.905233457224924988396e-02,6.311257624131837159233e-19,0,nan,8.619515981853158938003e-01
1407,5.889399913136956803684e-02,5.885460709560865860375e-02,1.181522977964719225879e-07,1.704555798883231294197e-09,1.704555798883280872628e-09,5.889399913136956800635e-02,5.177638902248154963503e-19,0,nan,8.623002004632769499303e-01
1411,5.873651157194103386791e-02,5.869732995143789086698e-02,1.171724634353338313102e-07,1.685986933116528197050e-09,1.685986933116577775481e-09,5.873651157194103383403e-02,5.768357191024845862361e-19,0,nan,8.626470355977088840297e-01
1414,5.861894823183736814569e-02,5.857992331734976545270e-02,1.164446862455747711935e-07,1.672226037240154552469e-09,1.672226037240204130900e-09,5.861894823183736811181e-02,5.779925930463940090350e-19,0,nan,8.629060103540906403346e-01
1418,5.846292814864050013747e-02,5.842411071599479753706e-02,1.154836620670440961583e-07,1.654095883245770241425e-09,1.654095883245819819856e-09,5.846292814864050010697e-02,5.215815742863009898960e-19,0,nan,8.632497852587333657349e-01
1422,5.830773742376537773757e-02,5.826912582119030954941e-02,1.145331840406945990487e-07,1.636210835877198422705e-09,1.636210835877248001136e-09,5.830773742376537770030e-02,6.391853178648419724024e-19,0,nan,8.635918296683081133943e-01
1425,5.819188467250594313756e-02,5.815342636904449383608e-02,1.138271595571834591535e-07,1.622955512602740504312e-09,1.622955512602790082743e-09,5.819188467250594310368e-02,5.822344143148193940129e-19,0,nan,8.638472352084564637566e-01
1429,5.803812948134472171545e-02,5.799987415932216737650e-02,1.128947915720634955652e-07,1.605489902239864010874e-09,1.605489902239913589305e-09,5.803812948134472168157e-02,5.837768755290870228779e-19,0,nan,8.641862826339988546678e-01
1433,5.788518566142516069502e-02,5.784713171663852948222e-02,1.119725786550748050199e-07,1.588258669190896051045e-09,1.588258669190945629476e-09,5.788518566142516065436e-02,7.023831918932711493822e-19,0,nan,8.645236352048705271030e-01
1436,5.777100639931672628589e-02,5.773310244485670833097e-02,1.112875002016523271299e-07,1.575486786983426464451e-09,1.575486786983476042882e-09,5.777100639931672624862e-02,6.451237740533807120748e-19,0,nan,8.647755450395020966115e-01
1440,5.761946709165568396223e-02,5.758176174754116333915e-02,1.103827282252396932021e-07,1.558656697142146466208e-09,1.558656697142196044639e-09,5.761946709165568392496e-02,6.468204508018868714161e-19,0,nan,8.651099621384142090465e-01
1444,5.746872168494199395545e-02,5.743121339283725033608e-02,1.094877375076270910889e-07,1.542050799373838149072e-09,1.542050799373887727503e-09,5.746872168494199391818e-02,6.485171165544576503816e-19,0,nan,8.654427190494368611899e-01
1447,5.735617987821941604341e-02,5.731881836226053189164e-02,1.088228340410589593880e-07,1.529741348995593247731e-09,1.529741348995642826162e-09,5.735617987821941600275e-02,7.088613913013727636724e-19,0,nan,8.656912046810876341127e-01
1451,5.720680885039047648493e-02,5.716964169837961088770e-02,1.079446446103413938930e-07,1.513519224950893979966e-09,1.513519224950943558397e-09,5.720680885039047644427e-02,7.107122785774634215230e-19,0,nan,8.660210859575819986479e-01
1455,5.705821475156200742136e-02,5.702124044940215748638e-02,1.070758790201091252903e-07,1.497511620500527913959e-09,1.497511620500577492390e-09,5.705821475156200737393e-02,8.313236797325889918208e-19,0,nan,8.663493407723969178978e-01
1458,5.694727539435628051713e-02,5.691044474540868733657e-02,1.064304133072010202982e-07,1.485644650426007141618e-09,1.485644650426056720049e-09,5.694727539435628046969e-02,8.329431867945295363121e-19,0,nan,8.665944717635816532935e-01
1462,5.680002639754740140847e-02,5.676338598642880074036e-02,1.055778372962402677672e-07,1.470004321529573607740e-09,1.470004321529623186171e-09,5.680002639754740136781e-02,7.158021579715672750139e-19,0,nan,8.669199091633037403560e-01
1466,5.665353783848541096007e-02,5.661708619377790986663e-02,1.047343432660533288457e-07,1.454569323215141780733e-09,1.454569323215191359164e-09,5.665353783848541091941e-02,7.176530013733272208862e-19,0,nan,8.672437529186929826524e-01
1470,5.650780383620563765838e-02,5.647153950163724490588e-02,1.038998106068622987636e-07,1.439336428478602923973e-09,1.439336428478652502404e-09,5.650780383620563762111e-02,6.595451804713380334732e-19,0,nan,8.675660147439752158398e-01
1473,5.639899500877550798722e-02,5.636287021013439071322e-02,1.032797205399681683232e-07,1.428042479977868273894e-09,1.428042479977917852325e-09,5.639899500877550794317e-02,7.809662787496522207195e-19,0,nan,8.678066799534046194963e-01
1477,5.625456751141972266928e-02,5.621862751030326508088e-02,1.024605858085856141855e-07,1.413155678367445848609e-09,1.413155678367495427040e-09,5.625456751141972262524e-02,7.829713249201018615352e-19,0,nan,8.681262012440861698518e-01
1481,5.611087870797371118207e-02,5.607512208876729692918e-02,1.016500905494276315135e-07,1.398462406739200834834e-09,1.398462406739250413266e-09,5.611087870797371113802e-02,7.849763587994647265623e-19,0,nan,8.684441722314548285752e-01
1485,5.596792294049110311433e-02,5.593234830201195371613e-02,1.008481211607574983848e-07,1.383959653175088390410e-09,1.383959653175137968841e-09,5.596792294049110306689e-02,8.475184097268663101902e-19,0,nan,8.687606042066988793404e-01
1489,5.582569460870253882559e-02,5.579030056401616915590e-02,1.000545658286546395184e-07,1.369644460313286983261e-09,1.369644460313336561692e-09,5.582569460870253878494e-02,7.282951292086278791383e-19,0,nan,8.690755083514381728270e-01
1492,5.571949740275785562340e-02,5.568423790170953995317e-02,9.946485478184768290830e-08,1.359029403503438526987e-09,1.359029403503488105418e-09,5.571949740275785557936e-02,7.904901391849876950133e-19,0,nan,8.693106904865856914499e-01
1496,5.557852877865337347263e-02,5.554344747800533464412e-02,9.868576025733593089571e-08,1.345035485803529805544e-09,1.345035485803579383975e-09,5.557852877865337342858e-02,7.924951276173527497039e-19,0,nan,8.696229475088822559220e-01
1500,5.543827248095057264583e-02,5.540336803202737557807e-02,9.791478125468353461088e-08,1.331221268261266725627e-09,1.331221268261316304058e-09,5.543827248095057260178e-02,7.945001040997154029572e-19,0,nan,8.699337068959308940405e-01
1504,5.529872311922646817140e-02,5.526399418693717404324e-02,9.715181237821841347887e-08,1.317583988277180473236e-09,1.317583988277230051667e-09,5.529872311922646812397e-02,8.577746893716039758944e-19,0,nan,8.702429794301317520985e-01
1508,5.515987535734875828373e-02,5.512532062001622455217e-02,9.639674987053025410592e-08,1.304120932683560992916e-09,1.304120932683610571347e-09,5.515987535734875823630e-02,8.599338693016349045053e-19,0,nan,8.705507757904506577705e-01
1512,5.502172391279363749769e-02,5.498734206198638657412e-02,9.564949158283813447779e-08,1.290829436736011190802e-09,1.290829436736060769234e-09,5.502172391279363744009e-02,1.046827258712984357189e-18,0,nan,8.708571065536574867263e-01
1516,5.488426355597387530232e-02,5.485005329634048688893e-02,9.490993694596911913898e-08,1.277706883128090591290e-09,1.277706883128140169721e-09,5.488426355597387524811e-02,9.877167900593015211426e-19,0,nan,8.711619821955467707721e-01
1519,5.478161869826137036785e-02,5.474753628971041377301e-02,9.436026686612829217829e-08,1.267974288096109722583e-09,1.267974288096159301014e-09,5.478161869826137031364e-02,9.895674847226760224131e-19,0,nan,8.713896902491426923326e-01
1523,5.464535531814888842184e-02,5.461144226489141316358e-02,9.363395627357843311081e-08,1.255141224946064483570e-09,1.255141224946114062002e-09,5.464535531814888837102e-02,9.300328735968335362148e-19,0,nan,8.716920443366801557342e-01
1527,5.450976891199313203621e-02,5.447602395381405028263e-02,9.291508068149519427640e-08,1.242470143362155519298e-09,1.242470143362205097729e-09,5.450976891199313198539e-02,9.323462170113193986717e-19,0,nan,8.719929716004423775832e-01
1531,5.437485444290484202880e-02,5.434127633206982834664e-02,9.220354519579167126151e-08,1.229958595531970224038e-09,1.229958595532019802469e-09,5.437485444290484198137e-02,8.723489107643997078964e-19,0,nan,8.722924821481428010739e-01
1535,5.424060692387447480970e-02,5.420719442497575844611e-02,9.149925637205678905380e-08,1.217604176698382300615e-09,1.217604176698431879046e-09,5.424060692387447476227e-02,8.745080067561412121708e-19,0,nan,8.725905859920839209988e-01
1539,5.410702141715592665712e-02,5.407377330696036559263e-02,9.080212218978351075375e-08,1.205404524296075388706e-09,1.205404524296124967137e-09,5.410702141715592660630e-02,9.392861684887295565342e-19,0,nan,8.728872930502813933971e-01
1543,5.397409303365937692967e-02,5.394100810095877438321e-02,9.011205202711933244836e-08,1.193357317107502667313e-09,1.193357317107552245744e-09,5.397409303365937687208e-02,1.067146054262976718059e-18,0,nan,8.731826131475722782300e-01
1547,5.384181693235309325323e-02,5.380889397781671811254e-02,8.942895663612718595916e-08,1.181460274437797504240e-09,1.181460274437847082672e-09,5.384181693235309320241e-02,9.439127379209880184962e-19,0,nan,8.734765560167076901442e-01
1551,5.371018831967404456287e-02,5.367742615570331794934e-02,8.875274811854517243212e-08,1.169711155308163464750e-09,1.169711155308213043181e-09,5.371018831967404451205e-02,9.462260033938836113340e-19,0,nan,8.737691312994301021913e-01
1555,5.357920244894717101811e-02,5.354659989953248196032e-02,8.808333990203383821623e-08,1.158107757667284895051e-09,1.158107757667334473483e-09,5.357920244894717096728e-02,9.485392561355058022133e-19,0,nan,8.740603485475355550137e-01
1559,5.344885461981316280110e-02,5.341641052039277669304e-02,8.742064671689999057868e-08,1.146647917620311798827e-09,1.146647917620361377258e-09,5.344885461981316274689e-02,1.014242662632846518647e-18,0,nan,8.743502172239210223264e-01
1563,5.331914017766460258264e-02,5.328685337498562680369e-02,8.676458457328632325702e-08,1.135329508674984837624e-09,1.135329508675034416056e-09,5.331914017766460253521e-02,8.896213421331738814572e-19,0,nan,8.746387467036171663409e-01
1567,5.319005451309032939144e-02,5.315792386507170118372e-02,8.611507073881639212382e-08,1.124150441004478080273e-09,1.124150441004527658704e-09,5.319005451309032935078e-02,7.643831509554175974603e-19,0,nan,8.749259462748067314145e-01
1571,5.306159306132788422818e-02,5.302961743692534657031e-02,8.547202371668473882809e-08,1.113108660726548520081e-09,1.113108660726598098512e-09,5.306159306132788418752e-02,7.662337129836061247530e-19,0,nan,8.752118251398287941179e-01
1575,5.293375130172390064526e-02,5.290192958079693255979e-02,8.483536322418221635524e-08,1.102202149198592497150e-09,1.102202149198642075581e-09,5.293375130172390061138e-02,6.400702209266736044945e-19,0,nan,8.754963924161691117727e-01
1579,5.280652475720230602403e-02,5.277485583038297435206e-02,8.420501017164681496285e-08,1.091428922328219899844e-09,1.091428922328269478275e-09,5.280652475720230598676e-02,7.057735734466415096837e-19,0,nan,8.757796571374367853202e-01
1583,5.267990899374020190703e-02,5.264839176230390227116e-02,8.358088664183052686435e-08,1.080787029898967476001e-09,1.080787029899017054432e-09,5.267990899374020186298e-02,8.361007848828561903600e-19,0,nan,8.760616282543274574305e-01
1587,5.255389961985129433132e-02,5.252253299558934960804e-02,8.296291586967302270016e-08,1.070274554910782732024e-09,1.070274554910832310455e-09,5.255389961985129428388e-02,9.025751730956903836300e-19,0,nan,8.763423146355732681109e-01
1591,5.242849228607674744336e-02,5.239727519117083262478e-02,8.235102222247313685920e-08,1.059889612934919723037e-09,1.059889612934969301468e-09,5.242849228607674738915e-02,1.033981834314003570417e-18,0,nan,8.766217250688797686642e-01
1595,5.230368268448333629494e-02,5.227261405138169931108e-02,8.174513118044938255694e-08,1.049630351482897624718e-09,1.049630351482947203149e-09,5.230368268448333623734e-02,1.101227245522040381184e-18,0,nan,8.768998682618500150644e-01
1599,5.217946654816877687113e-02,5.214854531946422542513e-02,8.114516931768093030343e-08,1.039494949389182229679e-09,1.039494949389231808110e-09,5.217946654816877681692e-02,1.038916497435478471315e-18,0,nan,8.771767528428960337375e-01
1603,5.205583965077411392883e-02,5.202506477908373902071e-02,8.055106428342069346008e-08,1.029481616207259549053e-09,1.029481616207309127484e-09,5.205583965077411387462e-02,1.041383809923217174403e-18,0,nan,8.774523873621378679700e-01
1607,5.193279780600304931822e-02,5.190216825384965668863e-02,7.996274478377236690696e-08,1.019588591618779438771e-09,1.019588591618829017202e-09,5.193279780600304926401e-02,1.043851109789600668622e-18,0,nan,8.777267802922903990699e-01
1612,5.177981191677303521580e-02,5.174936256999023480728e-02,7.923537438562713962602e-08,1.007388860893098457108e-09,1.007388860893148035539e-09,5.177981191677303516159e-02,1.046935216980093751460e-18,0,nan,8.780680382541696972075e-01
1616,5.165807133856130455054e-02,5.162776501260679269385e-02,7.865981702314983183319e-08,9.977602466213909712317e-10,9.977602466214405496628e-10,5.165807133856130449972e-02,9.838148331589150327295e-19,0,nan,8.783396681922275307775e-01
1620,5.153690247851150047165e-02,5.150673816730290463715e-02,7.808982057420413495949e-08,9.882464210783823779849e-10,9.882464210784319564161e-10,5.153690247851150042083e-02,9.861278887773363769400e-19,0,nan,8.786100835534324872715e-01
1624,5.141630131538765054769e-02,5.138627802226280409642e-02,7.752531804022321391451e-08,9.788457456894672814289e-10,9.788457456895168598600e-10,5.141630131538765050364e-02,8.566488084595420939607e-19,0,nan,8.788792924911450258046e-01
1628,5.129626386560231083751e-02,5.126638060320919987016e-02,7.696624338895915523394e-08,9.695566091085469252379e-10,9.695566091085965036690e-10,5.129626386560231079346e-02,8.586534366835108177106e-19,0,nan,8.791473030857832155166e-01
1632,5.117678618277675066300e-02,5.114704197296500079841e-02,7.641253153826191103257e-08,9.603774267020736339847e-10,9.603774267021232124158e-10,5.117678618277675062234e-02,7.944535892308432717104e-19,0,nan,8.794141233456373970613e-01
1636,5.105786435730729148270e-02,5.102825823102116943624e-02,7.586411834016869193218e-08,9.513066400440698502812e-10,9.513066400441194287124e-10,5.105786435730729143866e-02,8.626626634633199290229e-19,0,nan,8.796797612076739487853e-01
1641,5.090998785264032221856e-02,5.088055298171106507639e-02,7.518595683298488262439e-08,9.401182556599172093561e-10,9.401182556599667877873e-10,5.090998785264032217452e-02,8.651684102678349842521e-19,0,nan,8.800101577656591986406e-01
1645,5.079230259932001298156e-02,5.076300366424913674003e-02,7.464923579546410458066e-08,9.312857938455966736388e-10,9.312857938456462520700e-10,5.079230259932001293751e-02,8.671729967566637557762e-19,0,nan,8.802731638880769598804e-01
1649,5.067516074599383991392e-02,5.064599680656208393026e-02,7.411761119478605307665e-08,9.225568379884106894149e-10,9.225568379884602678460e-10,5.067516074599383987326e-02,8.023177602139255117181e-19,0,nan,8.805350129247497673371e-01
1653,5.055855853465292407074e-02,5.052952865929726146890e-02,7.359102268271996171270e-08,9.139299356552137760985e-10,9.139299356552633545296e-10,5.055855853465292403347e-02,7.371541190923129113644e-19,0,nan,8.807957125182379271911e-01
1658,5.041355897289259975521e-02,5.038469538064793202780e-02,7.293977848908923220933e-08,9.032876461847771247092e-10,9.032876461848267031403e-10,5.041355897289259971794e-02,7.392743229897540046959e-19,0,nan,8.811199821397455271554e-01
1662,5.029815739434909406175e-02,5.026942580130021313679e-02,7.242430493653662965806e-08,8.948851760029755845219e-10,8.948851760030251629531e-10,5.029815739434909402109e-02,8.083314295082750125568e-19,0,nan,8.813781230819046533351e-01
1666,5.018328348113690348886e-02,5.015468298317384203034e-02,7.191367717640467814483e-08,8.865802005240458560928e-10,8.865802005240954345240e-10,5.018328348113690344821e-02,8.101817706585292139990e-19,0,nan,8.816351389583865262329e-01
1670,5.006893361956124221426e-02,5.004046332081698651145e-02,7.140783840018664775363e-08,8.783713651474161756943e-10,8.783713651474657541254e-10,5.006893361956124217360e-02,8.120321031227647247615e-19,0,nan,8.818910371308829244290e-01
1675,4.992672778826151095476e-02,4.989841899113371580325e-02,7.078218918384024255698e-08,8.682434897292561646511e-10,8.682434897293057430823e-10,4.992672778826151091749e-02,7.464829226791785973481e-19,0,nan,8.822093491864895501895e-01
1679,4.981354400032872004509e-02,4.978536341637359754258e-02,7.028692202406532326640e-08,8.602461296617262880098e-10,8.602461296617758664410e-10,4.981354400032872001121e-02,6.801627663743103773477e-19,0,nan,8.824627591097964303727e-01
1683,4.970087274510944458391e-02,4.967281950460854185163e-02,6.979626465988872972581e-08,8.523406564857717120877e-10,8.523406564858212905188e-10,4.970087274510944454325e-02,8.180456242029897506342e-19,0,nan,8.827150748148374297770e-01
1688,4.956074913236428181853e-02,4.953285386009489924883e-02,6.918934403361148778515e-08,8.425861069179323091747e-10,8.425861069179818876058e-10,4.956074913236428178127e-02,7.519952852135446760110e-19,0,nan,8.830289415025441050679e-01
1692,4.944921841350812413921e-02,4.942144855640478868218e-02,6.870886420019392681308e-08,8.348827877278934433549e-10,8.348827877279430217861e-10,4.944921841350812409855e-02,8.222087784728245181037e-19,0,nan,8.832788210592248618410e-01
1696,4.933818904378371188974e-02,4.931054375732896999431e-02,6.823282295973638916659e-08,8.272673201636561546291e-10,8.272673201637057330602e-10,4.933818904378371184908e-02,8.240590555953736372014e-19,0,nan,8.835276292288137895878e-01
1701,4.920010221432572837153e-02,4.917261146510326489024e-02,6.764393534595726346946e-08,8.178697011234776891316e-10,8.178697011235272675628e-10,4.920010221432572833426e-02,7.575075660785389042515e-19,0,nan,8.838371433039424611465e-01
1705,4.909018858443484040850e-02,4.906282053324530141556e-02,6.717769504857767462189e-08,8.104475421323652570280e-10,8.104475421324148354591e-10,4.909018858443484037462e-02,6.901851238948968956885e-19,0,nan,8.840835659790083328317e-01
1709,4.898076544331402992731e-02,4.895351926993432370574e-02,6.671572971506232648625e-08,8.031094047739344307746e-10,8.031094047739840092057e-10,4.898076544331402989004e-02,7.608996989302168523463e-19,0,nan,8.843289394662777492813e-01
1714,4.884467127504221465104e-02,4.881757630659769670048e-02,6.614421030764067087697e-08,7.940531549923999464959e-10,7.940531549924495249271e-10,4.884467127504221461377e-02,7.630197666665943660621e-19,0,nan,8.846341911169914097894e-01
1718,4.873633979129698130011e-02,4.870936488172341935076e-02,6.569168592776999328911e-08,7.868999291330033587301e-10,7.868999291330529371612e-10,4.873633979129698126623e-02,6.951961931335335743904e-19,0,nan,8.848772283665191462458e-01
1722,4.862848824758131828749e-02,4.860163260008222101715e-02,6.524328006820573175016e-08,7.798270883365627663443e-10,7.798270883366123447755e-10,4.862848824758131825022e-02,7.664118507949488081459e-19,0,nan,8.851192380173980963818e-01
1727,4.849434388443611084854e-02,4.846763620475166912033e-02,6.468849325590686433870e-08,7.710974324511176325464e-10,7.710974324511672109776e-10,4.849434388443611081127e-02,7.685318883374058818433e-19,0,nan,8.854203149529901220030e-01
1731,4.838756060417646062357e-02,4.836097041939395830759e-02,6.424918411153545683500e-08,7.642015286309344012630e-10,7.642015286309839796942e-10,4.838756060417646058292e-02,8.402486292044478678782e-19,0,nan,8.856600362737344690235e-01
1736,4.825474164472102174694e-02,4.822829724064364572287e-02,6.370562368832094190889e-08,7.556897120408722560930e-10,7.556897120409218345242e-10,4.825474164472102170628e-02,8.425613749535902755086e-19,0,nan,8.859582731399431295501e-01
1740,4.814901082257836107222e-02,4.812268218099228075859e-02,6.327518174560666980992e-08,7.489654591543085864792e-10,7.489654591543581649103e-10,4.814901082257836103156e-02,8.444115626388109961969e-19,0,nan,8.861957385312327974982e-01
1745,4.801749770533109362580e-02,4.799131270025730174731e-02,6.274256517788292057145e-08,7.406649900178303383808e-10,7.406649900178799168120e-10,4.801749770533109358176e-02,9.172846433506152353782e-19,0,nan,8.864911754455483248625e-01
1749,4.791280384641962371530e-02,4.788673290533740371769e-02,6.232076783721606611246e-08,7.341072853794769765545e-10,7.341072853795265549856e-10,4.791280384641962367126e-02,9.192889941988861123050e-19,0,nan,8.867264166981789182478e-01
1754,4.778257739318834621865e-02,4.775664798629424915026e-02,6.179882108120812866236e-08,7.260118964808690502657e-10,7.260118964809186286968e-10,4.778257739318834617121e-02,9.927016840452553573283e-19,0,nan,8.870190930247332090322e-01
1758,4.767890530548639212513e-02,4.765308829716898669546e-02,6.138545241513052814585e-08,7.196158135286930855953e-10,7.196158135287426640265e-10,4.767890530548639207431e-02,1.065921637873887098587e-18,0,nan,8.872521413339132857778e-01
1763,4.754994671202163638904e-02,4.752426917641941517921e-02,6.087390962073904810364e-08,7.117194534381315298113e-10,7.117194534381811082425e-10,4.754994671202163633822e-02,1.068812487699573915645e-18,0,nan,8.875420957010991655518e-01
1767,4.744728149900417817964e-02,4.742171472884657587674e-02,6.046876014178402665586e-08,7.054802348191535368369e-10,7.054802348192031152681e-10,4.744728149900417812205e-02,1.213941844371026671065e-18,0,nan,8.877729816803469845704e-01
1772,4.731957232592478361670e-02,4.729414300687274570111e-02,5.996736336818944369325e-08,6.977770594420357864426e-10,6.977770594420853648737e-10,4.731957232592478356249e-02,1.145617045118037716523e-18,0,nan,8.880602519979450320468e-01
1776,4.721789937941010184815e-02,4.719257922417460922418e-02,5.957022980590814614906e-08,6.916901104019288617871e-10,6.916901104019784402183e-10,4.721789937941010179055e-02,1.219839111233499434067e-18,0,nan,8.882890056925978011066e-01
1781,4.709142154339189293116e-02,4.706623685655629750572e-02,5.907872874840047560744e-08,6.841744748987529960342e-10,6.841744748988025744653e-10,4.709142154339189287356e-02,1.223115347244702157402e-18,0,nan,8.885736291684267142859e-01
1785,4.699072653659510115661e-02,4.696564944269561453025e-02,5.868941383516767269376e-08,6.782353569605908422329e-10,6.782353569606404206640e-10,4.699072653659510110240e-02,1.153634187419040264812e-18,0,nan,8.888002800687748936590e-01
1790,4.686546230181378920552e-02,4.684051873158070297985e-02,5.820756556270584546664e-08,6.709018080194146681906e-10,6.709018080194642466218e-10,4.686546230181378914793e-02,1.229012530429327557624e-18,0,nan,8.890822932248807974279e-01
1794,4.676573118260030371952e-02,4.674089366443585990979e-02,5.782587782791822336492e-08,6.651062329375820059162e-10,6.651062329376315843474e-10,4.676573118260030366530e-02,1.159184455228718400068e-18,0,nan,8.893068702789395437325e-01
1799,4.664166315242009351545e-02,4.661695725025560423801e-02,5.735344653094718808637e-08,6.579495013820481302312e-10,6.579495013820977086624e-10,4.664166315242009345785e-02,1.234909660598237613796e-18,0,nan,8.895863089673390640801e-01
1804,4.651825228548826664284e-02,4.649367695520096535887e-02,5.688614753573788937147e-08,6.508887903572350599762e-10,6.508887903572846384073e-10,4.651825228548826657846e-02,1.383854741494855275831e-18,0,nan,8.898643326459084407307e-01
1808,4.641999324565206281974e-02,4.639552162850924168973e-02,5.651595685132272306574e-08,6.453083190748793561985e-10,6.453083190749289346297e-10,4.641999324565206274859e-02,1.532761265018615190872e-18,0,nan,8.900857400112598498670e-01
1813,4.629775217713274936595e-02,4.627340928012190586147e-02,5.605772160390507080324e-08,6.384165783759775543542e-10,6.384165783760271327854e-10,4.629775217713274929819e-02,1.463626906141960613845e-18,0,nan,8.903612436960712595620e-01
1818,4.617615381837605561020e-02,4.615193862786959116094e-02,5.560442686816454049497e-08,6.316166126244638856017e-10,6.316166126245134640329e-10,4.617615381837605553905e-02,1.540855218241376946666e-18,0,nan,8.906353622055662513381e-01
1822,4.607933448088142708751e-02,4.605522073290833767609e-02,5.524530358827532776738e-08,6.262417339924161222743e-10,6.262417339924657007054e-10,4.607933448088142702653e-02,1.323508095100922312796e-18,0,nan,8.908536667138545934205e-01
1827,4.595888028633370183152e-02,4.593489244700594669726e-02,5.480073515333526098292e-08,6.196032948653348386815e-10,6.196032948653844171126e-10,4.595888028633370176715e-02,1.400697832285291338543e-18,0,nan,8.911253181748019672019e-01
1832,4.583905476906556049110e-02,4.581519185414497899223e-02,5.436092397649327952936e-08,6.130526025343931242991e-10,6.130526025344427027302e-10,4.583905476906556043351e-02,1.256532027186619413379e-18,0,nan,8.913956134606285371200e-01
1836,4.574364369997620388144e-02,4.571988002281391846949e-02,5.401245757917986282054e-08,6.078742925195083868450e-10,6.078742925195579652761e-10,4.574364369997620382384e-02,1.259152873589787646894e-18,0,nan,8.916108800745281555249e-01
1841,4.562493745667876697157e-02,4.560129695800396732575e-02,5.358105022042991030740e-08,6.014780629442711902734e-10,6.014780629443207687046e-10,4.562493745667876691397e-02,1.262428917694022056550e-18,0,nan,8.918787597815882759399e-01
1846,4.550684626395551858911e-02,4.548332798786153410454e-02,5.315422496269338964655e-08,5.951657568107336511400e-10,5.951657568107832295711e-10,4.550684626395551853490e-02,1.191251714298937741074e-18,0,nan,8.921453115083970874968e-01
1850,4.541281293832765693336e-02,4.538939175868292795504e-02,5.281602306413717313079e-08,5.901754501879585024971e-10,5.901754501880080809282e-10,4.541281293832765687915e-02,1.193718360892874661719e-18,0,nan,8.923576033865591688836e-01
1855,4.529581684649444972725e-02,4.527251619358722232187e-02,5.239729333755921596729e-08,5.840109007812476186728e-10,5.840109007812971971039e-10,4.529581684649444966965e-02,1.271601759793632842386e-18,0,nan,8.926217895800458825895e-01
1860,4.517942256973882006913e-02,4.515624151498135546397e-02,5.198297823712358220980e-08,5.779266444434896856197e-10,5.779266444435392640509e-10,4.517942256973882000814e-02,1.349870554635160393365e-18,0,nan,8.928846752106153806562e-01
1865,4.506362547323209041941e-02,4.504056309755630046674e-02,5.157301973712795070686e-08,5.719214292545541427157e-10,5.719214292546037211469e-10,4.506362547323209035504e-02,1.428524742856418576725e-18,0,nan,8.931462698868472538643e-01
1869,4.497141468153943558950e-02,4.494844659371940463063e-02,5.124815127935216226400e-08,5.671733399550653204765e-10,5.671733399551148989076e-10,4.497141468153943552852e-02,1.356114159053667868667e-18,0,nan,8.933546225372611828785e-01
1874,4.485668098093878520177e-02,4.483382994148000705967e-02,5.084589133843932706368e-08,5.613073162088656734387e-10,5.613073162089152518698e-10,4.485668098093878513401e-02,1.510647562380703220085e-18,0,nan,8.936139174081273567861e-01
1879,4.474253173382484625323e-02,4.471979684967256048219e-02,5.044783032911426849860e-08,5.555169475984516991988e-10,5.555169475985012776299e-10,4.474253173382484618208e-02,1.590226677217106508344e-18,0,nan,8.938719477291762066933e-01
1884,4.462896248266133372932e-02,4.460634286982765357658e-02,5.005391360662223242879e-08,5.498010660641880125943e-10,5.498010660642375910254e-10,4.462896248266133366155e-02,1.518355615071049176194e-18,0,nan,8.941287227556865250958e-01
1889,4.451596881515173562992e-02,4.449346359860082286361e-02,4.966408737736612391744e-08,5.441585245351116756447e-10,5.441585245351612540759e-10,4.451596881515173556555e-02,1.446099134866315974165e-18,0,nan,8.943842516526769440325e-01
1894,4.440354636366656965310e-02,4.438115467720155065607e-02,4.927829868347913836491e-08,5.385881964989599586541e-10,5.385881964990095370853e-10,4.440354636366656959211e-02,1.373457239267087852107e-18,0,nan,8.946385434960047551762e-01
1898,4.431401677113858046889e-02,4.429171529094916784708e-02,4.897253969041312491924e-08,5.341831836357241455881e-10,5.341831836357737240192e-10,4.431401677113858040451e-02,1.452689435123685404585e-18,0,nan,8.948410923347493583385e-01
1903,4.420261164249290865779e-02,4.418042215515477768328e-02,4.859388771633618903984e-08,5.287400650961137064896e-10,5.287400650961632849208e-10,4.420261164249290860019e-02,1.303050617894305870618e-18,0,nan,8.950931800721797469158e-01
1908,4.409176573336901235921e-02,4.406968739684722869635e-02,4.821912931427004914646e-08,5.233661116483468725963e-10,5.233661116483964510275e-10,4.409176573336901229822e-02,1.383169196967646829101e-18,0,nan,8.953440557031662279841e-01
1913,4.398147484079991962670e-02,4.395950682148414039846e-02,4.784821456695512944585e-08,5.180602711530945422907e-10,5.180602711531441207218e-10,4.398147484079991956232e-02,1.463673153852700701788e-18,0,nan,8.955937279744950659530e-01
1918,4.387173480385471999445e-02,4.384987627645405070513e-02,4.748109432311971657099e-08,5.128215100991088417924e-10,5.128215100991584202235e-10,4.387173480385471993685e-02,1.312878113227281033334e-18,0,nan,8.958422055488472176611e-01
1923,4.376254150311410153759e-02,4.374079165055352432976e-02,4.711772018380172468541e-08,5.076488132272006856295e-10,5.076488132272502640606e-10,4.376254150311410149015e-02,1.083891460985314826214e-18,0,nan,8.960894970058079108104e-01
1928,4.365389086015372366144e-02,4.363224887347206955811e-02,4.675804448894889515565e-08,5.025411831627359490094e-10,5.025411831627855274405e-10,4.365389086015372361061e-02,1.164202682369537928165e-18,0,nan,8.963356108428617123065e-01
1933,4.354577883703528925431e-02,4.352424391528472762681e-02,4.640202030429107061274e-08,4.974976400564363308343e-10,4.974976400564859092654e-10,4.354577883703528920687e-02,1.089286868051117845660e-18,0,nan,8.965805554763733132098e-01
1938,4.343820143580518273503e-02,4.341677278595220168441e-02,4.604960140847834477309e-08,4.925172212332768994068e-10,4.925172212333264778379e-10,4.343820143580518268760e-02,1.091984554570947601921e-18,0,nan,8.968243392425542875814e-01
1943,4.333115469800054293901e-02,4.330983153482839488859e-02,4.570074228047904474063e-08,4.875989808492780125615e-10,4.875989808493275909926e-10,4.333115469800054288480e-02,1.251065405528569339630e-18,0,nan,8.970669703984160439593e-01
1948,4.322463470416264254092e-02,4.320341625017522977471e-02,4.535539808723165597983e-08,4.827419895559948622359e-10,4.827419895560444406671e-10,4.322463470416264248332e-02,1.332532728327385163801e-18,0,nan,8.973084571227092058219e-01
1953,4.311863757335744819926e-02,4.309752305868462360602e-02,4.501352467154494746498e-08,4.779453341725132711756e-10,4.779453341725628496067e-10,4.311863757335744814166e-02,1.335808449775365095276e-18,0,nan,8.975488075168496454148e-01
1958,4.301315946270323804389e-02,4.299214812500749681811e-02,4.467507854024069851823e-08,4.732081173647655908958e-10,4.732081173648151693270e-10,4.301315946270323798629e-02,1.339084157796776733093e-18,0,nan,8.977880296058313923878e-01
1963,4.290819656690515552310e-02,4.288728765128969403134e-02,4.434001685253356864209e-08,4.685294573319856119609e-10,4.685294573320351903920e-10,4.290819656690515546889e-02,1.263397508206792494632e-18,0,nan,8.980261313391266278505e-01
1968,4.280374511779658113414e-02,4.278293787671469961269e-02,4.400829740864278853467e-08,4.639084875001263239165e-10,4.639084875001759023477e-10,4.280374511779658107993e-02,1.266480502467439437950e-18,0,nan,8.982631205915729864851e-01
1973,4.269980138388720565816e-02,4.267909507705303191616e-02,4.367987863863048190377e-08,4.593443562220691214082e-10,4.593443562221186998393e-10,4.269980138388720560056e-02,1.348911202079435243425e-18,0,nan,8.984990051642483683257e-01
1978,4.259636166991769096689e-02,4.257575556421820262151e-02,4.335471959146155666495e-08,4.548362264844576881819e-10,4.548362264845072666131e-10,4.259636166991769090930e-02,1.352186857169290259852e-18,0,nan,8.987337927853334627860e-01
1983,4.249342231642080660290e-02,4.247291568582912988457e-02,4.303277992428023051893e-08,4.503832756209942899289e-10,4.503832756210438683600e-10,4.249342231642080654869e-02,1.275729411027614874681e-18,0,nan,8.989674911109621963557e-01
1988,4.239097969928893245957e-02,4.237057182477889602873e-02,4.271401989189837585438e-08,4.459846950320405573524e-10,4.459846950320901357836e-10,4.239097969928893240875e-02,1.198886583791563320234e-18,0,nan,8.992001077260602893092e-01
1993,4.228903022934782009602e-02,4.226872039880974269886e-02,4.239840033649098910572e-08,4.416396899103690853667e-10,4.416396899104186637979e-10,4.228903022934782004181e-02,1.281895288926592349434e-18,0,nan,8.994316501451721197280e-01
1998,4.218757035193650719080e-02,4.216735786009419842879e-02,4.208588267749420421818e-08,4.373474789729162822910e-10,4.373474789729658607221e-10,4.218757035193650713659e-02,1.284978209743876663602e-18,0,nan,8.996621258132760867937e-01
2003,4.208659654649328180976e-02,4.206648069482223568745e-02,4.177642890170138274018e-08,4.331072941983908935074e-10,4.331072941984404719386e-10,4.208659654649328175894e-02,1.207557298654803759584e-18,0,nan,8.998915421065886581010e-01
2008,4.198610532614759492895e-02,4.196608542279435617647e-02,4.147000155355292134354e-08,4.289183805705964979746e-10,4.289183805706460764058e-10,4.198610532614759487813e-02,1.210447514492555924582e-18,0,nan,9.001199063333572802622e-01
2014,4.186614801373864266809e-02,4.184624234439561460237e-02,4.110623169263383944195e-08,4.239583179090578997052e-10,4.239583179091074781364e-10,4.186614801373864261727e-02,1.213915758826927797781e-18,0,nan,9.003925648683703526309e-01
2019,4.176670637028519505430e-02,4.174689515027446727458e-02,4.080633332910889401236e-08,4.198796056358713754414e-10,4.198796056359209538725e-10,4.176670637028519500686e-02,1.135685553601312785021e-18,0,nan,9.006186399438149373532e-01
2024,4.166773637569956594134e-02,4.164801893398649775910e-02,4.050934517310922098911e-08,4.158498329616559463488e-10,4.158498329617055247800e-10,4.166773637569956589390e-02,1.138383055382485846144e-18,0,nan,9.008436858913950501964e-01
2029,4.156923468028802454627e-02,4.154961035218273661173e-02,4.021523200935921189155e-08,4.118682968121388258398e-10,4.118682968121884042709e-10,4.156923468028802449544e-02,1.222586300328440050649e-18,0,nan,9.010677097423027969185e-01
2034,4.147119796601806197866e-02,4.145166609310059393362e-02,3.992395913269964240623e-08,4.079343058703375593884e-10,4.079343058703871378195e-10,4.147119796601806192106e-02,1.388873320237554512511e-18,0,nan,9.012907184637117452477e-01
2039,4.137362294614503444877e-02,4.135418287619155986281e-02,3.963549233948751141120e-08,4.040471803523675995355e-10,4.040471803524171779667e-10,4.137362294614503439117e-02,1.392148821201047583955e-18,0,nan,9.015127189595046904957e-01
2045,4.125713777685520087968e-02,4.123780701813973825832e-02,3.929298878753522974646e-08,3.994435516679980834018e-10,3.994435516680476618329e-10,4.125713777685520082547e-02,1.313957088285617686088e-18,0,nan,9.017777983248442231980e-01
2050,4.116056706715075963243e-02,4.114132669796028661717e-02,3.901057739876750097584e-08,3.956571926799613417300e-10,3.956571926800109201611e-10,4.116056706715075957483e-02,1.399354880590558432020e-18,0,nan,9.019976047186363410520e-01
2055,4.106444774026049776151e-02,4.104529712771498456696e-02,3.873086591476027400239e-08,3.919155987840832948608e-10,3.919155987841328732920e-10,4.106444774026049770392e-02,1.402630342860347963723e-18,0,nan,9.022164245622227095431e-01
2060,4.096877663688919253996e-02,4.094971515400600483385e-02,3.845382214799186228476e-08,3.882181362935685644101e-10,3.882181362936181428412e-10,4.096877663688919248575e-02,1.323205452404532896589e-18,0,nan,9.024342645013911963373e-01
2066,4.085455856308925418465e-02,4.083560321638600952159e-02,3.812484637329119505561e-08,3.838385579550340445156e-10,3.838385579550836229467e-10,4.085455856308925413382e-02,1.243973221660850346145e-18,0,nan,9.026943882236654104786e-01
2071,4.075986257526357404646e-02,4.074099499928323634448e-02,3.785356053692938159185e-08,3.802360051477895850147e-10,3.802360051478391634458e-10,4.075986257526357399225e-02,1.329987522018152230689e-18,0,nan,9.029100954732583622403e-01
2076,4.066560489729976456559e-02,4.064682448347532076779e-02,3.758484246738709262526e-08,3.766756251584682427474e-10,3.766756251585178211785e-10,4.066560489729976451138e-02,1.333070263215851618503e-18,0,nan,9.031248436873038838474e-01
2082,4.055306997728063193414e-02,4.053439336263726141323e-02,3.726572759173039883845e-08,3.724580056635959277712e-10,3.724580056636455062024e-10,4.055306997728063187993e-02,1.336769538154467243288e-18,0,nan,9.033812846239359546099e-01
2087,4.045976592680676570804e-02,4.044117515514843966786e-02,3.700255252512535215965e-08,3.689883386706863111349e-10,3.689883386707358895660e-10,4.045976592680676565045e-02,1.423593021212475640020e-18,0,nan,9.035939454064723189174e-01
2092,4.036689056289471478893e-02,4.034838504339859213549e-02,3.674184973518795379254e-08,3.655589865849745408269e-10,3.655589865850241192581e-10,4.036689056289471473133e-02,1.426868396602159442810e-18,0,nan,9.038056674329103234436e-01
2098,4.025600184158766863023e-02,4.023759785241578146222e-02,3.643222904154036107474e-08,3.614961906688006286340e-10,3.614961906688502070652e-10,4.025600184158766856924e-02,1.514963469107004704245e-18,0,nan,9.040585034601129870032e-01
2103,4.016405924416950587439e-02,4.014573922631280905647e-02,3.617686388275339865968e-08,3.581535698269421506734e-10,3.581535698269917291046e-10,4.016405924416950581340e-02,1.518431487005707232383e-18,0,nan,9.042681820393495840385e-01
2108,4.007253598981295291597e-02,4.005429936955050241468e-02,3.592387974025629188675e-08,3.548495007864986637028e-10,3.548495007865482421340e-10,4.007253598981295285498e-02,1.521899492904898414684e-18,0,nan,9.044769415732017482667e-01
2114,3.996325758664987188855e-02,3.994512029353029338357e-02,3.562340275595846265108e-08,3.509347572928670169356e-10,3.509347572929165953668e-10,3.996325758664987182078e-02,1.695623426929560847919e-18,0,nan,9.047262483831138769777e-01
2119,3.987264684213387013032e-02,3.985459170270317592050e-02,3.537555993650729054787e-08,3.477136401877691238451e-10,3.477136401878187022762e-10,3.987264684213387005917e-02,1.784450574627401455732e-18,0,nan,9.049330072248607940207e-01
2125,3.976445525889852621076e-02,3.974649796878980181620e-02,3.508117399161916582172e-08,3.438969340040484108411e-10,3.438969340040979892722e-10,3.976445525889852613960e-02,1.789305728095924178184e-18,0,nan,9.051799305068385010135e-01
2130,3.967474343700632981779e-02,3.965686708130773180102e-02,3.483834254919097195973e-08,3.407562818926212808730e-10,3.407562818926708593041e-10,3.967474343700632973987e-02,1.964147071829827058076e-18,0,nan,9.053847173598263248207e-01
2136,3.956762253114231429370e-02,3.954984257613006480195e-02,3.454989408170876392279e-08,3.370346811369678764357e-10,3.370346811370174548669e-10,3.956762253114231421238e-02,2.055093476299023672122e-18,0,nan,9.056292912275282046145e-01
2141,3.947879631320479592031e-02,3.946109609734384915443e-02,3.431194799166996637534e-08,3.339720936414072393194e-10,3.339720936414568177506e-10,3.947879631320479583900e-02,2.059717380725072538570e-18,0,nan,9.058321342477060609307e-01
2147,3.937273026042126595182e-02,3.935512502507912520618e-02,3.402928806202269810439e-08,3.303427682298820210602e-10,3.303427682299315994913e-10,3.937273026042126587389e-02,1.979213293870310739678e-18,0,nan,9.060743921657699084305e-01
2152,3.928477658971215243257e-02,3.926724992169360716604e-02,3.379610508376209789647e-08,3.273559281094399010983e-10,3.273559281094894795294e-10,3.928477658971215235464e-02,1.983644503346954596848e-18,0,nan,9.062753189746916326116e-01
2158,3.917974987617552072876e-02,3.916231679628016845493e-02,3.351908921329081298577e-08,3.238161457360705909970e-10,3.238161457361201694281e-10,3.917974987617552065083e-02,1.988961935532457642226e-18,0,nan,9.065152937741132680577e-01
2163,3.909265595150066985867e-02,3.907530028996074628354e-02,3.329055075832460524289e-08,3.209028156121188125168e-10,3.209028156121683909480e-10,3.909265595150066978413e-02,1.906723847334733647769e-18,0,nan,9.067143314715700486996e-01
2169,3.898865336625513319650e-02,3.897138992753890490248e-02,3.301903877417977744051e-08,3.174499379066898827882e-10,3.174499379067394612193e-10,3.898865336625513312535e-02,1.824909593593262181575e-18,0,nan,9.069520553646466039677e-01
2174,3.890240663572923122149e-02,3.888521948870488496833e-02,3.279502977948455826155e-08,3.146079571322181544959e-10,3.146079571322677329270e-10,3.890240663572923114695e-02,1.916048537982210302104e-18,0,nan,9.071492305409427116801e-01
2180,3.879941326333834922076e-02,3.878231700027814699128e-02,3.252888566565620788243e-08,3.112394359870995555483e-10,3.112394359871491339794e-10,3.879941326333834914622e-02,1.921134705117059067408e-18,0,nan,9.073847351357947140665e-01
2185,3.871400141834266554400e-02,3.869698034207659042863e-02,3.230929447199799896430e-08,3.084667176536042623608e-10,3.084667176536538407920e-10,3.871400141834266547624e-02,1.750339238977197019809e-18,0,nan,9.075800738836780242312e-01
2191,3.861200263174450247932e-02,3.859507112638577980545e-02,3.204838622620706277737e-08,3.051800917113952394516e-10,3.051800917114448178828e-10,3.861200263174450241833e-02,1.579466695471791977926e-18,0,nan,9.078133901983640532160e-01
2197,3.851054028228751620694e-02,3.849369764227685219453e-02,3.179027966278275801266e-08,3.019371284032480364596e-10,3.019371284032976148908e-10,3.851054028228751614934e-02,1.495648723468677922358e-18,0,nan,9.080455257727528940270e-01
2202,3.842639505462821525192e-02,3.840962593544285620596e-02,3.157730395743854538342e-08,2.992675110806934189489e-10,2.992675110807429973801e-10,3.842639505462821519432e-02,1.498923860315517181753e-18,0,nan,9.082380766008598715401e-01
2208,3.832590523665497460101e-02,3.830922370842701289560e-02,3.132423683537006066327e-08,2.961028019295465806478e-10,2.961028019295961590789e-10,3.832590523665497454341e-02,1.502854011082961911037e-18,0,nan,9.084680707032377177789e-01
2214,3.822594000461441652845e-02,3.820934538248498063553e-02,3.107386668257752694268e-08,2.929798213688628690827e-10,2.929798213689124475138e-10,3.822594000461441646747e-02,1.595418508869832866756e-18,0,nan,9.086969092313358361082e-01
2219,3.814303341118712408270e-02,3.812651069279300655452e-02,3.086725920527585507929e-08,2.904087380564483662517e-10,2.904087380564979446828e-10,3.814303341118712402849e-02,1.421232234989882068857e-18,0,nan,9.088867315615783918758e-01
2225,3.804401930388359079130e-02,3.802758225445009797103e-02,3.062174084403790430438e-08,2.873605580957729734582e-10,2.873605580958225518893e-10,3.804401930388359073709e-02,1.424931161748763286917e-18,0,nan,9.091134740980336930555e-01
2231,3.794551827800407253871e-02,3.792916623261885579306e-02,3.037881940045154404800e-08,2.843522719056629591283e-10,2.843522719057125375594e-10,3.794551827800407248450e-02,1.428630075022569009865e-18,0,nan,9.093390855148942749893e-01
2236,3.786382315434849448637e-02,3.784754144270726112912e-02,3.017834389839976791176e-08,2.818753899141018719064e-10,2.818753899141514503375e-10,3.786382315434849442877e-02,1.521194523292017783145e-18,0,nan,9.095262370895587495084e-01
2242,3.776625247041850465257e-02,3.775005456158860057692e-02,2.994009491929893641434e-08,2.789386273019789498751e-10,2.789386273020285283063e-10,3.776625247041850460175e-02,1.345698169948574711421e-18,0,nan,9.097497967141588907751e-01
2248,3.766918369751289547579e-02,3.765306894580731492713e-02,2.970434722738088680283e-08,2.760400170883055827393e-10,2.760400170883551611704e-10,3.766918369751289542496e-02,1.349165865747537739788e-18,0,nan,9.099722489875008274158e-01
2254,3.757261297063602212905e-02,3.755658073698685643841e-02,2.947106808351042463112e-08,2.731789659601393753148e-10,2.731789659601889537459e-10,3.757261297063602207484e-02,1.442809119148615956633e-18,0,nan,9.101936021390536941684e-01
2259,3.749251505572001598422e-02,3.747655110365779632494e-02,2.927853122852454280087e-08,2.708230270379578915039e-10,2.708230270380074699350e-10,3.749251505572001592662e-02,1.536259712843803820304e-18,0,nan,9.103772293725543070654e-01
2265,3.739684750604576590400e-02,3.738096491732675998447e-02,2.904969442087931170989e-08,2.680293287498275319933e-10,2.680293287498771104245e-10,3.739684750604576584301e-02,1.630789124469656305347e-18,0,nan,9.105965885715336586952e-01
2271,3.730166726495483576240e-02,3.728586541880993103322e-02,2.882323615473189268796e-08,2.652715660747423856200e-10,2.652715660747919640512e-10,3.730166726495483570141e-02,1.634950303135825952894e-18,0,nan,9.108148715263846885177e-01
2277,3.720697061652874548232e-02,3.719124889849046533785e-02,2.859912560685875172217e-08,2.625491856753786220224e-10,2.625491856754282004535e-10,3.720697061652874542811e-02,1.456987970963511832830e-18,0,nan,9.110320861596432911078e-01
2283,3.711275388255063526494e-02,3.709711168437335020661e-02,2.837733243211792674848e-08,2.598616441304326909577e-10,2.598616441304822693889e-10,3.711275388255063520734e-02,1.551979693977209351995e-18,0,nan,9.112482403161425153094e-01
2288,3.703460391097899567374e-02,3.701902751915486082477e-02,2.819425343433693762314e-08,2.576482538588223834242e-10,2.576482538588719618554e-10,3.703460391097899561614e-02,1.555254662686355582550e-18,0,nan,9.114275643000512133730e-01
2294,3.694125759021983776751e-02,3.692575961903927349729e-02,2.797663151604129218507e-08,2.550232042598383210295e-10,2.550232042598878994606e-10,3.694125759021983770652e-02,1.650901354762099587869e-18,0,nan,9.116417943698683498070e-01
2300,3.684838096288942532080e-02,3.683296082131256914073e-02,2.776124351443799011521e-08,2.524315059171471671876e-10,2.524315059171967456187e-10,3.684838096288942525981e-02,1.655062464310981361584e-18,0,nan,9.118549857762513917154e-01
2306,3.675597049093651731111e-02,3.674062759385051734086e-02,2.754806083863162593849e-08,2.498726515842829700917e-10,2.498726515843325485228e-10,3.675597049093651725351e-02,1.567044473155600764317e-18,0,nan,9.120671460748647196024e-01
2312,3.666402267177127417038e-02,3.664875643991615275532e-02,2.733705533571162237476e-08,2.473461429936404499836e-10,2.473461429936900284148e-10,3.666402267177127411956e-02,1.386153867791146057403e-18,0,nan,9.122782827481409491355e-01
2318,3.657253403782192065907e-02,3.655734389771754831245e-02,2.712819928294441952460e-08,2.448514906752732163481e-10,2.448514906753227947793e-10,3.657253403782192060825e-02,1.389621424173120439612e-18,0,nan,9.124884032061670259463e-01
2324,3.648150115609804537554e-02,3.646638653997220570581e-02,2.692146538012433096619e-08,2.423882137797959381419e-10,2.423882137798455165731e-10,3.648150115609804532472e-02,1.393088969058579999527e-18,0,nan,9.126975147875574734474e-01
2330,3.639092062776042129084e-02,3.637588097347794793734e-02,2.671682674207944861206e-08,2.399558399052874414707e-10,2.399558399053370199018e-10,3.639092062776042123324e-02,1.582764036185284817946e-18,0,nan,9.129056247603150120256e-01
2336,3.630078908769723391843e-02,3.628582383869020089103e-02,2.651425689132906936667e-08,2.375539049280945474589e-10,2.375539049281441258901e-10,3.630078908769723386422e-02,1.493358959589329360818e-18,0,nan,9.131127403226787623853e-01
2342,3.621110320410660610307e-02,3.619621180930555330799e-02,2.631372975088920608058e-08,2.351819528374392171826e-10,2.351819528374887956138e-10,3.621110320410660604886e-02,1.497057637783523694200e-18,0,nan,9.133188686039602488531e-01
2348,3.612185967808531035164e-02,3.610704159185148643085e-02,2.611521963722283093299e-08,2.328395355737342356697e-10,2.328395355737838141008e-10,3.612185967808531030421e-02,1.313161766004488180034e-18,0,nan,9.135240166653673901556e-01
2354,3.603305524322356210830e-02,3.601830992528216706584e-02,2.591870125333158440745e-08,2.305262128705152665437e-10,2.305262128705648449622e-10,3.603305524322356206426e-02,1.222369653639263068675e-18,0,nan,9.137281915008166965171e-01
2360,3.594468666520578924349e-02,3.593001358058019969777e-02,2.572414968198576378723e-08,2.282415520998996161873e-10,2.282415520999491946058e-10,3.594468666520578919944e-02,1.225374800661694646357e-18,0,nan,9.139314000377338614032e-01
2366,3.585675074141727512012e-02,3.584214936036423533301e-02,2.553154037908948540440e-08,2.259851281214844866477e-10,2.259851281215340650662e-10,3.585675074141727507608e-02,1.228379938128288569002e-18,0,nan,9.141336491378429361275e-01
2372,3.576924430055657471789e-02,3.575471409850233691057e-02,2.534084916717799189020e-08,2.237565231345998681750e-10,2.237565231346494465936e-10,3.576924430055657467723e-02,1.136663137934221840844e-18,0,nan,9.143349455979442915853e-01
2378,3.568216420225360509561e-02,3.566770465973100284916e-02,2.515205222904415061948e-08,2.215553265338335120378e-10,2.215553265338830904563e-10,3.568216420225360505157e-02,1.234390184618952840168e-18,0,nan,9.145352961506815361414e-01
2384,3.559550733669331354185e-02,3.558111793927975241252e-02,2.496512610149126327617e-08,2.193811347677476600069e-10,2.193811347677972384254e-10,3.559550733669331349781e-02,1.237395293754374563956e-18,0,nan,9.147347074652975819006e-01
2390,3.550927062424482856301e-02,3.549495086250117834375e-02,2.478004766920937709500e-08,2.172335512007093682127e-10,2.172335512007589466312e-10,3.550927062424482851896e-02,1.240400393556670882271e-18,0,nan,9.149331861483800376589e-01
2396,3.542345101509600069792e-02,3.540920038450637409992e-02,2.459679415877235816212e-08,2.151121859777583632049e-10,2.151121859778079416234e-10,3.542345101509600064710e-02,1.434698635477379344396e-18,0,nan,9.151307387445960991336e-01
2402,3.533804548889324199113e-02,3.532386348980564471210e-02,2.441534313275305371153e-08,2.130166558924384089597e-10,2.130166558924879873782e-10,3.533804548889324194030e-02,1.438166036976532348543e-18,0,nan,9.153273717374171160170e-01
2409,3.523892507411817025714e-02,3.522482252001936518492e-02,2.420589893386438791974e-08,2.106040213525135980892e-10,2.106040213525631765077e-10,3.523892507411817021310e-02,1.249916481975034569497e-18,0,nan,9.155556231848083452852e-01
2415,3.515440650432401339985e-02,3.514037151555624163436e-02,2.402827788348626544929e-08,2.085631836739861849187e-10,2.085631836740357633372e-10,3.515440650432401335242e-02,1.349300123738582451532e-18,0,nan,9.157502856583203513802e-01
2421,3.507029264336605457123e-02,3.505632473529775105671e-02,2.385239041747392099631e-08,2.065470100560706099125e-10,2.065470100561201883310e-10,3.507029264336605452719e-02,1.255926595912092173128e-18,0,nan,9.159440486637630525284e-01
2427,3.498658058987171832091e-02,3.497267928249697968186e-02,2.367821543756327483427e-08,2.045551436345240876904e-10,2.045551436345736661089e-10,3.498658058987171827687e-02,1.258931639349014631797e-18,0,nan,9.161369184372023566939e-01
2433,3.490326747014723542632e-02,3.488943228803074468250e-02,2.350573215286873526231e-08,2.025872335552800828799e-10,2.025872335553296612985e-10,3.490326747014723538905e-02,1.067792570167414130171e-18,0,nan,9.163289011570936960977e-01
2440,3.480656924261094437714e-02,3.479281061175389295516e-02,2.330661245130365390474e-08,2.003211567282005582459e-10,2.003211567282501366645e-10,3.480656924261094433310e-02,1.265442536154982955538e-18,0,nan,9.165517680234447180565e-01
2446,3.472411075088130804958e-02,3.471041723059470065712e-02,2.313772461457900296813e-08,1.984039763626283948244e-10,1.984039763626779732429e-10,3.472411075088130800553e-02,1.268447551420902107594e-18,0,nan,9.167418497190987629894e-01
2452,3.464204227178069180309e-02,3.462841340074823332954e-02,2.297046460451058192052e-08,1.965096796558466607879e-10,1.965096796558962392065e-10,3.464204227178069176582e-02,1.075844472066498275922e-18,0,nan,9.169310635537382426770e-01
2458,3.456036104345094445530e-02,3.454679636470575168988e-02,2.280481285598789786792e-08,1.946379395817801248551e-10,1.946379395818297032737e-10,3.456036104345094441464e-02,1.176422359045663722758e-18,0,nan,9.171194154728240841945e-01
2465,3.446555207055888955559e-02,3.445206171099165524678e-02,2.261355943569307128921e-08,1.924823231741634553932e-10,1.924823231742130338117e-10,3.446555207055888951832e-02,1.081353625292004722287e-18,0,nan,9.173380778694055465812e-01
2471,3.438470053444097950462e-02,3.437127339174425793712e-02,2.245132646940899534174e-08,1.906583596995499390790e-10,1.906583596995995174975e-10,3.438470053444097947412e-02,8.868242452951339964758e-19,0,nan,9.175245824432859127577e-01
2477,3.430422767346102999768e-02,3.429086330410700710333e-02,2.229064164333779009320e-08,1.888559526752362670722e-10,1.888559526752858454907e-10,3.430422767346102996719e-02,8.889046094089861990362e-19,0,nan,9.177102435737808478161e-01
2484,3.421081773106539650041e-02,3.419752604222976822431e-02,2.210510812678279420455e-08,1.867799827765813981986e-10,1.867799827766309766172e-10,3.421081773106539646991e-02,8.913316934095158960639e-19,0,nan,9.179257898399803426086e-01
2490,3.413115625638806557575e-02,3.411792639405969456527e-02,2.194771475387803781838e-08,1.850232416704572307879e-10,1.850232416705068092064e-10,3.413115625638806554186e-02,9.926800497369821259456e-19,0,nan,9.181096430750961912091e-01
2497,3.403868577036075214785e-02,3.402552749503395853860e-02,2.176597198611822794364e-08,1.829997357450389975509e-10,1.829997357450885759695e-10,3.403868577036075211058e-02,1.094914472627543581293e-18,0,nan,9.183230955718582175142e-01
2503,3.395982346622322243067e-02,3.394672608952213087633e-02,2.161178621898940216261e-08,1.812872790227628680471e-10,1.812872790228124464657e-10,3.395982346622322239340e-02,1.097457108876251362666e-18,0,nan,9.185051672574940703612e-01
2509,3.388132595769567797454e-02,3.386828905762882532270e-02,2.145905331452937178488e-08,1.795948087866634045491e-10,1.795948087867129829676e-10,3.388132595769567793388e-02,1.199999714266542893507e-18,0,nan,9.186864254337433123468e-01
2516,3.379020322283167060846e-02,3.377723635067677265709e-02,2.128267842009508200412e-08,1.776451485150201564845e-10,1.776451485150697349030e-10,3.379020322283167056780e-02,1.203235778136265643254e-18,0,nan,9.188968723940528906071e-01
2522,3.371248746842380655862e-02,3.369958017187817217951e-02,2.113303513739699841394e-08,1.759950302386669547068e-10,1.759950302387165331253e-10,3.371248746842380651458e-02,1.306510333848199149499e-18,0,nan,9.190763866119033450013e-01
2529,3.362226996530605804581e-02,3.360943165593305141059e-02,2.096021912083675229875e-08,1.740940359786121290997e-10,1.740940359786617075182e-10,3.362226996530605800176e-02,1.310016048966153637197e-18,0,nan,9.192848136718037048085e-01
2535,3.354532433922633524878e-02,3.353254472225462206795e-02,2.081358772882316594682e-08,1.724850041029308361235e-10,1.724850041029804145420e-10,3.354532433922633521151e-02,1.111017717470928176607e-18,0,nan,9.194626090431449568418e-01
2542,3.345599863910460905098e-02,3.344328698909512675549e-02,2.064424127775678467984e-08,1.706312252322206335063e-10,1.706312252322702119248e-10,3.345599863910460901371e-02,1.113984074462129587703e-18,0,nan,9.196690452178338371736e-01
2548,3.337981174503644695017e-02,3.336715792159892734450e-02,2.050054638032932975068e-08,1.690620581036958324504e-10,1.690620581037454108689e-10,3.337981174503644690951e-02,1.218029082331543355449e-18,0,nan,9.198451463739463895971e-01
2555,3.329136468356977436584e-02,3.327877782690917061298e-02,2.033458285855288961202e-08,1.672540942015498626061e-10,1.672540942015994410246e-10,3.329136468356977432857e-02,1.119492998662885619837e-18,0,nan,9.200496201246406288905e-01
2561,3.321592534903564196815e-02,3.320339547007082622670e-02,2.019375131316935807180e-08,1.657236123398705646034e-10,1.657236123399201430219e-10,3.321592534903564192749e-02,1.224038801899186830126e-18,0,nan,9.202240512276516766726e-01
2568,3.312834401981435782211e-02,3.311588012697714724934e-02,2.003108666756613042086e-08,1.639601112110769166432e-10,1.639601112111264950618e-10,3.312834401981435778145e-02,1.227274790550615946237e-18,0,nan,9.204265904747603434873e-01
2574,3.305364129070520163672e-02,3.304123354322772023150e-02,1.989304750704635117134e-08,1.624671756533068321711e-10,1.624671756533564105896e-10,3.305364129070520159945e-02,1.127544446658877284941e-18,0,nan,9.205993752287731863096e-01
2581,3.296691303896255559298e-02,3.295457031602456347420e-02,1.973360017818004397740e-08,1.607468314393963490098e-10,1.607468314394459274283e-10,3.296691303896255555910e-02,1.027737048055690010358e-18,0,nan,9.208000073646963031600e-01
2588,3.288063898130943820777e-02,3.286836077286576548166e-02,1.957585231587279542601e-08,1.590492003539400835425e-10,1.590492003539896619610e-10,3.288063898130943816712e-02,1.236520418332431970394e-18,0,nan,9.209996237593713741673e-01
2594,3.280704859073383271095e-02,3.279482527851015010540e-02,1.944197537182447695094e-08,1.576118935301782021378e-10,1.576118935302277805563e-10,3.280704859073383266690e-02,1.342568598799956754571e-18,0,nan,9.211699209281694230829e-01
2601,3.272160861905493629920e-02,3.270944888816683257743e-02,1.928732402275140517070e-08,1.559554966916803808194e-10,1.559554966917299592379e-10,3.272160861905493625855e-02,1.242530033946133249639e-18,0,nan,9.213676713513237974797e-01
2608,3.263661276753160999661e-02,3.262451612295770204150e-02,1.913430856805085485634e-08,1.543208048520170227333e-10,1.543208048520666011519e-10,3.263661276753160995595e-02,1.245765967130462497031e-18,0,nan,9.215644278653891892134e-01
2614,3.256411004365866488256e-02,3.255206708296012856069e-02,1.900443814010014537326e-08,1.529366575945759234621e-10,1.529366575946255018806e-10,3.256411004365866484190e-02,1.248539616580856765751e-18,0,nan,9.217322909174683189340e-01
2621,3.247992984638617080967e-02,3.246794906622922483974e-02,1.885440379757600660268e-08,1.513413765366708959735e-10,1.513413765367204743920e-10,3.247992984638617076562e-02,1.356090159847568017345e-18,0,nan,9.219272214229759432520e-01
2628,3.239618399117411023206e-02,3.238426491101187086502e-02,1.870594460966259926507e-08,1.497668441721531811294e-10,1.497668441722027595479e-10,3.239618399117411019140e-02,1.255011438362092551966e-18,0,nan,9.221211792293380875448e-01
2634,3.232474498671870929105e-02,3.231287841353703950902e-02,1.857993193477533157714e-08,1.484335142479813428788e-10,1.484335142480309212973e-10,3.232474498671870925378e-02,1.152969642745894514080e-18,0,nan,9.222866601093165934283e-01
2641,3.224179689333493978724e-02,3.222999114076388175478e-02,1.843434358064589988221e-08,1.468966625954581371539e-10,1.468966625955077155724e-10,3.224179689333493975336e-02,1.050850794769940301330e-18,0,nan,9.224788307351997222521e-01
2648,3.215927364897132177706e-02,3.214752825041313377441e-02,1.829027232764784420480e-08,1.453796521323837492729e-10,1.453796521324333276914e-10,3.215927364897132174318e-02,1.053547361174799880067e-18,0,nan,9.226700492716988249347e-01
2655,3.207717199648534234712e-02,3.206548649010460663291e-02,1.814769846598949440151e-08,1.438821762331650341445e-10,1.438821762332146125630e-10,3.207717199648534230985e-02,1.161868311934505458177e-18,0,nan,9.228603227943698429181e-01
2661,3.200713225953790403732e-02,3.199549772529157279737e-02,1.802666938389431592955e-08,1.426139449862978395740e-10,1.426139449863474179925e-10,3.200713225953790399327e-02,1.376121824975378723048e-18,0,nan,9.230226675435415158340e-01
2668,3.192580503501274273738e-02,3.191422954767814306053e-02,1.788682514195713602726e-08,1.411519527945624020038e-10,1.411519527946119804224e-10,3.192580503501274269673e-02,1.273502153622050032748e-18,0,nan,9.232112045741003095709e-01
2675,3.184489027786897623613e-02,3.183337338888643054124e-02,1.774842364760833719865e-08,1.397086490966543549277e-10,1.397086490967039333463e-10,3.184489027786897619887e-02,1.170343165072548777450e-18,0,nan,9.233988164236564400562e-01
2682,3.176438485680066406148e-02,3.175292612214402648664e-02,1.761144634302754553305e-08,1.382837479235894831073e-10,1.382837479236390615258e-10,3.176438485680066402421e-02,1.173309347787036783968e-18,0,nan,9.235855099022979640779e-01
2689,3.168428567212917044583e-02,3.167288465224867937182e-02,1.747587495610641858472e-08,1.368769683990275839980e-10,1.368769683990771624165e-10,3.168428567212917041195e-02,1.069341383952217204230e-18,0,nan,9.237712917533318360210e-01
2696,3.160458965540473593836e-02,3.159324591517072900840e-02,1.734169149532990100003e-08,1.354880346358792442784e-10,1.354880346359288226969e-10,3.160458965540473590447e-02,1.072037898912505951181e-18,0,nan,9.239561686541014048695e-01
2703,3.152529376901405861440e-02,3.151400687766153510202e-02,1.720887824476201925464e-08,1.341166756352683469317e-10,1.341166756353179253503e-10,3.152529376901405858729e-02,8.597875252404130405045e-19,0,nan,9.241401472167919186338e-01
2710,3.144639500579377936878e-02,3.143516453686779502997e-02,1.707741775913382016020e-08,1.327626251877908189593e-10,1.327626251878403973778e-10,3.144639500579377934506e-02,7.542016348376572780473e-19,0,nan,9.243232339892242465339e-01
2717,3.136789038864976791434e-02,3.135671591995164779229e-02,1.694729285903111801289e-08,1.314256217770117774160e-10,1.314256217770613558346e-10,3.136789038864976788385e-02,9.721146600342794886227e-19,0,nan,9.245054354556370191406e-01
2724,3.128977697018210808914e-02,3.127865808371646300082e-02,1.681848662617977457730e-08,1.301054084851448291082e-10,1.301054084851944075268e-10,3.128977697018210806543e-02,7.579767201831344923161e-19,0,nan,9.246867580374573748520e-01
2730,3.122313176096908824440e-02,3.121206018687478252030e-02,1.670911819847128331003e-08,1.289869692038348971694e-10,1.289869692038844755879e-10,3.122313176096908822069e-02,7.595946077634684813472e-19,0,nan,9.248414826950953627192e-01
2737,3.114573713445959449235e-02,3.113472037729471725234e-02,1.658271690557139781220e-08,1.276972712487182784169e-10,1.276972712487678568354e-10,3.114573713445959446694e-02,8.158737199870069103229e-19,0,nan,9.250211898879953766940e-01
2744,3.106872544583208700752e-02,3.105776309932567561972e-02,1.645758734010503945313e-08,1.264236538872601622957e-10,1.264236538873097407143e-10,3.106872544583208697872e-02,9.269488784423132435909e-19,0,nan,9.252000362038643322261e-01
2752,3.098117735384025257521e-02,3.097027669860575012573e-02,1.631611888561165368458e-08,1.249874739986132211374e-10,1.249874739986627995559e-10,3.098117735384025254641e-02,9.295682948949141378405e-19,0,nan,9.254033857911840104359e-01
2759,3.090497673149957471557e-02,3.089412962976998447283e-02,1.619366103660626415182e-08,1.237475121484035736075e-10,1.237475121484531520260e-10,3.090497673149957468677e-02,9.318602779368220363271e-19,0,nan,9.255804081256053402436e-01
2766,3.082915022670692782861e-02,3.081835628463720077265e-02,1.607242557686580253713e-08,1.225228904615262775976e-10,1.225228904615758560161e-10,3.082915022670692780151e-02,8.792021224333592965452e-19,0,nan,9.257565888267311241498e-01
2773,3.075369508987986182425e-02,3.074295391747871318870e-02,1.595239729182501555034e-08,1.213133817419401022991e-10,1.213133817419896807176e-10,3.075369508987986179884e-02,8.262743173905961126856e-19,0,nan,9.259319338969722866278e-01
2780,3.067860859832368581630e-02,3.066791980940656034322e-02,1.583356119359729813209e-08,1.201187627099859992637e-10,1.201187627100355776822e-10,3.067860859832368579259e-02,7.730768638710795125466e-19,0,nan,9.261064492817067647147e-01
2787,3.060388805590350625051e-02,3.059325126804623079555e-02,1.571590251704434588483e-08,1.189388139254160323508e-10,1.189388139254656107693e-10,3.060388805590350622341e-02,8.856735543740505713323e-19,0,nan,9.262801408699560373186e-01
2794,3.052953079272105496825e-02,3.051894562721416678229e-02,1.559940671592349814218e-08,1.177733197121201157747e-10,1.177733197121696941932e-10,3.052953079272105494453e-02,7.768518515448351220046e-19,0,nan,9.264530144950520387380e-01
2801,3.045553416479622577734e-02,3.044500024659996497378e-02,1.548405945911104822340e-08,1.166220680845090483701e-10,1.166220680845586267886e-10,3.045553416479622574685e-02,1.001236292102277707107e-18,0,nan,9.266250759352946174494e-01
2808,3.038189555375323962260e-02,3.037141251145319460707e-02,1.536984662689983980109e-08,1.154848506755134457968e-10,1.154848506755630242153e-10,3.038189555375323959210e-02,1.003663054769070335082e-18,0,nan,9.267963309145996936875e-01
2816,3.029817220389760126354e-02,3.028774685527832804774e-02,1.524068893033868268268e-08,1.142020958125387599888e-10,1.142020958125883384073e-10,3.029817220389760123305e-02,1.006436490490080589726e-18,0,nan,9.269910706590100069524e-01
2823,3.022529207212829902703e-02,3.021491681552259015063e-02,1.512886042354798266883e-08,1.130942664926291022003e-10,1.130942664926786806188e-10,3.022529207212829900162e-02,8.407193669787988249813e-19,0,nan,9.271606165330604911270e-01
2830,3.015276189132413527864e-02,3.014243636642987334942e-02,1.501812330141420099409e-08,1.119998393038894709283e-10,1.119998393039390493468e-10,3.015276189132413524984e-02,9.551072074406753592186e-19,0,nan,9.273293735886510561666e-01
2837,3.008057914593905173676e-02,3.007030299590243202248e-02,1.490846428221434820465e-08,1.109186201369715642964e-10,1.109186201370211427149e-10,3.008057914593905170457e-02,1.070034318139408792801e-18,0,nan,9.274973473311006925772e-01
2845,2.999850681592676139478e-02,2.998828666170385305680e-02,1.478444303405287736776e-08,1.096988695190097165329e-10,1.096988695190592949515e-10,2.999850681592676136598e-02,9.600184563638423051866e-19,0,nan,9.276883651577489412680e-01
2852,2.992706021579862106842e-02,2.991688868316764842479e-02,1.467705040665186366772e-08,1.086453147556991233751e-10,1.086453147557487017936e-10,2.992706021579862104132e-02,9.057038719034868183336e-19,0,nan,9.278546786730984994532e-01
2859,2.985595330039728286721e-02,2.984583004307671863453e-02,1.457069538410806016253e-08,1.076043789690065836923e-10,1.076043789690561621108e-10,2.985595330039728283841e-02,9.646022659830122256535e-19,0,nan,9.280202258472218236575e-01
2867,2.977510109431336341380e-02,2.976503258896571715281e-02,1.445040129524705908390e-08,1.064299578869318427855e-10,1.064299578869814212040e-10,2.977510109431336338500e-02,9.672215760216662760067e-19,0,nan,9.282084910334718506290e-01
2874,2.970471396282552090459e-02,2.969469300175683012118e-02,1.434622784699321750127e-08,1.054154572952886806767e-10,1.054154572953382590952e-10,2.970471396282552087240e-02,1.083573874367035052399e-18,0,nan,9.283724138223422096329e-01
2881,2.963465899428438561031e-02,2.962468524139665593378e-02,1.424305331740885858437e-08,1.044130170590334328845e-10,1.044130170590830113031e-10,2.963465899428438557982e-02,1.028970372395242007154e-18,0,nan,9.285355867543688824345e-01
2889,2.955499989395535359414e-02,2.954507968577970543011e-02,1.412634742031994708984e-08,1.032819187886112731643e-10,1.032819187886608515828e-10,2.955499989395535356026e-02,1.146381932388417535724e-18,0,nan,9.287211585118521695102e-01
2896,2.948564882943109648277e-02,2.947577511982464376281e-02,1.402527342821408389435e-08,1.023047477944122911223e-10,1.023047477944618695409e-10,2.948564882943109644720e-02,1.206532167241001990794e-18,0,nan,9.288827418745823985297e-01
2903,2.941662262659428278436e-02,2.940679508927085109031e-02,1.392516138660576038084e-08,1.013391071755333784855e-10,1.013391071755829569040e-10,2.941662262659428275048e-02,1.151774570461443625131e-18,0,nan,9.290435913947189156296e-01
2911,2.933813040597246623810e-02,2.932835524134498403862e-02,1.381191088536020121137e-08,1.002494278831364486790e-10,1.002494278831860270976e-10,2.933813040597246620591e-02,1.097113263533348430251e-18,0,nan,9.292265272463244899469e-01
2918,2.926979269111847923884e-02,2.926006300980293135392e-02,1.371382192995943336454e-08,9.930795011565610218245e-11,9.930795011570568060097e-11,2.926979269111847920665e-02,1.099674751213055125367e-18,0,nan,9.293858210237131094828e-01
2926,2.919208142602537156794e-02,2.918240333785443499450e-02,1.360285425513236993481e-08,9.824546937765076693860e-11,9.824546937770034535712e-11,2.919208142602537154083e-02,9.285070809638421016689e-19,0,nan,9.295669918101120181774e-01
2933,2.912442194552577838100e-02,2.911478866533961078487e-02,1.350673753940289360656e-08,9.732743247542633138258e-11,9.732743247547590980110e-11,2.912442194552577835729e-02,8.143310987418209452272e-19,0,nan,9.297247523590009201798e-01
2941,2.904748003404643483374e-02,2.903789758285309105819e-02,1.339799546015274971931e-08,9.629133961769215463452e-11,9.629133961774173305304e-11,2.904748003404643481003e-02,8.164881254870267491848e-19,0,nan,9.299041835618625201181e-01
2948,2.898048873694189221957e-02,2.897095043171390502276e-02,1.330380166340012753323e-08,9.539604664011381903040e-11,9.539604664016339744892e-11,2.898048873694189219755e-02,7.599201251750775849677e-19,0,nan,9.300604329634970693190e-01
2956,2.890430480591431817263e-02,2.889481658054842669877e-02,1.319722966203003347252e-08,9.438555904111193851533e-11,9.438555904116151693385e-11,2.890430480591431815061e-02,7.619230691237920165744e-19,0,nan,9.302381495755987587124e-01
2964,2.882852055803653022598e-02,2.881908201901100322841e-02,1.309179290825666610006e-08,9.338841692282585890069e-11,9.338841692287543731922e-11,2.882852055803653020735e-02,6.463989299097002372218e-19,0,nan,9.304149617933300079079e-01
2971,2.876253473833386894411e-02,2.875313935528044570365e-02,1.300045514867482649041e-08,9.252669909174293116086e-11,9.252669909179250957939e-11,2.876253473833386892209e-02,7.656785755832703667269e-19,0,nan,9.305689360255010233666e-01
2979,2.868749146356192144847e-02,2.867814504004061202047e-02,1.289710653749768000995e-08,9.155401418628878939484e-11,9.155401418633836781336e-11,2.868749146356192143153e-02,5.905242348081767709287e-19,0,nan,9.307440710518134319813e-01
2986,2.862214923855109885836e-02,2.861284534125694730500e-02,1.280757322607320177642e-08,9.071338021955443955673e-11,9.071338021960401797525e-11,2.862214923855109883295e-02,8.878085361739018378353e-19,0,nan,9.308965882073289577485e-01
2994,2.854783611848920009978e-02,2.853858046802999251728e-02,1.270626131867845394322e-08,8.976443614136402623228e-11,8.976443614141360465081e-11,2.854783611848920007437e-02,8.901195982826667142044e-19,0,nan,9.310700698479946827704e-01
3002,2.847390806334429113490e-02,2.846470028526662893539e-02,1.260601514509468730134e-08,8.882786936658040832564e-11,8.882786936662998674416e-11,2.847390806334429110779e-02,9.519260317845562744839e-19,0,nan,9.312426792614072966459e-01
3009,2.840953454026873031997e-02,2.840036834639663136088e-02,1.251916298498987113449e-08,8.801837469612589792044e-11,8.801837469617547633897e-11,2.840953454026873028778e-02,1.132973577938772824744e-18,0,nan,9.313930021709395312636e-01
3017,2.833632045705848554529e-02,2.832720144384907054297e-02,1.242087756318380956699e-08,8.710449728400290774540e-11,8.710449728405248616392e-11,2.833632045705848551141e-02,1.195685161082101158140e-18,0,nan,9.315639938323208177015e-01
3025,2.826348293587937926721e-02,2.825441073986078775795e-02,1.232361828021900752209e-08,8.620245101516256371374e-11,8.620245101521214213226e-11,2.826348293587937923333e-02,1.198766548589841839816e-18,0,nan,9.317341319968182256008e-01
3033,2.819101907794462468270e-02,2.818199333937005978521e-02,1.222737177935167991954e-08,8.531205254850511960504e-11,8.531205254855469802356e-11,2.819101907794462465221e-02,1.081663135938611693148e-18,0,nan,9.319034230533627455513e-01
3040,2.812791746666587192923e-02,2.811893208614215784387e-02,1.214397654727730169940e-08,8.454236711677890428784e-11,8.454236711682848270636e-11,2.812791746666587189534e-02,1.204544130589278140476e-18,0,nan,9.320508628086144667087e-01
3048,2.805614651724090216565e-02,2.804720692951098085322e-02,1.204959373381628177293e-08,8.367332557683241339085e-11,8.367332557688199180938e-11,2.805614651724090213347e-02,1.147244222433892962501e-18,0,nan,9.322185825367327965366e-01
3056,2.798474106109547931178e-02,2.797584691685942984669e-02,1.195618644785476682023e-08,8.281542291550805914603e-11,8.281542291555763756455e-11,2.798474106109547927790e-02,1.210706856861862608540e-18,0,nan,9.323854731729715733654e-01
3064,2.791369831238589828744e-02,2.790484926588838378533e-02,1.186374211824613989318e-08,8.196848823070661666986e-11,8.196848823075619508838e-11,2.791369831238589825695e-02,1.092409388390657667399e-18,0,nan,9.325515408637819900965e-01
3072,2.784301551351761284668e-02,2.783421122250302115399e-02,1.177224836774171120709e-08,8.113235367189994477614e-11,8.113235367194952319467e-11,2.784301551351761281619e-02,1.095182599253682054178e-18,0,nan,9.327167916949179016337e-01
3080,2.777268993478797847158e-02,2.776393006045624255503e-02,1.168169300951052963936e-08,8.030685437801333255806e-11,8.030685437806291097658e-11,2.777268993478797843940e-02,1.158953348459983661391e-18,0,nan,9.328812316921840214722e-01
3087,2.771144596061590803061e-02,2.770272467564310861367e-02,1.160321740798556688608e-08,7.959313936549165492713e-11,7.959313936554123334565e-11,2.771144596061590799673e-02,1.222647058487126864537e-18,0,nan,9.330244562446081601419e-01
3095,2.764178290785976901573e-02,2.763310541348248914020e-02,1.151438933646519725247e-08,7.878714699231579730591e-11,7.878714699236537572443e-11,2.764178290785976898185e-02,1.225728383842348737568e-18,0,nan,9.331873919642052241097e-01
3103,2.757246937955142404263e-02,2.756383534666418899584e-02,1.142646565020211422180e-08,7.799133201707298136869e-11,7.799133201712255978722e-11,2.757246937955142401214e-02,1.105928732076840383498e-18,0,nan,9.333495338468122052406e-01
3111,2.750350275079374152328e-02,2.749491185358162718417e-02,1.133943486865819676989e-08,7.720554060187458074347e-11,7.720554060192415916199e-11,2.750350275079374149448e-02,1.047107361836487498565e-18,0,nan,9.335108876927960369868e-01
3119,2.743488042291558823068e-02,2.742633233881318773944e-02,1.125328568573713300704e-08,7.642962161513095570827e-11,7.642962161518053412679e-11,2.743488042291558820188e-02,1.049726470926810090817e-18,0,nan,9.336714592460672403388e-01
3127,2.736659982314502155334e-02,2.735809423279602460947e-02,1.116800696669990566705e-08,7.566342657727400480628e-11,7.566342657732358322480e-11,2.736659982314502152454e-02,1.052345574267858097570e-18,0,nan,9.338312541947658627613e-01
3135,2.729865840428735767958e-02,2.729019499150473183475e-02,1.108358774514245304366e-08,7.490680960770139093786e-11,7.490680960775096935638e-11,2.729865840428735764909e-02,1.117021417300336704041e-18,0,nan,9.339902781719374383492e-01
3143,2.723105364440803093398e-02,2.722263209613479442221e-02,1.100001722003409895675e-08,7.415962737291196272337e-11,7.415962737296154114190e-11,2.723105364440803090518e-02,1.057583763842358235417e-18,0,nan,9.341485367561991282558e-01
3151,2.716378304652016134645e-02,2.715540305279073724316e-02,1.091728475281538061723e-08,7.342173903580272825573e-11,7.342173903585230667425e-11,2.716378304652016132104e-02,9.354731030692834833059e-19,0,nan,9.343060354723962169805e-01
3159,2.709684413827674903036e-02,2.708850539217889069617e-02,1.083537986455393752283e-08,7.269300620609854596573e-11,7.269300620614812438425e-11,2.709684413827674900664e-02,8.752651195132390417680e-19,0,nan,9.344627797922491164117e-01
3167,2.703023447166741565540e-02,2.702193666930469364761e-02,1.075429223315715789217e-08,7.197329289188648456250e-11,7.197329289193606298102e-11,2.703023447166741562999e-02,9.400950052528893607634e-19,0,nan,9.346187751349910475206e-01
3176,2.695568912616861027804e-02,2.694743702596431982743e-02,1.066403287075939497649e-08,7.117423024436341146160e-11,7.117423024441298988012e-11,2.695568912616861025602e-02,8.170021744030278689994e-19,0,nan,9.347933813148851657331e-01
3184,2.688977107923739142522e-02,2.688155928683373232140e-02,1.058464833775916908982e-08,7.047324253866449237816e-11,7.047324253871407079668e-11,2.688977107923739140150e-02,8.820053712332695089172e-19,0,nan,9.349478028388520843236e-01
3192,2.682417477750064784773e-02,2.681600299818985674525e-02,1.050604978620122814035e-08,6.978086431625666226733e-11,6.978086431630624068585e-11,2.682417477750064782401e-02,8.841622424490570784695e-19,0,nan,9.351014919893833080250e-01
3200,2.675889787022618918363e-02,2.675076581216730841703e-02,1.042822751267050190443e-08,6.909696898898271196370e-11,6.909696898903229038222e-11,2.675889787022618915992e-02,8.863191091853415605104e-19,0,nan,9.352544539757475298937e-01
3208,2.669393802953275791566e-02,2.668584540371685262847e-02,1.035117195715112037049e-08,6.842143213501012294577e-11,6.842143213505970136429e-11,2.669393802953275789363e-02,8.250134020782878776661e-19,0,nan,9.354066939578536959564e-01
3216,2.662929295011297140954e-02,2.662123947032885199950e-02,1.027487370056010844058e-08,6.775413145656286732696e-11,6.775413145661244574548e-11,2.662929295011297138582e-02,8.906328293263901124107e-19,0,nan,9.355582170468348627169e-01
3225,2.655694063209899631354e-02,2.654893085292898439537e-02,1.018993182068906374456e-08,6.701311339476319842509e-11,6.701311339481277684361e-11,2.655694063209899628982e-02,8.930592891582587899982e-19,0,nan,9.357278299127125760796e-01
3233,2.649295686751231615393e-02,2.648498563531110369071e-02,1.011521217935966044927e-08,6.636291797905967489469e-11,6.636291797910925331322e-11,2.649295686751231612852e-02,9.591601475330185520916e-19,0,nan,9.358778463550353674785e-01
3241,2.642928080262610400608e-02,2.642134783970994659448e-02,1.004122128433277077045e-08,6.572058979858065434455e-11,6.572058979863023276307e-11,2.642928080262610398237e-02,8.973729818922584807189e-19,0,nan,9.360271615684383197595e-01
3250,2.635801026977881521190e-02,2.635012003120214452398e-02,9.958841576829872252098e-09,6.500723257758748592069e-11,6.500723257763706433922e-11,2.635801026977881518818e-02,8.997994264503878069649e-19,0,nan,9.361943091149395709447e-01
3258,2.629498073856017069886e-02,2.628712818798804274028e-02,9.886370001073039171116e-09,6.438124626945378417705e-11,6.438124626950336259558e-11,2.629498073856017067514e-02,9.019562614982570460458e-19,0,nan,9.363421504821612692624e-01
3266,2.623225205519074514974e-02,2.622443692315155335035e-02,9.814599901133736842637e-09,6.376277739541787063823e-11,6.376277739546744905676e-11,2.623225205519074512263e-02,1.033272105464317491122e-18,0,nan,9.364893058309662814760e-01
3275,2.616203921792358907345e-02,2.615426586282194157812e-02,9.734686484171361655175e-09,6.307585109311050769362e-11,6.307585109316008611215e-11,2.616203921792358904635e-02,1.036045167823460910843e-18,0,nan,9.366540415347273611083e-01
3283,2.609994272442060627601e-02,2.609220622369875773796e-02,9.664379060272688080533e-09,6.247300015699767654941e-11,6.247300015704725496793e-11,2.609994272442060624891e-02,1.038510107027038202689e-18,0,nan,9.367997548912245650500e-01
3291,2.603814042890741739651e-02,2.603044052100448205547e-02,9.594747057178049317650e-09,6.187733486662818877787e-11,6.187733486667776719639e-11,2.603814042890741736940e-02,1.040975041445191333822e-18,0,nan,9.369447970024310844779e-01
3300,2.596896190780732427963e-02,2.596130285725290395047e-02,9.517208322603072486634e-09,6.121567289706354216255e-11,6.121567289711312058108e-11,2.596896190780732425422e-02,9.785138315440108293951e-19,0,nan,9.371071728023393771607e-01
3308,2.590777787966224611228e-02,2.590015487427463186022e-02,9.448984867650647683714e-09,6.063493875253874090756e-11,6.063493875258831932609e-11,2.590777787966224608517e-02,1.046213011321794356449e-18,0,nan,9.372508038624456699005e-01
3317,2.583928968938355685465e-02,2.583170693139171415657e-02,9.373010667306807405986e-09,5.998982074947769315808e-11,5.998982074952727157660e-11,2.583928968938355682415e-02,1.180109301289476836727e-18,0,nan,9.374116038364164828537e-01
3325,2.577871469409109353048e-02,2.577116744449086539246e-02,9.306160323963479504593e-09,5.942357083877564981444e-11,5.942357083882522823297e-11,2.577871469409109349998e-02,1.182882329976845327181e-18,0,nan,9.375538443807632266072e-01
3334,2.571090654939727174938e-02,2.570339894932431190841e-02,9.231711395732069193617e-09,5.879450284817978979670e-11,5.879450284822936821523e-11,2.571090654939727171889e-02,1.186001981010259210129e-18,0,nan,9.377130914063379719470e-01
3342,2.565093153548494941637e-02,2.564345891763656881251e-02,9.166199791925710868457e-09,5.824230578895563976383e-11,5.824230578900521818235e-11,2.565093153548494938757e-02,1.122731943157936597757e-18,0,nan,9.378539615731475648035e-01
3351,2.558379335450510129406e-02,2.557635980010187120333e-02,9.093238050120231725968e-09,5.762881097861960802873e-11,5.762881097866918645041e-11,2.558379335450510126356e-02,1.191894637305034601946e-18,0,nan,9.380116780865274081253e-01
3359,2.552440944902950193738e-02,2.551701036103114389496e-02,9.029031841121776779455e-09,5.709025030448918808835e-11,5.709025030453876651003e-11,2.552440944902950190689e-02,1.194667644007498668145e-18,0,nan,9.381511976264670290833e-01
3368,2.545793134825558972456e-02,2.545057074911756354834e-02,8.957520335567431006423e-09,5.649186828907116736974e-11,5.649186828912074579142e-11,2.545793134825558969576e-02,1.131243533211097468206e-18,0,nan,9.383074056331152185345e-01
3377,2.539179876666905205928e-02,2.538447635675789317238e-02,8.886762018792170217635e-09,5.590130619953463102151e-11,5.590130619958420944319e-11,2.539179876666905203048e-02,1.134189841030476112105e-18,0,nan,9.384628237834208662861e-01
3385,2.533330214185238278278e-02,2.532601342888587578442e-02,8.824490045076644942487e-09,5.538282805888826975424e-11,5.538282805893784817592e-11,2.533330214185238276075e-02,8.693243583207620229042e-19,0,nan,9.386003150035244412485e-01
3394,2.526781489719593564956e-02,2.526056381591559902619e-02,8.755127559923601083374e-09,5.480670499836112357476e-11,5.480670499841070199644e-11,2.526781489719593562415e-02,1.005666240670813329867e-18,0,nan,9.387542574927003892721e-01
3403,2.520266548305126510389e-02,2.519545174267883897984e-02,8.686490114021589761628e-09,5.423805452636937079752e-11,5.423805452641894921920e-11,2.520266548305126507847e-02,1.008265908807060181440e-18,0,nan,9.389074272609038976020e-01
3411,2.514503639434169876599e-02,2.513785560419436344780e-02,8.626080084103510253534e-09,5.373876688914219350010e-11,5.373876688919177192178e-11,2.514503639434169874397e-02,8.758331578143007449532e-19,0,nan,9.390429341647919904206e-01
3420,2.508051800978597906705e-02,2.507337401942251715414e-02,8.558786496060562462308e-09,5.318391646782356877778e-11,5.318391646787314719946e-11,2.508051800978597904333e-02,9.456312869561339018659e-19,0,nan,9.391946601694602556835e-01
3429,2.501632999356834152899e-02,2.500922252074090235349e-02,8.492191050818224594496e-09,5.263620916513637828372e-11,5.263620916518595670540e-11,2.501632999356834150528e-02,9.480576299248527822869e-19,0,nan,9.393456300957462676987e-01
3438,2.495246981388102611907e-02,2.494539857922152756332e-02,8.426284718133780201418e-09,5.209553490462676428037e-11,5.209553490467634270205e-11,2.495246981388102609535e-02,9.504839681211323108878e-19,0,nan,9.394958495929652808327e-01
3447,2.488893496472755831362e-02,2.488189969171104435970e-02,8.361058607566488004291e-09,5.156178558390558896598e-11,5.156178558395516738766e-11,2.488893496472755828990e-02,9.529103015750526312758e-19,0,nan,9.396453242542114573797e-01
3455,2.483273065440248565854e-02,2.482572711741649017824e-02,8.303643814075198068357e-09,5.109306940205121647380e-11,5.109306940210079489548e-11,2.483273065440248563144e-02,1.091505186818118810016e-18,0,nan,9.397775698032481075266e-01
3464,2.476980357100604019582e-02,2.476283548096809155830e-02,8.239678794477726048855e-09,5.057211238526843244809e-11,5.057211238531801086977e-11,2.476980357100604017380e-02,8.891009799686246567943e-19,0,nan,9.399256526164392507570e-01
3473,2.470719472060485446063e-02,2.470026180900270801066e-02,8.176369075976746415277e-09,5.005777873590475597838e-11,5.005777873595433440006e-11,2.470719472060485443691e-02,9.599196829634974364418e-19,0,nan,9.400730064420233320229e-01
3482,2.464490169450541748601e-02,2.463800369553267267222e-02,8.113706288332220124585e-09,4.954996765320969526329e-11,4.954996765325927368497e-11,2.464490169450541746230e-02,9.623459982560246532375e-19,0,nan,9.402196366610012717236e-01
3491,2.458292210826781879947e-02,2.457605875878991333416e-02,8.051682189273958611678e-09,4.904858012177877421944e-11,4.904858012182835264112e-11,2.458292210826781877745e-02,8.958600011674365057358e-19,0,nan,9.403655486014699278340e-01
3500,2.452125360140117790623e-02,2.451442464092189358219e-02,7.990288662224857158086e-09,4.855351887550392819164e-11,4.855351887555350661332e-11,2.452125360140117788252e-02,9.671986150726483325412e-19,0,nan,9.405107475392713288508e-01
3509,2.445989383706365281564e-02,2.445309900769212401333e-02,7.929517714070304547231e-09,4.806468836234078176269e-11,4.806468836239036018436e-11,2.445989383706365279193e-02,9.696249166536679012546e-19,0,nan,9.406552386986323557308e-01
3518,2.439884050176694756786e-02,2.439207954818516368269e-02,7.869361472972717982799e-09,4.758199470987229275429e-11,4.758199470992187117597e-11,2.439884050176694753906e-02,1.180347902375139454163e-18,0,nan,9.407990272527950504668e-01
3527,2.433809130508524013407e-02,2.433136397451603331299e-02,7.809812186230178911261e-09,4.710534569164881057722e-11,4.710534569169838899890e-11,2.433809130508524011035e-02,9.744775063016119670773e-19,0,nan,9.409421183246376983755e-01
3536,2.427764397936845380683e-02,2.427095002154396354406e-02,7.750862218178171099183e-09,4.663465069428514674236e-11,4.663465069433472516404e-11,2.427764397936845377972e-02,1.116461479341732561184e-18,0,nan,9.410845169872868517125e-01
3545,2.421749627945979654886e-02,2.421083544659040289925e-02,7.692504048133447353569e-09,4.616982068529578627879e-11,4.616982068534536470047e-11,2.421749627945979652345e-02,1.049282226552109790502e-18,0,nan,9.412262282647204365924e-01
3554,2.415764598241749442207e-02,2.415101802916121170560e-02,7.634730268379075755243e-09,4.571076818164988610580e-11,4.571076818169946452748e-11,2.415764598241749439497e-02,1.122007265603002456674e-18,0,nan,9.413672571323621054095e-01
3563,2.409809088724064660103e-02,2.409149557067296965670e-02,7.577533582189739799067e-09,4.525740721902820660607e-11,4.525740721907778502775e-11,2.409809088724064657731e-02,9.841826323129166855693e-19,0,nan,9.415076085176669795553e-01
3572,2.403882881459913087587e-02,2.403226589418332608580e-02,7.520906801896390141222e-09,4.480965332176460847894e-11,4.480965332181418690062e-11,2.403882881459913085384e-02,9.161368383819517542979e-19,0,nan,9.416472873006989257640e-01
3581,2.397985760656749000688e-02,2.397332684412532344702e-02,7.464842846989367758261e-09,4.436742347345521875405e-11,4.436742347350479717573e-11,2.397985760656748998485e-02,9.183897998868972851086e-19,0,nan,9.417862983146995071938e-01
3591,2.391467258137825473675e-02,2.390817727350561464406e-02,7.403201187320401808677e-09,4.388243661461589454636e-11,4.388243661466547296804e-11,2.391467258137825471642e-02,8.500551560941176644798e-19,0,nan,9.419399776317723376861e-01
3600,2.385630842915877797180e-02,2.384984478405498772981e-02,7.348302638893427216204e-09,4.345160242822538137223e-11,4.345160242827495979391e-11,2.385630842915877794978e-02,9.231460388772471793501e-19,0,nan,9.420775945757810091222e-01
3609,2.379822856205273533122e-02,2.379179634869455935549e-02,7.293945552844639353756e-09,4.302604304011144906979e-11,4.302604304016102749147e-11,2.379822856205273531089e-02,8.542144505040307912888e-19,0,nan,9.422145584941419842076e-01
3618,2.374043090741841861698e-02,2.373402989702521591342e-02,7.240123270070815575167e-09,4.260568113794842738963e-11,4.260568113799800581131e-11,2.374043090741841859496e-02,9.276519332987379965233e-19,0,nan,9.423508740334097885270e-01
3628,2.367653978531029812328e-02,2.367017317924889117983e-02,7.180939995245610947254e-09,4.214461578930791965396e-11,4.214461578935749807564e-11,2.367653978531029810295e-02,8.586048011422622115475e-19,0,nan,9.425015808955566466807e-01
3637,2.361933119627736335658e-02,2.361299531744245028740e-02,7.128225312518723229753e-09,4.173497837082637011882e-11,4.173497837087594854050e-11,2.361933119627736333117e-02,1.075855544192294042198e-18,0,nan,9.426365426960367624779e-01
3646,2.356239849897508704750e-02,2.355609312539111532346e-02,7.076025335272962914989e-09,4.133030623062488542924e-11,4.133030623067446385092e-11,2.356239849897508702548e-02,9.346610715190881384908e-19,0,nan,9.427708702940730562531e-01
3656,2.349946110153078560848e-02,2.349318936492239775692e-02,7.018621408561309564374e-09,4.088640640003441735599e-11,4.088640640008399577767e-11,2.349946110153078558646e-02,9.371643261715993637673e-19,0,nan,9.429193847969861332482e-01
3665,2.344310432549369145407e-02,2.343686263249626980975e-02,6.967487563381064721590e-09,4.049198137871980607947e-11,4.049198137876938450115e-11,2.344310432549369143374e-02,8.671543858633193812738e-19,0,nan,9.430523881475271406297e-01
3674,2.338701730784625685551e-02,2.338080544303813559002e-02,6.916849225436211080987e-09,4.010230144236863004614e-11,4.010230144241820846782e-11,2.338701730784625683179e-02,1.014106339894975435632e-18,0,nan,9.431847710614237258360e-01
3684,2.332501243247871606139e-02,2.331883345994684265942e-02,6.861158276349381640341e-09,3.967480587423750950997e-11,3.967480587428708793165e-11,2.332501243247871603598e-02,1.089430862735391066344e-18,0,nan,9.433311407925439533812e-01
3693,2.326948858003199334058e-02,2.326333898762943077547e-02,6.811546451660865299904e-09,3.929492030004698276801e-11,3.929492030009656118969e-11,2.326948858003199332026e-02,8.736243026650677681587e-19,0,nan,9.434622280986513834212e-01
3703,2.320810473055148949071e-02,2.320198753757324663430e-02,6.756981586959377136056e-09,3.887814262564286762397e-11,3.887814262569244604565e-11,2.320810473055148947547e-02,6.569512343895349360505e-19,0,nan,9.436071688524440533377e-01
3712,2.315313560126746657235e-02,2.314704734928983225946e-02,6.708370395677314543872e-09,3.850775746475650284458e-11,3.850775746480608126626e-11,2.315313560126746655541e-02,7.316788203909032669901e-19,0,nan,9.437369795154442439532e-01
3722,2.309236349150350493460e-02,2.308630715589796120528e-02,6.654903296556396558478e-09,3.810137682067150236510e-11,3.810137682072108078678e-11,2.309236349150350491766e-02,7.336043775388808844927e-19,0,nan,9.438805121576363970129e-01
3731,2.303794081127712790336e-02,2.303191298625330085791e-02,6.607267637859372143771e-09,3.774020836585808062592e-11,3.774020836590765904760e-11,2.303794081127712788811e-02,6.618036384186802770033e-19,0,nan,9.440090647733822604745e-01
3741,2.297777133932547756834e-02,2.297177495717880104554e-02,6.554870835827266122494e-09,3.734391504030002239798e-11,3.734391504034960081966e-11,2.297777133932547755309e-02,6.635366339677822060225e-19,0,nan,9.441512097648888098369e-01
3750,2.292388699782870970348e-02,2.291791870433975079931e-02,6.508186360700597341927e-09,3.699168942014489521268e-11,3.699168942019447363436e-11,2.292388699782870969162e-02,5.172971434854572010955e-19,0,nan,9.442785225693358532972e-01
3760,2.286431124150251920333e-02,2.285837392671781129963e-02,6.456833207939860681039e-09,3.660518441216320642765e-11,3.660518441221278484933e-11,2.286431124150251918808e-02,6.668293170757013478976e-19,0,nan,9.444192999760387724397e-01
3770,2.280504444284840680778e-02,2.279913786613323181179e-02,6.406018909919020266440e-09,3.622371454964560143335e-11,3.622371454969517985503e-11,2.280504444284840679761e-02,4.457082025217945944591e-19,0,nan,9.445593655301923672316e-01
3779,2.275196650056626399175e-02,2.274608738442664270287e-02,6.360740933939188415094e-09,3.588463180147630663609e-11,3.588463180152588505777e-11,2.275196650056626397989e-02,5.212059916343962869128e-19,0,nan,9.446848203561633877017e-01
3789,2.269328013598798522954e-02,2.268743130753542306722e-02,6.310931130277889439580e-09,3.551251358779503159799e-11,3.551251358784461001967e-11,2.269328013598798521937e-02,4.479033134981869034695e-19,0,nan,9.448235482122114210529e-01
3799,2.263489584336661789463e-02,2.262907706908904807454e-02,6.261640040710221734223e-09,3.514520673007825998624e-11,3.514520673012783840792e-11,2.263489584336661788616e-02,3.742155268200767079367e-19,0,nan,9.449615797154303262857e-01
3808,2.258260632785623869804e-02,2.257681440466330494942e-02,6.217715992205978453614e-09,3.481868269610449383400e-11,3.481868269615407225568e-11,2.258260632785623868957e-02,3.750820144304880021130e-19,0,nan,9.450852170187593450984e-01
3818,2.252478958106513964354e-02,2.251902727494669761491e-02,6.169391991713936252242e-09,3.446031337857902820084e-11,3.446031337862860662252e-11,2.252478958106513963677e-02,3.008358215133200172141e-19,0,nan,9.452219398448939033049e-01
3828,2.246726822366699359875e-02,2.246153530797198374473e-02,6.121567461301640594307e-09,3.410654314674710140673e-11,3.410654314679667982840e-11,2.246726822366699359028e-02,3.770075377308385187614e-19,0,nan,9.453579813705962686188e-01
3838,2.241003999707553772905e-02,2.240433624746019134742e-02,6.074235964542023610997e-09,3.375730135164063905020e-11,3.375730135169021747188e-11,2.241003999707553772397e-02,2.267821781750062900016e-19,0,nan,9.454933466855557252216e-01
3848,2.235310266567719479581e-02,2.234742786007574284724e-02,6.027391164283756124324e-09,3.341251860728176350468e-11,3.341251860733134192636e-11,2.235310266567719478904e-02,3.031464436674931506867e-19,0,nan,9.456280408288232784057e-01
3857,2.230210595335624907866e-02,2.229645700936058404275e-02,5.985641810496858085041e-09,3.310597027566731256548e-11,3.310597027571689098716e-11,2.230210595335624907189e-02,3.038396280695026131868e-19,0,nan,9.457486958304336333784e-01
3867,2.224571524471113902256e-02,2.224009482897733683428e-02,5.939704622506497078014e-09,3.276947298029639259457e-11,3.276947298034597101625e-11,2.224571524471113901409e-02,3.807622896978689956706e-19,0,nan,9.458821284514624846127e-01
3877,2.218960907521819300469e-02,2.218401697212511939636e-02,5.894236298384104035629e-09,3.243724042337476564281e-11,3.243724042342434406449e-11,2.218960907521819299452e-02,4.580700512837518924626e-19,0,nan,9.460149042334549332879e-01
3887,2.213378529611356380203e-02,2.212822129220803011485e-02,5.849230871461172260342e-09,3.210920790401746221359e-11,3.210920790406704063527e-11,2.213378529611356378847e-02,6.123004707400171694433e-19,0,nan,9.461470280238952535227e-01
3897,2.207824178021982241848e-02,2.207270566418940195710e-02,5.804682465954546104768e-09,3.178531186369483968924e-11,3.178531186374441811091e-11,2.207824178021982240323e-02,6.905709794444330580623e-19,0,nan,9.462785046226227009172e-01
3907,2.202297642167551311947e-02,2.201746798432176557993e-02,5.760585295355400567855e-09,3.146548986323874367962e-11,3.146548986328832210130e-11,2.202297642167551310253e-02,7.692265850320134683601e-19,0,nan,9.464093387824160053478e-01
3917,2.196798713566876493109e-02,2.196250616988086176506e-02,5.716933660850774609921e-09,3.114968056036807049584e-11,3.114968056041764891752e-11,2.196798713566876491754e-02,6.169216629803998590087e-19,0,nan,9.465395352095692765556e-01
3927,2.191327185817488878664e-02,2.190781815890363251727e-02,5.673721949776920109999e-09,3.083782368772072637073e-11,3.083782368777030479241e-11,2.191327185817488877309e-02,6.184620554968813071563e-19,0,nan,9.466690985644594640166e-01
3937,2.185882854569789090635e-02,2.185340190993012154156e-02,5.630944634103746768286e-09,3.052986003137933670466e-11,3.052986003142891512634e-11,2.185882854569789089110e-02,6.975027512889357944528e-19,0,nan,9.467980334621055187082e-01
3947,2.180465517501583437309e-02,2.179925540174921621293e-02,5.588596268949661433454e-09,3.022573140987840504199e-11,3.022573140992798346367e-11,2.180465517501583435446e-02,8.546213957534448870733e-19,0,nan,9.469263444727193988564e-01
3957,2.175074974292998224270e-02,2.174537663314816449584e-02,5.546671491126117774019e-09,2.992538065368095769280e-11,2.992538065373053611448e-11,2.175074974292998222745e-02,7.009686208878048771988e-19,0,nan,9.470540361222490568149e-01
3968,2.169176087008329270255e-02,2.168641686261121452988e-02,5.501037176080348557140e-09,2.959929123734851144012e-11,2.959929123739808986180e-11,2.169176087008329268899e-02,6.247776396410535395851e-19,0,nan,9.471937869229160105139e-01
3978,2.163841167631359982487e-02,2.163309392074794395307e-02,5.459984829828810225855e-09,2.930669229975821500071e-11,2.930669229980779342239e-11,2.163841167631359980962e-02,7.046077724487989004539e-19,0,nan,9.473201924522463129841e-01
3988,2.158532433582211333959e-02,2.158003263914916090664e-02,5.419339948932694569387e-09,2.901770021845372473798e-11,2.901770021850330315808e-11,2.158532433582211332942e-02,4.708937984398591155275e-19,0,nan,9.474459923753704931686e-01
3998,2.153249692496046025898e-02,2.152723109605440892107e-02,5.379097490535028800326e-09,2.873226176778208052368e-11,2.873226176783165894378e-11,2.153249692496046025051e-02,3.933742334696075805657e-19,0,nan,9.475711910422656076344e-01
4008,2.147992753888056059290e-02,2.147468738848049386968e-02,5.339252486487296967257e-09,2.845032463623588133346e-11,2.845032463628545975356e-11,2.147992753888056058443e-02,3.943369667896207313839e-19,0,nan,9.476957927612941145709e-01
4019,2.142239698209264057677e-02,2.141718486165078502144e-02,5.295876202110642062051e-09,2.814417647732166866088e-11,2.814417647737124708098e-11,2.142239698209264057000e-02,3.163167774221904738053e-19,0,nan,9.478321702691813467590e-01
4029,2.137036333011144684112e-02,2.136517649669730363970e-02,5.256850005940799670832e-09,2.786942580752245116430e-11,2.786942580757202958440e-11,2.137036333011144683265e-02,3.963587020819655137237e-19,0,nan,9.479555322390968249329e-01
4039,2.131858191490200159584e-02,2.131342018489304235510e-02,5.218206323860013477451e-09,2.759801990940514926556e-11,2.759801990945472768567e-11,2.131858191490200158568e-02,4.767857171562871428748e-19,0,nan,9.480783103579368575648e-01
4050,2.126191150791475257788e-02,2.125677718168400452266e-02,5.176134499730646399306e-09,2.730327847862512609541e-11,2.730327847867470451551e-11,2.126191150791475256602e-02,5.577326035406501053418e-19,0,nan,9.482126968840035660538e-01
4060,2.121065385394077906818e-02,2.120554425125650098625e-02,5.138278961579229919743e-09,2.703873891769261207433e-11,2.703873891774219049443e-11,2.121065385394077905633e-02,5.590804198314231759162e-19,0,nan,9.483342623538845635742e-01
4070,2.115964282059397837340e-02,2.115455776326357719505e-02,5.100791666138611742660e-09,2.677739568678258534392e-11,2.677739568683216376402e-11,2.115964282059397835984e-02,6.404894104771267861780e-19,0,nan,9.484552566886685435457e-01
4081,2.110381341152867402974e-02,2.109875515031376050000e-02,5.059975632335946715882e-09,2.649355473600971504221e-11,2.649355473605929346231e-11,2.110381341152867401280e-02,8.027297538477854968573e-19,0,nan,9.485876955961943790270e-01
4091,2.105331452075562531968e-02,2.104828043622743422608e-02,5.023247184629612764762e-09,2.623877423240323641935e-11,2.623877423245281483945e-11,2.105331452075562530443e-02,7.241896773805567057128e-19,0,nan,9.487075035970484824925e-01
4102,2.099804422575735805464e-02,2.099303653587708438924e-02,4.983255296645859131591e-09,2.596204310632796707406e-11,2.596204310637754549416e-11,2.099804422575735803939e-02,7.260958633411722687959e-19,0,nan,9.488386471507047169186e-01
4112,2.094804980147657477844e-02,2.094306592696364069029e-02,4.947266591968106227062e-09,2.571362854901411341260e-11,2.571362854906369183270e-11,2.094804980147657476150e-02,8.086986189946857396956e-19,0,nan,9.489572862122406687359e-01
4123,2.089333026134281971300e-02,2.088837238799183928540e-02,4.908078153247872624467e-09,2.544379459348343151664e-11,2.544379459353300993674e-11,2.089333026134281969606e-02,8.108165971238146830982e-19,0,nan,9.490871533586117320450e-01
4133,2.084383278014233539354e-02,2.083889836800490240130e-02,4.872810661172773111576e-09,2.520155605131765246167e-11,2.520155605136723088177e-11,2.084383278014233537491e-02,8.940162318586475113929e-19,0,nan,9.492046405366049474216e-01
4144,2.078965580151407062986e-02,2.078474700483682756102e-02,4.834405595736786276702e-09,2.493841399622283171196e-11,2.493841399627241013206e-11,2.078965580151407061122e-02,8.963460009875428684159e-19,0,nan,9.493332498541079941313e-01
4155,2.073575980632463267345e-02,2.073087642611539397511e-02,4.796403058447477266832e-09,2.467869769299329722544e-11,2.467869769304287564554e-11,2.073575980632463265482e-02,8.986757665813052753161e-19,0,nan,9.494612076024180391315e-01
4165,2.068700544014241588573e-02,2.068214499486478310394e-02,4.762200170923200748899e-09,2.444551978444640198673e-11,2.444551978449598040683e-11,2.068700544014241587218e-02,6.551227143668941555761e-19,0,nan,9.495769715815080892242e-01
4176,2.063363983103138008250e-02,2.062880442801514335433e-02,4.724951559722294013306e-09,2.419219613313255135417e-11,2.419219613318212977427e-11,2.063363983103138006387e-02,9.031234911626905089139e-19,0,nan,9.497036991230121408735e-01
4187,2.058054892346199247597e-02,2.057573836962350152827e-02,4.688090402329552474578e-09,2.394214561129138479845e-11,2.394214561134096321855e-11,2.058054892346199245903e-02,8.231393150924909674057e-19,0,nan,9.498297893513328376755e-01
4197,2.053252105833843494583e-02,2.052773292877644270694e-02,4.654912249834849105733e-09,2.371762466008042784889e-11,2.371762466013000626899e-11,2.053252105833843492719e-02,9.075712031001124452666e-19,0,nan,9.499438678348401796287e-01
4208,2.047994872308526579116e-02,2.047518507956442538210e-02,4.618776889714620592796e-09,2.347368303866620109134e-11,2.347368303871577951144e-11,2.047994872308526577591e-02,7.444644152546752822807e-19,0,nan,9.500687546745296561046e-01
4219,2.042764499338489916726e-02,2.042290564851237994811e-02,4.583014581441778187272e-09,2.323286979888446776482e-11,2.323286979893404618492e-11,2.042764499338489914863e-02,9.122306974508860675709e-19,0,nan,9.501930180436652552530e-01
4230,2.037560781543701401597e-02,2.037089258372766084313e-02,4.547620523304467678198e-09,2.299513691826418480125e-11,2.299513691831376322135e-11,2.037560781543701399733e-02,9.145604395406808504471e-19,0,nan,9.503166626078835174901e-01
4241,2.032383515633051662176e-02,2.031914385418263196982e-02,4.512589987566214362375e-09,2.276043723221474365625e-11,2.276043723226432207635e-11,2.032383515633051660651e-02,7.501828731290590578766e-19,0,nan,9.504396929863262098140e-01
4251,2.027699695006599961850e-02,2.027232724430637707408e-02,4.481055580809298826638e-09,2.254966699590799172546e-11,2.254966699595757014556e-11,2.027699695006599960495e-02,6.683695415767517437638e-19,0,nan,9.505510096628961362836e-01
4262,2.022572371077722207274e-02,2.022107758921083443070e-02,4.446706175918496977478e-09,2.232063001143408886602e-11,2.232063001148366728612e-11,2.022572371077722206258e-02,5.025479192932677877917e-19,0,nan,9.506728801658932848247e-01
4273,2.017470919273436326766e-02,2.017008647710435646857e-02,4.412706948412352499258e-09,2.209449373252641689520e-11,2.209449373257599531530e-11,2.017470919273436325581e-02,5.877884607045965344123e-19,0,nan,9.507941496615933672266e-01
4284,2.012395144217909225700e-02,2.011935195602087149084e-02,4.379053447255300133664e-09,2.187121418416410167182e-11,2.187121418421368009192e-11,2.012395144217909224514e-02,5.892710134802496249541e-19,0,nan,9.509148225928547904537e-01
4295,2.007344852497956968175e-02,2.006887209359832706341e-02,4.345741289131029283856e-09,2.165074816717907544543e-11,2.165074816722865386553e-11,2.007344852497956966989e-02,5.907535641822298213023e-19,0,nan,9.510349033587986445335e-01
4306,2.002319852638457486126e-02,2.001864497683315444200e-02,4.312766157243510044084e-09,2.143305324265085773176e-11,2.143305324270043615186e-11,2.002319852638457485110e-02,5.076309538487558404131e-19,0,nan,9.511543963153460760885e-01
4317,1.997319955078132046264e-02,1.996866871183841467365e-02,4.280123800142218491418e-09,2.121808771665357703102e-11,2.121808771670315545113e-11,1.997319955078132045247e-02,5.089017080718040868990e-19,0,nan,9.512733057757477555388e-01
4328,1.992344972145689036877e-02,1.991894142360556212695e-02,4.247810030571013124616e-09,2.100581062534642098306e-11,2.100581062539599940316e-11,1.992344972145689035860e-02,5.101724605505887626960e-19,0,nan,9.513916360111055732333e-01
4339,1.987394718036323765974e-02,1.986946125576976246550e-02,4.215820724340128115658e-09,2.079618172039894435149e-11,2.079618172044852277159e-11,1.987394718036323765127e-02,4.262026760799809336900e-19,0,nan,9.515093912508866931467e-01
4350,1.982469008788568084879e-02,1.982022637037870333475e-02,4.184151819220762442446e-09,2.058916145474289905583e-11,2.058916145479247747593e-11,1.982469008788568083693e-02,5.981662870385339370749e-19,0,nan,9.516265756834300955499e-01
4362,1.977123287126518034875e-02,1.976679319208170815879e-02,4.149964638660061000416e-09,2.036625066294660324577e-11,2.036625066299618166587e-11,1.977123287126518034028e-02,4.284168583565410609591e-19,0,nan,9.517537671156274663468e-01
4373,1.972248312494136419720e-02,1.971806531067686056121e-02,4.118952803410706380478e-09,2.016456004465085150243e-11,2.016456004470042992253e-11,1.972248312494136418873e-02,4.294758129026507179827e-19,0,nan,9.518697713979084999735e-01
4384,1.967397325526543122796e-02,1.966957714475827930134e-02,4.088249193527396044014e-09,1.996536011513650214362e-11,1.996536011518608056372e-11,1.967397325526543121610e-02,6.027486724567175606541e-19,0,nan,9.519852175640163955924e-01
4395,1.962570149569293818074e-02,1.962132692936178274135e-02,4.057849989206088215538e-09,1.976861405437034301404e-11,1.976861405441992143414e-11,1.962570149569293816719e-02,6.905499484460744881895e-19,0,nan,9.521001096391591747548e-01
4407,1.957331090293501241081e-02,1.956895965917311039550e-02,4.025029973733305237346e-09,1.955673811067686438974e-11,1.955673811072644280984e-11,1.957331090293501239387e-02,8.654978725416229810354e-19,0,nan,9.522248191933445060891e-01
4418,1.952553137752992186951e-02,1.952120134929556143521e-02,3.995255158954703631203e-09,1.936500666250951891746e-11,1.936500666255909733757e-11,1.952553137752992185088e-02,9.543773472428791892727e-19,0,nan,9.523385655519257656280e-01
4429,1.947798461049132260867e-02,1.947367564296665746156e-02,3.965773297041078714801e-09,1.917561922646908447376e-11,1.917561922651866289386e-11,1.947798461049132259173e-02,8.697336651534959284936e-19,0,nan,9.524517700186995840055e-01
4440,1.943066890475220609531e-02,1.942638084462236349386e-02,3.936580793901427388822e-09,1.898854149674383206926e-11,1.898854149679341048937e-11,1.943066890475220608007e-02,7.846664016208165462679e-19,0,nan,9.525644364636152686848e-01
4452,1.937931332130450865194e-02,1.937504789613098186394e-02,3.905060279479810215949e-09,1.878705130194380406199e-11,1.878705130199338248210e-11,1.937931332130450863839e-02,6.993295856964102141639e-19,0,nan,9.526867362040932204017e-01
4463,1.933247533212230926861e-02,1.932823049855299099883e-02,3.876461416771645670349e-09,1.860469466352346248242e-11,1.860469466357304090252e-11,1.933247533212230925506e-02,7.010238949354974257673e-19,0,nan,9.527982900379250170552e-01
4475,1.928163694713918356595e-02,1.927741440750101906642e-02,3.845580258915371683898e-09,1.840827647279124875895e-11,1.840827647284082717905e-11,1.928163694713918355071e-02,7.907312585739533434549e-19,0,nan,9.529193850256008549026e-01
4486,1.923526947451098475405e-02,1.923106721701537902125e-02,3.817560023179631688640e-09,1.823049866828916644062e-11,1.823049866833874486072e-11,1.923526947451098473880e-02,7.926373514434487986074e-19,0,nan,9.530298426766687632590e-01
4498,1.918494051247334052975e-02,1.918076021470134291798e-02,3.787302093026230156181e-09,1.803900003322938427104e-11,1.803900003327896269114e-11,1.918494051247334051451e-02,7.947167227682897326426e-19,0,nan,9.531497506565115907288e-01
4509,1.913903650038774412779e-02,1.913487618146783258024e-02,3.759845924145475246713e-09,1.786566378141643804359e-11,1.786566378146601646370e-11,1.913903650038774411594e-02,6.195955194149904165565e-19,0,nan,9.532591282309065243298e-01
4521,1.908920934088964312606e-02,1.908507065413386360144e-02,3.730195578632409740923e-09,1.767893757298180946124e-11,1.767893757303138788134e-11,1.908920934088964311251e-02,7.099574903314039843777e-19,0,nan,9.533778666006861942815e-01
4532,1.904376187374452991633e-02,1.903964286856845132353e-02,3.703289353940433606002e-09,1.750991037083672340770e-11,1.750991037088630182780e-11,1.904376187374452990109e-02,8.006082596316094628858e-19,0,nan,9.534861798901386400356e-01
4544,1.899442904764384374263e-02,1.899033135355597914645e-02,3.674231418819505862113e-09,1.732781456825116231858e-11,1.732781456830074073868e-11,1.899442904764384372907e-02,7.135001069037093892874e-19,0,nan,9.536037657088834355412e-01
4556,1.894535121892882861408e-02,1.894127467093165828995e-02,3.645476695206064511646e-09,1.714807989589368993991e-11,1.714807989594326836001e-11,1.894535121892882860053e-02,7.153484250283044474820e-19,0,nan,9.537207568580532300508e-01
4567,1.890058553245371274589e-02,1.889652822487890173234e-02,3.619381191371429958363e-09,1.698536599088409924919e-11,1.698536599093367766929e-11,1.890058553245371273234e-02,7.170427145126328044960e-19,0,nan,9.538274801946106208140e-01
4579,1.885199095290149340916e-02,1.884795447990299351752e-02,3.591196649876896147343e-09,1.681005495543864935527e-11,1.681005495548822777537e-11,1.885199095290149339222e-02,8.986137850060173523231e-19,0,nan,9.539433441206134992063e-01
4591,1.880364567436991574921e-02,1.879962987584550721348e-02,3.563303985490388475771e-09,1.663700000692608464960e-11,1.663700000697566306970e-11,1.880364567436991573227e-02,9.009241738785138499810e-19,0,nan,9.540586263972049287877e-01
4602,1.875954653807795188185e-02,1.875554955190749088794e-02,3.537988896077337820679e-09,1.648031852156327576806e-11,1.648031852161285418816e-11,1.875954653807795186660e-02,8.127378249591488965125e-19,0,nan,9.541637945930900981941e-01
4614,1.871167375345537686037e-02,1.870769713945281581714e-02,3.510645178918252305811e-09,1.631149113372839209561e-11,1.631149113377797051571e-11,1.871167375345537684512e-02,8.148171698302459832695e-19,0,nan,9.542779742368056040123e-01
4626,1.866404474193027740492e-02,1.866008834470846056371e-02,3.483582509117741124628e-09,1.614482020160827116251e-11,1.614482020165784958261e-11,1.866404474193027739137e-02,7.261302329404495766129e-19,0,nan,9.543915848734947862827e-01
4638,1.861665764587133877240e-02,1.861272131161964611909e-02,3.456797285067511214707e-09,1.598027275431155089859e-11,1.598027275436112931869e-11,1.861665764587133876054e-02,6.369812179572461768748e-19,0,nan,9.545046307531886749654e-01
4650,1.856951062647712352347e-02,1.856559420294152422497e-02,3.430285960402943268796e-09,1.581781640759827274827e-11,1.581781640764785116837e-11,1.856951062647712350992e-02,7.298268343563717931757e-19,0,nan,9.546171160836480965159e-01
4662,1.852260186353805111904e-02,1.851870520000145908773e-02,3.404045043017025429900e-09,1.565741935198019725807e-11,1.565741935202977567817e-11,1.852260186353805110719e-02,6.402157401495368933388e-19,0,nan,9.547290450308883345484e-01
4674,1.847592955520197941930e-02,1.847205250246490566424e-02,3.378071094094350898556e-09,1.549905034109198866067e-11,1.549905034114156708077e-11,1.847592955520197940574e-02,7.335234265521991918812e-19,0,nan,9.548404217196960071224e-01
4686,1.842949191774332452728e-02,1.842563432810482108306e-02,3.352360727164721285722e-09,1.534267868032643417156e-11,1.534267868037601259166e-11,1.842949191774332451542e-02,6.434502543254194693898e-19,0,nan,9.549512502341382590393e-01
4698,1.838328718533565695236e-02,1.837944891257454726082e-02,3.326910607175909253679e-09,1.518827421572705401944e-11,1.518827421577663243954e-11,1.838328718533565694050e-02,6.450675084388441685990e-19,0,nan,9.550615346180644380175e-01
4710,1.833731360982771306295e-02,1.833349450918410379692e-02,3.301717449585145137509e-09,1.503580732313164071521e-11,1.503580732318121913531e-11,1.833731360982771304770e-02,8.314518350390286206114e-19,0,nan,9.551712788756003572012e-01
4722,1.829156946052276217720e-02,1.828776938867983160693e-02,3.276778019468903295179e-09,1.488524889756044460436e-11,1.488524889761002302446e-11,1.829156946052276216195e-02,8.335311567158254966797e-19,0,nan,9.552804869716352800151e-01
4734,1.824605302396127079382e-02,1.824227183902732886631e-02,3.252089130650574536953e-09,1.473657034284289538974e-11,1.473657034289247380984e-11,1.824605302396127078535e-02,4.642280421644894688443e-19,0,nan,9.553891628323017625140e-01
4746,1.820076260370680659851e-02,1.819700016519762201859e-02,3.227647644845621380162e-09,1.458974356147691643184e-11,1.458974356152649485194e-11,1.820076260370680658835e-02,5.584598617302717510556e-19,0,nan,9.554973103454484629452e-01
4758,1.815569652013512598617e-02,1.815195268895651567451e-02,3.203450470823822865916e-09,1.444474094471505122501e-11,1.444474094476462964511e-11,1.815569652013512597770e-02,4.665383926829353024773e-19,0,nan,9.556049333611060344804e-01
4770,1.811085311022639010437e-02,1.810712774865706649736e-02,3.179494563588225658321e-09,1.430153536287177947113e-11,1.430153536292135789123e-11,1.811085311022639009590e-02,4.676935658961413883313e-19,0,nan,9.557120356919462377822e-01
4783,1.806252212114666527782e-02,1.805881661447839449370e-02,3.153811115742664849949e-09,1.414839297681017766943e-11,1.414839297685975608953e-11,1.806252212114666526427e-02,7.503120032280657333534e-19,0,nan,9.558274800169903394169e-01
4795,1.801813734486060893957e-02,1.801445002521816658240e-02,3.130348265369855103094e-09,1.400884612432096142611e-11,1.400884612437053984621e-11,1.801813734486060892771e-02,6.581402413908585744055e-19,0,nan,9.559335096725412818288e-01
4807,1.797397021695316397464e-02,1.797030095074305717841e-02,3.107117575592043143685e-09,1.387101557272219851960e-11,1.387101557277177693970e-11,1.797397021695316395770e-02,9.425106829824091196791e-19,0,nan,9.560390301686229972008e-01
4819,1.793001914011318122034e-02,1.792636779504735631657e-02,3.084116182014749358879e-09,1.373487605235719828077e-11,1.373487605240677670087e-11,1.793001914011318120170e-02,1.039303120313176524775e-18,0,nan,9.561440451699845724650e-01
4832,1.788264744703342230597e-02,1.787901536875241703339e-02,3.059453487927566310483e-09,1.358927105803238542517e-11,1.358927105808196384527e-11,1.788264744703342228734e-02,1.042056266824515871963e-18,0,nan,9.562572451935736673762e-01
4844,1.783914141428017364719e-02,1.783552698566688224499e-02,3.036920778969093841144e-09,1.345657524115369828131e-11,1.345657524120327670141e-11,1.783914141428017362855e-02,1.044597629831981259673e-18,0,nan,9.563612186983362031161e-01
4857,1.779224819028303896733e-02,1.778865273732909134960e-02,3.012759344281155048435e-09,1.331464409004044743969e-11,1.331464409009002585979e-11,1.779224819028303894531e-02,1.237778182559259217697e-18,0,nan,9.564732988396501247512e-01
4869,1.774918047468215202896e-02,1.774560240537590403557e-02,2.990683442908246845570e-09,1.318528796741628339357e-11,1.318528796746586181368e-11,1.774918047468215200524e-02,1.336226343348685024734e-18,0,nan,9.565762462900882545148e-01
4881,1.770632080165215971874e-02,1.770275999020195623041e-02,2.968822696458763019707e-09,1.305749903036419026525e-11,1.305749903041376868535e-11,1.770632080165215969841e-02,1.148109252160750882904e-18,0,nan,9.566787066299591712625e-01
4894,1.766012251532211345669e-02,1.765658025933436185846e-02,2.945379985732721315381e-09,1.292080318708476537759e-11,1.292080318713434379769e-11,1.766012251532211343467e-02,1.247038722947960301278e-18,0,nan,9.567891596467787231929e-01
4907,1.761416473187957201575e-02,1.761064088666508914180e-02,2.922183440984043197512e-09,1.278589154879287093164e-11,1.278589154884244935174e-11,1.761416473187957199203e-02,1.346468758759565917061e-18,0,nan,9.568990493883033870265e-01
4919,1.757195400607201751847e-02,1.756844702829323647435e-02,2.900986948464099516793e-09,1.266291722830496334304e-11,1.266291722835454176314e-11,1.757195400607201749306e-02,1.446110569652538442553e-18,0,nan,9.569999898478808235099e-01
4932,1.752645347915075081180e-02,1.752296463809783634000e-02,2.878254785641575757527e-09,1.253135884751523701349e-11,1.253135884756481543359e-11,1.752645347915075078809e-02,1.353207170596935827850e-18,0,nan,9.571088084290535920578e-01
4944,1.748466168581559512853e-02,1.748118946174562559986e-02,2.857481575731763709558e-09,1.241143349856550696060e-11,1.241143349861508538070e-11,1.748466168581559510312e-02,1.453330288812144157022e-18,0,nan,9.572087673659992041169e-01
4957,1.743961162373188957737e-02,1.743615726775334862180e-02,2.835202231936746638870e-09,1.228312885153004190169e-11,1.228312885157962032180e-11,1.743961162373188955535e-02,1.262806598206752614727e-18,0,nan,9.573165303976546852823e-01
4970,1.739479316386018990167e-02,1.739135653837806215962e-02,2.813153898980448568580e-09,1.215647795809883486689e-11,1.215647795814841328699e-11,1.739479316386018987965e-02,1.266060275690255793313e-18,0,nan,9.574237506123453312875e-01
4982,1.735362630072707472925e-02,1.735020592095040017273e-02,2.793004047387861023584e-09,1.204101519711450864627e-11,1.204101519716408706637e-11,1.735362630072707470892e-02,1.171443384905175771768e-18,0,nan,9.575222448723824917346e-01
4995,1.730924823761314661421e-02,1.730584532767271951551e-02,2.771391612301205982787e-09,1.191747328425733669118e-11,1.191747328430691511129e-11,1.730924823761314658880e-02,1.468058466133191843873e-18,0,nan,9.576284326896528184439e-01
5008,1.726509661955688590812e-02,1.726171104592698782091e-02,2.750001587741678848524e-09,1.179551182480944444382e-11,1.179551182485902286392e-11,1.726509661955688588610e-02,1.275571003967948389636e-18,0,nan,9.577340895523116660448e-01
5021,1.722116971745058201456e-02,1.721780134796300059360e-02,2.728831120059762970518e-09,1.167510661752915178778e-11,1.167510661757873020788e-11,1.722116971745058199254e-02,1.278824666961825137260e-18,0,nan,9.578392194390384052562e-01
5034,1.717746581974897559474e-02,1.717411452357579441779e-02,2.707877399430109416315e-09,1.155623389244469676279e-11,1.155623389249427518289e-11,1.717746581974897556933e-02,1.479321145754453081486e-18,0,nan,9.579438262888154363142e-01
5047,1.713398323224681607050e-02,1.713064887988346567171e-02,2.687137659068354669449e-09,1.143887030209304659041e-11,1.143887030214262501051e-11,1.713398323224681604678e-02,1.384203672995561725556e-18,0,nan,9.580479140014224586361e-01
5060,1.709072027785979188553e-02,1.708740274110835735508e-02,2.666609174463893312601e-09,1.132299291295843790578e-11,1.132299291300801632588e-11,1.709072027785979185843e-02,1.585951549815656878163e-18,0,nan,9.581514864379233663923e-01
5073,1.704767529640877402573e-02,1.704437444836155467625e-02,2.646289262628240928492e-09,1.120857919710559973325e-11,1.120857919715517815335e-11,1.704767529640877399693e-02,1.689328292914692669105e-18,0,nan,9.582545474211459025286e-01
5086,1.700484664440731446011e-02,1.700156235943063111991e-02,2.626175281358631778629e-09,1.109560702400275252555e-11,1.109560702405233094565e-11,1.700484664440731443470e-02,1.494337993691132327824e-18,0,nan,9.583571007361541894726e-01
5099,1.696223269485234240050e-02,1.695896484857058799322e-02,2.606264628516504699913e-09,1.098405465252961250257e-11,1.098405465257919092267e-11,1.696223269485234237848e-02,1.298346569393264627753e-18,0,nan,9.584591501307142742162e-01
5112,1.691983183701800230641e-02,1.691658030629793146845e-02,2.586554741320539475362e-09,1.087390072316576180378e-11,1.087390072321534022388e-11,1.691983183701800228100e-02,1.501846393179491120205e-18,0,nan,9.585606993157527922931e-01
5125,1.687764247625257877096e-02,1.687440713918783233085e-02,2.567043095653914378267e-09,1.076512425035487285637e-11,1.076512425040445127647e-11,1.687764247625257874555e-02,1.505600586893764431262e-18,0,nan,9.586617519658088743028e-01
5138,1.683566303377845453700e-02,1.683244376967431477735e-02,2.547727205385463893021e-09,1.065770461504039925543e-11,1.065770461508997767553e-11,1.683566303377845451159e-02,1.509354776621825853123e-18,0,nan,9.587623117194794209665e-01
5151,1.679389194649504883755e-02,1.679068863585342151960e-02,2.528604621704423585129e-09,1.055162155736846523414e-11,1.055162155741804365425e-11,1.679389194649504880875e-02,1.714856824040522720899e-18,0,nan,9.588623821798578404445e-01
5164,1.675232766678468444083e-02,1.674914019128930368330e-02,2.509672932468456967911e-09,1.044685516955380281375e-11,1.044685516960338123385e-11,1.675232766678468441203e-02,1.719111563448406315488e-18,0,nan,9.589619669149663782346e-01
5177,1.671096866232133272510e-02,1.670779690482318488180e-02,2.490929761564666788874e-09,1.034338588890469849667e-11,1.034338588895427691677e-11,1.671096866232133269122e-02,2.027489762850499852163e-18,0,nan,9.590610694581821408632e-01
5191,1.666665602419876570186e-02,1.666350106408383366639e-02,2.470952952409715803633e-09,1.023338600036812466610e-11,1.023338600041770308620e-11,1.666665602419876567137e-02,1.829592334351950147254e-18,0,nan,9.591672600307757768734e-01
5204,1.662571852980888572728e-02,1.662257904804926651171e-02,2.452593880280130634404e-09,1.013254966460209213833e-11,1.013254966465167055843e-11,1.662571852980888569171e-02,2.139780227897889046000e-18,0,nan,9.592653722404701085134e-01
5217,1.658498168974402924925e-02,1.658185757269309451272e-02,2.434416234769868040598e-09,1.003295233603496887478e-11,1.003295233608454729489e-11,1.658498168974402921537e-02,2.042891486043897712585e-18,0,nan,9.593630129173230658966e-01
5231,1.654133395901248410021e-02,1.653822626274787728082e-02,2.415040642544331559736e-09,9.927058412529681964325e-12,9.927058412579260384426e-12,1.654133395901248406802e-02,1.945867973853844403681e-18,0,nan,9.594676409749559414753e-01
5244,1.650100917589177132675e-02,1.649791661183183304124e-02,2.397232700719874953185e-09,9.829976531351937944512e-12,9.829976531401516364613e-12,1.650100917589177129795e-02,1.745294478638444124535e-18,0,nan,9.595643131294541568698e-01
5258,1.645780183192576142313e-02,1.645472544079260386757e-02,2.378250177354913636982e-09,9.726750345476584083299e-12,9.726750345526162503400e-12,1.645780183192576139602e-02,1.646942561889262488628e-18,0,nan,9.596679059340867725130e-01
5271,1.641788288416366218033e-02,1.641482139739937501659e-02,2.360802587856514511883e-09,9.632108055896396142795e-12,9.632108055945974562896e-12,1.641788288416366215661e-02,1.444578615309605143255e-18,0,nan,9.597636239275167505960e-01
5285,1.637510929432869312713e-02,1.637206373759570135715e-02,2.342203216068247892803e-09,9.531469361051650515799e-12,9.531469361101228935901e-12,1.637510929432869310511e-02,1.344898298556037107481e-18,0,nan,9.598661967919178916947e-01
5298,1.633559008498233530993e-02,1.633255920933404381388e-02,2.325106909948042591439e-09,9.439193462759507282514e-12,9.439193462809085702615e-12,1.633559008498233528791e-02,1.348151888853889757154e-18,0,nan,9.599609747027300728412e-01
5312,1.629324374918939489922e-02,1.629022856551730578076e-02,2.306881071203771410402e-09,9.341064814530744072568e-12,9.341064814580322492670e-12,1.629324374918939487720e-02,1.351655751771802216656e-18,0,nan,9.600625426388371106453e-01
5325,1.625411830285237289448e-02,1.625111758141932942216e-02,2.290127252025330118806e-09,9.251084656985047072546e-12,9.251084657034625492647e-12,1.625411830285237287246e-02,1.354909335484970733977e-18,0,nan,9.601563942695800513713e-01
5339,1.621219285026301047769e-02,1.620920758747147839589e-02,2.272265616096434518291e-09,9.155391301864590401888e-12,9.155391301914168821989e-12,1.621219285026301045736e-02,1.253919868944404649062e-18,0,nan,9.602569719958562019426e-01
5353,1.617048316705937740277e-02,1.616751324374075216516e-02,2.254589245212557341331e-09,9.060932119924026983672e-12,9.060932119973605403773e-12,1.617048316705937737905e-02,1.466679893117464687688e-18,0,nan,9.603570419795969553443e-01
5366,1.613194449588085397256e-02,1.612898871072225699191e-02,2.238339265359268690020e-09,8.974308452344711195715e-12,8.974308452394289615816e-12,1.613194449588085395054e-02,1.365170617481057288063e-18,0,nan,9.604495128284842241323e-01
5380,1.609064626165601003206e-02,1.608770558958213118934e-02,2.221013458081090507307e-09,8.882175957406199335411e-12,8.882175957455777755512e-12,1.609064626165601001174e-02,1.263391811834599280366e-18,0,nan,9.605486144074267552398e-01
5394,1.604955897832068038056e-02,1.604663330369744330900e-02,2.203866003711901962135e-09,8.791222799942665872556e-12,8.791222799992244292657e-12,1.604955897832068036023e-02,1.266626127332395912916e-18,0,nan,9.606472193835166554642e-01
5408,1.600868103342361034353e-02,1.600577024179376277339e-02,2.186894613175642335466e-09,8.701430910317586914859e-12,8.701430910367165334961e-12,1.600868103342361032489e-02,1.164038736276163559959e-18,0,nan,9.607453314857818232322e-01
5422,1.596801083090765014808e-02,1.596511480897582919281e-02,2.170097032561010813457e-09,8.612782541085841681002e-12,8.612782541135420101103e-12,1.596801083090765012944e-02,1.167003519532017787633e-18,0,nan,9.608429544059688050825e-01
5435,1.593043027588324108863e-02,1.592754786822838900170e-02,2.154652969493091950558e-09,8.531474873929192766239e-12,8.531474873978771186341e-12,1.593043027588324106999e-02,1.169756529916542411135e-18,0,nan,9.609331694381051205988e-01
5449,1.589015627183728589011e-02,1.588728841860921329573e-02,2.138184355915978469878e-09,8.444982908804436300566e-12,8.444982908854014720667e-12,1.589015627183728586978e-02,1.279332335461840547097e-18,0,nan,9.610298592253740614013e-01
5463,1.585008542836300770410e-02,1.584723201958524106513e-02,2.121883147924567726128e-09,8.359584281619641946799e-12,8.359584281669220366900e-12,1.585008542836300768547e-02,1.175686082186573838610e-18,0,nan,9.611260704320093928776e-01
5477,1.581021621182600130438e-02,1.580737713862744334850e-02,2.105747223788781374820e-09,8.275262448674084278516e-12,8.275262448723662698617e-12,1.581021621182600128574e-02,1.178650853974778722200e-18,0,nan,9.612218066077328492997e-01
5491,1.577054710399157820925e-02,1.576772225859265336343e-02,2.089774493966366083773e-09,8.192001157591950065533e-12,8.192001157641528485634e-12,1.577054710399157819062e-02,1.181615622889715494348e-18,0,nan,9.613170712672109824415e-01
5505,1.573107660183193481317e-02,1.572826587753094251525e-02,2.073962900534639195530e-09,8.109784441473950085816e-12,8.109784441523528505918e-12,1.573107660183193479284e-02,1.292269515217785834917e-18,0,nan,9.614118678904871683312e-01
5520,1.568900547934067502329e-02,1.568620976759029236109e-02,2.057198417513129933257e-09,8.022836444404609294539e-12,8.022836444454187714640e-12,1.568900547934067500466e-02,1.187756920866199180270e-18,0,nan,9.615129202384232837099e-01
5534,1.564994165795012611614e-02,1.564715984964377509251e-02,2.041714193575414153134e-09,7.942733899380379234544e-12,7.942733899429957654645e-12,1.564994165795012609751e-02,1.190721681069540597844e-18,0,nan,9.616067582814282899010e-01
5548,1.561107191888148947545e-02,1.560830391054489855628e-02,2.026384977144282974170e-09,7.863628613361973625051e-12,7.863628613411552045152e-12,1.561107191888148945681e-02,1.193686438472942370900e-18,0,nan,9.617001387649174222612e-01
5562,1.557239481908950755927e-02,1.556964050827279018812e-02,2.011208833402080567970e-09,7.785505724069434793978e-12,7.785505724119013214079e-12,1.557239481908950754148e-02,1.142257957044292585931e-18,0,nan,9.617930650322967688006e-01
5576,1.553390892980133873676e-02,1.553116821506634650526e-02,1.996183856439635357048e-09,7.708350627000774374163e-12,7.708350627050352794265e-12,1.553390892980133871643e-02,1.308671939945716585598e-18,0,nan,9.618855403944441975566e-01
5591,1.549288462659429803105e-02,1.549015836765947876135e-02,1.980251283195107692274e-09,7.626742104397630701349e-12,7.626742104447209121451e-12,1.549288462659429800902e-02,1.421482000247293708412e-18,0,nan,9.619841244972128981462e-01
5605,1.545479033176241628578e-02,1.545207746195232622133e-02,1.965533496553934607757e-09,7.551546346204455155096e-12,7.551546346254033575198e-12,1.545479033176241626461e-02,1.370178645376852766823e-18,0,nan,9.620756762354107647413e-01
5619,1.541688294645312379877e-02,1.541418336735997919518e-02,1.950961198321647448876e-09,7.477275082059420390915e-12,7.477275082108998811016e-12,1.541688294645312377675e-02,1.428489578931290033482e-18,0,nan,9.621667870382602616268e-01
5634,1.537647374412438673515e-02,1.537378829697546441106e-02,1.935507432388881030752e-09,7.398709179288036220046e-12,7.398709179337614640147e-12,1.537647374412438671144e-02,1.542416220896097893533e-18,0,nan,9.622639200673601646220e-01
5648,1.533894917782401905003e-02,1.533627682059471910572e-02,1.921230828362479978368e-09,7.326309919535217735774e-12,7.326309919584796155876e-12,1.533894917782401902631e-02,1.546189523687103608938e-18,0,nan,9.623541275931824283082e-01
5663,1.529894703176626534493e-02,1.529628859351100476690e-02,1.906089849736555312030e-09,7.249719288772126798744e-12,7.249719288821705218846e-12,1.529894703176626531952e-02,1.660963226087809288153e-18,0,nan,9.624503000316832081575e-01
5677,1.526179951371508752135e-02,1.525915396860725033542e-02,1.892101477705721981180e-09,7.179135695390185758976e-12,7.179135695439764179078e-12,1.526179951371508749594e-02,1.665006043015655304007e-18,0,nan,9.625396176661635397657e-01
5692,1.522219830319103293511e-02,1.521956646834551488210e-02,1.877265412676775128906e-09,7.104461039479654583055e-12,7.104461039529233003157e-12,1.522219830319103290715e-02,1.836271391467309209342e-18,0,nan,9.626348437138707104578e-01
5706,1.518542217805205853333e-02,1.518280304350652275927e-02,1.863558035276793530225e-09,7.035638742697503886408e-12,7.035638742747082306509e-12,1.518542217805205850453e-02,1.896497829890461323109e-18,0,nan,9.627232845792463344957e-01
5721,1.514621590444172633214e-02,1.514361027559933185841e-02,1.849019246785483989066e-09,6.962822830959173816557e-12,6.962822831008752236658e-12,1.514621590444172630503e-02,1.789559483579583559014e-18,0,nan,9.628175781571827568069e-01
5736,1.510721159407359131195e-02,1.510461936672332299072e-02,1.834631300831482961696e-09,6.890946538440304635036e-12,6.890946538489883055137e-12,1.510721159407359128739e-02,1.625975469888229077554e-18,0,nan,9.629113947958289509337e-01
5750,1.507098841319895866328e-02,1.506840860083021725764e-02,1.821336923013507523345e-09,6.824696937388871616188e-12,6.824696937438450036289e-12,1.507098841319895864126e-02,1.461274869624642684253e-18,0,nan,9.629985298759163643719e-01
5765,1.503237016482975817794e-02,1.502980355549911779574e-02,1.807235099859334281856e-09,6.754596320190364503035e-12,6.754596320239942923137e-12,1.503237016482975815422e-02,1.577723423722582608594e-18,0,nan,9.630914346491679907739e-01
5780,1.499394935820972736148e-02,1.499139585080480431796e-02,1.793278480874152190890e-09,6.685393486090131703010e-12,6.685393486139710123112e-12,1.499394935820972733777e-02,1.581766214925525285775e-18,0,nan,9.631838729829623326839e-01
5795,1.495572448279676138489e-02,1.495318397723513393950e-02,1.779465201929167227925e-09,6.617074672347870855637e-12,6.617074672397449275739e-12,1.495572448279676136457e-02,1.359264859250848454703e-18,0,nan,9.632758483862209263017e-01
5809,1.492022338667771046248e-02,1.491769492677049406678e-02,1.766700513187099205806e-09,6.554096100925150917401e-12,6.554096100974729337503e-12,1.492022338667771044215e-02,1.362499086458371359928e-18,0,nan,9.633612774946970610450e-01
5824,1.488237308535010322435e-02,1.487985743666554999992e-02,1.753159178526760488510e-09,6.487448276643303011556e-12,6.487448276692881431658e-12,1.488237308535010320063e-02,1.593625048042025769691e-18,0,nan,9.634523677183912997385e-01
5839,1.484471437225983779068e-02,1.484221143766201250167e-02,1.739755879146737252091e-09,6.421645499936871697079e-12,6.421645499986450117181e-12,1.484471437225983776527e-02,1.711786955302707475705e-18,0,nan,9.635430051032781438342e-01
5854,1.480724579621169615978e-02,1.480475547954430208690e-02,1.726488860670025154653e-09,6.356674945399991588930e-12,6.356674945449570009032e-12,1.480724579621169613352e-02,1.773322448095053220319e-18,0,nan,9.636331930225598476356e-01
5869,1.476996592063162828002e-02,1.476748812670568707130e-02,1.713356395408723486145e-09,6.292524014155436956245e-12,6.292524014205015376346e-12,1.476996592063162825292e-02,1.835146706349237151245e-18,0,nan,9.637229348159857802362e-01
5884,1.473287332338305376832e-02,1.473040795796477077138e-02,1.700356781891546246496e-09,6.229180329293368505588e-12,6.229180329342946925690e-12,1.473287332338305374206e-02,1.782274291546937756488e-18,0,nan,9.638122337902664085491e-01
5899,1.469596659658592651951e-02,1.469351356638473834624e-02,1.687488344400868740712e-09,6.166631731413146509132e-12,6.166631731462724929233e-12,1.469596659658592649325e-02,1.786750207433338005736e-18,0,nan,9.639010932194811446193e-01
5914,1.465924434643851384716e-02,1.465680355909531498169e-02,1.674749432519093720165e-09,6.104866274265629042425e-12,6.104866274315207462526e-12,1.465924434643851382005e-02,1.849007607184256116838e-18,0,nan,9.639895163454801634180e-01
5930,1.462027572604817773224e-02,1.461784789698944861727e-02,1.661302194762855663616e-09,6.039833094283602197839e-12,6.039833094333180617940e-12,1.462027572604817770768e-02,1.680129426465630874528e-18,0,nan,9.640833570596314554312e-01
5945,1.458393037036339315703e-02,1.458151459618923495548e-02,1.648825845420044776174e-09,5.979649164195393434985e-12,5.979649164244971855087e-12,1.458393037036339313162e-02,1.742396444052402265589e-18,0,nan,9.641708886290842328570e-01
5960,1.454776530295453694233e-02,1.454536149409073742684e-02,1.636474113532083267657e-09,5.920213024451042354413e-12,5.920213024500620774514e-12,1.454776530295453691862e-02,1.630279429810686369232e-18,0,nan,9.642579936401655642123e-01
5975,1.451177918549044271849e-02,1.450938725324814959449e-02,1.624245447081242478747e-09,5.861513552726074781171e-12,5.861513552775653201273e-12,1.451177918549044269392e-02,1.692690824219190459329e-18,0,nan,9.643446752076778066723e-01
5991,1.447358974335095878624e-02,1.447121038273516629925e-02,1.611335459474280310131e-09,5.799700443528035301221e-12,5.799700443577613721322e-12,1.447358974335095876083e-02,1.755679749683563970707e-18,0,nan,9.644366722922609747449e-01
6006,1.443796927133155588404e-02,1.443560160680588909783e-02,1.599356309017913926400e-09,5.742488996307748968660e-12,5.742488996357327388762e-12,1.443796927133155585778e-02,1.818678296886390226508e-18,0,nan,9.645224884838660522586e-01
6021,1.440252372675018320441e-02,1.440016767227353401823e-02,1.587495607037018159660e-09,5.685981292942108817359e-12,5.685981292991687237460e-12,1.440252372675018317900e-02,1.764342756848406938199e-18,0,nan,9.646078905967073006413e-01
6037,1.436490650651095952604e-02,1.436256274219864542119e-02,1.574973103088424873022e-09,5.626470418984847813140e-12,5.626470419034426233242e-12,1.436490650651095949893e-02,1.886893889622749800383e-18,0,nan,9.646985331496803891746e-01
6052,1.432981841889102944867e-02,1.432748608946598749936e-02,1.563352591072728747624e-09,5.571384481345757655394e-12,5.571384481395336075495e-12,1.432981841889102942326e-02,1.773294516009334165281e-18,0,nan,9.647830889546827954815e-01
6068,1.429257960192626119817e-02,1.429025937770809842998e-02,1.551083038973051968793e-09,5.513367176770426221558e-12,5.513367176820004641660e-12,1.429257960192626117276e-02,1.777914772936040319631e-18,0,nan,9.648728354975535853382e-01
6083,1.425784359040017545847e-02,1.425553462941388000917e-02,1.539696667504044221435e-09,5.459660291913925822069e-12,5.459660291963504242170e-12,1.425784359040017543306e-02,1.782246260208539642357e-18,0,nan,9.649565575297136844619e-01
6099,1.422097749479396288659e-02,1.421868045775027457999e-02,1.527673712416360342792e-09,5.403091798685658608180e-12,5.403091798735237028281e-12,1.422097749479396286118e-02,1.786866509487938053616e-18,0,nan,9.650454213008348124656e-01
6115,1.418430158566063576266e-02,1.418201638041858186436e-02,1.515775609637821546045e-09,5.347254080502683637397e-12,5.347254080552262057498e-12,1.418430158566063574064e-02,1.552621854210673237542e-18,0,nan,9.651338345419578104668e-01
6130,1.415008934300571535301e-02,1.414781514723730904563e-02,1.504733091700140500618e-09,5.295559860449864091067e-12,5.295559860499442511168e-12,1.415008934300571532929e-02,1.676097015941705637309e-18,0,nan,9.652163158265460222128e-01
6146,1.411377775571067961167e-02,1.411151521590490708097e-02,1.493072312582252953421e-09,5.241106044272636232993e-12,5.241106044322214653094e-12,1.411377775571067958710e-02,1.740423853594811414563e-18,0,nan,9.653038658735950366778e-01
6162,1.407765208498232927366e-02,1.407540111174570862633e-02,1.481531708297499612733e-09,5.187350385240355447884e-12,5.187350385289933867985e-12,1.407765208498232925164e-02,1.564384209502180821614e-18,0,nan,9.653909753452825873860e-01
6177,1.404395185178854752059e-02,1.404171164183415843298e-02,1.470820161416736673934e-09,5.137578992787654202455e-12,5.137578992837232622556e-12,1.404395185178854749688e-02,1.688764157938919064797e-18,0,nan,9.654722432975406090010e-01
6193,1.400818235390911010776e-02,1.400595353990865894444e-02,1.459508022783225466557e-09,5.085145694027490038445e-12,5.085145694077068458546e-12,1.400818235390911008235e-02,1.814010395898211864998e-18,0,nan,9.655585085776302591248e-01
6209,1.397259462957358081331e-02,1.397037712477941833230e-02,1.448311590224069648471e-09,5.033379620515921127797e-12,5.033379620565499547898e-12,1.397259462957358078620e-02,1.939872660069063337926e-18,0,nan,9.656443429456002340550e-01
6225,1.393718729650170719283e-02,1.393498101504450347768e-02,1.437229388141414481703e-09,4.982270609127240265799e-12,4.982270609176818685900e-12,1.393718729650170716573e-02,1.944800893860491770843e-18,0,nan,9.657297496264798658669e-01
6241,1.390195898639467190901e-02,1.389976384327232709301e-02,1.426259963461863192309e-09,4.931808676887726146209e-12,4.931808676937304566311e-12,1.390195898639467187936e-02,2.132516229037511539624e-18,0,nan,9.658147318131658348446e-01
6257,1.386690834475874662902e-02,1.386472425582546922450e-02,1.415401885236363174653e-09,4.881984017335194970607e-12,4.881984017384773390709e-12,1.386690834475874660107e-02,2.015740391762012140816e-18,0,nan,9.658992926668216503854e-01
6273,1.383203403073160855234e-02,1.382986091268715843456e-02,1.404653744248194424527e-09,4.832786996961105966914e-12,4.832786997010684387016e-12,1.383203403073160852438e-02,2.020822620685344000335e-18,0,nan,9.659834353172711919936e-01
6289,1.379733471691127273118e-02,1.379517248729036588192e-02,1.394014152628876049634e-09,4.784208151733145831662e-12,4.784208151782724251764e-12,1.379733471691127270323e-02,2.025904845602628011490e-18,0,nan,9.660671628633863937397e-01
6305,1.376280908918759438471e-02,1.376065766634946657559e-02,1.383481743481811420737e-09,4.736238183696274526663e-12,4.736238183745852946765e-12,1.376280908918759435676e-02,2.030987066539473195914e-18,0,nan,9.661504783734691910674e-01
6321,1.372845584657629624299e-02,1.372631514969442287355e-02,1.373055170513496981143e-09,4.688867957650270237973e-12,4.688867957699848658074e-12,1.372845584657629621419e-02,2.097768352718878356550e-18,0,nan,9.662333848856278232446e-01
6338,1.369214296874089242149e-02,1.369001358052491359908e-02,1.362091418886085251513e-09,4.639184194807795372626e-12,4.639184194857373792727e-12,1.369214296874089239353e-02,2.041469134758993865898e-18,0,nan,9.663210282788348974461e-01
6354,1.365814121690496988809e-02,1.365602239046893461455e-02,1.351878967334185290796e-09,4.593022764362824669849e-12,4.593022764412403089950e-12,1.365814121690496986437e-02,1.736467806744117826980e-18,0,nan,9.664031007006079935324e-01
6370,1.362430794586610681965e-02,1.362219960281474588346e-02,1.341768353348082733832e-09,4.547434078104818124575e-12,4.547434078154396544677e-12,1.362430794586610679424e-02,1.865121407897949259674e-18,0,nan,9.664847732446999217012e-01
6386,1.359064190630800769671e-02,1.358854396902007851669e-02,1.331758310692998807732e-09,4.502409629380368612608e-12,4.502409629429947032709e-12,1.359064190630800767299e-02,1.745092151395171026653e-18,0,nan,9.665660488303128118149e-01
6403,1.355505359193215750645e-02,1.355296662657298430525e-02,1.321231441776434222910e-09,4.455180041489268656971e-12,4.455180041538847077073e-12,1.355505359193215747934e-02,1.999627233364115097983e-18,0,nan,9.666519724243707425483e-01
6419,1.352172857423776146150e-02,1.351965185695214178334e-02,1.311424908694150128621e-09,4.411293092505935705131e-12,4.411293092555514125233e-12,1.352172857423776143694e-02,1.816628350104225784333e-18,0,nan,9.667324383816058334332e-01
6436,1.348649984262473127691e-02,1.348443393141729061428e-02,1.301111514287472389649e-09,4.365253708252671094294e-12,4.365253708302249514395e-12,1.348649984262473125065e-02,1.946985627945775179682e-18,0,nan,9.668175081805918647491e-01
6452,1.345351069066091565158e-02,1.345145487300766317197e-02,1.291503345137477978816e-09,4.322469946286942047889e-12,4.322469946336520467990e-12,1.345351069066091562532e-02,1.951759802228496386645e-18,0,nan,9.668971765628284918345e-01
6469,1.341863611871375852126e-02,1.341659094461433748354e-02,1.281398041252145279576e-09,4.277584953152225569325e-12,4.277584953201803989427e-12,1.341863611871375849331e-02,2.083079607502707558494e-18,0,nan,9.669814052460808830166e-01
6485,1.338597777978269036197e-02,1.338394254780931338207e-02,1.271983245733502149586e-09,4.235871267013488198098e-12,4.235871267063066618200e-12,1.338597777978269033826e-02,1.771773636061230113772e-18,0,nan,9.670602878684023580844e-01
6502,1.335145205292299351075e-02,1.334942730522235137921e-02,1.262080810508157500088e-09,4.192106103400851212479e-12,4.192106103450429632581e-12,1.335145205292299348280e-02,2.093561595292734043119e-18,0,nan,9.671436878652081367428e-01
6518,1.331911957518110257390e-02,1.331710462119265787765e-02,1.252854548215858910329e-09,4.151430535585134584805e-12,4.151430535634713004906e-12,1.331911957518110254595e-02,2.098643765574260298611e-18,0,nan,9.672217963102657105638e-01
6535,1.328493748464786059656e-02,1.328293285881379863468e-02,1.243149916249010729982e-09,4.108751841131567433802e-12,4.108751841181145853904e-12,1.328493748464786056777e-02,2.167802463498726825701e-18,0,nan,9.673043798059987470584e-01
6552,1.325093041995192339485e-02,1.324893604305629844583e-02,1.233545255696714905938e-09,4.066620202809850005592e-12,4.066620202859428425693e-12,1.325093041995192336520e-02,2.237288417820253950556e-18,0,nan,9.673865473574191678452e-01
6569,1.321709704005722555020e-02,1.321511283369221617809e-02,1.224039282558698919994e-09,4.025027227312626331264e-12,4.025027227362204751365e-12,1.321709704005722552055e-02,2.243015471858270788579e-18,0,nan,9.674683021031240909662e-01
6586,1.318343601759418728723e-02,1.318146190414981646093e-02,1.214630732573502160158e-09,3.983964671191377804744e-12,3.983964671240956224845e-12,1.318343601759418725419e-02,2.505741666954747239175e-18,0,nan,9.675496471501839390377e-01
6602,1.315191132603345596683e-02,1.314994664161779988654e-02,1.205863507108062569782e-09,3.945794841778094920108e-12,3.945794841827673340210e-12,1.315191132603345593210e-02,2.640555427763836160941e-18,0,nan,9.676258356920547098762e-01
6619,1.311858114100802433746e-02,1.311662640109809959524e-02,1.196640535999925890600e-09,3.905738938872319055881e-12,3.905738938921897475982e-12,1.311858114100802430273e-02,2.647264247874126973095e-18,0,nan,9.677063941950016065681e-01
6636,1.308541948694929058959e-02,1.308347461622362220838e-02,1.187511380694073076977e-09,3.866190049668490188378e-12,3.866190049718068608480e-12,1.308541948694929055571e-02,2.589242012758051719447e-18,0,nan,9.677865519587664791751e-01
6653,1.305242508868369884354e-02,1.305049001257963938348e-02,1.178474851352909548177e-09,3.827140492295367768926e-12,3.827140492344946189027e-12,1.305242508868369880966e-02,2.595787193565027488260e-18,0,nan,9.678663119699587275924e-01
6670,1.301959668387133514548e-02,1.301767132857553180889e-02,1.169529776201427611079e-09,3.788582720330766517381e-12,3.788582720380344937483e-12,1.301959668387133511160e-02,2.602332369645840126542e-18,0,nan,9.679456771855566911433e-01
6687,1.298693302284486646161e-02,1.298501731528387155743e-02,1.160675001208110642758e-09,3.750509320078894226115e-12,3.750509320128472646216e-12,1.298693302284486643027e-02,2.413211725453547270131e-18,0,nan,9.680246505332744632309e-01
6705,1.295252616032722674220e-02,1.295062058917917944731e-02,1.151396518279452434546e-09,3.710716163974967877010e-12,3.710716164024546297111e-12,1.295252616032722671086e-02,2.419622138606616606979e-18,0,nan,9.681078454706938045773e-01
6722,1.292019779587959920448e-02,1.291830172431158735477e-02,1.142724095486886591541e-09,3.673617206600231447143e-12,3.673617206649809867244e-12,1.292019779587959917144e-02,2.556794057243669255155e-18,0,nan,9.681860211276246763008e-01
6739,1.288803042972464142244e-02,1.288614378686963110983e-02,1.134138549779181644003e-09,3.636980740128800688396e-12,3.636980740178379108497e-12,1.288803042972464139365e-02,2.234563330966740879555e-18,0,nan,9.682638136941290979919e-01
6756,1.285602286202677249539e-02,1.285414557772094503490e-02,1.125638795997507625013e-09,3.600799862875195268228e-12,3.600799862924773688330e-12,1.285602286202677246913e-02,2.042468471524146904380e-18,0,nan,9.683412259827973329342e-01
6774,1.282230535100659929319e-02,1.282043790004841147497e-02,1.116731379245210538123e-09,3.562979740242656944737e-12,3.562979740292235364838e-12,1.282230535100659926693e-02,2.047839342932350065216e-18,0,nan,9.684227805405626996089e-01
6791,1.279062305260740791996e-02,1.278876481792083332744e-02,1.108404907764666223040e-09,3.527715616795459657123e-12,3.527715616845038077225e-12,1.279062305260740789370e-02,2.052911828992609707450e-18,0,nan,9.684994186437941524211e-01
6808,1.275909695578954655161e-02,1.275724786930830747636e-02,1.100161008421514328376e-09,3.492886705540184048309e-12,3.492886705589762468410e-12,1.275909695578954652620e-02,1.991597720879341896266e-18,0,nan,9.685756849031819703589e-01
6826,1.272588535641685066190e-02,1.272404588282378803127e-02,1.091521040130015728803e-09,3.456476257286670075936e-12,3.456476257336248496037e-12,1.272588535641685063479e-02,2.129915015969420495112e-18,0,nan,9.686560351197968278406e-01
6843,1.269467723479377204493e-02,1.269284677136604349571e-02,1.083443944016834634766e-09,3.422523248215517180327e-12,3.422523248265095600428e-12,1.269467723479377201698e-02,2.201874592193678514267e-18,0,nan,9.687315443006713509616e-01
6861,1.266179976799879166663e-02,1.265997877277147906344e-02,1.074978351866454758221e-09,3.387026178818015177333e-12,3.387026178867593597434e-12,1.266179976799879163783e-02,2.274488677307360175401e-18,0,nan,9.688110988800339606788e-01
6878,1.263090483447205596994e-02,1.262909271413367522793e-02,1.067063861466664157334e-09,3.353922770390787663965e-12,3.353922770440366084066e-12,1.263090483447205594114e-02,2.280052029847309941532e-18,0,nan,9.688858622135863170300e-01
6896,1.259835648250209289042e-02,1.259655368856582359244e-02,1.058768268385130285085e-09,3.319311721417716151785e-12,3.319311721467294571886e-12,1.259835648250209286246e-02,2.218709027500108900588e-18,0,nan,9.689646329296916952385e-01
6914,1.256597546846045977810e-02,1.256418192910306922794e-02,1.050558442012289539611e-09,3.285145999018488744505e-12,3.285145999068067164606e-12,1.256597546846045975100e-02,2.157019515131874534180e-18,0,nan,9.690430050250383387433e-01
6931,1.253554589067785119078e-02,1.253376102647037557508e-02,1.042882472400748707599e-09,3.253281093261748081596e-12,3.253281093311326501698e-12,1.253554589067785116452e-02,2.094685113347179950155e-18,0,nan,9.691166598213338359861e-01
6949,1.250348658266749648061e-02,1.250171083548011534546e-02,1.034836265195477474808e-09,3.219961761446012576804e-12,3.219961761495590996905e-12,1.250348658266749645435e-02,2.100055947697223722456e-18,0,nan,9.691942654440126567769e-01
6967,1.247159085970411004236e-02,1.246982415985296451538e-02,1.026872618019513328976e-09,3.187067911855532051535e-12,3.187067911905110471637e-12,1.247159085970411001610e-02,2.105426778369017567917e-18,0,nan,9.692714812568850102966e-01
6985,1.243985747277474286583e-02,1.243809975128438797009e-02,1.018990474674749582595e-09,3.154593040945313986204e-12,3.154593040994892406305e-12,1.243985747277474283957e-02,2.110797605386582453294e-18,0,nan,9.693483101931830313758e-01
7003,1.240828518555079543066e-02,1.240653637414521986769e-02,1.011188795136129603604e-09,3.122530760853502747362e-12,3.122530760903081167464e-12,1.240828518555079540525e-02,2.047904931071346386407e-18,0,nan,9.694247551567578014822e-01
7021,1.237687277422739140714e-02,1.237513280532117360708e-02,1.003466555263457514667e-09,3.090874797055593288258e-12,3.090874797105171708360e-12,1.237687277422739138427e-02,1.847792248740613669805e-18,0,nan,9.695008190224465467462e-01
7039,1.234561902736518623603e-02,1.234388783405478427727e-02,9.958227465190628747994e-10,3.059618986072023541227e-12,3.059618986121601961329e-12,1.234561902736518621147e-02,1.989690060573428584046e-18,0,nan,9.695765046364343326844e-01
7057,1.231452274573456768560e-02,1.231280026178974071440e-02,9.882563756911858941089e-10,3.028757273227799324792e-12,3.028757273277377744894e-12,1.231452274573456766357e-02,1.788364606841134548969e-18,0,nan,9.696518148166103649634e-01
7075,1.228358274216220626081e-02,1.228186890201756511241e-02,9.807664646229531366980e-10,2.998283710462842776625e-12,2.998283710512421196726e-12,1.228358274216220623964e-02,1.723912650392588456454e-18,0,nan,9.697267523529189835359e-01
7093,1.225279784137991421540e-02,1.225109258012659895953e-02,9.733520499468168993341e-10,2.968192454191791462807e-12,2.968192454241369882909e-12,1.225279784137991419508e-02,1.659114187410258693970e-18,0,nan,9.698013200077054375898e-01
7111,1.222216687987577276217e-02,1.222047013325325496318e-02,9.660121828243346872107e-10,2.938477763212010412049e-12,2.938477763261588832151e-12,1.222216687987577274354e-02,1.524666208761830664808e-18,0,nan,9.698755205160565425761e-01
7129,1.219168870574748785077e-02,1.219000041013549536378e-02,9.587459286911682676310e-10,2.909133996658613243917e-12,2.909133996708191664018e-12,1.219168870574748783129e-02,1.597954004326298669672e-18,0,nan,9.699493565861362965631e-01
7148,1.215968179519231435599e-02,1.215800235176984258264e-02,9.511548378240476281341e-10,2.878556305238701038583e-12,2.878556305288279458685e-12,1.215968179519231433736e-02,1.532501027038585061934e-18,0,nan,9.700269022522212945835e-01
7166,1.212951411504717562439e-02,1.212784299383726794712e-02,9.440370236082145482353e-10,2.849957694995075444275e-12,2.849957695044653864376e-12,1.212951411504717561084e-02,1.117318222933293091386e-18,0,nan,9.700999975914635308459e-01
7184,1.209949577301272897796e-02,1.209783291230266408191e-02,9.369900526279600573031e-10,2.821713374258034129947e-12,2.821713374307612550049e-12,1.209949577301272896441e-02,1.120090242627877468061e-18,0,nan,9.701727366039931645851e-01
7203,1.206797053649079775760e-02,1.206631632891904954140e-02,9.296274681549432128002e-10,2.792278480897145399129e-12,2.792278480946723819230e-12,1.206797053649079774489e-02,1.052827745178526975728e-18,0,nan,9.702491329773665674780e-01
7221,1.203825570509347100199e-02,1.203660963307100923631e-02,9.227233727876382343855e-10,2.764746022346559933218e-12,2.764746022396138353319e-12,1.203825570509347099097e-02,9.147029755853160135224e-19,0,nan,9.703211476849898702783e-01
7240,1.200704841130750740037e-02,1.200541086186288677828e-02,9.155096856116764359678e-10,2.736051133034789949962e-12,2.736051133084368370063e-12,1.200704841130750738936e-02,9.170803628921835134931e-19,0,nan,9.703967852306662160563e-01
7258,1.197763251009916656447e-02,1.197600297376090092591e-02,9.087448631792478788993e-10,2.709209114427769260934e-12,2.709209114477347681036e-12,1.197763251009916655430e-02,8.486147290360847671581e-19,0,nan,9.704680864109830523484e-01
7277,1.194673837284015469234e-02,1.194511723113290613537e-02,9.016763282243259820913e-10,2.681232015745048928918e-12,2.681232015794627349020e-12,1.194673837284015468217e-02,8.508092376208263970665e-19,0,nan,9.705429763922333675835e-01
7295,1.191761691308784696665e-02,1.191600366448904928823e-02,8.950472845130086137681e-10,2.655059763204475045258e-12,2.655059763254053465359e-12,1.191761691308784695395e-02,1.066110305564648295642e-18,0,nan,9.706135746098953412104e-01
7314,1.188703124174260198376e-02,1.188542626237656707944e-02,8.881202691724188879536e-10,2.627779015804150595761e-12,2.627779015853729015863e-12,1.188703124174260197021e-02,1.140110333728882074662e-18,0,nan,9.706877280679962870930e-01
7333,1.185660217946126637614e-02,1.185500540590404808790e-02,8.812645499106702393969e-10,2.600847765981738722197e-12,2.600847766031317142298e-12,1.185660217946126635919e-02,1.428795424580547657563e-18,0,nan,9.707615075314836352574e-01
7352,1.182632852635185077477e-02,1.182473989582651151521e-02,8.744792118172416826164e-10,2.574260654397812528784e-12,2.574260654447390948885e-12,1.182632852635185076038e-02,1.217584990239150537190e-18,0,nan,9.708349158259331989056e-01
7370,1.179779050221034235216e-02,1.179620952880743752651e-02,8.681151024507804607053e-10,2.549385539175668324702e-12,2.549385539225246744804e-12,1.179779050221034233776e-02,1.220530242559004255422e-18,0,nan,9.709041206809091699046e-01
7389,1.176781609059020421727e-02,1.176624313979517645880e-02,8.614642496452795444081e-10,2.523453570655060192544e-12,2.523453570704638612646e-12,1.176781609059020420287e-02,1.223639118122971006926e-18,0,nan,9.709768141743702984481e-01
7408,1.173799362216326490268e-02,1.173642863305874452574e-02,8.548811622327443799489e-10,2.497850493454711568669e-12,2.497850493504289988771e-12,1.173799362216326488574e-02,1.443232931486625876890e-18,0,nan,9.710491446628496353503e-01
7427,1.170832194440911846126e-02,1.170676485669297774728e-02,8.483649793318555143857e-10,2.472571314598366639405e-12,2.472571314647945059506e-12,1.170832194440911844686e-02,1.229856863493499153013e-18,0,nan,9.711211148618100693383e-01
7446,1.167879991643515589457e-02,1.167725067041276090892e-02,8.419148531518269603391e-10,2.447611129321102654279e-12,2.447611129370681074380e-12,1.167879991643515587932e-02,1.305493129402912624775e-18,0,nan,9.711927274596754591611e-01
7465,1.164942640883028093567e-02,1.164788494540686015812e-02,8.355299487607635662806e-10,2.422965119292710520530e-12,2.422965119342288940632e-12,1.164942640883028091958e-02,1.381495142596266906688e-18,0,nan,9.712639851181665537382e-01
7485,1.161866614958923464455e-02,1.161713281518431328355e-02,8.288785542201931275455e-10,2.397356162137170494725e-12,2.397356162186748914827e-12,1.161866614958923462846e-02,1.385152632034330307155e-18,0,nan,9.713386126238496334740e-01
7504,1.158959400900457786482e-02,1.158806833774649724064e-02,8.226249635350282231682e-10,2.373340299065096281654e-12,2.373340299114674701755e-12,1.158959400900457785042e-02,1.242455955932133117280e-18,0,nan,9.714091499503970741111e-01
7523,1.156066701064353776325e-02,1.155914894522266556045e-02,8.164341230990195565021e-10,2.349624419423084255640e-12,2.349624419472662675742e-12,1.156066701064353774969e-02,1.172296299477480452230e-18,0,nan,9.714793403010697728662e-01
7542,1.153188407017257029766e-02,1.153037355384936368578e-02,8.103052478158799910996e-10,2.326204037793294678317e-12,2.326204037842873098418e-12,1.153188407017257028581e-02,1.028319500040095994218e-18,0,nan,9.715491862327079948579e-01
7562,1.150174068851257630730e-02,1.150023805792921431814e-02,8.039198931601304486368e-10,2.301865396735098444853e-12,2.301865396784676864955e-12,1.150174068851257629375e-02,1.178302269464696143601e-18,0,nan,9.716223389617337725856e-01
7581,1.147325009409306292000e-02,1.147175489789824674610e-02,7.979157993618981671912e-10,2.279037839614537951054e-12,2.279037839664116371156e-12,1.147325009409306290391e-02,1.402708549525771917834e-18,0,nan,9.716914858326689122042e-01
7600,1.144490031358150391452e-02,1.144341249673266369966e-02,7.919713459730145062575e-10,2.256492564459820637313e-12,2.256492564509399057414e-12,1.144490031358150390012e-02,1.258163872885406281605e-18,0,nan,9.717602959358173667038e-01
7620,1.141520942044880375046e-02,1.141372931246409355169e-02,7.857776462037106576729e-10,2.233061061873362703684e-12,2.233061061922941123786e-12,1.141520942044880373606e-02,1.261436349781567863494e-18,0,nan,9.718323665028721218312e-01
7639,1.138714542734500280011e-02,1.138567258741512823351e-02,7.799533103289501594369e-10,2.211082195507111048273e-12,2.211082195556689468374e-12,1.138714542734500278402e-02,1.413315224655390602969e-18,0,nan,9.719004930175350049477e-01
7659,1.135775308847200027799e-02,1.135628784143707576767e-02,7.738844492314340290016e-10,2.188237891392367790632e-12,2.188237891441946210733e-12,1.135775308847200026359e-02,1.267817674073097043857e-18,0,nan,9.719718493850519806343e-01
7679,1.132851211046877650290e-02,1.132705439775896938651e-02,7.678783880519108212063e-10,2.165687860007864400594e-12,2.165687860057442820696e-12,1.132851211046877648850e-02,1.271090145193590527915e-18,0,nan,9.720428436120027706146e-01
7698,1.130087231695483353699e-02,1.129942170815097321411e-02,7.622300602616149092247e-10,2.144533766777157887922e-12,2.144533766826736308023e-12,1.130087231695483351920e-02,1.574010518254703296295e-18,0,nan,9.721099552026746195730e-01
7718,1.127192314896753845975e-02,1.127047996199895057297e-02,7.563441399491493325352e-10,2.122544591066416047790e-12,2.122544591115994467892e-12,1.127192314896753844196e-02,1.578052977940111857151e-18,0,nan,9.721802511484090724586e-01
7738,1.124312193550683189645e-02,1.124168611355432897583e-02,7.505186652111615983669e-10,2.100836535782794157590e-12,2.100836535832372577692e-12,1.124312193550683187866e-02,1.582095435269194269252e-18,0,nan,9.722501929950727175898e-01
7758,1.121446754509679759396e-02,1.121303903191974969953e-02,7.447528621017421747125e-10,2.079405299063420678873e-12,2.079405299112999098974e-12,1.121446754509679757617e-02,1.586137890257434671373e-18,0,nan,9.723197834144787116443e-01
7777,1.118738084884824346062e-02,1.118595922743534381313e-02,7.393299257442975577046e-10,2.059298178101259649787e-12,2.059298178150838069889e-12,1.118738084884824344029e-02,1.817117966105184098959e-18,0,nan,9.723855712127997638519e-01
7797,1.115900955243288611101e-02,1.115759513176257082483e-02,7.336783009772778630554e-10,2.038394653065969188250e-12,2.038394653115547608352e-12,1.115900955243288608898e-02,1.973549401954798750831e-18,0,nan,9.724544839325372073448e-01
7817,1.113078180771695449202e-02,1.112937453321296119638e-02,7.280841330071870556670e-10,2.017755696574059669718e-12,2.017755696623638089820e-12,1.113078180771695447169e-02,1.826357850264326245044e-18,0,nan,9.725230529517943236866e-01
7837,1.110269652784244354237e-02,1.110129634547869471418e-02,7.225466935233990435217e-10,1.997377300433356308835e-12,1.997377300482934728937e-12,1.110269652784244352119e-02,1.907268529609405441366e-18,0,nan,9.725912808383308094792e-01
7857,1.107475263689639796754e-02,1.107335949319008481841e-02,7.170652652655618671410e-10,1.977255527118936348423e-12,1.977255527168514768524e-12,1.107475263689639794891e-02,1.682631246996124804563e-18,0,nan,9.726591701343716451643e-01
7878,1.104556255595867172992e-02,1.104417674586868526350e-02,7.113692748833812448116e-10,1.956399623765806852874e-12,1.956399623815385272975e-12,1.104556255595867171214e-02,1.610392571878967491559e-18,0,nan,9.727300922409298118698e-01
7898,1.101790519420599149655e-02,1.101652631480344005431e-02,7.060004729053490979710e-10,1.936791908272497274447e-12,1.936791908322075694549e-12,1.101790519420599147707e-02,1.768190726227506471651e-18,0,nan,9.727972952680005390945e-01
7918,1.099038600602867334369e-02,1.098901400544607448849e-02,7.006855607507809635561e-10,1.917429228015966250975e-12,1.917429228065544671076e-12,1.099038600602867332167e-02,2.003829220969252312973e-18,0,nan,9.728641673039218160535e-01
7938,1.096300395845700513419e-02,1.096163878534318042791e-02,6.954238639580537724814e-10,1.898307917477661260830e-12,1.898307917527239680931e-12,1.096300395845700511386e-02,1.854308436915350395818e-18,0,nan,9.729307107906943060077e-01
7959,1.093439928719931490299e-02,1.093304122821883160417e-02,6.899556285635465683002e-10,1.878486375490192722705e-12,1.878486375539771142806e-12,1.093439928719931488605e-02,1.549299463109793453003e-18,0,nan,9.730002304962249582831e-01
7979,1.090729519175778733348e-02,1.090594385656331526628e-02,6.848009571760484003962e-10,1.859848681466611494370e-12,1.859848681516189914471e-12,1.090729519175778731739e-02,1.475491926723778844274e-18,0,nan,9.730661079906574810320e-01
7999,1.088032514926962057209e-02,1.087898048804552617708e-02,6.796975057090275608131e-10,1.841441566146189468508e-12,1.841441566195767888609e-12,1.088032514926962055430e-02,1.634849294327786467100e-18,0,nan,9.731316642371590975484e-01
8020,1.085214979368616175216e-02,1.085081208705397455169e-02,6.743933128517666191066e-10,1.822358519791401261290e-12,1.822358519840979681392e-12,1.085214979368616173521e-02,1.561041753675587111675e-18,0,nan,9.732001551202841955449e-01
8041,1.082412000078359339432e-02,1.082278919492392668939e-02,6.691441669042682043841e-10,1.803522038991401955085e-12,1.803522039040980375187e-12,1.082412000078359337653e-02,1.643338386035317240195e-18,0,nan,9.732682971040506476586e-01
8061,1.079755926065462172433e-02,1.079623497742999616478e-02,6.641955058968959831647e-10,1.785808277152532435272e-12,1.785808277202110855374e-12,1.079755926065462170739e-02,1.568934102248117549131e-18,0,nan,9.733328722938848039038e-01
8082,1.076981042913519813177e-02,1.076849294319713371395e-02,6.590517898238285821449e-10,1.767442259181081861995e-12,1.767442259230660282097e-12,1.076981042913519811822e-02,1.258381217129469554628e-18,0,nan,9.734003407408912234662e-01
8103,1.074220387139657343576e-02,1.074089313054072525289e-02,6.539610494435950610076e-10,1.749311745343390687626e-12,1.749311745392969107728e-12,1.074220387139657342052e-02,1.419317044538201046397e-18,0,nan,9.734674680705096074277e-01
8123,1.071604318553460073918e-02,1.071473882051990590016e-02,6.491613545414474435418e-10,1.732260230862598920021e-12,1.732260230912177340122e-12,1.071604318553460072224e-02,1.580868857261970165213e-18,0,nan,9.735310840858578311594e-01
8144,1.068871126481171270688e-02,1.068741354448715339248e-02,6.441720919213311641362e-10,1.714579152339065268354e-12,1.714579152388643688455e-12,1.068871126481171268824e-02,1.743402396970152229986e-18,0,nan,9.735975528457901808201e-01
8165,1.066151842731668559665e-02,1.066022730103282513997e-02,6.392338265959127049075e-10,1.697123091172857807199e-12,1.697123091222436227300e-12,1.066151842731668557886e-02,1.668401364552830638613e-18,0,nan,9.736636880404122386455e-01
8186,1.063446361402560383873e-02,1.063317903164651020847e-02,6.343459086463994348977e-10,1.679888619620665588087e-12,1.679888619670244008188e-12,1.063446361402560382264e-02,1.513346284490184442345e-18,0,nan,9.737294921770664165640e-01
8207,1.060754577663983413270e-02,1.060626768853658828961e-02,6.295076980679388672812e-10,1.662872370704153988346e-12,1.662872370753732408447e-12,1.060754577663983411745e-02,1.437334645696630586815e-18,0,nan,9.737949677380091844455e-01
8228,1.058076387745058322408e-02,1.057949223449488572051e-02,6.247185645936330808339e-10,1.646071036981964087765e-12,1.646071037031542507866e-12,1.058076387745058320714e-02,1.601080899384726588624e-18,0,nan,9.738601171807242035724e-01
8249,1.055411688920550310871e-02,1.055285164276337719145e-02,6.199778875221143604820e-10,1.629481369349560857758e-12,1.629481369399139277859e-12,1.055411688920550309177e-02,1.605123301449551434910e-18,0,nan,9.739249429382307688221e-01
8270,1.052760379497730769300e-02,1.052634489690289721963e-02,6.152850555486012040654e-10,1.613100175866230229712e-12,1.613100175915808649814e-12,1.052760379497730767690e-02,1.528707416355271030085e-18,0,nan,9.739894474193876675473e-01
8291,1.050122358803436556932e-02,1.049997099066382607533e-02,6.106394665993558459277e-10,1.596924320608544317493e-12,1.596924320658122737595e-12,1.050122358803436555323e-02,1.532547694362932327751e-18,0,nan,9.740536330091925063283e-01
8313,1.047372862483845176925e-02,1.047248257760141562746e-02,6.058226842036619659669e-10,1.580195068233828733015e-12,1.580195068283407153117e-12,1.047372862483845175400e-02,1.455698691144250615302e-18,0,nan,9.741205355974767252244e-01
8334,1.044761742149299378558e-02,1.044637757884116390738e-02,6.012719903939131438455e-10,1.564430112682342838456e-12,1.564430112731921258557e-12,1.044761742149299377034e-02,1.459336845471761664522e-18,0,nan,9.741840755620117900957e-01
8355,1.042163609887036998492e-02,1.042040241457215252431e-02,5.967667599860325149274e-10,1.548861272262510570010e-12,1.548861272312088990112e-12,1.042163609887036996713e-02,1.706804164297040113032e-18,0,nan,9.742473037596250595650e-01
8377,1.039455582235337180690e-02,1.039332854057661244097e-02,5.920951401702429931417e-10,1.532758222850405621951e-12,1.532758222899984042053e-12,1.039455582235337178742e-02,1.874227058837243775168e-18,0,nan,9.743132109306977726667e-01
8398,1.036883743997718862869e-02,1.036761622331285864187e-02,5.876812436251921555234e-10,1.517581894533488176563e-12,1.517581894583066596665e-12,1.036883743997718861091e-02,1.715495299768094343981e-18,0,nan,9.743758078735366314057e-01
8420,1.034203053372589692679e-02,1.034081562288904465332e-02,5.831040914995605817145e-10,1.501883804471282307552e-12,1.501883804520860727654e-12,1.034203053372589690731e-02,1.883745916560378275492e-18,0,nan,9.744410586869512906974e-01
8441,1.031657111978867941913e-02,1.031536218269605499760e-02,5.787792260048341757281e-10,1.487088172779122175980e-12,1.487088172828700596081e-12,1.031657111978867940218e-02,1.642082310913493959081e-18,0,nan,9.745030337912842160011e-01
8463,1.029003346481847428387e-02,1.028883073879682081088e-02,5.742941657325643661367e-10,1.471782882399704776688e-12,1.471782882449283196790e-12,1.029003346481847427032e-02,1.317053749378441362327e-18,0,nan,9.745676380134109663238e-01
8484,1.026482912711189903965e-02,1.026363228529245614613e-02,5.700560977990134279050e-10,1.457356544737087020195e-12,1.457356544786665440296e-12,1.026482912711189902440e-02,1.485323609557947962557e-18,0,nan,9.746290005090153619810e-01
8506,1.023855668678056808853e-02,1.023736596316477505044e-02,5.656608248860309836213e-10,1.442432318225862876815e-12,1.442432318275441296916e-12,1.023855668678056807328e-02,1.489134994023417850182e-18,0,nan,9.746929677132784357817e-01
8528,1.021241840278270269236e-02,1.021123375057236286959e-02,5.613106209415045607810e-10,1.427698648861067061659e-12,1.427698648910645481761e-12,1.021241840278270267626e-02,1.575887841948042309656e-18,0,nan,9.747566126423123472307e-01
8550,1.018641325007543656802e-02,1.018523462294845340548e-02,5.570049097736734662971e-10,1.413152624320174331715e-12,1.413152624369752751816e-12,1.018641325007543655362e-02,1.413604548511368150946e-18,0,nan,9.748199377280124764420e-01
8572,1.016054021403281281427e-02,1.015936756613715032927e-02,5.527431240079264140026e-10,1.398791384077389519315e-12,1.398791384126967939416e-12,1.016054021403281280072e-02,1.333839232027376770401e-18,0,nan,9.748829453778493972765e-01
8594,1.013479829031378434111e-02,1.013363157626151931559e-02,5.485247049297907479109e-10,1.384612118353473279465e-12,1.384612118403051699567e-12,1.013479829031378432671e-02,1.420803817781486383674e-18,0,nan,9.749456379751749188298e-01
8616,1.010918648473221654532e-02,1.010802565959368080684e-02,5.443491023311089360631e-10,1.370612067089461323861e-12,1.370612067139039743962e-12,1.010918648473221653092e-02,1.424403449780117243618e-18,0,nan,9.750080178795235363539e-01
8638,1.008370381312885686507e-02,1.008254883242686807000e-02,5.402157743593297307783e-10,1.356788518943674631136e-12,1.356788518993253051237e-12,1.008370381312885684982e-02,1.512003261215043993085e-18,0,nan,9.750700874269093708130e-01
8660,1.005834930124523658697e-02,1.005720012094941594743e-02,5.361241873698432236554e-10,1.343138810311434791709e-12,1.343138810361013211810e-12,1.005834930124523657342e-02,1.347390784528728301494e-18,0,nan,9.751318489301186736738e-01
8682,1.003312198459947097339e-02,1.003197856112064640231e-02,5.320738157812908056149e-10,1.329660324366914821384e-12,1.329660324416493241485e-12,1.003312198459947095984e-02,1.350778668581076910832e-18,0,nan,9.751933046789979778104e-01
8704,1.000802090836392443429e-02,1.000688319854861761539e-02,5.280641419337827782692e-10,1.316350490126571450448e-12,1.316350490176149870550e-12,1.000802090836392442158e-02,1.269531141586269325977e-18,0,nan,9.752544569407379658650e-01
8727,9.981912826322376105468e-03,9.980781044209172268125e-03,5.239151714803018663424e-10,1.302613247056725538364e-12,1.302613247106303958466e-12,9.981912826322376092762e-03,1.272851649766969037258e-18,0,nan,9.753180667940571319592e-01
8749,9.957067035047547983702e-03,9.955940879663706096532e-03,5.199871632106068543449e-10,1.289640562161355243986e-12,1.289640562210933664088e-12,9.957067035047547969302e-03,1.446164824705766738217e-18,0,nan,9.753786052545185399575e-01
8771,9.932344634531222083962e-03,9.931224064017035811789e-03,5.160983235447212075062e-10,1.276828972173904186013e-12,1.276828972223482606115e-12,9.932344634531222068715e-03,1.535044706118073719589e-18,0,nan,9.754388469957794777828e-01
8794,9.906629424576179656413e-03,9.905514648481875475236e-03,5.120740695821321009001e-10,1.263604683567210077222e-12,1.263604683616788497323e-12,9.906629424576179640320e-03,1.624530938636600483174e-18,0,nan,9.755015121055735427872e-01
8817,9.881047038291496856521e-03,9.879938011785478507985e-03,5.080915457007260788574e-10,1.250551162856882726841e-12,1.250551162906461146943e-12,9.881047038291496842969e-03,1.371567922260608279659e-18,0,nan,9.755638577535741706075e-01
8839,9.856700269744425129007e-03,9.855596701319901955161e-03,5.043207254275640945867e-10,1.238222544331488386400e-12,1.238222544381066806501e-12,9.856700269744425115454e-03,1.374955795061444999539e-18,0,nan,9.756231960414827496719e-01
8862,9.831374796644615168189e-03,9.830276891423196489659e-03,5.004182946644952789726e-10,1.225495544658266030131e-12,1.225495544707844450233e-12,9.831374796644615157178e-03,1.120029349106295277165e-18,0,nan,9.756849236872530849087e-01
8884,9.807271919987942354570e-03,9.806179391047511505680e-03,4.967231197309805932409e-10,1.213474544843514364900e-12,1.213474544893092785001e-12,9.807271919987942344405e-03,1.036414147581226726485e-18,0,nan,9.757436752419242937274e-01
8907,9.782199509006843419649e-03,9.781112558606357509461e-03,4.928987787147987963114e-10,1.201064313782213963478e-12,1.201064313831792383580e-12,9.782199509006843408638e-03,1.125659756189521922180e-18,0,nan,9.758047940381725154696e-01
8930,9.757254978542204218766e-03,9.756173564060527329490e-03,4.891135960116235658109e-10,1.188812330393787634654e-12,1.188812330443366054756e-12,9.757254978542204206907e-03,1.215348096123233021059e-18,0,nan,9.758656051208409468395e-01
8953,9.732437352635062669980e-03,9.731361431884163332501e-03,4.853670717128792378631e-10,1.176716179347900142520e-12,1.176716179397478562622e-12,9.732437352635062658969e-03,1.131415278139401971795e-18,0,nan,9.759261108102635176608e-01
8976,9.707745665233039905024e-03,9.706675196452503347770e-03,4.816587135488847772920e-10,1.164773488215011253026e-12,1.164773488264589673128e-12,9.707745665233039891471e-03,1.396052968775781106418e-18,0,nan,9.759863134034872591432e-01
8999,9.683178960064953305337e-03,9.682113901916576937694e-03,4.779880367530186360447e-10,1.152981926597712830989e-12,1.152981926647291251091e-12,9.683178960064953290937e-03,1.487069500905569931404e-18,0,nan,9.760462151745638672055e-01
9022,9.658736290517329262757e-03,9.657676602079799923410e-03,4.743545639286371039223e-10,1.141339205281803669244e-12,1.141339205331382089345e-12,9.658736290517329247510e-03,1.578528763182619929091e-18,0,nan,9.761058183748368920186e-01
9045,9.634416719512782151142e-03,9.633362360276433679716e-03,4.707578249186835118201e-10,1.129843075406604991541e-12,1.129843075456183411642e-12,9.634416719512782136743e-03,1.494595938969442833470e-18,0,nan,9.761651252332246322106e-01
9068,9.610219319390226705900e-03,9.609170249251876433496e-03,4.671973566779272409042e-10,1.118491327654033307924e-12,1.118491327703611728026e-12,9.610219319390226688959e-03,1.762775477028436872461e-18,0,nan,9.762241379564988139105e-01
9091,9.586143171786891605515e-03,9.585099351044754373336e-03,4.636727031477730054813e-10,1.107281791455960593221e-12,1.107281791505539013322e-12,9.586143171786891591115e-03,1.502122370308702152617e-18,0,nan,9.762828587295591081362e-01
9115,9.561148526779073597162e-03,9.560110141767890419481e-03,4.600325023401410954674e-10,1.095734198551772987005e-12,1.095734198601351407106e-12,9.561148526779073582763e-03,1.506049201410531734767e-18,0,nan,9.763438236529208739760e-01
9138,9.537317338643829809596e-03,9.536284123126411335536e-03,4.565796458512605350053e-10,1.084808677222022547841e-12,1.084808677271600967942e-12,9.537317338643829796043e-03,1.420999917991186730704e-18,0,nan,9.764019545360725645762e-01
9162,9.512576352916339252632e-03,9.511548490600579675280e-03,4.530134074744017353600e-10,1.073552925103543018817e-12,1.073552925153121438918e-12,9.512576352916339238232e-03,1.513739240464390976600e-18,0,nan,9.764623085641781595609e-01
9185,9.488986404440273767501e-03,9.487963633329364103036e-03,4.496305291717742989121e-10,1.062902826843163448868e-12,1.062902826892741868969e-12,9.488986404440273753102e-03,1.517502448584495755136e-18,0,nan,9.765198584103265237732e-01
9209,9.464495235800071050508e-03,9.463477737023907662294e-03,4.461363842482820656142e-10,1.051930109166376143212e-12,1.051930109215954563314e-12,9.464495235800071036956e-03,1.431933433153992914230e-18,0,nan,9.765796106883861619607e-01
9232,9.441142882115494288473e-03,9.440130397828272763618e-03,4.428217202909172896950e-10,1.041547143888602546096e-12,1.041547143938180966197e-12,9.441142882115494274921e-03,1.435475272992803780488e-18,0,nan,9.766365881740475731604e-01
9256,9.416897765581893446595e-03,9.415890474383239011874e-03,4.393978562313385151503e-10,1.030848962782034648144e-12,1.030848962831613068246e-12,9.416897765581893433043e-03,1.439171104267729215398e-18,0,nan,9.766957476655124232396e-01
9280,9.392776864917660024191e-03,9.391774726953457905005e-03,4.360091988052485635818e-10,1.020287789049308219809e-12,1.020287789098886639911e-12,9.392776864917660010638e-03,1.442866933918972754523e-18,0,nan,9.767546078572058302529e-01
9303,9.369776680759122226079e-03,9.368779444289915198094e-03,4.327943544886940399633e-10,1.010293283841267396054e-12,1.010293283890845816155e-12,9.369776680759122213374e-03,1.356008221082290418495e-18,0,nan,9.768107367862456635052e-01
9327,9.345896286831355182920e-03,9.344904126722535370932e-03,4.294733423297775306297e-10,9.999943673239614682039e-13,9.999943673735398883054e-13,9.345896286831355170214e-03,1.359473058428534344877e-18,0,nan,9.768690173971395705440e-01
9351,9.322137319768282298775e-03,9.321150197354250193225e-03,4.261862214676667644951e-10,9.898263529932153616467e-13,9.898263530427937817482e-13,9.322137319768282287763e-03,1.181212841711240995201e-18,0,nan,9.769270053511361311246e-01
9375,9.298498855705894078802e-03,9.297516732712757443745e-03,4.229325606724698461771e-10,9.797872493180957830525e-13,9.797872493676742031540e-13,9.298498855705894066944e-03,1.275309213409584437702e-18,0,nan,9.769847028491926212179e-01
9399,9.274979980129239159112e-03,9.274002818669864979984e-03,4.197119352818923472206e-10,9.698751000274729240409e-13,9.698751000770513441424e-13,9.274979980129239148101e-03,1.187218553344248759596e-18,0,nan,9.770421120702363821145e-01
9423,9.251579787754455970758e-03,9.250607550323597219721e-03,4.165239270848382302476e-10,9.600879833983598274555e-13,9.600879834479382475569e-13,9.251579787754455961441e-03,1.007110421522810487831e-18,0,nan,9.770992351714399021950e-01
9447,9.228297382412586278140e-03,9.227330031882082184951e-03,4.133681242073624926982e-10,9.504240115603704344269e-13,9.504240116099488545283e-13,9.228297382412586270517e-03,8.260783337798892871585e-19,0,nan,9.771560742884917958608e-01
9471,9.205131876935139228735e-03,9.204169376549187762009e-03,4.102441210009222110670e-10,9.408813298158916592172e-13,9.408813298654700793187e-13,9.205131876935139221959e-03,7.361397608016202145281e-19,0,nan,9.772126315358637257610e-01
9496,9.181124502836117586979e-03,9.180167015995511042510e-03,4.070233350653297468584e-10,9.310680481322640308947e-13,9.310680481818424509962e-13,9.181124502836117581050e-03,6.458065816391574880806e-19,0,nan,9.772712478608619945052e-01
9520,9.158194950284288506728e-03,9.157242239681922284067e-03,4.039630221014241395720e-10,9.217673767083870038161e-13,9.217673767579654239176e-13,9.158194950284288499105e-03,8.324016431919327986994e-19,0,nan,9.773272361024399604496e-01
9544,9.135379653293775019051e-03,9.134431683278105988980e-03,4.009333121069658615345e-10,9.125825511233189749137e-13,9.125825511728973950152e-13,9.135379653293775012275e-03,7.417604779666940919163e-19,0,nan,9.773829487781375087896e-01
9569,9.111734296248417496031e-03,9.110791226814749325213e-03,3.978094950839914028071e-10,9.031363493706075007090e-13,9.031363494201859208597e-13,9.111734296248417490949e-03,5.577640346271181141587e-19,0,nan,9.774406919772270544941e-01
9593,9.089149634887491540402e-03,9.088211234346293338568e-03,3.948410874696919203513e-10,8.941827115321687831259e-13,8.941827115817472032767e-13,9.089149634887491535320e-03,5.591499631625011901778e-19,0,nan,9.774958483252074372826e-01
9618,9.065742701756899035778e-03,9.064809127870157166019e-03,3.917803175233049981229e-10,8.849736795908408701729e-13,8.849736796404192903236e-13,9.065742701756899030696e-03,5.605936381297139190618e-19,0,nan,9.775530163603085934414e-01
9643,9.042456026512534645863e-03,9.041527242134489067673e-03,3.887511017306895115364e-10,8.758828976797945446631e-13,8.758828977293729648138e-13,9.042456026512534639934e-03,6.557101979147659703739e-19,0,nan,9.776098942525037069568e-01
9667,9.020213098670740888979e-03,9.019288877627290648856e-03,3.858723641795904506472e-10,8.672653093147777288878e-13,8.672653093643561490386e-13,9.020213098670740884744e-03,4.695193661107202214989e-19,0,nan,9.776642261098493747427e-01
9692,8.997159455975188317511e-03,8.996239952733154534499e-03,3.829038238216134743394e-10,8.584010555935333452394e-13,8.584010556431117653902e-13,8.997159455975188314123e-03,3.765779416932615593099e-19,0,nan,9.777205416983538100091e-01
9717,8.974223362060762490933e-03,8.973308540585801249269e-03,3.799656551036037375681e-10,8.496497659381174032700e-13,8.496497659876958234208e-13,8.974223362060762485851e-03,5.663105851600700993940e-19,0,nan,9.777765736071722124396e-01
9742,8.951403920094002590168e-03,8.950493744717831075502e-03,3.770574705951983398739e-10,8.410097172110137321854e-13,8.410097172605921523361e-13,8.951403920094002585086e-03,5.677542571972812580242e-19,0,nan,9.778323239763803653951e-01
9767,8.928700242341992987600e-03,8.927794677757752647379e-03,3.741788887815588094453e-10,8.324792168625578224804e-13,8.324792169121362426312e-13,8.928700242341992983365e-03,4.743316072128120183616e-19,0,nan,9.778877949245675307985e-01
9792,8.906111450057215251261e-03,8.905210461314905263077e-03,3.713295339582631941914e-10,8.240566023119591063617e-13,8.240566023615375265125e-13,8.906111450057215247026e-03,4.755346662818029143446e-19,0,nan,9.779429885491055655152e-01
9817,8.883636673364144172069e-03,8.882740225866123976540e-03,3.685090361283271132332e-10,8.157402403423792183804e-13,8.157402403919576385311e-13,8.883636673364144167834e-03,4.767377248745234037871e-19,0,nan,9.779979069264140039059e-01
9842,8.861275051147557062583e-03,8.860383110644116746955e-03,3.657170309013053837203e-10,8.075285265097124720946e-13,8.075285265592908922454e-13,8.861275051147557057501e-03,5.735289395929138721562e-19,0,nan,9.780525521122211752342e-01
9867,8.839025730942526213566e-03,8.838138263527523554268e-03,3.629531593944270482324e-10,7.994198845647245530541e-13,7.994198846143029732049e-13,8.839025730942526205943e-03,8.624589131584995312144e-19,0,nan,9.781069261418214228800e-01
9893,8.816004660824093910040e-03,8.815121809818081597578e-03,3.601081973723595794674e-10,7.910945712136633363697e-13,7.910945712632417565205e-13,8.816004660824093901570e-03,9.607900402075357090363e-19,0,nan,9.781631896560210562459e-01
9918,8.793981828952487845716e-03,8.793103382913842472405e-03,3.574006283219255877539e-10,7.831914230625162196268e-13,7.831914231120946397775e-13,8.793981828952487835552e-03,1.155835384329234586747e-18,0,nan,9.782170167540018808155e-01
9943,8.772068759609468543783e-03,8.771194685650371257067e-03,3.547201348202685487714e-10,7.753867223797352061544e-13,7.753867224293136263052e-13,8.772068759609468534465e-03,1.062162492694837426766e-18,0,nan,9.782705787601839698899e-01
9969,8.749394723716821977855e-03,8.748525162184085711501e-03,3.519607804758241859213e-10,7.673726890408347510290e-13,7.673726890904131711798e-13,8.749394723716821967690e-03,1.161725546511139348566e-18,0,nan,9.783260041388453954613e-01
9994,8.727703040331990839422e-03,8.726837784796015593470e-03,3.493344796844527607303e-10,7.597642967113700748617e-13,7.597642967609484950125e-13,8.727703040331990831798e-03,8.734596594384955670006e-19,0,nan,9.783790314000668784694e-01
10000,8.722513032487117928408e-03,8.721648805630618452421e-03,3.487080581726719424123e-10,7.579523320503115195588e-13,7.579523320998899397096e-13,8.722513032487117922479e-03,6.797617393859547801096e-19,0,nan,9.783917193009146816111e-01
10020,8.705257501176947984299e-03,8.704396690034651129476e-03,3.466307718017666275513e-10,7.519513312755821429291e-13,7.519513313251605630798e-13,8.705257501176947978370e-03,6.811091607546901770271e-19,0,nan,9.784339048118484212947e-01
10046,8.682927123503065551822e-03,8.682070722596996727355e-03,3.439548929036615146877e-10,7.442385395419011825791e-13,7.442385395914796027299e-13,8.682927123503065547587e-03,4.877577199522612635789e-19,0,nan,9.784884999993834227673e-01
10060,8.670950463791498125191e-03,8.670096423602506884583e-03,3.425254364440184784569e-10,7.401264499893576129432e-13,7.401264500389360330940e-13,8.670950463791498122650e-03,2.930588581233537467044e-19,0,nan,9.785177829085190194286e-01
10071,8.661563386116397341933e-03,8.660711193935075867115e-03,3.414078439509932367648e-10,7.369154307560122655524e-13,7.369154308055906857032e-13,8.661563386116397338545e-03,3.911686191026473393468e-19,0,nan,9.785407349602802790610e-01
10097,8.639456342637738585129e-03,8.638608494701481060866e-03,3.387855204646294496895e-10,7.293946938610924825245e-13,7.293946939106709026753e-13,8.639456342637738585129e-03,0.000000000000000000000e+00,0,nan,9.785947905165148964649e-01
10120,8.619993974996600958332e-03,8.619149942413796130796e-03,3.364881129940863889660e-10,7.228215549246665838013e-13,7.228215549742450039520e-13,8.619993974996600957485e-03,9.826375165820627406166e-20,0,nan,9.786423820689112260834e-01
10123,8.617461868517533942601e-03,8.616618331690044704497e-03,3.361899841458117556188e-10,7.219696570430984434112e-13,7.219696570926768635620e-13,8.617461868517533941754e-03,9.829262492576782579760e-20,0,nan,9.786485740432003720894e-01
10149,8.595579106077343939494e-03,8.594739847558493135309e-03,3.336208938258284097932e-10,7.146388626733490552509e-13,7.146388627229274754017e-13,8.595579106077343937800e-03,1.970857197173420199416e-19,0,nan,9.787020875904614057670e-01
10175,8.573807206330147207720e-03,8.572972193651718392965e-03,3.310779135369756914852e-10,7.074008789595752176521e-13,7.074008790091536378029e-13,8.573807206330147206026e-03,1.975861893952841642365e-19,0,nan,9.787553331878603832174e-01
10180,8.569632941830426761234e-03,8.568798741964980364462e-03,3.305918444453085537249e-10,7.060194810334983163134e-13,7.060194810830767364642e-13,8.569632941830426760387e-03,9.884121677134268610249e-20,0,nan,9.787655421753920708750e-01
10201,8.552145328870518256384e-03,8.551314529892020377141e-03,3.285607124202901103009e-10,7.002542994238653946991e-13,7.002542994734438148498e-13,8.552145328870518254690e-03,1.980866588865996204234e-19,0,nan,9.788083128446546470861e-01
10227,8.530592641766466350059e-03,8.529766024671008985596e-03,3.260689646351465864132e-10,6.931977423924487109835e-13,6.931977424420271311342e-13,8.530592641766466349212e-03,9.929356409625739665096e-20,0,nan,9.788610285500499205279e-01
10240,8.519856986909740312264e-03,8.519032448924481946522e-03,3.248325352670743974857e-10,6.897027972022258727653e-13,6.897027972518042929161e-13,8.519856986909740308876e-03,3.976747255526550253601e-19,0,nan,9.788872880371783710002e-01
10253,8.509148321452906246004e-03,8.508325854743136990582e-03,3.236023492706802548392e-10,6.862298504970180765855e-13,6.862298505465964967362e-13,8.509148321452906242616e-03,3.981751946284901671972e-19,0,nan,9.789134822734499443786e-01
10280,8.486993044540559893832e-03,8.486174854847108145067e-03,3.210671262655127813012e-10,6.790863794459852906171e-13,6.790863794955637107679e-13,8.486993044540559892138e-03,1.996073150546935890104e-19,0,nan,9.789676782476754198360e-01
10300,8.470655972609577085456e-03,8.469840929602332997163e-03,3.192062318006620728788e-10,6.738547732612943032886e-13,6.738547733108727234394e-13,8.470655972609577082068e-03,3.999845820645943147356e-19,0,nan,9.790076438961085552432e-01
10306,8.465767109599592491956e-03,8.464953007058645431333e-03,3.186507686449667880358e-10,6.722951231743052998269e-13,6.722951232238837199777e-13,8.465767109599592488568e-03,4.002155676093776545791e-19,0,nan,9.790196039486229228135e-01
10332,8.444647089339273548868e-03,8.443837043400080677173e-03,3.162585977303460994077e-10,6.655885518846096187489e-13,6.655885519341880388997e-13,8.444647089339273542092e-03,8.024330094965035931189e-19,0,nan,9.790712735325552858439e-01
10359,8.422826016402928464001e-03,8.422020151078316173337e-03,3.137996966686499499716e-10,6.587123139900923581640e-13,6.587123140396707783148e-13,8.422826016402928458919e-03,6.033839086345294260696e-19,0,nan,9.791246613536711538065e-01
10360,8.422019994178467839297e-03,8.421214283069407952235e-03,3.137091165585571200043e-10,6.584593479559218682132e-13,6.584593480055002883640e-13,8.422019994178467833368e-03,7.040152641383599040970e-19,0,nan,9.791266334427778958525e-01
10385,8.401919458456738427506e-03,8.401117588393969511398e-03,3.114558994059181918219e-10,6.521744786578887395131e-13,6.521744787074671596638e-13,8.401919458456738422423e-03,6.048853132495152836584e-19,0,nan,9.791758146919912073817e-01
10412,8.380318377504193104205e-03,8.379520624999829123258e-03,3.090465960354125611081e-10,6.454708113411728121152e-13,6.454708113907512322660e-13,8.380318377504193101664e-03,3.032222318168877439586e-19,0,nan,9.792286704325894004320e-01
10420,8.373939373089558818449e-03,8.373142834512391986432e-03,3.083375027840631865662e-10,6.435010985539638022414e-13,6.435010986035422223922e-13,8.373939373089558815061e-03,4.046042893390512579703e-19,0,nan,9.792442798321260244649e-01
10439,8.358828090996033765801e-03,8.358034424414256633906e-03,3.066620786548360505638e-10,6.388530576405259427936e-13,6.388530576901043629444e-13,8.358828090996033760719e-03,6.080036134491443894156e-19,0,nan,9.792812581689766996502e-01
10466,8.337447748644506121783e-03,8.336658136672770575798e-03,3.043020293462335037368e-10,6.323198996449497074052e-13,6.323198996945281275560e-13,8.337447748644506116701e-03,6.095627626994196911841e-19,0,nan,9.793335799361375281955e-01
10480,8.326404650618251026349e-03,8.325617128815116015145e-03,3.030878292579102722844e-10,6.289652119984825922090e-13,6.289652120480610123598e-13,8.326404650618251021267e-03,6.103712102375950957785e-19,0,nan,9.793606056984983001114e-01
10492,8.316962396695824033088e-03,8.316176659866905242763e-03,3.020522225379894983534e-10,6.261074559703719145786e-13,6.261074560199503347294e-13,8.316962396695824029700e-03,4.073761101003947919901e-19,0,nan,9.793837143650528494969e-01
10519,8.295795431174112455400e-03,8.295013688414211244253e-03,2.997392972826276114823e-10,6.197366135371185679886e-13,6.197366135866969881393e-13,8.295795431174112452859e-03,3.063116566512605876458e-19,0,nan,9.794355198836420310594e-01
10540,8.279406581637405609986e-03,8.278627924357312166272e-03,2.979566553393161442309e-10,6.148374575182799270973e-13,6.148374575678583472481e-13,8.279406581637405607445e-03,3.069179918520623945776e-19,0,nan,9.794756331702016329942e-01
10546,8.274735940969673625245e-03,8.273958161900148091510e-03,2.974499264422937812050e-10,6.134465981823633854503e-13,6.134465982319418056011e-13,8.274735940969673621857e-03,4.094549739336049034999e-19,0,nan,9.794870653428520479227e-01
10573,8.253783109547003142544e-03,8.253009264096525684872e-03,2.951838109363455401185e-10,6.072361824597359509080e-13,6.072361825093143710588e-13,8.253783109547003140003e-03,3.078708039739568010967e-19,0,nan,9.795383526976825656592e-01
10600,8.232936128621564555878e-03,8.232166187022245455008e-03,2.929406562296605079875e-10,6.011041606149739710892e-13,6.011041606645523912400e-13,8.232936128621564552490e-03,4.115338362991131554067e-19,0,nan,9.795893838835744711993e-01
10627,8.212194198055828462006e-03,8.211428130839397994102e-03,2.907201722522418635386e-10,5.950493481489023801973e-13,5.950493481984808003480e-13,8.212194198055828458618e-03,4.125732669375152575744e-19,0,nan,9.796401608166539658803e-01
10655,8.190794159489891014949e-03,8.190032079342724883033e-03,2.884410884575228590514e-10,5.888505910243792251702e-13,5.888505910739576453210e-13,8.190794159489891009020e-03,7.238895905973255421357e-19,0,nan,9.796925518528267759011e-01
10660,8.186984455852017816639e-03,8.186223084405058973650e-03,2.880366184475921854575e-10,5.877521783501789747264e-13,5.877521783997573948771e-13,8.186984455852017810710e-03,7.242264429294129574761e-19,0,nan,9.797018789965897531190e-01
10682,8.170263778726797667923e-03,8.169505513845779536350e-03,2.862659065031662642197e-10,5.829494791836016386934e-13,5.829494792331800588441e-13,8.170263778726797662841e-03,6.220359368027380436807e-19,0,nan,9.797428167114805080615e-01
10709,8.149836067173947010870e-03,8.149081588977945928960e-03,2.841125408948394197343e-10,5.771221053077646733375e-13,5.771221053573430934883e-13,8.149836067173947000705e-03,1.247190162264972964991e-18,0,nan,9.797928330207192079248e-01
10720,8.141542923814910874214e-03,8.140789980214032486859e-03,2.832414355050099521553e-10,5.747688758609880585595e-13,5.747688759105664787103e-13,8.141542923814910864896e-03,1.144422194537965423647e-18,0,nan,9.798131392020088326674e-01
10737,8.128759395760536229850e-03,8.128008814613047247503e-03,2.819021726428488516955e-10,5.711556087043230727982e-13,5.711556087539014929489e-13,8.128759395760536218839e-03,1.354625937144700334658e-18,0,nan,9.798444412255638836769e-01
10764,8.108538456884314065166e-03,8.107791605078145157180e-03,2.797924081699085860505e-10,5.654750506294905411109e-13,5.654750506790689612616e-13,8.108538456884314055849e-03,1.149080376117187129487e-18,0,nan,9.798939569044103617607e-01
10780,8.096603083784931556905e-03,8.095858428857298846673e-03,2.785521037739403758402e-10,5.621421040362977240453e-13,5.621421040858761441961e-13,8.096603083784931546740e-03,1.255390101486861879106e-18,0,nan,9.799231847401035734374e-01
10792,8.087674588452363740164e-03,8.086931574828312607540e-03,2.776266822601363133124e-10,5.596584971627154682055e-13,5.596584972122938883563e-13,8.087674588452363730846e-03,1.152044672160857778504e-18,0,nan,9.799450498376632174842e-01
10820,8.066917820151463755122e-03,8.066178615196219708066e-03,2.754832504639877450902e-10,5.539165400785397831262e-13,5.539165401281182032769e-13,8.066917820151463746652e-03,1.050008151983871979261e-18,0,nan,9.799958834125608911326e-01
10840,8.052156672587442701097e-03,8.051420170207890135860e-03,2.739657185348835472205e-10,5.498601782905660654161e-13,5.498601783401444855669e-13,8.052156672587442694320e-03,8.415464146522809261207e-19,0,nan,9.800320354109630711275e-01
10847,8.047003026079958475737e-03,8.046267466101052857250e-03,2.734372160085402529210e-10,5.484492288659128187074e-13,5.484492289154912388582e-13,8.047003026079958468114e-03,9.473460492784652164120e-19,0,nan,9.800446577181568677886e-01
10875,8.026454246025113299962e-03,8.025722437617564525072e-03,2.713367472970335318962e-10,5.428504857479952150049e-13,5.428504857975736351556e-13,8.026454246025113293186e-03,8.442412266151228534970e-19,0,nan,9.800949875602092389772e-01
10900,8.008195607532238921132e-03,8.007467124540296866633e-03,2.694794701977122469623e-10,5.379118583753858105242e-13,5.379118584249642306750e-13,8.008195607532238916050e-03,6.346245687037986635541e-19,0,nan,9.801397105864007377476e-01
10903,8.006010152046426096599e-03,8.005282066580476667569e-03,2.692577372382956676593e-10,5.373230037736362155911e-13,5.373230038232146357419e-13,8.006010152046426091517e-03,6.347978065237320789821e-19,0,nan,9.801450638301703374559e-01
10931,7.985669946143701065084e-03,7.984945555280182337239e-03,2.671999125003490876509e-10,5.318656972754049468436e-13,5.318656973249833669943e-13,7.985669946143701060849e-03,5.303455771192588271095e-19,0,nan,9.801948884411520296323e-01
10959,7.965432838407249606822e-03,7.964712114093904151065e-03,2.651630039185112239450e-10,5.264774998340921575700e-13,5.264774998836705777208e-13,7.965432838407249605128e-03,2.126771926743584672171e-19,0,nan,9.802444632870578860987e-01
10960,7.964711981512402192001e-03,7.963991387632019739511e-03,2.650906406866940229285e-10,5.262863291727968071521e-13,5.262863292223752273029e-13,7.964711981512402189460e-03,3.190446619615712923688e-19,0,nan,9.802462292214768172535e-01
10987,7.945298046915613067006e-03,7.944580961383472742536e-03,2.631467464214574475888e-10,5.211573638896813393445e-13,5.211573639392597594953e-13,7.945298046915613065312e-03,2.132161543223972320116e-19,0,nan,9.802937902428237572578e-01
11015,7.925264797634833170803e-03,7.924551323394651936487e-03,2.611508789587794195237e-10,5.159042603611432015381e-13,5.159042604107216216889e-13,7.925264797634833169109e-03,2.137551157929975018575e-19,0,nan,9.803428711646547460902e-01
11020,7.921698058262012955581e-03,7.920985226023875271617e-03,2.607965999816608439280e-10,5.149731824175775215899e-13,5.149731824671559417407e-13,7.921698058262012954734e-03,1.069256794470825595624e-19,0,nan,9.803516098656507461034e-01
11043,7.905332324319242901462e-03,7.904622434157983386699e-03,2.591751444300049192229e-10,5.107171782748317027427e-13,5.107171783244101228934e-13,7.905332324319242898921e-03,3.214411156309895345586e-19,0,nan,9.803917078902586373164e-01
11072,7.884793406781479203462e-03,7.884087200304650111205e-03,2.571498021891412409755e-10,5.054133842970694261936e-13,5.054133843466478463444e-13,7.884793406781479200921e-03,3.222784302220748797071e-19,0,nan,9.804420332914615888098e-01
11080,7.879146267766741853693e-03,7.878441072433084729397e-03,2.565948028077792846957e-10,5.039623992988574401288e-13,5.039623993484358602795e-13,7.879146267766741850305e-03,4.300125513442880139579e-19,0,nan,9.804558706735771658335e-01
11100,7.865063748761117502671e-03,7.864361071804376099061e-03,2.552142741969267683845e-10,5.003576525474673380424e-13,5.003576525970457581931e-13,7.865063748761117500977e-03,2.153912477537699710898e-19,0,nan,9.804903785060059559302e-01
11128,7.845432587314189535421e-03,7.844733413482005449793e-03,2.532981221430353711402e-10,4.953649804400621038571e-13,4.953649804896405240079e-13,7.845432587314189532033e-03,4.318604170400623613052e-19,0,nan,9.805384849921176219499e-01
11140,7.837049201821602652171e-03,7.836351521313431105843e-03,2.524827854667773352631e-10,4.932443338942966358464e-13,4.932443339438750559972e-13,7.837049201821602648783e-03,4.323223833059108213366e-19,0,nan,9.805590294155588035351e-01
11157,7.825203364107229886993e-03,7.824507790964837795505e-03,2.513337044157864543126e-10,4.902594724654537307213e-13,4.902594725150321508721e-13,7.825203364107229881911e-03,6.494652531123867098474e-19,0,nan,9.805880597803606495318e-01
11186,7.805078200126165195990e-03,7.804386199928619410652e-03,2.493895473080196866474e-10,4.852195714433772773645e-13,4.852195714929556975153e-13,7.805078200126165191755e-03,5.426165667632955134303e-19,0,nan,9.806373823189331441030e-01
11200,7.795399609730390175285e-03,7.794709324557011892189e-03,2.484581628028635014463e-10,4.828096973927988070824e-13,4.828096974423772272331e-13,7.795399609730390171897e-03,4.346322136953775064433e-19,0,nan,9.806611034876688813848e-01
11214,7.785744994748153734304e-03,7.785056418230825642543e-03,2.475314103993884608274e-10,4.804147659659244843815e-13,4.804147660155029045323e-13,7.785744994748153730916e-03,4.351711738957098469244e-19,0,nan,9.806847665309571402607e-01
11243,7.765822034510191255265e-03,7.765136977229788832822e-03,2.456263203561039607170e-10,4.755008925923602559017e-13,4.755008926419386760525e-13,7.765822034510191252300e-03,3.817516422879289533761e-19,0,nan,9.807335988515108736213e-01
11260,7.754190394141558707948e-03,7.753507387332346875075e-03,2.445186252969313563577e-10,4.726495430642724113855e-13,4.726495431138508315363e-13,7.754190394141558705407e-03,3.277065319008352562717e-19,0,nan,9.807621099215551792078e-01
11272,7.746000782193120369195e-03,7.745319217237356098146e-03,2.437407299363046580929e-10,4.706496859772522262679e-13,4.706496860268306464186e-13,7.746000782193120367501e-03,2.187020040590495342727e-19,0,nan,9.807821845654390266228e-01
11301,7.726280460900125316768e-03,7.725602361630431464952e-03,2.418743902905919024648e-10,4.658601895217951117223e-13,4.658601895713735318730e-13,7.726280460900125314651e-03,2.740752654336144514120e-19,0,nan,9.808305255376270900347e-01
11320,7.713414607015517085774e-03,7.712738764053820759215e-03,2.406619362829795465841e-10,4.627552519373428002348e-13,4.627552519869212203856e-13,7.713414607015517082809e-03,3.843453861139098583822e-19,0,nan,9.808620653939373824274e-01
11330,7.706660301627119775730e-03,7.705985641675177136307e-03,2.400270563707667119043e-10,4.611314636201737504476e-13,4.611314636697521705984e-13,7.706660301627119772766e-03,3.846822358011715028677e-19,0,nan,9.808786236141933575204e-01
11359,7.687139543162765640533e-03,7.686468296427084965446e-03,2.381984868622608731475e-10,4.564625853154471375810e-13,4.564625853650255577318e-13,7.687139543162765636722e-03,4.958474138842160739919e-19,0,nan,9.809264806227245166973e-01
11380,7.673065445718526928752e-03,7.672396654477650497151e-03,2.368859292809946974547e-10,4.531185191481573197340e-13,4.531185191977357398848e-13,7.673065445718526925364e-03,4.415616956463906960584e-19,0,nan,9.809609862358088467412e-01
11388,7.667717431990007836774e-03,7.667049572632563033254e-03,2.363884441179372288722e-10,4.518526479632523033629e-13,4.518526480128307235137e-13,7.667717431990007833385e-03,4.418696723071441153621e-19,0,nan,9.809740983725077004404e-01
11417,7.648393222189098419037e-03,7.647728724632010599422e-03,2.345966940932280206943e-10,4.473007609031310823543e-13,4.473007609527095025051e-13,7.648393222189098415225e-03,4.983593484166330383884e-19,0,nan,9.810214786547590567036e-01
11440,7.633136249238590976718e-03,7.632474399919767531810e-03,2.331885054408439550956e-10,4.437313409255252520965e-13,4.437313409751036722472e-13,7.633136249238590975024e-03,2.219357599803861183218e-19,0,nan,9.810588884413534637927e-01
11446,7.629166175342083737313e-03,7.628505014264355223900e-03,2.328230062825809347635e-10,4.428060491372882691325e-13,4.428060491868666892833e-13,7.629166175342083736042e-03,1.665384383666908942880e-19,0,nan,9.810686232428489044594e-01
11476,7.609377595239449569491e-03,7.608719859316308941647e-03,2.310069224070762085431e-10,4.382155990558315798985e-13,4.382155991054100000492e-13,7.609377595239449565256e-03,5.565717673047385194779e-19,0,nan,9.811171473497052985657e-01
11501,7.592965364807380566347e-03,7.592310462887823576810e-03,2.295079204200948996985e-10,4.344355860446248141952e-13,4.344355860942032343460e-13,7.592965364807380562959e-03,4.462198398429217608772e-19,0,nan,9.811573942542952982810e-01
11505,7.590345976048884213140e-03,7.589691525869608646163e-03,2.292692847018408943686e-10,4.338345718821303805033e-13,4.338345719317088006541e-13,7.590345976048884209752e-03,4.463738279794297382614e-19,0,nan,9.811638178232026443479e-01
11534,7.571409324057241111513e-03,7.570758135060842184716e-03,2.275490307756310319191e-10,4.295081575237822192402e-13,4.295081575733606393910e-13,7.571409324057241109819e-03,2.237451208886449128821e-19,0,nan,9.812102578768219263454e-01
11561,7.553863394036023260607e-03,7.553215219449244833173e-03,2.259628513505228380090e-10,4.255284937246122214403e-13,4.255284937741906415911e-13,7.553863394036023258913e-03,2.242648306092099721732e-19,0,nan,9.812532895332753087362e-01
11564,7.551918865118108234263e-03,7.551271024173077370344e-03,2.257875202382352976306e-10,4.250891592618575046962e-13,4.250891593114359248470e-13,7.551918865118108232992e-03,1.682419320935831785172e-19,0,nan,9.812580586496331547914e-01
11594,7.532528499889236779705e-03,7.531883981239755023655e-03,2.240441445748587185640e-10,4.207268469122052530223e-13,4.207268469617836731731e-13,7.532528499889236778011e-03,2.249000311825585963919e-19,0,nan,9.813056165276556138300e-01
11621,7.515162115468717185879e-03,7.514520565081868906793e-03,2.224904193320699691012e-10,4.168485125769413999191e-13,4.168485126265198200699e-13,7.515162115468717183338e-03,3.381296108745904090654e-19,0,nan,9.813482124707113254036e-01
11623,7.513878901774824302757e-03,7.513237570443098373555e-03,2.223759008033071393556e-10,4.165630098273930141813e-13,4.165630098769714343320e-13,7.513878901774824300216e-03,3.381873563550083139003e-19,0,nan,9.813513599954786658817e-01
11653,7.494683151217867062901e-03,7.494045092294149856340e-03,2.206675146968124953855e-10,4.123096553579734514148e-13,4.123096554075518715656e-13,7.494683151217867061207e-03,2.260356922805094507404e-19,0,nan,9.813984455542754624098e-01
11681,7.476855401127404841027e-03,7.476220373905103495798e-03,2.190887734735407228108e-10,4.083887288272548867403e-13,4.083887288768333068911e-13,7.476855401127404838910e-03,2.832183123156894477197e-19,0,nan,9.814421777923719801117e-01
11683,7.475585235497212187433e-03,7.474950423997686224293e-03,2.189765832699646036869e-10,4.081104498004092137435e-13,4.081104498499876338943e-13,7.475585235497212185315e-03,2.832664335202255673605e-19,0,nan,9.814452936467472963069e-01
11713,7.456584408524727309507e-03,7.455952819719265684638e-03,2.173028841716090703243e-10,4.039645680123786811389e-13,4.039645680619571012897e-13,7.456584408524727309084e-03,5.679765029454580960393e-20,0,nan,9.814919060662107230483e-01
11741,7.438937247363390849987e-03,7.438308644314664605795e-03,2.157561191924131301791e-10,4.001424730118961656773e-13,4.001424730614745858281e-13,7.438937247363390849987e-03,0.000000000000000000000e+00,0,nan,9.815351999279967909777e-01
11743,7.437679931779611149698e-03,7.437051541188565525905e-03,2.156461984409264377509e-10,3.998711994840089025446e-13,3.998711995335873226954e-13,7.437679931779611150545e-03,1.138840276838359530621e-19,0,nan,9.815382845879601885885e-01
11773,7.418871074212690970324e-03,7.418245857603728252939e-03,2.140063104472746693530e-10,3.958295480420730828496e-13,3.958295480916515030004e-13,7.418871074212690970748e-03,5.708637734644752400679e-20,0,nan,9.815844309694939553556e-01
11801,7.401401771720007567719e-03,7.400779495846844454589e-03,2.124907162263728437000e-10,3.921033101609651028916e-13,3.921033102105435230424e-13,7.401401771720007568143e-03,5.722111657893818348534e-20,0,nan,9.816272930187009375510e-01
11803,7.400157112152168815690e-03,7.399535045537155649343e-03,2.123830078312484634888e-10,3.918388315608984399139e-13,3.918388316104768600647e-13,7.400157112152168815266e-03,5.723074080841777613309e-20,0,nan,9.816303469507366333919e-01
11833,7.381537329210791025162e-03,7.380918388842725268280e-03,2.107760814469277752920e-10,3.878982816798157184337e-13,3.878982817293941385844e-13,7.381537329210791023892e-03,1.721253126843285029391e-19,0,nan,9.816760342542583870598e-01
11861,7.364243209889808405180e-03,7.363627166137250920274e-03,2.092908767246954680181e-10,3.842650304229316955737e-13,3.842650304725101157244e-13,7.364243209889808403063e-03,2.875492169096132221708e-19,0,nan,9.817184709241588029863e-01
11864,7.362395073971741685037e-03,7.361779339364209436898e-03,2.091325762111506349288e-10,3.838782812076256972751e-13,3.838782812572041174258e-13,7.362395073971741683343e-03,2.300971188706821678203e-19,0,nan,9.817230060406551112018e-01
11894,7.343964609040968358752e-03,7.343351953125951836594e-03,2.075583162113266727752e-10,3.800374228449732610668e-13,3.800374228945516812175e-13,7.343964609040968357905e-03,1.153372861045026803266e-19,0,nan,9.817682336075287894144e-01
11921,7.327455912762982547126e-03,7.326846007970714443098e-03,2.061549634158880671788e-10,3.766216401088501046885e-13,3.766216401584285248393e-13,7.327455912762982546702e-03,5.779857001793324053502e-20,0,nan,9.818087472295739511559e-01
11925,7.325016490561639063984e-03,7.324406991766543454483e-03,2.059481362796576269246e-10,3.761188672755624241501e-13,3.761188673251408443009e-13,7.325016490561639063137e-03,1.156356369089013270335e-19,0,nan,9.818147339207477863692e-01
11955,7.306772470751398798626e-03,7.306166004054048816643e-03,2.044057167936074038396e-10,3.723746891585230391449e-13,3.723746892081014592957e-13,7.306772470751398797779e-03,1.159243634101001247862e-19,0,nan,9.818595086608283446501e-01
11981,7.291034343563816287951e-03,7.290430486419189752690e-03,2.030813878481790833249e-10,3.691673531354101437518e-13,3.691673531849885639026e-13,7.291034343563816286681e-03,1.742618894674432638500e-19,0,nan,9.818981352524429255892e-01
11986,7.288015550450480321957e-03,7.287412193211549555451e-03,2.028280217609895884960e-10,3.685545219496753422771e-13,3.685545219992537624279e-13,7.288015550450480321957e-03,0.000000000000000000000e+00,0,nan,9.819055445693793185685e-01
12016,7.269955160708523301497e-03,7.269354789908142521476e-03,2.013166418473633893818e-10,3.649041183920276445256e-13,3.649041184416060646764e-13,7.269955160708523301920e-03,5.825572018877137535067e-20,0,nan,9.819498732546621614639e-01
12041,7.254973075072151812670e-03,7.254375176064605284859e-03,2.000686086996145503266e-10,3.618965828471879559068e-13,3.618965828967663760576e-13,7.254973075072151813941e-03,1.751280683931159456107e-19,0,nan,9.819866480491199371228e-01
12047,7.251386559016518264431e-03,7.250789250967652139197e-03,1.997706166131967007484e-10,3.611793899077128357636e-13,3.611793899572912559144e-13,7.251386559016518266125e-03,2.336195816787846529249e-19,0,nan,9.819954516863814832171e-01
12078,7.232912575178089049869e-03,7.232318306502624680205e-03,1.982403813536750159604e-10,3.575020657335098430593e-13,3.575020657830882632101e-13,7.232912575178089050716e-03,1.171081412156353433308e-19,0,nan,9.820408002407410776469e-01
12101,7.219266786926914404682e-03,7.218674758303733233471e-03,1.971151301546780350823e-10,3.548039341995160737797e-13,3.548039342490944939305e-13,7.219266786926914404259e-03,5.866474894570726406221e-20,0,nan,9.820742984211892616267e-01
12109,7.214532487796330676424e-03,7.213941235353489506830e-03,1.967257349983010206459e-10,3.538714237282438295246e-13,3.538714237778222496754e-13,7.214532487796330675577e-03,1.174064915068426593080e-19,0,nan,9.820859206537969822871e-01
12140,7.196245582789613943890e-03,7.195657323672947503161e-03,1.952264795413015467906e-10,3.502867545526718950346e-13,3.502867546022503151854e-13,7.196245582789613943466e-03,5.885242085678997015393e-20,0,nan,9.821308146441583395055e-01
12161,7.183910263008893777370e-03,7.183324018732267789013e-03,1.942195003445026617503e-10,3.478841962843895639239e-13,3.478841963339679840747e-13,7.183910263008893775676e-03,2.358138997408720001122e-19,0,nan,9.821610989216518677663e-01
12171,7.178051153299091212055e-03,7.177465864833522375103e-03,1.937424199872676422871e-10,3.467473614107656133349e-13,3.467473614603440334857e-13,7.178051153299091211208e-03,1.180031918364077199416e-19,0,nan,9.821754839132061172167e-01
12202,7.159948499597602064510e-03,7.159366159336511032444e-03,1.922733642978937942352e-10,3.432525597968608323020e-13,3.432525598464392524528e-13,7.159948499597602062816e-03,2.366030837517629171503e-19,0,nan,9.822199301453085325351e-01
12221,7.148898388900075091820e-03,7.148317844605408929900e-03,1.913803098478864394662e-10,3.411323351827634730324e-13,3.411323352323418931831e-13,7.148898388900075090126e-03,2.369688030730632006512e-19,0,nan,9.822470618609325972701e-01
12234,7.141357419312746779529e-03,7.140778099054218640817e-03,1.907724568877262403177e-10,3.396910821962607218950e-13,3.396910822458391420457e-13,7.141357419312746778259e-03,1.779142740349946896573e-19,0,nan,9.822655779495234322930e-01
12265,7.123439150792327416290e-03,7.122862733813027873284e-03,1.893333131971513101778e-10,3.362848426166854050071e-13,3.362848426662638251578e-13,7.123439150792327414596e-03,2.378157317901947339867e-19,0,nan,9.823095760334585494584e-01
12281,7.114226149416920066139e-03,7.113651222372353864374e-03,1.885961902504573302632e-10,3.345434871274808831902e-13,3.345434871770593033409e-13,7.114226149416920063175e-03,4.167164851279053321219e-19,0,nan,9.823321993127139095496e-01
12296,7.105610578993605793086e-03,7.105037043522288489335e-03,1.879086086098447047293e-10,3.329211915981300874446e-13,3.329211916477085075954e-13,7.105610578993605788427e-03,6.556341862684062704322e-19,0,nan,9.823533560860409566276e-01
12328,7.087300263283178335503e-03,7.086729679665883584281e-03,1.864528996104292309778e-10,3.294930314985647623436e-13,3.294930315481431824944e-13,7.087300263283178329998e-03,7.768422322497227768496e-19,0,nan,9.823983214188138604248e-01
12341,7.079888626215099078943e-03,7.079319235282198672189e-03,1.858658127594625532140e-10,3.281129519619040327490e-13,3.281129520114824528998e-13,7.079888626215099073014e-03,8.374751276207381189191e-19,0,nan,9.824165231196020232462e-01
12360,7.069084077116867323878e-03,7.068516422622288869857e-03,1.850121881735131677322e-10,3.261088841170858997140e-13,3.261088841666643198647e-13,7.069084077116867318372e-03,7.788440619875132356745e-19,0,nan,9.824430579123863755591e-01
12391,7.051526226650320281886e-03,7.050961388286215406168e-03,1.836306190260706467943e-10,3.228718241137461797023e-13,3.228718241633245998531e-13,7.051526226650320276803e-03,7.207230775542323286850e-19,0,nan,9.824861798121553334903e-01
12401,7.045880995463271186674e-03,7.045317061058848624294e-03,1.831878868717779066580e-10,3.218361868801062671328e-13,3.218361869296846872836e-13,7.045880995463271182015e-03,6.611921508322807821504e-19,0,nan,9.825000448986310442006e-01
12423,7.033493249153765892393e-03,7.032931295837660338180e-03,1.822188738552255852887e-10,3.195723616686559668721e-13,3.195723617182343870229e-13,7.033493249153765887734e-03,6.623566761024702311065e-19,0,nan,9.825304708578867300922e-01
12455,7.015552273311663047265e-03,7.014993182994752683047e-03,1.808215629357526625724e-10,3.163149391630075763289e-13,3.163149392125859964797e-13,7.015552273311663041759e-03,7.847869907687256289014e-19,0,nan,9.825745381898668974171e-01
12461,7.012198525583600933397e-03,7.011639969642627557562e-03,1.805611590928477998517e-10,3.157088004352230483685e-13,3.157088004848014685193e-13,7.012198525583600928315e-03,7.247652309020769449609e-19,0,nan,9.825827760466104676251e-01
12487,6.997702596814147597495e-03,6.997146347671741922891e-03,1.794385022611893974503e-10,3.130989154454507194598e-13,3.130989154950291396106e-13,6.997702596814147591990e-03,7.867888183272528980227e-19,0,nan,9.826183835000541035086e-01
12519,6.979943524481772276832e-03,6.979390094910454050492e-03,1.780695106327481225406e-10,3.099236607437035854646e-13,3.099236607932820056153e-13,6.979943524481772268785e-03,1.152847866274575761055e-18,0,nan,9.826620084633785386780e-01
12521,6.978836575056788760965e-03,6.978283320996364546889e-03,1.779844117043755808556e-10,3.097265468032586088798e-13,3.097265468528370290306e-13,6.978836575056788753342e-03,1.092344897792175359305e-18,0,nan,9.826647277453212102924e-01
12551,6.962274368175240220858e-03,6.961723736790068179471e-03,1.767144096094615465515e-10,3.067885564343300831506e-13,3.067885564839085033014e-13,6.962274368175240213658e-03,1.034113232390260012555e-18,0,nan,9.827054147379560789725e-01
12581,6.945790590289476157141e-03,6.945242562973820379397e-03,1.754564615786869785485e-10,3.038853202903037042070e-13,3.038853203398821243578e-13,6.945790590289476152059e-03,7.316946310807210627427e-19,0,nan,9.827459109665651786135e-01
12583,6.944694446706506349424e-03,6.944146592338260255924e-03,1.753730234593374612162e-10,3.036929948177440355935e-13,3.036929948673224557443e-13,6.944694446706506344765e-03,6.708259442728992714655e-19,0,nan,9.827486039652988450139e-01
12615,6.927203085751222452492e-03,6.926657987443689729778e-03,1.740451791114996644990e-10,3.006363788983087946224e-13,3.006363789478872147732e-13,6.927203085751222448257e-03,6.113816332284154605675e-19,0,nan,9.827915777705225944781e-01
12641,6.913056103541967268593e-03,6.912513229248396881107e-03,1.729761590377873523048e-10,2.981811500717416592013e-13,2.981811501213200793521e-13,6.913056103541967263087e-03,7.964226059632366365430e-19,0,nan,9.828263364770731584327e-01
12648,6.909257168404452527897e-03,6.908714890558333143496e-03,1.726898424458451346815e-10,2.975244134255595215418e-13,2.975244134751379416926e-13,6.909257168404452521545e-03,9.194544289736266596325e-19,0,nan,9.828356705844906426308e-01
12680,6.891943647955230274204e-03,6.891404084247272583977e-03,1.713889828313335791560e-10,2.945451112026008173064e-13,2.945451112521792374572e-13,6.891943647955230270392e-03,5.530585357840569225433e-19,0,nan,9.828782117498679708886e-01
12701,6.880628730914285989747e-03,6.880090937300149355199e-03,1.705423867552262630515e-10,2.926101951526068059544e-13,2.926101952021852261052e-13,6.880628730914285986358e-03,4.924160162565539694758e-19,0,nan,9.829060148432756401473e-01
12712,6.874716685033124365494e-03,6.874179815136631857807e-03,1.701011561814257116360e-10,2.916030082561455133870e-13,2.916030083057239335378e-13,6.874716685033124361682e-03,5.544444138247401694403e-19,0,nan,9.829205423211564519111e-01
12745,6.857041351499371821213e-03,6.856507238520771780996e-03,1.687865629207613764391e-10,2.886073374546122231543e-13,2.886073375041906433051e-13,6.857041351499371816978e-03,6.176373335338620474201e-19,0,nan,9.829639768061809839686e-01
12761,6.848504170388661579367e-03,6.847971386459196399200e-03,1.681540586989709516738e-10,2.871687395388135743568e-13,2.871687395883919945075e-13,6.848504170388661575555e-03,5.565665388837801492930e-19,0,nan,9.829849564359410360893e-01
12778,6.839456678321704051392e-03,6.838925301078603308851e-03,1.674854809386731415470e-10,2.856500370222459390972e-13,2.856500370718243592480e-13,6.839456678321704046310e-03,7.430703815457010905530e-19,0,nan,9.830071906842709636106e-01
12810,6.822490797282134498823e-03,6.821962052848823406231e-03,1.662365653183267891504e-10,2.828184394386615634838e-13,2.828184394882399836346e-13,6.822490797282134494165e-03,6.828416993621338068418e-19,0,nan,9.830488859564036753340e-01
12821,6.816678199926606701705e-03,6.816150356003692143576e-03,1.658101191135738586710e-10,2.818531876094978731921e-13,2.818531876590762933429e-13,6.816678199926606696199e-03,8.076828618977833980329e-19,0,nan,9.830631714346855576977e-01
12843,6.805082669329002024670e-03,6.804556619538758046457e-03,1.649615925897327160444e-10,2.799350064359748361886e-13,2.799350064855532563394e-13,6.805082669329002020011e-03,6.845884813267094891607e-19,0,nan,9.830916701963611737877e-01
12876,6.787763156191925071248e-03,6.787239780497139219421e-03,1.636996246894766078980e-10,2.770882273332801387870e-13,2.770882273828585589378e-13,6.787763156191925065318e-03,8.735176072505338973530e-19,0,nan,9.831342387621504135637e-01
12881,6.785146675618819835449e-03,6.784623703310593975558e-03,1.635095415399986377029e-10,2.766600596812068612930e-13,2.766600597307852814438e-13,6.785146675618819829520e-03,8.738544521204980304549e-19,0,nan,9.831406698323588880619e-01
12909,6.770531582928068653594e-03,6.770010860989520635868e-03,1.624504962265684532389e-10,2.742775444154276556768e-13,2.742775444650060758276e-13,6.770531582928068648089e-03,8.131878700685245598652e-19,0,nan,9.831765932816629502671e-01
12941,6.753905529886209079310e-03,6.753387362057523823995e-03,1.612513278715444013211e-10,2.715859877551404532061e-13,2.715859878047188733569e-13,6.753905529886209074652e-03,6.897758917834822161041e-19,0,nan,9.832174614393096275574e-01
12942,6.753387281431859888097e-03,6.752869193116082917660e-03,1.612140443276755187385e-10,2.715024098426677814922e-13,2.715024098922462016429e-13,6.753387281431859883438e-03,6.898288245229901349018e-19,0,nan,9.832187353664399736175e-01
12975,6.736329590348625633387e-03,6.735814115725311124194e-03,1.599901085925231294290e-10,2.687622854513110086114e-13,2.687622855008894287621e-13,6.736329590348625630423e-03,4.400935666267812899203e-19,0,nan,9.832606666118771543308e-01
13002,6.722437260956829808711e-03,6.721923910125215423027e-03,1.589979057166877680924e-10,2.665460364265897937571e-13,2.665460364761682139079e-13,6.722437260956829804900e-03,5.670039175794145348299e-19,0,nan,9.832948182759586594546e-01
13009,6.718844894939711820433e-03,6.718332092578190795246e-03,1.587420078489015484837e-10,2.659751861482600017228e-13,2.659751861978384218736e-13,6.718844894939711816197e-03,6.303411974074903572108e-19,0,nan,9.833036496498957802488e-01
13042,6.701961042228827344800e-03,6.701450813709638836759e-03,1.575430002871421202329e-10,2.633045265065436370817e-13,2.633045265561220572325e-13,6.701961042228827339718e-03,7.583150142925403813497e-19,0,nan,9.833451576696860918871e-01
13062,6.691769641211976610917e-03,6.691260963177154070734e-03,1.568222007350204090818e-10,2.617022501689352420522e-13,2.617022502185136622030e-13,6.691769641211976606682e-03,6.328915912150932757047e-19,0,nan,9.833702136406058042558e-01
13075,6.685161836186079875361e-03,6.684654162179095606805e-03,1.563560374865769659558e-10,2.606673033621311981010e-13,2.606673034117096182517e-13,6.685161836186079871549e-03,5.701654434171360295629e-19,0,nan,9.833864595881263073046e-01
13109,6.667941425593478610927e-03,6.667436363494488293902e-03,1.551455445270944242930e-10,2.579846067272902070659e-13,2.579846067768686272167e-13,6.667941425593478607539e-03,5.081226082779576094328e-19,0,nan,9.834287991343921305322e-01
13122,6.661380574475242902336e-03,6.660876505722234847884e-03,1.546860114293031816682e-10,2.569679959507936595850e-13,2.569679960003720797358e-13,6.661380574475242898524e-03,5.722009454390943630004e-19,0,nan,9.834449307448665114433e-01
13142,6.651312131246229561534e-03,6.650809585004867217164e-03,1.539825745310121662782e-10,2.554137375545742623550e-13,2.554137376041526825058e-13,6.651312131246229556875e-03,7.004153643629672113818e-19,0,nan,9.834696873024282207207e-01
13176,6.634265453193126434324e-03,6.633765479436109713187e-03,1.527964883426199043702e-10,2.527983696381185937282e-13,2.527983696876970138789e-13,6.634265453193126427972e-03,9.575660107705854922150e-19,0,nan,9.835116037654620531035e-01
13182,6.631266282611697819217e-03,6.630766760771478660381e-03,1.525884447410903260231e-10,2.523403149376678996598e-13,2.523403149872463198106e-13,6.631266282611697812441e-03,1.021865702453076321507e-18,0,nan,9.835189787067215686791e-01
13210,6.617305934002420547617e-03,6.616808513026928149094e-03,1.516225524129978471050e-10,2.502163923446039428909e-13,2.502163923941823630417e-13,6.617305934002420542111e-03,8.320174723768390712747e-19,0,nan,9.835533079527022670436e-01
13242,6.601423055507435313911e-03,6.600928019331202049226e-03,1.505286317227311764754e-10,2.478163411270334423941e-13,2.478163411766118625449e-13,6.601423055507435306288e-03,1.154795937359103070145e-18,0,nan,9.835923664813647749293e-01
13244,6.600432906891769419898e-03,6.599938019195681901106e-03,1.504606115557879188885e-10,2.476672954120351840427e-13,2.476672954616136041934e-13,6.600432906891769411851e-03,1.219134125356211400501e-18,0,nan,9.835948014737461900887e-01
13278,6.583645711863140737074e-03,6.583153338142491371439e-03,1.493105129570672516470e-10,2.451505776525894211885e-13,2.451505777021678413393e-13,6.583645711863140729874e-03,1.093585585671506165541e-18,0,nan,9.836360859219506718029e-01
13302,6.571847249545579587716e-03,6.571356638879712756590e-03,1.485057267813406960387e-10,2.433932980345439014889e-13,2.433932980841223216397e-13,6.571847249545579580939e-03,1.031104850847371385724e-18,0,nan,9.836651028648211035794e-01
13312,6.566943695616742936745e-03,6.566453816763207325190e-03,1.481721061331419765310e-10,2.426657467686601153208e-13,2.426657468182385354716e-13,6.566943695616742930392e-03,9.673826057999460523599e-19,0,nan,9.836771628746364847700e-01
13346,6.550326211466262805406e-03,6.549838808564686557855e-03,1.470452428891969613949e-10,2.402123191730860243355e-13,2.402123192226644444863e-13,6.550326211466262798206e-03,1.099148320133801792861e-18,0,nan,9.837180338932896342657e-01
13362,6.542535286123082684752e-03,6.542049041884775954786e-03,1.465189069497421462404e-10,2.390684955127236619676e-13,2.390684955623020821184e-13,6.542535286123082677975e-03,1.035724422061133531155e-18,0,nan,9.837371964974687542252e-01
13380,6.533792619255387016653e-03,6.533307673581350830888e-03,1.459297772787820184893e-10,2.377898198134594474106e-13,2.377898198630378675614e-13,6.533792619255387010301e-03,9.722908997272755462084e-19,0,nan,9.837587005237596442524e-01
13414,6.517342285275584976844e-03,6.516859778293006457409e-03,1.448255655641155937779e-10,2.353977820004111806620e-13,2.353977820499896008128e-13,6.517342285275584969644e-03,1.104711051915713694966e-18,0,nan,9.837991642964548760211e-01
13422,6.513483650207046032712e-03,6.513001714360583680407e-03,1.445673711833041606440e-10,2.348393266962882192175e-13,2.348393267458666393683e-13,6.513483650207046025089e-03,1.170386990231621918200e-18,0,nan,9.838086558674680575645e-01
13449,6.500494423677669264761e-03,6.500014407947046124061e-03,1.437004829850089755565e-10,2.329667251948587324823e-13,2.329667252444371526330e-13,6.500494423677669256715e-03,1.237877071258735235215e-18,0,nan,9.838406078830473986806e-01
13482,6.484688888929342571392e-03,6.484211204463004850170e-03,1.426503396816421291349e-10,2.307032650685165940905e-13,2.307032651180950142413e-13,6.484688888929342564615e-03,1.044963558637768467605e-18,0,nan,9.838794893141001088582e-01
13483,6.484211133137835009196e-03,6.483733519050551533683e-03,1.426186771322574723507e-10,2.306351054791102114957e-13,2.306351055286886316465e-13,6.484211133137835002420e-03,1.045040551410181779703e-18,0,nan,9.838806646154479312741e-01
13518,6.467533918398345096811e-03,6.467058757812002427426e-03,1.415163661586790965283e-10,2.282652976207803093753e-13,2.282652976703587295261e-13,6.467533918398345090882e-03,9.167683858468961782003e-19,0,nan,9.839216923533854131860e-01
13542,6.456147610218359202275e-03,6.455674121121936292658e-03,1.407670532341991259184e-10,2.266578616433690666632e-13,2.266578616929474868139e-13,6.456147610218359196346e-03,9.183852335401551501734e-19,0,nan,9.839497050310178931560e-01
13552,6.451415139711355882054e-03,6.450942344466914610018e-03,1.404564007351653870395e-10,2.259922739566331654032e-13,2.259922740062115855540e-13,6.451415139711355875701e-03,9.847059857151716545202e-19,0,nan,9.839613481608266516080e-01
13587,6.434905992148976446031e-03,6.434435613413395407875e-03,1.393762881509644745993e-10,2.236818725735909007355e-13,2.236818726231693208863e-13,6.434905992148976440102e-03,9.214168222525966274532e-19,0,nan,9.840019662821447063547e-01
13602,6.427856481466720643340e-03,6.427387132709616559460e-03,1.389167725887647626485e-10,2.227007422582982550729e-13,2.227007423078766752237e-13,6.427856481466720636988e-03,9.883150195907408479942e-19,0,nan,9.840193110694125456822e-01
13622,6.418481126492199474566e-03,6.418013145785414189785e-03,1.383072220225881076876e-10,2.214009212406743201296e-13,2.214009212902527402804e-13,6.418481126492199469907e-03,7.258229973864072355268e-19,0,nan,9.840423789695252993165e-01
13657,6.402139898948985756728e-03,6.401674297978892335600e-03,1.372490614933534149989e-10,2.191489706301881214849e-13,2.191489706797665416357e-13,6.402139898948985751222e-03,8.599802947225198480061e-19,0,nan,9.840825877786425583682e-01
13662,6.399812228233895581246e-03,6.399346965743804049908e-03,1.370987778420314225917e-10,2.188296049729430767011e-13,2.188296050225214968519e-13,6.399812228233895576587e-03,7.279402963333926505073e-19,0,nan,9.840883153410973401411e-01
13692,6.385881672267734193715e-03,6.385418432927805641315e-03,1.362016678564196917339e-10,2.169255793923080417938e-13,2.169255794418864619446e-13,6.385881672267734191174e-03,3.979245110034295386734e-19,0,nan,9.841225942494949670628e-01
13722,6.372011632982624198577e-03,6.371550403624759157281e-03,1.353123678513264468223e-10,2.150422175691240865781e-13,2.150422176187025067289e-13,6.372011632982624194765e-03,5.981860175701197577358e-19,0,nan,9.841567256215118890666e-01
13727,6.369705815654432155265e-03,6.369244920021370859892e-03,1.351649045166046421331e-10,2.147303139936058672863e-13,2.147303140431842874371e-13,6.369705815654432151453e-03,5.984025593892734041925e-19,0,nan,9.841623999066023882349e-01
13762,6.353611704691062050303e-03,6.353153135022487816787e-03,1.341386369529737299557e-10,2.125627485592420360327e-13,2.125627486088204561835e-13,6.353611704691062045644e-03,7.332335412406470840691e-19,0,nan,9.842020062592001195477e-01
13782,6.344451533848142863822e-03,6.343994285405006820049e-03,1.335568596666960913271e-10,2.113364151477758097367e-13,2.113364151973542298875e-13,6.344451533848142858740e-03,8.010460252414068789881e-19,0,nan,9.842245495526489430338e-01
13797,6.337598721255241980547e-03,6.337142459987414985037e-03,1.331227326821850765332e-10,2.104224647187335089516e-13,2.104224647683119291024e-13,6.337598721255241975041e-03,8.687382081619827674978e-19,0,nan,9.842414148014300414799e-01
13833,6.321212217128126161094e-03,6.320758312077478585444e-03,1.320884768303693146395e-10,2.082490590226919687640e-13,2.082490590722703889148e-13,6.321212217128126156435e-03,7.369917430196955441830e-19,0,nan,9.842817444911383230419e-01
13842,6.317128823439217069726e-03,6.316675504590891139770e-03,1.318315879825525664630e-10,2.077100978186576359640e-13,2.077100978682360561148e-13,6.317128823439217064644e-03,8.045106923684540491127e-19,0,nan,9.842917946459061140189e-01
13868,6.305361933466294253174e-03,6.304910301726631538319e-03,1.310931964918114997685e-10,2.061628628558292986275e-13,2.061628629054077187782e-13,6.305361933466294246822e-03,1.007515059633525095429e-18,0,nan,9.843207562893802091354e-01
13902,6.290040447670027661934e-03,6.289591007974967664911e-03,1.301359046081292834556e-10,2.041612284788802353640e-13,2.041612285284586555148e-13,6.290040447670027657275e-03,7.406440783102328194454e-19,0,nan,9.843584682848647615704e-01
13904,6.289141502388134437930e-03,6.288692191139554480594e-03,1.300798839870266569123e-10,2.040442434223664466311e-13,2.040442434719448667818e-13,6.289141502388134433271e-03,7.407499430772294468761e-19,0,nan,9.843606809828591580895e-01
13939,6.273451451277843529307e-03,6.273004378958116636138e-03,1.291047068669520097899e-10,2.020105029405022846415e-13,2.020105029900807047923e-13,6.273451451277843524649e-03,7.426025762819479493185e-19,0,nan,9.843993020024231061752e-01
13962,6.263183404621987988621e-03,6.262737794498311496440e-03,1.284691779560216563683e-10,2.006878306764698688721e-13,2.006878307260482890229e-13,6.263183404621987983962e-03,7.438200207358968071657e-19,0,nan,9.844245777279981972916e-01
13975,6.257394581222350344946e-03,6.256949794386260920648e-03,1.281118102624104793380e-10,1.999450208481600383025e-13,1.999450208977384584533e-13,6.257394581222350340711e-03,6.768255831237965040048e-19,0,nan,9.844388277738099435007e-01
14011,6.241419699899120592504e-03,6.240977181065225517095e-03,1.271290689478778878858e-10,1.979058701199802384849e-13,1.979058701695586586357e-13,6.241419699899120586574e-03,9.499810805666435005794e-19,0,nan,9.844781535568406789067e-01
14022,6.236554743434601012277e-03,6.236112914141850780261e-03,1.268307925481215312148e-10,1.972879865553689659238e-13,1.972879866049473860746e-13,6.236554743434601007195e-03,8.149046857763858222497e-19,0,nan,9.844901301113113046464e-01
14047,6.225526180913516347889e-03,6.225085912778210189132e-03,1.261563534199724003096e-10,1.958926489618868653070e-13,1.958926490114652854578e-13,6.225526180913516340266e-03,1.224522442562450486894e-18,0,nan,9.845172808665246473375e-01
14082,6.210151563224495587701e-03,6.209713466845865271651e-03,1.252201485382826002779e-10,1.939598348784384247812e-13,1.939598349280168449320e-13,6.210151563224495580501e-03,1.159356575819739369963e-18,0,nan,9.845551324509135823000e-01
14083,6.209713404235791002631e-03,6.209275369671050269462e-03,1.251935361520288547497e-10,1.939049627145756228391e-13,1.939049627641540429899e-13,6.209713404235790995431e-03,1.159438380320485359442e-18,0,nan,9.845562112025997196312e-01
14119,6.193980756120448302749e-03,6.193544938171609946792e-03,1.242404915589871614354e-10,1.919424237090861430483e-13,1.919424237586645631991e-13,6.193980756120448295549e-03,1.162383342012686387150e-18,0,nan,9.845949460497243178685e-01
14142,6.183971012031810176598e-03,6.183536601456818723632e-03,1.236366612510820921030e-10,1.907015691251857627890e-13,1.907015691747641829398e-13,6.183971012031810168974e-03,1.232751012327916299330e-18,0,nan,9.846195916455275761662e-01
14155,6.178327629026824338021e-03,6.177894010910397900942e-03,1.232970959629916656578e-10,1.900046511256549813648e-13,1.900046511752334015156e-13,6.178327629026824329550e-03,1.370974474184238493350e-18,0,nan,9.846334868776665338419e-01
14191,6.162753421540870921709e-03,6.162321986642383731679e-03,1.223632275596853193970e-10,1.880912708557668069534e-13,1.880912709053452271042e-13,6.162753421540870913239e-03,1.374439133478290310661e-18,0,nan,9.846718351414904065897e-01
14202,6.158010285793120165355e-03,6.157579514700721721133e-03,1.220797607360706700540e-10,1.875114356610939419148e-13,1.875114357106723620656e-13,6.158010285793120156884e-03,1.375497779223353209484e-18,0,nan,9.846835144789345725777e-01
14228,6.146828209450610854611e-03,6.146399001277362217453e-03,1.214132200491643206278e-10,1.861497727178321592910e-13,1.861497727674105794417e-13,6.146828209450610846141e-03,1.378000032524101021311e-18,0,nan,9.847110494878661391912e-01
14262,6.132266627340131875946e-03,6.131839450182248486278e-03,1.205488913369278848092e-10,1.843877319755688704441e-13,1.843877320251472905949e-13,6.132266627340131866628e-03,1.519399430262331215068e-18,0,nan,9.847469076223593795693e-01
14264,6.131412212005470345584e-03,6.130985153869844912578e-03,1.204983043080717658181e-10,1.842847331550187111818e-13,1.842847332045971313325e-13,6.131412212005470336690e-03,1.450537924812127870276e-18,0,nan,9.847490116815940946896e-01
14301,6.115648365786535055719e-03,6.115223500620122353309e-03,1.195675282166572574278e-10,1.823921625051772053563e-13,1.823921625547556255071e-13,6.115648365786535044708e-03,1.800533264127543064984e-18,0,nan,9.847878322316931855459e-01
14322,6.106737325423392243120e-03,6.106313697408857056538e-03,1.190435112749647849507e-10,1.813288049856596289759e-13,1.813288050352380491267e-13,6.106737325423392232955e-03,1.664455964846479841250e-18,0,nan,9.848097776367959685102e-01
14337,6.100388179723317863371e-03,6.099965432083203958815e-03,1.186710867673485486901e-10,1.805740054496601990878e-13,1.805740054992386192386e-13,6.100388179723317852360e-03,1.805037317281885824058e-18,0,nan,9.848254141600557148850e-01
14374,6.084783259037474335182e-03,6.084362671289435489120e-03,1.177590579106750248848e-10,1.787288900882910923419e-13,1.787288901378695124927e-13,6.084783259037474323747e-03,1.879269039032607922395e-18,0,nan,9.848638468199471940464e-01
14382,6.081419713760288013465e-03,6.080999590839187092413e-03,1.175630922464384313805e-10,1.783330494028347671464e-13,1.783330494524131872971e-13,6.081419713760288001183e-03,2.019590541892250491348e-18,0,nan,9.848721309752756643513e-01
14411,6.069257973422657328340e-03,6.068839529055378767375e-03,1.168563508449254816379e-10,1.769072817048069408069e-13,1.769072817543853609576e-13,6.069257973422657314364e-03,2.302759858107398542931e-18,0,nan,9.849020850956869301668e-01
14442,6.056311170106632351424e-03,6.055894508955033598690e-03,1.161071190331651601802e-10,1.753989061602209447655e-13,1.753989062097993649162e-13,6.056311170106632337025e-03,2.377612328507482452431e-18,0,nan,9.849339739850795516648e-01
14448,6.053811714817144741794e-03,6.053395397487183830127e-03,1.159628467769576400344e-10,1.751088218324672137744e-13,1.751088218820456339251e-13,6.053811714817144727818e-03,2.308635333915088856832e-18,0,nan,9.849401304592507687668e-01
14485,6.038443881334258405493e-03,6.038029674863916528006e-03,1.150784287256312282002e-10,1.733331583658606446399e-13,1.733331584154390647907e-13,6.038443881334258388976e-03,2.735330955466165289168e-18,0,nan,9.849779843677828691404e-01
14503,6.030995816018673308629e-03,6.030582630652637251938e-03,1.146514220052544956465e-10,1.724774608692472038108e-13,1.724774609188256239616e-13,6.030995816018673292112e-03,2.738708991902858235762e-18,0,nan,9.849963309897117713209e-01
14522,6.023153877184173520769e-03,6.022741765559400258392e-03,1.142029814896440124349e-10,1.715799454322161797000e-13,1.715799454817945998508e-13,6.023153877184173504252e-03,2.742274696654541783280e-18,0,nan,9.850156482637821072235e-01
14559,6.007941112596913234076e-03,6.007531079965242259268e-03,1.133363916160186665109e-10,1.698488432656353426447e-13,1.698488433152137627954e-13,6.007941112596913216712e-03,2.890203997223858938811e-18,0,nan,9.850531235752856786176e-01
14563,6.006301091244443111390e-03,6.005891282425990813701e-03,1.132432320413013716742e-10,1.696630073659074365214e-13,1.696630074154858566722e-13,6.006301091244443094872e-03,2.749969110861985865065e-18,0,nan,9.850571637241672486355e-01
14596,5.992805003746507417270e-03,5.992397034415023556076e-03,1.124785473692256983594e-10,1.681395180841725088949e-13,1.681395181337509290456e-13,5.992805003746507401600e-03,2.614820524680531374442e-18,0,nan,9.850904117160499385794e-01
14623,5.981807781787837641890e-03,5.981401308294317485173e-03,1.118580091769364933278e-10,1.669057279857249257518e-13,1.669057280353033459026e-13,5.981807781787837626220e-03,2.619627727242196213704e-18,0,nan,9.851175046584908584165e-01
14634,5.977338995294962750014e-03,5.976933128859146831016e-03,1.116065059460998540582e-10,1.664063183483054658939e-13,1.664063183978838860447e-13,5.977338995294962735191e-03,2.479878853887687874762e-18,0,nan,9.851285142872335603374e-01
14671,5.962356502649390426349e-03,5.961952668185076452910e-03,1.107660534410461799277e-10,1.647401357079409904185e-13,1.647401357575194105693e-13,5.962356502649390411102e-03,2.557142137308048964283e-18,0,nan,9.851654273072676106741e-01
14683,5.957513433391469979759e-03,5.957110254668554347402e-03,1.104952870828816102046e-10,1.642042346092939684169e-13,1.642042346588723885676e-13,5.957513433391469964089e-03,2.630310397014738675226e-18,0,nan,9.851773597364185148660e-01
14709,5.947047061273208780483e-03,5.946645297855272900265e-03,1.099116469031916618615e-10,1.630505709704728256069e-13,1.630505710200512457577e-13,5.947047061273208764389e-03,2.706154135324129632787e-18,0,nan,9.852031475279666930403e-01
14743,5.933415631511618336357e-03,5.933015707659813879953e-03,1.091546107460227436542e-10,1.615571782777314255012e-13,1.615571783273098456520e-13,5.933415631511618320686e-03,2.640993063250548449121e-18,0,nan,9.852367348062472402078e-01
14747,5.931816041298966762648e-03,5.931416333035712137163e-03,1.090660052353014388141e-10,1.613826110698992388812e-13,1.613826111194776590320e-13,5.931816041298966746554e-03,2.713102679817339089592e-18,0,nan,9.852406762187654210993e-01
14784,5.917060618116049820867e-03,5.916662895809041783218e-03,1.082509324345318864544e-10,1.597789893595018004758e-13,1.597789894090802206266e-13,5.917060618116049804774e-03,2.719868366492382324472e-18,0,nan,9.852770346634818382264e-01
14803,5.909512000518153929983e-03,5.909115292279637269561e-03,1.078355361503309862168e-10,1.589632479351520407995e-13,1.589632479847304609502e-13,5.909512000518153914313e-03,2.651675725987286279378e-18,0,nan,9.852956356227437797720e-01
14822,5.901982619265260663825e-03,5.901586921221699240146e-03,1.074222625094807865638e-10,1.581527058093820227715e-13,1.581527058589604429223e-13,5.901982619265260646884e-03,2.870333587528414955720e-18,0,nan,9.853141895934939801399e-01
14860,5.886981272408815649249e-03,5.886587583213245904801e-03,1.066020290978361396276e-10,1.565470609421258275250e-13,1.565470609917042476758e-13,5.886981272408815632732e-03,2.805706644400522542484e-18,0,nan,9.853511572803155385341e-01
14863,5.885800202913733665359e-03,5.885406671659503399664e-03,1.065376299680243077292e-10,1.564211692163916529766e-13,1.564211692659700731274e-13,5.885800202913733648418e-03,2.878225281364397135169e-18,0,nan,9.853540678490075776434e-01
14898,5.872055994494886986163e-03,5.871664298887987658312e-03,1.057901251093287102787e-10,1.549617412483092797140e-13,1.549617412978876998648e-13,5.872055994494886968799e-03,2.957086144102210608497e-18,0,nan,9.853879391367159625253e-01
14923,5.862277938571718595254e-03,5.861887546289054789659e-03,1.052604692606020701504e-10,1.539297032781765056368e-13,1.539297033277549257876e-13,5.862277938571718578737e-03,2.817529746036415667131e-18,0,nan,9.854120370582893900639e-01
14936,5.857206208370172769505e-03,5.856816491246784477938e-03,1.049864450807982404000e-10,1.533964387605563087504e-13,1.533964388101347289012e-13,5.857206208370172752565e-03,2.892276341727077006871e-18,0,nan,9.854245365612811450987e-01
14975,5.842043537017232136078e-03,5.841655834895720927049e-03,1.041700580782264586022e-10,1.518104410855111456280e-13,1.518104411350895657787e-13,5.842043537017232118714e-03,2.972277647143104183628e-18,0,nan,9.854619067523129980900e-01
14983,5.838942943992296298386e-03,5.838555653272518902999e-03,1.040036411893986125908e-10,1.514876456720154693038e-13,1.514876457215938894546e-13,5.838942943992296281446e-03,2.901322911969245260085e-18,0,nan,9.854695487357667665071e-01
15013,5.827344975355950781040e-03,5.826959221574848419517e-03,1.033827255728146296159e-10,1.502847777398168449600e-13,1.502847777893952651108e-13,5.827344975355950764523e-03,2.834419884408841384471e-18,0,nan,9.854981346905417058184e-01
15043,5.815792991576301828628e-03,5.815408765602819740517e-03,1.027667427353162829346e-10,1.490938252571668693356e-13,1.490938253067452894864e-13,5.815792991576301811264e-03,2.985693514859235533977e-18,0,nan,9.855266082802775657332e-01
15052,5.812336322625832658668e-03,5.811952553224892106089e-03,1.025829024520380930972e-10,1.487388418403088866404e-13,1.487388418898873067911e-13,5.812336322625832641728e-03,2.914604042980214941745e-18,0,nan,9.855351285450673156263e-01
15090,5.797786687038801686037e-03,5.797404836444415202447e-03,1.018115039223189567932e-10,1.472516191391401121670e-13,1.472516191887185323178e-13,5.797786687038801668673e-03,2.994966244193065681047e-18,0,nan,9.855709925678261263391e-01
15103,5.792825888916247947384e-03,5.792444691452890702708e-03,1.015493804274117091403e-10,1.467471031521029706633e-13,1.467471032016813908141e-13,5.792825888916247928750e-03,3.216862580877756873883e-18,0,nan,9.855832210060126934810e-01
15129,5.782929717990265923544e-03,5.782549821771687179389e-03,1.010278267198559987785e-10,1.457445367832301553350e-13,1.457445368328085754858e-13,5.782929717990265905332e-03,3.149131885402953679538e-18,0,nan,9.856076157457460097059e-01
15163,5.770039478104090651775e-03,5.769661273483714977136e-03,1.003511700800219258470e-10,1.444463717229631530088e-13,1.444463717725415731596e-13,5.770039478104090633563e-03,3.156167030585250679217e-18,0,nan,9.856393921441691569518e-01
15168,5.768148699943117699184e-03,5.767770743133915586592e-03,1.002521718924104934485e-10,1.442566860871588493957e-13,1.442566861367372695465e-13,5.768148699943117681820e-03,3.010355024114477652682e-18,0,nan,9.856440533015822722516e-01
15206,5.753819183084228923883e-03,5.753443101705615734617e-03,9.950402445379811683471e-11,1.428252035489673760166e-13,1.428252035985457961674e-13,5.753819183084228905248e-03,3.238670567608244873655e-18,0,nan,9.856793793606535860306e-01
15223,5.747431635055270928363e-03,5.747056388168634628469e-03,9.917173653812925592313e-11,1.421905536075516196718e-13,1.421905536571300398226e-13,5.747431635055270910575e-03,3.094894036468038738020e-18,0,nan,9.856951268445645135646e-01
15245,5.739186419432451731482e-03,5.738812248359832759357e-03,9.874390951879202050556e-11,1.413744655256700169411e-13,1.413744655752484370919e-13,5.739186419432451713694e-03,3.099340323240333498248e-18,0,nan,9.857154545540769692937e-01
15283,5.725000268848587988895e-03,5.724627945133483881382e-03,9.801071343067559040437e-11,1.399786007734972671501e-13,1.399786008230756873009e-13,5.725000268848587970261e-03,3.254973618253195862309e-18,0,nan,9.857504301772137741684e-01
15284,5.724627896128127165955e-03,5.724255620842799583330e-03,9.799151697318023059150e-11,1.399421006833916803144e-13,1.399421007329701004652e-13,5.724627896128127147744e-03,3.181203861002856475014e-18,0,nan,9.857513482733185935093e-01
15324,5.709772607093313251021e-03,5.709402261277062918645e-03,9.722775177997688587248e-11,1.384918026499278629377e-13,1.384918026995062830884e-13,5.709772607093313233657e-03,3.041132565794555649577e-18,0,nan,9.857879752625394784008e-01
15343,5.702743321081473073162e-03,5.702373886512115904199e-03,9.686774293154796275756e-11,1.378094936092522492396e-13,1.378094936588306693903e-13,5.702743321081473056221e-03,2.970615717958241529646e-18,0,nan,9.858053071338697685342e-01
15363,5.695362746977328776244e-03,5.694994267986485393833e-03,9.649070381116441270109e-11,1.370958069022194168654e-13,1.370958069517978370162e-13,5.695362746977328758880e-03,3.048826947489649976059e-18,0,nan,9.858235055542224651182e-01
15402,5.681025439366527509961e-03,5.680658813120789652540e-03,9.576108677826160823647e-11,1.357173565716130808980e-13,1.357173566211915010488e-13,5.681025439366527492173e-03,3.131070628390594618302e-18,0,nan,9.858588584652510937900e-01
15403,5.680658765240246263498e-03,5.680292186316905762287e-03,9.574247552796807986084e-11,1.356822400466619530979e-13,1.356822400962403732486e-13,5.680658765240246245287e-03,3.205826844837294047103e-18,0,nan,9.858597626295279620252e-01
15442,5.666395302715535674532e-03,5.666030562242676739990e-03,9.502038294375552721449e-11,1.343215108587351934874e-13,1.343215109083136136382e-13,5.666395302715535655473e-03,3.363380120001225292206e-18,0,nan,9.858949349888318325710e-01
15463,5.658744606084951628663e-03,5.658380849823825063876e-03,9.463456979602878258611e-11,1.335958747138926917759e-13,1.335958747634711119267e-13,5.658744606084951608758e-03,3.517613118477118116274e-18,0,nan,9.859138015038966651308e-01
15481,5.652203291197051603792e-03,5.651840375378654560969e-03,9.430553353404375009620e-11,1.329777972013421706397e-13,1.329777972509205907905e-13,5.652203291197051583887e-03,3.521684064597828802007e-18,0,nan,9.859299326394592725064e-01
15521,5.637721043500305322209e-03,5.637359984935459444763e-03,9.357978389086040255761e-11,1.316170381104659779006e-13,1.316170381600443980514e-13,5.637721043500305301457e-03,3.680974466031015941971e-18,0,nan,9.859656475412183514856e-01
15523,5.636998879048378497115e-03,5.636637912971696306743e-03,9.354369218313028786895e-11,1.315494581175545502003e-13,1.315494581671329703511e-13,5.636998879048378477210e-03,3.531182937513091656423e-18,0,nan,9.859674285228335854610e-01
15561,5.623312822592046050084e-03,5.622953607059703165746e-03,9.286146208021924764389e-11,1.302736404811708238076e-13,1.302736405307492439584e-13,5.623312822592046029755e-03,3.615091561762470900014e-18,0,nan,9.860011814145228117813e-01
15583,5.615419649648888616008e-03,5.615061441775246875164e-03,9.246951679707852155216e-11,1.295420758529056005974e-13,1.295420759024840207482e-13,5.615419649648888594409e-03,3.846433838000902646110e-18,0,nan,9.860206483797495889145e-01
15601,5.608978062312928067742e-03,5.608620675736862482650e-03,9.215047331766484943018e-11,1.289473391778194448986e-13,1.289473392273978650494e-13,5.608978062312928046567e-03,3.775344357939137423731e-18,0,nan,9.860365356331057235082e-01
15641,5.594716202262433864766e-03,5.594360630709403465949e-03,9.144672426646633067805e-11,1.276378737766618612270e-13,1.276378738262402813778e-13,5.594716202262433844438e-03,3.633569603741919436268e-18,0,nan,9.860717115568296481983e-01
15643,5.594005012916680603597e-03,5.593649531751594285862e-03,9.141172520161691449951e-11,1.275728378410702715597e-13,1.275728378906486917105e-13,5.594005012916680582845e-03,3.709740545425473276720e-18,0,nan,9.860734656969805592814e-01
15681,5.580526687725836269417e-03,5.580172917403771578096e-03,9.075012301188517215331e-11,1.263449884703769115844e-13,1.263449885199553317352e-13,5.580526687725836250783e-03,3.339241236957257314166e-18,0,nan,9.861067105318613284365e-01
15703,5.572753092833134289917e-03,5.572400307359805462448e-03,9.037000621817172210669e-11,1.256408775922490982781e-13,1.256408776418275184289e-13,5.572753092833134272553e-03,3.115906111297921609012e-18,0,nan,9.861258850271281963212e-01
15721,5.566408969602269359007e-03,5.566056986858490037923e-03,9.006057903596439629356e-11,1.250684319747839379739e-13,1.250684320243623581247e-13,5.566408969602269341643e-03,3.119457358152730337273e-18,0,nan,9.861415338908437279225e-01
15761,5.552362504333888594079e-03,5.552012295653346926052e-03,8.937800319282728019245e-11,1.238079574376699430267e-13,1.238079574872483631774e-13,5.552362504333888577138e-03,3.051072211488893200994e-18,0,nan,9.861761829530654970954e-01
15763,5.551662041782888355954e-03,5.551311921453183623069e-03,8.934405573359924582423e-11,1.237453514939395149997e-13,1.237453515435179351504e-13,5.551662041782888339860e-03,2.898884311888574435559e-18,0,nan,9.861779108543705611853e-01
15801,5.538386753836100962299e-03,5.538038305839651823122e-03,8.870230768447404240711e-11,1.225633223496790486725e-13,1.225633223992574688233e-13,5.538386753836100945782e-03,2.982302104492512136068e-18,0,nan,9.862106590246278850823e-01
15823,5.530730040018315149996e-03,5.530382554743946834442e-03,8.833357651373131624456e-11,1.218854381232278744014e-13,1.218854381728062945521e-13,5.530730040018315132632e-03,3.139581084788520089649e-18,0,nan,9.862295475957431736607e-01
15842,5.524134440854840185548e-03,5.523787783814964420699e-03,8.801676980289752211075e-11,1.213037604670815586842e-13,1.213037605166599788349e-13,5.524134440854840168184e-03,3.143329621070212861905e-18,0,nan,9.862458188191822235774e-01
15883,5.509955295136066657333e-03,5.509610415279972370222e-03,8.733827802252304557042e-11,1.200603375822515768867e-13,1.200603376318299970375e-13,5.509955295136066638698e-03,3.382010169128682323365e-18,0,nan,9.862807996023914209379e-01
15923,5.496191957173344484383e-03,5.495848798016738352669e-03,8.668303891643150077804e-11,1.188625588099430662064e-13,1.188625588595214863572e-13,5.496191957173344466172e-03,3.313422913149736950564e-18,0,nan,9.863147559847149915520e-01
15943,5.489336041565375368739e-03,5.488993737933290782195e-03,8.635787624661418966844e-11,1.182692708559671637118e-13,1.182692709055455838626e-13,5.489336041565375350952e-03,3.240408631873054600124e-18,0,nan,9.863316711607950359195e-01
15964,5.482155714988207782160e-03,5.481814306218046269419e-03,8.601820340173764664159e-11,1.176502969766338948905e-13,1.176502970262123150412e-13,5.482155714988207766066e-03,2.935638247894300130298e-18,0,nan,9.863493871087444733606e-01
16004,5.468530741203976235354e-03,5.468191027252715969022e-03,8.537611944768212007658e-11,1.164824603410543838768e-13,1.164824603906328040275e-13,5.468530741203976222649e-03,2.323383521113242671499e-18,0,nan,9.863830049191701616158e-01
16005,5.468190984564656245309e-03,5.467851312822047729544e-03,8.536014935429895884023e-11,1.164534505246651897787e-13,1.164534505742436099294e-13,5.468190984564656232180e-03,2.400978809902870723733e-18,0,nan,9.863838432410442388335e-01
16046,5.454297220767847101597e-03,5.453959272829498167841e-03,8.470879052858312014064e-11,1.152717848192275612391e-13,1.152717848688059813899e-13,5.454297220767847088892e-03,2.329446616960460816781e-18,0,nan,9.864181257054172367415e-01
16064,5.448219797991133701155e-03,5.447882602702323996755e-03,8.442492116796300038073e-11,1.147577407611148410169e-13,1.147577408106932611677e-13,5.448219797991133688449e-03,2.332045086268228733560e-18,0,nan,9.864331220216462029621e-01
16087,5.440473883989806188987e-03,5.440137646766305471089e-03,8.406404199194397619721e-11,1.141050693815458356544e-13,1.141050694311242558052e-13,5.440473883989806176282e-03,2.335365352309503226490e-18,0,nan,9.864522358123415648676e-01
16124,5.428059177504363906889e-03,5.427724472970340023860e-03,8.348780064868323628741e-11,1.130648253010434235688e-13,1.130648253506218437134e-13,5.428059177504363893337e-03,2.496753759103229647407e-18,0,nan,9.864828712269779743783e-01
16128,5.426720440079560320160e-03,5.426385900613688339291e-03,8.342582010136401568137e-11,1.129530778049597113013e-13,1.129530778545381314459e-13,5.426720440079560305760e-03,2.653455298152781949713e-18,0,nan,9.864861748591377619134e-01
16170,5.412703464342370175471e-03,5.412370650744162806556e-03,8.277871308939260760886e-11,1.117880233214326450818e-13,1.117880233710110652264e-13,5.412703464342370161918e-03,2.503836991135704741528e-18,0,nan,9.865207656606993580155e-01
16184,5.408047217021830810605e-03,5.407714975745723785677e-03,8.256449841145718729647e-11,1.114030127765976739201e-13,1.114030128261760940647e-13,5.408047217021830797476e-03,2.427680483468799761238e-18,0,nan,9.865322565737023056335e-01
16211,5.399089897745624579442e-03,5.398758756072443196263e-03,8.215345280221459071140e-11,1.106651617943709324835e-13,1.106651618439493526281e-13,5.399089897745624566313e-03,2.431708108420946700104e-18,0,nan,9.865543623333081331103e-01
16244,5.388182278254143868285e-03,5.387852473142349501504e-03,8.165476069599007315501e-11,1.097716199730370303219e-13,1.097716200226154504665e-13,5.388182278254143855156e-03,2.436630760512367455004e-18,0,nan,9.865812820414363688241e-01
16253,5.385215117966318117692e-03,5.384885675966914194610e-03,8.151945456551251034802e-11,1.095294933756405235865e-13,1.095294934252189437311e-13,5.385215117966318104563e-03,2.437973301872426856985e-18,0,nan,9.865886050651990038561e-01
16294,5.371739305517236666626e-03,5.371411510131705455685e-03,8.090682850049267893403e-11,1.084348824243114618789e-13,1.084348824738898820235e-13,5.371739305517236654344e-03,2.286406140851383303239e-18,0,nan,9.866218645213963970328e-01
16304,5.368462746897218877740e-03,5.368135351252031793773e-03,8.075833931360598548574e-11,1.081699811207430959624e-13,1.081699811703215161071e-13,5.368462746897218866305e-03,2.130022192021737926604e-18,0,nan,9.866299515519486226507e-01
16336,5.358004568782578284401e-03,5.357678447404348797784e-03,8.028560877467546787463e-11,1.073277150935151829050e-13,1.073277151430936030496e-13,5.358004568782578272543e-03,2.213223432217907018479e-18,0,nan,9.866557644140389168245e-01
16364,5.348887032194922981382e-03,5.348562019707331559746e-03,7.987499150504820949104e-11,1.065974473879924298962e-13,1.065974474375708500409e-13,5.348887032194922969524e-03,2.216996019954093003077e-18,0,nan,9.866782689702064856516e-01
16378,5.344339890659698838199e-03,5.344015430497662110281e-03,7.967073261463897835772e-11,1.062346426830397712060e-13,1.062346427326181913506e-13,5.344339890659698826340e-03,2.218882313657713616808e-18,0,nan,9.866894927814653427651e-01
16420,5.330744736460203329578e-03,5.330421924853238720339e-03,7.906211925524916778907e-11,1.051554504143079667507e-13,1.051554504638863868953e-13,5.330744736460203317296e-03,2.303989093903417305357e-18,0,nan,9.867230509229645489359e-01
16424,5.329453566511254940816e-03,5.329130911253893031479e-03,7.900447980241217204420e-11,1.050533863902607131050e-13,1.050533864398391332496e-13,5.329453566511254928958e-03,2.225080135058375619007e-18,0,nan,9.867262381054013087355e-01
16462,5.317218576923036255449e-03,5.316897401338364355944e-03,7.845968916218110222872e-11,1.040899273173520999563e-13,1.040899273669305201009e-13,5.317218576923036242744e-03,2.389500078848913942191e-18,0,nan,9.867564401247302343550e-01
16484,5.310160804911819020922e-03,5.309840481332070479896e-03,7.814657189507639230192e-11,1.035371817154618001971e-13,1.035371817650402203417e-13,5.310160804911819006099e-03,2.791455310211911602880e-18,0,nan,9.867738627119512337307e-01
16504,5.303760888145791649094e-03,5.303441336177352167196e-03,7.786336401009154949278e-11,1.030378661538236306434e-13,1.030378662034020507881e-13,5.303760888145791633424e-03,2.954527900989681800281e-18,0,nan,9.867896616600255382053e-01
16544,5.291007224754357792632e-03,5.290689207667609983134e-03,7.730104049950166031533e-11,1.020482324645487541797e-13,1.020482325141271743243e-13,5.291007224754357776538e-03,3.041694201916134213790e-18,0,nan,9.868211464904824791302e-01
16546,5.290371151517063740122e-03,5.290053210883917927350e-03,7.727306666123284333088e-11,1.019990633417491750832e-13,1.019990633913275952278e-13,5.290371151517063724028e-03,3.042059911659828952454e-18,0,nan,9.868227167893451789635e-01
16589,5.276732473850216511884e-03,5.276416170323467419107e-03,7.667488008067426384633e-11,1.009490539302489557226e-13,1.009490539798273758672e-13,5.276732473850216494943e-03,3.210444916250434581692e-18,0,nan,9.868563878523298003170e-01
16604,5.271991325288115921647e-03,5.271675589871158442444e-03,7.646766323277333926757e-11,1.005859528069265409949e-13,1.005859528565049611395e-13,5.271991325288115903859e-03,3.373998702732729635910e-18,0,nan,9.868680930887896090653e-01
16631,5.263478693947919363201e-03,5.263163977278598285685e-03,7.609655059711996765138e-11,9.993647520306616719014e-14,9.993647525264458733475e-14,5.263478693947919345836e-03,3.298992249874388989969e-18,0,nan,9.868891100129407059171e-01
16664,5.253111627261813520626e-03,5.252798149046378526530e-03,7.564622248976616054587e-11,9.914977155014766529832e-14,9.914977159972608544293e-14,5.253111627261813503686e-03,3.224880822476702613170e-18,0,nan,9.869147061027752890119e-01
16674,5.249978150040858797500e-03,5.249665045671388179975e-03,7.551046117529115959810e-11,9.891290603932034396789e-14,9.891290608889876411250e-14,5.249978150040858779712e-03,3.388145890131346853985e-18,0,nan,9.869224427562788001865e-01
16717,5.236546687583386057679e-03,5.236235183155307395980e-03,7.493037501852061269533e-11,9.790240796933131126270e-14,9.790240801890973140731e-14,5.236546687583386039467e-03,3.477713358146673555639e-18,0,nan,9.869556062896978455108e-01
16724,5.234366672540013988795e-03,5.234055427406454571591e-03,7.483650532381519006881e-11,9.773913172338271994805e-14,9.773913177296114009266e-14,5.234366672540013970160e-03,3.560072498809483206826e-18,0,nan,9.869609890773700588908e-01
16759,5.223493768374395911944e-03,5.223183814869770309611e-03,7.436950126333991676023e-11,9.692783711144598370787e-14,9.692783716102440385248e-14,5.223493768374395894156e-03,3.405324612433876185636e-18,0,nan,9.869878364570266955137e-01
16784,5.215755023727677351790e-03,5.215445987898780551554e-03,7.403830333078077462590e-11,9.635349017417762332523e-14,9.635349022375604346985e-14,5.215755023727677333579e-03,3.491576633319711824943e-18,0,nan,9.870069455074325904219e-01
16802,5.210197311364757880678e-03,5.209888933741148093488e-03,7.380105758344559884712e-11,9.594259283500538203915e-14,9.594259288458380218377e-14,5.210197311364757862043e-03,3.576587166660187770168e-18,0,nan,9.870206692766669032157e-01
16844,5.197275263802696095913e-03,5.196968413837627212173e-03,7.325141253639925804005e-11,9.499231717802829286905e-14,9.499231722760671301366e-14,5.197275263802696076855e-03,3.666967852550760100117e-18,0,nan,9.870525788386309506647e-01
16845,5.196968377211920944053e-03,5.196661563481210078630e-03,7.323839237778479739846e-11,9.496983530391292281434e-14,9.496983535349134295895e-14,5.196968377211920924571e-03,3.748677377425282074776e-18,0,nan,9.870533366762010769229e-01
16889,5.183501154810668964623e-03,5.183195929059429275071e-03,7.266854715103701549314e-11,9.398718362653443919187e-14,9.398718367611285933649e-14,5.183501154810668946411e-03,3.513302654339359278838e-18,0,nan,9.870865938489056351209e-01
16904,5.178925995756216130052e-03,5.178621308544591087812e-03,7.247563328681506931946e-11,9.365509606032165993431e-14,9.365509610990008007892e-14,5.178925995756216110147e-03,3.843513940300962112245e-18,0,nan,9.870978924683052866166e-01
16932,5.170407272931374530757e-03,5.170103587187367777673e-03,7.211735043911263451282e-11,9.303911412291194271795e-14,9.303911417249036286256e-14,5.170407272931374510428e-03,3.931758111305949913820e-18,0,nan,9.871189303642056298493e-01
16964,5.160705842240551181136e-03,5.160403294996633809702e-03,7.171077014219346457895e-11,9.234132283020934289719e-14,9.234132287978776304181e-14,5.160705842240551160807e-03,3.939149286074662730920e-18,0,nan,9.871428897463124324746e-01
16975,5.157379378586935620681e-03,5.157077221224082647108e-03,7.157171415706499238342e-11,9.210296884042400172846e-14,9.210296889000242187307e-14,5.157379378586935599082e-03,4.188045627332274484003e-18,0,nan,9.871511051934224730366e-01
17019,5.144116298187020511846e-03,5.143815692836051873915e-03,7.101907160762250696536e-11,9.115720889235891757571e-14,9.115720894193733772032e-14,5.144116298187020489399e-03,4.363504205795250528401e-18,0,nan,9.871838621669842088187e-01
17024,5.142613445224504210656e-03,5.142313015481525370262e-03,7.095663177331673011960e-11,9.105050582599696016467e-14,9.105050587557538030929e-14,5.142613445224504188210e-03,4.364779375568845177981e-18,0,nan,9.871875739758528574123e-01
17062,5.131220396897215036480e-03,5.130921296760367439526e-03,7.048447269075522207064e-11,9.024464359561384337748e-14,9.024464364519226352209e-14,5.131220396897215013610e-03,4.457007847430456541727e-18,0,nan,9.872157135530141640030e-01
17084,5.124647465655914689684e-03,5.124349131260510274537e-03,7.021303086107005110502e-11,8.978216537164804214088e-14,8.978216542122646228550e-14,5.124647465655914667237e-03,4.380081410998287926818e-18,0,nan,9.872319484142803786074e-01
17106,5.118091352839489177482e-03,5.117793781248586304754e-03,6.994298103885632809120e-11,8.932264596196580872112e-14,8.932264601154422886573e-14,5.118091352839489154189e-03,4.551189973694042165841e-18,0,nan,9.872481420581577806449e-01
17144,5.106806583131255635087e-03,5.106510322238020557672e-03,6.947978399872651608720e-11,8.853583344401681295071e-14,8.853583349359523309533e-14,5.106806583131255612641e-03,4.395383443027499566821e-18,0,nan,9.872760162738950759668e-01
17150,5.105029324929158331638e-03,5.104733270196339614029e-03,6.940702183847957803052e-11,8.841239304109981619720e-14,8.841239309067823634182e-14,5.105029324929158308768e-03,4.479874280875648256135e-18,0,nan,9.872804063203701602767e-01
17194,5.092033801340456128683e-03,5.091739251896720870847e-03,6.887652461299592628000e-11,8.751370575878421074612e-14,8.751370580836263089074e-14,5.092033801340456104119e-03,4.823996938886845898343e-18,0,nan,9.873125075849774061505e-01
17204,5.089089495572109150021e-03,5.088795286638264497469e-03,6.875671159694386582497e-11,8.731105335043878402379e-14,8.731105340001720416841e-14,5.089089495572109125034e-03,4.910008355275111824104e-18,0,nan,9.873197807227197954458e-01
17238,5.079104275446501532448e-03,5.078811219840201776911e-03,6.835141996038004681337e-11,8.662640821817420927526e-14,8.662640826775262941987e-14,5.079104275446501507461e-03,4.919661142772112881380e-18,0,nan,9.873444470847424579555e-01
17264,5.071494918908353992397e-03,5.071202740688524619441e-03,6.804363779138861767684e-11,8.610737941632217198699e-14,8.610737946590059213161e-14,5.071494918908353968257e-03,4.760024289237348046127e-18,0,nan,9.873632448852606490006e-01
17282,5.066240245753454744016e-03,5.065948672648811010259e-03,6.783163953414275162776e-11,8.575032763554294782137e-14,8.575032768512136796599e-14,5.066240245753454719876e-03,4.764961357089645289593e-18,0,nan,9.873762260400231689826e-01
17324,5.054021586767903264809e-03,5.053731418309003163207e-03,6.734039035290610363234e-11,8.492437668239663914966e-14,8.492437673197505929427e-14,5.054021586767903241515e-03,4.608885349931720953518e-18,0,nan,9.874064118432518865807e-01
17326,5.053441215835671294677e-03,5.053151114011310789584e-03,6.731711602464909597898e-11,8.488529427747130827019e-14,8.488529432704972841481e-14,5.053441215835671271384e-03,4.609414665099909332009e-18,0,nan,9.874078456589279997250e-01
17371,5.040418019215462060058e-03,5.040129410620479443265e-03,6.679626720488022334989e-11,8.401185399671634679068e-14,8.401185404629476693529e-14,5.040418019215462038035e-03,4.369252023275572071226e-18,0,nan,9.874400203424819912859e-01
17384,5.036668250172834762904e-03,5.036380070809057624314e-03,6.664680060015775471518e-11,8.376162061128878970706e-14,8.376162066086720985167e-14,5.036668250172834741305e-03,4.288418272186870950615e-18,0,nan,9.874492846363855157806e-01
17415,5.027748968952814244010e-03,5.027461809284209018854e-03,6.629217539005702828746e-11,8.316865946249351507853e-14,8.316865951207193522314e-14,5.027748968952814224105e-03,3.959082759181979031504e-18,0,nan,9.874713213112072126925e-01
17444,5.019433677241760851784e-03,5.019147466589673304997e-03,6.596270331464965816085e-11,8.261869680310625917539e-14,8.261869685268467932000e-14,5.019433677241760832302e-03,3.881266102823449992061e-18,0,nan,9.874918662630260386497e-01
17460,5.014857693551563041828e-03,5.014572004482253755241e-03,6.578185981488756973973e-11,8.231721472212477898792e-14,8.231721477170319913254e-14,5.014857693551563021922e-03,3.969260042228432763088e-18,0,nan,9.875031725670397794161e-01
17505,5.002032358208055639196e-03,5.001748128469773548584e-03,6.527676869083361207422e-11,8.147663811850158880851e-14,8.147663816808000895313e-14,5.002032358208055618868e-03,4.064106202900666642728e-18,0,nan,9.875348621461129246463e-01
17549,4.989555304281190797500e-03,4.989272490659132945428e-03,6.478788939821807585340e-11,8.066509016491603590703e-14,8.066509021449445605165e-14,4.989555304281190778865e-03,3.734746626338712919384e-18,0,nan,9.875656923640472848488e-01
17565,4.985033613000804694925e-03,4.984751311707071132458e-03,6.461132566813741419036e-11,8.037248873674735381199e-14,8.037248878632577395661e-14,4.985033613000804676713e-03,3.653176644280436001036e-18,0,nan,9.875768655426838046603e-01
17594,4.976858902589468015397e-03,4.976577526349048750855e-03,6.429293568246182442443e-11,7.984552219892779323550e-14,7.984552224850621338012e-14,4.976858902589467996762e-03,3.744274291139523568249e-18,0,nan,9.875970657882429529825e-01
17625,4.968150015937511232682e-03,4.967869623527993711021e-03,6.395489685713994751512e-11,7.928698017858718177661e-14,7.928698022816560192122e-14,4.968150015937511214471e-03,3.665591479232118994281e-18,0,nan,9.876185865744679032228e-01
17640,4.963946971571385854829e-03,4.963667053357614863460e-03,6.379218023041717606874e-11,7.901847136527632679156e-14,7.901847141485474693618e-14,4.963946971571385835771e-03,3.839332173040657086845e-18,0,nan,9.876289730464827749967e-01
17685,4.951380400930086182825e-03,4.951101898108102354134e-03,6.330733013811113453204e-11,7.821973606889613808402e-14,7.821973611847455822863e-14,4.951380400930086163767e-03,3.849076372649894754954e-18,0,nan,9.876600280807434089790e-01
17730,4.938877297781267407563e-03,4.938600199642588741384e-03,6.282738107067193224114e-11,7.743106760778668282697e-14,7.743106765736510297159e-14,4.938877297781267389351e-03,3.687317434297999006096e-18,0,nan,9.876909274584154089117e-01
17745,4.934723617582912284243e-03,4.934446985311002653561e-03,6.266847646147689542567e-11,7.717038886875072505505e-14,7.717038891832914519966e-14,4.934723617582912264761e-03,3.947892383969278923671e-18,0,nan,9.877011928628340234186e-01
17775,4.926437182509344672173e-03,4.926161478453243309372e-03,6.235227125779126789107e-11,7.665231411169652842955e-14,7.665231416127494857417e-14,4.926437182509344653115e-03,3.868564767431824902384e-18,0,nan,9.877216723475013338321e-01
17805,4.918178530929749329538e-03,4.917903750425338882884e-03,6.203818977577098546677e-11,7.613857963913683317294e-14,7.613857968871525331755e-14,4.918178530929749309210e-03,4.133398290903478839939e-18,0,nan,9.877420836847412463329e-01
17821,4.913785228910409157556e-03,4.913510939070577093638e-03,6.187154186511881116015e-11,7.586634755295042259022e-14,7.586634760252884273484e-14,4.913785228910409136804e-03,4.223283322525679297689e-18,0,nan,9.877529419839516423591e-01
17865,4.901744021175914968986e-03,4.901471073907061640988e-03,6.141632695751268467223e-11,7.512395781174264153402e-14,7.512395786132106167864e-14,4.901744021175914948657e-03,4.147256700121681790239e-18,0,nan,9.877827032737640609991e-01
17867,4.901198095625356924758e-03,4.900925209148082848260e-03,6.139574162939257865020e-11,7.509042906979685114284e-14,7.509042911937527128745e-14,4.901198095625356904429e-03,4.147718647048360864979e-18,0,nan,9.877840526203465994280e-01
17912,4.888946840254923039740e-03,4.888675316236403521450e-03,6.093499392732211492801e-11,7.434095345899974592840e-14,7.434095350857816607301e-14,4.888946840254923017717e-03,4.504621823104846242812e-18,0,nan,9.878143342484203036965e-01
17925,4.885418983445618079022e-03,4.885147851126846039449e-03,6.080274774295262025772e-11,7.412618096660121258221e-14,7.412618101617963272683e-14,4.885418983445618057423e-03,4.421184800766247578044e-18,0,nan,9.878230543211063068932e-01
17958,4.876486479558312809361e-03,4.876216337755883672419e-03,6.046876014178402723873e-11,7.358446236927565788850e-14,7.358446241885407803312e-14,4.876486479558312788185e-03,4.342434613553056813459e-18,0,nan,9.878451338948779776833e-01
17985,4.869202327534324947240e-03,4.868932992122540738378e-03,6.019731466163091668246e-11,7.314491461635609116105e-14,7.314491466593451130566e-14,4.869202327534324925217e-03,4.522887969570938110447e-18,0,nan,9.878631394824720287642e-01
18004,4.864089474182799766828e-03,4.863820704068562515778e-03,6.000727066282228179529e-11,7.283756943827463182950e-14,7.283756948785305197411e-14,4.864089474182799745229e-03,4.440572129609826990738e-18,0,nan,9.878757781099263582348e-01
18045,4.853092977666041714962e-03,4.852825421356531324672e-03,5.959989297169371635512e-11,7.217983199693144318471e-14,7.217983204650986332932e-14,4.853092977666041693786e-03,4.363366574431760451623e-18,0,nan,9.879029613786490833104e-01
18051,4.851487903518876399521e-03,4.851220524149394233014e-03,5.954058632153257722836e-11,7.208420148521831083510e-14,7.208420153479673097971e-14,4.851487903518876378346e-03,4.364810157724660328863e-18,0,nan,9.879069291885539720816e-01
18097,4.839217518878519130289e-03,4.838951490236929962440e-03,5.908850567833680001863e-11,7.135627095448235370995e-14,7.135627100406077385457e-14,4.839217518878519109537e-03,4.288360076142986063507e-18,0,nan,9.879372627364182901850e-01
18105,4.837089872255399565657e-03,4.836824077477904569273e-03,5.901035059691589089388e-11,7.123061386439616891953e-14,7.123061391397458906415e-14,4.837089872255399544481e-03,4.377802406115686852881e-18,0,nan,9.879425225960812612818e-01
18143,4.827009047952986298318e-03,4.826744359829561969973e-03,5.864099022883563538478e-11,7.063750593265510302160e-14,7.063750598223352316622e-14,4.827009047952986276718e-03,4.474684000052661637728e-18,0,nan,9.879674443652615368669e-01
18165,4.821191963674432154010e-03,4.820927913089303111145e-03,5.842855806537947919279e-11,7.029694829781901735345e-14,7.029694834739743749806e-14,4.821191963674432132834e-03,4.392238235048107723789e-18,0,nan,9.879818256874291948662e-01
18190,4.814598636493455832111e-03,4.814335307591600938062e-03,5.818840152678774054104e-11,6.991243843872795217770e-14,6.991243848830637232231e-14,4.814598636493455810511e-03,4.486218226222857301412e-18,0,nan,9.879981263925803711568e-01
18225,4.805398218023937671552e-03,4.805135894518363006239e-03,5.785438844975904084466e-11,6.937853050791902044086e-14,6.937853055749744058547e-14,4.805398218023937651223e-03,4.230407098802886792799e-18,0,nan,9.880208731721203088325e-01
18236,4.802513916003464121072e-03,4.802251907290550770910e-03,5.774994103154738106376e-11,6.921178425038935260257e-14,6.921178429996777274719e-14,4.802513916003464100743e-03,4.232947803932723634082e-18,0,nan,9.880280043482582973688e-01
18283,4.790228983945001090156e-03,4.789968313892763422775e-03,5.730648683360957898343e-11,6.850494047896370474683e-14,6.850494052854212489145e-14,4.790228983945001071521e-03,3.890153247799012048173e-18,0,nan,9.880583784434276080105e-01
18285,4.789707614909320734013e-03,4.789447001593629379994e-03,5.728771730916670757811e-11,6.847506265132257292611e-14,6.847506270090099307072e-14,4.789707614909320715802e-03,3.802154500888512782203e-18,0,nan,9.880596675368880560711e-01
18330,4.778006743529680266031e-03,4.777747401904741198289e-03,5.686756134087211681720e-11,6.780709730172247836000e-14,6.780709735130089850461e-14,4.778006743529680248243e-03,3.722826870520471188809e-18,0,nan,9.880885986782850293007e-01
18345,4.774119147220812026762e-03,4.773860227424848154419e-03,5.672842263251125118761e-11,6.758625365024521979652e-14,6.758625369982363994113e-14,4.774119147220812008975e-03,3.725858392682798463699e-18,0,nan,9.880982112363006929679e-01
18377,4.765846716081197312325e-03,4.765588692754222162655e-03,5.643310688976888793643e-11,6.711811753664991324701e-14,6.711811758622833339163e-14,4.765846716081197294114e-03,3.821190535675043510620e-18,0,nan,9.881186662195651198692e-01
18405,4.758631820917966266642e-03,4.758374578187534462326e-03,5.617638478332696880880e-11,6.671181901742268456561e-14,6.671181906700110471023e-14,4.758631820917966248854e-03,3.737984479940068893544e-18,0,nan,9.881365066932798117238e-01
18424,4.753748427784171533653e-03,4.753491712728549102827e-03,5.600306669556436947381e-11,6.643786643488455249220e-14,6.643786648446297263682e-14,4.753748427784171515866e-03,3.741824407109306838847e-18,0,nan,9.881485822222310750024e-01
18465,4.743244654818341654185e-03,4.742989072911720956546e-03,5.563148644602961544455e-11,6.585148068612189733267e-14,6.585148073570031747728e-14,4.743244654818341637244e-03,3.571533871413766612111e-18,0,nan,9.881745562996088791505e-01
18471,4.741711409622597945141e-03,4.741455992913141611997e-03,5.557738483676695068653e-11,6.576621163152249064333e-14,6.576621168110091078794e-14,4.741711409622597928200e-03,3.572688736540874155110e-18,0,nan,9.881783478296228516989e-01
18518,4.729735197319232154334e-03,4.729481069130900629869e-03,5.515600623985739386778e-11,6.510302309753686977706e-14,6.510302314711528992167e-14,4.729735197319232138240e-03,3.402648420349920852334e-18,0,nan,9.882079641736030571793e-01
18525,4.727956680390266445724e-03,4.727702743274791691090e-03,5.509361257355799207766e-11,6.500496684506876260339e-14,6.500496689464718274801e-14,4.727956680390266429207e-03,3.493505458703876853261e-18,0,nan,9.882123624164320002433e-01
18566,4.717566454513090684464e-03,4.717313632223177420527e-03,5.473004733857247157539e-11,6.443432978649124446889e-14,6.443432983606966461351e-14,4.717566454513090668794e-03,3.321651040911918464929e-18,0,nan,9.882380577563233644330e-01
18585,4.712766941549600711827e-03,4.712514633398309671594e-03,5.456265033636112648521e-11,6.417201177813515971715e-14,6.417201182771357986176e-14,4.712766941549600696581e-03,3.235168053008831248271e-18,0,nan,9.882499273747431133464e-01
18613,4.705711749124780687095e-03,4.705460195797514841519e-03,5.431720205581985546161e-11,6.378786621183510106943e-14,6.378786626141352121404e-14,4.705711749124780671425e-03,3.330018998107789595241e-18,0,nan,9.882673758074732971038e-01
18645,4.697674494460403728232e-03,4.697423799648748572905e-03,5.403848907269226828367e-11,6.335235570863320311539e-14,6.335235575821162326001e-14,4.697674494460403713832e-03,3.065252843785445124822e-18,0,nan,9.882872534758658498479e-01
18661,4.693666154219927402554e-03,4.693415887018854611202e-03,5.389984744517864193558e-11,6.313599426633357160020e-14,6.313599431591199174481e-14,4.693666154219927387731e-03,3.158102023004617555391e-18,0,nan,9.882971670531170182744e-01
18705,4.682678407339419698977e-03,4.682429310442041348900e-03,5.352102024017215631113e-11,6.254574464807010900593e-14,6.254574469764852915054e-14,4.682678407339419683307e-03,3.346398825860842987297e-18,0,nan,9.883243429919242543230e-01
18709,4.681682071730680583437e-03,4.681433080817282739224e-03,5.348675765156831431089e-11,6.249242828519584869296e-14,6.249242833477426883758e-14,4.681682071730680567344e-03,3.437573451433101024514e-18,0,nan,9.883268072695265088565e-01
18757,4.669759031663832418545e-03,4.669511307299687627104e-03,5.307787833781211115290e-11,6.185704159214206594221e-14,6.185704164172048608682e-14,4.669759031663832403721e-03,3.174270123242055692171e-18,0,nan,9.883562976028754924903e-01
18765,4.667777760264296743793e-03,4.667530246051860708539e-03,5.301013736858521091783e-11,6.175193024922213372332e-14,6.175193029880055386793e-14,4.667777760264296728970e-03,3.175617464725002379984e-18,0,nan,9.883611981663045597374e-01
18805,4.657896568802170577292e-03,4.657650101347683400378e-03,5.267315599537971313880e-11,6.122970975915078285031e-14,6.122970980872920299492e-14,4.657896568802170562892e-03,3.091429766768331513621e-18,0,nan,9.883856391877647139125e-01
18825,4.652971644985456274775e-03,4.652725698421548620022e-03,5.250573601387345855270e-11,6.097066966339097570719e-14,6.097066971296939585181e-14,4.652971644985456259529e-03,3.276743168424157075607e-18,0,nan,9.883978212141082419790e-01
18853,4.646094222643964599209e-03,4.645849002557115576565e-03,5.227253792968155433177e-11,6.061031056097162856519e-14,6.061031061055004870980e-14,4.646094222643964584385e-03,3.190438218989637768008e-18,0,nan,9.884148331473676744852e-01
18885,4.638259164741531918128e-03,4.638014770979614028051e-03,5.200771371329410484719e-11,6.020172540171076719627e-14,6.020172545128918734088e-14,4.638259164741531902034e-03,3.469755661815962280002e-18,0,nan,9.884342143225965143967e-01
18901,4.634351537343370060148e-03,4.634107555178484173158e-03,5.187597224566063843642e-11,5.999872393067068852967e-14,5.999872398024910867428e-14,4.634351537343370042784e-03,3.746840367804106055616e-18,0,nan,9.884438805935741814311e-01
18945,4.623639434078299234019e-03,4.623396578458720078753e-03,5.151596994170775087448e-11,5.944486520037834425463e-14,5.944486524995676439925e-14,4.623639434078299217502e-03,3.572324941629336048286e-18,0,nan,9.884703796516264670980e-01
18950,4.622425282316564114891e-03,4.622182554219580012023e-03,5.147527159476580365287e-11,5.938233182100249790139e-14,5.938233187058091804601e-14,4.622425282316564098374e-03,3.573263268234194844579e-18,0,nan,9.884733832143841298452e-01
18998,4.610801789033737361019e-03,4.610560280059710693159e-03,5.108673989805449379557e-11,5.878617521539239553071e-14,5.878617526497081567532e-14,4.610801789033737344078e-03,3.674124310738626631904e-18,0,nan,9.885021379298198981747e-01
19006,4.608870221202881051531e-03,4.608628914522783717485e-03,5.102236514150452639932e-11,5.868754434970935678639e-14,5.868754439928777693100e-14,4.608870221202881035014e-03,3.583772525308383408302e-18,0,nan,9.885069164290914367163e-01
19047,4.598996282893928154214e-03,4.598756008991687005165e-03,5.069413650070401812538e-11,5.818529523669226853231e-14,5.818529528627068867693e-14,4.598996282893928136426e-03,3.867733478824941424220e-18,0,nan,9.885313439810734612999e-01
19066,4.594434887293752756359e-03,4.594195089748958284982e-03,5.054298496673787365950e-11,5.795436778341112831099e-14,5.795436783298954845561e-14,4.594434887293752738995e-03,3.779393079818164344867e-18,0,nan,9.885426288633162828184e-01
19096,4.587251077641192531721e-03,4.587012029360490970785e-03,5.030554571455828826461e-11,5.759207304907384820504e-14,5.759207309865226834966e-14,4.587251077641192514357e-03,3.785311753121213205855e-18,0,nan,9.885604019168462702348e-01
19126,4.580089698566201933614e-03,4.579851396043299244726e-03,5.006959138274760364215e-11,5.723260496270563543137e-14,5.723260501228405557598e-14,4.580089698566201917097e-03,3.606292356376677879966e-18,0,nan,9.885781198719196975820e-01
19145,4.575565712428861989419e-03,4.575327880415623131154e-03,4.992091640660375285615e-11,5.700639183811618496373e-14,5.700639188769460510835e-14,4.575565712428861973325e-03,3.517297534185926096668e-18,0,nan,9.885893128615894089278e-01
19186,4.565833813226570911824e-03,4.565596991787590078111e-03,4.960209122843301525984e-11,5.652204332830801421466e-14,5.652204337788643436236e-14,4.565833813226570896578e-03,3.339279017648473195144e-18,0,nan,9.886133915089172333776e-01
19194,4.563939731094432758863e-03,4.563703106089528532500e-03,4.954019822374861254463e-11,5.642813686304522669862e-14,5.642813691262364684632e-14,4.563939731094432744040e-03,3.247868607019418764758e-18,0,nan,9.886180779283964615884e-01
19243,4.552372682100201673855e-03,4.552137254938251124101e-03,4.916334157897936897742e-11,5.585719541477083134216e-14,5.585719546434925148986e-14,4.552372682100201658184e-03,3.442185123774900030319e-18,0,nan,9.886466982191465891015e-01
19246,4.551666399930013698365e-03,4.551431045809708245669e-03,4.914039307697906466871e-11,5.582247492491801260513e-14,5.582247497449643275282e-14,4.551666399930013682271e-03,3.535765713866719596375e-18,0,nan,9.886484458029884517293e-01
19292,4.540864118474802581263e-03,4.540629880082988376085e-03,4.879029763779748405695e-11,5.529345677487669480392e-14,5.529345682445511495162e-14,4.540864118474802565170e-03,3.544176962343739114806e-18,0,nan,9.886751748246454403446e-01
19306,4.537586637618873804480e-03,4.537352737222053377522e-03,4.868440719830658776078e-11,5.513369628760418435890e-14,5.513369633718260450660e-14,4.537586637618873787963e-03,3.640072089097637081630e-18,0,nan,9.886832847578664747157e-01
19342,4.529180514942021074004e-03,4.528947480323361984818e-03,4.841352085694750393087e-11,5.472552519459302152329e-14,5.472552524417144167098e-14,4.529180514942021056640e-03,3.833844855913286384961e-18,0,nan,9.887040855923254629154e-01
19366,4.523593715364052842845e-03,4.523361255262965147512e-03,4.823404552244880679159e-11,5.445550833133263973073e-14,5.445550838091105987843e-14,4.523593715364052825904e-03,3.744955893706436676580e-18,0,nan,9.887179103527203763001e-01
19391,4.517788770198838673594e-03,4.517556906297206581528e-03,4.804803413715183826347e-11,5.417600927557661728052e-14,5.417600932515503742821e-14,4.517788770198838657501e-03,3.562279428376946357836e-18,0,nan,9.887322751786970449804e-01
19426,4.509686832209305518085e-03,4.509455799141066483604e-03,4.778922160382849392677e-11,5.378771624354394615035e-14,5.378771629312236629805e-14,4.509686832209305503685e-03,3.193028837496622704527e-18,0,nan,9.887523245425305592517e-01
19441,4.506223462105110489037e-03,4.505992783741837621037e-03,4.767887092023774902472e-11,5.362237014476931360909e-14,5.362237019434773375678e-14,4.506223462105110475061e-03,3.101498127473456320384e-18,0,nan,9.887608952847710622061e-01
19486,4.495865197018398226889e-03,4.495635577882469354519e-03,4.734985058641095062291e-11,5.313012937968501406750e-14,5.313012942926343421519e-14,4.495865197018398213760e-03,2.920241178749899256442e-18,0,nan,9.887865292584572653265e-01
19491,4.494717217519188331573e-03,4.494487715624637138040e-03,4.731347985066009485497e-11,5.307578524950011085106e-14,5.307578529907853099876e-14,4.494717217519188318021e-03,3.015212414975681074795e-18,0,nan,9.887893702559994202643e-01
19541,4.483269585131243406022e-03,4.483041250728055881433e-03,4.695181287100297407919e-11,5.253614700508092636431e-14,5.253614705465934651201e-14,4.483269585131243392893e-03,2.928445509050804967632e-18,0,nan,9.888177011941259400042e-01
19546,4.482128028325069995488e-03,4.481899810180781884054e-03,4.691584916970871927587e-11,5.248256116160592550210e-14,5.248256121118434564979e-14,4.482128028325069982782e-03,2.834701313421078559893e-18,0,nan,9.888205264082023611730e-01
19591,4.471880118217860391584e-03,4.471652942419787402962e-03,4.659382265668814516999e-11,5.200334973622201442030e-14,5.200334978580043456799e-14,4.471880118217860380149e-03,2.557077668819557712517e-18,0,nan,9.888458891897671685853e-01
19606,4.468474554185736019594e-03,4.468247724249857088283e-03,4.648713557561467970613e-11,5.184482897873467321882e-14,5.184482902831309336652e-14,4.468474554185736008582e-03,2.464247738412477679838e-18,0,nan,9.888543178763645619947e-01
19641,4.460548374583922498623e-03,4.460322348594670888146e-03,4.623946260297036393829e-11,5.147728963840095885895e-14,5.147728968797937900665e-14,4.460548374583922487188e-03,2.563573764402835329210e-18,0,nan,9.888739353225525423687e-01
19666,4.454904012034875474211e-03,4.454678557679224919960e-03,4.606362951604088945707e-11,5.121675409194567559835e-14,5.121675414152409574604e-14,4.454904012034875462353e-03,2.661889286396451795649e-18,0,nan,9.888879055247882101732e-01
19691,4.449273916505377966574e-03,4.449049031617475119576e-03,4.588868681219579737933e-11,5.095786474010873159943e-14,5.095786478968715174712e-14,4.449273916505377954715e-03,2.665257631715844733422e-18,0,nan,9.889018406612624344774e-01
19726,4.441415648543046692582e-03,4.441191557292150746951e-03,4.564525216134121302041e-11,5.059816154004072816738e-14,5.059816158961914831508e-14,4.441415648543046681571e-03,2.479260935174592779820e-18,0,nan,9.889212911929057473587e-01
19742,4.437832535495822964873e-03,4.437608805651805052751e-03,4.553454113820699763847e-11,5.043478304687169667748e-14,5.043478309645011682517e-14,4.437832535495822954709e-03,2.290396333289303128551e-18,0,nan,9.889301601579226917347e-01
19786,4.428008719477474217958e-03,4.427785979006264790799e-03,4.523192610949644976896e-11,4.998888004876374747960e-14,4.998888009834216762729e-14,4.428008719477474209487e-03,1.912898101416237044572e-18,0,nan,9.889544766980740373450e-01
19792,4.426672477079462509981e-03,4.426449871014065959993e-03,4.519086838784961526995e-11,4.992845752174606160846e-14,4.992845757132448175615e-14,4.426672477079462501087e-03,2.009149308475143717158e-18,0,nan,9.889577843089463197101e-01
19843,4.415346895705861353634e-03,4.415125427194218223823e-03,4.484387588804998167577e-11,4.941853424051486116295e-14,4.941853429009328131065e-14,4.415346895705861344740e-03,2.014302875006230971175e-18,0,nan,9.889858191627622639491e-01
19846,4.414682489565153504950e-03,4.414461087696708322528e-03,4.482357535604130757130e-11,4.938874194227325600706e-14,4.938874199185167615476e-14,4.414682489565153496056e-03,2.014606025958210631749e-18,0,nan,9.889874638359046292294e-01
19894,4.404079120559659801530e-03,4.403858780904178183898e-03,4.450042676731274363500e-11,4.891510426034791171894e-14,4.891510430992633186664e-14,4.404079120559659791789e-03,2.211785625728405718618e-18,0,nan,9.890137119146536198852e-01
19906,4.401436232358420407140e-03,4.401216157061743773102e-03,4.442012526471319143968e-11,4.879758305699906385892e-14,4.879758310657748400661e-14,4.401436232358420397399e-03,2.213113715430338376388e-18,0,nan,9.890202543805881173645e-01
19945,4.392868710189776728088e-03,4.392649490781308569541e-03,4.416047591101016057975e-11,4.841806861110924634015e-14,4.841806866068766648784e-14,4.392868710189776719195e-03,2.024610006108270355279e-18,0,nan,9.890414636428383576123e-01
19966,4.388269230102933822583e-03,4.388050469490777155603e-03,4.402150253880337496987e-11,4.821524265781201429726e-14,4.821524270739043444495e-14,4.388269230102933814536e-03,1.833709961028781832523e-18,0,nan,9.890528500852127058679e-01
19996,4.381715227628802062236e-03,4.381497119945521788247e-03,4.382397889204730664606e-11,4.792733007811490257141e-14,4.792733012769332271911e-14,4.381715227628802053342e-03,2.029763570688076132962e-18,0,nan,9.890690754146499137698e-01
20026,4.375180773608021126298e-03,4.374963315934742442169e-03,4.362763519319170192728e-11,4.764156335643798945569e-14,4.764156340601640960338e-14,4.375180773608021116557e-03,2.226394610294370792674e-18,0,nan,9.890852526820771215671e-01
20047,4.370618240336215980791e-03,4.370401235942516138084e-03,4.349089195866897090548e-11,4.744279316663787363751e-14,4.744279321621629378520e-14,4.370618240336215971473e-03,2.131817950560823286726e-18,0,nan,9.890965482866742201147e-01
20086,4.362170162119337153805e-03,4.361953995778798683928e-03,4.323845252704652415272e-11,4.707639103204961368419e-14,4.707639108162803383189e-14,4.362170162119337145335e-03,1.941769614147225040828e-18,0,nan,9.891174638829979396163e-01
20099,4.359361389107286445286e-03,4.359145501039179006526e-03,4.315474029611456685815e-11,4.695504353626011055664e-14,4.695504358583853070433e-14,4.359361389107286436816e-03,1.943020712553855126513e-18,0,nan,9.891244179146112190356e-01
20146,4.349236703193788780969e-03,4.349021816717291935250e-03,4.285388509717212872101e-11,4.651957475397126316965e-14,4.651957480354968331735e-14,4.349236703193788772075e-03,2.044921109867188299987e-18,0,nan,9.891494853796115119542e-01
20150,4.348377198994607670847e-03,4.348162397437932510443e-03,4.282840968809155942010e-11,4.648274713451755547342e-14,4.648274718409597562111e-14,4.348377198994607661953e-03,2.045325310836996375684e-18,0,nan,9.891516134420706153315e-01
20202,4.337234479870336813877e-03,4.337020777705782488859e-03,4.249905927246212738279e-11,4.600728812776645442476e-14,4.600728817734487457246e-14,4.337234479870336805830e-03,1.855286597084420394834e-18,0,nan,9.891792024294063211945e-01
20206,4.336379712576678144013e-03,4.336166094630935050333e-03,4.247386469198642610992e-11,4.597096670643507152710e-14,4.597096675601349167479e-14,4.336379712576678136813e-03,1.660320481340745272946e-18,0,nan,9.891813188436705352505e-01
20254,4.326148722599372952617e-03,4.325936111407988592013e-03,4.217307715810831969072e-11,4.553789280582360090907e-14,4.553789285540202105676e-14,4.326148722599372945417e-03,1.664247004281340158019e-18,0,nan,9.892066513423812475518e-01
20266,4.323598514081018781102e-03,4.323386153466159642431e-03,4.209832430611218397530e-11,4.543042211532764264245e-14,4.543042216490606279014e-14,4.323598514081018774749e-03,1.469319383776670917493e-18,0,nan,9.892129659273354313782e-01
20305,4.315331061722125149257e-03,4.315119512428761698442e-03,4.185659423742237983282e-11,4.508332486794010875458e-14,4.508332491751852890228e-14,4.315331061722125143328e-03,1.373992063638778178443e-18,0,nan,9.892334373594856232990e-01
20326,4.310892439468979931926e-03,4.310681325116595469230e-03,4.172719811556557895366e-11,4.489779917686912012765e-14,4.489779922644754027534e-14,4.310892439468979925573e-03,1.473650106934653728524e-18,0,nan,9.892444282634605919654e-01
20358,4.304146355324310349246e-03,4.303935901164299811642e-03,4.153104668834505971503e-11,4.461692460958253614604e-14,4.461692465916095629373e-14,4.304146355324310342893e-03,1.475959825703599594693e-18,0,nan,9.892611331928323737902e-01
20386,4.298260828335415392570e-03,4.298050949306633655231e-03,4.136042145352631619628e-11,4.437295898816814338728e-14,4.437295903774656353498e-14,4.298260828335415384947e-03,1.773576995382332819440e-18,0,nan,9.892757074658756391420e-01
20410,4.293228887197346248856e-03,4.293019499263777293209e-03,4.121491438767467745494e-11,4.416517150934103722658e-14,4.416517155891945737427e-14,4.293228887197346241657e-03,1.677008200781399805281e-18,0,nan,9.892881682273247276023e-01
20446,4.285703027993434248753e-03,4.285494373477031086082e-03,4.099793078667402550668e-11,4.385576547959802655628e-14,4.385576552917644670397e-14,4.285703027993434240706e-03,1.877594631815487765971e-18,0,nan,9.893068051296617691575e-01
20462,4.282366664566386177156e-03,4.282158334776816187785e-03,4.090198247470789641544e-11,4.371912157618206969744e-14,4.371912162576048984514e-14,4.282366664566386169109e-03,1.879057453323100375296e-18,0,nan,9.893150673817580591641e-01
20507,4.273010932352682538502e-03,4.272803511803853331876e-03,4.063372800605449413947e-11,4.333765358758351873295e-14,4.333765363716193888064e-14,4.273010932352682531726e-03,1.585828748231975881745e-18,0,nan,9.893382366106750580950e-01
20514,4.271559269144100885258e-03,4.271351989497573890396e-03,4.059221055253889425064e-11,4.327868862774780811180e-14,4.327868867732622825950e-14,4.271559269144100878058e-03,1.685515662551999251028e-18,0,nan,9.893418316784675072212e-01
20567,4.260600029288563371405e-03,4.260393811830229549957e-03,4.027969200566520671948e-11,4.283547819087209834993e-14,4.283547824045051849763e-14,4.260600029288563364629e-03,1.590448183695362227408e-18,0,nan,9.893689729485129051600e-01
20620,4.249696881535751078396e-03,4.249491718121665574429e-03,3.997037334134682455142e-11,4.239792684575756657758e-14,4.239792689533598672527e-14,4.249696881535751071620e-03,1.594528684498929151061e-18,0,nan,9.893959762363143301033e-01
20627,4.248261013709012246224e-03,4.248055988903903587324e-03,3.992975697746733567682e-11,4.234055550436906954000e-14,4.234055555394748968770e-14,4.248261013709012239024e-03,1.694759344689056600652e-18,0,nan,9.893995324486904041237e-01
20672,4.239053553263298523218e-03,4.238849416171133860688e-03,3.966996131340577685684e-11,4.197404758802282681132e-14,4.197404763760124695901e-14,4.239053553263298516018e-03,1.698440456388911308137e-18,0,nan,9.894223369406237556748e-01
20687,4.235993262815709843026e-03,4.235789420346939885885e-03,3.958386371354303676717e-11,4.185276019236829491748e-14,4.185276024194671506518e-14,4.235993262815709837097e-03,1.399726171150442204458e-18,0,nan,9.894299166336712216788e-01
20725,4.228260267136490358146e-03,4.228057168198552325834e-03,3.936686201168986918972e-11,4.154745373557918662576e-14,4.154745378515760677345e-14,4.228260267136490354334e-03,9.014696404263019826508e-19,0,nan,9.894490699579214359745e-01
20747,4.223796160983918430025e-03,4.223593490653253801037e-03,3.924195402879909658580e-11,4.137196943885842977612e-14,4.137196948843684992382e-14,4.223796160983918424943e-03,1.203229864753208639936e-18,0,nan,9.894601270084863733835e-01
20779,4.217319717217313684401e-03,4.217117667897476979534e-03,3.906121125408964940792e-11,4.111837013590787050858e-14,4.111837018548629065628e-14,4.217319717217313678048e-03,1.506347047503181444383e-18,0,nan,9.894761686537572667466e-01
20807,4.211669099659492278221e-03,4.211467591385651788242e-03,3.890397074041180656726e-11,4.089806288979733542908e-14,4.089806293937575557677e-14,4.211669099659492271445e-03,1.608925919318365828562e-18,0,nan,9.894901650609830934886e-01
20832,4.206636685851983981702e-03,4.206435658820574052725e-03,3.876428980717678007636e-11,4.070260549973341904820e-14,4.070260554931183919590e-14,4.206636685851983976196e-03,1.308816179840323384368e-18,0,nan,9.895026304074635853793e-01
20867,4.199611477257657338552e-03,4.199411121074640255380e-03,3.856985764774258169029e-11,4.043092259687003504456e-14,4.043092264644845519226e-14,4.199611477257657330929e-03,1.815238520651607777065e-18,0,nan,9.895200322620694411931e-01
20885,4.196007642039099623499e-03,4.195807629556990701461e-03,3.847037012516435507937e-11,4.029208258655104110260e-14,4.029208263612946125030e-14,4.196007642039099615028e-03,2.018663976604853477528e-18,0,nan,9.895289593242073979107e-01
20927,4.187622699063524838688e-03,4.187423485118967754110e-03,3.823955951271223035032e-11,3.997043296268797025689e-14,3.997043301226639040458e-14,4.187622699063524829371e-03,2.224976577254903850166e-18,0,nan,9.895497300659547518036e-01
20939,4.185233152872556407070e-03,4.185034166203293782866e-03,3.817395288629842166919e-11,3.987912310466732038957e-14,3.987912315424574053727e-14,4.185233152872556397753e-03,2.226246920891918266090e-18,0,nan,9.895556494258765300662e-01
20987,4.175702177134304221041e-03,4.175504095687865941959e-03,3.791302204062212533543e-11,3.951648068738863436265e-14,3.951648073696705451034e-14,4.175702177134304212994e-03,1.927056254868782383398e-18,0,nan,9.895792599103859955726e-01
20992,4.174711863050639089670e-03,4.174513875542848882313e-03,3.788597865723878419648e-11,3.947894292316532891493e-14,3.947894297274374906262e-14,4.174711863050639081200e-03,2.028961458995968710826e-18,0,nan,9.895817131939272143139e-01
21046,4.164046326215329323693e-03,4.163849349000952819123e-03,3.759554227064438582731e-11,3.907636141550183801231e-14,3.907636146508025816001e-14,4.164046326215329314799e-03,2.135866234287000328570e-18,0,nan,9.896081351854883047616e-01
21047,4.163849330203181683822e-03,4.163652371624955591814e-03,3.759019186141086060885e-11,3.906895471659593402080e-14,3.906895476617435416849e-14,4.163849330203181674505e-03,2.237680012149394502284e-18,0,nan,9.896086232168801410892e-01
21100,4.153435148265107791970e-03,4.153239173630668584209e-03,3.730806698657664727225e-11,3.867889846593960910609e-14,3.867889851551802925378e-14,4.153435148265107780958e-03,2.651161730286166684304e-18,0,nan,9.896344234011209557819e-01
21107,4.152063583584831273918e-03,4.151867738353784611552e-03,3.727101651133529995130e-11,3.862774619070286079959e-14,3.862774624028128094729e-14,4.152063583584831263330e-03,2.550036054972285676225e-18,0,nan,9.896378213909525756978e-01
21154,4.142877914672881312090e-03,4.142682934983227048860e-03,3.702351516414661042781e-11,3.828647617745063708706e-14,3.828647622702905723475e-14,4.142877914672881303196e-03,2.146779637090127797618e-18,0,nan,9.896605788547023522194e-01
21167,4.140344369082526324854e-03,4.140149627784965873856e-03,3.695544441506523851533e-11,3.819274839543924641233e-14,3.819274844501766656002e-14,4.140344369082526315113e-03,2.352673600332179619297e-18,0,nan,9.896668558223416962429e-01
21208,4.132374215115717460029e-03,4.132180222813028196294e-03,3.674184973518795388024e-11,3.789901803257079864250e-14,3.789901808214921879020e-14,4.132374215115717451135e-03,2.152236337560513564799e-18,0,nan,9.896866025498865770938e-01
21227,4.128691124896819676861e-03,4.128497478224883311017e-03,3.664342486818120075796e-11,3.776385671368852250582e-14,3.776385676326694265352e-14,4.128691124896819669237e-03,1.846419675068140933939e-18,0,nan,9.896957278852297201777e-01
21263,4.121730612792974371793e-03,4.121537618472108358707e-03,3.645789759088445745303e-11,3.750940988737239095630e-14,3.750940993695081110400e-14,4.121730612792974364170e-03,1.849537789206216808176e-18,0,nan,9.897129737519924443144e-01
21287,4.117103295535761855076e-03,4.116910734285935463048e-03,3.633490802006519173749e-11,3.734096857851851824612e-14,3.734096862809693839381e-14,4.117103295535761846606e-03,2.057351702039516801573e-18,0,nan,9.897244389384597966692e-01
21317,4.111333739526194316554e-03,4.111141717568314474262e-03,3.618194775906450560585e-11,3.713174433804020807018e-14,3.713174438761862821788e-14,4.111333739526194306813e-03,2.369274671082048845502e-18,0,nan,9.897387345069499208915e-01
21347,4.105580331726627072708e-03,4.105388846798286346769e-03,3.602984485717450431549e-11,3.692398342739240230159e-14,3.692398347697082244929e-14,4.105580331726627063814e-03,2.166282285951470333964e-18,0,nan,9.897529903257494845971e-01
21372,4.100798111810458652101e-03,4.100607072687625856732e-03,3.590374303683481271197e-11,3.675195830477677516797e-14,3.675195835435519531566e-14,4.100798111810458643208e-03,2.168808535235014386606e-18,0,nan,9.897648399299278703322e-01
21407,4.094121690329117619236e-03,4.093931272723094234743e-03,3.572818718668896206401e-11,3.651280265752691494198e-14,3.651280270710533508968e-14,4.094121690329117611189e-03,1.965455256965990984545e-18,0,nan,9.897813833759006923118e-01
21427,4.090316344062361805676e-03,4.090126280247961093116e-03,3.562838319253750788086e-11,3.637701549777164426609e-14,3.637701554735006441379e-14,4.090316344062361797206e-03,2.070825031623486337400e-18,0,nan,9.897908127674672590607e-01
21467,4.082726834250017794313e-03,4.082537475067189494564e-03,3.542988762052224298184e-11,3.610732958236603694027e-14,3.610732963194445708797e-14,4.082726834250017786266e-03,1.970940825972263163845e-18,0,nan,9.898096194030061118971e-01
21481,4.080077155482284591191e-03,4.079888041994979971540e-03,3.536076257476248311096e-11,3.601353027800772505646e-14,3.601353032758614520416e-14,4.080077155482284583144e-03,1.972220791977812865359e-18,0,nan,9.898161853549624578856e-01
21527,4.071395232359269246379e-03,4.071206922799173380128e-03,3.513489955968819098721e-11,3.570746938913921465809e-14,3.570746943871763480578e-14,4.071395232359269237485e-03,2.184471277925134689970e-18,0,nan,9.898376997066522460012e-01
21536,4.069700915205853899231e-03,4.069512762336159833044e-03,3.509093412528989886537e-11,3.564796870014047760560e-14,3.564796874971889775330e-14,4.069700915205853890761e-03,2.081314978428717434340e-18,0,nan,9.898418984006834553109e-01
21587,4.060126359407440155243e-03,4.059939090766910203099e-03,3.484317717901327234034e-11,3.531312909747419628387e-14,3.531312914705261643156e-14,4.060126359407440148467e-03,1.668978494310549576396e-18,0,nan,9.898656255721190654019e-01
21592,4.059190101851840278762e-03,4.059002919564773608907e-03,3.481901297174254702104e-11,3.528051369759729087311e-14,3.528051374717571102081e-14,4.059190101851840271986e-03,1.669363446403509964649e-18,0,nan,9.898679457963539802092e-01
21647,4.048919695944561352192e-03,4.048733459616386005281e-03,3.455467541218657986654e-11,3.492421751903544358365e-14,3.492421756861386373134e-14,4.048919695944561346262e-03,1.464398179277025265300e-18,0,nan,9.898933982705763994902e-01
21702,4.038701131549144018213e-03,4.038515834026946976476e-03,3.429300681186486992852e-11,3.457240779758758429082e-14,3.457240784716600443851e-14,4.038701131549144012707e-03,1.363238818080380944452e-18,0,nan,9.899187230985595948598e-01
21707,4.037774728240303001033e-03,4.037589515711907354418e-03,3.426934993713902185205e-11,3.454064521815995750181e-14,3.454064526773837764951e-14,4.037774728240302995951e-03,1.258663007616739321635e-18,0,nan,9.899210190592770775096e-01
21758,4.028349634314684406873e-03,4.028165285392843974023e-03,3.402928806202269800231e-11,3.421874119980259813427e-14,3.421874124938101828197e-14,4.028349634314684402638e-03,1.051339908580701270938e-18,0,nan,9.899443782198430000782e-01
21767,4.026690948205466109748e-03,4.026506751057614547932e-03,3.398715716174356501579e-11,3.416232447346320703776e-14,3.416232452304162718546e-14,4.026690948205466105089e-03,1.156950277491456937500e-18,0,nan,9.899484891817469169885e-01
21814,4.018051065889042628980e-03,4.017867658301718887156e-03,3.376826644835481185976e-11,3.386958547248472153409e-14,3.386958552206314168178e-14,4.018051065889042623898e-03,1.264841486627871923367e-18,0,nan,9.899699030057055482591e-01
21827,4.015667853314763658695e-03,4.015484663220284017330e-03,3.370805420982862151927e-11,3.378916924038866962509e-14,3.378916928996708977278e-14,4.015667853314763653613e-03,1.265592142868754246945e-18,0,nan,9.899758098679716088620e-01
21870,4.007805021350002555722e-03,4.007622547905371784933e-03,3.350990757823959903873e-11,3.352487175000574694667e-14,3.352487179958416709437e-14,4.007805021350002550640e-03,1.268075082608159774823e-18,0,nan,9.899952984472893910439e-01
21887,4.004704946530866697987e-03,4.004522755253395296049e-03,3.343199890749688635536e-11,3.342109511467528497557e-14,3.342109516425370512327e-14,4.004704946530866692905e-03,1.269056709890282662469e-18,0,nan,9.900029823345805523520e-01
21926,3.997611099895290474992e-03,3.997429553474605038867e-03,3.325417758398653399347e-11,3.318453239019466668673e-14,3.318453243977308683442e-14,3.997611099895290469487e-03,1.377251068093432979723e-18,0,nan,9.900205655257092030703e-01
21947,3.993801736229691308748e-03,3.993620535622438451798e-03,3.315894976974214136592e-11,3.305801929671789242672e-14,3.305801934629631257441e-14,3.993801736229691304089e-03,1.166477836803344523678e-18,0,nan,9.900300077850277003779e-01
21982,3.987468904790308491815e-03,3.987288278346971020855e-03,3.300104311351260755719e-11,3.284850094955962807479e-14,3.284850099913804822248e-14,3.987468904790308487580e-03,1.062118561271694466796e-18,0,nan,9.900457052121787053837e-01
22008,3.982777501687005420441e-03,3.982597300000629401379e-03,3.288438948457435495345e-11,3.269393244704679427133e-14,3.269393249662521441903e-14,3.982777501687005416206e-03,1.063369654588435163337e-18,0,nan,9.900573341747720836721e-01
22038,3.977378043316661614737e-03,3.977198329875313224473e-03,3.275047132120753494979e-11,3.251671215907300803339e-14,3.251671220865142818108e-14,3.977378043316661612196e-03,6.388879342341634518466e-19,0,nan,9.900707184681352769672e-01
22068,3.971993205539819403616e-03,3.971813978361843906554e-03,3.261727932842032227841e-11,3.234069104789377147392e-14,3.234069109747219162162e-14,3.971993205539819398957e-03,1.172882472054860213152e-18,0,nan,9.900840667505461486684e-01
22095,3.967159303125871865374e-03,3.966980511899470226462e-03,3.249802334734913594456e-11,3.218328930513881085160e-14,3.218328935471723099930e-14,3.967159303125871861985e-03,8.540448038846251359308e-19,0,nan,9.900960495353780297474e-01
22128,3.961267154866845577996e-03,3.961088894313418162626e-03,3.235305423283509788253e-11,3.199220755147860021215e-14,3.199220760105702035985e-14,3.961267154866845574184e-03,9.622295375764618549915e-19,0,nan,9.901106558625426629842e-01
22151,3.957170845956001279283e-03,3.956992953869570273440e-03,3.225252468482951386322e-11,3.185986751406778409975e-14,3.185986756364620424745e-14,3.957170845956001276742e-03,6.421504000414226277757e-19,0,nan,9.901208105607671261061e-01
22188,3.950598879058704632656e-03,3.950421577330786835615e-03,3.209167535078766021936e-11,3.164840526169217320723e-14,3.164840531127059335493e-14,3.950598879058704630962e-03,4.288124272723531552552e-19,0,nan,9.901371026630578999384e-01
22208,3.947055545371203576736e-03,3.946878561533164344936e-03,3.200517492475866687723e-11,3.153483171823978534781e-14,3.153483176781820549551e-14,3.947055545371203574618e-03,5.364967236448154281183e-19,0,nan,9.901458868358419489588e-01
22248,3.939987912562364010066e-03,3.939811561944593857189e-03,3.183310446124575778927e-11,3.130920892093743134315e-14,3.130920897051585149085e-14,3.939987912562364007949e-03,5.374591027002884856889e-19,0,nan,9.901634082920768160615e-01
22265,3.936991827353504390509e-03,3.936815744825698319089e-03,3.176034799899780589767e-11,3.121393042485595856926e-14,3.121393047443437871696e-14,3.936991827353504388392e-03,5.378681137774208818798e-19,0,nan,9.901708360442320396998e-01
22308,3.929433794813410434460e-03,3.929258387672983213797e-03,3.157730395743854530335e-11,3.097454467937659086061e-14,3.097454472895501100831e-14,3.929433794813410432343e-03,5.389026711509474519933e-19,0,nan,9.901895738774370610150e-01
22322,3.926979298334393227832e-03,3.926804110249151284824e-03,3.151801182494921403487e-11,3.089710068415476042888e-14,3.089710073373318057658e-14,3.926979298334393225714e-03,5.392395037666513337761e-19,0,nan,9.901956591497323141127e-01
22368,3.918936070169408177202e-03,3.918761598954975125510e-03,3.132423683537006057247e-11,3.064434006491601953072e-14,3.064434011449443967841e-14,3.918936070169408175085e-03,5.403462394435568777626e-19,0,nan,9.902156005349903970802e-01
22379,3.917017568739106161008e-03,3.916843268298355959940e-03,3.127813480836150696158e-11,3.058428066172665631811e-14,3.058428071130507646581e-14,3.917017568739106158890e-03,5.406108936134804710275e-19,0,nan,9.902203571064120089513e-01
22428,3.908494287844322780330e-03,3.908320745084907355237e-03,3.107386668257752681760e-11,3.031852395390915307123e-14,3.031852400348757321893e-14,3.908494287844322779059e-03,3.250738845475465378324e-19,0,nan,9.902414893687615313070e-01
22437,3.906932817890138428416e-03,3.906759413759519874290e-03,3.103654155086172841106e-11,3.027002571383007576026e-14,3.027002576340849590796e-14,3.906932817890138426298e-03,5.420063427861319619458e-19,0,nan,9.902453608741991354755e-01
22488,3.898108001843990439734e-03,3.897935380147921847875e-03,3.082615766712862566167e-11,2.999702654255841765187e-14,2.999702659213683779957e-14,3.898108001843990438040e-03,4.345867004473008336155e-19,0,nan,9.902672414711044483054e-01
22494,3.897072408512463296259e-03,3.896899878519209359913e-03,3.080153176566548383911e-11,2.996511168115371791728e-14,2.996511173073213806498e-14,3.897072408512463295412e-03,2.173510929394350328817e-19,0,nan,9.902698092028213634774e-01
22548,3.887776770902613617455e-03,3.887605062956477277966e-03,3.058107452685204077497e-11,2.967977931899767515710e-14,2.967977936857609530480e-14,3.887776770902613614702e-03,7.080800263996004662035e-19,0,nan,9.902928579228562422170e-01
22552,3.887089968965942833677e-03,3.886918321678333466014e-03,3.056482816211641958258e-11,2.965877896760675500107e-14,2.965877901718517514877e-14,3.887089968965942830924e-03,7.082051356040006194384e-19,0,nan,9.902945608894341175915e-01
22608,3.877500158420263926082e-03,3.877329356987868559874e-03,3.033858255879572358846e-11,2.936671503603724706442e-14,2.936671508561566721211e-14,3.877500158420263922906e-03,8.191807665838279893573e-19,0,nan,9.903183397934885452804e-01
22610,3.877158540266591674643e-03,3.876987768927590102100e-03,3.033054371873186755089e-11,2.935635082550953195475e-14,2.935635087508795210244e-14,3.877158540266591671255e-03,8.738698079610216155055e-19,0,nan,9.903191868837745732296e-01
22667,3.867447664462291482608e-03,3.867277747452686550068e-03,3.010262575423789848451e-11,2.906288342379443965224e-14,2.906288347337285979994e-14,3.867447664462291479643e-03,7.665560267645496099109e-19,0,nan,9.903432667572512696766e-01
22668,3.867277732401373672969e-03,3.867107830322734707339e-03,3.009864760890747785735e-11,2.905776768455408935228e-14,2.905776773413250949997e-14,3.867277732401373669792e-03,8.213461178624136028141e-19,0,nan,9.903436881412565618828e-01
22726,3.857447159323100260563e-03,3.857278119884497073039e-03,2.986910947621670632665e-11,2.876297103205588345454e-14,2.876297108163430360224e-14,3.857447159323100255693e-03,1.262606912175275330415e-18,0,nan,9.903680656076322322387e-01
22728,3.857109065394197873603e-03,3.856940055584536865504e-03,2.986123606193260239188e-11,2.875287246751019521095e-14,2.875287251708861535864e-14,3.857109065394197868309e-03,1.372519114856383510047e-18,0,nan,9.903689040133457675103e-01
22784,3.847666438900149117760e-03,3.847498255548313281324e-03,2.964189942606550791106e-11,2.847190339154831015044e-14,2.847190344112673029814e-14,3.847666438900149114160e-03,9.356034580949279827067e-19,0,nan,9.903923202191139003566e-01
22788,3.846993734431228908535e-03,3.846825609879988691747e-03,2.962631483152346887498e-11,2.845196577458278852394e-14,2.845196582416120867164e-14,3.846993734431228904511e-03,1.045857305003586135451e-18,0,nan,9.903939884460163017637e-01
22842,3.837935192866945925449e-03,3.837767859114820490555e-03,2.941698801751588581185e-11,2.818450830186338414775e-14,2.818450835144180429391e-14,3.837935192866945920579e-03,1.269025974113439396013e-18,0,nan,9.904164529024940717694e-01
22848,3.836931320970546400392e-03,3.836764074740421667537e-03,2.939385135055604693169e-11,2.815498515739034415604e-14,2.815498520696876430220e-14,3.836931320970546395945e-03,1.158979038478133054375e-18,0,nan,9.904189424647451245559e-01
22901,3.828086541603927940229e-03,3.827920065511453630891e-03,2.919052733844116516032e-11,2.789586896912864675840e-14,2.789586901870706690456e-14,3.828086541603927936417e-03,9.957058758257097957983e-19,0,nan,9.904408775138098291113e-01
22908,3.826921410838085197741e-03,3.826755036064068238468e-03,2.916381356164851612697e-11,2.786186930529892611025e-14,2.786186935487734625640e-14,3.826921410838085193718e-03,1.051342859579865719369e-18,0,nan,9.904437670843659368477e-01
22959,3.818453961705690108590e-03,3.818288322325078566187e-03,2.897016505658850258571e-11,2.761571450884098361601e-14,2.761571455841940376217e-14,3.818453961705690103931e-03,1.220043833608939250288e-18,0,nan,9.904647670214566806154e-01
22968,3.816963594170804776282e-03,3.816798084059246093589e-03,2.893616990787723418765e-11,2.757255802179377980793e-14,2.757255807137219995409e-14,3.816963594170804771199e-03,1.331476593407188645944e-18,0,nan,9.904684633092069452848e-01
23018,3.808704914481222488641e-03,3.808540119782960719748e-03,2.874827328946712400647e-11,2.733432887925398728041e-14,2.733432892883240742656e-14,3.808704914481222483982e-03,1.223166749460086033729e-18,0,nan,9.904889461346292541823e-01
23028,3.807057465360743649921e-03,3.806892813188427186104e-03,2.871088932368545100773e-11,2.728699220140154174351e-14,2.728699225097996188967e-14,3.807057465360743644839e-03,1.334941153309917400212e-18,0,nan,9.904930321332264777289e-01
23077,3.799005522802951627059e-03,3.798841566342146902279e-03,2.852864180258507195585e-11,2.705651806533925498272e-14,2.705651811491767512887e-14,3.799005522802951622188e-03,1.282030104320237626035e-18,0,nan,9.905130028516646178310e-01
23088,3.797202622999942779001e-03,3.797038822113175485674e-03,2.848794122598027875199e-11,2.700511380714884724188e-14,2.700511385672726738803e-14,3.797202622999942774131e-03,1.282638808161462799519e-18,0,nan,9.905174745401465156037e-01
23136,3.789355408256653861753e-03,3.789192283653813791775e-03,2.831124188890567373065e-11,2.678222770634647662918e-14,2.678222775592489677533e-14,3.789355408256653857306e-03,1.173530190225927134859e-18,0,nan,9.905369380999778103694e-01
23148,3.787398669826222249649e-03,3.787235713639937743717e-03,2.826729550541354363171e-11,2.672686584854351861408e-14,2.672686589812193876024e-14,3.787398669826222245202e-03,1.174136488063221393831e-18,0,nan,9.905417915035841609425e-01
23196,3.779591883155689298976e-03,3.779429598034096602452e-03,2.809241670421931469997e-11,2.650684375259553098225e-14,2.650684380217395112840e-14,3.779591883155689293894e-03,1.344641919191161434559e-18,0,nan,9.905611554029260658154e-01
23208,3.777645212669795851469e-03,3.777483094666671903146e-03,2.804892251784225777129e-11,2.645219236006490736024e-14,2.645219240964332750639e-14,3.777645212669795846810e-03,1.233223595025271479330e-18,0,nan,9.905659839871810829186e-01
23255,3.770040022322196416552e-03,3.769878556387080128404e-03,2.787943218846680330649e-11,2.623949247757987134109e-14,2.623949252715829148724e-14,3.770040022322196411681e-03,1.291880037844327117135e-18,0,nan,9.905848484387141087868e-01
23268,3.767941862400708483785e-03,3.767780576130298089116e-03,2.783279307596455914137e-11,2.618103838015034223505e-14,2.618103842972876238121e-14,3.767941862400708478279e-03,1.461199338581365096566e-18,0,nan,9.905900529447309797422e-01
23315,3.760375653237903648678e-03,3.760215014028806342138e-03,2.766504009521559663734e-11,2.597105769491152521515e-14,2.597105774448994536130e-14,3.760375653237903643596e-03,1.351513293399219893759e-18,0,nan,9.906088212940874684746e-01
23328,3.758288233877081627719e-03,3.758127772954957419967e-03,2.761887844112707362531e-11,2.591334993066500191028e-14,2.591334998024342205643e-14,3.758288233877081622637e-03,1.352263947643782588264e-18,0,nan,9.906139993203050895902e-01
23374,3.750920553123332996971e-03,3.750760720685288799561e-03,2.745635944827723369345e-11,2.571043590871496152627e-14,2.571043595829338167243e-14,3.750920553123332992313e-03,1.242010099632593056104e-18,0,nan,9.906322757769776949873e-01
23388,3.748683945894152439013e-03,3.748524304001064203852e-03,2.740715031529975719872e-11,2.564907399684288678786e-14,2.564907404642130693402e-14,3.748683945894152433931e-03,1.355728505491164871093e-18,0,nan,9.906378240483757897624e-01
23434,3.741353837157324893272e-03,3.741194818947178987113e-03,2.724628875253271271043e-11,2.544874092425568875407e-14,2.544874097383410890023e-14,3.741353837157324888614e-03,1.245185944090845723680e-18,0,nan,9.906560078688845779118e-01
23448,3.739128621134092286918e-03,3.738969792015137344908e-03,2.719758083321437575013e-11,2.538815850768690893840e-14,2.538815855726532908455e-14,3.739128621134092282259e-03,1.245926974420488295199e-18,0,nan,9.906615280539383103556e-01
23494,3.731835797738611925502e-03,3.731677587550240809102e-03,2.703835562541795803051e-11,2.519036709052843223148e-14,2.519036714010685237763e-14,3.731835797738611922326e-03,8.511557647119468037735e-19,0,nan,9.906796199411030859447e-01
23509,3.729463850085325824808e-03,3.729305840940081747984e-03,2.698670315157195267320e-11,2.512628663002927087800e-14,2.512628667960769102416e-14,3.729463850085325822055e-03,7.381374881843924868876e-19,0,nan,9.906855043127533520081e-01
23554,3.722366064295985793963e-03,3.722208655986178594079e-03,2.683253294748639388389e-11,2.493526395732755118350e-14,2.493526400690597132965e-14,3.722366064295985790363e-03,9.670972611640834564431e-19,0,nan,9.907031129021773013929e-01
23569,3.720006135675709386671e-03,3.719848926882963153952e-03,2.678140389694546441848e-11,2.487199339402586036121e-14,2.487199344360428050736e-14,3.720006135675709383495e-03,8.538624497797134417797e-19,0,nan,9.907089676369267113769e-01
23615,3.712787644183550861855e-03,3.712631044883335340977e-03,2.662541586574538384975e-11,2.467921094485783035796e-14,2.467921099443625050412e-14,3.712787644183550858043e-03,1.026627059755403896207e-18,0,nan,9.907268762342239047636e-01
23629,3.710596269298917907118e-03,3.710439854792982607946e-03,2.657818177047880574478e-11,2.462090904782593239350e-14,2.462090909740435253965e-14,3.710596269298917903942e-03,8.560277976034757438389e-19,0,nan,9.907323129727823007298e-01
23675,3.703414215818843359705e-03,3.703258406196525069054e-03,2.642376843796668643403e-11,2.443055387820789769136e-14,2.443055392778631783751e-14,3.703414215818843358858e-03,2.287167726570432059266e-19,0,nan,9.907501317142928277666e-01
23689,3.701233888759320702139e-03,3.701078262535649766725e-03,2.637701056913358050596e-11,2.437298512263682238306e-14,2.437298517221524252921e-14,3.701233888759320700869e-03,3.432772580895576681898e-19,0,nan,9.907555412084382714618e-01
23736,3.693932959065218449819e-03,3.693777946174461580395e-03,2.622084223806175474793e-11,2.418095462775614070039e-14,2.418095467733456084654e-14,3.693932959065218447490e-03,6.305855116381932486436e-19,0,nan,9.907736554385358349788e-01
23749,3.691918635507761123880e-03,3.691763791622179904444e-03,2.617786448553531574553e-11,2.412817400163767049506e-14,2.412817405121609064121e-14,3.691918635507761121975e-03,5.162150955854046893719e-19,0,nan,9.907786532231190062170e-01
23797,3.684500125908708425955e-03,3.684345903653879694017e-03,2.601998860920677755272e-11,2.393453485877943465333e-14,2.393453490835785479948e-14,3.684500125908708423414e-03,6.896726163460748156003e-19,0,nan,9.907970597409905311225e-01
23809,3.682650154595781658214e-03,3.682496087163730568835e-03,2.598071810102072130234e-11,2.388642890290713477919e-14,2.388642895248555492535e-14,3.682650154595781655884e-03,6.325174825641294460427e-19,0,nan,9.908016498872661874863e-01
23858,3.675115346317635811412e-03,3.674961908665126586339e-03,2.582118115876497103397e-11,2.369124609309394393241e-14,2.369124614267236407857e-14,3.675115346317635809294e-03,5.761948044045773862054e-19,0,nan,9.908203455291257438190e-01
23869,3.673428094630536863456e-03,3.673274797826325879060e-03,2.578554637882422992163e-11,2.364770386273501056879e-14,2.364770391231343071494e-14,3.673428094630536861338e-03,5.764594579191651138778e-19,0,nan,9.908245320626482185436e-01
23919,3.665778254020957492668e-03,3.665625594998396892549e-03,2.562439389638306687767e-11,2.345104071268065117495e-14,2.345104076225907132110e-14,3.665778254020957491397e-03,3.465974570305219272926e-19,0,nan,9.908435137012364389867e-01
23929,3.664252107730382103736e-03,3.664099575786456417681e-03,2.559232465740068572092e-11,2.341195371930818759381e-14,2.341195376888660773997e-14,3.664252107730382102889e-03,2.311612089865039215568e-19,0,nan,9.908473006024680107052e-01
23980,3.656488486460610952603e-03,3.656336600156090889562e-03,2.542960122685578377961e-11,2.321387194228692227059e-14,2.321387199186534241675e-14,3.656488486460610951121e-03,4.053910365597410067874e-19,0,nan,9.908665651465593795177e-01
23989,3.655121849481126291825e-03,3.654970076687342938965e-03,2.540102864388112863214e-11,2.317913409676163807498e-14,2.317913414634005822113e-14,3.655121849481126290766e-03,2.896732934411418541504e-19,0,nan,9.908699563514691624477e-01
24042,3.647094552687506302345e-03,3.646943445771965094547e-03,2.523363317330104768559e-11,2.297587950862087169227e-14,2.297587955819929183843e-14,3.647094552687506300228e-03,5.806217353414449526227e-19,0,nan,9.908898757785743158536e-01
24049,3.646036978892937089788e-03,3.645885959595852343583e-03,2.521163440765869727225e-11,2.294920138958538337951e-14,2.294920143916380352566e-14,3.646036978892937087670e-03,5.807901511681107754275e-19,0,nan,9.908925001460405656184e-01
24103,3.637899122711624169118e-03,3.637748776774169825782e-03,2.504278612295884081729e-11,2.274469483455089871828e-14,2.274469488412931886443e-14,3.637899122711624167001e-03,5.820893589147527748725e-19,0,nan,9.909126945247416832466e-01
24109,3.636997158357887242435e-03,3.636846886960054600610e-03,2.502411837410174733045e-11,2.272211274737863274691e-14,2.272211279695705289306e-14,3.636997158357887240105e-03,6.404570868570677374085e-19,0,nan,9.909149328143194629176e-01
24165,3.628600342753582999556e-03,3.628450764393710860371e-03,2.485077747225363210555e-11,2.251269216741506378106e-14,2.251269221699348392721e-14,3.628600342753582997227e-03,6.419391459302165018508e-19,0,nan,9.909357704342582382579e-01
24169,3.628002053608130943616e-03,3.627852524567409517925e-03,2.483845731839135371696e-11,2.249782605994252677786e-14,2.249782610952094692402e-14,3.628002053608130941075e-03,7.004127352231568214540e-19,0,nan,9.909372551762929823478e-01
24227,3.619348979387122528366e-03,3.619200162741514179472e-03,2.466072671333649897041e-11,2.228364010225548882765e-14,2.228364015183390897381e-14,3.619348979387122524342e-03,1.111638176470958766172e-18,0,nan,9.909587293705409233270e-01
24229,3.619051333674699349297e-03,3.618902541503572479818e-03,2.465462835948043475339e-11,2.227629994270315043863e-14,2.227629999228157058479e-14,3.619051333674699345274e-03,1.111729602180761157999e-18,0,nan,9.909594680438981765484e-01
24289,3.610144670846904574537e-03,3.609996610111808494654e-03,2.447260895417180475860e-11,2.205749372245670530363e-14,2.205749377203512544979e-14,3.610144670846904570938e-03,9.971594919453124046868e-19,0,nan,9.909815722211205892955e-01
24349,3.601281740632341721565e-03,3.601134405953004098928e-03,2.429237689131252775107e-11,2.184136742342894969220e-14,2.184136747300736983836e-14,3.601281740632341717541e-03,1.117215144281231622668e-18,0,nan,9.910035685040913853799e-01
24351,3.600987059038431153791e-03,3.600839748468908177478e-03,2.428639968152396323102e-11,2.183420890710520595380e-14,2.183420895668362609996e-14,3.600987059038431149556e-03,1.176112178920858030322e-18,0,nan,9.910042998645692376635e-01
24409,3.592462221717478670792e-03,3.592315607766266855699e-03,2.411391028610200833389e-11,2.162788175364122673965e-14,2.162788180321964688581e-14,3.592462221717478665498e-03,1.473628835492235471145e-18,0,nan,9.910254576811830489586e-01
24414,3.591729211349744402039e-03,3.591582657220360827251e-03,2.409911708156211775380e-11,2.161020926082316446572e-14,2.161020931040158461188e-14,3.591729211349744396745e-03,1.473929577878714562174e-18,0,nan,9.910272769691607156460e-01
24469,3.583685795928823596580e-03,3.583539897430102412393e-03,2.393718757451131982453e-11,2.141699809157560719970e-14,2.141699814115402734585e-14,3.583685795928823591921e-03,1.299969214709351992574e-18,0,nan,9.910472405331036910921e-01
24476,3.582664672113518492828e-03,3.582518856742972572466e-03,2.391668254037998336767e-11,2.139256273817272395456e-14,2.139256278775114410071e-14,3.582664672113518488381e-03,1.241233377965487092966e-18,0,nan,9.910497749755331973174e-01
24529,3.574952148194660350406e-03,3.574806959924159263592e-03,2.376218750781132975667e-11,2.120867847313187324775e-14,2.120867852271029339391e-14,3.574952148194660345324e-03,1.421612786087863014013e-18,0,nan,9.910689178329899876626e-01
24539,3.573500677264065704056e-03,3.573355606860591315424e-03,2.373318683466813149863e-11,2.117420518900578439553e-14,2.117420523858420454169e-14,3.573500677264065698762e-03,1.481448136842812043981e-18,0,nan,9.910725205081710065150e-01
24589,3.566260966507342033664e-03,3.566116483291531542939e-03,2.358888914720724206178e-11,2.100288557886926350187e-14,2.100288562844768364803e-14,3.566260966507342027735e-03,1.662590227261736648864e-18,0,nan,9.910904903464987611189e-01
24602,3.564383444253845685314e-03,3.564239113122878306039e-03,2.355156344809650662093e-11,2.095862656986393591258e-14,2.095862661944235605873e-14,3.564383444253845679385e-03,1.663465988862291079384e-18,0,nan,9.910951506536528519357e-01
24649,3.557611941886133299586e-03,3.557468158601610389584e-03,2.341727185857723367703e-11,2.079958272152608838734e-14,2.079958277110450853350e-14,3.557611941886133294716e-03,1.369019310220235557085e-18,0,nan,9.911119588318972406862e-01
24665,3.555312616065238488461e-03,3.555169018570106229235e-03,2.337178856092817696519e-11,2.074578454911863427505e-14,2.074578459869705442120e-14,3.555312616065238482956e-03,1.548587916650287800615e-18,0,nan,9.911176662881413681029e-01
24709,3.549004768340592083854e-03,3.548861679913474587463e-03,2.324731530731291910011e-11,2.059873383381050765201e-14,2.059873388338892779817e-14,3.549004768340592079619e-03,1.193338699922834250158e-18,0,nan,9.911333240401520202332e-01
24728,3.546287839305796871053e-03,3.546144969866986640382e-03,2.319383871614596177007e-11,2.053563754555127657517e-14,2.053563759512969672133e-14,3.546287839305796866606e-03,1.253965604200809495392e-18,0,nan,9.911400682789484140674e-01
24769,3.540439142834481643276e-03,3.540296744239811365684e-03,2.307899945325943079555e-11,2.040030345645593945220e-14,2.040030350603435959835e-14,3.540439142834481639253e-03,1.136414534225486073131e-18,0,nan,9.911545867150167276726e-01
24791,3.537308764162349504598e-03,3.537166617256784306106e-03,2.301769081302479998503e-11,2.032814471318876396543e-14,2.032814476276718411159e-14,3.537308764162349500786e-03,1.077555994337114883536e-18,0,nan,9.911623574846465782335e-01
24829,3.531914765250203971827e-03,3.531773051511358425293e-03,2.291230454575295729013e-11,2.020425672653474337247e-14,2.020425677611316351863e-14,3.531914765250203967592e-03,1.199112950839140331683e-18,0,nan,9.911757475931184370129e-01
24855,3.528233603094465843972e-03,3.528092184593009882411e-03,2.284056856635032748634e-11,2.012003474346040911442e-14,2.012003479303882926058e-14,3.528233603094465840160e-03,1.080327634570827329693e-18,0,nan,9.911848858774404665895e-01
24889,3.523431338353745830863e-03,3.523290304541858437702e-03,2.274721111875363214173e-11,2.001055936602398718180e-14,2.001055941560240732796e-14,3.523431338353745826628e-03,1.202000075940262067617e-18,0,nan,9.911968074040428450700e-01
24919,3.519204889307787425762e-03,3.519064193625821378241e-03,2.266525895395686479237e-11,1.991458114459194736459e-14,1.991458119417036751074e-14,3.519204889307787420679e-03,1.444132366082683132578e-18,0,nan,9.912072996354043991378e-01
24949,3.514988567760128779402e-03,3.514848208993517401511e-03,2.258369998607171768356e-11,1.981917767061726968443e-14,1.981917772019568983058e-14,3.514988567760128774320e-03,1.445864640966486169843e-18,0,nan,9.912177668704182213495e-01
24982,3.510362267929506254139e-03,3.510222278373893825973e-03,2.249443645326742028700e-11,1.971489276017386235553e-14,1.971489280975228250168e-14,3.510362267929506249269e-03,1.387446387288376941263e-18,0,nan,9.912292520646649719132e-01
25010,3.506446462132082319215e-03,3.506306784705155638730e-03,2.241906624632295724270e-11,1.962694599759145772801e-14,1.962694604716987787417e-14,3.506446462132082314345e-03,1.388995810804643954781e-18,0,nan,9.912389735319276594643e-01
25046,3.501424673309317940975e-03,3.501285395659128641275e-03,2.232265564543776894219e-11,1.951459092551011175285e-14,1.951459097508853189901e-14,3.501424673309317935681e-03,1.511943398552645632884e-18,0,nan,9.912514409208401671325e-01
25070,3.498084797716988140262e-03,3.497945785631851997961e-03,2.225868882909351534598e-11,1.944013398572915699076e-14,1.944013403530757713691e-14,3.498084797716988134756e-03,1.573922439143338036732e-18,0,nan,9.912597328069768852867e-01
25111,3.492393892944145793143e-03,3.492255332778768295274e-03,2.214997639752879294470e-11,1.931375632226753284994e-14,1.931375637184595299609e-14,3.492393892944145786790e-03,1.819023655161583653018e-18,0,nan,9.912738617871838449650e-01
25130,3.489762918461653365603e-03,3.489624566975585353084e-03,2.209983747632173514027e-11,1.925553933043545078983e-14,1.925553938001387093598e-14,3.489762918461653359886e-03,1.638355535191165943634e-18,0,nan,9.912803938760867193507e-01
25175,3.483547447519707766845e-03,3.483409588397601686837e-03,2.198168953849281640126e-11,1.911852950559684141148e-14,1.911852955517526155763e-14,3.483547447519707761127e-03,1.641278748201744239089e-18,0,nan,9.912958256489079599959e-01
25190,3.481480541086515565962e-03,3.481342845501763418237e-03,2.194249407960071167155e-11,1.907313052387665864563e-14,1.907313057345507879179e-14,3.481480541086515559821e-03,1.763901534166602291463e-18,0,nan,9.913009574347617010879e-01
25240,3.474608532471473329475e-03,3.474471379914666227790e-03,2.181251360683575330961e-11,1.892277055980436583125e-14,1.892277060938278597740e-14,3.474608532471473322699e-03,1.950223604963773314526e-18,0,nan,9.913180197437588461588e-01
25250,3.473237384995035776876e-03,3.473100340658285622031e-03,2.178664078776383461688e-11,1.889287657931988905842e-14,1.889287662889830920458e-14,3.473237384995035770100e-03,1.950993504592859233162e-18,0,nan,9.913214241719524181585e-01
25304,3.465851848934240883043e-03,3.465715386778414934730e-03,2.164763231473135364192e-11,1.873246523785552110594e-14,1.873246528743394125209e-14,3.465851848934240876902e-03,1.771855559689329676815e-18,0,nan,9.913397620172521111908e-01
25310,3.465033172242008516666e-03,3.464896774543860652674e-03,2.163226000263157543615e-11,1.871474702130668075913e-14,1.871474707088510090529e-14,3.465033172242008509890e-03,1.955612902155826099527e-18,0,nan,9.913417947701325451957e-01
25369,3.457003404532830667020e-03,3.456867638243255558500e-03,2.148187130409270313069e-11,1.854162879295832391939e-14,1.854162884253674406554e-14,3.457003404532830661303e-03,1.653881042312473453148e-18,0,nan,9.913617327650828711899e-01
25370,3.456867627502319906429e-03,3.456731871876771982093e-03,2.147933437483845379246e-11,1.853871187603461076133e-14,1.853871192561303090749e-14,3.456867627502319900712e-03,1.653946002583140652271e-18,0,nan,9.913620699053747948779e-01
25430,3.448740478040146523510e-03,3.448605359964084001133e-03,2.132784679973848687934e-11,1.836474166194199026830e-14,1.836474171152041041446e-14,3.448740478040146517793e-03,1.657843618669636132693e-18,0,nan,9.913822502474258042612e-01
25434,3.448200026609238696522e-03,3.448064950876694378706e-03,2.131779834440328295559e-11,1.835321635443049765265e-14,1.835321640400891779881e-14,3.448200026609238690593e-03,1.719514698980663916372e-18,0,nan,9.913835922494249542269e-01
25490,3.440651453678587748436e-03,3.440516968671281528369e-03,2.117778041338746476137e-11,1.819280738049089493033e-14,1.819280743006931507649e-14,3.440651453678587743354e-03,1.477103319515886407973e-18,0,nan,9.914023364597799677003e-01
25499,3.439441371737321733828e-03,3.439306981306461855257e-03,2.115539200211886931693e-11,1.816719106813810120176e-14,1.816719111771652134791e-14,3.439441371737321728746e-03,1.477623001597697095413e-18,0,nan,9.914053413136575915003e-01
25550,3.432600286769724506333e-03,3.432466430392335597142e-03,2.102911858860043429358e-11,1.802288050714389831813e-14,1.802288055672231846428e-14,3.432600286769724502097e-03,1.233806555512770402011e-18,0,nan,9.914223291997522446561e-01
25565,3.430593379142904968359e-03,3.430459679234289190683e-03,2.099217066887895697925e-11,1.798070914801922296082e-14,1.798070919759764310698e-14,3.430593379142904964759e-03,1.049349085705449688891e-18,0,nan,9.914273128561321868249e-01
25610,3.424586712165097432156e-03,3.424453480020188550579e-03,2.088184493108281107999e-11,1.785493298252999573303e-14,1.785493303210841587919e-14,3.424586712165097427709e-03,1.298528361769422496012e-18,0,nan,9.914422291185499453185e-01
25630,3.421923829003843945307e-03,3.421790803966306479062e-03,2.083305939301286092981e-11,1.779938554574863849421e-14,1.779938559532705864037e-14,3.421923829003843941071e-03,1.237656051947947733944e-18,0,nan,9.914488419095716597272e-01
25670,3.416610467186597620601e-03,3.416477854917651609694e-03,2.073594327563357632043e-11,1.768893720379532131136e-14,1.768893725337374145751e-14,3.416610467186597617001e-03,1.053643680016908711677e-18,0,nan,9.914620368613435219605e-01
25696,3.413165621646647638683e-03,3.413033276647883007903e-03,2.067314128468587713487e-11,1.761760496925702334909e-14,1.761760501883544349524e-14,3.413165621646647635084e-03,1.054707103282625202303e-18,0,nan,9.914705917520073254396e-01
25730,3.408671291597763255766e-03,3.408539294888708208163e-03,2.059139768241905121250e-11,1.752486601613437327013e-14,1.752486606571279341628e-14,3.408671291597763252378e-03,9.939743375575137038037e-19,0,nan,9.914817530673363796864e-01
25762,3.404452132759998906304e-03,3.404320462598580610926e-03,2.051485574210741822407e-11,1.743813908486063422440e-14,1.743813913443905437056e-14,3.404452132759998902704e-03,1.057406562186655122586e-18,0,nan,9.914922311677242770800e-01
25790,3.400768927575475521141e-03,3.400637542150216501548e-03,2.044819243331577622829e-11,1.736269270449757106934e-14,1.736269275407599121549e-14,3.400768927575475516694e-03,1.307622795840892448834e-18,0,nan,9.915013783698337126440e-01
25828,3.395783020719552608048e-03,3.395652020246965577039e-03,2.035818198524264503006e-11,1.726095261356165035345e-14,1.726095266314007049960e-14,3.395783020719552602542e-03,1.621338620153155068266e-18,0,nan,9.915137609958921380325e-01
25850,3.392903119682047334893e-03,3.392772341304004592972e-03,2.030631202832105670377e-11,1.720239098547107475113e-14,1.720239103504949489729e-14,3.392903119682047329599e-03,1.560302706443171159984e-18,0,nan,9.915209133963103968197e-01
25894,3.387157947371931184234e-03,3.387027611491900674135e-03,2.020309955064764710968e-11,1.708601090208909988871e-14,1.708601095166752003486e-14,3.387157947371931179151e-03,1.500431264939693367331e-18,0,nan,9.915351820671967635772e-01
25910,3.385073614837698561712e-03,3.384943439309352131805e-03,2.016574118202976994867e-11,1.704393499932489932367e-14,1.704393504890331946983e-14,3.385073614837698556841e-03,1.438798679403533754943e-18,0,nan,9.915403587684779419613e-01
25960,3.378576577990753713774e-03,3.378446901658584395366e-03,2.004958828585643545569e-11,1.691327991024722158652e-14,1.691327995982564173268e-14,3.378576577990753709116e-03,1.378888742746561913632e-18,0,nan,9.915564952039472087098e-01
25970,3.377280162293411472369e-03,3.377150585455852056089e-03,2.002646482017606044757e-11,1.688729930222545771591e-14,1.688729935180387786206e-14,3.377280162293411468558e-03,1.128614766758341267145e-18,0,nan,9.915597151023505303330e-01
26027,3.369909549506442607282e-03,3.369780537607709753405e-03,1.989533774967673523983e-11,1.674015862542511688825e-14,1.674015867500353703440e-14,3.369909549506442604952e-03,6.912175447826133681608e-19,0,nan,9.915780217038158665254e-01
26030,3.369522513604160336450e-03,3.369393531336646369246e-03,1.988846807623858210636e-11,1.673245885860876290544e-14,1.673245890818718305159e-14,3.369522513604160333697e-03,8.169872934405542540449e-19,0,nan,9.915789830083101415409e-01
26090,3.361800422602509138570e-03,3.361672030822029938205e-03,1.975173628810797665259e-11,1.657938903371061498592e-14,1.657938908328903513207e-14,3.361800422602509136664e-03,5.669057920597196723266e-19,0,nan,9.915981630911707856032e-01
26093,3.361415247056959954755e-03,3.361286884694324351650e-03,1.974493264354925335433e-11,1.657178158472154250671e-14,1.657178163429996265287e-14,3.361415247056959952214e-03,7.559610030292224454324e-19,0,nan,9.915991198007308701562e-01
26150,3.354113645372571543699e-03,3.353985840033416446820e-03,1.961625499481530784187e-11,1.642806558625019122302e-14,1.642806563582861136917e-14,3.354113645372571541793e-03,5.682049962592960237403e-19,0,nan,9.916172559502418682245e-01
26160,3.352835932114766207450e-03,3.352708224125094196146e-03,1.959379535079321533555e-11,1.640301311778173243912e-14,1.640301316736015258528e-14,3.352835932114766205756e-03,5.052635824742209586499e-19,0,nan,9.916204296551077806933e-01
26210,3.346461940224327305368e-03,3.346334717317660693717e-03,1.948200993332019971194e-11,1.627846466126354634038e-14,1.627846471084196648654e-14,3.346461940224327303674e-03,5.062259558807474064228e-19,0,nan,9.916362621793906803602e-01
26227,3.344300300204967883889e-03,3.344173241597065941286e-03,1.944419663490845438753e-11,1.623638763895438266083e-14,1.623638768853280280698e-14,3.344300300204967882195e-03,5.065531628259500347913e-19,0,nan,9.916416316094121732438e-01
26270,3.338845067668289451414e-03,3.338718423221731575548e-03,1.934898703535745611871e-11,1.613056278308361819937e-14,1.613056283266203834553e-14,3.338845067668289449296e-03,6.342260048665816993810e-19,0,nan,9.916551823671040458976e-01
26294,3.335808018540836114182e-03,3.335681604374142663869e-03,1.929611696723550956972e-11,1.607187257743165209900e-14,1.607187262701007224515e-14,3.335808018540836110794e-03,1.015685486150744652382e-18,0,nan,9.916627264813942791073e-01
26330,3.331262790390516668878e-03,3.331136720467730177295e-03,1.921717242434096624033e-11,1.598433684846341854472e-14,1.598433689804183869088e-14,3.331262790390516665702e-03,9.535043471701813513176e-19,0,nan,9.916740170965491356944e-01
26362,3.327232973516619948077e-03,3.327107208409307228933e-03,1.914736061983037830731e-11,1.590702709257473205572e-14,1.590702714215315220188e-14,3.327232973516619945112e-03,8.910152487027949809459e-19,0,nan,9.916840275424025242124e-01
26390,3.323714873227965401226e-03,3.323589373928247483202e-03,1.908655241232372793599e-11,1.583976411983917087032e-14,1.583976416941759101648e-14,3.323714873227965398262e-03,8.919583744290437336269e-19,0,nan,9.916927669456334457510e-01
26429,3.318827042210222756629e-03,3.318701911740453097636e-03,1.900228360475262748885e-11,1.574666776285558594137e-14,1.574666781243400608753e-14,3.318827042210222754299e-03,7.018565822574672478566e-19,0,nan,9.917049091019427045071e-01
26450,3.316201083144176301646e-03,3.316076150602056357382e-03,1.895711349701284740328e-11,1.569682221873023856397e-14,1.569682226830865871012e-14,3.316201083144176299105e-03,7.662680211640300371136e-19,0,nan,9.917114324870639807718e-01
26497,3.310338968003863954827e-03,3.310214476744526599618e-03,1.885653600548233751727e-11,1.558597586501724820792e-14,1.558597591459566835407e-14,3.310338968003863951651e-03,9.595312090105929869097e-19,0,nan,9.917259953092732900084e-01
26511,3.308596810175711312145e-03,3.308472449910412820495e-03,1.882671432511992897998e-11,1.555314707379079418928e-14,1.555314712336921433544e-14,3.308596810175711309180e-03,8.960340245364039612930e-19,0,nan,9.917303232788405352254e-01
26565,3.301894201088211589990e-03,3.301770344153754418098e-03,1.871227511654606726136e-11,1.542732854370479097064e-14,1.542732859328321111680e-14,3.301894201088211588084e-03,5.771911561230731312459e-19,0,nan,9.917469745234475798738e-01
26571,3.301151142721136222702e-03,3.301027341523628672105e-03,1.869961695800283248512e-11,1.541342736670765639223e-14,1.541342741628607653839e-14,3.301151142721136220373e-03,7.056146490249011602140e-19,0,nan,9.917488205210169415643e-01
26631,3.293738911994515119045e-03,3.293615666103228901458e-03,1.857366105102817202052e-11,1.527527308937163057222e-14,1.527527313895005071837e-14,3.293738911994515117139e-03,5.786202799444443116021e-19,0,nan,9.917672351522861073198e-01
26633,3.293492410862753589769e-03,3.293369183417286254300e-03,1.856948202954513212102e-11,1.527069466091145346076e-14,1.527069471048987360691e-14,3.293492410862753587863e-03,5.786635867252330110196e-19,0,nan,9.917678475570469984516e-01
26691,3.286359893262776885503e-03,3.286237198949812512638e-03,1.844883381861126746855e-11,1.513866324177920145244e-14,1.513866329135762159860e-14,3.286359893262776883808e-03,5.154839851781088550621e-19,0,nan,9.917855677250466811252e-01
26701,3.285133270083476232271e-03,3.285010667340140735229e-03,1.842813812392713221078e-11,1.511604363048495857637e-14,1.511604368006337872252e-14,3.285133270083476230577e-03,5.156764597454379532726e-19,0,nan,9.917886152144430595822e-01
26751,3.279013863802324466588e-03,3.278891717373076676593e-03,1.832512264663797008419e-11,1.500357715185800589917e-14,1.500357720143642604532e-14,3.279013863802324464893e-03,5.166388325495434793889e-19,0,nan,9.918038187867818993525e-01
26770,3.276694462896612751835e-03,3.276572489198962981806e-03,1.828617810165327184336e-11,1.496111426636437592389e-14,1.496111431594279607005e-14,3.276694462896612750141e-03,5.170045342009211174622e-19,0,nan,9.918095813843679114160e-01
26811,3.271700602876624811700e-03,3.271579000669411701715e-03,1.820251508978774390461e-11,1.486999446962739881803e-14,1.486999451920581896418e-14,3.271700602876624810430e-03,3.883452598823764310803e-19,0,nan,9.918219888801141568267e-01
26838,3.268420267834137259305e-03,3.268298909340903838510e-03,1.814769846598949434849e-11,1.481036740022956050901e-14,1.481036744980798065517e-14,3.268420267834137258247e-03,3.239458506875242430826e-19,0,nan,9.918301391496411521754e-01
26871,3.264419891714098052434e-03,3.264298830099795155909e-03,1.808099886890440174894e-11,1.473789516147573915953e-14,1.473789521105415930569e-14,3.264419891714098051799e-03,1.946056976472937760151e-19,0,nan,9.918400785428588414209e-01
26907,3.260066998622084996054e-03,3.259946259634957055076e-03,1.800860793083084562273e-11,1.465933937867431204495e-14,1.465933942825273219110e-14,3.260066998622084994995e-03,3.247758970951790272177e-19,0,nan,9.918508939557733912061e-01
26931,3.257171513486301273919e-03,3.257050988867980508584e-03,1.796056186841354350026e-11,1.460725950455180980406e-14,1.460725955413022995022e-14,3.257171513486301272649e-03,3.900775306491375755287e-19,0,nan,9.918580883080774619146e-01
26976,3.251756318952331559242e-03,3.251636194739680425032e-03,1.787093515904698663217e-11,1.451023159075979020938e-14,1.451023164033821035553e-14,3.251756318952331558819e-03,1.302423773758056378675e-19,0,nan,9.918715435172568387501e-01
26991,3.249955253286402302619e-03,3.249835262098975712028e-03,1.784119213378576559292e-11,1.447806808126784746451e-14,1.447806813084626761066e-14,3.249955253286402301983e-03,1.954718329731851453840e-19,0,nan,9.918760187041300646692e-01
27045,3.243487903931577150870e-03,3.243368389809837621482e-03,1.773466213232273524723e-11,1.436301481317462045174e-14,1.436301486275304059790e-14,3.243487903931577150023e-03,2.611487917767702221213e-19,0,nan,9.918920886328822897641e-01
27051,3.242770898107939035712e-03,3.242651436817807251726e-03,1.772287786904473112634e-11,1.435030177391172050848e-14,1.435030182349014065464e-14,3.242770898107939034865e-03,2.612065341244178014939e-19,0,nan,9.918938702547269670390e-01
27111,3.235618236823859883562e-03,3.235499301928565234798e-03,1.760560743431920991816e-11,1.422394175936585167729e-14,1.422394180894427182344e-14,3.235618236823859882292e-03,3.926759363702450581413e-19,0,nan,9.919116434789798004718e-01
27114,3.235261431962767747689e-03,3.235142523295829352151e-03,1.759977110643903696957e-11,1.421766034015689615970e-14,1.421766038973531630585e-14,3.235261431962767746630e-03,3.272660359399543807266e-19,0,nan,9.919125300933751370174e-01
27171,3.228497060165841015554e-03,3.228378648193725212579e-03,1.748936934343821780875e-11,1.409896950393054127174e-14,1.409896955350896141866e-14,3.228497060165841013649e-03,5.903131072463413173349e-19,0,nan,9.919293388914518905643e-01
27184,3.226958268168882491507e-03,3.226839969042177952583e-03,1.746431938564801378319e-11,1.407207331361984057907e-14,1.407207336319826072600e-14,3.226958268168882489813e-03,5.249729788014543776353e-19,0,nan,9.919331626912227448372e-01
27231,3.221407160703876134772e-03,3.221289268213742460865e-03,1.737415226156840324915e-11,1.397536675824940242946e-14,1.397536680782782257638e-14,3.221407160703876133078e-03,5.258776087585426427302e-19,0,nan,9.919469570022079693583e-01
27253,3.218815326878571535696e-03,3.218697624008919182809e-03,1.733215960208669873179e-11,1.393038532918042769770e-14,1.393038537875884784463e-14,3.218815326878571533790e-03,5.920886841216635550105e-19,0,nan,9.919533977078558456704e-01
27291,3.214348332826134619174e-03,3.214230956406914556583e-03,1.725994500289284828179e-11,1.385311555233467555899e-14,1.385311560191309570591e-14,3.214348332826134616421e-03,8.564277400999959513532e-19,0,nan,9.919644983168632437829e-01
27323,3.210596259004799037163e-03,3.210479156438953865151e-03,1.719944355295198267396e-11,1.378846141788210907929e-14,1.378846146746052922621e-14,3.210596259004799034834e-03,7.255165137678696065999e-19,0,nan,9.919738224568441706513e-01
27351,3.207320372719083896817e-03,3.207203508989508122436e-03,1.714673652833046859325e-11,1.373219819069024220556e-14,1.373219824026866235248e-14,3.207320372719083893853e-03,9.243277786050186222432e-19,0,nan,9.919819633366318136305e-01
27393,3.202419058707187001703e-03,3.202302551864303487144e-03,1.706807903289571670429e-11,1.364834033267930114609e-14,1.364834038225772129302e-14,3.202419058707186999373e-03,7.273690801383370905756e-19,0,nan,9.919941437212546096812e-01
27411,3.200323078347872051840e-03,3.200206723956145734958e-03,1.703451594329521604256e-11,1.361259724753021129517e-14,1.361259729710863144209e-14,3.200323078347872049934e-03,5.955099171756228879491e-19,0,nan,9.919993525583744683918e-01
27464,3.194167482763606027532e-03,3.194051575522253306779e-03,1.693620089256395800283e-11,1.350803102654928626039e-14,1.350803107612770640731e-14,3.194167482763606026262e-03,3.977716972380440893501e-19,0,nan,9.920146503822375267322e-01
27471,3.193356249436966668918e-03,3.193240401060449004990e-03,1.692327249549430350523e-11,1.349429556209100110313e-14,1.349429561166942125005e-14,3.193356249436966667648e-03,3.978727463011576384051e-19,0,nan,9.920166664746458582368e-01
27531,3.186419687451046029591e-03,3.186304341795933945852e-03,1.681299557276468916992e-11,1.337727623403489001275e-14,1.337727628361331015967e-14,3.186419687451046029168e-03,1.329129603658516143687e-19,0,nan,9.920339055737410510110e-01
27534,3.186073650320895596157e-03,3.185958329715904457313e-03,1.680750690944864006802e-11,1.337145862987543140797e-14,1.337145867945385155489e-14,3.186073650320895595734e-03,1.329273959453179475716e-19,0,nan,9.920347655734459788729e-01
27591,3.179513195576138832713e-03,3.179398349377154804020e-03,1.670367470094707441641e-11,1.326152261894305744238e-14,1.326152266852147758931e-14,3.179513195576138833349e-03,1.998025079199620275476e-19,0,nan,9.920510703397414898307e-01
27604,3.178020733376864464454e-03,3.177905994965747041083e-03,1.668011351546984520140e-11,1.323660789576292515310e-14,1.323660794534134530002e-14,3.178020733376864465512e-03,3.331605653002890731804e-19,0,nan,9.920547796216775950583e-01
27651,3.172636578701008672909e-03,3.172522228721092583015e-03,1.659529954179668448381e-11,1.314701832389618307444e-14,1.314701837347460322136e-14,3.172636578701008673756e-03,2.669807670190532946959e-19,0,nan,9.920681612525603517111e-01
27675,3.169894253567095280231e-03,3.169780101174692232314e-03,1.655221198745004253905e-11,1.310156279063406235211e-14,1.310156284021248249904e-14,3.169894253567095280866e-03,2.004088021945362883201e-19,0,nan,9.920749770455114824341e-01
27711,3.165789643398779584818e-03,3.165675786428784574204e-03,1.648785989093011805393e-11,1.303374720314071862346e-14,1.303374725271913877039e-14,3.165789643398779585877e-03,3.344477376365289010839e-19,0,nan,9.920851787879873309164e-01
27746,3.161809228595916677255e-03,3.161695657744033529052e-03,1.642561477327281846676e-11,1.296823553548445942540e-14,1.296823558506287957233e-14,3.161809228595916678313e-03,3.348687752859963300780e-19,0,nan,9.920950719853166658853e-01
27771,3.158972197908799009617e-03,3.158858830767191248051e-03,1.638134567580756642303e-11,1.292169335383899049228e-14,1.292169340341741063921e-14,3.158972197908799011099e-03,4.692373230369976498478e-19,0,nan,9.921021234177328344556e-01
27817,3.153765342061892600303e-03,3.153652348317847620541e-03,1.630030528882640173540e-11,1.283659997440363593504e-14,1.283660002398205608197e-14,3.153765342061892601150e-03,2.685783041488180984659e-19,0,nan,9.921150652194219223836e-01
27831,3.152184052118734622254e-03,3.152071171651296949330e-03,1.627574695374971843175e-11,1.281084111190133566447e-14,1.281084116147975581140e-14,3.152184052118734622254e-03,0.000000000000000000000e+00,0,nan,9.921189956094716207321e-01
27888,3.145762280775338265053e-03,3.145649859751385733197e-03,1.617626720239365423086e-11,1.270663041492905201850e-14,1.270663046450747216542e-14,3.145762280775338265477e-03,1.346307940098912252235e-19,0,nan,9.921349575182923434492e-01
27891,3.145425017546901498919e-03,3.145312620626440872425e-03,1.617105390998868151094e-11,1.270117504789851496692e-14,1.270117509747693511384e-14,3.145425017546901499766e-03,2.692904591681846418933e-19,0,nan,9.921357958268858687700e-01
27951,3.138694907324816187909e-03,3.138582990850874884348e-03,1.606725685575226438588e-11,1.259267996305268960847e-14,1.259268001263110975540e-14,3.138694907324816189391e-03,4.722687937064999492281e-19,0,nan,9.921525245297077083215e-01
27960,3.137687874043690280086e-03,3.137576029370951064710e-03,1.605176398388294341437e-11,1.257650576887184896323e-14,1.257650581845026911016e-14,3.137687874043690281568e-03,4.724203672255978557833e-19,0,nan,9.921550276952240026763e-01
28012,3.131882089096371674052e-03,3.131770657925256467408e-03,1.596263850526710753707e-11,1.248356161031652483155e-14,1.248356165989494497848e-14,3.131882089096371676593e-03,8.113647862445783259413e-19,0,nan,9.921694592017157863281e-01
28032,3.129654811844350271957e-03,3.129543539101916889340e-03,1.592853517290178989129e-11,1.244804257862214396830e-14,1.244804262820056411523e-14,3.129654811844350275134e-03,1.014927761420354206868e-18,0,nan,9.921749956453017205301e-01
28072,3.125209747710935414035e-03,3.125098790813916071083e-03,1.586061939542810013581e-11,1.237738268773086427904e-14,1.237738273730928442597e-14,3.125209747710935416153e-03,6.775808790711654603813e-19,0,nan,9.921860450659854184312e-01
28103,3.121773498375882826473e-03,3.121662785335008749319e-03,1.580824999932622012717e-11,1.232296585014967628068e-14,1.232296589972809642761e-14,3.121773498375882828802e-03,7.461593886171358069262e-19,0,nan,9.921945869154116688367e-01
28132,3.118565776555496998977e-03,3.118455290911054817015e-03,1.575946779174548802642e-11,1.227233025259664659691e-14,1.227233030217506674383e-14,3.118565776555497001730e-03,8.827317670422999127077e-19,0,nan,9.922025607790125503846e-01
28175,3.113821614885728212381e-03,3.113711465127923689918e-03,1.568750431571433806843e-11,1.219772763999431554089e-14,1.219772768957273568782e-14,3.113821614885728214922e-03,8.160707824799895874285e-19,0,nan,9.922143541348909886080e-01
28192,3.111949995069961074344e-03,3.111839977682189339582e-03,1.565917449288036871008e-11,1.216838999372331058361e-14,1.216839004330173073053e-14,3.111949995069961076673e-03,7.485147925382904591423e-19,0,nan,9.922190067850808687972e-01
28248,3.105800541071410038812e-03,3.105690958042583021222e-03,1.556633377984634677878e-11,1.207237007429205481580e-14,1.207237012387047496272e-14,3.105800541071410041776e-03,9.545414382493944394006e-19,0,nan,9.922342938882634323151e-01
28252,3.105362224223219901490e-03,3.105252672121553083938e-03,1.555973041436035727201e-11,1.206554781158769172997e-14,1.206554786116611187690e-14,3.105362224223219904878e-03,1.091058480259807329331e-18,0,nan,9.922353835247293081024e-01
28312,3.098802286497003001208e-03,3.098693196735949378557e-03,1.546112658685153263732e-11,1.196378981476369515642e-14,1.196378986434211530334e-14,3.098802286497003004808e-03,1.161703681941005971145e-18,0,nan,9.922516914347914403823e-01
28320,3.097929721605735039020e-03,3.097820693268884285675e-03,1.544804241836100328321e-11,1.195030326034937491069e-14,1.195030330992779505762e-14,3.097929721605735042408e-03,1.093676130025650571971e-18,0,nan,9.922538606456578658306e-01
28372,3.092270005869931064986e-03,3.092161375528808724887e-03,1.536335415445952421617e-11,1.186310231641957663529e-14,1.186310236599799678221e-14,3.092270005869931068374e-03,1.095677862083727434086e-18,0,nan,9.922679309484343481351e-01
28393,3.089990209295049351089e-03,3.089881739065442756278e-03,1.532932859868105532595e-11,1.182811209559141610811e-14,1.182811214516983625504e-14,3.089990209295049354689e-03,1.165016644713594635145e-18,0,nan,9.922735986991552237886e-01
28432,3.085765207801771152213e-03,3.085657033984447323393e-03,1.526640437305918775484e-11,1.176347183088141267161e-14,1.176347188045983281854e-14,3.085765207801771154966e-03,8.921148866467221525395e-19,0,nan,9.922841024951970246020e-01
28465,3.082199220538623987549e-03,3.082091296583724348430e-03,1.521342951562686139456e-11,1.170912079321048727950e-14,1.170912084278890742642e-14,3.082199220538623989878e-03,7.557397943090344267646e-19,0,nan,9.922929680295056284640e-01
28492,3.079287719217890197068e-03,3.079179999052523858887e-03,1.517026860865232998186e-11,1.166488507026137254897e-14,1.166488511983979269590e-14,3.079287719217890199821e-03,8.939915102430492021190e-19,0,nan,9.923002065010282858235e-01
28538,3.074340031986224254441e-03,3.074232657690839270710e-03,1.509711046450771120398e-11,1.159000053635085043022e-14,1.159000058592927057715e-14,3.074340031986224255924e-03,4.821547526534851541844e-19,0,nan,9.923125074292148803303e-01
28552,3.072837368493903923999e-03,3.072730099132691649557e-03,1.507493833575295354416e-11,1.156732894114943753433e-14,1.156732899072785768126e-14,3.072837368493903925482e-03,4.823905335483316132248e-19,0,nan,9.923162433883242080864e-01
28611,3.066520821755902663478e-03,3.066413992931505414627e-03,1.498197420274213654967e-11,1.147239124410486293219e-14,1.147239129368328307912e-14,3.066520821755902665595e-03,6.905488308157693561179e-19,0,nan,9.923319479504825334670e-01
28612,3.066413985440518313070e-03,3.066307164059443294823e-03,1.498040513579950408076e-11,1.147079054136724349003e-14,1.147079059094566363695e-14,3.066413985440518315188e-03,6.905728900892489380062e-19,0,nan,9.923322135759651013861e-01
28672,3.060017401288560801525e-03,3.059911025087145016014e-03,1.488666069559361322368e-11,1.137525715678275333288e-14,1.137525720636117347981e-14,3.060017401288560802373e-03,2.768065785827290498723e-19,0,nan,9.923481174793520205308e-01
28685,3.058634990640264418586e-03,3.058528710527596133937e-03,1.486645256166299213795e-11,1.135468949967128617094e-14,1.135468954924970631787e-14,3.058634990640264419645e-03,3.461646084962359440103e-19,0,nan,9.923515546286385988163e-01
28732,3.053647448674198450307e-03,3.053541514875257914548e-03,1.479369680576484021393e-11,1.128071625818449537723e-14,1.128071630776291552416e-14,3.053647448674198450942e-03,2.080380008230951343273e-19,0,nan,9.923639555104428152440e-01
28758,3.050895364589518203280e-03,3.050789621641662350666e-03,1.475365281202058242297e-11,1.124005364084149975516e-14,1.124005369041991990208e-14,3.050895364589518203915e-03,2.082256631328941359740e-19,0,nan,9.923707983032738368491e-01
28792,3.047303961624340374754e-03,3.047198467473743450685e-03,1.470150535926092695949e-11,1.118715549821413270029e-14,1.118715554779255284721e-14,3.047303961624340375601e-03,2.779614235800738354631e-19,0,nan,9.923797280777877462049e-01
28832,3.043089592010598491805e-03,3.042984389440099910351e-03,1.464046957231187583383e-11,1.112532016328011203639e-14,1.112532021285853218331e-14,3.043089592010598492652e-03,2.783463718840619290818e-19,0,nan,9.923902069541622166112e-01
28852,3.040986775542221743166e-03,3.040881718308650444182e-03,1.461007834986309002685e-11,1.109456270835615626912e-14,1.109456275793457641604e-14,3.040986775542221743801e-03,2.089041345230621366997e-19,0,nan,9.923954355865646490323e-01
28906,3.035323660454355591174e-03,3.035218994129495949450e-03,1.452844109809288372877e-11,1.101204689643641190923e-14,1.101204694601483205616e-14,3.035323660454355592021e-03,2.790585262091979137366e-19,0,nan,9.924095170515774840632e-01
28912,3.034695727193166726958e-03,3.034591104167880984832e-03,1.451940787072588347655e-11,1.100292589598352240055e-14,1.100292594556194254748e-14,3.034695727193166727593e-03,2.093372013372490151275e-19,0,nan,9.924110784386136639365e-01
28972,3.028430654690527819594e-03,3.028326463187132669002e-03,1.442948611294117626855e-11,1.091223324145808184558e-14,1.091223329103650199250e-14,3.028430654690527820229e-03,2.097702681277486000145e-19,0,nan,9.924266570324715478445e-01
28980,3.027597265668023984572e-03,3.027493131499099716991e-03,1.441755269980684735705e-11,1.090021159602319016360e-14,1.090021164560161031053e-14,3.027597265668023985842e-03,4.196560207293985057054e-19,0,nan,9.924287293445308260459e-01
29032,3.022191397481798964138e-03,3.022087634836014600740e-03,1.434030536412579684770e-11,1.082247309528467346572e-14,1.082247314486309361265e-14,3.022191397481798966255e-03,7.006777829823082565652e-19,0,nan,9.924421717634055498634e-01
29054,3.019910106488976304974e-03,3.019806500427765908960e-03,1.430778991156346278757e-11,1.078979241209006250773e-14,1.078979246166848265465e-14,3.019910106488976307303e-03,7.713277954678843395112e-19,0,nan,9.924478445744606378313e-01
29092,3.015977796334900007620e-03,3.015874459904334680528e-03,1.425185800703240722470e-11,1.073363397531778147178e-14,1.073363402489620161871e-14,3.015977796334900008678e-03,3.510606693970187314352e-19,0,nan,9.924576230234468815776e-01
29128,3.012261884805591132959e-03,3.012158802844830551466e-03,1.419913848717574805337e-11,1.068076788105435709417e-14,1.068076793063277724110e-14,3.012261884805591134441e-03,4.920912305706422638265e-19,0,nan,9.924668634753280026814e-01
29152,3.009789693324630001676e-03,3.009686780488555699228e-03,1.416413651818317729802e-11,1.064570456401967949229e-14,1.064570461359809963922e-14,3.009789693324630003371e-03,5.628519156224919861443e-19,0,nan,9.924730112014237660783e-01
29203,3.004549736645787710852e-03,3.004447181820505493866e-03,1.409013841347644684891e-11,1.057167148582708189402e-14,1.057167153540550204095e-14,3.004549736645787712546e-03,5.638335334730780806261e-19,0,nan,9.924860418425813955918e-01
29212,3.003626931819286954276e-03,3.003524439978417842233e-03,1.407713346652583974097e-11,1.055867370576900946011e-14,1.055867375534742960704e-14,3.003626931819286956394e-03,7.050084501849695994354e-19,0,nan,9.924883366829940996084e-01
29272,2.997489356467451619110e-03,2.997387283043725192548e-03,1.399084151211171343922e-11,1.047253040421876623511e-14,1.047253045379718638204e-14,2.997489356467451620381e-03,4.238712034590161286115e-19,0,nan,9.925035998506776945970e-01
29278,2.996876978227561817141e-03,2.996774946504566855269e-03,1.398225114711706154055e-11,1.046396447101162188076e-14,1.046396452059004202768e-14,2.996876978227561818200e-03,3.532981806594125224318e-19,0,nan,9.925051227548164447427e-01
29332,2.991376813184933010257e-03,2.991275155621293921014e-03,1.390525340479529242818e-11,1.038726381970268265128e-14,1.038726386928110279820e-14,2.991376813184933011527e-03,4.247373367612255252851e-19,0,nan,9.925188010838881411623e-01
29353,2.989243308541888399790e-03,2.989141795929030041153e-03,1.387546252312710617962e-11,1.035762565744554399598e-14,1.035762570702396414290e-14,2.989243308541888401272e-03,4.958805639739224825083e-19,0,nan,9.925241069532305616323e-01
29392,2.985289149141873326542e-03,2.985187904902059846849e-03,1.382036198295500562392e-11,1.030286326668903170867e-14,1.030286331626745185560e-14,2.985289149141873328659e-03,7.093391166964358084754e-19,0,nan,9.925339407589642852416e-01
29428,2.981648429638988173354e-03,2.981547432184635524269e-03,1.376975859235422240775e-11,1.025263424166670160182e-14,1.025263429124512174874e-14,2.981648429638988174624e-03,4.261231499500717476697e-19,0,nan,9.925429951715219966356e-01
29452,2.979226212750010010249e-03,2.979125379318343095693e-03,1.373616017223476000092e-11,1.021931821128088446592e-14,1.021931826085930461285e-14,2.979226212750010011943e-03,5.686261376388982247223e-19,0,nan,9.925490192492013108243e-01
29504,2.973991553549527010192e-03,2.973891074132435693568e-03,1.366373768464440121121e-11,1.014759646856127184657e-14,1.014759651813969199350e-14,2.973991553549527012098e-03,6.408303779637608674950e-19,0,nan,9.925620380686192034160e-01
29513,2.973087421704947151074e-03,2.972987003370310470990e-03,1.365125474173763415220e-11,1.013524703785997646635e-14,1.013524708743839661327e-14,2.973087421704947152980e-03,6.410252579216999863236e-19,0,nan,9.925642867063376874434e-01
29573,2.967073896633434780954e-03,2.966973884095421097082e-03,1.356842247705843950676e-11,1.005339579895464969468e-14,1.005339584853306984160e-14,2.967073896633434782648e-03,5.709550734246147926858e-19,0,nan,9.925792429304012915912e-01
29579,2.966473881833119309377e-03,2.966373909739424097573e-03,1.356017614563045409839e-11,1.004525619412145292324e-14,1.004525624369987307016e-14,2.966473881833119310859e-03,4.996867381077497248448e-19,0,nan,9.925807352425947028152e-01
29633,2.961084649317328181979e-03,2.960985040121097369129e-03,1.348625899877964739991e-11,9.972369174437122434575e-15,9.972369224015542581500e-15,2.961084649317328183250e-03,4.290824381445403785280e-19,0,nan,9.925941390776022691007e-01
29655,2.958894645855513412142e-03,2.958795183940107999856e-03,1.345629862420760509137e-11,9.942864052886969109768e-15,9.942864102465389256694e-15,2.958894645855513413413e-03,4.294000202613138432727e-19,0,nan,9.925995860171714476792e-01
29693,2.955119533030199572766e-03,2.955020324740672380796e-03,1.340475757078905946513e-11,9.892157215197484265940e-15,9.892157264775904412865e-15,2.955119533030199572978e-03,7.165809519604669098087e-20,0,nan,9.926089755093161536904e-01
29731,2.951354041025052776135e-03,2.951255085392517095540e-03,1.335347940215550290762e-11,9.841773211411881029397e-15,9.841773260990301176322e-15,2.951354041025052776770e-03,2.152485610367789420157e-19,0,nan,9.926183411927640380256e-01
29753,2.949178402225608572996e-03,2.949079592427268187111e-03,1.332391153822724618600e-11,9.812750111888906619271e-15,9.812750161467326766196e-15,2.949178402225608573631e-03,2.154073520819604553911e-19,0,nan,9.926237525840252075727e-01
29807,2.943851772736440652640e-03,2.943753319530911842595e-03,1.325170503634699810006e-11,9.741963874164427076359e-15,9.741963923742847223285e-15,2.943851772736440654334e-03,5.754589650870537449434e-19,0,nan,9.926370014950011473219e-01
29813,2.943261112525263938174e-03,2.943162698821959924889e-03,1.324371432634640072328e-11,9.734138192688290224606e-15,9.734138242266710371532e-15,2.943261112525263940080e-03,6.475212556615521228837e-19,0,nan,9.926384706573473345787e-01
29873,2.937367520707327522648e-03,2.937269500722082128814e-03,1.316415943938747221509e-11,9.656311921097196788760e-15,9.656311970675616935686e-15,2.937367520707327524766e-03,7.209116166797644096845e-19,0,nan,9.926531300820646332725e-01
29884,2.936289588201594939364e-03,2.936191640141659081354e-03,1.314964354329526910508e-11,9.642128247789484350636e-15,9.642128297367904497561e-15,2.936289588201594941270e-03,6.490586415522612356564e-19,0,nan,9.926558113091915462904e-01
29933,2.931497484694858489908e-03,2.931399856069675262391e-03,1.308524045947524981213e-11,9.579261893782261452948e-15,9.579261943360681599873e-15,2.931497484694858492025e-03,7.223551714410464159117e-19,0,nan,9.926677312081516097895e-01
29960,2.928863615976918601803e-03,2.928766162699480825379e-03,1.304993269090129778299e-11,9.544840155952161873617e-15,9.544840205530582020542e-15,2.928863615976918604556e-03,9.399062023781753478173e-19,0,nan,9.926742827875694554548e-01
29993,2.925650863544395816244e-03,2.925553623940070509447e-03,1.300695104553107544901e-11,9.502978838454300036451e-15,9.502978888032720183376e-15,2.925650863544395819421e-03,1.085698089195606376285e-18,0,nan,9.926822743828030576612e-01
30037,2.921378141804879345996e-03,2.921281186006603067095e-03,1.294993530186875417535e-11,9.447520085050532398781e-15,9.447520134628952545706e-15,2.921378141804879350019e-03,1.377228932428512849155e-18,0,nan,9.926929027457496572417e-01
30053,2.919827517434677160798e-03,2.919730664530610900035e-03,1.292928493220286937516e-11,9.427453611785342305197e-15,9.427453661363762452122e-15,2.919827517434677165034e-03,1.450484561496448551442e-18,0,nan,9.926967599504616139518e-01
30113,2.914027307655492192340e-03,2.913930839149506861525e-03,1.285223592881215896799e-11,9.352677197362838966193e-15,9.352677246941259113118e-15,2.914027307655492196363e-03,1.380703087060291062463e-18,0,nan,9.927111882528449731669e-01
30114,2.913930832723388897135e-03,2.913834370604637808604e-03,1.285095697210807058475e-11,9.351437217080634116902e-15,9.351437266659054263827e-15,2.913930832723388900947e-03,1.308077810166120839606e-18,0,nan,9.927114282413217702947e-01
30173,2.908250096596668521176e-03,2.908154010204824345171e-03,1.277579791831780743011e-11,9.278640703680306953756e-15,9.278640753258727100682e-15,2.908250096596668524775e-03,1.237819962610329861376e-18,0,nan,9.927255596289727877725e-01
30191,2.906521397591291034638e-03,2.906425425391025311755e-03,1.275298475326050896080e-11,9.256572726035445015115e-15,9.256572775613865162040e-15,2.906521397591291038026e-03,1.165699929759689099152e-18,0,nan,9.927298599915447930111e-01
30233,2.902495747737188396004e-03,2.902400041193603685870e-03,1.269996485629614515847e-11,9.205335362163693209705e-15,9.205335411742113356630e-15,2.902495747737188399815e-03,1.313231299517302150798e-18,0,nan,9.927398744151932505559e-01
30268,2.899149548221229578133e-03,2.899054062216517039168e-03,1.265600589389581498837e-11,9.162908119274887199472e-15,9.162908168853307346398e-15,2.899149548221229580885e-03,9.495395228112633640747e-19,0,nan,9.927481987064326862105e-01
30293,2.896764125634434353487e-03,2.896668796691107385616e-03,1.262473076993721205458e-11,9.132752525232752847540e-15,9.132752574811172994466e-15,2.896764125634434355181e-03,5.848131988094043015892e-19,0,nan,9.927541329452093607781e-01
30346,2.891719989567813499427e-03,2.891624992315638170038e-03,1.255876750476245684801e-11,9.069231848362744314021e-15,9.069231897941164460946e-15,2.891719989567813500910e-03,5.126041466817698987962e-19,0,nan,9.927666814505816322910e-01
30353,2.891055095913562041564e-03,2.890960142340195040845e-03,1.255008975705682507863e-11,9.060883664396752823985e-15,9.060883713975172970910e-15,2.891055095913562043046e-03,5.127220369443088049314e-19,0,nan,9.927683355501048767760e-01
30413,2.885368525256998478811e-03,2.885273944840823677028e-03,1.247603598512419115651e-11,8.989720368383827306629e-15,8.989720417962247453554e-15,2.885368525256998480928e-03,7.339036069741346941234e-19,0,nan,9.927824825583699775095e-01
30424,2.884328413029208641347e-03,2.884233900786534968465e-03,1.246252270348468104085e-11,8.976749641549942869098e-15,8.976749691128363016023e-15,2.884328413029208643676e-03,8.075850844262849437943e-19,0,nan,9.927850701716324750639e-01
30473,2.879704281394064005180e-03,2.879610071939671746261e-03,1.240256369030479040592e-11,8.919254341303325037349e-15,8.919254390881745184274e-15,2.879704281394064006874e-03,5.882777288814196818245e-19,0,nan,9.927965742959266093109e-01
30502,2.876974528081067095743e-03,2.876880497142983169319e-03,1.236725883173465053594e-11,8.885443280803894901204e-15,8.885443330382315048130e-15,2.876974528081067097225e-03,5.152314152338776904780e-19,0,nan,9.928033655854533476933e-01
30533,2.874062233090716241901e-03,2.873968392419885106075e-03,1.232966717651826060876e-11,8.849477400840503603574e-15,8.849477450418923750499e-15,2.874062233090716243384e-03,5.157535006126077762254e-19,0,nan,9.928106110861535421770e-01
30580,2.869658047154487286433e-03,2.869564493853720695947e-03,1.227296342421328160701e-11,8.795294871551132060797e-15,8.795294921129552207723e-15,2.869658047154487287704e-03,4.427528994757091398115e-19,0,nan,9.928215684006617491679e-01
30593,2.868442250139414383638e-03,2.868348776090943302325e-03,1.225734081451101911833e-11,8.780381476482939122688e-15,8.780381526061359269614e-15,2.868442250139414384485e-03,2.952937076607110178273e-19,0,nan,9.928245932499111289890e-01
30653,2.862844203349102185585e-03,2.862751093778644520350e-03,1.218557904094336296263e-11,8.711958607778033535144e-15,8.711958657356453682069e-15,2.862844203349102186644e-03,3.698389115374308935414e-19,0,nan,9.928385211055657802925e-01
30658,2.862378685598527497190e-03,2.862285606304968547811e-03,1.217962420522484125767e-11,8.706286836130501681367e-15,8.706286885708921828292e-15,2.862378685598527498248e-03,3.698990596160342303035e-19,0,nan,9.928396793187161180230e-01
30713,2.857267964535308023219e-03,2.857175217315207582310e-03,1.211437635749079378137e-11,8.644200942621014822053e-15,8.644200992199434968978e-15,2.857267964535308024490e-03,4.446728261582866283875e-19,0,nan,9.928523949690141562631e-01
30737,2.855043546719906154607e-03,2.854950943847912627834e-03,1.208605060994773363325e-11,8.617282395027240324303e-15,8.617282444605660471228e-15,2.855043546719906155030e-03,1.483397596907824758919e-19,0,nan,9.928579294668703706522e-01
30773,2.851713406510360425304e-03,2.851621019529489390674e-03,1.204372732995931837029e-11,8.577100735572838290504e-15,8.577100785151258437429e-15,2.851713406510360425939e-03,2.227694792156938536408e-19,0,nan,9.928662151537070676725e-01
30815,2.847838048342509839091e-03,2.847745912281749878505e-03,1.199459955730984437340e-11,8.530517682596568930936e-15,8.530517732174989077861e-15,2.847838048342509838667e-03,1.487150836662372558518e-19,0,nan,9.928758575107850028454e-01
30833,2.846180403073717524779e-03,2.846088374237316263755e-03,1.197362658741448093916e-11,8.510650346207409949689e-15,8.510650395785830096614e-15,2.846180403073717524779e-03,0.000000000000000000000e+00,0,nan,9.928799819706731081886e-01
30893,2.840668829002408871528e-03,2.840577156231927608567e-03,1.190406882132388786589e-11,8.444842237487565053394e-15,8.444842287065985200320e-15,2.840668829002408871951e-03,1.490904076192089725097e-19,0,nan,9.928936957285420130781e-01
30894,2.840577150279893197862e-03,2.840485483426325644238e-03,1.190291409547142629359e-11,8.443750834733419176388e-15,8.443750884311839323313e-15,2.840577150279893198286e-03,1.490952194646145878171e-19,0,nan,9.928939238433921891719e-01
30953,2.835178560041588095933e-03,2.835087241274530418204e-03,1.183504878471299014901e-11,8.379668974169246981578e-15,8.379669023747667128503e-15,2.835178560041588096569e-03,2.240686775055912755342e-19,0,nan,9.929073567335677428462e-01
30974,2.833261976391529753172e-03,2.833170781041352417570e-03,1.181101784889910080213e-11,8.357006953814139995244e-15,8.357007003392560142170e-15,2.833261976391529754231e-03,3.737004177130002859677e-19,0,nan,9.929121256787785330640e-01
31014,2.829618500201682446363e-03,2.829527539240148374084e-03,1.176542431565670755024e-11,8.314052733742447806888e-15,8.314052783320867953814e-15,2.829618500201682448057e-03,5.986905635469429181442e-19,0,nan,9.929211916562810298658e-01
31053,2.826075122015454318057e-03,2.825984388713889581468e-03,1.172119628579879421575e-11,8.272437758641139760384e-15,8.272437808219559907309e-15,2.826075122015454319963e-03,6.743713627693700819027e-19,0,nan,9.929300086710914732043e-01
31074,2.824170822483166495922e-03,2.824080211413891323450e-03,1.169747298635755016114e-11,8.250137532002199244963e-15,8.250137581580619391888e-15,2.824170822483166498251e-03,8.247874336798230246201e-19,0,nan,9.929347471984119857173e-01
31132,2.818924636171871294504e-03,2.818834361416248031550e-03,1.163228319697888684383e-11,8.188935618059341915848e-15,8.188935667637762062773e-15,2.818924636171871296198e-03,6.009617542699401923354e-19,0,nan,9.929478016062107372181e-01
31134,2.818744080810983333057e-03,2.818653817618968383878e-03,1.163004392275563648227e-11,8.186835346972060694572e-15,8.186835396550480841497e-15,2.818744080810983334751e-03,6.010002490262257125386e-19,0,nan,9.929482508974021954477e-01
31194,2.813338154725922277380e-03,2.813248237411611638318e-03,1.156313211688797531239e-11,8.124139136749659831495e-15,8.124139186328079978420e-15,2.813338154725922279497e-03,7.526938646101173949979e-19,0,nan,9.929617030501902102241e-01
31212,2.811720418045153854748e-03,2.811630604106531557721e-03,1.154315869880245967760e-11,8.105447397648663099250e-15,8.105447447227083246175e-15,2.811720418045153856442e-03,6.025015444766014463277e-19,0,nan,9.929657286886299033210e-01
31254,2.807952924691123423012e-03,2.807863351270256286487e-03,1.149673261830637567036e-11,8.062041953626857387365e-15,8.062042003205277534290e-15,2.807952924691123424283e-03,4.524824507238531210584e-19,0,nan,9.929751039514506835400e-01
31292,2.804552929566050761082e-03,2.804463572924944551523e-03,1.145494235514121159262e-11,8.023020451769180787877e-15,8.023020501347600934802e-15,2.804552929566050762565e-03,5.285361677678814428222e-19,0,nan,9.929835648133454244582e-01
31314,2.802588272083266428754e-03,2.802499040586731125068e-03,1.143084053330829119907e-11,8.000536942652531421190e-15,8.000536992230951568115e-15,2.802588272083266429812e-03,3.777904855360138889694e-19,0,nan,9.929884538936159094329e-01
31372,2.797421890554814082765e-03,2.797332987727488423697e-03,1.136762262808872459347e-11,7.941638632780845110798e-15,7.941638682359265257724e-15,2.797421890554814083824e-03,3.784882028852233076452e-19,0,nan,9.930013106710718941692e-01
31374,2.797244079183860123162e-03,2.797155187657549822091e-03,1.136545102417939776703e-11,7.939617340219984801665e-15,7.939617389798404948590e-15,2.797244079183860124645e-03,5.299171669450855085648e-19,0,nan,9.930017531668971120414e-01
31434,2.791920229170631584133e-03,2.791831675675301642081e-03,1.130055930844770317503e-11,7.879276472678508117299e-15,7.879276522256928264225e-15,2.791920229170631584133e-03,0.000000000000000000000e+00,0,nan,9.930150020593054979376e-01
31453,2.790238565571592907215e-03,2.790150118717501867904e-03,1.128011327860235224328e-11,7.860288118919157922652e-15,7.860288168497578069577e-15,2.790238565571592907003e-03,7.589252024053916640898e-20,0,nan,9.930191870849637311540e-01
31494,2.786616606109013369050e-03,2.786528388720140301242e-03,1.123616065814899159900e-11,7.819507754968639848738e-15,7.819507804547059995663e-15,2.786616606109013369897e-03,3.039646521151765963384e-19,0,nan,9.930282008566730642444e-01
31533,2.783180043285323525533e-03,2.783092043340534622919e-03,1.119456372548509180993e-11,7.780961822296945522774e-15,7.780961871875365669699e-15,2.783180043285323525321e-03,7.608499397100133851111e-20,0,nan,9.930367533459577286735e-01
31554,2.781333094943727596804e-03,2.781245211751369651638e-03,1.117225039910340993176e-11,7.760304689280675424425e-15,7.760304738859095571350e-15,2.781333094943727595957e-03,3.045420732936116210296e-19,0,nan,9.930413498426731859535e-01
31614,2.776069581490465581059e-03,2.775982030599124896716e-03,1.110882391020300542172e-11,7.701660863735985578447e-15,7.701660913314405725372e-15,2.776069581490465580424e-03,2.288396208353133843215e-19,0,nan,9.930544492988409418436e-01
31674,2.770825952427661782114e-03,2.770738731956148103406e-03,1.104587662271002938617e-11,7.643569951090714399510e-15,7.643570000669134546435e-15,2.770825952427661780631e-03,5.349696022575147082683e-19,0,nan,9.930674995045932442654e-01
31695,2.768995359103972398178e-03,2.768908253837593860613e-03,1.102395744594146969598e-11,7.623367599347171190077e-15,7.623367648925591337002e-15,2.768995359103972397543e-03,2.294242597236767213992e-19,0,nan,9.930720554925798790433e-01
31734,2.765602095288360798349e-03,2.765515203369656734106e-03,1.098340401956582345657e-11,7.586025707461435352491e-15,7.586025757039855499416e-15,2.765602095288360797502e-03,3.062743366796526913651e-19,0,nan,9.930805007372487118087e-01
31776,2.761957099778853897884e-03,2.761870436743764749565e-03,1.093995324094888833360e-11,7.546066702093608815189e-15,7.546066751672028962114e-15,2.761957099778853896402e-03,5.366874300160968927813e-19,0,nan,9.930895726085888464921e-01
31794,2.760397898452176203362e-03,2.760311333233304003394e-03,1.092140163471010987444e-11,7.529021971072353219073e-15,7.529022020650773365998e-15,2.760397898452176201244e-03,7.671293943975004404371e-19,0,nan,9.930934532720473455116e-01
31854,2.755213251137339992334e-03,2.755127010779229824491e-03,1.085986505241050929393e-11,7.472552661023647558411e-15,7.472552710602067705336e-15,2.755213251137339989793e-03,9.222875364416698126461e-19,0,nan,9.931063573821699598239e-01
31858,2.754868300379268292505e-03,2.754782081613491317752e-03,1.085577906823598908996e-11,7.468806894734854750583e-15,7.468806944313274897508e-15,2.754868300379268289541e-03,1.076136857425056073104e-18,0,nan,9.931072159410647451046e-01
31914,2.750048043392841471474e-03,2.749962126070201179108e-03,1.079878990660211421485e-11,7.416611776080562340619e-15,7.416611825658982487544e-15,2.750048043392841469568e-03,6.930148496500032930123e-19,0,nan,9.931192133387574132630e-01
31939,2.747901584898866051833e-03,2.747815801638872974278e-03,1.077347708896949767700e-11,7.393457621985649325405e-15,7.393457671564069472331e-15,2.747901584898866050351e-03,5.394325858833770938530e-19,0,nan,9.931245558394077460628e-01
31974,2.744902166090654408722e-03,2.744816569991840728433e-03,1.073817188023694816111e-11,7.361193393482854017167e-15,7.361193443061274164092e-15,2.744902166090654405969e-03,1.002898067765071293756e-18,0,nan,9.931320214109296190866e-01
32021,2.740884660429617286904e-03,2.740799314699518720722e-03,1.069100427692166305958e-11,7.318143489792585061035e-15,7.318143539371005207960e-15,2.740884660429617283940e-03,1.081627168844589564080e-18,0,nan,9.931420211280332245433e-01
32034,2.739775510918051285908e-03,2.739690234244942508208e-03,1.067800670464314468168e-11,7.306291667774218424314e-15,7.306291717352638571239e-15,2.739775510918051282732e-03,1.159355406873929810802e-18,0,nan,9.931447818658043363046e-01
32094,2.734667970370003532377e-03,2.734583011337873583683e-03,1.061829015889368311514e-11,7.251900829651324851299e-15,7.251900879229744998225e-15,2.734667970370003529201e-03,1.161520735467516189933e-18,0,nan,9.931574949685157661320e-01
32103,2.733903481318022230271e-03,2.733818569778928427452e-03,1.060937111274820124463e-11,7.243785915033190666134e-15,7.243785964611610813059e-15,2.733903481318022227095e-03,1.161845534748830281398e-18,0,nan,9.931593978660911937128e-01
32154,2.729579437741666602733e-03,2.729494794579060534058e-03,1.055901806918452103496e-11,7.198015184832092811857e-15,7.198015234410512958782e-15,2.729579437741666598921e-03,1.396423276766013761356e-18,0,nan,9.931701609822329261256e-01
32186,2.726873289198920643977e-03,2.726788813780277111991e-03,1.052758659419816892320e-11,7.169480798619636747025e-15,7.169480848198056893950e-15,2.726873289198920639106e-03,1.786089388899704355442e-18,0,nan,9.931768970256558856061e-01
32214,2.724509807120948802628e-03,2.724425478069559662126e-03,1.050018630822196622892e-11,7.144629112942854899995e-15,7.144629162521275046920e-15,2.724509807120948797334e-03,1.943085653978107793337e-18,0,nan,9.931827801681778277549e-01
32268,2.719963213875498985812e-03,2.719879166031621318040e-03,1.044761083022881588992e-11,7.097004196552588379739e-15,7.097004246131008526664e-15,2.719963213875498980942e-03,1.790626954756735114514e-18,0,nan,9.931940976121281811767e-01
32274,2.719458973381162783705e-03,2.719374956695709859281e-03,1.044179079461913416867e-11,7.091737066424056142940e-15,7.091737116002476289865e-15,2.719458973381162779047e-03,1.713091190379831946787e-18,0,nan,9.931953527856434548599e-01
32334,2.714426832173758624114e-03,2.714343126121867036206e-03,1.038382749230133976995e-11,7.039333569454147406649e-15,7.039333619032567553575e-15,2.714426832173758619243e-03,1.794279141726541658106e-18,0,nan,9.932078790920115439695e-01
32351,2.713004442886427490637e-03,2.712920824534195192267e-03,1.036748258165826046575e-11,7.024573983333895241445e-15,7.024574032912315388370e-15,2.713004442886427485343e-03,1.951325931006222871904e-18,0,nan,9.932114198279339794921e-01
32394,2.709413279921137440470e-03,2.709329882783219067011e-03,1.032629240992027454616e-11,6.987413216891337255210e-15,6.987413266469757402136e-15,2.709413279921137434541e-03,2.188381770592297301328e-18,0,nan,9.932203593427701530938e-01
32434,2.706081188146379125909e-03,2.705997996002043930420e-03,1.028817163726399565522e-11,6.953065424424653664137e-15,6.953065474003073811062e-15,2.706081188146379120615e-03,1.956318215258592965380e-18,0,nan,9.932286540488099254209e-01
32454,2.704418213809544504879e-03,2.704335123878680223592e-03,1.026918160027682382473e-11,6.935970673232873838370e-15,6.935970722811293985295e-15,2.704418213809544499373e-03,2.035822022289000049836e-18,0,nan,9.932327937915310600786e-01
32515,2.699358742257618479926e-03,2.699275962917035777276e-03,1.021154985849086003781e-11,6.884155145340327352520e-15,6.884155194918747499445e-15,2.699358742257618473150e-03,2.510323460144111892001e-18,0,nan,9.932453887872029481645e-01
32517,2.699193178442500734852e-03,2.699110409255704798845e-03,1.020966760298421718926e-11,6.882464482189924438358e-15,6.882464531768344585284e-15,2.699193178442500728076e-03,2.510477439019192207727e-18,0,nan,9.932458009437693935558e-01
32575,2.694400646866025125805e-03,2.694318171328273281847e-03,1.015528283583045521088e-11,6.833660231814787210311e-15,6.833660281393207357236e-15,2.694400646866025118606e-03,2.672126752951878558048e-18,0,nan,9.932577316324857435136e-01
32600,2.692340145316370751546e-03,2.692257795869723318265e-03,1.013196024297823063055e-11,6.812757367803560695263e-15,6.812757417381980842188e-15,2.692340145316370743922e-03,2.831476007424354206463e-18,0,nan,9.932628611750594363949e-01
32635,2.689460732017550829080e-03,2.689378558613228509419e-03,1.009942844028145046010e-11,6.783627443383141482474e-15,6.783627492961561629400e-15,2.689460732017550821245e-03,2.913243784832902447933e-18,0,nan,9.932700294296388634292e-01
32684,2.685439885110260790481e-03,2.685357957218374815757e-03,1.005411747546621883348e-11,6.743106609438751059396e-15,6.743106659017171206321e-15,2.685439885110260783705e-03,2.523334674369811057462e-18,0,nan,9.932800393852558951753e-01
32695,2.684538897896515690301e-03,2.684457024968430483804e-03,1.004398289633169265800e-11,6.734051714117002313225e-15,6.734051763695422460150e-15,2.684538897896515683948e-03,2.366420210705451256996e-18,0,nan,9.932822824249090235297e-01
32755,2.679635045416595208737e-03,2.679553471319652220042e-03,9.988942469848121348676e-12,6.684928042759501801196e-15,6.684928092337921948121e-15,2.679635045416595202808e-03,2.212700808239467487386e-18,0,nan,9.932944908627510459224e-01
32767,2.678656424048901125436e-03,2.678574909521832003255e-03,9.977982672925435943006e-12,6.675157119823491448673e-15,6.675157169401911595599e-15,2.678656424048901118871e-03,2.450670896903718428874e-18,0,nan,9.932969272248149124153e-01
32815,2.674749076214170601093e-03,2.674667799315262260516e-03,9.934303467548639628550e-12,6.636251491783471351806e-15,6.636251541361891498732e-15,2.674749076214170594529e-03,2.454250905102546244331e-18,0,nan,9.933066549858441238630e-01
32851,2.671826038014962358487e-03,2.671744938655929060501e-03,9.901711228487123456991e-12,6.607258148510604550134e-15,6.607258198089024697060e-15,2.671826038014962352135e-03,2.377679914043743913385e-18,0,nan,9.933139322889157754376e-01
32875,2.669880892641751745259e-03,2.669799911319648821909e-03,9.880062236481674703595e-12,6.588017186465023432111e-15,6.588017236043443579036e-15,2.669880892641751739118e-03,2.300098436794829604810e-18,0,nan,9.933187750351079201515e-01
32935,2.665030397761471820524e-03,2.664949710406715621273e-03,9.826215163513302243736e-12,6.540220313972256293789e-15,6.540220363550676440714e-15,2.665030397761471814595e-03,2.224826642037719164164e-18,0,nan,9.933308512497184918403e-01
32995,2.660197495338652728836e-03,2.660117100353448470204e-03,9.772758674821811009811e-12,6.492856122468807782798e-15,6.492856172047227929724e-15,2.660197495338652723965e-03,1.830856338766758542198e-18,0,nan,9.933428838671240315478e-01
33020,2.658188955475950050751e-03,2.658108681842572714023e-03,9.750599572691644977954e-12,6.473247626137828209132e-15,6.473247675716248356058e-15,2.658188955475950045880e-03,1.832239742279785509121e-18,0,nan,9.933478846465844186377e-01
33055,2.655382089835440412784e-03,2.655301985633551748616e-03,9.719689235399586717405e-12,6.445919920231990037224e-15,6.445919969810410184149e-15,2.655382089835440408549e-03,1.594936093183472412171e-18,0,nan,9.933548731230604514016e-01
33104,2.651462421906161462861e-03,2.651382554008615713622e-03,9.676633871945193227458e-12,6.407902944955768741236e-15,6.407902994534188888162e-15,2.651462421906161457779e-03,1.916752672614595067706e-18,0,nan,9.933646323460188366891e-01
33115,2.650584086404509172687e-03,2.650504271411153865310e-03,9.667003348562195958012e-12,6.399407074785241899625e-15,6.399407124363662046550e-15,2.650584086404509167817e-03,1.837496675428595589463e-18,0,nan,9.933668192515667912860e-01
33175,2.645803390882834116460e-03,2.645723863534580835676e-03,9.614697555464553393770e-12,6.353313012044641238511e-15,6.353313061623061385436e-15,2.645803390882834111166e-03,2.000887873445851564939e-18,0,nan,9.933787224850004560022e-01
33189,2.644690375649253283030e-03,2.644610915194437102460e-03,9.602547194413583912614e-12,6.342617503947656322482e-15,6.342617553526076469407e-15,2.644690375649253277948e-03,1.921660747254074116453e-18,0,nan,9.933814937587556266520e-01
33235,2.641039909785530890797e-03,2.640960668530197126080e-03,9.562768434624057463874e-12,6.307633215479224573204e-15,6.307633265057644720130e-15,2.641039909785530885926e-03,1.844137011586370681123e-18,0,nan,9.933905830540523012370e-01
33274,2.637952834315400227907e-03,2.637873778193391018876e-03,9.529214891822550185758e-12,6.278161383068167279653e-15,6.278161432646587426579e-15,2.637952834315400223036e-03,1.846295120729935331692e-18,0,nan,9.933982696537222754712e-01
33295,2.636293550299761837519e-03,2.636214593596312910728e-03,9.511212601450581846814e-12,6.262363225284866117958e-15,6.262363274863286264883e-15,2.636293550299761832649e-03,1.847457179477767109711e-18,0,nan,9.934024011877615495283e-01
33355,2.631564220278707743738e-03,2.631485546597156907292e-03,9.460026707783211975240e-12,6.217498637571473451427e-15,6.217498687149893598353e-15,2.631564220278707738867e-03,1.850777347244978494217e-18,0,nan,9.934141771135305464739e-01
33360,2.631170875262234849335e-03,2.631092225097124206137e-03,9.455777811220770035891e-12,6.213778084635135674822e-15,6.213778134213555821747e-15,2.631170875262234844253e-03,1.931534637794775054171e-18,0,nan,9.934151565425474308480e-01
33415,2.626851828235604364830e-03,2.626773436056913972876e-03,9.409207441433618015156e-12,6.173035103563261726113e-15,6.173035153141681873038e-15,2.626851828235604359324e-03,2.095936321178424864699e-18,0,nan,9.934259110571393591878e-01
33445,2.624501955545201014754e-03,2.624423703551696559432e-03,9.383934268169489165462e-12,6.150952387582578292819e-15,6.150952437160998439745e-15,2.624501955545201009671e-03,1.936442711649666693679e-18,0,nan,9.934317623557499332492e-01
33475,2.622156283337842909845e-03,2.622078171153826647993e-03,9.358751525735957365953e-12,6.128968328811873020101e-15,6.128968378390293167026e-15,2.622156283337842904763e-03,1.938174972948781852520e-18,0,nan,9.934376032427602208554e-01
33531,2.617788895067911215311e-03,2.617711042861027098857e-03,9.311984300633386016083e-12,6.088193562081183225206e-15,6.088193611659603372131e-15,2.617788895067911211076e-03,1.617840439407025673036e-18,0,nan,9.934484784707311471512e-01
33535,2.617477495401133690574e-03,2.617399661714359851087e-03,9.308655719103202044388e-12,6.085294072422111990565e-15,6.085294122000532137490e-15,2.617477495401133685915e-03,1.779836204163696012273e-18,0,nan,9.934492538929718210595e-01
33595,2.612815374883732142744e-03,2.612737818207427933746e-03,9.258916814589787775826e-12,6.042008146290073439703e-15,6.042008195868493586628e-15,2.612815374883732139144e-03,1.377782012627267323983e-18,0,nan,9.934608632287734406334e-01
33617,2.611110089215722746077e-03,2.611032633739495960463e-03,9.240768011890916410465e-12,6.026233119195910044381e-15,6.026233168774330191306e-15,2.611110089215722742689e-03,1.297582895110663874932e-18,0,nan,9.934651096771011941490e-01
33655,2.608169832880726450008e-03,2.608092551738683323033e-03,9.209531639460483729398e-12,5.999106414353441884256e-15,5.999106463931862031182e-15,2.608169832880726446620e-03,1.299045693383780178178e-18,0,nan,9.934724314695989411746e-01
33703,2.604465276467675337672e-03,2.604388214697210272441e-03,9.170276074014805472476e-12,5.965058901961927021897e-15,5.965058951540347168822e-15,2.604465276467675334496e-03,1.219587598615100612085e-18,0,nan,9.934816566203452092030e-01
33715,2.603540781118385997607e-03,2.603463774044865983544e-03,9.160497054765383492722e-12,5.956584791853747360150e-15,5.956584841432167507075e-15,2.603540781118385994219e-03,1.301355374799154761657e-18,0,nan,9.934839588333306007665e-01
33775,2.598928131948569907352e-03,2.598851397488212947016e-03,9.111809954920919764040e-12,5.914439244610366038651e-15,5.914439294188786185576e-15,2.598928131948569904387e-03,1.140706924114636446215e-18,0,nan,9.934954455363128060421e-01
33789,2.597854197958223417033e-03,2.597777526899298062247e-03,9.100499301030002718576e-12,5.904658968834081965430e-15,5.904659018412502112355e-15,2.597854197958223414069e-03,1.141178484042746777658e-18,0,nan,9.934981199394206503287e-01
33835,2.594331798343194909588e-03,2.594255335050927166006e-03,9.063467267296806803941e-12,5.872665788306058255672e-15,5.872665837884478402597e-15,2.594331798343194905776e-03,1.469221579552224323561e-18,0,nan,9.935068917933656033555e-01
33876,2.591200309616582011395e-03,2.591124030796638942332e-03,9.030629617058810902910e-12,5.844332570790836513227e-15,5.844332620369256660152e-15,2.591200309616582007371e-03,1.552719210678570462719e-18,0,nan,9.935146902501184718428e-01
33895,2.589751693888761810365e-03,2.589675500329704952178e-03,9.015465951808816426707e-12,5.831260487783840519000e-15,5.831260537362260665925e-15,2.589751693888761806130e-03,1.635355523182221998069e-18,0,nan,9.935182978177980949136e-01
33955,2.585187732780939847794e-03,2.585111807530321290874e-03,8.967803000517295214826e-12,5.790219456354992220956e-15,5.790219505933412367882e-15,2.585187732780939842924e-03,1.883979018217371252502e-18,0,nan,9.935296638214217112531e-01
33963,2.584580419768074503824e-03,2.584504530184804123711e-03,8.961473345367243293111e-12,5.784774634575465922370e-15,5.784774684153886069295e-15,2.584580419768074499165e-03,1.802490328514016730361e-18,0,nan,9.935311762760947905588e-01
34016,2.580564167002034582146e-03,2.580488513081397267888e-03,8.919689469176578184804e-12,5.748863877081626299394e-15,5.748863926660046446320e-15,2.580564167002034577699e-03,1.723236736349509545477e-18,0,nan,9.935411784483572970677e-01
34050,2.577994268497969821577e-03,2.577918765179625506364e-03,8.893021403678474044458e-12,5.725973443265902510983e-15,5.725973492844322657908e-15,2.577994268497969816919e-03,1.807095254952976866499e-18,0,nan,9.935475786589760571234e-01
34076,2.576032503096733993666e-03,2.575957114641622589673e-03,8.872699865010944374695e-12,5.708545826365992882783e-15,5.708545875944413029709e-15,2.576032503096733989007e-03,1.808471439820070938201e-18,0,nan,9.935524643816062562293e-01
34136,2.571516727331610375244e-03,2.571441602947203699617e-03,8.826039741855592343135e-12,5.668580606697907628953e-15,5.668580656276327775878e-15,2.571516727331610371009e-03,1.646952046338120248263e-18,0,nan,9.935637109240694414070e-01
34137,2.571441598534183828627e-03,2.571366478539194004528e-03,8.825264848112237124067e-12,5.667917487837657864760e-15,5.667917537416078011685e-15,2.571441598534183824392e-03,1.647000164688049371986e-18,0,nan,9.935638980338911471898e-01
34196,2.567016756295740538083e-03,2.566941894596972046383e-03,8.779706216952732644775e-12,5.628964519315713462439e-15,5.628964568894133609365e-15,2.567016756295740534483e-03,1.402363275191664068962e-18,0,nan,9.935749182816734493390e-01
34224,2.564922155213778288929e-03,2.564847415630364402992e-03,8.758194870730679120462e-12,5.610595462958707728783e-15,5.610595512537127875709e-15,2.564922155213778285964e-03,1.155830522717349181569e-18,0,nan,9.935801350295534177959e-01
34256,2.562532507161049906462e-03,2.562457906772522566595e-03,8.733696437758535616326e-12,5.589693910615786296318e-15,5.589693960194206443244e-15,2.562532507161049903074e-03,1.322180998504017898316e-18,0,nan,9.935860866589116662255e-01
34312,2.558361320049867067287e-03,2.558286962318441468211e-03,8.691043577207292249925e-12,5.553349856565197632198e-15,5.553349906143617779124e-15,2.558361320049867063899e-03,1.324336700396627546514e-18,0,nan,9.935964754878809888374e-01
34316,2.558063897677230410271e-03,2.557989557233132466966e-03,8.688007581574327258993e-12,5.550765171523537061367e-15,5.550765221101957208293e-15,2.558063897677230406671e-03,1.407271346544370347552e-18,0,nan,9.935972162588567172426e-01
34376,2.553610846166711455578e-03,2.553536764310733074088e-03,8.642636855182921068462e-12,5.512174736874252915343e-15,5.512174786452673062268e-15,2.553610846166711452614e-03,1.160950314665333103552e-18,0,nan,9.936083072831727796095e-01
34400,2.551833963607466722953e-03,2.551759984809082117255e-03,8.624577020840798719593e-12,5.496832497919833127289e-15,5.496832547498253274215e-15,2.551833963607466719564e-03,1.327724231802088086190e-18,0,nan,9.936127329366297436172e-01
34436,2.549173271519683346876e-03,2.549099446904934125094e-03,8.597581494490005517446e-12,5.473919084803607079337e-15,5.473919134382027226262e-15,2.549173271519683343488e-03,1.329110040055211690922e-18,0,nan,9.936193599321277873985e-01
34488,2.545339830282929072417e-03,2.545266227528313406246e-03,8.558786496060562466082e-12,5.441032297983124317603e-15,5.441032347561544464528e-15,2.545339830282929069029e-03,1.331111763037390234986e-18,0,nan,9.936289080069125763395e-01
34496,2.544751093189172490565e-03,2.544677524478099829194e-03,8.552838764170508094072e-12,5.435994736147669553096e-15,5.435994785726089700021e-15,2.544751093189172487177e-03,1.331419720414020616493e-18,0,nan,9.936303744046054821164e-01
34556,2.540344231186167788874e-03,2.540270917050476107986e-03,8.508405957319858590900e-12,5.398398253852254742564e-15,5.398398303430674889489e-15,2.540344231186167785486e-03,1.333729400694320275911e-18,0,nan,9.936413508981173631609e-01
34576,2.538878667068001963264e-03,2.538805437497182261844e-03,8.493663429775384078158e-12,5.385938364212074649307e-15,5.385938413790494796232e-15,2.538878667068001959664e-03,1.417905499985185423765e-18,0,nan,9.936450013234594273639e-01
34616,2.535952606074797577510e-03,2.535879545195368372092e-03,8.464280395110075198421e-12,5.361126242391444605560e-15,5.361126291969864752485e-15,2.535952606074797573486e-03,1.586546408564567940859e-18,0,nan,9.936522896088144997146e-01
34665,2.532377360084302641917e-03,2.532304505058630675448e-03,8.428470587796696790278e-12,5.330925789638418125294e-15,5.330925839216838272220e-15,2.532377360084302637470e-03,1.756026982067569532364e-18,0,nan,9.936611949974326155619e-01
34676,2.531576138967556509232e-03,2.531503330034369230173e-03,8.420459426450598581955e-12,5.324175347195129320778e-15,5.324175396773549467703e-15,2.531576138967556504785e-03,1.756582748839878548162e-18,0,nan,9.936631907314992256551e-01
34736,2.527214751520581779438e-03,2.527142193232635532103e-03,8.376940427653800379870e-12,5.287542254085410368787e-15,5.287542303663830515712e-15,2.527214751520581774779e-03,1.843405356468263441527e-18,0,nan,9.936740544596367173701e-01
34754,2.525909264174388840282e-03,2.525836780827658594663e-03,8.363943223241444028037e-12,5.276613807012696142907e-15,5.276613856591116289832e-15,2.525909264174388835199e-03,2.012027017600315110294e-18,0,nan,9.936773063149005930550e-01
34796,2.522868365928978096365e-03,2.522796056994214147250e-03,8.333720802105093686774e-12,5.251223688721713776419e-15,5.251223738300133923345e-15,2.522868365928978091283e-03,2.014452181556614861990e-18,0,nan,9.936848809853664465106e-01
34843,2.519474125502773229646e-03,2.519402010997949343771e-03,8.300072866382983078560e-12,5.222991736982868708212e-15,5.222991786561288855137e-15,2.519474125502773224775e-03,1.933117469797514687853e-18,0,nan,9.936933359027119691043e-01
34856,2.518536904922190810204e-03,2.518464844057415889795e-03,8.290797979937574427140e-12,5.215216416054464254965e-15,5.215216465632884401890e-15,2.518536904922190805334e-03,1.933836838838260834132e-18,0,nan,9.936956704995135150529e-01
34916,2.514220291759426633609e-03,2.514148477690237028888e-03,8.248169417711123814679e-12,5.179517239787173782912e-15,5.179517289365593929837e-15,2.514220291759426629162e-03,1.768708568481548538299e-18,0,nan,9.937064231915998865495e-01
34932,2.513071692814201377493e-03,2.512999944343048979481e-03,8.236851176522136792871e-12,5.170049089635971865306e-15,5.170049139214392012231e-15,2.513071692814201373046e-03,1.769516956400595055026e-18,0,nan,9.937092843813684596909e-01
34976,2.509918450225121362361e-03,2.509846881685827786466e-03,8.205832598095903067734e-12,5.144123001846800718892e-15,5.144123051425220865817e-15,2.509918450225121357490e-03,1.940477168202570125429e-18,0,nan,9.937171392498554813662e-01
35022,2.506630328096534777723e-03,2.506558946945074081809e-03,8.173570387287715327408e-12,5.117191980251975039996e-15,5.117192029830395186921e-15,2.506630328096534773064e-03,1.858543382995100265667e-18,0,nan,9.937253302020789926040e-01
35036,2.505631304624454055162e-03,2.505559980358007287214e-03,8.163785029560172948883e-12,5.109030581862238568451e-15,5.109030631440658715376e-15,2.505631304624454050715e-03,1.774771477702137433823e-18,0,nan,9.937278188612291732022e-01
35096,2.501358779778907114992e-03,2.501287698536824399706e-03,8.122024246062371819474e-12,5.074236896650795965711e-15,5.074236946229216112637e-15,2.501358779778907109910e-03,2.031774779615986552829e-18,0,nan,9.937384622113996818530e-01
35111,2.500292924299329027921e-03,2.500221903619258831030e-03,8.111628573763272205643e-12,5.065584794845649500238e-15,5.065584844424069647163e-15,2.500292924299329022839e-03,2.032640909444646181458e-18,0,nan,9.937411174047684696395e-01
35156,2.497100801021871702391e-03,2.497029961564163900795e-03,8.080547806747386759649e-12,5.039738899712531848820e-15,5.039738949290951995745e-15,2.497100801021871696885e-03,2.204842573795934061578e-18,0,nan,9.937490694847863255141e-01
35201,2.493916818194416049919e-03,2.493846159266315315784e-03,8.049625623847882229217e-12,5.014057635198816890845e-15,5.014057684777237037770e-15,2.493916818194416045261e-03,1.868017880913732711372e-18,0,nan,9.937570013746721052459e-01
35216,2.492857294194297977756e-03,2.492786695289397460550e-03,8.039353295646953876655e-12,5.005533580732312848721e-15,5.005533630310732995646e-15,2.492857294194297972674e-03,2.038703818049235679891e-18,0,nan,9.937596408645596939924e-01
35276,2.488628185640389610636e-03,2.488557826065078883803e-03,7.998438321384124599477e-12,4.971617965089461862154e-15,4.971618014667882009079e-15,2.488628185640389604919e-03,2.297439379235862424379e-18,0,nan,9.937701765326522010836e-01
35292,2.487502845721010243305e-03,2.487432549761393762304e-03,7.987574569631812384708e-12,4.962622352693225144142e-15,4.962622402271645291068e-15,2.487502845721010238011e-03,2.128221050860710855801e-18,0,nan,9.937729800359248081101e-01
35336,2.484413402203342042510e-03,2.484343280742683098843e-03,7.957800516881735983718e-12,4.937989113374869484934e-15,4.937989162953289631860e-15,2.484413402203342037428e-03,2.045632856036991737947e-18,0,nan,9.937806766697685253845e-01
35382,2.481191724123475427432e-03,2.481121784399729633605e-03,7.926831108057554142634e-12,4.912399381267366182730e-15,4.912399430845786329655e-15,2.481191724123475422773e-03,1.877598238219343113057e-18,0,nan,9.937887028246671384797e-01
35396,2.480212871221123990181e-03,2.480142986668388375911e-03,7.917437539074824228434e-12,4.904644120915442390529e-15,4.904644170493862537454e-15,2.480212871221123985310e-03,1.963718317579040468238e-18,0,nan,9.937911414553959561845e-01
35456,2.476026520522301665880e-03,2.475956871678901255853e-03,7.877347068626921330803e-12,4.871580117305764897517e-15,4.871580166884185044442e-15,2.476026520522301661009e-03,1.967038481350692271099e-18,0,nan,9.938015710678146254057e-01
35473,2.474842955947256683860e-03,2.474773373671376552135e-03,7.866037327083276472783e-12,4.862262674940724569464e-15,4.862262724519144716389e-15,2.474842955947256678990e-03,1.967979194400254586513e-18,0,nan,9.938045197545150751233e-01
35517,2.471784860178560291386e-03,2.471715449752585103899e-03,7.836865414983044021537e-12,4.838250175647138714949e-15,4.838250225225558861875e-15,2.471784860178560286304e-03,2.056084154168120869187e-18,0,nan,9.938121386322209968264e-01
35564,2.468526595068204968832e-03,2.468457367506887720438e-03,7.805863626691679140384e-12,4.812763969589232861514e-15,4.812764019167653008439e-15,2.468526595068204964173e-03,1.887231524750874035630e-18,0,nan,9.938202562981734156100e-01
35577,2.467626888830074679693e-03,2.467557711720764906633e-03,7.797317541283889706890e-12,4.805744238880519983820e-15,4.805744288458940130745e-15,2.467626888830074675458e-03,1.716290560555300759562e-18,0,nan,9.938224978494308411081e-01
35637,2.463482882978432598869e-03,2.463413938011344415276e-03,7.758035319220859055566e-12,4.773510834879640347100e-15,4.773510884458060494025e-15,2.463482882978432595057e-03,1.547259893292192161133e-18,0,nan,9.938328224240322861780e-01
35655,2.462242393981292830147e-03,2.462173518429032755745e-03,7.746302121175672812423e-12,4.763893547494642586828e-15,4.763893597073062733754e-15,2.462242393981292825700e-03,1.806045978233149858156e-18,0,nan,9.938359130670775498347e-01
35697,2.459352772381540926266e-03,2.459284058390099743111e-03,7.719016521984991217646e-12,4.741547226303846608262e-15,4.741547275882266755187e-15,2.459352772381540921607e-03,1.894271233560107525943e-18,0,nan,9.938431125295577920307e-01
35746,2.455990107695480180430e-03,2.455921581474216170853e-03,7.687345044863950875984e-12,4.715641863186230665110e-15,4.715641912764650812035e-15,2.455990107695480176830e-03,1.465759171647742306292e-18,0,nan,9.938514906664762532120e-01
35757,2.455236487267582790148e-03,2.455168003093017455542e-03,7.680258945129137149948e-12,4.709850707835320947899e-15,4.709850757413741094824e-15,2.455236487267582786972e-03,1.293713892195611828537e-18,0,nan,9.938533683383824787034e-01
35817,2.451133958331088455538e-03,2.451065702822366114932e-03,7.641760406306411755012e-12,4.678418605751658002335e-15,4.678418655330078149260e-15,2.451133958331088452785e-03,1.123095320522923541523e-18,0,nan,9.938635900217337728019e-01
35838,2.449701310346151764100e-03,2.449633134599965020077e-03,7.628346714973683340529e-12,4.667479348427652548302e-15,4.667479398006072695228e-15,2.449701310346151760712e-03,1.383079551252901903584e-18,0,nan,9.938671595802748176844e-01
35877,2.447045116729045522973e-03,2.446977088742807130518e-03,7.603518745012136115864e-12,4.647248277504849265024e-15,4.647248327083269411950e-15,2.447045116729045519161e-03,1.557653447656643556342e-18,0,nan,9.938737777497009328676e-01
35929,2.443512472671366949308e-03,2.443444640952314548692e-03,7.570582103466940912223e-12,4.620443719436811604730e-15,4.620443769015231751655e-15,2.443512472671366945920e-03,1.386582563793149182309e-18,0,nan,9.938825797784311533016e-01
35937,2.442969894077048005232e-03,2.442902092477544479308e-03,7.565531822329217830359e-12,4.616337111306568461665e-15,4.616337160884988608590e-15,2.442969894077048001844e-03,1.386890520931791807387e-18,0,nan,9.938839316912444951635e-01
35997,2.438908222445483819971e-03,2.438840646104512835467e-03,7.527797520676917925387e-12,4.585682525719653201226e-15,4.585682575298073348151e-15,2.438908222445483816795e-03,1.302375186967342636749e-18,0,nan,9.938940520142056223702e-01
36022,2.437219842640142963839e-03,2.437152359825699014486e-03,7.512148954110725527404e-12,4.572984900994359913405e-15,4.572984950572780060331e-15,2.437219842640142960875e-03,1.216392244771239743395e-18,0,nan,9.938982589329670685584e-01
36057,2.434860034355760254420e-03,2.434792682152603662458e-03,7.490313743562953625616e-12,4.555281969255680260471e-15,4.555282018834100407396e-15,2.434860034355760251668e-03,1.130601775762792338643e-18,0,nan,9.939041388853153673340e-01
36114,2.431026683743138332760e-03,2.430959543439601178619e-03,7.454934312896643963700e-12,4.526634437746156689494e-15,4.526634487324576836419e-15,2.431026683743138330642e-03,8.710650451912086331531e-19,0,nan,9.939136905789626945775e-01
36117,2.430825262776566951522e-03,2.430758133597928823023e-03,7.453078415338887392125e-12,4.525132919978533545861e-15,4.525132969556953692786e-15,2.430825262776566949404e-03,8.711372226389403354188e-19,0,nan,9.939141924702038241677e-01
36177,2.426803841120176002043e-03,2.426736933860121283694e-03,7.416089480958753198488e-12,4.495232885113865936123e-15,4.495232934692286083048e-15,2.426803841120176000773e-03,5.235484629425112847755e-19,0,nan,9.939242129334092119668e-01
36206,2.424864919917590419772e-03,2.424798119523905875075e-03,7.398299216820940723454e-12,4.480869734097853053139e-15,4.480869783676273200064e-15,2.424864919917590418289e-03,6.112949408107244809942e-19,0,nan,9.939290443326327217487e-01
36237,2.422795703238778696701e-03,2.422729016798672475937e-03,7.379344905740872027927e-12,4.465579400664357645849e-15,4.465579450242777792774e-15,2.422795703238778695430e-03,5.244145922757695580963e-19,0,nan,9.939342004383868554190e-01
36297,2.418800783420858520276e-03,2.418734316709305889545e-03,7.342842675132809098950e-12,4.436170031030675730010e-15,4.436170080609095876935e-15,2.418800783420858519217e-03,4.377339346527123099149e-19,0,nan,9.939441551475180780268e-01
36299,2.418667846308150744862e-03,2.418601386902170971542e-03,7.341630084486240108913e-12,4.435193894727502131044e-15,4.435193944305922277970e-15,2.418667846308150743591e-03,5.253095925597284212884e-19,0,nan,9.939444864082244377465e-01
36357,2.414819016387599977137e-03,2.414752768320386492353e-03,7.306580794479426486517e-12,4.407002368638041055597e-15,4.407002418216461202523e-15,2.414819016387599975443e-03,7.015291344867759658488e-19,0,nan,9.939540772221190154242e-01
36392,2.412502367174386152472e-03,2.412436246151841988105e-03,7.285538239516425272874e-12,4.390098573108622645152e-15,4.390098622687042792077e-15,2.412502367174386150989e-03,6.144274417567350543425e-19,0,nan,9.939598500919354821868e-01
36417,2.410850337289332824644e-03,2.410784306789365549573e-03,7.270557288793985156423e-12,4.378074033568310632808e-15,4.378074083146730779733e-15,2.410850337289332822526e-03,8.783549668689425269257e-19,0,nan,9.939639668224493324706e-01
36477,2.406894681702011315052e-03,2.406828867699260446348e-03,7.234770202532251543296e-12,4.349382673197485015084e-15,4.349382722775905162009e-15,2.406894681702011312511e-03,1.055758218704438112639e-18,0,nan,9.939738241077208595175e-01
36485,2.406368241512031212867e-03,2.406302456295106222800e-03,7.230016349573846694606e-12,4.345574937969974150758e-15,4.345574987548394297684e-15,2.406368241512031210114e-03,1.143988285370126938906e-18,0,nan,9.939751359793519044071e-01
36537,2.402951985623728042749e-03,2.402886387055169108208e-03,7.199217599369564252998e-12,4.320925961838552010767e-15,4.320926011416972157692e-15,2.402951985623728040208e-03,1.057490477115511134297e-18,0,nan,9.939836492361061454082e-01
36579,2.400199775211278965404e-03,2.400134326817877810665e-03,7.174469267115423742638e-12,4.301144647822905300851e-15,4.301144697401325447776e-15,2.400199775211278962439e-03,1.235153567635464519794e-18,0,nan,9.939905077768190815794e-01
36597,2.399022185471262001019e-03,2.398956801280818623450e-03,7.163897561980817424017e-12,4.292701600389579554173e-15,4.292701649967999701098e-15,2.399022185471261998055e-03,1.235759858055537125849e-18,0,nan,9.939934423647469253138e-01
36657,2.395105218076660454283e-03,2.395040047215147676954e-03,7.128808191823317786065e-12,4.264707315986972152395e-15,4.264707365565392299320e-15,2.395105218076660451318e-03,1.237780826084427306378e-18,0,nan,9.940032036497625038385e-01
36673,2.394062852730748494847e-03,2.393997738580628385259e-03,7.119489743255189760045e-12,4.257280743611588713964e-15,4.257280793190008860890e-15,2.394062852730748491670e-03,1.326771161659581294218e-18,0,nan,9.940058013008812980442e-01
36717,2.391201020683854244622e-03,2.391136062108922410247e-03,7.093947608922473378285e-12,4.236940861663806883349e-15,4.236940911242227030274e-15,2.391201020683854241022e-03,1.505473607066816963049e-18,0,nan,9.940129332462580593038e-01
36767,2.387957232726125054487e-03,2.387892450265330912919e-03,7.065070547602600894039e-12,4.213974583198006924700e-15,4.213974632776427071625e-15,2.387957232726125050463e-03,1.684873767552675148204e-18,0,nan,9.940210171480344039652e-01
36777,2.387309530945306148267e-03,2.387244783621385324961e-03,7.059313951660272318599e-12,4.209400016013166375839e-15,4.209400065591586522764e-15,2.387309530945306144667e-03,1.507927639532073236270e-18,0,nan,9.940226313083328649276e-01
36837,2.383430686918691908703e-03,2.383366149816936857618e-03,7.024905376566510969060e-12,4.182082582856387728109e-15,4.182082632434807875035e-15,2.383430686918691905739e-03,1.243843729822375048553e-18,0,nan,9.940322979890884337313e-01
36861,2.381882676308908384710e-03,2.381818223009438918736e-03,7.011204560019615531279e-12,4.171217677896541501489e-15,4.171217727474961648414e-15,2.381882676308908381745e-03,1.244652116948168153831e-18,0,nan,9.940361559087273924263e-01
36897,2.379564427063613573082e-03,2.379500099161849251575e-03,6.990720058112731252686e-12,4.154986390916147697650e-15,4.154986440494567844575e-15,2.379564427063613569906e-03,1.334855033163895661815e-18,0,nan,9.940419334406365806122e-01
36955,2.375838947015255148767e-03,2.375774820374733999868e-03,6.957884768664287622366e-12,4.129001689367855883150e-15,4.129001738946276030075e-15,2.375838947015255145379e-03,1.426078056879099696065e-18,0,nan,9.940512181674388525986e-01
36957,2.375710690238344766845e-03,2.375646570521012360199e-03,6.956756188508827640470e-12,4.128109293494306002225e-15,4.128109343072726149151e-15,2.375710690238344763245e-03,1.515289736508116258691e-18,0,nan,9.940515378141074110709e-01
37018,2.371805499693205029481e-03,2.371741590595721147509e-03,6.922451424860725553567e-12,4.101006658983184319310e-15,4.101006708561604466235e-15,2.371805499693205026093e-03,1.428503218099232404912e-18,0,nan,9.940612705559058488313e-01
37050,2.369762004864094267233e-03,2.369698205840963665680e-03,6.904545647876157532035e-12,4.086877822291945176030e-15,4.086877871870365322955e-15,2.369762004864094263422e-03,1.608451926742301436141e-18,0,nan,9.940663635257759517326e-01
37078,2.367976833270690807813e-03,2.367913130329503383673e-03,6.888928716043916621965e-12,4.074564970820463955715e-15,4.074565020398884102641e-15,2.367976833270690804425e-03,1.430812895385236846450e-18,0,nan,9.940708127110046275115e-01
37138,2.364160507816623907032e-03,2.364097010035811386336e-03,6.855622108023408295155e-12,4.048336047022784821383e-15,4.048336096601204968308e-15,2.364160507816623903220e-03,1.612262894182479932694e-18,0,nan,9.940803242380672858107e-01
37145,2.363716070982156869233e-03,2.363652597072143073481e-03,6.851750333581010421296e-12,4.045289770644666160813e-15,4.045289820223086307738e-15,2.363716070982156865210e-03,1.702153041497130962655e-18,0,nan,9.940814319279261564426e-01
37198,2.360356463758449608968e-03,2.360293170148495104803e-03,6.822529862261512914791e-12,4.022317836466066757065e-15,4.022317886044486903990e-15,2.360356463758449604733e-03,1.794290312204687922709e-18,0,nan,9.940898052843596236525e-01
37240,2.357700908636893767974e-03,2.357637757361181551280e-03,6.799491913091076241114e-12,4.004229376495288641772e-15,4.004229426073708788697e-15,2.357700908636893764163e-03,1.616680151702557692911e-18,0,nan,9.940964239590995266647e-01
37258,2.356564641906426304209e-03,2.356501551484166195360e-03,6.789650256977481901147e-12,3.996508311058403792365e-15,3.996508360636823939291e-15,2.356564641906426299974e-03,1.797177408571027110807e-18,0,nan,9.940992559962046414110e-01
37318,2.352784983450555461207e-03,2.352722095239128483150e-03,6.756981586959377158409e-12,3.970905465444960796345e-15,3.970905515023380943271e-15,2.352784983450555456972e-03,1.800064504857676920118e-18,0,nan,9.941086765189900756583e-01
37335,2.351716283499434683029e-03,2.351653452404344636343e-03,6.747763578897225706711e-12,3.963688626454043935113e-15,3.963688676032464082038e-15,2.351716283499434678794e-03,1.800882515457787692120e-18,0,nan,9.941113401985862788892e-01
37378,2.349017429957541086314e-03,2.348954742986337912427e-03,6.724522163378352456348e-12,3.945507316717116997021e-15,3.945507366295537143946e-15,2.349017429957541082926e-03,1.442361280851986889821e-18,0,nan,9.941180669971758565779e-01
37431,2.345699446922549315649e-03,2.345636936911144997989e-03,6.696022387326858511826e-12,3.923240985300245305365e-15,3.923241034878665452291e-15,2.345699446922549311838e-03,1.624951682384143543633e-18,0,nan,9.941263370430834744006e-01
37438,2.345261923367778358816e-03,2.345199436672391663976e-03,6.692270313605310134095e-12,3.920311904125788632098e-15,3.920311953704208779024e-15,2.345261923367778355217e-03,1.534962892614297696550e-18,0,nan,9.941274275743015042292e-01
37498,2.341518405992371101080e-03,2.341456118614546103618e-03,6.660224381029898896181e-12,3.895317288798864038305e-15,3.895317338377284185230e-15,2.341518405992371097269e-03,1.627853213918648248161e-18,0,nan,9.941367583929934431718e-01
37527,2.339713320038011465966e-03,2.339651128655313240944e-03,6.644808841736950347746e-12,3.883307968555779361089e-15,3.883308018134199508014e-15,2.339713320038011462366e-03,1.538603039526351839327e-18,0,nan,9.941412576632107167356e-01
37558,2.337786820510177772116e-03,2.337724731497763247997e-03,6.628382724881819262981e-12,3.870521553462685795533e-15,3.870521603041105942458e-15,2.337786820510177768940e-03,1.358709666910707797178e-18,0,nan,9.941460595949722533929e-01
37618,2.334067109964885664792e-03,2.334005218371785429147e-03,6.596743720054403568653e-12,3.845922802167515623238e-15,3.845922851745935770163e-15,2.334067109964885661827e-03,1.270149989575343299807e-18,0,nan,9.941553313210598564532e-01
37623,2.333757668330948476313e-03,2.333695793146940674959e-03,6.594116233207941177321e-12,3.843881738945592293638e-15,3.843881788524012440564e-15,2.333757668330948472925e-03,1.451792461142856267737e-18,0,nan,9.941561026387842058298e-01
37678,2.330359217762112986952e-03,2.330297522648237837662e-03,6.565305756930437926234e-12,3.821519160016918786554e-15,3.821519209595338933479e-15,2.330359217762112983988e-03,1.272170956646343155999e-18,0,nan,9.941645737111866228120e-01
37720,2.327770695005620563675e-03,2.327709136871043047574e-03,6.543417948199581923000e-12,3.804551706749676268424e-15,3.804551756328096415350e-15,2.327770695005620560710e-03,1.273585633563830444839e-18,0,nan,9.941710260038730395801e-01
37738,2.326663087666538524684e-03,2.326601588097758642937e-03,6.534067241210194252028e-12,3.797308772901006005653e-15,3.797308822479426152578e-15,2.326663087666538521719e-03,1.274191923663227475126e-18,0,nan,9.941737869043984188156e-01
37798,2.322978663799058577705e-03,2.322917358847156381089e-03,6.503026593741640837462e-12,3.773289807233471832946e-15,3.773289856811891979872e-15,2.322978663799058575164e-03,1.093896763393910445058e-18,0,nan,9.941829710388635854904e-01
37816,2.321875611043002964262e-03,2.321814364296039755984e-03,6.493752749577396559428e-12,3.766121173098278514536e-15,3.766121222676698661461e-15,2.321875611043002961721e-03,1.094416440603991455076e-18,0,nan,9.941857206332962129300e-01
37858,2.319305890633970867895e-03,2.319244779376594308808e-03,6.472182250352800392020e-12,3.749460449692369578577e-15,3.749460499270789725503e-15,2.319305890633970865566e-03,1.004326602349383128202e-18,0,nan,9.941921262518798545053e-01
37913,2.315949369588126910557e-03,2.315888435078775754571e-03,6.444079393072802924893e-12,3.727781905450701214863e-15,3.727781955029121361788e-15,2.315949369588126908016e-03,1.097216923276183340749e-18,0,nan,9.942004932403280785948e-01
37918,2.315644712996185117706e-03,2.315583794516801425618e-03,6.441532661686225156918e-12,3.725818906964563839977e-15,3.725818956542983986902e-15,2.315644712996185115165e-03,1.097361278049862618977e-18,0,nan,9.942012526798811909517e-01
37978,2.311995076058460009207e-03,2.311934349446309868719e-03,6.411076293035558951489e-12,3.702363405493802802113e-15,3.702363455072222949038e-15,2.311995076058460006666e-03,1.099093535309349422561e-18,0,nan,9.942103504584445760033e-01
38010,2.310053303063401733379e-03,2.309992678410023081421e-03,6.394911376453936790569e-12,3.689929268488876895391e-15,3.689929318067297042317e-15,2.310053303063401731049e-03,1.008349288676736149776e-18,0,nan,9.942151909391279003526e-01
38038,2.308356925338666234286e-03,2.308296389688718396023e-03,6.380811624184156725401e-12,3.679092191232353433406e-15,3.679092240810773580331e-15,2.308356925338666232380e-03,8.256193443925775777445e-19,0,nan,9.942194197222967315180e-01
38098,2.304730206697075343143e-03,2.304669861109981661973e-03,6.350737149245732388613e-12,3.656003529396143629828e-15,3.656003578974563776754e-15,2.304730206697075341025e-03,9.187983747435985820405e-19,0,nan,9.942284606053207742741e-01
38108,2.304126861259621892335e-03,2.304066547262630510754e-03,6.345743122882772011083e-12,3.652173046492496531785e-15,3.652173096070916678710e-15,2.304126861259621890429e-03,8.271350694120628076360e-19,0,nan,9.942299646692650916084e-01
38158,2.301114866333674109228e-03,2.301054709915725005366e-03,6.320851376507006360736e-12,3.633095704223356388127e-15,3.633095753801776535052e-15,2.301114866333674106687e-03,1.104290306816186522152e-18,0,nan,9.942374732405628051006e-01
38205,2.298290762469726811587e-03,2.298230753613669865987e-03,6.297571699698454969055e-12,3.615276450217101653560e-15,3.615276499795521800486e-15,2.298290762469726808199e-03,1.474196322042533547492e-18,0,nan,9.942445134935862595979e-01
38218,2.297510850785504136822e-03,2.297450882648584475152e-03,6.291152828272324662868e-12,3.610367018736422059026e-15,3.610367068314842205952e-15,2.297510850785504133222e-03,1.566865298851579862042e-18,0,nan,9.942464577602384442315e-01
38278,2.293918106924026429405e-03,2.293858326185571813004e-03,6.261640040710221754812e-12,3.587815794507355579826e-15,3.587815844085775726751e-15,2.293918106924026425805e-03,1.569319329650334042865e-18,0,nan,9.942554142957393036669e-01
38303,2.292424444464257228546e-03,2.292364741549328194954e-03,6.249397525852431339487e-12,3.578471431474963042365e-15,3.578471481053383189291e-15,2.292424444464257225793e-03,1.200849644237597816142e-18,0,nan,9.942591379573853445383e-01
38338,2.290336581952510645647e-03,2.290276987735464116946e-03,6.232311563701899859374e-12,3.565440371426386514105e-15,3.565440421004806661031e-15,2.290336581952510642471e-03,1.386858847399524838532e-18,0,nan,9.942643429776393918266e-01
38398,2.286766223403448776845e-03,2.286706814836217925145e-03,6.203165960691597842423e-12,3.543239107473830712133e-15,3.543239157052250859059e-15,2.286766223403448774515e-03,1.018617723626559731711e-18,0,nan,9.942732439357014716371e-01
38401,2.286587997657923633201e-03,2.286528598350401702573e-03,6.201713455399177801691e-12,3.542133586744522477737e-15,3.542133636322942624662e-15,2.286587997657923631295e-03,8.334794607835991056723e-19,0,nan,9.942736882581704210187e-01
38458,2.283206979135992978555e-03,2.283147755352407446720e-03,6.174201808538823189937e-12,3.521210378495153122216e-15,3.521210428073573269142e-15,2.283206979135992977497e-03,4.637298299029119354691e-19,0,nan,9.942821172988833477654e-01
38500,2.280722093385530123860e-03,2.280662998438007599207e-03,6.154034109777471364219e-12,3.505892065530717096705e-15,3.505892115109137243630e-15,2.280722093385530121107e-03,1.207011185869692425255e-18,0,nan,9.942883123028180248574e-01
38519,2.279599754399977832013e-03,2.279540717597365787740e-03,6.144939479560534609731e-12,3.498989720373422117153e-15,3.498989769951842264078e-15,2.279599754399977829049e-03,1.300498172834019682387e-18,0,nan,9.942911103949741022053e-01
38579,2.276062766648869037927e-03,2.276003912899447218886e-03,6.116336978279171670092e-12,3.477304068191757854714e-15,3.477304117770178001640e-15,2.276062766648869034327e-03,1.581630383212597864578e-18,0,nan,9.942999284974989403349e-01
38598,2.274945007584120598062e-03,2.274886211624076569998e-03,6.107316533984356549981e-12,3.470471988591064699186e-15,3.470472038169484846112e-15,2.274945007584120594038e-03,1.768573080248030212020e-18,0,nan,9.943027152179740955212e-01
38639,2.272536737841275032154e-03,2.272478066294976156071e-03,6.087911714521665701519e-12,3.455786157455347424340e-15,3.455786207033767571265e-15,2.272536737841275028131e-03,1.770447285829066674497e-18,0,nan,9.943087193893523222273e-01
38697,2.269138612606905197904e-03,2.269080116387195941539e-03,6.060601145112368963452e-12,3.435143496526894450743e-15,3.435143546105314597668e-15,2.269138612606905193669e-03,1.866419579985870849358e-18,0,nan,9.943171915044671995299e-01
38699,2.269021617123097561384e-03,2.268963126935109665343e-03,6.059662317580134604115e-12,3.434434433564475949991e-15,3.434434483142896096916e-15,2.269021617123097557361e-03,1.773190025646040925203e-18,0,nan,9.943174831963210201567e-01
38759,2.265517353954400351978e-03,2.265459044285126242202e-03,6.031587429447874073425e-12,3.413247358702585174408e-15,3.413247408281005321333e-15,2.265517353954400347531e-03,1.962873056488881395375e-18,0,nan,9.943262200434175439073e-01
38796,2.263361782002795392198e-03,2.263303583237130370751e-03,6.014360984071270859037e-12,3.400263406751348570292e-15,3.400263456329768717217e-15,2.263361782002795388174e-03,1.777624121539115685678e-18,0,nan,9.943315943810968819509e-01
38819,2.262023898106986828886e-03,2.261965768122003906602e-03,6.003685704682263233533e-12,3.392223411629520472482e-15,3.392223461207940619407e-15,2.262023898106986824862e-03,1.778675505075336638032e-18,0,nan,9.943349300548860817133e-01
38879,2.258541199662000222282e-03,2.258483248532020679521e-03,5.975955810269358916449e-12,3.371361087477638912121e-15,3.371361137056059059046e-15,2.258541199662000217835e-03,1.968935954655410626873e-18,0,nan,9.943436133542084074256e-01
38896,2.257556383985532494726e-03,2.257498483381074149552e-03,5.968130063508972556831e-12,3.365479273184711273004e-15,3.365479322763131419929e-15,2.257556383985532490068e-03,2.063594620690770282212e-18,0,nan,9.943460687829338164978e-01
38939,2.255069209007545797635e-03,2.255011435908377179807e-03,5.948396425490155034002e-12,3.350658897550734281574e-15,3.350658947129154428499e-15,2.255069209007545793188e-03,1.971967403626678103326e-18,0,nan,9.943522700641097066898e-01
38996,2.251780691063652808580e-03,2.251723086334952072743e-03,5.922371752511512493650e-12,3.331138799891384729133e-15,3.331138849469804876059e-15,2.251780691063652803074e-03,2.445049013433128324482e-18,0,nan,9.943604694211690164015e-01
38999,2.251607876836334998108e-03,2.251550280948841130365e-03,5.921006241788484268598e-12,3.330115369125736081787e-15,3.330115418704156228712e-15,2.251607876836334992391e-03,2.539284238959037565656e-18,0,nan,9.943609003065643756384e-01
39059,2.248157154143351235624e-03,2.248099734653413507530e-03,5.893783962640539191679e-12,3.309729045257139857208e-15,3.309729094835560004133e-15,2.248157154143351231177e-03,1.978030301346773065172e-18,0,nan,9.943695042028017410871e-01
39095,2.246091792803396569141e-03,2.246034478763288526311e-03,5.877530654444142897465e-12,3.297572108874347855729e-15,3.297572158452768002655e-15,2.246091792803396564271e-03,2.168406234472423035793e-18,0,nan,9.943746539445142673653e-01
39119,2.244716992223537133900e-03,2.244659748322016139851e-03,5.866728303425990789233e-12,3.289498484584127319447e-15,3.289498534162547466372e-15,2.244716992223537128394e-03,2.452743119166744851857e-18,0,nan,9.943780818733117605654e-01
39179,2.241287342669502948782e-03,2.241230273552200478882e-03,5.839837991300682062871e-12,3.269422261140334981288e-15,3.269422310718755128213e-15,2.241287342669502942641e-03,2.739938226876079306620e-18,0,nan,9.943866334378506307320e-01
39196,2.240317513170947444377e-03,2.240260493430311971805e-03,5.832248955747744642688e-12,3.263761861610216165046e-15,3.263761911188636311971e-15,2.240317513170947437601e-03,3.024688928331088706160e-18,0,nan,9.943890516514144307480e-01
39239,2.237868157369255986952e-03,2.237811262236877366656e-03,5.813111765070875456158e-12,3.249498964166231203201e-15,3.249499013744651350126e-15,2.237868157369255980388e-03,2.933374479458961960022e-18,0,nan,9.943951590154463785506e-01
39296,2.234629580291772143345e-03,2.234572849709157121829e-03,5.787872696370331666366e-12,3.230712208758608740149e-15,3.230712258337028887074e-15,2.234629580291772136146e-03,3.221912085635906023506e-18,0,nan,9.944032343515184697337e-01
39299,2.234459388503950765079e-03,2.234402666562067537679e-03,5.786548375069032582500e-12,3.229727197924061797341e-15,3.229727247502481944267e-15,2.234459388503950757668e-03,3.316926826509661396247e-18,0,nan,9.944036587244043847041e-01
39359,2.231060988545659700633e-03,2.231004439004672651089e-03,5.760146583031105289045e-12,3.210105581515325238460e-15,3.210105631093745385386e-15,2.231060988545659693857e-03,3.037238162839995060966e-18,0,nan,9.944121326823128565928e-01
39397,2.228914010142357430094e-03,2.228857569382383750956e-03,5.743508472608548557312e-12,3.197755597734549698977e-15,3.197755647312969845902e-15,2.228914010142357423106e-03,3.135168868359198494191e-18,0,nan,9.944174862563985882783e-01
39419,2.227672910255164123435e-03,2.227616532330266637639e-03,5.733905161975317542660e-12,3.190632748700739155138e-15,3.190632798279159302063e-15,2.227672910255164117082e-03,2.851741418213677726090e-18,0,nan,9.944205810060482631147e-01
39479,2.224295106679765376716e-03,2.224238899590907135329e-03,5.707822896082417606695e-12,3.171307347722660297455e-15,3.171307397301080444380e-15,2.224295106679765370363e-03,2.856072058662252733587e-18,0,nan,9.944290038117807069415e-01
39498,2.223227603352805342647e-03,2.223171450200168264515e-03,5.699596497058910771788e-12,3.165218157153132532090e-15,3.165218206731552679015e-15,2.223227603352805336083e-03,2.952691542386855789621e-18,0,nan,9.944316657324093837434e-01
39539,2.220927531151115804182e-03,2.220871494122966804697e-03,5.681898580577380590196e-12,3.152128041129920935645e-15,3.152128090708341082570e-15,2.220927531151115797829e-03,2.860402699008642487364e-18,0,nan,9.944374012149792510409e-01
39599,2.217570137283069416398e-03,2.217514269544984322161e-03,5.656131021612541655919e-12,3.133093505605045237079e-15,3.133093555183465384004e-15,2.217570137283069410257e-03,2.769242227944824499518e-18,0,nan,9.944457733304172063855e-01
39659,2.214222878969552017553e-03,2.214167179755534828439e-03,5.630519036152140361676e-12,3.114202431793809670818e-15,3.114202481372229817744e-15,2.214222878969552012259e-03,2.390886649497119032613e-18,0,nan,9.944541202721773609507e-01
39700,2.211941391553614974362e-03,2.211885807059531929324e-03,5.613106385608852434634e-12,3.101375374735699043336e-15,3.101375424314119190261e-15,2.211941391553614968644e-03,2.584820925092735304436e-18,0,nan,9.944598095957151705779e-01
39719,2.210885710382450596289e-03,2.210830178931119639985e-03,5.605061451858257075325e-12,3.095453524137112223729e-15,3.095453573715532370654e-15,2.210885710382450590995e-03,2.394495516199071590039e-18,0,nan,9.944624421536571676769e-01
39779,2.207558585969521771597e-03,2.207503221524075009768e-03,5.579757106978122534693e-12,3.076845500705115686108e-15,3.076845550283535833033e-15,2.207558585969521766515e-03,2.302180207504566956999e-18,0,nan,9.944707390875738797927e-01
39802,2.206285841832866405984e-03,2.206230541206642780108e-03,5.570097494994372955323e-12,3.069749511322358871122e-15,3.069749560900779018048e-15,2.206285841832866400479e-03,2.495467292932040958643e-18,0,nan,9.944739129879616208068e-01
39839,2.204241460452319101287e-03,2.204186262260499748086e-03,5.554604850232782073768e-12,3.058377093033630933661e-15,3.058377142612051080587e-15,2.204241460452319095782e-03,2.497781779326098787783e-18,0,nan,9.944790111859696505768e-01
39899,2.200934288824139042554e-03,2.200879256138201493566e-03,5.529603540707096129557e-12,3.040047045962706570616e-15,3.040047095541126717542e-15,2.200934288824139037895e-03,2.116683461907250905129e-18,0,nan,9.944872585602165732175e-01
39904,2.200659139091673435419e-03,2.200604120164280890019e-03,5.527526876321029463292e-12,3.038525748457415515075e-15,3.038525798035835662000e-15,2.200659139091673430760e-03,2.116948112110416191385e-18,0,nan,9.944879447288582372325e-01
39959,2.197637026347985386534e-03,2.197582158424661452656e-03,5.504752047741059116176e-12,3.021854117477392014820e-15,3.021854167055812161745e-15,2.197637026347985381452e-03,2.312573742885719007858e-18,0,nan,9.944954813210216926461e-01
40006,2.195061063182446773438e-03,2.195006323806898955215e-03,5.485388961147430740711e-12,3.007697966792610708254e-15,3.007698016371030855179e-15,2.195061063182446768356e-03,2.315287610339879320369e-18,0,nan,9.945019053631834063736e-01
40020,2.194294921914992767755e-03,2.194240220742953718587e-03,5.479638790988058424234e-12,3.003497272244074485579e-15,3.003497321822494632504e-15,2.194294921914992762885e-03,2.219591996531498300111e-18,0,nan,9.945038160090811711579e-01
40080,2.191017507902317711124e-03,2.190962970007451549955e-03,5.455086030054416081803e-12,2.985577141006394576964e-15,2.985577190584814723890e-15,2.191017507902317705407e-03,2.609505571427606219131e-18,0,nan,9.945119894668446939830e-01
40109,2.189436931521255444531e-03,2.189382472281749118604e-03,5.443271434098838512688e-12,2.976963656129496682674e-15,2.976963705707916829600e-15,2.189436931521255438814e-03,2.611389399553946941930e-18,0,nan,9.945159312597985026448e-01
40140,2.187749869698732832284e-03,2.187695494351076722790e-03,5.430679735905167504085e-12,2.967790459667027958185e-15,2.967790509245448105110e-15,2.187749869698732826779e-03,2.516610437696483244048e-18,0,nan,9.945201386411534419125e-01
40200,2.184491963630423975314e-03,2.184437750104359889874e-03,5.406418818002798625999e-12,2.950136037448552844328e-15,2.950136087026972991253e-15,2.184491963630423970655e-03,2.132615403242936991555e-18,0,nan,9.945282636400926568206e-01
40212,2.183841546448009090723e-03,2.183787365199569314393e-03,5.401583984290727557445e-12,2.946620920184011795398e-15,2.946620969762431942323e-15,2.183841546448009085852e-03,2.230216498369094446561e-18,0,nan,9.945298857483025041590e-01
40260,2.181243746283344441445e-03,2.181189693857566883047e-03,5.382302195538990672381e-12,2.932612695951382629792e-15,2.932612745529802776718e-15,2.181243746283344435939e-03,2.524116878975229268421e-18,0,nan,9.945363645711069596161e-01
40315,2.178274688124664277032e-03,2.178220782744158972691e-03,5.360321136115346908110e-12,2.916663787479391343445e-15,2.916663837057811490370e-15,2.178274688124664271102e-03,2.721984818124447728172e-18,0,nan,9.945437693727666584437e-01
40320,2.178005174501286499600e-03,2.177951282458770511311e-03,5.358328797333505352786e-12,2.915219269006938612659e-15,2.915219318585358759585e-15,2.178005174501286493882e-03,2.625095872545710574464e-18,0,nan,9.945444415410050794778e-01
40380,2.174776205383970065652e-03,2.174722473011939524271e-03,5.334497561734269357187e-12,2.897954602532779269752e-15,2.897954652111199416677e-15,2.174776205383970060358e-03,2.434253192228897305727e-18,0,nan,9.945524946559645614063e-01
40418,2.172736138949091957437e-03,2.172682507334954577677e-03,5.319477497408831979404e-12,2.887086392511353786762e-15,2.887086442089773933687e-15,2.172736138949091951932e-03,2.534000359480352536248e-18,0,nan,9.945575826717479403938e-01
40440,2.171556796285148351144e-03,2.171503222875044542064e-03,5.310807436518642057440e-12,2.880817554389657067092e-15,2.880817603968077214017e-15,2.171556796285148345003e-03,2.827919987217916981564e-18,0,nan,9.945605240215364214085e-01
40500,2.168346904810730311210e-03,2.168293489658180782173e-03,5.287257378795850683050e-12,2.863806994240474371140e-15,2.863807043818894518066e-15,2.168346904810730304434e-03,3.125082782187883437087e-18,0,nan,9.945685297426497563085e-01
40521,2.167225683526723300871e-03,2.167172323598679708003e-03,5.279047757971410226308e-12,2.857882973604239605595e-15,2.857883023182659752520e-15,2.167225683526723294095e-03,3.126699553969570239557e-18,0,nan,9.945713261783587638698e-01
40560,2.165146488816919723989e-03,2.165093231221707414122e-03,5.263846354910577532443e-12,2.846921803411110492263e-15,2.846921852989530639189e-15,2.165146488816919717848e-03,2.836292555405449381401e-18,0,nan,9.945765119236163175629e-01
40620,2.161955506408370732551e-03,2.161902405674403374360e-03,5.240573340347683936357e-12,2.830160874753092351407e-15,2.830160924331512498333e-15,2.161955506408370725563e-03,3.232269024100819654335e-18,0,nan,9.945844706681350600309e-01
40625,2.161690015721912027651e-03,2.161636928028422814134e-03,5.238640120158989951347e-12,2.828769705325241480413e-15,2.828769754903661627339e-15,2.161690015721912020875e-03,3.134706423562501612263e-18,0,nan,9.945851328421856162401e-01
40680,2.158773915936359656204e-03,2.158720971371639447347e-03,5.217437319638055757787e-12,2.813523112508081524433e-15,2.813523162086501671358e-15,2.158773915936359648792e-03,3.433216528031098867680e-18,0,nan,9.945924060792966142001e-01
40729,2.156182555197106656073e-03,2.156129737660108839375e-03,5.198643824231766446844e-12,2.800026216521679207270e-15,2.800026266100099354196e-15,2.156182555197106647814e-03,3.830181825663863608236e-18,0,nan,9.945988694276630003488e-01
40740,2.155601675996972939474e-03,2.155548886913566481986e-03,5.194437286265555866927e-12,2.797007432174151227635e-15,2.797007481752571374561e-15,2.155601675996972931216e-03,3.831213961136772494333e-18,0,nan,9.946003182595877585201e-01
40800,2.152438745429311041824e-03,2.152386111143319545825e-03,5.171572242575068715922e-12,2.780612760373826819920e-15,2.780612809952246966845e-15,2.152438745429311033566e-03,3.836843790916906642233e-18,0,nan,9.946082073108958239742e-01
40834,2.150650534884307061708e-03,2.150597988014797857050e-03,5.158674928995142676491e-12,2.771375756785641264703e-15,2.771375806364061411628e-15,2.150650534884307053449e-03,3.840034027738352738830e-18,0,nan,9.946126675450974092586e-01
40860,2.149285083313708125381e-03,2.149232603145237874098e-03,5.148841199681622790298e-12,2.764338034723864146874e-15,2.764338084302284293799e-15,2.149285083313708117757e-03,3.546898726685115195638e-18,0,nan,9.946160733345130774540e-01
40920,2.146140648969967367032e-03,2.146088322243100441223e-03,5.126243177380576659057e-12,2.748182203706740266317e-15,2.748182253285160413243e-15,2.146140648969967359409e-03,3.552095492412147988153e-18,0,nan,9.946239164311410595447e-01
40938,2.145199112030018614468e-03,2.145146831204419490365e-03,5.119489564226368983526e-12,2.743358482979815197296e-15,2.743358532558235344221e-15,2.145199112030018606421e-03,3.751079773336793658848e-18,0,nan,9.946262649043490232967e-01
40980,2.143005401955611736714e-03,2.142953227998376995955e-03,5.103777204058854625514e-12,2.732144226543831578536e-15,2.732144276122251725461e-15,2.143005401955611729726e-03,3.260851236525591055598e-18,0,nan,9.946317367008948793204e-01
41040,2.139879302064150095133e-03,2.139827280208494411517e-03,5.081442316607218276740e-12,2.716223073070254841402e-15,2.716223122648674988327e-15,2.139879302064150088780e-03,2.968740852944054296898e-18,0,nan,9.946395342433074889736e-01
41043,2.139723236463557637705e-03,2.139671222195514401149e-03,5.080328996078301788615e-12,2.715430063683634867319e-15,2.715430113262055014244e-15,2.139723236463557631353e-03,2.968957384837676123738e-18,0,nan,9.946399235256128694882e-01
41100,2.136762309323358432835e-03,2.136710438905118177728e-03,5.059237560333560302480e-12,2.700417723611346759565e-15,2.700417773189766906491e-15,2.136762309323358427117e-03,2.675764341695572439063e-18,0,nan,9.946473091573338962124e-01
41148,2.134275245566384619275e-03,2.134223495822474586567e-03,5.041566813530637545584e-12,2.687856144335620323944e-15,2.687856193914040470869e-15,2.134275245566384613346e-03,2.778100267571921881027e-18,0,nan,9.946535128622483370856e-01
41160,2.133654383993576120609e-03,2.133602664352448898526e-03,5.037161988877207169733e-12,2.684727168860758484974e-15,2.684727218439178631899e-15,2.133654383993576114891e-03,2.679661915659036336639e-18,0,nan,9.946550615413553638627e-01
41220,2.130555486566017001811e-03,2.130503917045533631200e-03,5.015214664124217537016e-12,2.669150409760141489999e-15,2.669150459338561636924e-15,2.130555486566016996305e-03,2.584168397335167533787e-18,0,nan,9.946627914931835567252e-01
41254,2.128803437149234711382e-03,2.128751952407163147497e-03,5.002834420548486495736e-12,2.660373716247275445809e-15,2.660373765825695592734e-15,2.128803437149234705877e-03,2.586295221566286487276e-18,0,nan,9.946671618787726694617e-01
41280,2.127465577761095182828e-03,2.127414157708591920588e-03,4.993394656123663384608e-12,2.653686457380401837983e-15,2.653686506958821984908e-15,2.127465577761095177110e-03,2.687457063339886264573e-18,0,nan,9.946704991100646624106e-01
41340,2.124384618526765371966e-03,2.124333347293356378102e-03,4.971701043004880983399e-12,2.638334332804500121383e-15,2.638334382382920268308e-15,2.124384618526765367307e-03,2.192955630195341014681e-18,0,nan,9.946781844886834697290e-01
41360,2.123359614191618533422e-03,2.123308392421026477278e-03,4.964497768201389084367e-12,2.633241640801008460349e-15,2.633241690379428607275e-15,2.123359614191618528340e-03,2.393470069581519704838e-18,0,nan,9.946807413563509373553e-01
41400,2.121312570036877617902e-03,2.121261446977427660524e-03,4.950132910895679265183e-12,2.623093067011774777950e-15,2.623093116590194924876e-15,2.121312570036877613455e-03,2.096307274984831665301e-18,0,nan,9.946858477251674180764e-01
41460,2.118249393689546303485e-03,2.118198418162643699068e-03,4.928689353841492881090e-12,2.607961700763766781973e-15,2.607961750342186928898e-15,2.118249393689546298614e-03,2.299275742139570565779e-18,0,nan,9.946934889150906041041e-01
41466,2.117943562543133055372e-03,2.117892601734350098409e-03,4.926551815119132846064e-12,2.606454571972358566252e-15,2.606454621550778713177e-15,2.117943562543133050290e-03,2.399590703646193295444e-18,0,nan,9.946942518251852709591e-01
41521,2.115144220019778297838e-03,2.115093393830573367926e-03,4.907015185127126199966e-12,2.592689828568539466291e-15,2.592689878146959613216e-15,2.115144220019778293391e-03,2.102420691220523244915e-18,0,nan,9.947012349553447586501e-01
41572,2.112555070232792141756e-03,2.112504368396573585775e-03,4.888991596802450174314e-12,2.580007258666117886331e-15,2.580007308244538033257e-15,2.112555070232792137098e-03,2.205235392696906313114e-18,0,nan,9.947076938101003485099e-01
41581,2.112098819312275941216e-03,2.112048139373322100523e-03,4.885820130534666307331e-12,2.577777214517449042487e-15,2.577777264095869189412e-15,2.112098819312275936981e-03,2.005192511612937143005e-18,0,nan,9.947088319731882710456e-01
41641,2.109062175640697905192e-03,2.109011641321654592520e-03,4.864746965198067251102e-12,2.562971664439290516721e-15,2.562971714017710663646e-15,2.109062175640697901380e-03,1.807271642661002337320e-18,0,nan,9.947164072294739199523e-01
41678,2.107193927441371752408e-03,2.107143482608639764773e-03,4.851812224259001013278e-12,2.553894542794741652493e-15,2.553894592373161799418e-15,2.107193927441371748808e-03,1.708380979534184724511e-18,0,nan,9.947210678306114169643e-01
41701,2.106034251287804008788e-03,2.105983861961947855093e-03,4.843794814169344452319e-12,2.548272257266698204796e-15,2.548272306845118351721e-15,2.106034251287804005189e-03,1.709321690105232202311e-18,0,nan,9.947239608175929365336e-01
41761,2.103015008752646301564e-03,2.102964763796845220915e-03,4.822962810026389994157e-12,2.533678081163637095418e-15,2.533678130742057242343e-15,2.103015008752646297329e-03,2.013853785467508228210e-18,0,nan,9.947314928304028118543e-01
41785,2.101809734288259421344e-03,2.101759546906802937471e-03,4.814663456614947697645e-12,2.527869672910540884872e-15,2.527869722488961031798e-15,2.101809734288259417109e-03,2.015008621941540824868e-18,0,nan,9.947344996151392963117e-01
41821,2.100004410749020847055e-03,2.099954309543708349513e-03,4.802250092797557839268e-12,2.519188233419816435561e-15,2.519188282998236582486e-15,2.100004410749020842396e-03,2.218414964298581077571e-18,0,nan,9.947390033602311126761e-01
41881,2.097002420203932784724e-03,2.096952462133082509025e-03,4.781655809887111489827e-12,2.504801820346459991731e-15,2.504801869924880138656e-15,2.097002420203932780489e-03,2.019627967744373584689e-18,0,nan,9.947464924988792539929e-01
41892,2.096452986027458488547e-03,2.096403054131382420734e-03,4.777892971339712315236e-12,2.502175461081864799839e-15,2.502175510660284946764e-15,2.096452986027458484100e-03,2.121165131163515059732e-18,0,nan,9.947478631944968477884e-01
41941,2.094009000256074537650e-03,2.093959184707175002845e-03,4.761179116001523024118e-12,2.490517957173413679876e-15,2.490518006751833826801e-15,2.094009000256074533838e-03,1.820263552916070745221e-18,0,nan,9.947539603376262432695e-01
42000,2.091073792621109939464e-03,2.091024116624895814948e-03,4.741157553260616302487e-12,2.476571309316610432283e-15,2.476571358895030579208e-15,2.091073792621109935441e-03,1.924086330026012527464e-18,0,nan,9.947612830300464799587e-01
42001,2.091024114254317038267e-03,2.090974440618346610515e-03,4.740819173076612522823e-12,2.476335767947571518027e-15,2.476335817525991664953e-15,2.091024114254317034244e-03,1.924132042299626514928e-18,0,nan,9.947614069672323938330e-01
42061,2.088047725756213834301e-03,2.087998193427615907104e-03,4.720575150205517172672e-12,2.462254385432601135804e-15,2.462254435011021282729e-15,2.088047725756213830489e-03,1.825460316652442983533e-18,0,nan,9.947688324779429973918e-01
42107,2.085771559967766752418e-03,2.085722135566874287480e-03,4.705132721534485434710e-12,2.451526390821581257540e-15,2.451526440400001404465e-15,2.085771559967766748182e-03,2.030502677070230739681e-18,0,nan,9.947745111233642215163e-01
42121,2.085079798526517962025e-03,2.085030406903176348232e-03,4.700446223567479466051e-12,2.448272951009950457578e-15,2.448273000588370604503e-15,2.085079798526517957790e-03,2.031176331603425223645e-18,0,nan,9.947762369594919824585e-01
42181,2.082120296535711440106e-03,2.082071045018925973972e-03,4.680431576357443931776e-12,2.434390614581117302074e-15,2.434390664159537448999e-15,2.082120296535711435870e-03,2.034063422424767842778e-18,0,nan,9.947836205011055205690e-01
42215,2.080446971663743825409e-03,2.080397799276206268033e-03,4.669140362461555451535e-12,2.426567625781812580877e-15,2.426567675360232727803e-15,2.080446971663743820962e-03,2.137484412558158257868e-18,0,nan,9.947877952467299185859e-01
42241,2.079169183958547278776e-03,2.079120071953009624069e-03,4.660530398716452186781e-12,2.420606534471164127065e-15,2.420606584049584273991e-15,2.079169183958547274541e-03,2.036950513189184919046e-18,0,nan,9.947909831915056233943e-01
42301,2.076226425172603862683e-03,2.076177452086373527037e-03,4.640741887662826067749e-12,2.406919877333460218530e-15,2.406919926911880365456e-15,2.076226425172603859930e-03,1.325894442532982212364e-18,0,nan,9.947983251189136903042e-01
42323,2.075149499698947255886e-03,2.075100577402144020623e-03,4.633514171932367693995e-12,2.401925682902047860166e-15,2.401925732480468007092e-15,2.075149499698947253345e-03,1.224537722285334845478e-18,0,nan,9.948010119740354266992e-01
42361,2.073291984756851601943e-03,2.073243150001332154503e-03,4.621065247024128900656e-12,2.393329818055634093739e-15,2.393329867634054240664e-15,2.073291984756851599825e-03,1.021362347274059166587e-18,0,nan,9.948056463710540462818e-01
42421,2.070365827490231709747e-03,2.070317130480147199140e-03,4.601499687369894867611e-12,2.379835539666718949379e-15,2.379835589245139096304e-15,2.070365827490231707630e-03,1.022805892571534879929e-18,0,nan,9.948129470351574244347e-01
42432,2.069830261048287581912e-03,2.069781589228307286535e-03,4.597924655400712444163e-12,2.377371914206593646574e-15,2.377371963785013793499e-15,2.069830261048287580006e-03,9.207634882857258227391e-19,0,nan,9.948142832638684086161e-01
42481,2.067447918350247009110e-03,2.067399358503618581731e-03,4.582044425945116934063e-12,2.366436233245474477319e-15,2.366436282823894624245e-15,2.067447918350247006992e-03,1.024249437840982917438e-18,0,nan,9.948202271979644425439e-01
42540,2.064586650326640027656e-03,2.064538224793074746230e-03,4.563020222299082673607e-12,2.353352082715012663766e-15,2.353352132293432810692e-15,2.064586650326640025539e-03,1.025668923995380055426e-18,0,nan,9.948273661167575717540e-01
42541,2.064538222511564635127e-03,2.064489799249687350368e-03,4.562698686604483572245e-12,2.353131097829868429361e-15,2.353131147408288576287e-15,2.064538222511564632798e-03,1.128262281390761702651e-18,0,nan,9.948274869457290375450e-01
42601,2.061636705344630518199e-03,2.061588418092050358703e-03,4.543461699747354872505e-12,2.339919340327701682472e-15,2.339919389906121829397e-15,2.061636705344630516081e-03,1.027136528296224846232e-18,0,nan,9.948347263642218727959e-01
42649,2.059321357107824602193e-03,2.059273178250525312966e-03,4.528149899016845482233e-12,2.329416638435681792523e-15,2.329416688014101939448e-15,2.059321357107824599863e-03,1.131120500891966089070e-18,0,nan,9.948405033192719144311e-01
42661,2.058743332414295540212e-03,2.058695180598786615887e-03,4.524332702253468715427e-12,2.326800175428360795413e-15,2.326800225006780942338e-15,2.058743332414295538094e-03,1.028580073482231787310e-18,0,nan,9.948419455387337249084e-01
42721,2.055858069478453237683e-03,2.055810052530995181570e-03,4.505310937419367721828e-12,2.313772825515682220412e-15,2.313772875094102367337e-15,2.055858069478453235777e-03,9.270212567765734430396e-19,0,nan,9.948491445540788278060e-01
42759,2.054034915488091285326e-03,2.053986983664201544844e-03,4.493318941879832601871e-12,2.305569309420083169834e-15,2.305569358998503316760e-15,2.054034915488091283844e-03,7.216565047253791902865e-19,0,nan,9.948536935420059747399e-01
42781,2.052980882486688949173e-03,2.052932999841444502199e-03,4.486395654895538026650e-12,2.300836520581912703124e-15,2.300836570160332850049e-15,2.052980882486688947691e-03,7.220270146400822769356e-19,0,nan,9.948563234945982050746e-01
42841,2.050111737578940286251e-03,2.050063988673233070453e-03,4.467586110624250800920e-12,2.287990498142750498103e-15,2.287990547721170645028e-15,2.050111737578940283498e-03,1.342783921537582220972e-18,0,nan,9.948634824441629594853e-01
42868,2.048823237122244630807e-03,2.048775548216593108234e-03,4.459156115995465494566e-12,2.282239041266310883148e-15,2.282239090844731030073e-15,2.048823237122244627842e-03,1.446984425827831976126e-18,0,nan,9.948666974716572395472e-01
42901,2.047250601084168821934e-03,2.047202985358461299599e-03,4.448881566778097742142e-12,2.275234003153452382930e-15,2.275234052731872529856e-15,2.047250601084168818758e-03,1.551531380926938952675e-18,0,nan,9.948706214861775407802e-01
42961,2.044397439519042891561e-03,2.044349956416914508390e-03,4.430281291699211880887e-12,2.262566287925991639023e-15,2.262566337504411785949e-15,2.044397439519042888597e-03,1.450116918600472925188e-18,0,nan,9.948777407035829935624e-01
42978,2.043590489016734670376e-03,2.043543043390555540609e-03,4.425030069853655591338e-12,2.258993139965667026599e-15,2.258993189544087173525e-15,2.043590489016734667412e-03,1.450689524796361674644e-18,0,nan,9.948797542223817096628e-01
43022,2.041504866348864618094e-03,2.041457517513490668116e-03,4.411477154109870942278e-12,2.249777692485688166523e-15,2.249777742064108313449e-15,2.041504866348864614918e-03,1.555898104658658442025e-18,0,nan,9.948849583366562028780e-01
43082,2.038667686466541097042e-03,2.038620469142024673651e-03,4.393084953637365557045e-12,2.237286771667478098874e-15,2.237286821245898245799e-15,2.038667686466541093442e-03,1.765805211770524794977e-18,0,nan,9.948920378248528689725e-01
43088,2.038384402147494993168e-03,2.038337197943920992769e-03,4.391251360720219315260e-12,2.236042452742320948728e-15,2.236042502320741095653e-15,2.038384402147494989145e-03,1.973821274936736816190e-18,0,nan,9.948927446955858372880e-01
43142,2.035838381629851016835e-03,2.035791295269043885058e-03,4.374794851536722356589e-12,2.224882418832443256498e-15,2.224882468410863403423e-15,2.035838381629851012600e-03,2.080304986135939979319e-18,0,nan,9.948990977358707707835e-01
43199,2.033157806471735330878e-03,2.033110844022416896060e-03,4.357513178713326210873e-12,2.213177812323293595499e-15,2.213177861901713742424e-15,2.033157806471735326219e-03,2.291352493677384503397e-18,0,nan,9.949057865918586906801e-01
43202,2.033016919096367832670e-03,2.032969963155152769432e-03,4.356606140332251272579e-12,2.212563915028112556417e-15,2.212563964606532703342e-15,2.033016919096367827800e-03,2.395670887420372397784e-18,0,nan,9.949061381508217077711e-01
43262,2.030203266304927649965e-03,2.030156440242197483835e-03,4.338518118422937620548e-12,2.200330548258493468420e-15,2.200330597836913615345e-15,2.030203266304927646365e-03,1.773167290969222937186e-18,0,nan,9.949131591503699316892e-01
43309,2.028004672182698175538e-03,2.027957947482104033872e-03,4.324419045514046392532e-12,2.190806752968894417504e-15,2.190806802547314564430e-15,2.028004672182698171938e-03,1.775089611581758138146e-18,0,nan,9.949186454242300070073e-01
43322,2.027397390874376612977e-03,2.027350694152013438619e-03,4.320530090025608912980e-12,2.188181613407252596440e-15,2.188181662985672743365e-15,2.027397390874376609377e-03,1.775621317278214851736e-18,0,nan,9.949201608147352341219e-01
43382,2.024599260602328654332e-03,2.024552692685183219317e-03,4.302641365118729095686e-12,2.176116412161849240492e-15,2.176116461740269387417e-15,2.024599260602328651367e-03,1.464297341740638067657e-18,0,nan,9.949271432236959862615e-01
43420,2.022831102851292816772e-03,2.022784616235333547997e-03,4.291362890397118312743e-12,2.168518112660396593484e-15,2.168518162238816740409e-15,2.022831102851292814019e-03,1.360893193058071491954e-18,0,nan,9.949315554927536694833e-01
43442,2.021808843463933537057e-03,2.021762403819804797244e-03,4.284851259386812573644e-12,2.164134252938608954950e-15,2.164134302517029101876e-15,2.021808843463933534304e-03,1.361581282758685057949e-18,0,nan,9.949341064565921928346e-01
43502,2.019026107610655054024e-03,2.018979795710269899402e-03,4.267159094165450222125e-12,2.152234450808724014722e-15,2.152234500387144161648e-15,2.019026107610655051060e-03,1.468339267241284065575e-18,0,nan,9.949410505923284831452e-01
43532,2.017637610261179452921e-03,2.017591362035098151413e-03,4.258349528695422971994e-12,2.146315221415223144981e-15,2.146315270993643291906e-15,2.017637610261179449110e-03,1.889163962477355248475e-18,0,nan,9.949445155233010462431e-01
43562,2.016251021369059311957e-03,2.016204836686052459142e-03,4.249564196386939909023e-12,2.140416327425168198758e-15,2.140416377003588345684e-15,2.016251021369059308146e-03,1.890463152775588105934e-18,0,nan,9.949479757093771014665e-01
43622,2.013483553239612991152e-03,2.013437495250507040842e-03,4.232065898526513971898e-12,2.128679210950513277010e-15,2.128679260528933423935e-15,2.013483553239612986917e-03,2.103401703707633578254e-18,0,nan,9.949548818857808610587e-01
43643,2.012516733370711663742e-03,2.012470719601330864053e-03,4.225964193324128792596e-12,2.124590234733993169956e-15,2.124590284312413316882e-15,2.012516733370711659718e-03,1.999191575773498417553e-18,0,nan,9.949572945871714669489e-01
43682,2.010723671895491494104e-03,2.010677740079677152862e-03,4.214663538549156376439e-12,2.117022435985634905318e-15,2.117022485564055052243e-15,2.010723671895491490292e-03,1.895659913851386794814e-18,0,nan,9.949617691991560828983e-01
43742,2.007971346181396877354e-03,2.007925540021113341381e-03,4.197356459857002224271e-12,2.105445343499295729200e-15,2.105445393077715876125e-15,2.007971346181396873119e-03,2.109175882577013519430e-18,0,nan,9.949686377266955036717e-01
43755,2.007376001796508446197e-03,2.007330222793622055536e-03,4.193619087886305752521e-12,2.102947412365228341211e-15,2.102947461943648488136e-15,2.007376001796508441538e-03,2.320781560469661986878e-18,0,nan,9.949701234390696448105e-01
43802,2.005226545112385479757e-03,2.005180864092700980455e-03,4.180144011237312461845e-12,2.093947280758593740359e-15,2.093947330337013887284e-15,2.005226545112385474886e-03,2.428872417724380847711e-18,0,nan,9.949754875451711593729e-01
43862,2.002489237872705153976e-03,2.002443681481497661050e-03,4.163025546811016734450e-12,2.082527601260264088442e-15,2.082527650838684235367e-15,2.002489237872705148682e-03,2.643687576550114241438e-18,0,nan,9.949823187309372479769e-01
43867,2.002261466237295571530e-03,2.002215920208765488651e-03,4.161603230332742801506e-12,2.081579479318139988459e-15,2.081579528896560135384e-15,2.002261466237295566447e-03,2.538228782415918300284e-18,0,nan,9.949828871577413415619e-01
43922,1.999759393814642012493e-03,1.999713961542580096092e-03,4.146000425981817430350e-12,2.071185664662822738538e-15,2.071185714241242885463e-15,1.999759393814642006352e-03,3.070863868217381467398e-18,0,nan,9.949891313599329735733e-01
43979,1.997172926967253662449e-03,1.997127612139136446624e-03,4.129912441944413616529e-12,2.060482256508559230402e-15,2.060482306086979377327e-15,1.997172926967253656096e-03,3.180869827859134804013e-18,0,nan,9.949955862380659865228e-01
43982,1.997036982457376586689e-03,1.996991673797900435820e-03,4.129068013385847991999e-12,2.059920836719540490675e-15,2.059920886297960637601e-15,1.997036982457376580336e-03,3.181086359547596070653e-18,0,nan,9.949959255076853567265e-01
44042,1.994321973485849322566e-03,1.994276787935151916824e-03,4.112227678841878758263e-12,2.048732489212236127178e-15,2.048732538790656274103e-15,1.994321973485849316214e-03,3.185416993276852330483e-18,0,nan,9.950027012493120296571e-01
44092,1.992065098852827368812e-03,1.992020015509899420789e-03,4.098263953028396874363e-12,2.039466839740703841443e-15,2.039466889319123988369e-15,1.992065098852827361824e-03,3.507928440125866027471e-18,0,nan,9.950083336943451413543e-01
44102,1.991614336749635316956e-03,1.991569273806643753044e-03,4.095478797302063623249e-12,2.037619999885877561782e-15,2.037620049464297708708e-15,1.991614336749635310392e-03,3.296072547827841735471e-18,0,nan,9.950094586595240079511e-01
44162,1.988914042261828205288e-03,1.988869101428185175162e-03,4.078820748803220924353e-12,2.026582752383980042753e-15,2.026582801962400189678e-15,1.988914042261828198300e-03,3.513486086558610593688e-18,0,nan,9.950161978126284365725e-01
44205,1.986983331094874694102e-03,1.986938477467875673899e-03,4.066938012910685117326e-12,2.018718668865022974898e-15,2.018718718443443121823e-15,1.986983331094874686903e-03,3.623472798684377606926e-18,0,nan,9.950210163495476181801e-01
44222,1.986221060197933120443e-03,1.986176240977978538743e-03,4.062252918418642026992e-12,2.015620136184790641943e-15,2.015620185763210788868e-15,1.986221060197933113243e-03,3.624863413211454107512e-18,0,nan,9.950229187825313147348e-01
44282,1.983535360894768632699e-03,1.983490662795521414318e-03,4.045774696210421226475e-12,2.004731546538248418100e-15,2.004731596116668565025e-15,1.983535360894768624652e-03,4.056803401420558906055e-18,0,nan,9.950296216427402044001e-01
44318,1.981927424758157539194e-03,1.981882799095811510052e-03,4.035930522927525460699e-12,1.998233676059022094685e-15,1.998233725637442241610e-15,1.981927424758157531147e-03,4.060094682779696911961e-18,0,nan,9.950336346966433171443e-01
44342,1.980856914849377583733e-03,1.980812337380517568134e-03,4.029385477182300579626e-12,1.993916384403709760241e-15,1.993916433982129907166e-15,1.980856914849377576110e-03,3.848484192947561317978e-18,0,nan,9.950363064663669065784e-01
44402,1.978185692717946735699e-03,1.978141235391796757765e-03,4.013084661233023479113e-12,1.983174056388428641816e-15,1.983174105966848788741e-15,1.978185692717946728287e-03,3.746634259745340508767e-18,0,nan,9.950429733261301222850e-01
44432,1.976852781493276769660e-03,1.976808384056423942832e-03,4.004967218208419555652e-12,1.977830021269652065623e-15,1.977830070848072212548e-15,1.976852781493276762884e-03,3.427803851390361437838e-18,0,nan,9.950463000421806807061e-01
44462,1.975521665314735152359e-03,1.975477327646243258095e-03,3.996871653110190735721e-12,1.972503974686781626027e-15,1.972504024265201772952e-15,1.975521665314735144735e-03,3.858877712725149291779e-18,0,nan,9.950496222943580986440e-01
44523,1.972820583127360094922e-03,1.972776366616262861464e-03,3.980477834768260598859e-12,1.961729520586748097615e-15,1.961729570165168244541e-15,1.972820583127360087087e-03,3.971498893063033138356e-18,0,nan,9.950563638115716125188e-01
44546,1.971804058852660073550e-03,1.971759887894963692260e-03,3.974319835578352032941e-12,1.957686126495444809670e-15,1.957686176073864956595e-15,1.971804058852660065927e-03,3.866153176357946530309e-18,0,nan,9.950589009289991743266e-01
44583,1.970170976953726085406e-03,1.970126879130012511636e-03,3.964440114635037602134e-12,1.951203370075603534146e-15,1.951203419654023681072e-15,1.970170976953726077571e-03,3.976840007163653453130e-18,0,nan,9.950629769169684508425e-01
44643,1.967528478411610706485e-03,1.967484498798041924311e-03,3.948488435566895655265e-12,1.940747725909307040275e-15,1.940747775487727187200e-15,1.967528478411610698015e-03,4.305060671539105602117e-18,0,nan,9.950695723466810693855e-01
44660,1.966781058742276757900e-03,1.966737112535171655381e-03,3.943984356057329651329e-12,1.937798033394502910032e-15,1.937798082972923056957e-15,1.966781058742276749430e-03,4.306696688425317634822e-18,0,nan,9.950714378480330688892e-01
44703,1.964893058939573519290e-03,1.964849197061465869125e-03,3.932622221332713883552e-12,1.930362022126224535581e-15,1.930362071704644682507e-15,1.964893058939573511031e-03,4.203063977530903733867e-18,0,nan,9.950761501714955232795e-01
44763,1.962264690128999294431e-03,1.962220945514207246467e-03,3.916840900326112679677e-12,1.920045698057848129037e-15,1.920045747636268275962e-15,1.962264690128999285961e-03,4.316609025862950175436e-18,0,nan,9.950827104618203332808e-01
44774,1.961783585081511631593e-03,1.961739861913978739266e-03,3.913956821862186896817e-12,1.918161853818817056855e-15,1.918161903397237203780e-15,1.961783585081511623122e-03,4.317667624989870273702e-18,0,nan,9.950839112852428775436e-01
44823,1.959643343723077206438e-03,1.959599715901976418717e-03,3.901143905522207836915e-12,1.909798198272295913603e-15,1.909798247850716060528e-15,1.959643343723077197544e-03,4.538502363023344289443e-18,0,nan,9.950892532876889900605e-01
44883,1.957028991615788206286e-03,1.956985480121258718933e-03,3.885530674434826270880e-12,1.899618972518489376174e-15,1.899619022096909523100e-15,1.957028991615788197181e-03,4.652769183284218551297e-18,0,nan,9.950957787187624559470e-01
44889,1.956767940013877035148e-03,1.956724440126409000529e-03,3.883973936809165730268e-12,1.898604783983418563597e-15,1.898604833561838710523e-15,1.956767940013877026043e-03,4.653389907297414854291e-18,0,nan,9.950964303078269595072e-01
44943,1.954421605850900485433e-03,1.954378210218310048926e-03,3.870000649074177748640e-12,1.889507475670999354039e-15,1.889507525249419500964e-15,1.954421605850900476116e-03,4.767324712285292641644e-18,0,nan,9.951022868243316376658e-01
45003,1.951821158620972958493e-03,1.951777878388160494182e-03,3.854553275904977142205e-12,1.879463167675551667412e-15,1.879463217253971814338e-15,1.951821158620972948646e-03,5.044907915020403779310e-18,0,nan,9.951087776733198379375e-01
45004,1.951777876460883856184e-03,1.951734598147499496697e-03,3.854296516799710048084e-12,1.879296328727048978216e-15,1.879296378305469125141e-15,1.951777876460883846443e-03,4.990772265073204252741e-18,0,nan,9.951088857083256815589e-01
45063,1.949227622266366694365e-03,1.949184456973625888081e-03,3.839188005805011856739e-12,1.869485513495183688946e-15,1.869485563073603835871e-15,1.949227622266366685048e-03,4.780027900981624578706e-18,0,nan,9.951152513342851936313e-01
45119,1.946813199207482952262e-03,1.946770140779536513194e-03,3.824920681631037397102e-12,1.860232705125083767466e-15,1.860232754703503914392e-15,1.946813199207482942521e-03,5.003499512634192438120e-18,0,nan,9.951212779706021153243e-01
45123,1.946640969274264215986e-03,1.946597918464327241241e-03,3.823904294024149127996e-12,1.859573983057043198543e-15,1.859574032635463345468e-15,1.946640969274264206457e-03,4.895160847335640046845e-18,0,nan,9.951217078754230901754e-01
45183,1.944061172277696597965e-03,1.944018235495717968647e-03,3.808701600143777860650e-12,1.849728051199821030331e-15,1.849728100778241177256e-15,1.944061172277696588648e-03,4.792731089259355186452e-18,0,nan,9.951281473645685538487e-01
45235,1.941830872907909574556e-03,1.941788034584102399554e-03,3.795591052090612709729e-12,1.841247569934843149454e-15,1.841247619513263296380e-15,1.941830872907909565662e-03,4.580134176593627629519e-18,0,nan,9.951337145141588495074e-01
45243,1.941488204054578294353e-03,1.941445380848118845850e-03,3.793579388036679956400e-12,1.839947197621809156327e-15,1.839947247200229303253e-15,1.941488204054578285247e-03,4.690012622259411779594e-18,0,nan,9.951345698691986378388e-01
45303,1.938922037526749615223e-03,1.938879327445760612074e-03,3.778537125827325893854e-12,1.830230906829575898920e-15,1.830230956407996045846e-15,1.938922037526749606647e-03,4.423183823259563372612e-18,0,nan,9.951409754564347719791e-01
45351,1.936873983419871821966e-03,1.936831363516820385771e-03,3.766560525256055460093e-12,1.822504016028473275347e-15,1.822504065606893422272e-15,1.936873983419871813284e-03,4.482525855413120191908e-18,0,nan,9.951460877905800441823e-01
45363,1.936362645759026791715e-03,1.936320048355834161679e-03,3.763574285852589638069e-12,1.820578668087250190385e-15,1.820578717665670337310e-15,1.936362645759026783139e-03,4.429030176621713545688e-18,0,nan,9.951473641930451075532e-01
45423,1.933810001958259551932e-03,1.933767516787548243831e-03,3.748690344622877797123e-12,1.810989975366406825767e-15,1.810990024944826972693e-15,1.933810001958259543250e-03,4.489628091986659195487e-18,0,nan,9.951537361454468385170e-01
45467,1.931942336440314215426e-03,1.931899933291757717222e-03,3.737825298026623798255e-12,1.803998363895238426710e-15,1.803998413473658573635e-15,1.931942336440314206744e-03,4.493968347602803589868e-18,0,nan,9.951583982815155730883e-01
45483,1.931264079472396143842e-03,1.931221706091194609705e-03,3.733884782783668206971e-12,1.801464327296544815533e-15,1.801464376874964962459e-15,1.931264079472396135477e-03,4.331075404468408053872e-18,0,nan,9.951600913797085038023e-01
45543,1.928724851789555731076e-03,1.928682589757220530153e-03,3.719157085077453046526e-12,1.792001227116151048731e-15,1.792001276694571195656e-15,1.928724851789555722288e-03,4.556361069133061666864e-18,0,nan,9.951664299615522712430e-01
45584,1.926993549742009990542e-03,1.926951363545826013397e-03,3.709137677862720254471e-12,1.785570495662774702477e-15,1.785570545241194849402e-15,1.926993549742009981648e-03,4.615399956767307643587e-18,0,nan,9.951707517820054225716e-01
45603,1.926192292537108100209e-03,1.926150141415308624105e-03,3.704506740306081706836e-12,1.782600182624341595707e-15,1.782600232202761742632e-15,1.926192292537108091633e-03,4.452415589127672873629e-18,0,nan,9.951727519563562061595e-01
45663,1.923666375480760607943e-03,1.923624334833463926352e-03,3.689933241293498741512e-12,1.773260706133073077805e-15,1.773260755711493224634e-15,1.923666375480760599367e-03,4.458261942020187492098e-18,0,nan,9.951790574291565215121e-01
45700,1.922112026227542314600e-03,1.922070053489831786015e-03,3.680984336770363707792e-12,1.767531841955436480961e-15,1.767531891533856627790e-15,1.922112026227542306341e-03,4.296612852445556213547e-18,0,nan,9.951829375964329630678e-01
45723,1.921147074523652302667e-03,1.921105143917108127481e-03,3.675436084848872157766e-12,1.763982314419916645781e-15,1.763982363998336792610e-15,1.921147074523652294514e-03,4.243658502483001075912e-18,0,nan,9.951853464446498081586e-01
45783,1.918634363705455155264e-03,1.918592542708180923367e-03,3.661014771730107561798e-12,1.754764528681387224528e-15,1.754764578259807371357e-15,1.918634363705455146793e-03,4.414770022248674359147e-18,0,nan,9.951916190671952509644e-01
45817,1.917213409718211712186e-03,1.917171650642183001202e-03,3.652876172033800835195e-12,1.749567838727764938562e-15,1.749567888306185085391e-15,1.917213409718211703292e-03,4.638944157748903776337e-18,0,nan,9.951951663009851464597e-01
45843,1.916128217201482334908e-03,1.916086505384248406807e-03,3.646668806607743501885e-12,1.745606874486820770384e-15,1.745606924065240917213e-15,1.916128217201482325696e-03,4.807341814966822639376e-18,0,nan,9.951978753608168242026e-01
45903,1.913628609321803461337e-03,1.913587006257618436573e-03,3.632397698029223637318e-12,1.736508881732792399282e-15,1.736508931311212546111e-15,1.913628609321803452549e-03,4.592305311989378976252e-18,0,nan,9.952041153892054671146e-01
45935,1.912298149860667755416e-03,1.912256604624285153888e-03,3.624816879611712356923e-12,1.731680852818950152776e-15,1.731680902397370299605e-15,1.912298149860667747051e-03,4.374030458977152368570e-18,0,nan,9.952074367755635414231e-01
45963,1.911135514510366779827e-03,1.911094019774462926526e-03,3.618200958383541279059e-12,1.727470084598068380569e-15,1.727470134176488527398e-15,1.911135514510366771463e-03,4.376691391389474223041e-18,0,nan,9.952103392157212576269e-01
46024,1.908607518711907928650e-03,1.908566133676587948120e-03,3.603843346189716293481e-12,1.718340848777802570768e-15,1.718340898356222717597e-15,1.908607518711907919756e-03,4.659861107627032585630e-18,0,nan,9.952166502284825090477e-01
46053,1.907408028719413351697e-03,1.907366695684320483841e-03,3.597044233374194427439e-12,1.714021872116031334275e-15,1.714021921694451481104e-15,1.907408028719413342380e-03,4.884829192028069011406e-18,0,nan,9.952196447147750716679e-01
46084,1.906127481392350494011e-03,1.906086203835401965938e-03,3.589795116140971015513e-12,1.709420029750683627000e-15,1.709420079329103773829e-15,1.906127481392350484376e-03,5.054750990725804638431e-18,0,nan,9.952228415726138495054e-01
46144,1.903653880849256376919e-03,1.903612710352532508554e-03,3.575819806986506128811e-12,1.700557026610617540750e-15,1.700557076189037687579e-15,1.903653880849256367707e-03,4.838843549270152771030e-18,0,nan,9.952290169040256674984e-01
46171,1.902542853930293875851e-03,1.902501731474828405784e-03,3.569554582274327518228e-12,1.696587417833772074021e-15,1.696587467412192220850e-15,1.902542853930293866216e-03,5.064274770533330321456e-18,0,nan,9.952317905955561234662e-01
46204,1.901186692055612907302e-03,1.901145628203133185141e-03,3.561916946196698773651e-12,1.691751390293182955828e-15,1.691751439871603102657e-15,1.901186692055612897561e-03,5.123578307237339353196e-18,0,nan,9.952351762847705088540e-01
46264,1.898725890113984436742e-03,1.898684932491920616072e-03,3.548086064911576823059e-12,1.683002675797973894676e-15,1.683002725376394041505e-15,1.898725890113984427001e-03,5.130218608247707030064e-18,0,nan,9.952413197765806466199e-01
46289,1.897702435086825900080e-03,1.897661521605807441126e-03,3.542344330927923827123e-12,1.679374072953588380741e-15,1.679374122532008527570e-15,1.897702435086825890127e-03,5.244572039442350374703e-18,0,nan,9.952438748900045637478e-01
46324,1.896271450255674817704e-03,1.896230598452337020778e-03,3.534326697907613779217e-12,1.674310442146620667235e-15,1.674310491725040814064e-15,1.896271450255674808069e-03,5.081023486230611473136e-18,0,nan,9.952474474408701512400e-01
46384,1.893823347839896365749e-03,1.893782601445719287966e-03,3.520638383564866551621e-12,1.665674252341297960263e-15,1.665674301919718107092e-15,1.893823347839896356537e-03,4.863961209421763923981e-18,0,nan,9.952535593387369360638e-01
46407,1.892886583715356490073e-03,1.892845877619877739883e-03,3.515409938625984699129e-12,1.662378480973370130892e-15,1.662378530551790277721e-15,1.892886583715356481073e-03,4.754497782382865724944e-18,0,nan,9.952558980654409413616e-01
46444,1.891381558352945253584e-03,1.891340916960474475538e-03,3.507020663834452222763e-12,1.657093673323713855719e-15,1.657093722902134002548e-15,1.891381558352945244161e-03,4.982200178799484420787e-18,0,nan,9.952596555309647916357e-01
46504,1.888946057407383273107e-03,1.888905520611261678838e-03,3.493473084206359819178e-12,1.648568275934573573453e-15,1.648568325512993720282e-15,1.888946057407383263366e-03,5.156779811274233815367e-18,0,nan,9.952657360780253975943e-01
46526,1.888054611223446879054e-03,1.888014112678167817921e-03,3.488523123080464896449e-12,1.645456038770447003000e-15,1.645456088348867149829e-15,1.888054611223446869525e-03,5.047057749265034135201e-18,0,nan,9.952679617038652774190e-01
46564,1.886516820741225914513e-03,1.886476388138180214579e-03,3.479995193677593269183e-12,1.640097634873511866217e-15,1.640097684451932013046e-15,1.886516820741225905196e-03,4.938923585179826610132e-18,0,nan,9.952718010400803278501e-01
46624,1.884093824217136700958e-03,1.884053495405964058948e-03,3.466586544720641670238e-12,1.631681328659488027769e-15,1.631681378237908174598e-15,1.884093824217136691746e-03,4.889078868043101114940e-18,0,nan,9.952778504769830334288e-01
46646,1.883206950910189497919e-03,1.883166660055920414478e-03,3.461687301078735146622e-12,1.628608880931685120806e-15,1.628608930510105267635e-15,1.883206950910189488814e-03,4.835158546214380824916e-18,0,nan,9.952800647257139068946e-01
46684,1.881677043821627724025e-03,1.881636818403182486094e-03,3.453246693252273091046e-12,1.623318939591637606670e-15,1.623318989170057753499e-15,1.881677043821627715131e-03,4.726552824445914634437e-18,0,nan,9.952838844482808148520e-01
46744,1.879266455664266325269e-03,1.879226333241446851741e-03,3.439975198602648215533e-12,1.615010053710574971602e-15,1.615010103288995118431e-15,1.879266455664266315846e-03,5.014319023149512903109e-18,0,nan,9.952899030132167777665e-01
46765,1.878424208323195081694e-03,1.878384121855405606245e-03,3.435346243747160052506e-12,1.612114507746449648084e-15,1.612114557324869794913e-15,1.878424208323195072059e-03,5.129299192549536251977e-18,0,nan,9.952920058821081762961e-01
46804,1.876862035976887865698e-03,1.876822016154623463252e-03,3.426771623484750092657e-12,1.606754260760140960547e-15,1.606754310338561107376e-15,1.876862035976887855851e-03,5.246394153156868936677e-18,0,nan,9.952959062307317687334e-01
46864,1.874463761112814533123e-03,1.874423843498052487885e-03,3.413635533964126406484e-12,1.598551154149589952266e-15,1.598551203728010099095e-15,1.874463761112814524017e-03,4.857711507624984291862e-18,0,nan,9.953018941594663034815e-01
46885,1.873625812267505997876e-03,1.873585930332882529920e-03,3.409053766314840285639e-12,1.595692439302049950574e-15,1.595692488880470097403e-15,1.873625812267505988665e-03,4.916394320081747072077e-18,0,nan,9.953039863333548785494e-01
46924,1.872071607546080132838e-03,1.872031791747772841938e-03,3.400566499428940665382e-12,1.590400330916210748577e-15,1.590400380494630895406e-15,1.872071607546080123733e-03,4.863918744496849417417e-18,0,nan,9.953078668577624806869e-01
46984,1.869685551870660803089e-03,1.869645837499753004687e-03,3.387564092560328712323e-12,1.582301391688375732708e-15,1.582301441266795879537e-15,1.869685551870660793772e-03,4.983384725027735976580e-18,0,nan,9.953138243836658747730e-01
47005,1.868851868697996751384e-03,1.868812189735131211360e-03,3.383028912368261731651e-12,1.579478947197881344414e-15,1.579478996776301491243e-15,1.868851868697996742172e-03,4.928953148013828000083e-18,0,nan,9.953159059439506221585e-01
47044,1.867305570799711606933e-03,1.867265957469127708181e-03,3.374627889303057149029e-12,1.574253940649012873277e-15,1.574253990227433020106e-15,1.867305570799711596980e-03,5.329945610335007819884e-18,0,nan,9.953197667949274167845e-01
47104,1.864931641164808949042e-03,1.864892128489440450293e-03,3.361757468836480140632e-12,1.566257585499495200738e-15,1.566257635077915347567e-15,1.864931641164808938772e-03,5.507051442938535196921e-18,0,nan,9.953256941490052616545e-01
47126,1.864062711959708232893e-03,1.864023236095147711687e-03,3.357054714263392090866e-12,1.563338314008615700653e-15,1.563338363587035847482e-15,1.864062711959708222411e-03,5.623218926605799827963e-18,0,nan,9.953278637508148821286e-01
47164,1.862563739915198764296e-03,1.862524327511891778921e-03,3.348952413545791254913e-12,1.558311937423942467986e-15,1.558311987002362614815e-15,1.862563739915198754237e-03,5.400360821532354029131e-18,0,nan,9.953316065030666454430e-01
47224,1.860201844117050424265e-03,1.860162531604593293866e-03,3.336212308993566921321e-12,1.550416611053929753890e-15,1.550416660632349900719e-15,1.860201844117050413783e-03,5.634889974666856900887e-18,0,nan,9.953375039139897203491e-01
47246,1.859337315843188680042e-03,1.859298039862243652482e-03,3.331557129699377847679e-12,1.547534190830824723552e-15,1.547534240409244870381e-15,1.859337315843188669454e-03,5.694454551339574810960e-18,0,nan,9.953396625651032639530e-01
47284,1.857845930952716315858e-03,1.857806717951827318759e-03,3.323536743891598181580e-12,1.542571224433597886401e-15,1.542571274012018033230e-15,1.857845930952716305588e-03,5.528054998721946483468e-18,0,nan,9.953433864383653827839e-01
47344,1.855495977719997036635e-03,1.855456863853312190507e-03,3.310925310073007526153e-12,1.534775398985160585465e-15,1.534775448563580732294e-15,1.855495977719997026576e-03,5.420931314011553957085e-18,0,nan,9.953492541324990804108e-01
47367,1.854596737762273794694e-03,1.854557661797381796340e-03,3.306107845382725333712e-12,1.531800060677583260238e-15,1.531800110256003407067e-15,1.854596737762273784741e-03,5.366469662966580450392e-18,0,nan,9.953514994949859536681e-01
47404,1.853151961831412163712e-03,1.853112946723473119985e-03,3.298377602464647460727e-12,1.527028759474803347496e-15,1.527028809053223494325e-15,1.853151961831412153971e-03,5.256384308493431801879e-18,0,nan,9.953551070524126162574e-01
47464,1.850813860813476539388e-03,1.850774944090718569149e-03,3.285893219059777706674e-12,1.519330933978969101852e-15,1.519330983557389248681e-15,1.850813860813476529330e-03,5.434644975169928970607e-18,0,nan,9.953609452538459278375e-01
47489,1.849841392444287348295e-03,1.849802516605549132527e-03,3.280709987116592742832e-12,1.516137825844191095281e-15,1.516137875422611242110e-15,1.849841392444287338448e-03,5.323028261801532540621e-18,0,nan,9.953633735069758634267e-01
47525,1.848442831959986219976e-03,1.848404014881146276521e-03,3.273265267445545364843e-12,1.511554472536587867326e-15,1.511554522115008014155e-15,1.848442831959986209600e-03,5.613456594090541410424e-18,0,nan,9.953668657273186968289e-01
47585,1.846116591365153235558e-03,1.846077871923850387343e-03,3.260907377375214407602e-12,1.503953970629189263406e-15,1.503954020207609410235e-15,1.846116591365153224865e-03,5.792586995373771579461e-18,0,nan,9.953726744148947021794e-01
47610,1.845149051618103580129e-03,1.845110372750412903807e-03,3.255776615875249416165e-12,1.500801197103446627195e-15,1.500801246681866774024e-15,1.845149051618103569964e-03,5.508712349356241410812e-18,0,nan,9.953750904033762548356e-01
47645,1.843796198529344162073e-03,1.843757576357654230129e-03,3.248611617093151089453e-12,1.496401180486246077961e-15,1.496401230064666224790e-15,1.843796198529344152121e-03,5.397905223026541581391e-18,0,nan,9.953784685504494972080e-01
47705,1.841481631429773151418e-03,1.841443106161618227713e-03,3.236377596639587723227e-12,1.488895743148369728490e-15,1.488895792726789875319e-15,1.841481631429773141677e-03,5.289696474388065414925e-18,0,nan,9.953842481886085712681e-01
47732,1.840441971039116182428e-03,1.840403489258608350379e-03,3.230892326829387915091e-12,1.485533650282674713591e-15,1.485533699861094860420e-15,1.840441971039116172369e-03,5.465272150344280536279e-18,0,nan,9.953868443104962746492e-01
47765,1.839172868154100608418e-03,1.839134439425237488887e-03,3.224204928988188666502e-12,1.481437302802963332326e-15,1.481437352381383479155e-15,1.839172868154100598783e-03,5.238767894987437954740e-18,0,nan,9.953900133837242990655e-01
47825,1.836869886899741681183e-03,1.836831554347750386730e-03,3.212093230020338403824e-12,1.474025506752734121280e-15,1.474025556331154268109e-15,1.836869886899741671018e-03,5.533541291924063030737e-18,0,nan,9.953957641898776439950e-01
47855,1.835720557747089115747e-03,1.835682273148192881463e-03,3.206060124544486969527e-12,1.470336990964578975346e-15,1.470337040542999122175e-15,1.835720557747089105265e-03,5.710037226546164397111e-18,0,nan,9.953986342139199279782e-01
47885,1.834572665973179942911e-03,1.834534429237452325339e-03,3.200042118499686835458e-12,1.466660005384559876499e-15,1.466660054962980023328e-15,1.834572665973179932641e-03,5.598183531209624634354e-18,0,nan,9.954015006608798536150e-01
47945,1.832281183789286216049e-03,1.832243042511014650377e-03,3.188051216046948951881e-12,1.459340452138704952925e-15,1.459340501717125099754e-15,1.832281183789286205249e-03,5.894111762452230682955e-18,0,nan,9.954072228502741373967e-01
47977,1.831061399045861826726e-03,1.831023308532139303705e-03,3.181680557107243945767e-12,1.455455359345610076293e-15,1.455455408924030223122e-15,1.831061399045861816033e-03,5.840214295740117312692e-18,0,nan,9.954102688634332795595e-01
48005,1.829995418870642495148e-03,1.829957372692808655690e-03,3.176120147114955967750e-12,1.452066503478381549997e-15,1.452066553056801696826e-15,1.829995418870642484455e-03,5.843616245599715055783e-18,0,nan,9.954129308113373349317e-01
48065,1.827715349846870923350e-03,1.827677398414234644059e-03,3.164248538963955158476e-12,1.444837818859651920874e-15,1.444837868438072067703e-15,1.827715349846870912974e-03,5.677116846851732614221e-18,0,nan,9.954186245970815686895e-01
48100,1.826387931518544186339e-03,1.826350035190591107084e-03,3.157350746294446477096e-12,1.440641854985011835611e-15,1.440641904563431982440e-15,1.826387931518544176174e-03,5.565299239904882266371e-18,0,nan,9.954219394468453352334e-01
48125,1.825440955453967780111e-03,1.825403098413055998054e-03,3.152436021637155570727e-12,1.437654060701667292762e-15,1.437654110280087439591e-15,1.825440955453967769629e-03,5.742192148671933644268e-18,0,nan,9.954243042602558869635e-01
48185,1.823172214533642436158e-03,1.823134451532738217140e-03,3.140682227936516865986e-12,1.430514894357239315509e-15,1.430514943935659462338e-15,1.823172214533642426100e-03,5.517041214462414611802e-18,0,nan,9.954299698533478970588e-01
48223,1.821738259823102520432e-03,1.821700556199746742573e-03,3.133268366175534276802e-12,1.426016335482794031255e-15,1.426016385061214178084e-15,1.821738259823102510374e-03,5.521383873016717271422e-18,0,nan,9.954335508086694305711e-01
48245,1.820909106032661229164e-03,1.820871436721792875202e-03,3.128986793398778616404e-12,1.423419988083739902159e-15,1.423420037662160048988e-15,1.820909106032661219317e-03,5.407605453346896741944e-18,0,nan,9.954356214285853777721e-01
48305,1.818651609002196223629e-03,1.818614033033126461639e-03,3.117349356271727308307e-12,1.416369013014325418534e-15,1.416369062592745565363e-15,1.818651609002196213041e-03,5.821847234659647350712e-18,0,nan,9.954412590379378895943e-01
48347,1.817074688739145482316e-03,1.817037177903057023610e-03,3.109237466355776532147e-12,1.411459294835198175234e-15,1.411459344413618322063e-15,1.817074688739145471834e-03,5.768630638702788138135e-18,0,nan,9.954451970824856260134e-01
48365,1.816399702597178805526e-03,1.816362219623394055626e-03,3.105769557490698438479e-12,1.409361643129481186178e-15,1.409361692707901333007e-15,1.816399702597178794938e-03,5.829064949493016518927e-18,0,nan,9.954468827331183649102e-01
48425,1.814153366075658077818e-03,1.814115975752357801992e-03,3.094247040655311128381e-12,1.402397555228882366664e-15,1.402397604807302513493e-15,1.814153366075658066807e-03,6.069733970797417173731e-18,0,nan,9.954524925655846959746e-01
48471,1.812434933897286852419e-03,1.812397614373581745735e-03,3.085451682652387930374e-12,1.397087532481152139501e-15,1.397087582059572286330e-15,1.812434933897286841195e-03,6.192325220186642449923e-18,0,nan,9.954567840809930146092e-01
48485,1.811912578798164005818e-03,1.811875280782250134934e-03,3.082781452006432563526e-12,1.395476428903567289422e-15,1.395476478481987436251e-15,1.811912578798163994806e-03,6.077240394020417213137e-18,0,nan,9.954580885865412972482e-01
48545,1.809677320227075283170e-03,1.809640114177141722139e-03,3.071372440403369829710e-12,1.388597946508419418897e-15,1.388597996086839565726e-15,1.809677320227075271417e-03,6.494297083680488923698e-18,0,nan,9.954636708469406738043e-01
48595,1.807818813321679179826e-03,1.807781683650479692992e-03,3.061907897775412107684e-12,1.382898225797666042344e-15,1.382898275376086189173e-15,1.807818813321679167967e-03,6.559540798102169722666e-18,0,nan,9.954683122556566298475e-01
48605,1.807447569925991863608e-03,1.807410455502314074782e-03,3.060019657301286516210e-12,1.381761793134954112245e-15,1.381761842713374259074e-15,1.807447569925991851750e-03,6.560888104790649018195e-18,0,nan,9.954692393974849608956e-01
48665,1.805223307559112132655e-03,1.805186284423636795142e-03,3.048722756728841688832e-12,1.374967656584406464693e-15,1.374967706162826611522e-15,1.805223307559112120585e-03,6.686275015302249490231e-18,0,nan,9.954747942886274657986e-01
48720,1.803189204102644933025e-03,1.803152264352470142689e-03,3.038416062437556201071e-12,1.368776344296057167248e-15,1.368776393874477314077e-15,1.803189204102644921061e-03,6.635099829094769242610e-18,0,nan,9.954798743156535531930e-01
48725,1.803004512890614667799e-03,1.802967580706949413862e-03,3.037481395266048706245e-12,1.368215227341116513767e-15,1.368215276919536660596e-15,1.803004512890614655517e-03,6.811950634275801440083e-18,0,nan,9.954803355705741892741e-01
48785,1.800791165784044554234e-03,1.800754324217447780433e-03,3.026295232022351477760e-12,1.361504198546208173727e-15,1.361504248124628320556e-15,1.800791165784044541211e-03,7.231894409235809627246e-18,0,nan,9.954858632932853385717e-01
48844,1.798620000494020024749e-03,1.798583247709378716469e-03,3.015349002615597495145e-12,1.354945096391365874560e-15,1.354945145969786021389e-15,1.798620000494020012044e-03,7.064023643306944235553e-18,0,nan,9.954912857133582969674e-01
48845,1.798583246201704215172e-03,1.798546494919074969325e-03,3.015163928614915747216e-12,1.354834265971558298849e-15,1.354834315549978445678e-15,1.798583246201704202572e-03,7.005299930940599403154e-18,0,nan,9.954913775064768306756e-01
48905,1.796380734204048720530e-03,1.796344072873916661933e-03,3.004087149147133102691e-12,1.348205127994052331902e-15,1.348205177572472478731e-15,1.796380734204048707718e-03,7.131769498128042314538e-18,0,nan,9.954968782596217881787e-01
48965,1.794183609949085526970e-03,1.794147038241600961059e-03,2.993064560187335227102e-12,1.341616485570123013780e-15,1.341616535148543160609e-15,1.794183609949085514582e-03,6.904453248207790251408e-18,0,nan,9.955023656019520127136e-01
48970,1.794000758838260014084e-03,1.793964194584490919364e-03,2.992148446813915029539e-12,1.341069250646966116605e-15,1.341069300225386263434e-15,1.794000758838260001590e-03,6.964175410991181036047e-18,0,nan,9.955028222766676954765e-01
49026,1.791955369787654694460e-03,1.791918888860047040600e-03,2.981913473025590535149e-12,1.334959240385631220159e-15,1.334959289964051366988e-15,1.791955369787654681966e-03,6.972124519753763733048e-18,0,nan,9.955079307025415791938e-01
49086,1.789769050852561253061e-03,1.789732658887293683553e-03,2.970999163953960795241e-12,1.328451364739595336611e-15,1.328451414318015483440e-15,1.789769050852561240567e-03,6.980641421891559522795e-18,0,nan,9.955133911485070254523e-01
49095,1.789441563069454448683e-03,1.789405184420466130398e-03,2.969366613977729380136e-12,1.327478606741550839760e-15,1.327478656319970986589e-15,1.789441563069454436295e-03,6.922750152480574046795e-18,0,nan,9.955142090702213236155e-01
49146,1.787588060388486601626e-03,1.787551757060538730492e-03,2.960138054259395720736e-12,1.321983097906779729771e-15,1.321983147485199876600e-15,1.787588060388486588603e-03,7.285309100355382119469e-18,0,nan,9.955188383307264976606e-01
49206,1.785412378939314292334e-03,1.785376163925247080156e-03,2.949329820200781956060e-12,1.315554150953871359379e-15,1.315554200532291506208e-15,1.785412378939314278676e-03,7.650000882479508555350e-18,0,nan,9.955242722974772017278e-01
49221,1.784869285839602247223e-03,1.784833092853652248278e-03,2.946635985790947707542e-12,1.313953024321693223285e-15,1.313953073900113370114e-15,1.784869285839602233670e-03,7.593008218354599991948e-18,0,nan,9.955256287298830630535e-01
49266,1.783241987143534629217e-03,1.783205860121480777254e-03,2.938574140398256589342e-12,1.309164237403525593654e-15,1.309164286981945740483e-15,1.783241987143534615346e-03,7.778060751870770690807e-18,0,nan,9.955296930968022978158e-01
49326,1.781076865733670321479e-03,1.781040826383324736303e-03,2.927870695813139092061e-12,1.302813073210536800867e-15,1.302813122788956947696e-15,1.781076865733670306973e-03,8.144196076430838638460e-18,0,nan,9.955351007765123092061e-01
49347,1.780320314817699925470e-03,1.780284306077067792301e-03,2.924136772096541684759e-12,1.300599268086325371515e-15,1.300599317664745518344e-15,1.780320314817699910859e-03,8.207128918614199592457e-18,0,nan,9.955369903737138177562e-01
49386,1.778916995535706317143e-03,1.778881043538316643984e-03,2.917219169728057941288e-12,1.296500376738268743093e-15,1.296500426316688889922e-15,1.778916995535706302955e-03,7.975527752061860645375e-18,0,nan,9.955404953841865281841e-01
49446,1.776762357468523785667e-03,1.776726492506881010796e-03,2.906619247727269825741e-12,1.290225868735341634304e-15,1.290225918313761781133e-15,1.776762357468523771479e-03,7.985199487636530842740e-18,0,nan,9.955458769671744202984e-01
49473,1.775794472258266270384e-03,1.775758646359629217361e-03,2.901866035412200936334e-12,1.287414725262524025269e-15,1.287414774840944172098e-15,1.775794472258266256196e-03,7.989551768604727955218e-18,0,nan,9.955482944427781969300e-01
49506,1.774612932543338199890e-03,1.774577154301767321291e-03,2.896070617677169287606e-12,1.283989272312572722788e-15,1.283989321890992869617e-15,1.774612932543338185808e-03,7.935208005004688884903e-18,0,nan,9.955512455725970000502e-01
49566,1.772468701863141500884e-03,1.772433010027492266161e-03,2.885572969706986786342e-12,1.277790312920167388796e-15,1.277790362498587535625e-15,1.772468701863141487120e-03,7.765601377566761213229e-18,0,nan,9.955566012473482163415e-01
49600,1.771255936333026558026e-03,1.771220293321861056169e-03,2.879646815982919131199e-12,1.274294172443046996563e-15,1.274294222021467143392e-15,1.771255936333026544156e-03,7.830694721624542716716e-18,0,nan,9.955596304076584144422e-01
49626,1.770329646622148295214e-03,1.770294040879786007048e-03,2.875125996189673101296e-12,1.271628718325157692420e-15,1.271628767903577839249e-15,1.770329646622148281449e-03,7.774984404257774783414e-18,0,nan,9.955619440380963124982e-01
49686,1.768195748105246062155e-03,1.768160228145042449619e-03,2.864729391722968061923e-12,1.265504218589085423277e-15,1.265504268167505570106e-15,1.768195748105246048285e-03,7.844247180297818493661e-18,0,nan,9.955672739912851863472e-01
49727,1.766740540366358735249e-03,1.766705078845792238890e-03,2.857653858474737497419e-12,1.261340340678124191493e-15,1.261340390256544338322e-15,1.766740540366358721696e-03,7.670921024576985483230e-18,0,nan,9.955709087663711504262e-01
49746,1.766066987687449328947e-03,1.766031553199773485205e-03,2.854382853110651603085e-12,1.259416546045926692824e-15,1.259416595624346839653e-15,1.766066987687449315500e-03,7.613894677500050680931e-18,0,nan,9.955725911531357344105e-01
49806,1.763943346833357787816e-03,1.763907997510067172941e-03,2.844086079343975199322e-12,1.253365435280255180388e-15,1.253365484858675327217e-15,1.763943346833357774793e-03,7.382964757578000258479e-18,0,nan,9.955778955696471906782e-01
49855,1.762212825006431939333e-03,1.762177545006504749667e-03,2.835713755070936225537e-12,1.248450633178412272132e-15,1.248450682756832418961e-15,1.762212825006431926310e-03,7.390214949767678824547e-18,0,nan,9.955822180871256349595e-01
49866,1.761824807096618314012e-03,1.761789542631049822493e-03,2.833838771583271679691e-12,1.247350623105641159837e-15,1.247350672684061306666e-15,1.761824807096618300989e-03,7.391842543922518651339e-18,0,nan,9.955831872865984530211e-01
49926,1.759711350119390859759e-03,1.759676170206351952488e-03,2.823640633139741533871e-12,1.241371848543283489324e-15,1.241371898121703636153e-15,1.759711350119390846842e-03,7.340551872187268364481e-18,0,nan,9.955884663495494019060e-01
49982,1.757743359934101181567e-03,1.757708258662694717724e-03,2.814166472362623033745e-12,1.235823944554910468864e-15,1.235823994133330615693e-15,1.757743359934101168544e-03,7.409006263874103081948e-18,0,nan,9.955933820982528212936e-01
49986,1.757602957631818184631e-03,1.757567861967578084740e-03,2.813491369457413813895e-12,1.235428852800871768634e-15,1.235428902379291915463e-15,1.757602957631818171502e-03,7.469838751370555070214e-18,0,nan,9.955937328038422072388e-01
50046,1.755499611451499395564e-03,1.755464599733780346832e-03,2.803390688095279700175e-12,1.229521379251675919780e-15,1.229521428830096066609e-15,1.755499611451499382859e-03,7.237537465650148404733e-18,0,nan,9.955989866946026277264e-01
50106,1.753401293482967263263e-03,1.753366365410935851731e-03,2.793338298709596948211e-12,1.223649173413860473255e-15,1.223649222992280620084e-15,1.753401293482967250663e-03,7.185813730854369138473e-18,0,nan,9.956042280667413028666e-01
50111,1.753226660055011047014e-03,1.753191738939919385748e-03,2.792502770389366532691e-12,1.223161406947001305951e-15,1.223161456525421452780e-15,1.753226660055011034414e-03,7.186529487301076703042e-18,0,nan,9.956046642840787997504e-01
50166,1.751307985717169279412e-03,1.751273140991427817051e-03,2.783333913036363308519e-12,1.217811982930020873177e-15,1.217812032508441020006e-15,1.751307985717169266918e-03,7.133945641711148501945e-18,0,nan,9.956094569649550303004e-01
50226,1.749219670230952430151e-03,1.749184908553530399932e-03,2.773377244873957149176e-12,1.212009557546939166759e-15,1.212009607125359313588e-15,1.749219670230952417551e-03,7.202991885372618268376e-18,0,nan,9.956146734337280376900e-01
50239,1.748767858146952956519e-03,1.748733114424197626157e-03,2.771226228492431556226e-12,1.210756923405418249090e-15,1.210756972983838395919e-15,1.748767858146952943920e-03,7.204852852086753762255e-18,0,nan,9.956158020346752563607e-01
50286,1.747136329186551650641e-03,1.747101650260897212914e-03,2.763468010065943483565e-12,1.206241649095556467195e-15,1.206241698673976614024e-15,1.747136329186551637724e-03,7.393385524552750567280e-18,0,nan,9.956198775173332483619e-01
50346,1.745057944831081929074e-03,1.745023348362053488188e-03,2.753605926484043612799e-12,1.200508011471159600770e-15,1.200508061049579747599e-15,1.745057944831081916369e-03,7.280843737280237566375e-18,0,nan,9.956250692598335300370e-01
50368,1.744297108998362201741e-03,1.744262542689757948634e-03,2.750001587741678898361e-12,1.198414216117045211670e-15,1.198414265695465358499e-15,1.744297108998362188823e-03,7.405419855935912607347e-18,0,nan,9.956269698152926229213e-01
50406,1.742984499496034034820e-03,1.742949985189891866416e-03,2.743790714011266670807e-12,1.194808400613779416934e-15,1.194808450192199563763e-15,1.742984499496034021691e-03,7.532488490997925218202e-18,0,nan,9.956302487050829436686e-01
50466,1.740915975596773833547e-03,1.740881543161171770823e-03,2.734022094525201278797e-12,1.189142574488798228763e-15,1.189142624067218375592e-15,1.740915975596773820312e-03,7.602256505407514075882e-18,0,nan,9.956354158967279735244e-01
50497,1.739849160739071957061e-03,1.739814770489161746114e-03,2.728993139006842693046e-12,1.186228389064723402084e-15,1.186228438643143548913e-15,1.739849160739071944144e-03,7.424351913438835104521e-18,0,nan,9.956380808256670896243e-01
50527,1.738818003413872450559e-03,1.738783653915052053285e-03,2.724138144346388295972e-12,1.183416704550470175051e-15,1.183416754128890321880e-15,1.738818003413872437748e-03,7.367863285328508925935e-18,0,nan,9.956406566913660664787e-01
50587,1.736759351260137161742e-03,1.736725083046497475442e-03,2.714462649428061918746e-12,1.177818282897657315613e-15,1.177818332476077462442e-15,1.736759351260137149143e-03,7.254669497685928107913e-18,0,nan,9.956457993035005986414e-01
50626,1.735423839384610991495e-03,1.735389623851710484362e-03,2.708198136645438291623e-12,1.174197055512358387555e-15,1.174197105090778534384e-15,1.735423839384610979213e-03,7.077220824362190915873e-18,0,nan,9.956491354976478271510e-01
50647,1.734705567998346487315e-03,1.734671380781695473432e-03,2.704832920411074199528e-12,1.172252927916681955056e-15,1.172252977495102101885e-15,1.734705567998346475245e-03,6.958079642472955496016e-18,0,nan,9.956509297924524528526e-01
50707,1.732656636375791659534e-03,1.732622529869298035086e-03,2.695248687019412010910e-12,1.166720405516844368061e-15,1.166720455095264514890e-15,1.732656636375791647675e-03,6.844091906382917159044e-18,0,nan,9.956560482010466356742e-01
50756,1.730986929228381997699e-03,1.730952888423352932596e-03,2.687455125022313318052e-12,1.162226372527333818876e-15,1.162226422105753965705e-15,1.730986929228381985523e-03,7.034194430461862883379e-18,0,nan,9.956602193031479701934e-01
50767,1.730612539221180398215e-03,1.730578513139365613963e-03,2.685709680890179000772e-12,1.161220483538580376289e-15,1.161220533117000523118e-15,1.730612539221180386144e-03,6.974536023993958396601e-18,0,nan,9.956611545719066450988e-01
50827,1.728573259444157215645e-03,1.728539313502887491024e-03,2.676215635557815475511e-12,1.155752931735275988500e-15,1.155752981313696135329e-15,1.728573259444157203469e-03,7.044016532279304853805e-18,0,nan,9.956662489474556591070e-01
50886,1.726572648780462712273e-03,1.726538781368288810208e-03,2.666923410755635177884e-12,1.150407849766704248763e-15,1.150407899345124395592e-15,1.726572648780462699885e-03,7.174825144105062329117e-18,0,nan,9.956712467605976350804e-01
50887,1.726538780034827104866e-03,1.726504913951305518702e-03,2.666766286438466880791e-12,1.150317521755274461193e-15,1.150317571333694608022e-15,1.726538780034827092478e-03,7.174965889468326485114e-18,0,nan,9.956713313699177074186e-01
50947,1.724509084063282591728e-03,1.724475297556041229191e-03,2.657361370814499259124e-12,1.144914027124073536745e-15,1.144914076702493683574e-15,1.724509084063282579975e-03,6.815030579869154511778e-18,0,nan,9.956764018813188411839e-01
51007,1.722484154679134117913e-03,1.722450447468026272305e-03,2.648000627819160201399e-12,1.139542223226710620239e-15,1.139542272805130767068e-15,1.722484154679134106161e-03,6.823042238866167539016e-18,0,nan,9.956814605234882941103e-01
51016,1.722180825351961912623e-03,1.722147130011192730976e-03,2.646600310223733685723e-12,1.138739172173699559693e-15,1.138739221752119706522e-15,1.722180825351961900871e-03,6.824243987707587743425e-18,0,nan,9.956822182986685151689e-01
51067,1.720463975111043724837e-03,1.720430346917236154864e-03,2.638683798421383671650e-12,1.134201887290333687109e-15,1.134201936868753833938e-15,1.720463975111043713297e-03,6.707971845556931244463e-18,0,nan,9.956865073380596285724e-01
51127,1.718448528666262020653e-03,1.718414979212227261269e-03,2.629410625410737264017e-12,1.128892798366955762333e-15,1.128892847945375909162e-15,1.718448528666262009642e-03,6.407773134091013404051e-18,0,nan,9.956915423664718808004e-01
51147,1.717777762115943168445e-03,1.717744238847051164936e-03,2.626329224964127744548e-12,1.127130007911996673500e-15,1.127130057490416820329e-15,1.717777762115943157646e-03,6.287000749264208139059e-18,0,nan,9.956932180972639291226e-01
51187,1.716437798730168396369e-03,1.716404327739677124261e-03,2.620180853382510363675e-12,1.123614737316390819244e-15,1.123614786894810966073e-15,1.716437798730168385357e-03,6.415279553067538597231e-18,0,nan,9.956965656499706980457e-01
51247,1.714431768765814463123e-03,1.714398375963927915342e-03,2.610994228722941698499e-12,1.118367486789368968552e-15,1.118367536367789115381e-15,1.714431768765814451794e-03,6.608058644224632815583e-18,0,nan,9.957015772296094598625e-01
51278,1.713397156012876882458e-03,1.713363803501135580431e-03,2.606264628516504740495e-12,1.115668408159203317558e-15,1.115668457737623464387e-15,1.713397156012876871129e-03,6.612048835127822830645e-18,0,nan,9.957041619735569772500e-01
51307,1.712430422313470692309e-03,1.712397107426533138154e-03,2.601850499594584874131e-12,1.113150831210828871728e-15,1.113150880789249018557e-15,1.712430422313470681191e-03,6.492122125285159180336e-18,0,nan,9.957065771462504035101e-01
51367,1.710433742990176223486e-03,1.710400505745807488915e-03,2.592749415921810411381e-12,1.107964556763385287862e-15,1.107964606341805434691e-15,1.710433742990176213428e-03,5.880681604807761961779e-18,0,nan,9.957115654405657312483e-01
51409,1.709038835670397065773e-03,1.709005652614439683172e-03,2.586403898347443464509e-12,1.104352127786989110828e-15,1.104352177365409257657e-15,1.709038835670397055821e-03,5.823528946511009109892e-18,0,nan,9.957150503529890678907e-01
51427,1.708441714489291821468e-03,1.708408554616379865484e-03,2.583690729376442854941e-12,1.102808451370969737268e-15,1.102808500949389884097e-15,1.708441714489291811092e-03,6.073460695711790943719e-18,0,nan,9.957165421530387176331e-01
51487,1.706454320580055948571e-03,1.706421237808749492029e-03,2.574674193363531533886e-12,1.097682304682642249190e-15,1.097682354261062396019e-15,1.706454320580055937771e-03,6.328719114978312587754e-18,0,nan,9.957215073239647984893e-01
51541,1.704669615283675669231e-03,1.704636601674127438308e-03,2.566595147231997839675e-12,1.093094214877611323836e-15,1.093094264456031470665e-15,1.704669615283675658114e-03,6.521678648482656545560e-18,0,nan,9.957259661429293438016e-01
51547,1.704471545107143939240e-03,1.704438539168845144466e-03,2.565699563007253606447e-12,1.092585908056572237655e-15,1.092585957634992384484e-15,1.704471545107143927911e-03,6.646673393901754071256e-18,0,nan,9.957264609934526677980e-01
51607,1.702493371990230235947e-03,1.702460442617587437186e-03,2.556766595136947977010e-12,1.087519054544186505963e-15,1.087519104122606652792e-15,1.702493371990230224512e-03,6.716586963604739439774e-18,0,nan,9.957314032014253487798e-01
51667,1.700519785223553678862e-03,1.700486932150454163969e-03,2.547875048273278741906e-12,1.082481538874482488254e-15,1.082481588452902635083e-15,1.700519785223553667109e-03,6.911170481682105039161e-18,0,nan,9.957363339876212773925e-01
51673,1.700322678182141503303e-03,1.700289832724407603183e-03,2.546988162495451434571e-12,1.081979393035600092052e-15,1.081979442614020238881e-15,1.700322678182141491974e-03,6.662891588106359433137e-18,0,nan,9.957368264395675966230e-01
51727,1.698550768875485807674e-03,1.698517991837048649356e-03,2.539024682614526782697e-12,1.077473157438504773835e-15,1.077473207016924920664e-15,1.698550768875485796028e-03,6.856847165338043851424e-18,0,nan,9.957412533915953609998e-01
51787,1.696586307088102165197e-03,1.696553605820671101913e-03,2.530215260023008214604e-12,1.072493708273983060252e-15,1.072493757852403207081e-15,1.696586307088102153550e-03,6.864786646036408906982e-18,0,nan,9.957461614527200402937e-01
51806,1.695965174478355882274e-03,1.695932497150307952868e-03,2.527434106911432689502e-12,1.070922881984919545155e-15,1.070922931563339691984e-15,1.695965174478355870522e-03,6.929730822313772219427e-18,0,nan,9.957477133137213771703e-01
51847,1.694626384076756567489e-03,1.694593758317892934007e-03,2.521446544011618337777e-12,1.067542991050129651262e-15,1.067543040628549798091e-15,1.694626384076756555313e-03,7.185122768765449659397e-18,0,nan,9.957510582101863363621e-01
51907,1.692670984129658325571e-03,1.692638433618134032230e-03,2.512718299730499798070e-12,1.062620807052594678560e-15,1.062620856631014825389e-15,1.692670984129658312972e-03,7.443629156841852701714e-18,0,nan,9.957559437030048990589e-01
51938,1.691662461175462012766e-03,1.691629949439774972684e-03,2.508224487179580098784e-12,1.060088793279966827093e-15,1.060088842858386973922e-15,1.691662461175462000378e-03,7.322889251196343513830e-18,0,nan,9.957584634735131463596e-01
51967,1.690720091607452388557e-03,1.690687616083242949338e-03,2.504030293953833682311e-12,1.057726959168577212982e-15,1.057727008746997359811e-15,1.690720091607452376169e-03,7.326970865896782317659e-18,0,nan,9.957608179700070395973e-01
52028,1.688741288899388848288e-03,1.688708889346955179633e-03,2.495238499387004297906e-12,1.052780394056995854643e-15,1.052780443635416001472e-15,1.688741288899388836111e-03,7.210162205909084151038e-18,0,nan,9.957657620066156499449e-01
52071,1.687349176304679245877e-03,1.687316830146037138541e-03,2.489065722561870144347e-12,1.049310839056600976387e-15,1.049310888635021123216e-15,1.687349176304679233701e-03,7.216110801349612455603e-18,0,nan,9.957692402206169343128e-01
52088,1.686799439071716173160e-03,1.686767113985847622892e-03,2.486630938380793941714e-12,1.047943097537187192603e-15,1.047943147115607339432e-15,1.686799439071716160666e-03,7.406770290886814121554e-18,0,nan,9.957706137522801878711e-01
52148,1.684862049924854476499e-03,1.684829799049115674048e-03,2.478062922021699212848e-12,1.043133552061716258599e-15,1.043133601640136405428e-15,1.684862049924854464005e-03,7.415287187789739659496e-18,0,nan,9.957754543881933174672e-01
52205,1.683025647956815734749e-03,1.682993467344248195399e-03,2.469959728089613160785e-12,1.038590014439928536066e-15,1.038590064018348682895e-15,1.683025647956815721937e-03,7.612108195008336572445e-18,0,nan,9.957800427366268711553e-01
52208,1.682929106106226658350e-03,1.682896929185358312665e-03,2.469534223476479650584e-12,1.038351566803749845411e-15,1.038351616382169992240e-15,1.682929106106226645644e-03,7.549631272472943420564e-18,0,nan,9.957802839524763165147e-01
52268,1.681000592333628277403e-03,1.680968489113540442512e-03,2.461044617471479230868e-12,1.033596952465601414012e-15,1.033597002044021560841e-15,1.681000592333628264910e-03,7.432320981313073593708e-18,0,nan,9.957851024830762189837e-01
52328,1.679076493394824797948e-03,1.679044463622590184674e-03,2.452593880280130671921e-12,1.028869521264743141228e-15,1.028869570843163288057e-15,1.679076493394824785771e-03,7.251664033579815398846e-18,0,nan,9.957899100177668094626e-01
52339,1.678724219613008519739e-03,1.678692203278869445260e-03,2.451048777083057569307e-12,1.028005759430114825605e-15,1.028005809008534972434e-15,1.678724219613008507775e-03,7.127043406048610802632e-18,0,nan,9.957907902093472016160e-01
52388,1.677156794147151596874e-03,1.677124837570998930412e-03,2.444181789710574028628e-12,1.024169086919961756938e-15,1.024169136498381903767e-15,1.677156794147151584804e-03,7.196834273632471278163e-18,0,nan,9.957947065941496150952e-01
52448,1.675241479517116711475e-03,1.675209595886424134161e-03,2.435808125093388397165e-12,1.019495464637656516066e-15,1.019495514216076662895e-15,1.675241479517116699405e-03,7.205062461713271435077e-18,0,nan,9.957994922496548793563e-01
52473,1.674444722256022485506e-03,1.674412868945575298590e-03,2.432330387005115691999e-12,1.017555991667203565363e-15,1.017556041245623712192e-15,1.674444722256022473542e-03,7.145258497304783247862e-18,0,nan,9.958014830584708714564e-01
52508,1.673330534500006308752e-03,1.673298723565294828269e-03,2.427472667269435584813e-12,1.014848471098277709237e-15,1.014848520676697856066e-15,1.673330534500006296894e-03,7.086741690937666997161e-18,0,nan,9.958042670215425429844e-01
52568,1.671423944159492849036e-03,1.671392205672419831504e-03,2.419175198577814579043e-12,1.010227924442904087495e-15,1.010227974021324234324e-15,1.671423944159492837601e-03,6.841438898784792132927e-18,0,nan,9.958090309469032063729e-01
52607,1.670186988587735342540e-03,1.670155297058989072395e-03,2.413802113140023049835e-12,1.007238665740159448533e-15,1.007238715318579595362e-15,1.670186988587735330999e-03,6.909899301813175284004e-18,0,nan,9.958121216994340801150e-01
52628,1.669521693627245926966e-03,1.669490027340598633977e-03,2.410915502843925687786e-12,1.005633644259957643079e-15,1.005633693838377789908e-15,1.669521693627245915531e-03,6.849234024080991987207e-18,0,nan,9.958137840626590943480e-01
52688,1.667623768102545766867e-03,1.667592173770234936985e-03,2.402693365367643220452e-12,1.001065451572054169044e-15,1.001065501150474315873e-15,1.667623768102545756173e-03,6.412592074801825250476e-18,0,nan,9.958185264055650072305e-01
52742,1.665919320833153205015e-03,1.665887791050262289228e-03,2.395325377678518242261e-12,9.969762361818417714208e-16,9.969762857602619182498e-16,1.665919320833153193792e-03,6.736932821876741543442e-18,0,nan,9.958227853336372795146e-01
52748,1.665730152851899351543e-03,1.665698630228952825322e-03,2.394508572911595637257e-12,9.965231688229880755486e-16,9.965232184014082223776e-16,1.665730152851899340320e-03,6.737697898968955625456e-18,0,nan,9.958232580122092752052e-01
52808,1.663840833208659160255e-03,1.663809382051215548776e-03,2.386360913689551988271e-12,9.920066198648499122488e-16,9.920066694432700590778e-16,1.663840833208659149137e-03,6.681713305036126215266e-18,0,nan,9.958279789190146876442e-01
52868,1.661955794572644506771e-03,1.661924414637946902844e-03,2.378250177354913672910e-12,9.875156299452751425291e-16,9.875156795236952893581e-16,1.661955794572644495653e-03,6.689291898748364521683e-18,0,nan,9.958326891622394441152e-01
52877,1.661673407114862061605e-03,1.661642037842706542066e-03,2.377036738571323646137e-12,9.868441751899552327280e-16,9.868442247683753795570e-16,1.661673407114862050382e-03,6.754147056253446025729e-18,0,nan,9.958333947812225609266e-01
52928,1.660075022409765437575e-03,1.660043713456155170141e-03,2.370176154989310339896e-12,9.830500256948226282502e-16,9.830500752732427750792e-16,1.660075022409765426457e-03,6.696870492379799180539e-18,0,nan,9.958373887779780705325e-01
52988,1.658198502251649189805e-03,1.658167264038559620058e-03,2.362138639091298934145e-12,9.786096351144814075256e-16,9.786096846929015543546e-16,1.658198502251649178264e-03,6.959856670156610663665e-18,0,nan,9.958420778021623474504e-01
53013,1.657417870357807715875e-03,1.657386661549192912373e-03,2.358800399564185506288e-12,9.767668732904411912057e-16,9.767669228688613380347e-16,1.657417870357807704546e-03,6.835370772900209353225e-18,0,nan,9.958440284447694700954e-01
53048,1.656326219695269175685e-03,1.656295051983219535856e-03,2.354137423565164812985e-12,9.741942875633042937343e-16,9.741943371417244405633e-16,1.656326219695269164462e-03,6.775951752538410538368e-18,0,nan,9.958467562705622257266e-01
53108,1.654458160402576478296e-03,1.654427062953165751525e-03,2.346172303709823919198e-12,9.698038137461668726019e-16,9.698038633245870194309e-16,1.654458160402576466649e-03,7.039587523877096650235e-18,0,nan,9.958514242187867350833e-01
53148,1.653215126747126491403e-03,1.653184076007560488174e-03,2.340882176496414297744e-12,9.668905669441090851691e-16,9.668906165225292319981e-16,1.653215126747126479544e-03,7.172969246230505083353e-18,0,nan,9.958545303572401144400e-01
53168,1.652594310100133839113e-03,1.652563282676034681035e-03,2.338243076207824949685e-12,9.654380457016504904590e-16,9.654380952800706372880e-16,1.652594310100133827254e-03,7.175663857175980511064e-18,0,nan,9.958560816822848910969e-01
53228,1.650734654578752113793e-03,1.650703696943704814993e-03,2.330349539114450541742e-12,9.610968167900478261114e-16,9.610968663684679729404e-16,1.650734654578752102782e-03,6.670622854959018388330e-18,0,nan,9.958607286963465853274e-01
53285,1.648971854364955029835e-03,1.648940962811638462651e-03,2.322883554408016817987e-12,9.569952280965683431350e-16,9.569952776749884899640e-16,1.648971854364955018189e-03,7.063008985821627667845e-18,0,nan,9.958651337129148333176e-01
53288,1.648879179693129187642e-03,1.648848291611935676870e-03,2.322491491846916488333e-12,9.567799616814897006739e-16,9.567800112599098475029e-16,1.648879179693129175995e-03,7.063405959746658253637e-18,0,nan,9.958653652961034912785e-01
53348,1.647027871361491312534e-03,1.646997052600009200056e-03,2.314668735173667891537e-12,9.524873163441917190541e-16,9.524873659226118658831e-16,1.647027871361491301311e-03,6.814205604087317500879e-18,0,nan,9.958699915165299378301e-01
53408,1.645180715565236865715e-03,1.645149965890373527315e-03,2.306881071203771447980e-12,9.482187180328194416395e-16,9.482187676112395884685e-16,1.645180715565236854280e-03,6.950570645367877346513e-18,0,nan,9.958746073924437929178e-01
53421,1.644781044442938819148e-03,1.644750309706221754421e-03,2.305198350255323353841e-12,9.472970088472440284238e-16,9.472970584256641752528e-16,1.644781044442938807502e-03,7.081005136882023605700e-18,0,nan,9.958756061388062706999e-01
53468,1.643337698348582500515e-03,1.643307017528289200464e-03,2.299128303376402719216e-12,9.439740052769707423695e-16,9.439740548553908891985e-16,1.643337698348582488763e-03,7.151653707551274075770e-18,0,nan,9.958792129585073399476e-01
53529,1.641468192475772607345e-03,1.641437581420813363662e-03,2.291281894889101353101e-12,9.396828681790554607078e-16,9.396829177574756075368e-16,1.641468192475772595804e-03,7.030793505010411583912e-18,0,nan,9.958838847505477012332e-01
53558,1.640580901985715965851e-03,1.640550324014455494857e-03,2.287564155170918022466e-12,9.376513714499894171149e-16,9.376514210284095639439e-16,1.640580901985715954840e-03,6.711908142401244170348e-18,0,nan,9.958861020520765340016e-01
53589,1.639633479197909159245e-03,1.639602936532706577618e-03,2.283598908413290893898e-12,9.354858385995010429001e-16,9.354858881779211897291e-16,1.639633479197909148657e-03,6.457486978039900396746e-18,0,nan,9.958884696298864965566e-01
53649,1.637802862776733343418e-03,1.637772388272352546508e-03,2.275950233074871748350e-12,9.313122150823038276264e-16,9.313122646607239744554e-16,1.637802862776733332724e-03,6.529351732207424027071e-18,0,nan,9.958930443030056854983e-01
53695,1.636402156106640769661e-03,1.636371733704487892911e-03,2.270109365376590227787e-12,9.281281903945517363482e-16,9.281282399729718831772e-16,1.636402156106640758226e-03,6.987857321784086047288e-18,0,nan,9.958965446617872885890e-01
53709,1.635976329505264528478e-03,1.635945922933791317566e-03,2.268335677551593779602e-12,9.271618411643197858404e-16,9.271618907427399326694e-16,1.635976329505264517148e-03,6.924956960075509747943e-18,0,nan,9.958976088039512990810e-01
53769,1.634153865737600696387e-03,1.634123526872135869053e-03,2.260755051799978312910e-12,9.230345616012799256762e-16,9.230346111797000725052e-16,1.634153865737600685164e-03,6.867888505745889616932e-18,0,nan,9.959021631666180797860e-01
53829,1.632335457888578609876e-03,1.632305186503232316006e-03,2.253208167045357592690e-12,9.189302223569506376617e-16,9.189302719353707844907e-16,1.632335457888578598547e-03,6.940402853332845048206e-18,0,nan,9.959067074247503207262e-01
53833,1.632214374577467187440e-03,1.632184107682788440853e-03,2.252706236474804112743e-12,9.186574116460225684957e-16,9.186574612244427153247e-16,1.632214374577467176323e-03,6.811180936689544511566e-18,0,nan,9.959070100168438454194e-01
53889,1.630521092433436246940e-03,1.630490888303322382744e-03,2.245694835772002787627e-12,9.148486705924023689639e-16,9.148487201708225157929e-16,1.630521092433436235611e-03,6.948125799843806954104e-18,0,nan,9.959112416119426995057e-01
53949,1.628710755907477483263e-03,1.628680618808708121716e-03,2.238214871713339685169e-12,9.107897546553854222885e-16,9.107898042338055691175e-16,1.628710755907477472145e-03,6.825832881860230843422e-18,0,nan,9.959157657616411042732e-01
53971,1.628047972667055064957e-03,1.628017860090545369528e-03,2.235480541955038980656e-12,9.093071272310544928086e-16,9.093071768094746396376e-16,1.628047972667055053840e-03,6.828611699015483313716e-18,0,nan,9.959174221081669380160e-01
54009,1.626904434905739007624e-03,1.626874364615418866813e-03,2.230768089842251208044e-12,9.067533240698117003782e-16,9.067533736482318472072e-16,1.626904434905738996401e-03,6.898491583354579909846e-18,0,nan,9.959202799071434612939e-01
54069,1.625102116082659448492e-03,1.625072112378880396276e-03,2.223354306361465854703e-12,9.027392295253412102177e-16,9.027392791037613570467e-16,1.625102116082659437481e-03,6.775837779873900224962e-18,0,nan,9.959247840816005480470e-01
54109,1.623902787069544871723e-03,1.623872827633995925392e-03,2.218430026268608228555e-12,9.000755021972636078354e-16,9.000755517756837546644e-16,1.623902787069544860499e-03,6.911242865327281485680e-18,0,nan,9.959277813414068331738e-01
54129,1.623303786151750701736e-03,1.623273848813586296935e-03,2.215973338694031243844e-12,8.987473228670721833299e-16,8.987473724454923301589e-16,1.623303786151750690513e-03,6.913793121696265551725e-18,0,nan,9.959292783180168083285e-01
54189,1.621509431885271433196e-03,1.621479560692771502997e-03,2.208625005473871890543e-12,8.947774570853336558332e-16,8.947775066637538026622e-16,1.621509431885271421655e-03,7.117333812188644555337e-18,0,nan,9.959337626492511570545e-01
54248,1.619748847577421802016e-03,1.619719041214618144555e-03,2.201430792878443229511e-12,8.908951071869100520627e-16,8.908951567653301988917e-16,1.619748847577421790581e-03,7.059702376103391411057e-18,0,nan,9.959381626144277467843e-01
54249,1.619719040113902748078e-03,1.619689234848088001430e-03,2.201309126536430388856e-12,8.908294863055793847706e-16,8.908295358839995315996e-16,1.619719040113902736537e-03,7.125201112365921323582e-18,0,nan,9.959382371080177805112e-01
54309,1.617932597726426005559e-03,1.617902858169282681832e-03,2.194025522909391172566e-12,8.869032657783819849207e-16,8.869033153568021317497e-16,1.617932597726425994336e-03,6.936745428635706817002e-18,0,nan,9.959427017268869344359e-01
54369,1.616150091669402763257e-03,1.616120417603877316901e-03,2.186774016803486036244e-12,8.829986518695261802720e-16,8.829987014479463271010e-16,1.616150091669402751928e-03,7.009909369137803929977e-18,0,nan,9.959471565382857358639e-01
54387,1.615616105492337890664e-03,1.615586451032115266387e-03,2.184604797553786476768e-12,8.818314596506367222083e-16,8.818315092290568690373e-16,1.615616105492337879758e-03,6.750086953717135275989e-18,0,nan,9.959484910740789399093e-01
54429,1.614371508946856833785e-03,1.614341900156850653392e-03,2.179554431603380588701e-12,8.791155020502000760381e-16,8.791155516286202228671e-16,1.614371508946856822773e-03,6.820876268740188380213e-18,0,nan,9.959516015744989448927e-01
54489,1.612596836619958440979e-03,1.612567292890322603614e-03,2.172366591858640872066e-12,8.752536748872833867057e-16,8.752537244657035335347e-16,1.612596836619958430497e-03,6.500095054286822356241e-18,0,nan,9.959560368676697480182e-01
54526,1.611504398972138006566e-03,1.611474895256228973431e-03,2.167949839082999248572e-12,8.728827824905592708516e-16,8.728828320689794176806e-16,1.611504398972137995660e-03,6.767309603904883709240e-18,0,nan,9.959587671224088736952e-01
54549,1.610826061806710455504e-03,1.610796582923240515225e-03,2.165210323274779330799e-12,8.714130300337315464555e-16,8.714130796121516932845e-16,1.610826061806710444705e-03,6.704429692042209804232e-18,0,nan,9.959604624498005343686e-01
54609,1.609059171681636693713e-03,1.609029757431067504929e-03,2.158085452704379336467e-12,8.675934282190546488120e-16,8.675934777974747956410e-16,1.609059171681636682596e-03,6.909197392097104899162e-18,0,nan,9.959648783527536597426e-01
54666,1.607384212624194716602e-03,1.607354859578195300611e-03,2.151345751391509348867e-12,8.639841717204540946724e-16,8.639842212988742415014e-16,1.607384212624194705378e-03,6.982267502053320582356e-18,0,nan,9.959690645241161902350e-01
54669,1.607296153475472269930e-03,1.607266803645472843901e-03,2.150991808138297527926e-12,8.637947312398901942470e-16,8.637947808183103410760e-16,1.607296153475472258707e-03,6.982650040474167119313e-18,0,nan,9.959692846082522187773e-01
54729,1.605536994474855978965e-03,1.605507708854024375028e-03,2.143929218696943176862e-12,8.600168019506685998145e-16,8.600168515290887466435e-16,1.605536994474855967954e-03,6.858408340760504629216e-18,0,nan,9.959736812478808018305e-01
54789,1.603781682022024698170e-03,1.603752460399882947789e-03,2.136897514621633822583e-12,8.562595042543704703436e-16,8.562595538327906171726e-16,1.603781682022024687900e-03,6.403785877208535310981e-18,0,nan,9.959780683030862511026e-01
54806,1.603285041072256709140e-03,1.603255837544938300608e-03,2.134910790234349054934e-12,8.551986687978511312699e-16,8.551987183762712780989e-16,1.603285041072256698869e-03,6.405769543380609543389e-18,0,nan,9.959793095638956157917e-01
54849,1.602030203514509790923e-03,1.602001045681498855193e-03,2.129896527266026435109e-12,8.525227030933746253239e-16,8.525227526717947721529e-16,1.602030203514509780653e-03,6.410787051909269760114e-18,0,nan,9.959824458051784111219e-01
54909,1.600282546404835495772e-03,1.600253452152310255859e-03,2.122926089087623336443e-12,8.488062644403958889570e-16,8.488063140188160357860e-16,1.600282546404835486031e-03,6.086974400432053865328e-18,0,nan,9.959868137853308686040e-01
54946,1.599206723947346212616e-03,1.599177668799178751239e-03,2.118642807714182626514e-12,8.465245528786035916094e-16,8.465246024570237384384e-16,1.599206723947346202981e-03,6.024861971087421600941e-18,0,nan,9.959895026401694234576e-01
54969,1.598538698200219294035e-03,1.598509667320443574537e-03,2.115986033639352215403e-12,8.451100552895116842108e-16,8.451101048679318310398e-16,1.598538698200219284294e-03,6.093614689711061800715e-18,0,nan,9.959911722745817040745e-01
55030,1.596769677693877751951e-03,1.596740711031037464732e-03,2.108961286664404992405e-12,8.413728446430523669203e-16,8.413728942214725137493e-16,1.596769677693877742316e-03,6.034057328125707062123e-18,0,nan,9.959955937076833078670e-01
55087,1.595120193559837638709e-03,1.595091286710605729330e-03,2.102425254276380443495e-12,8.378993497209009094067e-16,8.378993992993210562357e-16,1.595120193559837628544e-03,6.372181487068803658680e-18,0,nan,9.959997164021149715818e-01
55090,1.595033473001740826459e-03,1.595004569295460165217e-03,2.102082001174319246348e-12,8.377170311909177228188e-16,8.377170807693378696478e-16,1.595033473001740816400e-03,6.306147437592890366684e-18,0,nan,9.959999331508128576993e-01
55150,1.593301039856452943906e-03,1.593272198901707888479e-03,2.095232602851443572310e-12,8.340810521046632181793e-16,8.340811016830833650083e-16,1.593301039856452933847e-03,6.313004257846357626411e-18,0,nan,9.960042631958587448933e-01
55210,1.591572365981936533166e-03,1.591543587574592341471e-03,2.088412929565302039661e-12,8.304647783921910913774e-16,8.304648279706112382064e-16,1.591572365981936523425e-03,6.120286517675695527355e-18,0,nan,9.960085838733221004753e-01
55228,1.591054495048677368651e-03,1.591025735365879513896e-03,2.086372799853286787850e-12,8.293837196627460614119e-16,8.293837692411662082409e-16,1.591054495048677359122e-03,5.989185591232273333722e-18,0,nan,9.960098782544261554646e-01
55270,1.589847439155333321085e-03,1.589818723092139712997e-03,2.081622820239695855147e-12,8.268680820390558705273e-16,8.268681316174760173563e-16,1.589847439155333311874e-03,5.793941654102651318306e-18,0,nan,9.960128952135721859670e-01
55330,1.588126247206716247371e-03,1.588097593285302619619e-03,2.074862114844713840778e-12,8.232908360000051990173e-16,8.232908855784253458463e-16,1.588126247206716238266e-03,5.733551850175114179476e-18,0,nan,9.960171972468471037550e-01
55370,1.586980854853851858961e-03,1.586952242248295693723e-03,2.070371234874902808935e-12,8.209167487341437579653e-16,8.209167983125639047943e-16,1.586980854853851849537e-03,5.937841977981452016204e-18,0,nan,9.960200601133619455283e-01
55390,1.586408778018803249614e-03,1.586380186037673921494e-03,2.068130654388812017311e-12,8.197329141906029156827e-16,8.197329637690230625117e-16,1.586408778018803240509e-03,5.739759076696058583281e-18,0,nan,9.960214900032545046952e-01
55450,1.584695019526672904058e-03,1.584666489285202394800e-03,2.061428280910961650804e-12,8.161941914789335025345e-16,8.161942410573536493635e-16,1.584695019526672894952e-03,5.745966303158730341051e-18,0,nan,9.960257735127722924107e-01
55510,1.582984959717481905702e-03,1.582956491015910241589e-03,2.054754837472865072577e-12,8.126745436773870172925e-16,8.126745932558071641215e-16,1.582984959717481897549e-03,5.150201881120630499397e-18,0,nan,9.960300478052493192409e-01
55512,1.582928021283616708968e-03,1.582899554629944757230e-03,2.054532885774917766082e-12,8.125575491550218204398e-16,8.125575987334419672688e-16,1.582928021283616700604e-03,5.284163424786286509387e-18,0,nan,9.960301901232745796231e-01
55570,1.581278586630184378947e-03,1.581250179269612430822e-03,2.048110168151238642275e-12,8.091738475345236536848e-16,8.091738971129438005138e-16,1.581278586630184370053e-03,5.624464924377154422079e-18,0,nan,9.960343129104060839259e-01
55630,1.579575888355252996017e-03,1.579547542137637847497e-03,2.041494118030162149596e-12,8.056919807270170567782e-16,8.056920303054372036072e-16,1.579575888355252987653e-03,5.295377332484969680628e-18,0,nan,9.960385688578354132440e-01
55654,1.578895835334771519407e-03,1.578867513519077988896e-03,2.038855676847249479577e-12,8.043044789928638612392e-16,8.043045285712840080681e-16,1.578895835334771511466e-03,5.029422272701959710170e-18,0,nan,9.960402686792480654674e-01
55690,1.577876853034401903490e-03,1.577848567762552248504e-03,2.034906533193494104628e-12,8.022288218516755734231e-16,8.022288714300957202521e-16,1.577876853034401895761e-03,4.898465700179058325923e-18,0,nan,9.960428156770031579074e-01
55750,1.576181468860311427369e-03,1.576153244337882997347e-03,2.028347260717352172917e-12,7.987842504175405685928e-16,7.987842999959607154217e-16,1.576181468860311419746e-03,4.836560177808000403786e-18,0,nan,9.960470533972488647672e-01
55796,1.574884139620131433152e-03,1.574855961539816917959e-03,2.023337563982889180778e-12,7.961559254258334131661e-16,7.961559750042535599951e-16,1.574884139620131425529e-03,4.840544350854580155769e-18,0,nan,9.960502961723617973530e-01
55810,1.574489724076354553870e-03,1.574461560107845574892e-03,2.021816148662658201088e-12,7.953581468380610046476e-16,7.953581964164811514766e-16,1.574489724076354546353e-03,4.774510301292611002880e-18,0,nan,9.960512820477864525965e-01
55870,1.572801606976325172342e-03,1.572773503367071850771e-03,2.015313046067747183386e-12,7.919503924233434645728e-16,7.919504420017636114018e-16,1.572801606976325164824e-03,4.779634871644095781373e-18,0,nan,9.960555016577048888498e-01
55930,1.571117105904168060753e-03,1.571089062460340098408e-03,2.008837802941039554417e-12,7.885608693724767991263e-16,7.885609189508969459553e-16,1.571117105904168053130e-03,4.852150420004206913067e-18,0,nan,9.960597122559688540075e-01
55939,1.570864741907688927082e-03,1.570836707472008208669e-03,2.007868910126738745762e-12,7.880540061313758754367e-16,7.880540557097960222657e-16,1.570864741907688919141e-03,5.055135345940376760041e-18,0,nan,9.960603430702376071253e-01
55990,1.569436209253710606745e-03,1.569408225782306744658e-03,2.002390270253776195355e-12,7.851894607659306133227e-16,7.851895103443507601517e-16,1.569436209253710598698e-03,5.127199787713721783729e-18,0,nan,9.960639138714194056501e-01
56050,1.567758905468396246895e-03,1.567730981777239837765e-03,1.995970299932815551692e-12,7.818360505580267943880e-16,7.818361001364469412170e-16,1.567758905468396239271e-03,4.862543914563895121895e-18,0,nan,9.960681065327746346169e-01
56083,1.566837915674032314546e-03,1.566810024780394060102e-03,1.992451011371363711273e-12,7.799993049951071509410e-16,7.799993545735272977699e-16,1.566837915674032306817e-03,4.932977155055955244025e-18,0,nan,9.960704086902024555921e-01
56110,1.566085183041019617403e-03,1.566057318938754225897e-03,1.989577744853492286684e-12,7.785005235694833134615e-16,7.785005731479034602905e-16,1.566085183041019609568e-03,5.002955680155399853139e-18,0,nan,9.960722902686303244181e-01
56170,1.564415030513463394936e-03,1.564387225809548426785e-03,1.983212458832536827955e-12,7.751827654800295168063e-16,7.751828150584496636353e-16,1.564415030513463386889e-03,5.143656153875467504026e-18,0,nan,9.960764651074605979071e-01
56226,1.562859432265012025924e-03,1.562831682828363439417e-03,1.977295999815130366270e-12,7.721021226474971787931e-16,7.721021722259173256221e-16,1.562859432265012018407e-03,4.810040654767726370193e-18,0,nan,9.960803536216222604945e-01
56230,1.562748436476436822742e-03,1.562720690981143181582e-03,1.976874296621055288380e-12,7.718826628210921582557e-16,7.718827123995123050847e-16,1.562748436476436815225e-03,4.810382292771062667596e-18,0,nan,9.960806310776185660129e-01
56290,1.561085389569215905423e-03,1.561057703093621676841e-03,1.970563113897569138455e-12,7.686001029685514129730e-16,7.686001525469715598020e-16,1.561085389569215897800e-03,4.883330903117583062190e-18,0,nan,9.960847882073369692082e-01
56350,1.559425878479385258598e-03,1.559398250835371422454e-03,1.964278767261114062168e-12,7.653349741355661299329e-16,7.653350237139862767619e-16,1.559425878479385251080e-03,4.820631432775912866622e-18,0,nan,9.960889365247288127977e-01
56371,1.558845882848751845048e-03,1.558818275751495952400e-03,1.962085559567521770237e-12,7.641962765636494536930e-16,7.641963261420696005220e-16,1.558845882848751837742e-03,4.686582073602703513826e-18,0,nan,9.960903863590880001080e-01
56410,1.557769891942581608691e-03,1.557742322942827778118e-03,1.958021114224397455997e-12,7.620871653654675972427e-16,7.620872149438877440717e-16,1.557769891942581601491e-03,4.621850819496344556438e-18,0,nan,9.960930760577880063809e-01
56470,1.556117418742238920402e-03,1.556089908200219108546e-03,1.951790013207013990439e-12,7.588565665247210814676e-16,7.588566161031412282966e-16,1.556117418742238912884e-03,4.830880572597156010069e-18,0,nan,9.960972068343899914959e-01
56515,1.554880362748389146869e-03,1.554852895927737677869e-03,1.947134027545048381833e-12,7.564448456185760660343e-16,7.564448951969962128633e-16,1.554880362748389139351e-03,4.834723999983003564264e-18,0,nan,9.961002991871187794092e-01
56531,1.554440994466520896480e-03,1.554413543166130167168e-03,1.945482134999453244219e-12,7.555896542532221000226e-16,7.555897038316422468516e-16,1.554440994466520888645e-03,5.040432406243405551386e-18,0,nan,9.961013975092968368574e-01
56591,1.552795572569463986693e-03,1.552768179353045840301e-03,1.939304153553452746533e-12,7.523934304153263890462e-16,7.523934799937465358752e-16,1.552795572569463978541e-03,5.250331892582680468597e-18,0,nan,9.961055107113558337037e-01
56651,1.551153630459247901413e-03,1.551126295142647412618e-03,1.933152302452386452355e-12,7.492140891872641122050e-16,7.492141387656842590340e-16,1.551153630459247894002e-03,4.778081385968715525080e-18,0,nan,9.961096152403371195615e-01
56660,1.550907638592104373490e-03,1.550880311944641294297e-03,1.932231769987538856395e-12,7.487386375101976754815e-16,7.487386870886178223105e-16,1.550907638592104366184e-03,4.710570112802030892778e-18,0,nan,9.961102301733269029382e-01
56711,1.549515157108756881963e-03,1.549487879508596788932e-03,1.927026443691312533862e-12,7.460515236721862183121e-16,7.460515732506063651411e-16,1.549515157108756875081e-03,4.441481365876144586255e-18,0,nan,9.961137111236465529920e-01
56771,1.547880141537418022449e-03,1.547852921471094626458e-03,1.920926440138998153354e-12,7.429056277620659223838e-16,7.429056773404860692128e-16,1.547880141537418015567e-03,4.446172873311472281746e-18,0,nan,9.961177983885746288917e-01
56805,1.546955163428980304376e-03,1.546927975884401013932e-03,1.917481196514561995938e-12,7.411303128336668593853e-16,7.411303624120870062143e-16,1.546955163428980297388e-03,4.517274954083563082621e-18,0,nan,9.961201106900887551404e-01
56831,1.546248572810955967854e-03,1.546221410096635058743e-03,1.914852155531472905538e-12,7.397762961310531962071e-16,7.397763457094733430361e-16,1.546248572810955961078e-03,4.382389544079383497791e-18,0,nan,9.961218770622970783814e-01
56891,1.544620440041149165801e-03,1.544593334497761972415e-03,1.908803454465636570331e-12,7.366634242288921858278e-16,7.366634738073123326568e-16,1.544620440041149158707e-03,4.592649915383601721182e-18,0,nan,9.961259471718754779650e-01
56950,1.543022782838159039407e-03,1.542995733337027843840e-03,1.902880382112581706679e-12,7.336183834048794052998e-16,7.336184329832995521288e-16,1.543022782838159031784e-03,4.940495117814652231669e-18,0,nan,9.961299411211968483806e-01
56951,1.542995732385587652826e-03,1.542968683832826820136e-03,1.902780202392920649016e-12,7.335669082744008756229e-16,7.335669578528210224519e-16,1.542995732385587645308e-03,4.871962539558953845241e-18,0,nan,9.961300087442578413957e-01
57011,1.541374439047432370385e-03,1.541347447305747960966e-03,1.896782265613003178478e-12,7.304866452490123641248e-16,7.304866948274325109538e-16,1.541374439047432363291e-03,4.602321638108121207634e-18,0,nan,9.961340618062792196192e-01
57071,1.539756549275175996742e-03,1.539729614165771517975e-03,1.890809511267576334440e-12,7.274225328903770923982e-16,7.274225824687972392272e-16,1.539756549275175989225e-03,4.882211678476483674787e-18,0,nan,9.961381063846622910675e-01
57096,1.539083430514377597320e-03,1.539056518949164954642e-03,1.888328264522104032143e-12,7.261505619369340505845e-16,7.261506115153541974135e-16,1.539083430514377590014e-03,4.746759678665836601535e-18,0,nan,9.961397891281342758109e-01
57131,1.538142052362405281272e-03,1.538115173707233737429e-03,1.884861807334166289834e-12,7.243744696860253902801e-16,7.243745192644455371091e-16,1.538142052362405273755e-03,4.887336247868684548605e-18,0,nan,9.961421425060179480498e-01
57191,1.536530937647564875266e-03,1.536504115269324844266e-03,1.878939022620004888112e-12,7.213423548670897135920e-16,7.213424044455098604210e-16,1.536530937647564867749e-03,4.892460817216679163462e-18,0,nan,9.961461701968458839021e-01
57243,1.535137365842984151188e-03,1.535110592095240983266e-03,1.873825998625570757096e-12,7.187273451587329866664e-16,7.187273947371531334954e-16,1.535137365842984144094e-03,4.621020301567162034373e-18,0,nan,9.961496540632698548081e-01
57251,1.534923194513722642503e-03,1.534896428235854377336e-03,1.873041026755952589566e-12,7.183260884020859386461e-16,7.183261379805060854751e-16,1.534923194513722635303e-03,4.690645158921132499247e-18,0,nan,9.961501894835351688610e-01
57311,1.533318812388336444604e-03,1.533292102035017999217e-03,1.867167690190472249667e-12,7.153255709907531088701e-16,7.153256205691732556991e-16,1.533318812388336437722e-03,4.488396438390649818222e-18,0,nan,9.961542003923648301664e-01
57371,1.531717780743022385518e-03,1.531691126139165765045e-03,1.861318884183653235614e-12,7.123407040579510148923e-16,7.123407536363711617212e-16,1.531717780743022378212e-03,4.769585665137628382375e-18,0,nan,9.961582029495044241407e-01
57389,1.531238123024470763170e-03,1.531211485111419784619e-03,1.859569006693404644632e-12,7.114482811732330814873e-16,7.114483307516532283163e-16,1.531238123024470755758e-03,4.840225812714227977242e-18,0,nan,9.961594020919656455762e-01
57431,1.530120089093324506753e-03,1.530093490064571841792e-03,1.855494480801285382515e-12,7.093713897476150080658e-16,7.093714393260351548948e-16,1.530120089093324499447e-03,4.774565880248864867887e-18,0,nan,9.961621971810146033348e-01
57491,1.528525726998485923314e-03,1.528499183371205667693e-03,1.849694352908982394584e-12,7.064175309167674558810e-16,7.064175804951876027100e-16,1.528525726998485915796e-03,4.918083663297975946864e-18,0,nan,9.961661831128476862762e-01
57536,1.527332134191488442124e-03,1.527305632001801589057e-03,1.845360111748780131844e-12,7.042122214134499404790e-16,7.042122709918700873080e-16,1.527332134191488434395e-03,5.060572923640490502344e-18,0,nan,9.961691671306105495430e-01
57551,1.526934684061221388679e-03,1.526908195662504541804e-03,1.843918374166354135797e-12,7.034790311295852430458e-16,7.034790807080053898748e-16,1.526934684061221380950e-03,5.061890154422345080761e-18,0,nan,9.961701607708482177853e-01
57611,1.525346949927491278677e-03,1.525320516585147630628e-03,1.838166419021227430165e-12,7.005557946515227414205e-16,7.005558442299428882495e-16,1.525346949927491270100e-03,5.622464181907905391571e-18,0,nan,9.961741301807535293447e-01
57671,1.523762514286276981847e-03,1.523736135828831382308e-03,1.832438362703914855324e-12,6.976477264434896675579e-16,6.976477760219098143869e-16,1.523762514286276973694e-03,5.350369260882705533701e-18,0,nan,9.961780913681942901451e-01
57684,1.523419653656153703246e-03,1.523393287067903985438e-03,1.831200421743070015882e-12,6.970196350589340655322e-16,6.970196846373542123612e-16,1.523419653656153694987e-03,5.421074367728647339825e-18,0,nan,9.961789485441944600364e-01
57731,1.522181366869357694405e-03,1.522155043126046344563e-03,1.826734081221531156297e-12,6.947547321560832715471e-16,6.947547817345034183761e-16,1.522181366869357686146e-03,5.425484384107709380378e-18,0,nan,9.961820443586950682142e-01
57791,1.520603497451088594486e-03,1.520577228251855362333e-03,1.821053451352356739076e-12,6.918767181238742702797e-16,6.918767677022944171087e-16,1.520603497451088586651e-03,5.152595515685573296690e-18,0,nan,9.961859891776748657417e-01
57832,1.519527166746133810726e-03,1.519500934721243706920e-03,1.817185227544862963212e-12,6.899186430663958014975e-16,6.899186926448159483265e-16,1.519527166746133803208e-03,4.947208297025363064298e-18,0,nan,9.961886801172447648009e-01
57851,1.519028895848180403729e-03,1.519002681023673161916e-03,1.815396350640247897993e-12,6.890135913597460028754e-16,6.890136409381661497044e-16,1.519028895848180396741e-03,4.600321846376776781859e-18,0,nan,9.961899258504476781478e-01
57911,1.517457551919480310674e-03,1.517431391301047296914e-03,1.809762657389093282864e-12,6.861652595492862237953e-16,6.861653091277063706243e-16,1.517457551919480302839e-03,5.163277715539039799461e-18,0,nan,9.961938544022230269145e-01
57971,1.515889455565754254071e-03,1.515863348985440454945e-03,1.804152250657316184660e-12,6.833316310452310129681e-16,6.833316806236511597971e-16,1.515889455565754245601e-03,5.587696016647691929684e-18,0,nan,9.961977748581064988679e-01
57980,1.515654520593809695041e-03,1.515628422104770550816e-03,1.803312690670652920467e-12,6.829078492971059453349e-16,6.829078988755260921639e-16,1.515654520593809686253e-03,5.798133221230639254589e-18,0,nan,9.961983622297651470336e-01
58032,1.514298543120731607880e-03,1.514272491307709639064e-03,1.798472085167953279984e-12,6.804657545423748602919e-16,6.804658041207950071209e-16,1.514298543120731599092e-03,5.803325155192149776809e-18,0,nan,9.962017523812804268278e-01
58092,1.512736965492913122319e-03,1.512710967381405848609e-03,1.792908274747972937114e-12,6.776615016220709245301e-16,6.776615512004910713591e-16,1.512736965492913113849e-03,5.599340576557547790111e-18,0,nan,9.962056565863943780373e-01
58128,1.511801563886003214671e-03,1.511775597915741078879e-03,1.789581000635853137919e-12,6.759858823770266634201e-16,6.759859319554468102491e-16,1.511801563886003205989e-03,5.742875200525488963240e-18,0,nan,9.962079952579052333716e-01
58152,1.511178605225824297943e-03,1.511152660649956877807e-03,1.787367390523265709282e-12,6.748716795253182804590e-16,6.748717291037384272880e-16,1.511178605225824289155e-03,5.815306541115388906684e-18,0,nan,9.962095527707273738766e-01
58212,1.509623452386438304737e-03,1.509597561181018341666e-03,1.781849314528489942941e-12,6.720961992296210964007e-16,6.720962488080412432297e-16,1.509623452386438296160e-03,5.681025011496989718918e-18,0,nan,9.962134409589728931611e-01
58272,1.508071497082575011943e-03,1.508045659083089048476e-03,1.776353929525935248201e-12,6.693349723525264942188e-16,6.693350219309466410478e-16,1.508071497082575003473e-03,5.616663062016089160740e-18,0,nan,9.962173211757231377009e-01
58277,1.507942311498018510262e-03,1.507916477924955623408e-03,1.775897001364391227665e-12,6.691055107411324736806e-16,6.691055603195526205096e-16,1.507942311498018501792e-03,5.617144242161636401539e-18,0,nan,9.962176441680629928742e-01
58332,1.506522729462691238244e-03,1.506496944505301271589e-03,1.770881119000291679023e-12,6.665879111463708497047e-16,6.665879607247909965337e-16,1.506522729462691229774e-03,5.622437223741050505922e-18,0,nan,9.962211934454695428515e-01
58392,1.504977139715672296847e-03,1.504951407637212315684e-03,1.765430767153461857119e-12,6.638549284930745674645e-16,6.638549780714947142935e-16,1.504977139715672288482e-03,5.557858743101220199009e-18,0,nan,9.962250577926032990149e-01
58427,1.504077009368710699161e-03,1.504051308061208240380e-03,1.762261720990324019598e-12,6.622671557446198994637e-16,6.622672053230400462927e-16,1.504077009368710690585e-03,5.701974391955759239680e-18,0,nan,9.962273083460554546210e-01
58452,1.503434718070624819907e-03,1.503409038708597362681e-03,1.760002758899415634978e-12,6.611359378989848191664e-16,6.611359874774049659954e-16,1.503434718070624811331e-03,5.704410366388065562345e-18,0,nan,9.962289142414158618654e-01
58512,1.501895454796670856255e-03,1.501869827989243590751e-03,1.754596979859086893537e-12,6.584308534897657603414e-16,6.584309030681859071704e-16,1.501895454796670847255e-03,5.992244690423767970417e-18,0,nan,9.962327628160994608944e-01
58572,1.500359340202743231835e-03,1.500333765788745555292e-03,1.749213316355312100565e-12,6.557395900053357401169e-16,6.557396395837558869459e-16,1.500359340202743222517e-03,6.210087257188834927611e-18,0,nan,9.962366035407476038896e-01
58576,1.500257044279588817103e-03,1.500231473352772080929e-03,1.748855189013964214415e-12,6.555606617734786440837e-16,6.555607113518987909127e-16,1.500257044279588807891e-03,6.139936710521359566526e-18,0,nan,9.962368593105334045341e-01
58632,1.498826364637382168306e-03,1.498800842456301828710e-03,1.743851655407810239184e-12,6.530620627948510281752e-16,6.530621123732711750042e-16,1.498826364637382158988e-03,6.216438834828939881083e-18,0,nan,9.962404364393555851551e-01
58692,1.497296518488533142442e-03,1.497271048380512880358e-03,1.738511884728203731023e-12,6.503981878117355737988e-16,6.503982373901557206278e-16,1.497296518488533133654e-03,5.869222775348801167493e-18,0,nan,9.962442615358209804495e-01
58726,1.496430991146966680597e-03,1.496405550476302551349e-03,1.735495689111953652252e-12,6.488946870112703913085e-16,6.488947365896905381375e-16,1.496430991146966671809e-03,5.872617501076791698863e-18,0,nan,9.962464256362429867466e-01
58752,1.495769792183345986009e-03,1.495744373989180197059e-03,1.733193892715079968852e-12,6.477478816087563413239e-16,6.477479311871764881529e-16,1.495769792183345977644e-03,5.592070650074294445895e-18,0,nan,9.962480788539441485920e-01
58812,1.494246176187975211301e-03,1.494220809749106628971e-03,1.727897568449093096596e-12,6.451110613331437466375e-16,6.451111109115638934665e-16,1.494246176187975202513e-03,5.881204160202478895179e-18,0,nan,9.962518884174287221722e-01
58872,1.492725661007381555344e-03,1.492700346165897953909e-03,1.722622801688105649117e-12,6.424876447217567426040e-16,6.424876943001768894330e-16,1.492725661007381546662e-03,5.816264794093095881647e-18,0,nan,9.962556902498820983688e-01
58877,1.492599091079630435378e-03,1.492573780530821073762e-03,1.722184207433747970809e-12,6.422696291328129812265e-16,6.422696787112331280555e-16,1.492599091079630426696e-03,5.816758003702541149123e-18,0,nan,9.962560067210207471219e-01
58932,1.491208237185134737264e-03,1.491182973783765655146e-03,1.717369482862369732561e-12,6.398775500962921002507e-16,6.398775996747122470797e-16,1.491208237185134728476e-03,5.893185544865208997775e-18,0,nan,9.962594843748159280329e-01
58992,1.489693895303217415047e-03,1.489668683185330897551e-03,1.712137503069747321063e-12,6.372806963585374333596e-16,6.372807459369575801886e-16,1.489693895303217405624e-03,6.325622712098214220408e-18,0,nan,9.962632708156465997842e-01
59028,1.488786765601844627035e-03,1.488761584179128716441e-03,1.709008512875098193326e-12,6.357289062206939238619e-16,6.357289557991140706909e-16,1.488786765601844617611e-03,6.329476964684549455145e-18,0,nan,9.962655390014812048526e-01
59052,1.488182625981830336206e-03,1.488157464991429698688e-03,1.706926754070969356733e-12,6.346970029856675269197e-16,6.346970525640876737487e-16,1.488182625981830326571e-03,6.474339645418829794689e-18,0,nan,9.962670495956957222644e-01
59112,1.486674419879198674807e-03,1.486649309860919285327e-03,1.701737128284933295860e-12,6.321263900255835296544e-16,6.321264396040036764834e-16,1.486674419879198665490e-03,6.267251454124297147141e-18,0,nan,9.962708207381906051975e-01
59172,1.485169267691379542602e-03,1.485144208490485623843e-03,1.696568518784038731954e-12,6.295687780922945747849e-16,6.295688276707147216139e-16,1.485169267691379532543e-03,6.772639636073449734775e-18,0,nan,9.962745842662647331863e-01
59179,1.484993865105166514233e-03,1.484968811822917038125e-03,1.695966878428698791294e-12,6.292712332774787294054e-16,6.292712828558988762344e-16,1.484993865105166504069e-03,6.844738962158450938072e-18,0,nan,9.962750228496049891805e-01
59232,1.483667160152070668317e-03,1.483642151614452119096e-03,1.691420819289560744979e-12,6.270240883613414016187e-16,6.270241379397615484477e-16,1.483667160152070658576e-03,6.565407090648315030015e-18,0,nan,9.962783402029582365271e-01
59292,1.482168088032420241617e-03,1.482143130004589477979e-03,1.686293924167060689231e-12,6.244922425652615629730e-16,6.244922921436817098020e-16,1.482168088032420231770e-03,6.643482673347004481973e-18,0,nan,9.962820885712183716738e-01
59331,1.481195314542959139434e-03,1.481170389264476239946e-03,1.682972548920851088955e-12,6.228533935225157631714e-16,6.228534431009359100004e-16,1.481195314542959128952e-03,7.076739049438814675053e-18,0,nan,9.962845209628449337112e-01
59352,1.480672042140837900454e-03,1.480647134469926714984e-03,1.681187728421833988651e-12,6.219731629890957763838e-16,6.219732125675159232128e-16,1.480672042140837890078e-03,7.007732508316129125131e-18,0,nan,9.962858293938999767656e-01
59412,1.479179013322806867844e-03,1.479154155856563309192e-03,1.676102127694394686063e-12,6.194667724659350297742e-16,6.194668220443551766032e-16,1.479179013322806857679e-03,6.871646552244173463002e-18,0,nan,9.962895626937659405986e-01
59472,1.477688992460697224722e-03,1.477664185047482494821e-03,1.671037018255996373681e-12,6.169729943725080203807e-16,6.169730439509281672097e-16,1.477688992460697214769e-03,6.735271888074745828858e-18,0,nan,9.962932884934876692122e-01
59483,1.477416147531502092802e-03,1.477391349278275594737e-03,1.670110629445279981908e-12,6.165171638053292377517e-16,6.165172133837493845807e-16,1.477416147531502083167e-03,6.521520555407510783424e-18,0,nan,9.962939707449967143070e-01
59533,1.476177212129369528547e-03,1.476152455448578813400e-03,1.665908390465390640643e-12,6.144505043753734419369e-16,6.144505539537935887659e-16,1.476177212129369519018e-03,6.455268770112787650081e-18,0,nan,9.962970687244581325563e-01
59593,1.474693229726924038018e-03,1.474668522795209797180e-03,1.660884292149999343113e-12,6.119819304672309241019e-16,6.119819800456510709309e-16,1.474693229726924028595e-03,6.389967315405006507030e-18,0,nan,9.963007794674807443948e-01
59635,1.473656216079944550892e-03,1.473631543883412435378e-03,1.657379437744331025143e-12,6.102613019701886017595e-16,6.102613515486087485885e-16,1.473656216079944541469e-03,6.394463943069941072354e-18,0,nan,9.963033725640479181473e-01
59653,1.473212227997153032936e-03,1.473187570664707542132e-03,1.655880375985084897182e-12,6.095257410914694770643e-16,6.095257906698896238933e-16,1.473212227997153023619e-03,6.324521506629328284968e-18,0,nan,9.963044827782015616094e-01
59713,1.471734197968730139400e-03,1.471709590086346554442e-03,1.650896540730967785761e-12,6.070818617647727713084e-16,6.070819113431929181374e-16,1.471734197968730129765e-03,6.546698302122609753680e-18,0,nan,9.963081786789291177469e-01
59773,1.470259130706295937599e-03,1.470234572125365284672e-03,1.645932685756775669081e-12,6.046502185259203703998e-16,6.046502681043405172288e-16,1.470259130706295928069e-03,6.481252493248041635816e-18,0,nan,9.963118671918827336459e-01
59788,1.469890825779170692434e-03,1.469866279500452898196e-03,1.644694832196907364145e-12,6.040442109869751609472e-16,6.040442605653953077762e-16,1.469890825779170683010e-03,6.410844515074069649278e-18,0,nan,9.963127881683768289310e-01
59833,1.468787017310277899554e-03,1.468762507882786083599e-03,1.640988711036176411400e-12,6.022307379316094403676e-16,6.022307875100295871966e-16,1.468787017310277890024e-03,6.487748423907721620525e-18,0,nan,9.963155483391929695489e-01
59893,1.467317848916711403005e-03,1.467293388495236234105e-03,1.636064517143145242421e-12,5.998233470523140310902e-16,5.998233966307341779192e-16,1.467317848916711393370e-03,6.566402625123776356488e-18,0,nan,9.963192221429020584578e-01
59941,1.466144628669662121554e-03,1.466120207347252166309e-03,1.632139337790942808020e-12,5.979060902605269598228e-16,5.979061398389471066518e-16,1.466144628669662111919e-03,6.571657111181582951578e-18,0,nan,9.963221559132327714609e-01
59953,1.465851616697061823579e-03,1.465827205134770061128e-03,1.631160005247765761821e-12,5.974279734681815729559e-16,5.974280230466017197849e-16,1.465851616697061813944e-03,6.572970732691063496431e-18,0,nan,9.963228886249643542349e-01
60013,1.464388311858047689553e-03,1.464363949008692104116e-03,1.626275077112064475500e-12,5.950445452649662025518e-16,5.950445948433863493808e-16,1.464388311858047680129e-03,6.434933590973338104321e-18,0,nan,9.963265478072467670723e-01
60073,1.462927925641464894885e-03,1.462903611359381347731e-03,1.621409635085878569500e-12,5.926729910299985559807e-16,5.926730406084187028097e-16,1.462927925641464885356e-03,6.513732146053981688987e-18,0,nan,9.963301997115291968482e-01
60095,1.462393180247108545409e-03,1.462368883736642557150e-03,1.619630502824887493699e-12,5.918063821999547571532e-16,5.918064317783749039822e-16,1.462393180247108535774e-03,6.588515253736062964859e-18,0,nan,9.963315369238467051130e-01
60133,1.461470449324011963730e-03,1.461446183464116503628e-03,1.616563582102756599334e-12,5.903132398481916677311e-16,5.903132894266118145601e-16,1.461470449324011954625e-03,6.230440161958410935892e-18,0,nan,9.963338443595049652348e-01
60193,1.460015874217116359557e-03,1.459991656634902337144e-03,1.611736821675891854541e-12,5.879652212980826174548e-16,5.879652708765027642837e-16,1.460015874217116350240e-03,6.381685695570550641437e-18,0,nan,9.963374817727812498679e-01
60249,1.458660880685805778639e-03,1.458636708032890778793e-03,1.607249166831794333823e-12,5.857842610599678810924e-16,5.857843106383880279214e-16,1.458660880685805769851e-03,6.024681229287238353302e-18,0,nan,9.963408701835193672161e-01
60253,1.458564191666761826692e-03,1.458540022218297025469e-03,1.606929257894088021946e-12,5.856288654479095605079e-16,5.856289150263297073369e-16,1.458564191666761818010e-03,5.952489276070322710832e-18,0,nan,9.963411119728795041495e-01
60313,1.457115393053316766517e-03,1.457091271595240552052e-03,1.602140795417756956963e-12,5.833041028517238071906e-16,5.833041524301439540196e-16,1.457115393053316758153e-03,5.740417261400899502899e-18,0,nan,9.963447349812358908201e-01
60373,1.455669469791363630527e-03,1.455645396180884115227e-03,1.597371339474948189863e-12,5.809908645455365846625e-16,5.809909141239567314915e-16,1.455669469791363622056e-03,5.818854931234511779034e-18,0,nan,9.963483508192016975882e-01
60403,1.454947583743567198671e-03,1.454923534003516037758e-03,1.594993709491623568369e-12,5.798385455807913428698e-16,5.798385951592114896988e-16,1.454947583743567190412e-03,5.676198461033350755363e-18,0,nan,9.963501560559373064745e-01
60433,1.454226413329529329934e-03,1.454202387424420555916e-03,1.592620795857409931668e-12,5.786890820435001511414e-16,5.786891316219202979704e-16,1.454226413329529321676e-03,5.679013364102627452624e-18,0,nan,9.963519595080437573666e-01
60493,1.452786215150316654833e-03,1.452762236808915792788e-03,1.587889070916681303647e-12,5.763986873341229214951e-16,5.763987369125430683241e-16,1.452786215150316646151e-03,5.976163332784832107024e-18,0,nan,9.963555610689448706232e-01
60553,1.451348866769936689893e-03,1.451324935851141254674e-03,1.583176071560215460079e-12,5.741196128765182559218e-16,5.741196624549384027508e-16,1.451348866769936681316e-03,5.909129629209449685106e-18,0,nan,9.963591555230042103855e-01
60558,1.451229216109865754323e-03,1.451205289136602393137e-03,1.582784163961146303099e-12,5.739301988827687996551e-16,5.739302484611889464841e-16,1.451229216109865745535e-03,6.055533288752416033610e-18,0,nan,9.963594547407069197524e-01
60613,1.449914359738142229446e-03,1.449890476101407312499e-03,1.578481705247533413298e-12,5.718517915966866005371e-16,5.718518411751067473661e-16,1.449914359738142220658e-03,6.061024755524521117858e-18,0,nan,9.963627428912377457289e-01
60673,1.448482685638062173869e-03,1.448458849143397691642e-03,1.573805879986408192300e-12,5.695951568838306271339e-16,5.695952064622507739629e-16,1.448482685638062165399e-03,5.847725731572546100265e-18,0,nan,9.963663231945786428242e-01
60713,1.447529805947520647356e-03,1.447506000803403602000e-03,1.570698918548175834799e-12,5.680969158152729083598e-16,5.680969653936930551888e-16,1.447529805947520638674e-03,5.997864550825934824695e-18,0,nan,9.963687061488322791033e-01
60733,1.447053836086036911162e-03,1.447030046594004869931e-03,1.569148504329079154873e-12,5.673496425867030673842e-16,5.673496921651232142132e-16,1.447053836086036903010e-03,5.633993645581206557603e-18,0,nan,9.963698964538776793186e-01
60793,1.445627802731454668382e-03,1.445604060103166445380e-03,1.564509487368496118774e-12,5.651151830099869038197e-16,5.651152325884070506487e-16,1.445627802731454660017e-03,5.786033125768561384713e-18,0,nan,9.963734626899036442987e-01
60853,1.444204577256588830073e-03,1.444180881353702470506e-03,1.559888738734593079617e-12,5.628917129107076084313e-16,5.628917624891277552603e-16,1.444204577256588821814e-03,5.718422005985752488639e-18,0,nan,9.963770219233437406918e-01
60869,1.443825523625006312665e-03,1.443801840158932175010e-03,1.558659612940244175250e-12,5.623006352730302008410e-16,5.623006848514503476700e-16,1.443825523625006304618e-03,5.573258587860918057997e-18,0,nan,9.963779698722334755476e-01
60913,1.442784151376436218713e-03,1.442760502061153748968e-03,1.555286168590591256247e-12,5.606791674946771131787e-16,5.606792170730972600077e-16,1.442784151376436210878e-03,5.430510693250633904527e-18,0,nan,9.963805741748039873423e-01
60973,1.441366516838556328600e-03,1.441342913973621084703e-03,1.550701687629331190754e-12,5.584774824129691994959e-16,5.584775319913893463249e-16,1.441366516838556320765e-03,5.435851791040225786818e-18,0,nan,9.963841194648096195700e-01
61025,1.440140151770396536637e-03,1.440116589051819912876e-03,1.546743034299317160433e-12,5.565780907383177980727e-16,5.565781403167379449017e-16,1.440140151770396529543e-03,4.925840672197128945134e-18,0,nan,9.963871864342425425866e-01
61034,1.439928108098537871213e-03,1.439904552317970415071e-03,1.546059251060326166731e-12,5.562501700551675069364e-16,5.562502196335876537654e-16,1.439928108098537864225e-03,4.853035214428754016675e-18,0,nan,9.963877167275990592876e-01
61094,1.438516077797055928943e-03,1.438492568191670520826e-03,1.541510980434305480378e-12,5.540701927063345868110e-16,5.540702422847547336400e-16,1.438516077797055922167e-03,4.710592869015114086446e-18,0,nan,9.963912480407779906745e-01
61154,1.437106814138650186302e-03,1.437083350572807089476e-03,1.536980532753056915208e-12,5.519008842349340072441e-16,5.519009338133541540731e-16,1.437106814138650179208e-03,4.936237768454666229485e-18,0,nan,9.963947724539346499791e-01
61181,1.436473545944167690535e-03,1.436450103052007673293e-03,1.534947622775768066808e-12,5.509281594505993454295e-16,5.509282090290194922585e-16,1.436473545944167683441e-03,4.938413904860374246110e-18,0,nan,9.963963561941090617464e-01
61214,1.435700309000072810947e-03,1.435676891338663026711e-03,1.532467820800348818867e-12,5.497421820456210200806e-16,5.497422316240411669096e-16,1.435700309000072803959e-03,4.867326259555484595608e-18,0,nan,9.963982899872737382320e-01
61274,1.434296554289846286339e-03,1.434273182398288960728e-03,1.527972757871597822060e-12,5.475940239710943312098e-16,5.475940735495144780388e-16,1.434296554289846278716e-03,5.315007208577709509789e-18,0,nan,9.964018006609211356708e-01
61334,1.432895541948108241553e-03,1.432872215692348087288e-03,1.523495257770370438144e-12,5.454563482687541313029e-16,5.454563978471742781319e-16,1.432895541948108234036e-03,5.246312230591164694812e-18,0,nan,9.964053044949242763859e-01
61338,1.432802238434935305424e-03,1.432778915216808043912e-03,1.523197380117920396361e-12,5.453142077574434830612e-16,5.453142573358636298902e-16,1.432802238434935297906e-03,5.246653868361671658586e-18,0,nan,9.964055378411600391933e-01
61394,1.431497263946457195460e-03,1.431473983192961928613e-03,1.519035234804912003657e-12,5.433290936173894636166e-16,5.433291431958096104456e-16,1.431497263946457187731e-03,5.399364594234102398581e-18,0,nan,9.964088015092525409643e-01
61454,1.430101712287799197392e-03,1.430078476903556989724e-03,1.514592603784702653497e-12,5.412121991138946189787e-16,5.412122486923147658077e-16,1.430101712287799189557e-03,5.478669590268640604581e-18,0,nan,9.964122917237976249558e-01
61495,1.429149649247748842309e-03,1.429126444789595820493e-03,1.511566765116338522421e-12,5.397715819266828565429e-16,5.397716315051030033719e-16,1.429149649247748834474e-03,5.482319340193911288375e-18,0,nan,9.964146728031132746830e-01
61514,1.428708879006195369360e-03,1.428685688858712314634e-03,1.510167280017040155641e-12,5.391056042700142989669e-16,5.391056538484344457959e-16,1.428708879006195361736e-03,5.335794182640931061640e-18,0,nan,9.964157751583739241986e-01
61574,1.427318756166710334275e-03,1.427295611124007930238e-03,1.505759179303649343979e-12,5.370092490091172504959e-16,5.370092985875373973249e-16,1.427318756166710326757e-03,5.266810496536264819033e-18,0,nan,9.964192518327189069171e-01
61634,1.425931335865261531010e-03,1.425908235795874175563e-03,1.501368217937317899995e-12,5.349230736629981037703e-16,5.349231232414182505993e-16,1.425931335865261522857e-03,5.717450702053300948129e-18,0,nan,9.964227217664934880973e-01
61652,1.425515635591873020256e-03,1.425492548988920758144e-03,1.500054259246078873350e-12,5.342991972721849642456e-16,5.342992468506051110746e-16,1.425515635591873012104e-03,5.719117990549187608111e-18,0,nan,9.964237614351445380327e-01
61694,1.424546610228469404342e-03,1.424523555001441906112e-03,1.496994312698558278179e-12,5.328470189687071352105e-16,5.328470685471272820394e-16,1.424546610228469396507e-03,5.500033979825825911246e-18,0,nan,9.964261849792823968683e-01
61754,1.423164571413508470512e-03,1.423141560898393574561e-03,1.492637380852295555685e-12,5.307810260654076910177e-16,5.307810756438278378467e-16,1.423164571413508462571e-03,5.579772037623175712218e-18,0,nan,9.964296414905945482757e-01
61810,1.421877085737558556753e-03,1.421854116836315630473e-03,1.488586152331778479024e-12,5.288617924144791599168e-16,5.288618419928993067458e-16,1.421877085737558548071e-03,6.106074706769038957098e-18,0,nan,9.964328615387427546309e-01
61814,1.421785211607959247078e-03,1.421762245674815174380e-03,1.488297340144580938399e-12,5.287250364912609981378e-16,5.287250860696811449668e-16,1.421785211607959238290e-03,6.180938411804599512767e-18,0,nan,9.964330913198634114762e-01
61874,1.420408523029661042189e-03,1.420385601549049043714e-03,1.483974108799330732330e-12,5.266789921803380961207e-16,5.266790417587582429497e-16,1.420408523029661032872e-03,6.559635674336726125187e-18,0,nan,9.964365344864473686632e-01
61934,1.419034497926565599364e-03,1.419011620769547524249e-03,1.479667605515090559539e-12,5.246428354595586343564e-16,5.246428850379787811854e-16,1.419034497926565590046e-03,6.565987249366698010440e-18,0,nan,9.964399710096300795208e-01
61969,1.418234210218693560023e-03,1.418211358857759128331e-03,1.477163171548010285283e-12,5.234596207208372144886e-16,5.234596702992573613176e-16,1.418234210218693550918e-03,6.420381145353723130033e-18,0,nan,9.964419725878356783825e-01
61994,1.417663128576591592474e-03,1.417640295614727470378e-03,1.475377749461824587259e-12,5.226165090456562731907e-16,5.226165586240764200197e-16,1.417663128576591583474e-03,6.348281818977078760757e-18,0,nan,9.964434009086208457874e-01
62054,1.416294407287479960565e-03,1.416271618392825597683e-03,1.471104460277729552896e-12,5.205999560421704267562e-16,5.206000056205905735852e-16,1.416294407287479951036e-03,6.728206090188037053525e-18,0,nan,9.964468242025549664397e-01
62114,1.414928326396650080604e-03,1.414905581441754670295e-03,1.466847658066073364508e-12,5.185931199364640967129e-16,5.185931695148842435419e-16,1.414928326396650070651e-03,7.034022108797603941112e-18,0,nan,9.964502409104940883243e-01
62128,1.414609953294529196997e-03,1.414587218573958098306e-03,1.465856767990550019490e-12,5.181262503116276728811e-16,5.181262998900478197101e-16,1.414609953294529187362e-03,6.811064599523292789557e-18,0,nan,9.964510371967305289178e-01
62174,1.413564878271056774234e-03,1.413542177128960520562e-03,1.462607263392058091284e-12,5.165959445967675542797e-16,5.165959941751877011087e-16,1.413564878271056764282e-03,7.040806745574482708176e-18,0,nan,9.964536510514265699070e-01
62234,1.412204055307048137638e-03,1.412181397851279893314e-03,1.458383197279707101454e-12,5.146083742692476053567e-16,5.146084238476677521857e-16,1.412204055307048127791e-03,6.972617005897432042418e-18,0,nan,9.964570546442678248568e-01
62287,1.411004172590073329637e-03,1.410981553619084254775e-03,1.454665458284596346937e-12,5.128606323674000545221e-16,5.128606819458202013511e-16,1.411004172590073319897e-03,6.903508212554652807507e-18,0,nan,9.964600557196046651189e-01
62294,1.410845849930224193757e-03,1.410823236034799111534e-03,1.454175381208776154940e-12,5.126303535751022095518e-16,5.126304031535223563808e-16,1.410845849930224184016e-03,6.904282912202070745729e-18,0,nan,9.964604517078606790194e-01
62354,1.409490254595296357992e-03,1.409467684134713555493e-03,1.449983737111688229686e-12,5.106618275076801959044e-16,5.106618770861003427334e-16,1.409490254595296348357e-03,6.835804464489994920514e-18,0,nan,9.964638422609757130791e-01
62414,1.408137261785947713230e-03,1.408114734635187951025e-03,1.445808187370491899418e-12,5.087027414296258430866e-16,5.087027910080459899156e-16,1.408137261785947704124e-03,6.466418033306670831761e-18,0,nan,9.964672263223116077690e-01
62446,1.407416727178288500213e-03,1.407394223075147647577e-03,1.443587781647886531854e-12,5.076617366745438995620e-16,5.076617862529640463910e-16,1.407416727178288491214e-03,6.394499149246558227948e-18,0,nan,9.964690285070422480257e-01
62474,1.406786864014694091783e-03,1.406764380049217465434e-03,1.441648654813843044738e-12,5.067530410700480875306e-16,5.067530906484682343596e-16,1.406786864014694082571e-03,6.547888338324931199818e-18,0,nan,9.964706039104954948273e-01
62535,1.405416612199737064255e-03,1.405394172012119332261e-03,1.437436137461685688101e-12,5.047804118016261510577e-16,5.047804613800462978867e-16,1.405416612199737055150e-03,6.478935928280919638143e-18,0,nan,9.964740311750636894564e-01
62595,1.404071425096558188509e-03,1.404049027844516828129e-03,1.433308673290580133209e-12,5.028494757043140151004e-16,5.028495252827341619294e-16,1.404071425096558179827e-03,6.183508583802643901460e-18,0,nan,9.964773957654281305498e-01
62606,1.403825086737326770428e-03,1.403802697343440057959e-03,1.432553686215826921242e-12,5.024964728865270920939e-16,5.024965224649472389229e-16,1.403825086737326761852e-03,6.109171770738206550000e-18,0,nan,9.964780119103437809342e-01
62655,1.402728810617517550226e-03,1.402706456177944799258e-03,1.429196996179331192042e-12,5.009277638001974764059e-16,5.009278133786176232349e-16,1.402728810617517541861e-03,5.962984641667100449817e-18,0,nan,9.964807539384023513974e-01
62715,1.401388761389558933882e-03,1.401366449639817225845e-03,1.425101030720522106455e-12,4.990152232623204341530e-16,4.990152728407405809820e-16,1.401388761389558925518e-03,5.968686623291008896852e-18,0,nan,9.964841057123295032702e-01
62767,1.400229454717208881932e-03,1.400207179866482335804e-03,1.421563845008055600230e-12,4.973650661772917341435e-16,4.973651157557118809725e-16,1.400229454717208873779e-03,5.822397243435478964071e-18,0,nan,9.964870054210742113211e-01
62775,1.400051270067773898273e-03,1.400029000885693619669e-03,1.421020701938546780601e-12,4.971118016163536690600e-16,4.971118511947738158890e-16,1.400051270067773890014e-03,5.898763432663181085949e-18,0,nan,9.964874511054828743243e-01
62835,1.398716329335267583088e-03,1.398694102599144843488e-03,1.416955935286727713115e-12,4.952174467379073162392e-16,4.952174963163274630682e-16,1.398716329335267574935e-03,5.828695888034111903167e-18,0,nan,9.964907901360662291729e-01
62895,1.397383931903025280583e-03,1.397361747491619695939e-03,1.412906656644455884380e-12,4.933321068498663553234e-16,4.933321564282865021524e-16,1.397383931903025272219e-03,5.985792567934498371755e-18,0,nan,9.964941228222141379961e-01
62928,1.396652194765054500195e-03,1.396630033580731861757e-03,1.410686128436625044359e-12,4.922989939025016861455e-16,4.922990434809218329745e-16,1.396652194765054491407e-03,6.292165551812047274812e-18,0,nan,9.964959531018281073183e-01
62955,1.396054070509779768829e-03,1.396031928302312256329e-03,1.408872792314352417535e-12,4.914557305197489034088e-16,4.914557800981690502378e-16,1.396054070509779759829e-03,6.446544768348852748123e-18,0,nan,9.964974491819923050001e-01
63015,1.394726737921879400624e-03,1.394704637798029987419e-03,1.404854269019451830312e-12,4.895882666570870921759e-16,4.895883162355072390049e-16,1.394726737921879392471e-03,5.845368770566499688796e-18,0,nan,9.965007692333978909669e-01
63075,1.393401926933156948912e-03,1.393379868773062592172e-03,1.400851013900406707800e-12,4.877296645108303220046e-16,4.877297140892504688336e-16,1.393401926933156940548e-03,6.002898512237717000396e-18,0,nan,9.965040829943598459963e-01
63089,1.393093166429690793761e-03,1.393071118043941080843e-03,1.399919110191616480785e-12,4.872972603721162082863e-16,4.872973099505363551153e-16,1.393093166429690785397e-03,6.004228974558227058572e-18,0,nan,9.965048553020406411299e-01
63135,1.392079630364799192086e-03,1.392057614049051612393e-03,1.396862954512713559177e-12,4.858798736667706679428e-16,4.858799232451908147718e-16,1.392079630364799183404e-03,6.236775195885459495620e-18,0,nan,9.965073904827392245204e-01
63195,1.390759841065217247008e-03,1.390737866474860773505e-03,1.392890018823959752023e-12,4.840388440449902408436e-16,4.840388936234103876726e-16,1.390759841065217237690e-03,6.699476174593095976301e-18,0,nan,9.965106917163295104567e-01
63250,1.389552230687942319976e-03,1.389530294241746542264e-03,1.389261385680321091670e-12,4.823588875544745008431e-16,4.823589371328946476721e-16,1.389552230687942310341e-03,6.933888170758109113427e-18,0,nan,9.965137123676027729982e-01
63255,1.389442551909917636720e-03,1.389420618926447064648e-03,1.388932135211091282812e-12,4.822065258973302888805e-16,4.822065754757504357095e-16,1.389442551909917627085e-03,6.934435512841798127599e-18,0,nan,9.965139867128569376971e-01
63315,1.388127755801374088731e-03,1.388105864306732549141e-03,1.384989232457701245731e-12,4.803828698048818319712e-16,4.803829193833019788002e-16,1.388127755801374079308e-03,6.788454087760820060473e-18,0,nan,9.965172754899808022508e-01
63375,1.386815445668900063545e-03,1.386793595545476905079e-03,1.381061239751338804396e-12,4.785678266754976344456e-16,4.785678762539177812746e-16,1.386815445668900054334e-03,6.642183954727702775841e-18,0,nan,9.965205580652937838722e-01
63412,1.386007423880212348304e-03,1.385985599210608059579e-03,1.378646379196786154738e-12,4.774528221852281890227e-16,4.774528717636483358517e-16,1.386007423880212339199e-03,6.569664798397712928534e-18,0,nan,9.965225792362625138764e-01
63435,1.385505614468522002954e-03,1.385483805599150685592e-03,1.377148086680838490732e-12,4.767613477413253039128e-16,4.767613973197454507418e-16,1.385505614468521993742e-03,6.648463351715848682768e-18,0,nan,9.965238344563222552212e-01
63495,1.384198255182853298842e-03,1.384176487450809299827e-03,1.373249703233669670689e-12,4.749633845563613274919e-16,4.749634341347814743209e-16,1.384198255182853289207e-03,6.960707932509912040429e-18,0,nan,9.965271046805265997516e-01
63555,1.382893360820968969369e-03,1.382871634109967700457e-03,1.369366019793305993385e-12,4.731738889940258358619e-16,4.731739385724459826909e-16,1.382893360820968959628e-03,7.043839510258173706469e-18,0,nan,9.965303687553015131190e-01
63575,1.382458942590002924501e-03,1.382437229526917285664e-03,1.368074713338922474455e-12,4.725792638946975456230e-16,4.725793134731176924520e-16,1.382458942590002914654e-03,7.122640469440330622550e-18,0,nan,9.965314554166836798947e-01
63615,1.381590924418281051105e-03,1.381569238612475787992e-03,1.365496967136614670336e-12,4.713928132447579157821e-16,4.713928628231780626111e-16,1.381590924418281041258e-03,7.127115441915065861687e-18,0,nan,9.965336266979763207982e-01
63675,1.380290939036414687957e-03,1.380269294020394511250e-03,1.361642476431265395450e-12,4.696201098136312630313e-16,4.696201593920514098603e-16,1.380290939036414678533e-03,6.826996593038917562343e-18,0,nan,9.965368785258152802497e-01
63735,1.378993397763084923026e-03,1.378971793421872670963e-03,1.357802479233158761029e-12,4.678557315179899930941e-16,4.678557810964101399231e-16,1.378993397763084913709e-03,6.756640339911223968542e-18,0,nan,9.965401242560178860148e-01
63738,1.378928584733633890966e-03,1.378906982423151637261e-03,1.357610858605384172717e-12,4.677677302959205551268e-16,4.677677798743407019558e-16,1.378928584733633881649e-03,6.756957918598176266329e-18,0,nan,9.965402863827726953031e-01
63795,1.377698293711974181858e-03,1.377676729931024414254e-03,1.353976907483873978575e-12,4.660996314851044187320e-16,4.660996810635245655610e-16,1.377698293711974172647e-03,6.686139732794281238996e-18,0,nan,9.965433639057191736715e-01
63855,1.376405620022610448458e-03,1.376384096687807422293e-03,1.350165693508135778285e-12,4.643517631498466068560e-16,4.643518127282667536850e-16,1.376405620022610439565e-03,6.461646056068888256078e-18,0,nan,9.965465974919900221099e-01
63901,1.375416211819510088491e-03,1.375394719416405030044e-03,1.347253444154083660278e-12,4.630172765454337486797e-16,4.630173261238538955087e-16,1.375416211819510079280e-03,6.697233333613853971986e-18,0,nan,9.965490724791318801964e-01
63915,1.375115369860246124545e-03,1.375093886857901781205e-03,1.346368770011300293868e-12,4.626120802523855299548e-16,4.626121298308056767838e-16,1.375115369860246115545e-03,6.544705456598590060643e-18,0,nan,9.965498250318374547779e-01
63975,1.373827536415737570346e-03,1.373806093632589533450e-03,1.342586070076859776577e-12,4.608805368359016272367e-16,4.608805864143217740657e-16,1.373827536415737560394e-03,7.244458905085037771718e-18,0,nan,9.965530465422049374033e-01
64036,1.372520709559226140601e-03,1.372499307549921429708e-03,1.338754837679490827378e-12,4.591284313984068855110e-16,4.591284809768270323400e-16,1.372520709559226130437e-03,7.405640801089126750751e-18,0,nan,9.965563155807579148629e-01
64065,1.371900302762638226250e-03,1.371878920096843978143e-03,1.336938543898698165854e-12,4.582983834470270617030e-16,4.582984330254472085320e-16,1.371900302762638216297e-03,7.254635858156817019789e-18,0,nan,9.965578675393894637598e-01
64096,1.371237729220633665539e-03,1.371216367203399550518e-03,1.335000619909589958006e-12,4.574131640326855818077e-16,4.574132136111057286366e-16,1.371237729220633656010e-03,6.949284178482251227330e-18,0,nan,9.965595249829555413602e-01
64156,1.369957145212891067864e-03,1.369935823075737300621e-03,1.331260426103216592146e-12,4.557058993244602236987e-16,4.557059489028803705277e-16,1.369957145212891058335e-03,6.955780105902550277275e-18,0,nan,9.965627284064039283543e-01
64216,1.368678950828497221624e-03,1.368657668459851308600e-03,1.327534190837944475223e-12,4.540065925113670206855e-16,4.540066420897871675145e-16,1.368678950828497212200e-03,6.884917410690035374043e-18,0,nan,9.965659258677942155267e-01
64229,1.368402323026230482713e-03,1.368381049259429262779e-03,1.326728673334284364664e-12,4.536394539268100356654e-16,4.536395035052301824944e-16,1.368402323026230473078e-03,7.041057745144573304600e-18,0,nan,9.965666178668837433077e-01
64276,1.367403139384960770849e-03,1.367381896673666027063e-03,1.323821849057244227689e-12,4.523151991228749707794e-16,4.523152487012951176084e-16,1.367403139384960760896e-03,7.278495158870696397685e-18,0,nan,9.965691173837554590821e-01
64336,1.366129704224683671095e-03,1.366108501059997284782e-03,1.320123336068098082869e-12,4.506316749781134410884e-16,4.506317245565335879174e-16,1.366129704224683661672e-03,6.897764911386683525646e-18,0,nan,9.965723029708549129914e-01
64394,1.364900969457332490283e-03,1.364879804416154232165e-03,1.316561191405516762467e-12,4.490117071964595246776e-16,4.490117567748796715066e-16,1.364900969457332481283e-03,6.593683546253995988958e-18,0,nan,9.965753767515209873406e-01
64396,1.364858638714845385431e-03,1.364837474986436493580e-03,1.316438587538632415201e-12,4.489559761837179325029e-16,4.489560257621380793319e-16,1.364858638714845376537e-03,6.516312894165085993063e-18,0,nan,9.965754826455983249778e-01
64456,1.363589936247287720246e-03,1.363568811845235495053e-03,1.312767539495767844591e-12,4.472880591316938416687e-16,4.472881087101139884977e-16,1.363589936247287711564e-03,6.367081098625883053737e-18,0,nan,9.965786564244302098451e-01
64516,1.362323590238400308942e-03,1.362302505053192054414e-03,1.309110128322886810880e-12,4.456278804972980741150e-16,4.456279300757182209440e-16,1.362323590238400299836e-03,6.683877639812645548790e-18,0,nan,9.965818243237341451934e-01
64559,1.361417488160032066647e-03,1.361396431013089506831e-03,1.306497336964251193292e-12,4.444428220227962687260e-16,4.444428716012164155550e-16,1.361417488160032057436e-03,6.766097381222800703852e-18,0,nan,9.965840910439372821845e-01
64576,1.361059594129006728350e-03,1.361038548051535988356e-03,1.305466290757518460360e-12,4.439753972369383224929e-16,4.439754468153584693460e-16,1.361059594129006718926e-03,6.923459912300444373670e-18,0,nan,9.965849863598330437165e-01
64636,1.359797941384251250744e-03,1.359776934305815926483e-03,1.301835963889040695630e-12,4.423305665860898619428e-16,4.423306161645100087959e-16,1.359797941384251242697e-03,5.917653464546603195288e-18,0,nan,9.965881425489894379134e-01
64696,1.358538625493486227107e-03,1.358517657305786706010e-03,1.298219085156399273927e-12,4.406933460572296947662e-16,4.406933956356498416193e-16,1.358538625493486219484e-03,5.611394760689676427335e-18,0,nan,9.965912929074057633903e-01
64724,1.357951742641723545098e-03,1.357930792566084329838e-03,1.296535793146585055090e-12,4.399319022751362720460e-16,4.399319518535564188991e-16,1.357951742641723537475e-03,5.613819906780002998316e-18,0,nan,9.965927610838023789326e-01
64756,1.357281639970160089994e-03,1.357260710565297384478e-03,1.294615592345843743785e-12,4.390636934377878775243e-16,4.390637430162080243774e-16,1.357281639970160082477e-03,5.538583286993542753468e-18,0,nan,9.965944374512246267672e-01
64816,1.356026978351705983105e-03,1.356006087622179879697e-03,1.291025423588680161657e-12,4.374415667881158849834e-16,4.374416163665360318364e-16,1.356026978351705975482e-03,5.621788243885134955926e-18,0,nan,9.965975761965290875702e-01
64876,1.354774634199431005370e-03,1.354753782038138224320e-03,1.287448517359040401630e-12,4.358269244394718439319e-16,4.358269740178919907850e-16,1.354774634199430997641e-03,5.705137554677385050286e-18,0,nan,9.966007091593429324263e-01
64890,1.354482753333897515269e-03,1.354461910156490564003e-03,1.286615807674844766084e-12,4.354512470257483532565e-16,4.354512966041685001096e-16,1.354482753333897507540e-03,5.706366968993180591583e-18,0,nan,9.966014393536746585945e-01
64936,1.353524601098406069352e-03,1.353503787398638434193e-03,1.283884812471667928575e-12,4.342197249920224844300e-16,4.342197745704426312831e-16,1.353524601098406061306e-03,5.945080711784433421165e-18,0,nan,9.966038363556309476318e-01
64996,1.352276872657356366863e-03,1.352256097312798984135e-03,1.280334248079719898543e-12,4.326199273128616536470e-16,4.326199768912818005001e-16,1.352276872657356358498e-03,6.185456930650046941699e-18,0,nan,9.966069578012991893355e-01
65056,1.351031442508552442006e-03,1.351010705413281891150e-03,1.276796763672585455858e-12,4.310274905340452405006e-16,4.310275401124653873537e-16,1.351031442508552433748e-03,6.112789810720596220471e-18,0,nan,9.966100735121952519874e-01
65116,1.349788304307701864668e-03,1.349767605356184397656e-03,1.273272299073720096247e-12,4.294423740506423631366e-16,4.294424236290625099897e-16,1.349788304307701856303e-03,6.196860891031568939347e-18,0,nan,9.966131835041085417740e-01
65176,1.348547451733841501473e-03,1.348526790820931252815e-03,1.269760794438495942093e-12,4.278645375188026615651e-16,4.278645870972228084182e-16,1.348547451733841493321e-03,6.045535963039817146568e-18,0,nan,9.966162877927705365561e-01
65223,1.347577042916028717176e-03,1.347556411726836256555e-03,1.267019129403428297917e-12,4.266336244278016734489e-16,4.266336740062218203020e-16,1.347577042916028709341e-03,5.814179458821859945750e-18,0,nan,9.966187155121522363776e-01
65236,1.347308878489230381475e-03,1.347288255510167587545e-03,1.266262190252067823682e-12,4.262939408538395590721e-16,4.262939904322597059252e-16,1.347308878489230373851e-03,5.658165434073950087306e-18,0,nan,9.966193863938550576782e-01
65296,1.346072578299243149675e-03,1.346051993149652378202e-03,1.262776427327255026063e-12,4.247305442283293358053e-16,4.247305938067494826583e-16,1.346072578299243142687e-03,5.191415327453823488833e-18,0,nan,9.966224793229785315326e-01
65356,1.344838544912264107867e-03,1.344817997488152497054e-03,1.259303446802438563736e-12,4.231743080702258743494e-16,4.231743576486460212025e-16,1.344838544912264101091e-03,5.038719037069598013696e-18,0,nan,9.966255665957002495502e-01
65390,1.344140263168550974736e-03,1.344119737076194308593e-03,1.257341076226001716735e-12,4.222956044234487140474e-16,4.222956540018688609004e-16,1.344140263168550968171e-03,4.883794884431387107299e-18,0,nan,9.966273135453183770163e-01
65416,1.343606772099581838755e-03,1.343586262297337346044e-03,1.255843190139473864656e-12,4.216251930609909353032e-16,4.216252426394110821563e-16,1.343606772099581832191e-03,4.885734038808712762744e-18,0,nan,9.966286482275226325843e-01
65476,1.342377253655284406596e-03,1.342356781371674067165e-03,1.252395599121618739304e-12,4.200831601337398180750e-16,4.200832097121599649280e-16,1.342377253655284400243e-03,4.732460332673817374345e-18,0,nan,9.966317242338914906847e-01
65537,1.341129547903843020017e-03,1.341109113658738249481e-03,1.248903472617574210348e-12,4.185226467624639087461e-16,4.185226963408840555992e-16,1.341129547903843013982e-03,4.500019970941389081580e-18,0,nan,9.966348457560257199559e-01
65558,1.340700546378007815392e-03,1.340680125203598058449e-03,1.247704269535792954359e-12,4.179870980263921822758e-16,4.179871476048123291288e-16,1.340700546378007809569e-03,4.343513939861879224432e-18,0,nan,9.966359190395745290981e-01
65597,1.339904556984266588357e-03,1.339884160050755528233e-03,1.245481248198479216610e-12,4.169947782155294446538e-16,4.169948277939495915069e-16,1.339904556984266582216e-03,4.583153953454153476862e-18,0,nan,9.966379104644838716879e-01
65657,1.338681801848984360837e-03,1.338661442124967142183e-03,1.242071515730433772109e-12,4.154738754048908740670e-16,4.154739249833110209200e-16,1.338681801848984354802e-03,4.508248144444191016257e-18,0,nan,9.966409695937429792005e-01
65717,1.337461276382618021468e-03,1.337440953766366953253e-03,1.238674218267090225525e-12,4.139599002560950890530e-16,4.139599498345152359061e-16,1.337461276382618015645e-03,4.354033731820272218789e-18,0,nan,9.966440231590240451747e-01
65726,1.337278389494685729623e-03,1.337258072435848493266e-03,1.238165692661914601318e-12,4.137333991529552325554e-16,4.137334487313753794085e-16,1.337278389494685723906e-03,4.275454115524124554233e-18,0,nan,9.966444807148612518256e-01
65777,1.336242974492071600702e-03,1.336222688882229475320e-03,1.235289299173334819310e-12,4.124528149372672100033e-16,4.124528645156873568563e-16,1.336242974492071595090e-03,4.199530611334215344237e-18,0,nan,9.966470711754927436113e-01
65837,1.335026890106430079448e-03,1.335006641402008487755e-03,1.231916702123304977141e-12,4.109525818573459004656e-16,4.109526314357660473187e-16,1.335026890106430073837e-03,4.203355990164644742044e-18,0,nan,9.966501136582596681135e-01
65894,1.333873658394383868745e-03,1.333853444656905668992e-03,1.228724097192873957890e-12,4.095336732943350066944e-16,4.095337228727551535474e-16,1.333873658394383862710e-03,4.524498786827755622003e-18,0,nan,9.966529989050105766617e-01
65897,1.333813017176858548109e-03,1.333792805277236203674e-03,1.228556371098421017467e-12,4.094591636643331115261e-16,4.094592132427532583792e-16,1.333813017176858542180e-03,4.445323710612661461696e-18,0,nan,9.966531506223805805486e-01
65957,1.332601349676501915230e-03,1.332581174481422987376e-03,1.225208250385432168222e-12,4.079725232435581267979e-16,4.079725728219782736510e-16,1.332601349676501908877e-03,4.767177450292561498689e-18,0,nan,9.966561820828566636669e-01
66017,1.331391881600385161427e-03,1.331371743009957617695e-03,1.221872284574476771467e-12,4.064926237159557720713e-16,4.064926732943759189244e-16,1.331391881600385154862e-03,4.930558336685991550875e-18,0,nan,9.966592080546347632046e-01
66063,1.330466108503409300573e-03,1.330445997909124953919e-03,1.219322907926997120790e-12,4.053625762655899561610e-16,4.053626258440101030140e-16,1.330466108503409293903e-03,5.013569618192587306869e-18,0,nan,9.966615242585662882827e-01
66077,1.330184606965314137540e-03,1.330164504880008095039e-03,1.218548418557156559436e-12,4.050194284363586689414e-16,4.050194780147788157945e-16,1.330184606965314130870e-03,5.014630619463747855411e-18,0,nan,9.966622285526076383878e-01
66137,1.328979519809776900114e-03,1.328959454130422985884e-03,1.215236597524624884842e-12,4.035529009918033982960e-16,4.035529505702235451491e-16,1.328979519809776893656e-03,4.859838790998444969700e-18,0,nan,9.966652435916142027347e-01
66197,1.327776614193845584750e-03,1.327756584821633304689e-03,1.211936766965688799835e-12,4.020930051998504537508e-16,4.020930547782706006039e-16,1.327776614193845577974e-03,5.103466581348538710972e-18,0,nan,9.966682531864397709821e-01
66232,1.327075924343879213181e-03,1.327055916105343787304e-03,1.210017381501808519512e-12,4.012444475482812211315e-16,4.012444971267013679846e-16,1.327075924343879206511e-03,5.026377419155973242949e-18,0,nan,9.966700062751289217948e-01
66257,1.326575884199078809805e-03,1.326555891035554927133e-03,1.208648872664924854824e-12,4.006397051069178549599e-16,4.006397546853380018130e-16,1.326575884199078803029e-03,5.108085906540941674795e-18,0,nan,9.966712573518162975018e-01
66317,1.325377323928424610863e-03,1.325357366875491532734e-03,1.205372860700808529513e-12,3.991929649866283021871e-16,3.991930145650484490402e-16,1.325377323928424603769e-03,5.352363289443046833789e-18,0,nan,9.966742561024226185651e-01
66377,1.324180927506123898884e-03,1.324161006466038071897e-03,1.202108677443857158087e-12,3.977527493381697460633e-16,3.977527989165898929163e-16,1.324180927506123892107e-03,5.117324556846152557922e-18,0,nan,9.966772494528846881032e-01
66402,1.323683066239971349177e-03,1.323663160176474468655e-03,1.200752079506809405070e-12,3.971545767151822588599e-16,3.971546262936024057129e-16,1.323683066239971342401e-03,5.119249275646417910566e-18,0,nan,9.966784950919179463576e-01
66437,1.322986689077614444888e-03,1.322966803952984759382e-03,1.198856269554786269276e-12,3.963190228846692575506e-16,3.963190724630894044036e-16,1.322986689077614438642e-03,4.721792016181037906104e-18,0,nan,9.966802374177758220859e-01
66497,1.321794602809435378903e-03,1.321774753503221582037e-03,1.195615583982679203834e-12,3.948917505715800702088e-16,3.948918001500002170619e-16,1.321794602809435372550e-03,4.806153006605319979746e-18,0,nan,9.966832200116169318961e-01
66557,1.320604662889132206646e-03,1.320584849304643323534e-03,1.192386567963169912605e-12,3.934708975650816812773e-16,3.934709471435018281304e-16,1.320604662889132200082e-03,4.970833077977654357964e-18,0,nan,9.966861972488767571626e-01
66572,1.320307512596757478968e-03,1.320287707927632640922e-03,1.191581131169699574235e-12,3.931166832689114063558e-16,3.931167328473315532089e-16,1.320307512596757472404e-03,4.971951820761721324242e-18,0,nan,9.966869407229164951165e-01
66617,1.319416863525162339839e-03,1.319397085566055103678e-03,1.189169169016638841493e-12,3.920564292504928948862e-16,3.920564788289130417392e-16,1.319416863525162333275e-03,4.975308049104404423616e-18,0,nan,9.966891691439721017364e-01
66677,1.318231198946801135158e-03,1.318211456517078425617e-03,1.185963334946421777119e-12,3.906483112306976897699e-16,3.906483608091178366230e-16,1.318231198946801128700e-03,4.899463939234748787679e-18,0,nan,9.966921357112680682580e-01
66737,1.317047663404048439185e-03,1.317027956408057729266e-03,1.182769013837031563341e-12,3.892465093245837951816e-16,3.892465589030039420347e-16,1.317047663404048432303e-03,5.225431765053640843107e-18,0,nan,9.966950969650782888752e-01
66742,1.316949131364710986069e-03,1.316929427317224391726e-03,1.182503338472901508541e-12,3.891299765351601001835e-16,3.891300261135802470365e-16,1.316949131364710979186e-03,5.225822723547000337821e-18,0,nan,9.966953434968317402298e-01
66797,1.315866251167535635433e-03,1.315846579509967446586e-03,1.179586154052392569015e-12,3.878509895654938616430e-16,3.878510391439140084961e-16,1.315866251167535628551e-03,5.230123266961847375565e-18,0,nan,9.966980529196651525468e-01
66857,1.314686956528433193666e-03,1.314667320114319559381e-03,1.176414704234087828610e-12,3.864617181996891174741e-16,3.864617677781092643271e-16,1.314686956528433186784e-03,5.234814768843679319456e-18,0,nan,9.967010035892400389044e-01
66913,1.313588187056942902543e-03,1.313568583451337922769e-03,1.173464933661222003830e-12,3.851706727709775048704e-16,3.851707223493976517235e-16,1.313588187056942895979e-03,4.997384572959974462605e-18,0,nan,9.967037527917475171627e-01
66917,1.313509773798358713040e-03,1.313490172533071650372e-03,1.173254613299618725028e-12,3.850786616848253925851e-16,3.850787112632455394382e-16,1.313509773798358706476e-03,4.997682904359238421042e-18,0,nan,9.967039489879635417611e-01
66977,1.312334697309285461809e-03,1.312315131098535451696e-03,1.170105830440677138977e-12,3.837017866884414063268e-16,3.837018362668615531798e-16,1.312334697309285455245e-03,5.002157875334856708596e-18,0,nan,9.967068891299457001004e-01
67038,1.311142189579801726591e-03,1.311122658911518535043e-03,1.166916108122505735351e-12,3.823082665458976308950e-16,3.823083161243177777481e-16,1.311142189579801720026e-03,5.006707429134468991444e-18,0,nan,9.967098728998972555974e-01
67085,1.310224849341501808373e-03,1.310205345992383493903e-03,1.164466356507436210945e-12,3.812388835215823607475e-16,3.812389331000025076006e-16,1.310224849341501801809e-03,5.010212823028080824523e-18,0,nan,9.967121681833719839660e-01
67098,1.309971343518149564918e-03,1.309951847715276286865e-03,1.163789976441480155757e-12,3.809437570680456731320e-16,3.809438066464658199851e-16,1.309971343518149558459e-03,4.930356877478179953084e-18,0,nan,9.967128024834996090375e-01
67158,1.308802586721356419767e-03,1.308783125690615441095e-03,1.160675001208110651718e-12,3.795853298121873977090e-16,3.795853793906075445621e-16,1.308802586721356413097e-03,5.096555070491878204117e-18,0,nan,9.967157268526218783151e-01
67218,1.307635913602245865885e-03,1.307616487250692012051e-03,1.157571132698260666480e-12,3.782329522739042759154e-16,3.782330018523244227685e-16,1.307635913602245859321e-03,5.020132341835944751762e-18,0,nan,9.967186460211732865417e-01
67257,1.306878690809011723618e-03,1.306859286949244483823e-03,1.155559550708542841851e-12,3.773571357256968927316e-16,3.773571853041170395847e-16,1.306878690809011716947e-03,5.104057864390131385264e-18,0,nan,9.967205406984928296645e-01
67278,1.306471318593545654840e-03,1.306451926828564711321e-03,1.154478321453500528875e-12,3.768865921512581093057e-16,3.768866417296782561587e-16,1.306471318593545648382e-03,4.943565259256467227260e-18,0,nan,9.967215600030136233353e-01
67338,1.305308796147799156566e-03,1.305289438877106396820e-03,1.151396518279452443558e-12,3.755462173433508063349e-16,3.755462669217709531880e-16,1.305308796147799149896e-03,5.110196513892435663822e-18,0,nan,9.967244688119534572700e-01
67398,1.304148340737277275662e-03,1.304129017868915997458e-03,1.148325674244147263662e-12,3.742117959488956770910e-16,3.742118455273158239441e-16,1.304148340737277269098e-03,5.033557254314873629650e-18,0,nan,9.967273724617543568366e-01
67429,1.303549580173208536314e-03,1.303530275043463437809e-03,1.146743349336392893247e-12,3.735246670475123374582e-16,3.735247166259324843112e-16,1.303549580173208529750e-03,5.035869322552788599189e-18,0,nan,9.967288706639479260209e-01
67458,1.302989946853890837485e-03,1.302970658296230906529e-03,1.145265740676392937120e-12,3.728832962648001389205e-16,3.728833458432202857736e-16,1.302989946853890830603e-03,5.281807977919042864051e-18,0,nan,9.967302709661291074453e-01
67518,1.301833609009103438088e-03,1.301814354670839839817e-03,1.142216669164154529325e-12,3.715606867847597323675e-16,3.715607363631798792206e-16,1.301833609009103431523e-03,5.042507195844659982692e-18,0,nan,9.967331643387419238753e-01
67578,1.300679321733844762792e-03,1.300660101523996161564e-03,1.139178411552945751620e-12,3.702439361978633516336e-16,3.702439857762834984867e-16,1.300679321733844756122e-03,5.128385104743413271945e-18,0,nan,9.967360525932086735119e-01
67602,1.300218179761829473194e-03,1.300198973177944327876e-03,1.137966125662915085763e-12,3.697188694765119129317e-16,3.697189190549320597848e-16,1.300218179761829466417e-03,5.211635772755969913702e-18,0,nan,9.967372064649552580382e-01
67638,1.299527079578424359500e-03,1.299507893406331665523e-03,1.136150919944231872750e-12,3.689330133872095811540e-16,3.689330629656297280071e-16,1.299527079578424352936e-03,5.051457137276738349284e-18,0,nan,9.967389357430970818572e-01
67698,1.298376877112445874705e-03,1.298357724887770818691e-03,1.133134146693843948904e-12,3.676278874285340497205e-16,3.676279370069541965736e-16,1.298376877112445868035e-03,5.137479400020096660850e-18,0,nan,9.967418138019269495333e-01
67758,1.297228708924721741390e-03,1.297209590557445456520e-03,1.130128044410404268976e-12,3.663285275888476980309e-16,3.663285771672678448840e-16,1.297228708924721734402e-03,5.386884954651040762264e-18,0,nan,9.967446867831703609364e-01
67775,1.296903763701359366622e-03,1.296884654910690840288e-03,1.129278248941985702129e-12,3.659614197156763735801e-16,3.659614692940965204332e-16,1.296903763701359359846e-03,5.224954825248534452103e-18,0,nan,9.967454998732480240999e-01
67818,1.296082569623188320832e-03,1.296063485023609932547e-03,1.127132565953762927115e-12,3.650349033250858670760e-16,3.650349529035060139290e-16,1.296082569623188314162e-03,5.146573695198218953453e-18,0,nan,9.967475547002518946813e-01
67878,1.294938453834821495138e-03,1.294919402913556718242e-03,1.124147664433445444650e-12,3.637469842827681127281e-16,3.637470338611882595812e-16,1.294938453834821488361e-03,5.232884665651270259588e-18,0,nan,9.967504175665488389230e-01
67938,1.293796356205552702343e-03,1.293777338873532445202e-03,1.121173293207111332131e-12,3.624647402946686444824e-16,3.624647898730887913355e-16,1.293796356205552695143e-03,5.564847989506691252195e-18,0,nan,9.967532753953913903628e-01
67949,1.293587190132905590236e-03,1.293568178949276768051e-03,1.120629130393396842569e-12,3.622302754461094813189e-16,3.622303250245296281720e-16,1.293587190132905583248e-03,5.402049330845658173570e-18,0,nan,9.967537987853047060766e-01
67998,1.292656271400185418757e-03,1.292637287568654395748e-03,1.118209405879023525231e-12,3.611881413794973052690e-16,3.611881909579174521221e-16,1.292656271400185411663e-03,5.487847844942384293466e-18,0,nan,9.967561282000628652879e-01
68058,1.291518194102312083240e-03,1.291499243682827433455e-03,1.115255956298528603488e-12,3.599171577405909938264e-16,3.599172073190111406795e-16,1.291518194102312076358e-03,5.328722992729282094077e-18,0,nan,9.967589759937999081179e-01
68118,1.290382119014231456541e-03,1.290363201918661370641e-03,1.112312898558547700573e-12,3.586517597646154369987e-16,3.586518093430355838518e-16,1.290382119014231449236e-03,5.661624616783586491393e-18,0,nan,9.967618187897926934453e-01
68123,1.290287536302136348100e-03,1.290268621979590687984e-03,1.112068111389848821425e-12,3.585465611400339302138e-16,3.585466107184540770669e-16,1.290287536302136340795e-03,5.662039634208814436006e-18,0,nan,9.967620554642784824729e-01
68178,1.289248040856866418760e-03,1.289229156997388772602e-03,1.109380186994078017941e-12,3.573919180202772228088e-16,3.573919675986973696619e-16,1.289248040856866411242e-03,5.830854241116901260840e-18,0,nan,9.967646566011851278605e-01
68238,1.288115954369682199539e-03,1.288097103658783195012e-03,1.106457776180704877165e-12,3.561376032570460063667e-16,3.561376528354661532198e-16,1.288115954369682192657e-03,5.342797496680996128241e-18,0,nan,9.967674894410750560040e-01
68297,1.287004673062239172179e-03,1.286985854862402075686e-03,1.103594073059080287057e-12,3.549095551225568098173e-16,3.549096047009769566704e-16,1.287004673062239165403e-03,5.265142947702960368165e-18,0,nan,9.967702702317183622790e-01
68298,1.286985854310605039189e-03,1.286967036661077852446e-03,1.103545620933124212843e-12,3.548887864038867958300e-16,3.548888359823069426830e-16,1.286985854310605032518e-03,5.182950874934608679215e-18,0,nan,9.967703173225144621197e-01
68358,1.285857735455941276386e-03,1.285838950780884712977e-03,1.100643676303675417044e-12,3.536454385680022314606e-16,3.536454881464223783137e-16,1.285857735455941269504e-03,5.352180499191001315044e-18,0,nan,9.967731402585096700899e-01
68418,1.284731592600296860995e-03,1.284712840813114018183e-03,1.097751897580884471181e-12,3.524075310335847696684e-16,3.524075806120049165215e-16,1.284731592600296854113e-03,5.356872000408842476091e-18,0,nan,9.967759582620215399475e-01
68472,1.283719749221803526972e-03,1.283701026959917105516e-03,1.095157951815717218027e-12,3.512980421183957247946e-16,3.512980916968158716476e-16,1.283719749221803520090e-03,5.361094351483783752527e-18,0,nan,9.967784902585846429899e-01
68478,1.283607420556497291340e-03,1.283588701570894227418e-03,1.094870240288017276679e-12,3.511750352605786884773e-16,3.511750848389988353304e-16,1.283607420556497284458e-03,5.361563501601988811943e-18,0,nan,9.967787713459656699167e-01
68539,1.282466527339493049911e-03,1.282447841614010417823e-03,1.091950885638388120241e-12,3.499275164590234682783e-16,3.499275660374436151314e-16,1.282466527339493043241e-03,5.201215250011619816867e-18,0,nan,9.967816262846691864152e-01
68599,1.281346314061666319736e-03,1.281327660964653515103e-03,1.089089505554974227004e-12,3.487058483010737968621e-16,3.487058978794939437152e-16,1.281346314061666313383e-03,4.957868949784577163557e-18,0,nan,9.967844294865884467055e-01
68648,1.280432923882918989172e-03,1.280414297369135071026e-03,1.086760123445409534244e-12,3.477121052923621065408e-16,3.477121548707822533939e-16,1.280432923882918982925e-03,4.878715526196255460002e-18,0,nan,9.967867151469155511528e-01
68659,1.280228056057285895142e-03,1.280209435503354916745e-03,1.086238114137665473891e-12,3.474895068610938018629e-16,3.474895564395139487160e-16,1.280228056057285888789e-03,4.962199566202124014828e-18,0,nan,9.967872278076297942197e-01
68719,1.279111748211560917433e-03,1.279093160115621449969e-03,1.083396667838227591492e-12,3.462784642926866480178e-16,3.462785138711067948708e-16,1.279111748211560911080e-03,4.966530182597094630424e-18,0,nan,9.967900212605289982657e-01
68779,1.277997385427524708606e-03,1.277978829704782826413e-03,1.080565123336059863714e-12,3.450726929191418993354e-16,3.450727424975620461885e-16,1.277997385427524702359e-03,4.888013118986717368562e-18,0,nan,9.967928098579775479248e-01
68824,1.277162886730097428924e-03,1.277144355231785291431e-03,1.078447937081477745938e-12,3.441718070564050466989e-16,3.441718566348251935520e-16,1.277162886730097422995e-03,4.642501510485189580242e-18,0,nan,9.967948981272843190062e-01
68839,1.276884962625957195525e-03,1.276866439191914073078e-03,1.077743437536808146234e-12,3.438721652322548185719e-16,3.438722148106749654250e-16,1.276884962625957189807e-03,4.477672273787570955156e-18,0,nan,9.967955936126228385350e-01
68899,1.275774474745307740134e-03,1.275755983515758369744e-03,1.074931567570987537148e-12,3.426768538911549039712e-16,3.426769034695750508243e-16,1.275774474745307734840e-03,4.149601693039240790595e-18,0,nan,9.967983725370683691785e-01
68959,1.274665916741618371169e-03,1.274647457632650286717e-03,1.072129470792614616602e-12,3.414867317211435782904e-16,3.414867812995637251434e-16,1.274665916741618366193e-03,3.904017907562630010477e-18,0,nan,9.968011466438739310073e-01
69000,1.273909509466592099705e-03,1.273891072258576462118e-03,1.070220303767802667866e-12,3.406764521644600816307e-16,3.406765017428802284838e-16,1.273909509466592094411e-03,4.155676585345569688748e-18,0,nan,9.968030395191528082992e-01
69019,1.273559283588447414609e-03,1.273540856516439422264e-03,1.069337104777849190525e-12,3.403017717125409515540e-16,3.403018212909610984071e-16,1.273559283588447409633e-03,3.907410223650899388415e-18,0,nan,9.968039159455557929670e-01
69079,1.272454570276793522865e-03,1.272436175158414438479e-03,1.066554427323645458684e-12,3.391219470195415817302e-16,3.391219965979617285832e-16,1.272454570276793517995e-03,3.827593975046805598580e-18,0,nan,9.968066804545868908822e-01
69139,1.271351771815020100915e-03,1.271333408567227493872e-03,1.063781396446412535572e-12,3.379472309590791553983e-16,3.379472805374993022513e-16,1.271351771815020096150e-03,3.747633372550706027720e-18,0,nan,9.968094401833970219615e-01
69177,1.270654320933039129499e-03,1.270635977827130481279e-03,1.062030114010658842100e-12,3.372058743714638725175e-16,3.372059239498840193706e-16,1.270654320933039124734e-03,3.749690415255371377497e-18,0,nan,9.968111855448324087805e-01
69199,1.270250883228780120799e-03,1.270232551768819064215e-03,1.061017970380684247807e-12,3.367775970097000039821e-16,3.367776465881201508352e-16,1.270250883228780115928e-03,3.834234253262101761318e-18,0,nan,9.968121951443730214149e-01
69259,1.269151899560941329774e-03,1.269133599806343157589e-03,1.058264107577798140298e-12,3.356130188104453903309e-16,3.356130683888655371840e-16,1.269151899560941325010e-03,3.754129296858573384517e-18,0,nan,9.968149453498589549535e-01
69319,1.268054815871511844932e-03,1.268036547740092914916e-03,1.055519766704583615747e-12,3.344534701597424799196e-16,3.344535197381626267727e-16,1.268054815871511840168e-03,3.757377258987688665429e-18,0,nan,9.968176908121562980079e-01
69354,1.267415725848211817850e-03,1.267397476125807489169e-03,1.053923282114779832352e-12,3.337793790905774534788e-16,3.337794286689976003319e-16,1.267415725848211813086e-03,3.759271903555386745626e-18,0,nan,9.968192901462756732103e-01
69379,1.266959627237566135115e-03,1.266941390647426598877e-03,1.052784906642059143192e-12,3.332989250143039297201e-16,3.332989745927240765732e-16,1.266959627237566130033e-03,4.011333569173664791076e-18,0,nan,9.968204315435241255183e-01
69439,1.265866328753171381463e-03,1.265848123622693960271e-03,1.050059486484138447920e-12,3.321493574880360116135e-16,3.321494070664561584666e-16,1.265866328753171376804e-03,3.680231556903223668205e-18,0,nan,9.968231675561792847016e-01
69499,1.264774915529314226635e-03,1.264756741777162993917e-03,1.047343465536345647175e-12,3.310047418509552095333e-16,3.310047914293753563864e-16,1.264774915529314221976e-03,3.683407342047871002639e-18,0,nan,9.968258988622965901540e-01
69532,1.264175440082565449388e-03,1.264157283553925729392e-03,1.045853645751929567778e-12,3.303773047209149814794e-16,3.303773542993351283325e-16,1.264175440082565444729e-03,3.685154023870599387706e-18,0,nan,9.968273990788969688283e-01
69559,1.263685382693827894830e-03,1.263667240238947065020e-03,1.044636803314539214392e-12,3.298650525281132014816e-16,3.298651021065333483347e-16,1.263685382693827890172e-03,3.686583127176506083668e-18,0,nan,9.968286254740089934743e-01
69619,1.262597725391319692644e-03,1.262579614152932415748e-03,1.041939459543644748602e-12,3.287302640985301676054e-16,3.287303136769503144585e-16,1.262597725391319687986e-03,3.689758912289166811865e-18,0,nan,9.968313474034077663853e-01
69679,1.261511938783098883052e-03,1.261493858680706046310e-03,1.039251394156396455228e-12,3.276003512941363467660e-16,3.276004008725564936191e-16,1.261511938783098878393e-03,3.692934697385890965172e-18,0,nan,9.968340646625426806036e-01
69710,1.260951680398352938640e-03,1.260933616351441505033e-03,1.037866182585605001441e-12,3.270184650476708755050e-16,3.270185146260910223581e-16,1.260951680398352934087e-03,3.610607894232369057940e-18,0,nan,9.968354667538756497974e-01
69739,1.260428018047104930811e-03,1.260409969000483965438e-03,1.036572567292087276836e-12,3.264752889987217712083e-16,3.264753385771419180614e-16,1.260428018047104926364e-03,3.528105460536410919668e-18,0,nan,9.968367772634221846725e-01
69799,1.259345958377836118757e-03,1.259327940307039813993e-03,1.033902939295327611929e-12,3.253550522468941110573e-16,3.253551018253142579103e-16,1.259345958377836113993e-03,3.783360955430127331285e-18,0,nan,9.968394852180135835059e-01
69859,1.258265754986278528228e-03,1.258247767811633850568e-03,1.031242470714812544845e-12,3.242396162230445548285e-16,3.242396658014647016815e-16,1.258265754986278523145e-03,4.039049511906349035825e-18,0,nan,9.968421885382432085540e-01
69889,1.257726347902565579811e-03,1.257708376146204687224e-03,1.029915658932616887548e-12,3.236836907699375525615e-16,3.236837403483576994146e-16,1.257726347902565574411e-03,4.293330618183473774312e-18,0,nan,9.968435384641881752952e-01
69919,1.257187403099835388671e-03,1.257169446741942307568e-03,1.028591122302097532058e-12,3.231289562603216636499e-16,3.231290058387418105030e-16,1.257187403099835383165e-03,4.379390171725841026673e-18,0,nan,9.968448872359965975097e-01
69979,1.256110897962256788315e-03,1.256092972341987107905e-03,1.025948855010382475841e-12,3.220230478396131263229e-16,3.220230974180332731759e-16,1.256110897962256782598e-03,4.551725809593544395252e-18,0,nan,9.968475813231186695700e-01
70040,1.255018339360408127485e-03,1.255000444909217193702e-03,1.023271819297464591180e-12,3.209035534791364113596e-16,3.209036030575565582126e-16,1.255018339360408122297e-03,4.133865330268063067183e-18,0,nan,9.968503155973235878946e-01
70068,1.254517473228064172701e-03,1.254499593056775664243e-03,1.022046134497093310686e-12,3.203913163483858524554e-16,3.203913659268059993084e-16,1.254517473228064167831e-03,3.882320932668913617217e-18,0,nan,9.968515690856973000757e-01
70100,1.253945544098337002350e-03,1.253927680226016414998e-03,1.020647747642058222444e-12,3.198071533489867914226e-16,3.198072029274069382757e-16,1.253945544098336997480e-03,3.884091673386318151346e-18,0,nan,9.968530004222045609683e-01
70160,1.252874581335440216048e-03,1.252856747963674796108e-03,1.018032640525936515155e-12,3.187154316797391371818e-16,3.187154812581592840349e-16,1.252874581335440211284e-03,3.802902859779380318233e-18,0,nan,9.968556806719420418481e-01
70220,1.251805446380426823802e-03,1.251787643431168594409e-03,1.015426459700154440694e-12,3.176283645355982903561e-16,3.176284141140184372092e-16,1.251805446380426819143e-03,3.721569692294554009074e-18,0,nan,9.968583563582195285072e-01
70247,1.251324930726735404335e-03,1.251307141442213188883e-03,1.014256580384817229759e-12,3.171406965149859891971e-16,3.171407460934061360502e-16,1.251324930726735399465e-03,3.892226013497236503492e-18,0,nan,9.968595589313193561449e-01
70280,1.250738134558005524505e-03,1.250720361953472571902e-03,1.012829167111435823185e-12,3.165459281235169160403e-16,3.165459777019370628933e-16,1.250738134558005519847e-03,3.724745477233704724141e-18,0,nan,9.968610274926807603580e-01
70340,1.249672641208816509296e-03,1.249654898871491850349e-03,1.010240724901006527341e-12,3.154680987922233963295e-16,3.154681483706435431826e-16,1.249672641208816504849e-03,3.558470295695630461162e-18,0,nan,9.968636940869298846226e-01
70400,1.248608961689363660274e-03,1.248591249541994115499e-03,1.007661095403435595668e-12,3.143948530312571672796e-16,3.143949026096773141327e-16,1.248608961689363656039e-03,3.391906406423143309545e-18,0,nan,9.968663561525316280706e-01
70427,1.248130896433991515517e-03,1.248113197846967951574e-03,1.006503127285810620572e-12,3.139133815967360905815e-16,3.139134311751562374346e-16,1.248130896433991511600e-03,3.138715171817173994757e-18,0,nan,9.968675526076534555773e-01
70460,1.247547091371947093120e-03,1.247529409337542165205e-03,1.005090241145484264109e-12,3.133261674700114317925e-16,3.133262170484315786456e-16,1.247547091371947088673e-03,3.564533157778217327170e-18,0,nan,9.968690137010114621428e-01
70520,1.246487025644596044868e-03,1.246469373646426803241e-03,1.002528124844962803992e-12,3.122620188767831883639e-16,3.122620684552033352169e-16,1.246487025644596040209e-03,3.737448616835387665743e-18,0,nan,9.968716667438557686178e-01
70580,1.245428759911002102832e-03,1.245411137872600073834e-03,9.999747094095951299077e-13,3.112023841578305132680e-16,3.112024337362506601210e-16,1.245428759911002097961e-03,3.910652783592589304623e-18,0,nan,9.968743152925120056028e-01
70608,1.244935517277005081886e-03,1.244917909193731559762e-03,9.987860827781071529918e-13,3.107094262389981244987e-16,3.107094758174182713518e-16,1.244935517277005077227e-03,3.742106434627544956549e-18,0,nan,9.968755497470855486035e-01
70640,1.244372289590452774140e-03,1.244354697435608836708e-03,9.974299579358911109184e-13,3.101472403564370348872e-16,3.101472899348571817403e-16,1.244372289590452769375e-03,3.828886554419778418741e-18,0,nan,9.968769593583888735796e-01
70700,1.243317610117765393130e-03,1.243300047770528680406e-03,9.948938337080265287849e-13,3.090965646519835384362e-16,3.090966142304036852893e-16,1.243317610117765389318e-03,3.065707612943178111381e-18,0,nan,9.968795989528564792273e-01
70760,1.242264716943221364383e-03,1.242247184327898170403e-03,9.923663001967306279945e-13,3.080503343590266418338e-16,3.080503839374467886868e-16,1.242264716943221360571e-03,3.068305982338034772422e-18,0,nan,9.968822340872465010884e-01
70789,1.241756457567708648793e-03,1.241738939295752258768e-03,9.911477277412881283516e-13,3.075462432437810034132e-16,3.075462928222011502663e-16,1.241756457567708645193e-03,2.899030646381387554488e-18,0,nan,9.968835061400737027645e-01
70820,1.241213605532500737048e-03,1.241196102573653429369e-03,9.898473210581811796892e-13,3.070085269263844785654e-16,3.070085765048046254185e-16,1.241213605532500733660e-03,2.729692757084819385754e-18,0,nan,9.968848647728523417908e-01
70880,1.240164271366617116716e-03,1.240146797989063054541e-03,9.873368601329070457871e-13,3.059711199362293394610e-16,3.059711695146494863141e-16,1.240164271366617113011e-03,2.988127645504524660407e-18,0,nan,9.968874910209293037974e-01
70940,1.239116709941852900753e-03,1.239099266070663358348e-03,9.848348814446981295041e-13,3.049380911031871988764e-16,3.049381406816073457295e-16,1.239116709941852896835e-03,3.161548342960344668266e-18,0,nan,9.968901128426947368024e-01
70970,1.238593592604138015940e-03,1.238576163458111516630e-03,9.835870617467713262847e-13,3.044232115674018674459e-16,3.044232611458220142990e-16,1.238593592604138012128e-03,3.077400275122024885413e-18,0,nan,9.968914220972057154573e-01
71000,1.238070916769694846613e-03,1.238053502330193942241e-03,9.823413491995227089245e-13,3.039094182734440816349e-16,3.039094678518642284880e-16,1.238070916769694842590e-03,3.249738318670446650608e-18,0,nan,9.968927302493282047537e-01
71060,1.237026887376769963208e-03,1.237009502294533593662e-03,9.798562277844520628002e-13,3.028850794238592045471e-16,3.028851290022793514002e-16,1.237026887376769959185e-03,3.252481041855066373455e-18,0,nan,9.968953432519716429533e-01
71120,1.235984617304781728048e-03,1.235967261505636508379e-03,9.773794817665923487444e-13,3.018650526610848387762e-16,3.018651022395049856293e-16,1.235984617304781723813e-03,3.426551331607027172003e-18,0,nan,9.968979518617295179769e-01
71152,1.235429457765040197529e-03,1.235412117553301165208e-03,9.760619629841344296602e-13,3.013227940319136240045e-16,3.013228436103337708575e-16,1.235429457765040193082e-03,3.599495661314248495034e-18,0,nan,9.968993413278877640648e-01
71180,1.234944102110446625840e-03,1.234926775520468834275e-03,9.749110758920236686368e-13,3.008493162206928347895e-16,3.008493657991129816426e-16,1.234944102110446621817e-03,3.257966488185305101315e-18,0,nan,9.969005560896689829321e-01
71240,1.233905337365431007268e-03,1.233888039910945535835e-03,9.724509750847462856457e-13,2.998378484663077556334e-16,2.998378980447279024864e-16,1.233905337365431003245e-03,3.260709211330984276405e-18,0,nan,9.969031559468200355350e-01
71300,1.232868318656288265402e-03,1.232851050263867575756e-03,9.699991444456339125985e-13,2.988306278887465612100e-16,2.988306774671667080631e-16,1.232868318656288261167e-03,3.435212562593413983560e-18,0,nan,9.969057514441756711991e-01
71334,1.232281448095951104592e-03,1.232264196139533790702e-03,9.686134315917702829361e-13,2.982617467102930959192e-16,2.982617962887132427723e-16,1.232281448095951100357e-03,3.436848572877104852040e-18,0,nan,9.969072202949081351869e-01
71360,1.231833041584396331338e-03,1.231815802180859415451e-03,9.675555492513940406406e-13,2.978276331051647915574e-16,2.978276826835849384104e-16,1.231833041584396326891e-03,3.610004621539781655590e-18,0,nan,9.969083425926920427932e-01
71420,1.230799501765895481017e-03,1.230782291278306827689e-03,9.651201549535352432978e-13,2.968288428582091900050e-16,2.968288924366293368581e-16,1.230799501765895476464e-03,3.699060720255175379327e-18,0,nan,9.969109294032886099896e-01
71480,1.229767694831626457879e-03,1.229750513187295023912e-03,9.626929271773414065399e-13,2.958342360151767168546e-16,2.958342855935968637077e-16,1.229767694831626453326e-03,3.702164327967007509408e-18,0,nan,9.969135118868482947391e-01
71517,1.229132275789620975431e-03,1.229115111895836247988e-03,9.612001926221113759141e-13,2.952229712999424956746e-16,2.952230208783626425277e-16,1.229132275789620970984e-03,3.617936865442962971262e-18,0,nan,9.969151022661864307186e-01
71541,1.228720463073410175627e-03,1.228703310678789446252e-03,9.602335821680153841246e-13,2.948273193053277939362e-16,2.948273688837479407893e-16,1.228720463073410171180e-03,3.619149437750833974798e-18,0,nan,9.969161329871676858940e-01
71601,1.227692137558431322459e-03,1.227675013861213670566e-03,9.578227196851704708271e-13,2.938410852153655206812e-16,2.938411347937856675343e-16,1.227692137558431318118e-03,3.535938466879429446741e-18,0,nan,9.969187067774920346826e-01
71661,1.226665531835827404751e-03,1.226648436764053086590e-03,9.554199210694553902403e-13,2.928589715257715004890e-16,2.928590211041916473421e-16,1.226665531835827399986e-03,3.884156034917520941814e-18,0,nan,9.969212762733898341321e-01
71700,1.225999158312259908480e-03,1.225982081808549255237e-03,9.538624102539136785780e-13,2.922227974101428182457e-16,2.922228469885629650988e-16,1.225999158312259903398e-03,4.145351690552608777486e-18,0,nan,9.969229441479249624299e-01
71721,1.225640641594868860778e-03,1.225623575076818520973e-03,9.530251526339548659371e-13,2.918809575961752097468e-16,2.918810071745953565998e-16,1.225640641594868856014e-03,3.887403996415735564104e-18,0,nan,9.969238414855987763909e-01
71781,1.224617462539220828964e-03,1.224600424503414497626e-03,9.506383808604856853272e-13,2.909070229067319367415e-16,2.909070724851520835945e-16,1.224617462539220824411e-03,3.717734093103422266612e-18,0,nan,9.969264024248207766701e-01
71841,1.223595990386883112085e-03,1.223578980762079206690e-03,9.482595723986115164170e-13,2.899371470573191208497e-16,2.899371966357392677028e-16,1.223595990386883107109e-03,4.066962138005679099755e-18,0,nan,9.969289591017221207497e-01
71884,1.222864982949114569923e-03,1.222847993641837879865e-03,9.465596397189850978621e-13,2.892445548134292687689e-16,2.892446043918494156219e-16,1.222864982949114565264e-03,3.809644788964005600497e-18,0,nan,9.969307887708387590523e-01
71901,1.222576220870130441338e-03,1.222559239585324774003e-03,9.458886940646642803988e-13,2.889713097667387137496e-16,2.889713593451588606027e-16,1.222576220870130436997e-03,3.550734735858584645483e-18,0,nan,9.969315115269336065752e-01
71961,1.221558149735453044055e-03,1.221541196719877833370e-03,9.435257128407720694185e-13,2.880094908719255206686e-16,2.880095404503456675217e-16,1.221558149735453039608e-03,3.640369452774823248274e-18,0,nan,9.969340597110507075926e-01
72021,1.220541772743497499209e-03,1.220524847926620387148e-03,9.411705958738934990820e-13,2.870516703271614546462e-16,2.870517199055816014993e-16,1.220541772743497495292e-03,3.209662683027584985091e-18,0,nan,9.969366036646336979199e-01
72068,1.219746791339524126326e-03,1.219729888562514259860e-03,9.393312260257192812846e-13,2.863041573848412616304e-16,2.863042069632614084835e-16,1.219746791339524122302e-03,3.298558789434836342704e-18,0,nan,9.969385934801850135119e-01
72081,1.219527085669007897951e-03,1.219510188980530971865e-03,9.388233104748585207463e-13,2.860978282032956775695e-16,2.860978777817158244226e-16,1.219527085669007894139e-03,3.125513412072646488039e-18,0,nan,9.969391433982078194764e-01
72141,1.218514084300767288642e-03,1.218497215670626107813e-03,9.364838241174155779284e-13,2.851479446869705565547e-16,2.851479942653907034078e-16,1.218514084300767284831e-03,3.128111781187682881655e-18,0,nan,9.969416789222634110571e-01
72201,1.217502764441539418359e-03,1.217485923799902045621e-03,9.341521044372851039730e-13,2.842020000798534037995e-16,2.842020496582735506526e-16,1.217502764441539414971e-03,2.782853466925239657697e-18,0,nan,9.969442102472560582782e-01
72253,1.216627644150364882654e-03,1.216610827709123523029e-03,9.321375381982340209080e-13,2.833853524200382866726e-16,2.833854019984584335257e-16,1.216627644150364879160e-03,2.871881897656567405823e-18,0,nan,9.969464006737299931172e-01
72261,1.216493121908010765764e-03,1.216476309185276803903e-03,9.318281192312193009257e-13,2.832599747978739468234e-16,2.832600243762940936765e-16,1.216493121908010762164e-03,2.959235823861069301686e-18,0,nan,9.969467373836067448770e-01
72321,1.215485152530732855410e-03,1.215468367657532488214e-03,9.295118364560681380828e-13,2.823218493704674747371e-16,2.823218989488876215902e-16,1.215485152530732851598e-03,3.135906888461951956969e-18,0,nan,9.969492603417019818408e-01
72381,1.214478852154064865965e-03,1.214462095061257904150e-03,9.272032242278515492113e-13,2.813876044398236268600e-16,2.813876540182437737131e-16,1.214478852154064861942e-03,3.312866660725954136207e-18,0,nan,9.969517791318939610380e-01
72438,1.213524408935403735268e-03,1.213507678170137701502e-03,9.250171185571574342193e-13,2.805036485352530760934e-16,2.805036981136732229465e-16,1.213524408935403731244e-03,3.315472247474252285091e-18,0,nan,9.969541681314541080165e-01
72441,1.213474216636116518807e-03,1.213457487254791450806e-03,9.249022508208377645443e-13,2.804572207601407653071e-16,2.804572703385609121601e-16,1.213474216636116514783e-03,3.315609383618590809133e-18,0,nan,9.969542937645006912858e-01
72501,1.212471241848691251210e-03,1.212454540110164298419e-03,9.226088846666277364299e-13,2.795306791968858917020e-16,2.795307287753060385550e-16,1.212471241848691247293e-03,3.231027051064706193867e-18,0,nan,9.969568042498061404347e-01
72561,1.211469923677229672142e-03,1.211453249513043848816e-03,9.203230943532456141638e-13,2.786079607260600610242e-16,2.786080103044802078773e-16,1.211469923677229668224e-03,3.233697597015112291313e-18,0,nan,9.969593105980603775073e-01
72621,1.210470258020753296184e-03,1.210453611362677474526e-03,9.180448486242352273776e-13,2.776890464334692463191e-16,2.776890960118893931721e-16,1.210470258020753292055e-03,3.411306961491587762247e-18,0,nan,9.969618128194797123981e-01
72624,1.210420318043071667273e-03,1.210403672758514317133e-03,9.179311338245789250500e-13,2.776432002407388315465e-16,2.776432498191589783996e-16,1.210420318043071663144e-03,3.411447706479905128768e-18,0,nan,9.969619378224040575341e-01
72681,1.209472240791808555297e-03,1.209455621571836534249e-03,9.157741163777625176353e-13,2.767739175140006079766e-16,2.767739670924207548297e-16,1.209472240791808551062e-03,3.501663447437912783005e-18,0,nan,9.969643109242468285254e-01
72741,1.208475867916411091154e-03,1.208459276066760670804e-03,9.135108666657239009828e-13,2.758625552709041293011e-16,2.758626048493242761541e-16,1.208475867916411086601e-03,3.767391813410027076060e-18,0,nan,9.969668049225109294153e-01
72801,1.207481135333990318104e-03,1.207464570787102377796e-03,9.112550686928604875913e-13,2.749549411150795661548e-16,2.749549906934997130079e-16,1.207481135333990313657e-03,3.682809480791643247136e-18,0,nan,9.969692948243878716252e-01
72810,1.207332066671553138975e-03,1.207315506214266340924e-03,9.109173398133073853090e-13,2.748191211204058047236e-16,2.748191706988259515767e-16,1.207332066671553134634e-03,3.595567428806843816537e-18,0,nan,9.969696679569796886724e-01
72861,1.206488038997334262378e-03,1.206471501685871843904e-03,9.090066918158781381836e-13,2.740510565643686717963e-16,2.740511061427888186493e-16,1.206488038997334258143e-03,3.510324677392727400891e-18,0,nan,9.969717806399603005942e-01
72921,1.205496574872534673503e-03,1.205480064729382068637e-03,9.067657055425733056205e-13,2.731508832428526548788e-16,2.731509328212728017319e-16,1.205496574872534668845e-03,3.864532929420596516129e-18,0,nan,9.969742623792777936492e-01
72981,1.204506738938932402328e-03,1.204490255897194244806e-03,9.045320795309646077587e-13,2.722544028801548198866e-16,2.722544524585749667396e-16,1.204506738938932397669e-03,3.867708713695161453737e-18,0,nan,9.969767400523569831163e-01
72996,1.204259533890492531516e-03,1.204243057613681320026e-03,9.039748195274850119652e-13,2.720308576832290335360e-16,2.720309072616491803890e-16,1.204259533890492526964e-03,3.780582144767031854649e-18,0,nan,9.969773588364477454591e-01
73042,1.203502070730910523923e-03,1.203485615173926213932e-03,9.022687405867136955733e-13,2.713467482485816756386e-16,2.713467978270018224917e-16,1.203502070730910519794e-03,3.431058174546320173006e-18,0,nan,9.969792548618200117962e-01
73102,1.202515506139841002961e-03,1.202499077550032047626e-03,9.000498660825180818727e-13,2.704576602042050927022e-16,2.704577097826252395552e-16,1.202515506139840999255e-03,3.081680964042902443984e-18,0,nan,9.969817243649871648737e-01
73162,1.201530557690700429399e-03,1.201514156001830705130e-03,8.978382612097801675424e-13,2.695722106354473586501e-16,2.695722602138675055031e-16,1.201530557690700425799e-03,2.996086951587514147525e-18,0,nan,9.969841898319346803017e-01
73183,1.201186206812315540547e-03,1.201169814523166400020e-03,8.970659114452607184722e-13,2.692631595691797920054e-16,2.692632091475999388585e-16,1.201186206812315537265e-03,2.732509457730780772502e-18,0,nan,9.969850517936398627550e-01
73222,1.200547221415502000334e-03,1.200530846561552123284e-03,8.956338962212760434285e-13,2.686903816889365761062e-16,2.686904312673567229592e-16,1.200547221415501997263e-03,2.557579059802895934158e-18,0,nan,9.969866512725482469190e-01
73282,1.199565493359238037465e-03,1.199549145274404477852e-03,8.934367415157325783589e-13,2.678121556134213502767e-16,2.678122051918414971297e-16,1.199565493359238034712e-03,2.294878515442648244174e-18,0,nan,9.969891086966812857560e-01
73342,1.198585369579826961562e-03,1.198569048198521162011e-03,8.912467676369926626066e-13,2.669375147591037625656e-16,2.669375643375239094187e-16,1.198585369579826959021e-03,2.120081644792395696496e-18,0,nan,9.969915621141550811693e-01
73371,1.198112217008706503967e-03,1.198095908510657675724e-03,8.901908456858339883413e-13,2.665160516704708018583e-16,2.665161012488909487114e-16,1.198112217008706501637e-03,1.944175655569998218199e-18,0,nan,9.969927464992307547141e-01
73402,1.197606846148060528767e-03,1.197590551404908027425e-03,8.890639452731859073612e-13,2.660664415769772422158e-16,2.660664911553973890689e-16,1.197606846148060526438e-03,1.944996066481527770887e-18,0,nan,9.969940115347589136021e-01
73462,1.196629919147551323135e-03,1.196613650977390880479e-03,8.868882452559047547020e-13,2.651989186181692940613e-16,2.651989681965894409144e-16,1.196629919147551321441e-03,1.415697424409553520746e-18,0,nan,9.969964569682501868151e-01
73522,1.195654584674680507506e-03,1.195638343012563238032e-03,8.847196385593859654815e-13,2.643349285332890460401e-16,2.643349781117091928932e-16,1.195654584674680505600e-03,1.593958786885529845216e-18,0,nan,9.969988984243545602137e-01
73559,1.195053920554991900538e-03,1.195037695207218026154e-03,8.833858543558967663642e-13,2.638038881828597162637e-16,2.638039377612798631168e-16,1.195053920554991898950e-03,1.328966625509456029083e-18,0,nan,9.970004020105514452757e-01
73582,1.194680838838545828496e-03,1.194664623619734336217e-03,8.825580962996974249710e-13,2.634744540717795738077e-16,2.634745036501997206608e-16,1.194680838838545826802e-03,1.418007085604177702689e-18,0,nan,9.970013359127660754829e-01
73642,1.193708677760909876761e-03,1.193692488920877395149e-03,8.804035897339302602010e-13,2.626174780812749665809e-16,2.626175276596951134340e-16,1.193708677760909875067e-03,1.419161916194018217513e-18,0,nan,9.970037694431472863115e-01
73702,1.192738097576148598403e-03,1.192721935050578134358e-03,8.782560902593962016992e-13,2.617639835069620939114e-16,2.617640330853822407645e-16,1.192738097576148596709e-03,1.420316746778892548097e-18,0,nan,9.970061990251293867083e-01
73747,1.192011197580198206407e-03,1.191995054748391940325e-03,8.766500469294648645926e-13,2.611261370507440307641e-16,2.611261866291641776172e-16,1.192011197580198204925e-03,1.243535011000008930450e-18,0,nan,9.970080186262551927593e-01
73762,1.191769094431200057632e-03,1.191752958155983539998e-03,8.761155694128301615709e-13,2.609139533909470352566e-16,2.609140029693671821097e-16,1.191769094431200056467e-03,9.772617094341831135854e-19,0,nan,9.970086246683123364976e-01
73822,1.190801664485513450250e-03,1.190785554396750881835e-03,8.739819988695979986848e-13,2.600673708716261362119e-16,2.600674204500462830649e-16,1.190801664485513449403e-03,7.113132039668935261180e-19,0,nan,9.970110463822649911531e-01
73882,1.189835803910998363308e-03,1.189819719944996977553e-03,8.718553504429094134766e-13,2.592242191830616509112e-16,2.592242687614817977643e-16,1.189835803910998362356e-03,8.008769466584040038124e-19,0,nan,9.970134641765252244750e-01
73936,1.188967868052370880310e-03,1.188951807542567843161e-03,8.699472620826143744114e-13,2.584683022432044440584e-16,2.584683518216245909114e-16,1.188967868052370879146e-03,9.795641528837029348370e-19,0,nan,9.970156368478805981588e-01
73942,1.188871508891974281782e-03,1.188855450985247703351e-03,8.697355960830359520562e-13,2.583844816543619357862e-16,2.583845312327820826393e-16,1.188871508891974280511e-03,1.068702051801712254421e-18,0,nan,9.970158780606000524602e-01
74002,1.187908775625120341935e-03,1.187892743714387751439e-03,8.676227078765340733234e-13,2.575481417090661580414e-16,2.575481912874863048944e-16,1.187908775625120340982e-03,8.021761310414019501549e-19,0,nan,9.970182880439657603167e-01
74062,1.186947600319425328852e-03,1.186931594341610631586e-03,8.655166580454732538476e-13,2.567151828645334820128e-16,2.567152324429536288659e-16,1.186947600319425328111e-03,6.244200069557048947004e-19,0,nan,9.970206941360680297486e-01
74122,1.185987979196137914417e-03,1.185971999088368913130e-03,8.634174189466690720866e-13,2.558855887313366945070e-16,2.558856383097568413600e-16,1.185987979196137913570e-03,7.142002803674442522987e-19,0,nan,9.970230963463220575684e-01
74126,1.185924059622077741624e-03,1.185908081236747976259e-03,8.632777111582158974598e-13,2.558304016902724931474e-16,2.558304512686926400005e-16,1.185924059622077740883e-03,6.249589278791583725595e-19,0,nan,9.970232563558810988153e-01
74182,1.185029908488717137222e-03,1.185013954188324708696e-03,8.613249630709212573513e-13,2.550593430126602371243e-16,2.550593925910803839774e-16,1.185029908488717135740e-03,1.250860967370376616835e-18,0,nan,9.970254946841126793495e-01
74242,1.184073384442783123361e-03,1.184057455887300399433e-03,8.592392630422566528315e-13,2.542364295037026082047e-16,2.542364790821227550577e-16,1.184073384442783121984e-03,1.162452055229647743565e-18,0,nan,9.970278891587944915080e-01
74302,1.183118403316068045547e-03,1.183102500443229597736e-03,8.571602916171770763627e-13,2.534168320910831002583e-16,2.534168816695032471114e-16,1.183118403316068044170e-03,1.163390355039999776672e-18,0,nan,9.970302797796919761484e-01
74316,1.182895795995616845629e-03,1.182879899106457599655e-03,8.566761635491183110052e-13,2.532260681260737660094e-16,2.532261177044939128625e-16,1.182895795995616844464e-03,9.845924775600255731685e-19,0,nan,9.970308370377141913839e-01
74362,1.182164961378367317498e-03,1.182149084126108345759e-03,8.550880216839120117831e-13,2.526005347522528352534e-16,2.526005843306729821065e-16,1.182164961378367316334e-03,9.852011694854277140525e-19,0,nan,9.970326665560996179946e-01
74422,1.181213054911491027612e-03,1.181197203217946552584e-03,8.530224262616761274290e-13,2.517875215549100671871e-16,2.517875711333302140402e-16,1.181213054911491026448e-03,9.859951154721468785799e-19,0,nan,9.970350494972820287482e-01
74482,1.180262680209215602711e-03,1.180246854012719662622e-03,8.509634784999315694572e-13,2.509777766564197137815e-16,2.509778262348398606346e-16,1.180262680209215601440e-03,1.076497157951508310253e-18,0,nan,9.970374286124740641278e-01
74506,1.179882958394469922466e-03,1.179867142379571354567e-03,8.501417547503270693249e-13,2.506547902889278977749e-16,2.506548398673480446279e-16,1.179882958394469921301e-03,9.871066398479831994583e-19,0,nan,9.970383791893365358142e-01
74543,1.179298032391864983513e-03,1.179282232054356537824e-03,8.488770021730593141456e-13,2.501578702309648494786e-16,2.501579198093849963317e-16,1.179298032391864982348e-03,9.875962398686158268371e-19,0,nan,9.970398434669033729079e-01
74603,1.178350735523078989996e-03,1.178334960558861509050e-03,8.468313793792358466052e-13,2.493546685738523354752e-16,2.493547181522724823282e-16,1.178350735523078989255e-03,6.289755728106783841151e-19,0,nan,9.970422148943182144728e-01
74663,1.177404959310464352913e-03,1.177389209658467415017e-03,8.447923240284802032579e-13,2.485546879610690311098e-16,2.485547375394891779629e-16,1.177404959310464352066e-03,7.194066413227585380985e-19,0,nan,9.970445825234221001298e-01
74697,1.176869693069096650275e-03,1.176853957733657274408e-03,8.436397645383304915787e-13,2.481027895140421125894e-16,2.481028390924622594424e-16,1.176869693069096649005e-03,1.079600764947945442154e-18,0,nan,9.970459224973496752142e-01
74723,1.176460700095380014931e-03,1.176444975694729027219e-03,8.427598097860780805409e-13,2.477579129043769541040e-16,2.477579624827971009570e-16,1.176460700095380013766e-03,9.899780777889468331328e-19,0,nan,9.970469463633315659098e-01
74783,1.175517954230912275158e-03,1.175502255020927689138e-03,8.407338104439327368672e-13,2.469643280023554357219e-16,2.469643775807755825749e-16,1.175517954230912273888e-03,1.080842207733622396676e-18,0,nan,9.970493064231339849736e-01
74843,1.174576718081827838325e-03,1.174561044002024369334e-03,8.387142999198553227049e-13,2.461739179398454030741e-16,2.461739675182655499271e-16,1.174576718081827837055e-03,1.081708330603005069557e-18,0,nan,9.970516627118876889341e-01
74888,1.173871779540477072705e-03,1.173856124268732397051e-03,8.372039096942173475856e-13,2.455831847167197356941e-16,2.455832342951398825472e-16,1.173871779540477071646e-03,9.019649356272530824168e-19,0,nan,9.970534274591350793284e-01
74903,1.173636988024527088524e-03,1.173621339014612938999e-03,8.367012522568597469530e-13,2.453866674873976570996e-16,2.453867170658178039527e-16,1.173636988024527087465e-03,9.021453778906876316029e-19,0,nan,9.970540152386220762227e-01
74963,1.172698760446997588479e-03,1.172683136446873674936e-03,8.346946416224620580170e-13,2.446025615007251202268e-16,2.446026110791452670798e-16,1.172698760446997587632e-03,7.222937175540603366397e-19,0,nan,9.970563640123377325978e-01
75023,1.171762031748767801584e-03,1.171746432698526985191e-03,8.326944423079842995498e-13,2.438215849201590181311e-16,2.438216344985791649842e-16,1.171762031748767800419e-03,9.939478075906581859451e-19,0,nan,9.970587090420065476425e-01
75080,1.170873524553385569394e-03,1.170857949150218844896e-03,8.308001681392595740102e-13,2.430825421401199678287e-16,2.430825917185401146818e-16,1.170873524553385568018e-03,1.175556975560839298964e-18,0,nan,9.970609333604145279066e-01
75083,1.170826798340861032893e-03,1.170811224180787353862e-03,8.307006287278628090087e-13,2.430437227701089628015e-16,2.430437723485291096545e-16,1.170826798340861031411e-03,1.266034959052486268252e-18,0,nan,9.970610503365718202580e-01
75143,1.169893056645749594483e-03,1.169877507316317509843e-03,8.287131754189609320082e-13,2.422689601585269116121e-16,2.422690097369470584652e-16,1.169893056645749593424e-03,9.050324540805301477262e-19,0,nan,9.970633879049483789549e-01
75203,1.168960803097309188590e-03,1.168945278539182813988e-03,8.267320570398861234800e-13,2.414972822763749673495e-16,2.414973318547951142026e-16,1.168960803097309187849e-03,6.340279561844436380070e-19,0,nan,9.970657217560226981889e-01
75263,1.168030034140773506544e-03,1.168014534294805861538e-03,8.247572483703113852010e-13,2.407286743970969868135e-16,2.407287239755171336666e-16,1.168030034140773506544e-03,0.000000000000000000000e+00,0,nan,9.970680518986530037990e-01
75273,1.167875050067702586877e-03,1.167859554334690884926e-03,8.244287252718548723260e-13,2.406008705269056779089e-16,2.406009201053258247620e-16,1.167875050067702586983e-03,9.065962869970520475085e-20,0,nan,9.970684398958353116308e-01
75323,1.167100746232689048558e-03,1.167085271039921305300e-03,8.227887243103010383578e-13,2.399631218760939738468e-16,2.399631714545141206998e-16,1.167100746232689048240e-03,2.721593283576173226594e-19,0,nan,9.970703783416693926495e-01
75383,1.166172935840870152844e-03,1.166157485242530888572e-03,8.208264598796407643924e-13,2.392006101502032186832e-16,2.392006597286233655363e-16,1.166172935840870152632e-03,1.815839060446781831461e-19,0,nan,9.970727010938739337314e-01
75443,1.165246599444354246545e-03,1.165231173381858699678e-03,8.188704302171719261567e-13,2.384411247371811635134e-16,2.384411743156013103665e-16,1.165246599444354246333e-03,1.817282598503626791684e-19,0,nan,9.970750201640407899190e-01
75465,1.164907311389249219275e-03,1.164891894308587736931e-03,8.181547766023828627379e-13,2.381634021627284969015e-16,2.381634517411486437545e-16,1.164907311389249219064e-03,1.817811895789680546379e-19,0,nan,9.970758695689433176901e-01
75503,1.164321733533357303871e-03,1.164306331948306633383e-03,8.169206105801300979856e-13,2.376846512351899557486e-16,2.376847008136101026017e-16,1.164321733533357303342e-03,4.546815341386657728634e-19,0,nan,9.970773355609163239501e-01
75563,1.163398334609229518114e-03,1.163382957443410066615e-03,8.149769763434877984265e-13,2.369311753222876633920e-16,2.369312249007078102451e-16,1.163398334609229517478e-03,5.460509023799710259138e-19,0,nan,9.970796472932192025637e-01
75623,1.162476399184411187322e-03,1.162461046379793747742e-03,8.130395029993013933313e-13,2.361806827559221284680e-16,2.361807323343422753210e-16,1.162476399184411186687e-03,5.464839637918081277188e-19,0,nan,9.970819553696405214004e-01
75659,1.161923938962500896558e-03,1.161908600746827102482e-03,8.118799660694763907198e-13,2.357318133270891002587e-16,2.357318629055092471117e-16,1.161923938962500896135e-03,3.644958670920527767034e-19,0,nan,9.970833384642753685428e-01
75683,1.161555923782388803903e-03,1.161540595281127889240e-03,8.111081661560621305580e-13,2.354331593724284178236e-16,2.354332089508485646767e-16,1.161555923782388803691e-03,1.823056750673046722934e-19,0,nan,9.970842597988438985143e-01
75743,1.160636904937651357462e-03,1.160621600682084474666e-03,8.091829415380512881873e-13,2.346885910865298556060e-16,2.346886406649500024590e-16,1.160636904937651357145e-03,2.736750433051462332029e-19,0,nan,9.970865605894655920097e-01
75803,1.159719339195646841358e-03,1.159704059128293768068e-03,8.072638049846993897616e-13,2.339469638908425994507e-16,2.339470134692627463038e-16,1.159719339195646841252e-03,9.129719133615787300702e-20,0,nan,9.970888577501145997326e-01
75853,1.158955808601601183007e-03,1.158940548647315449375e-03,8.056691577770502857836e-13,2.333311778417933201630e-16,2.333312274202134670161e-16,1.158955808601601182689e-03,2.740720162605894443401e-19,0,nan,9.970907692839518384723e-01
75863,1.158803223112738970373e-03,1.158787967176301035155e-03,8.053507324499494859037e-13,2.332082638553837412667e-16,2.332083134338038881198e-16,1.158803223112738970161e-03,1.827387364739606940209e-19,0,nan,9.970911512893727796721e-01
75923,1.157888553256164095963e-03,1.157873321393523462350e-03,8.034437000016244403425e-13,2.324724771270828933043e-16,2.324725267055030401574e-16,1.157888553256164095751e-03,1.828830902750335794382e-19,0,nan,9.970934412157949404366e-01
75983,1.156975326203988333365e-03,1.156960118358207286978e-03,8.015426838207982185687e-13,2.317395899292972457357e-16,2.317396395077173925888e-16,1.156975326203988333153e-03,1.830274440755356450221e-19,0,nan,9.970957275379089625221e-01
76044,1.156048354259561294234e-03,1.156033170772736704272e-03,7.996161271099566133957e-13,2.309974462435515732176e-16,2.309974958219717200707e-16,1.156048354259561294234e-03,0.000000000000000000000e+00,0,nan,9.970980482792381676760e-01
76047,1.156002803796213281835e-03,1.155987621505859914615e-03,7.995215377834860994113e-13,2.309610240765843634012e-16,2.309610736550045102543e-16,1.156002803796213281835e-03,0.000000000000000000000e+00,0,nan,9.970981623183264928151e-01
76104,1.155138026497954197659e-03,1.155122866913709814349e-03,7.977271717407554086954e-13,2.302703648352423615134e-16,2.302704144136625083664e-16,1.155138026497954197871e-03,1.833185575714835306447e-19,0,nan,9.971003273584951029427e-01
76164,1.154229131283092834084e-03,1.154213995545030026366e-03,7.958441614651121237837e-13,2.295461418560827275725e-16,2.295461914345028744256e-16,1.154229131283092834295e-03,1.834629113702711157831e-19,0,nan,9.971026028590075552149e-01
76224,1.153321665236114955124e-03,1.153306553288012384615e-03,7.939670729127379225325e-13,2.288247638315971054906e-16,2.288248134100172523437e-16,1.153321665236114955336e-03,1.836072651684928363494e-19,0,nan,9.971048747891962790377e-01
76242,1.153049703605929245753e-03,1.153034598783878004715e-03,7.934050976028018251774e-13,2.286089031851194537043e-16,2.286089527635396005574e-16,1.153049703605929246282e-03,4.591264282696229802221e-19,0,nan,9.971055556732954117810e-01
76284,1.152415624988776012903e-03,1.152400536774588937639e-03,7.920958828235002726581e-13,2.281062173613560238423e-16,2.281062669397761706953e-16,1.152415624988776013539e-03,5.512548568984497510377e-19,0,nan,9.971071431574556176284e-01
76344,1.151511007183407489420e-03,1.151495942647267070977e-03,7.902305680468176652228e-13,2.273904891185114389466e-16,2.273905386969315857996e-16,1.151511007183407489632e-03,1.838959727632435788292e-19,0,nan,9.971094079721536164473e-01
76404,1.150607808472875415649e-03,1.150592767559088029771e-03,7.883711055410581165268e-13,2.266775658493353404565e-16,2.266776154277554873096e-16,1.150607808472875415754e-03,9.202016327988751960004e-20,0,nan,9.971116692416321118848e-01
76437,1.150111652861923661450e-03,1.150096624916754297523e-03,7.873508873799580268454e-13,2.262866488927011397062e-16,2.262866984711212865593e-16,1.150111652861923661767e-03,2.761795817214422159081e-19,0,nan,9.971129114317094288751e-01
76464,1.149706025520539091707e-03,1.149691008173585641677e-03,7.865174723729414608715e-13,2.259674343727616151640e-16,2.259674839511817620171e-16,1.149706025520539092025e-03,2.762770205336182679638e-19,0,nan,9.971139269742068451030e-01
76524,1.148805655000209997925e-03,1.148790661164745231749e-03,7.846696457169453760645e-13,2.252600815799311339935e-16,2.252601311583512808466e-16,1.148805655000209998666e-03,6.451516195290467261240e-19,0,nan,9.971161811781675602642e-01
76584,1.147906693596110898715e-03,1.147891723216962728956e-03,7.828276028547151309678e-13,2.245554944337400411907e-16,2.245555440121601880438e-16,1.147906693596110899667e-03,8.301302457570374962482e-19,0,nan,9.971184318617781045489e-01
76633,1.147173584770554607758e-03,1.147158633506591518816e-03,7.813275425490303673020e-13,2.239821241371328861653e-16,2.239821737155530330184e-16,1.147173584770554608605e-03,7.383651075122295551828e-19,0,nan,9.971202673143831381858e-01
76644,1.147009138002835139463e-03,1.146994191025003966674e-03,7.809913211744770228932e-13,2.238536599683912209111e-16,2.238537095468113677641e-16,1.147009138002835140310e-03,7.384709669612123615434e-19,0,nan,9.971206790332765318593e-01
76704,1.146112984925306133685e-03,1.146098061293964172806e-03,7.791607781704554831520e-13,2.231545652889489143401e-16,2.231546148673690611932e-16,1.146112984925306134215e-03,4.619052388351042020717e-19,0,nan,9.971229227008752005602e-01
76764,1.145218231078737039707e-03,1.145203330739227649743e-03,7.773359514422938215708e-13,2.224581975708964649342e-16,2.224582471493166117872e-16,1.145218231078737040448e-03,6.471725726452885499697e-19,0,nan,9.971251628727608748524e-01
76824,1.144324873188590626863e-03,1.144309996086427643423e-03,7.755168186944785907440e-13,2.217645440596971664897e-16,2.217645936381173133307e-16,1.144324873188590627710e-03,7.402032124794205627704e-19,0,nan,9.971273995570948265243e-01
76829,1.144250489607268701481e-03,1.144235614439097134766e-03,7.753654806224103197118e-13,2.217068617185849726204e-16,2.217069112970051194615e-16,1.144250489607268702223e-03,6.477199141089226705386e-19,0,nan,9.971275857902869922981e-01
76884,1.143432907990539328579e-03,1.143418054071406400013e-03,7.737033577357675327022e-13,2.210735920703581885966e-16,2.210736416487783354377e-16,1.143432907990539329320e-03,6.481830491917633728288e-19,0,nan,9.971296327620129298203e-01
76944,1.142542332230425482007e-03,1.142527501440175408088e-03,7.718955464786210929074e-13,2.203853289869975582774e-16,2.203853785654177051184e-16,1.142542332230425482960e-03,8.340277981655620819789e-19,0,nan,9.971318624956257639516e-01
77004,1.141653142664221755604e-03,1.141638334948875829909e-03,7.700933629386374771703e-13,2.196997422624141719806e-16,2.196997918408343188216e-16,1.141653142664221756663e-03,9.274193224721693380028e-19,0,nan,9.971340887660187114337e-01
77026,1.141327453168995867990e-03,1.141312653900956660696e-03,7.694339680347394877947e-13,2.194490285712385541181e-16,2.194490781496587009591e-16,1.141327453168995868943e-03,8.349155739794428641822e-19,0,nan,9.971349041990277909113e-01
77064,1.140765336057991756483e-03,1.140750551363739111213e-03,7.682967852339912160904e-13,2.190168194176608132047e-16,2.190168689960809600457e-16,1.140765336057991757436e-03,8.353269822818720376237e-19,0,nan,9.971363115812520495928e-01
77124,1.139878909187850827400e-03,1.139864147461047781593e-03,7.665057915848752255790e-13,2.183365480416201576247e-16,2.183365976200403044658e-16,1.139878909187850828353e-03,8.359765743363262715627e-19,0,nan,9.971385309493610564382e-01
77184,1.138993858839927021833e-03,1.138979120027096432637e-03,7.647203603129463302849e-13,2.176589157905837359895e-16,2.176589653690038828305e-16,1.138993858839927022574e-03,6.507092405242491849789e-19,0,nan,9.971407468783561027655e-01
77224,1.138404588426628384117e-03,1.138389864860151857588e-03,7.635331523482180734515e-13,2.172086210717964424133e-16,2.172086706502165892544e-16,1.138404588426628384435e-03,2.790197425849841051001e-19,0,nan,9.971422222576784386992e-01
77244,1.138110181810322262856e-03,1.138095465858152879882e-03,7.629404698407742308414e-13,2.169839103878338362772e-16,2.169839599662539831182e-16,1.138110181810322262856e-03,0.000000000000000000000e+00,0,nan,9.971429593762227503308e-01
77304,1.137227874905073681066e-03,1.137213181760419503276e-03,7.611660986912938806195e-13,2.163115196232283195659e-16,2.163115692016484664069e-16,1.137227874905073681172e-03,9.310281672054991621654e-20,0,nan,9.971451684509218424358e-01
77364,1.136346934940115135463e-03,1.136332264549994771767e-03,7.593972254872612714448e-13,2.156417313527883316968e-16,2.156417809312084785378e-16,1.136346934940115135675e-03,1.863499872287987721559e-19,0,nan,9.971473741103896093669e-01
77421,1.135511305210628200737e-03,1.135496656388390302742e-03,7.577218690340403519052e-13,2.150078320543479076138e-16,2.150078816327680544548e-16,1.135511305210628200949e-03,1.864871233266106826467e-19,0,nan,9.971494663307323311706e-01
77424,1.135467358741238909455e-03,1.135452711052834941635e-03,7.576338289507125742416e-13,2.149745334982888813586e-16,2.149745830767090281996e-16,1.135467358741238909560e-03,9.324717050797783602479e-20,0,nan,9.971495763625377565403e-01
77484,1.134589143144057586116e-03,1.134574518104715935037e-03,7.558758879024266320394e-13,2.143099140468522682235e-16,2.143099636252724150646e-16,1.134589143144057586222e-03,9.331934740128584365390e-20,0,nan,9.971517752152535609420e-01
77545,1.133697682174133704267e-03,1.133683080107528720075e-03,7.540942187392384476626e-13,2.136368485097488679657e-16,2.136368980881690148067e-16,1.133697682174133703844e-03,3.735709089701560168722e-19,0,nan,9.971540072387296177762e-01
77605,1.132822200871386771278e-03,1.132807621348152656687e-03,7.523472155686280863477e-13,2.129773925610608198793e-16,2.129774421394809667203e-16,1.132822200871386771067e-03,1.869298082706067401558e-19,0,nan,9.971561992598160814420e-01
77620,1.132603541779651881088e-03,1.132588967884103386492e-03,7.519113081194094149794e-13,2.128129263085147349980e-16,2.128129758869348818390e-16,1.132603541779651880770e-03,2.804488450753573598704e-19,0,nan,9.971567467373164077153e-01
77665,1.131948070683545155058e-03,1.131933513651516760052e-03,7.506056045884646936464e-13,2.123204791684165278494e-16,2.123205287468366746905e-16,1.131948070683545154316e-03,6.547595671945931824215e-19,0,nan,9.971583879051164399192e-01
77725,1.131075288485285753292e-03,1.131060753892458750087e-03,7.488693650107948564647e-13,2.116660965773770744821e-16,2.116661461557972213231e-16,1.131075288485285752763e-03,4.680462896001327154106e-19,0,nan,9.971605731824207881657e-01
77785,1.130203851160917154828e-03,1.130189338955447419002e-03,7.471384761437610353295e-13,2.110142330968534085454e-16,2.110142826752735553864e-16,1.130203851160917154298e-03,4.684071740599324523035e-19,0,nan,9.971627550994952679151e-01
77819,1.129710632471684343771e-03,1.129696132929431327237e-03,7.461600064143082556150e-13,2.106459575777790165232e-16,2.106460071561991633642e-16,1.129710632471684343136e-03,5.623340103038714306975e-19,0,nan,9.971639900305433780198e-01
77845,1.129333755604342561119e-03,1.129319265734545555187e-03,7.454129173910837027438e-13,2.103648770987164482522e-16,2.103649266771365950932e-16,1.129333755604342560378e-03,6.562752819257560511916e-19,0,nan,9.971649336640821507808e-01
77905,1.128464998719022882697e-03,1.128450531133373042119e-03,7.436926682515466711036e-13,2.097180170174098839508e-16,2.097180665958300307918e-16,1.128464998719022881956e-03,6.567805201657416176714e-19,0,nan,9.971671088838999283529e-01
77965,1.127597577417940006212e-03,1.127583132065070128997e-03,7.419777083184855914903e-13,2.090736413495656592298e-16,2.090736909279858060709e-16,1.127597577417940005365e-03,7.511837238901326669802e-19,0,nan,9.971692807666434108069e-01
78018,1.126832463754460131978e-03,1.126818037997944497322e-03,7.404672103943507583488e-13,2.085065002434129098006e-16,2.085065498218330566416e-16,1.126832463754460131343e-03,5.637703304394266610303e-19,0,nan,9.971711964934032389717e-01
78025,1.126731488623560227806e-03,1.126717065452260866555e-03,7.402680172792795892214e-13,2.084317386536221054130e-16,2.084317882320422522541e-16,1.126731488623560226959e-03,7.517611390172953013438e-19,0,nan,9.971714493199838102240e-01
78085,1.125866729267797858331e-03,1.125852328227016715034e-03,7.385635749148460215141e-13,2.077922975494447143496e-16,2.077923471278648611907e-16,1.125866729267797857907e-03,3.761692770711699776413e-19,0,nan,9.971736145515688357305e-01
78145,1.125003296291978994164e-03,1.124988917330820317851e-03,7.368643610991383418326e-13,2.071553067179495263165e-16,2.071553562963696731575e-16,1.125003296291978993740e-03,3.764579846326355527277e-19,0,nan,9.971757764690227852206e-01
78205,1.124141186646805453189e-03,1.124126829714529440232e-03,7.351703557986470285152e-13,2.065207549007291116061e-16,2.065208044791492584472e-16,1.124141186646805452554e-03,5.651200382895699119044e-19,0,nan,9.971779350799466269434e-01
78218,1.123954570349777206043e-03,1.123940218183753123055e-03,7.348040058842734168683e-13,2.063835890575711859528e-16,2.063836386359913327939e-16,1.123954570349777205407e-03,5.652138682464953428027e-19,0,nan,9.971784023438995229224e-01
78265,1.123280397292318879341e-03,1.123266062338341076825e-03,7.334815390719035852259e-13,2.058886308996811305982e-16,2.058886804781012774393e-16,1.123280397292318878918e-03,3.770353997524053686188e-19,0,nan,9.971800903919180936652e-01
78325,1.122420925197865011581e-03,1.122406612171755723004e-03,7.317978910689875697943e-13,2.052589235766394494193e-16,2.052589731550595962604e-16,1.122420925197865011051e-03,4.716551341383925674773e-19,0,nan,9.971822424124917741764e-01
78385,1.121562767342058113380e-03,1.121548476193541807425e-03,7.301193920310366380319e-13,2.046316218530077900665e-16,2.046316714314279369076e-16,1.121562767342058113486e-03,9.440320371699371918923e-20,0,nan,9.971843911491991936853e-01
78418,1.121091339623871724295e-03,1.121077060486657280184e-03,7.291984051767345704145e-13,2.042876272968932966303e-16,2.042876768753134434713e-16,1.121091339623871724401e-03,9.444290100600561938172e-20,0,nan,9.971855715573616614164e-01
78445,1.120705920712745571721e-03,1.120691651391700293675e-03,7.284460222897595894110e-13,2.040067147093959020308e-16,2.040067642878160488718e-16,1.120705920712745571827e-03,9.447538060604751084736e-20,0,nan,9.971865366095489152448e-01
78505,1.119850382306972649729e-03,1.119836134763429435225e-03,7.267777622669523721061e-13,2.033841911852582256041e-16,2.033842407636783724451e-16,1.119850382306972649835e-03,9.454755749484043853888e-20,0,nan,9.971886788010266091959e-01
78565,1.118996149130947408174e-03,1.118981923315089700121e-03,7.251145924740170575537e-13,2.027640403785350403945e-16,2.027640899569551872355e-16,1.118996149130947408280e-03,9.461973438337305072595e-20,0,nan,9.971908177310951532394e-01
78619,1.118228452776946065645e-03,1.118214246473537653884e-03,7.236220757714199333491e-13,2.022079243621698032001e-16,2.022079739405899500411e-16,1.118228452776946065539e-03,9.468469358283028398341e-20,0,nan,9.971927399858017886471e-01
78625,1.118143218200005784317e-03,1.118129014062168852364e-03,7.234564935114837398625e-13,2.021462514452960710029e-16,2.021463010237162178439e-16,1.118143218200005784000e-03,2.840757338149376829513e-19,0,nan,9.971929534071947179253e-01
78685,1.117291586538576828410e-03,1.117277404029247190734e-03,7.218034460685353450355e-13,2.015308135993865328292e-16,2.015308631778066796703e-16,1.117291586538576828516e-03,9.476408815965951463596e-20,0,nan,9.971950858367428449321e-01
78745,1.116441251180148104193e-03,1.116427090249962952266e-03,7.201554309225353475879e-13,2.009177161120756047905e-16,2.009177656904957516315e-16,1.116441251180148103770e-03,3.793450601896578221938e-19,0,nan,9.971972150271345461088e-01
78805,1.115592209167231240178e-03,1.115578069766977866167e-03,7.185124289385583377631e-13,2.003069483117073004960e-16,2.003069978901274473371e-16,1.115592209167231240284e-03,9.490844193491125924744e-20,0,nan,9.971993409857423721590e-01
78821,1.115366016019020423551e-03,1.115351882351789804912e-03,7.180751393109162928850e-13,2.001444690006758969107e-16,2.001445185790960437518e-16,1.115366016019020423657e-03,9.492768910486687943046e-20,0,nan,9.971999073631638483054e-01
78865,1.114744457551327646514e-03,1.114730339631942873124e-03,7.168744210689234700150e-13,1.996984995833537328364e-16,1.996985491617738796775e-16,1.114744457551327646620e-03,9.498061882215046648385e-20,0,nan,9.972014637199165175917e-01
78925,1.113897993392894379242e-03,1.113883896905463992204e-03,7.152413883527307196365e-13,1.990923593684707391119e-16,1.990924089468908859529e-16,1.113897993392894379454e-03,1.901055914182652328316e-19,0,nan,9.972035832369848878335e-01
78985,1.113052813761310165915e-03,1.113038738657068349014e-03,7.136133119153999717935e-13,1.984885171645558613445e-16,1.984885667429760081855e-16,1.113052813761310166444e-03,4.756248629792912336306e-19,0,nan,9.972056995442531917651e-01
79023,1.112518196386950992120e-03,1.112504134800239647507e-03,7.125847518022371499828e-13,1.981072676058628934298e-16,1.981073171842830402708e-16,1.112518196386950992437e-03,2.855120538719561352259e-19,0,nan,9.972070382153175777703e-01
79046,1.112194861609175271629e-03,1.112180808194669158121e-03,7.119631623773015728864e-13,1.978769559356394778220e-16,1.978770055140596246631e-16,1.112194861609175271629e-03,0.000000000000000000000e+00,0,nan,9.972078478403265152773e-01
79106,1.111352263561852077740e-03,1.111338231432639249098e-03,7.103450240387526696493e-13,1.972777163337783306613e-16,1.972777659121984775024e-16,1.111352263561852077952e-03,1.905410586332870004189e-19,0,nan,9.972099576966305964441e-01
79166,1.110510941254380266601e-03,1.110496930362139177615e-03,7.087317855590887449173e-13,1.966807433964337057328e-16,1.966807929748538525738e-16,1.110510941254380266601e-03,0.000000000000000000000e+00,0,nan,9.972120643650398691274e-01
79225,1.109684882201407204017e-03,1.109670892145209839597e-03,7.071501944587143277891e-13,1.960959203510301000911e-16,1.960959699294502469322e-16,1.109684882201407204758e-03,6.678957609814439000346e-19,0,nan,9.972141328206677328883e-01
79226,1.109670891791634742332e-03,1.109656902088190002691e-03,7.071234284058603801399e-13,1.960860268428049377311e-16,1.960860764212250845722e-16,1.109670891791634743179e-03,7.633190647063936070346e-19,0,nan,9.972141678527717242918e-01
79286,1.108832112287243950766e-03,1.108818143724565772795e-03,7.055199341306676145634e-13,1.954935564464521034518e-16,1.954936060248722502928e-16,1.108832112287243951614e-03,7.638964797899681458579e-19,0,nan,9.972162681670217778394e-01
79346,1.107994599863556818487e-03,1.107980652393760467525e-03,7.039212843687155516810e-13,1.949033220349677672904e-16,1.949033716133879141315e-16,1.107994599863556819229e-03,6.689146580125766319309e-19,0,nan,9.972183653149639418422e-01
79406,1.107158351651609845172e-03,1.107144425226955092180e-03,7.023274608383726680251e-13,1.943153134896509581005e-16,1.943153630680711049415e-16,1.107158351651609846337e-03,1.051945551182682527835e-18,0,nan,9.972204593037505119288e-01
79428,1.106852043496863981342e-03,1.106838124776828040440e-03,7.017442645166042909463e-13,1.941002660683226492323e-16,1.941003156467427960733e-16,1.106852043496863982507e-03,1.052236664617914488978e-18,0,nan,9.972212263095050794205e-01
79466,1.106323364791094345547e-03,1.106309459363984922782e-03,7.007384453407317823434e-13,1.937295207451833577768e-16,1.937295703236035046179e-16,1.106323364791094346605e-03,9.570359062856867667894e-19,0,nan,9.972225501405122555384e-01
79526,1.105489636430323834170e-03,1.105475751953306892554e-03,6.991542197591736620844e-13,1.931459337893076802599e-16,1.931459833677278271009e-16,1.105489636430323835228e-03,9.577576751300538360765e-19,0,nan,9.972246378323584777860e-01
79586,1.104657163726201563742e-03,1.104643300151967133304e-03,6.975747660589332731595e-13,1.925645426625082343513e-16,1.925645922409283811923e-16,1.104657163726201565118e-03,1.246023277163481351442e-18,0,nan,9.972267223863771155716e-01
79632,1.104019783241006158674e-03,1.104005935660287876120e-03,6.963670719637825301141e-13,1.921202903401728844607e-16,1.921203399185930313018e-16,1.104019783241006159945e-03,1.150839360098759329637e-18,0,nan,9.972283184238657431468e-01
79646,1.103825943844188207200e-03,1.103812101125568659738e-03,6.960000662866686310721e-13,1.919853374576936449196e-16,1.919853870361137917606e-16,1.103825943844188208259e-03,9.592012128112566662282e-19,0,nan,9.972288038096348135276e-01
79706,1.102995973958269683700e-03,1.102982152048239197772e-03,6.944301025700322455250e-13,1.914083083198817197241e-16,1.914083578983018665652e-16,1.102995973958269684759e-03,9.599229816481028356721e-19,0,nan,9.972308821091769991010e-01
79766,1.102167251250925133887e-03,1.102153450102599162243e-03,6.928648571172451487457e-13,1.908334454458864482316e-16,1.908334950243065950727e-16,1.102167251250925134734e-03,7.685158003859619381077e-19,0,nan,9.972329572920279708607e-01
79826,1.101339772913095035247e-03,1.101325992479729774903e-03,6.913043122166734706477e-13,1.902607390840071104811e-16,1.902607886624272573221e-16,1.101339772913095036518e-03,1.153639823177172713737e-18,0,nan,9.972350293651909677243e-01
79836,1.101201980640387292314e-03,1.101188203654980800538e-03,6.910446771588381902510e-13,1.901654970027157800479e-16,1.901655465811359268889e-16,1.101201980640387293797e-03,1.346081539767129803860e-18,0,nan,9.972353744088779315042e-01
79886,1.100513536144149464845e-03,1.100499776379141329061e-03,6.897484502364075702972e-13,1.896901795337194872231e-16,1.896902291121396340641e-16,1.100513536144149466010e-03,1.058297116958050756673e-18,0,nan,9.972370983356482569953e-01
79946,1.099688538151856501073e-03,1.099674799008741594406e-03,6.881972536238436729480e-13,1.891217571453691488834e-16,1.891218067237892957244e-16,1.099688538151856502555e-03,1.347934079758802613219e-18,0,nan,9.972391642103612052154e-01
80006,1.098864776152350771941e-03,1.098851057584804366674e-03,6.866507049052680330603e-13,1.885554623198668145523e-16,1.885555118982869613934e-16,1.098864776152350773105e-03,1.059885008374486894815e-18,0,nan,9.972412269962703679910e-01
80040,1.098398525275019644857e-03,1.098384818346451700999e-03,6.857763838371395814184e-13,1.882355026918251517184e-16,1.882355522702452985594e-16,1.098398525275019645916e-03,9.639408281277260078603e-19,0,nan,9.972423945398286757274e-01
80066,1.098042247370102138049e-03,1.098028549331938154111e-03,6.851087866854435701503e-13,1.879912855083857563720e-16,1.879913350868059032130e-16,1.098042247370102138896e-03,7.714028756935455916383e-19,0,nan,9.972432867002955504373e-01
80126,1.097220949037884522301e-03,1.097207271483055008568e-03,6.835714816471989911798e-13,1.874292172120612450119e-16,1.874292667904813918529e-16,1.097220949037884523360e-03,9.649753634364101009832e-19,0,nan,9.972453433293358957034e-01
80186,1.096400878396744878008e-03,1.096387221279339496455e-03,6.820387725510203653165e-13,1.868692479816920136877e-16,1.868692975601121605287e-16,1.096400878396744879067e-03,9.656971322534275021808e-19,0,nan,9.972473968902699642276e-01
80245,1.095595670101481319838e-03,1.095582033036240329274e-03,6.805360736453593295661e-13,1.863206493372527656322e-16,1.863206989156729124732e-16,1.095595670101481321426e-03,1.449610307381649989689e-18,0,nan,9.972494132400091957020e-01
80246,1.095582032695972292511e-03,1.095568395970217804597e-03,6.805106422346451343518e-13,1.863113684174437256166e-16,1.863114179958638724577e-16,1.095582032695972294099e-03,1.449628351601983890763e-18,0,nan,9.972494473899558017709e-01
80306,1.094764409193067234912e-03,1.094750792813326989970e-03,6.789870736126585570999e-13,1.857555691685544353520e-16,1.857556187469745821931e-16,1.094764409193067236288e-03,1.257282870844130558426e-18,0,nan,9.972514948352310264245e-01
80366,1.093948005153710934666e-03,1.093934409074484360943e-03,6.774680496760925475950e-13,1.852018409330420212950e-16,1.852018905114621681360e-16,1.093948005153710936043e-03,1.258221170296695862782e-18,0,nan,9.972535392329128919810e-01
80426,1.093132817851734903539e-03,1.093119242027657001457e-03,6.759535534920269180813e-13,1.846501744574135834371e-16,1.846502240358337302782e-16,1.093132817851734905127e-03,1.452876311245486712524e-18,0,nan,9.972555805897983742373e-01
80451,1.092793514935931081276e-03,1.092779947538141613360e-03,6.753238457207327585474e-13,1.844209197411932866187e-16,1.844209693196134334597e-16,1.092793514935931082970e-03,1.550215911198851992372e-18,0,nan,9.972564302593219397641e-01
80486,1.092318844569090590011e-03,1.092305288954931427549e-03,6.744435682031929908550e-13,1.841005605363767844993e-16,1.841006101147969313403e-16,1.092318844569090591494e-03,1.357028366822493009580e-18,0,nan,9.972576189126642422808e-01
80547,1.091492546810014340683e-03,1.091479011696377646708e-03,6.729130234878566173045e-13,1.835438810973229041210e-16,1.835439306757430509620e-16,1.091492546810014341848e-03,1.067043752042574392167e-18,0,nan,9.972596881042512622891e-01
80607,1.090681013564829217946e-03,1.090667498570306372959e-03,6.714120842006309387344e-13,1.829983786888441871279e-16,1.829984282672643339690e-16,1.090681013564829219535e-03,1.456142315076077526256e-18,0,nan,9.972617203290426050118e-01
80657,1.090005657124343246679e-03,1.089992158861501245104e-03,6.701647094888183232522e-13,1.825453406634364281476e-16,1.825453902418565749887e-16,1.090005657124343248797e-03,1.942726034764226898945e-18,0,nan,9.972634115472871936536e-01
80667,1.089870686188418392262e-03,1.089857191268183883722e-03,6.699156054102290320171e-13,1.824549013547852512191e-16,1.824549509332053980601e-16,1.089870686188418394167e-03,1.748669961926743827280e-18,0,nan,9.972637495401359225512e-01
80727,1.089061561995045389129e-03,1.089048087104406768184e-03,6.684235705593028948454e-13,1.819134400805898981342e-16,1.819134896590100449753e-16,1.089061561995045391035e-03,1.749969145757846676937e-18,0,nan,9.972657757442275718637e-01
80787,1.088253638306943471813e-03,1.088240183401340859372e-03,6.669359631642027822299e-13,1.813739858984832566308e-16,1.813740354769034034718e-16,1.088253638306943473825e-03,1.848561014561533279240e-18,0,nan,9.972677989479940770289e-01
80847,1.087446912454286100859e-03,1.087433477489291697054e-03,6.654527668145947821648e-13,1.808365298871945328797e-16,1.808365794656146797208e-16,1.087446912454286102659e-03,1.655202651551097198566e-18,0,nan,9.972698191580922023793e-01
80864,1.087218557533968786796e-03,1.087205128210754375320e-03,6.650333275389718525301e-13,1.806846127333329610803e-16,1.806846623117531079213e-16,1.087218557533968788490e-03,1.558164991546027488710e-18,0,nan,9.972703910076066824539e-01
80907,1.086641381775157525213e-03,1.086627966706475119816e-03,6.639739651730806526610e-13,1.803010631716816078999e-16,1.803011127501017547409e-16,1.086641381775157526907e-03,1.558992619755694555631e-18,0,nan,9.972718363811590249249e-01
80967,1.085837043615523504210e-03,1.085823648398987990223e-03,6.624995419748199132953e-13,1.797675769228574686826e-16,1.797676265012776155237e-16,1.085837043615523505904e-03,1.560147449812405460639e-18,0,nan,9.972738506238120079163e-01
81027,1.085033895329202158103e-03,1.085020519920779046726e-03,6.610294810271541728837e-13,1.792360623573184587306e-16,1.792361119357386055716e-16,1.085033895329202159797e-03,1.561302279865290840028e-18,0,nan,9.972758618926490709923e-01
81071,1.084445674621753815009e-03,1.084432313711368810343e-03,6.599541994470711563640e-13,1.788475330619410413170e-16,1.788475826403611881580e-16,1.084445674621753816914e-03,1.757417799639352462434e-18,0,nan,9.972773349369144339511e-01
81087,1.084231934277834950511e-03,1.084218578633619888968e-03,6.595637662092336754814e-13,1.787065107370743360331e-16,1.787065603154944828741e-16,1.084231934277834952734e-03,2.050724956762595519196e-18,0,nan,9.972778701942486649363e-01
81147,1.083431157830857797606e-03,1.083417821907076088561e-03,6.581023814716460591867e-13,1.781789133692801238298e-16,1.781789629477002706709e-16,1.083431157830857799512e-03,1.759063432454568214177e-18,0,nan,9.972798755351698448595e-01
81207,1.082631563365472304045e-03,1.082618247118478427345e-03,6.566453108360472955046e-13,1.776532616059697399349e-16,1.776533111843898867759e-16,1.082631563365472305845e-03,1.662564693126138673739e-18,0,nan,9.972818779219523350360e-01
81267,1.081833148266617128910e-03,1.081819851652894265551e-03,6.551925383947948186370e-13,1.771295468437913948224e-16,1.771295964222115416634e-16,1.081833148266617131134e-03,2.055272100050836710886e-18,0,nan,9.972838773611166041468e-01
81279,1.081673606541247335956e-03,1.081660313848967949226e-03,6.549024982949491305218e-13,1.770250355775219016944e-16,1.770250851559420485354e-16,1.081673606541247338179e-03,2.055575242935125997231e-18,0,nan,9.972842768958077218572e-01
81327,1.081035909926939477862e-03,1.081022632903099035654e-03,6.537440483105828122588e-13,1.766077605237447433921e-16,1.766078101021648902332e-16,1.081035909926939480509e-03,2.448556921988448469085e-18,0,nan,9.972858738591639399273e-01
81387,1.080239845746766719069e-03,1.080226588269547861153e-03,6.522998248160796427843e-13,1.760878941309197760181e-16,1.760879437093399228592e-16,1.080239845746766722245e-03,2.940433612692566714770e-18,0,nan,9.972878674225765143813e-01
81447,1.079444953134078125866e-03,1.079431715160347300402e-03,6.508598522135674282279e-13,1.755699391942374386613e-16,1.755699887726575855023e-16,1.079444953134078129466e-03,3.334945441524180431649e-18,0,nan,9.972898580578174541466e-01
81487,1.078915674319885301703e-03,1.078902449324579392079e-03,6.499022243646224445063e-13,1.752256936596784749316e-16,1.752257432380986217726e-16,1.078915674319885305197e-03,3.238446702172997986257e-18,0,nan,9.972911835243991384510e-01
81507,1.078651229504476744678e-03,1.078638010991227217492e-03,6.494241148745837311221e-13,1.750538872861919687085e-16,1.750539368646121155496e-16,1.078651229504476748489e-03,3.533717070341068909054e-18,0,nan,9.972918457713309122684e-01
81567,1.077858672281161386282e-03,1.077845473185512774576e-03,6.479925972395653513833e-13,1.745397300225949334064e-16,1.745397796010150802474e-16,1.077858672281161390199e-03,3.634546422269027254693e-18,0,nan,9.972938305695421389442e-01
81627,1.077067278894898740004e-03,1.077054099174096549346e-03,6.465652838174942165616e-13,1.740274590623209578526e-16,1.740275086407411046936e-16,1.077067278894898743816e-03,3.538913805417252687933e-18,0,nan,9.972958124588575474969e-01
81687,1.076277046783995610626e-03,1.076263886395410772679e-03,6.451421591855453449703e-13,1.735170661070551313034e-16,1.735171156854752781444e-16,1.076277046783995614755e-03,3.836638187354602969490e-18,0,nan,9.972977914456647823005e-01
81696,1.076158611969381154316e-03,1.076145454476959892643e-03,6.449290508238829976869e-13,1.734406686308313719503e-16,1.734407182092515187913e-16,1.076158611969381158657e-03,4.033832751413971422018e-18,0,nan,9.972980880437384631565e-01
81747,1.075487973394271280331e-03,1.075474832295399693662e-03,6.437232079887368847525e-13,1.730085429010420807583e-16,1.730085924794622275994e-16,1.075487973394271284143e-03,3.544110540459768128016e-18,0,nan,9.972997675363327959750e-01
81807,1.074700056179029986175e-03,1.074686934327492058428e-03,6.423084149395821864337e-13,1.725018812308366940557e-16,1.725019308092568408968e-16,1.074700056179029990410e-03,3.940787675520491938435e-18,0,nan,9.973017407372119043016e-01
81867,1.073913292599033526083e-03,1.073900189952573718699e-03,6.408977648177439331686e-13,1.719970729250564893979e-16,1.719971225034766362389e-16,1.073913292599033530000e-03,3.647899144231772081313e-18,0,nan,9.973037110546338694346e-01
81905,1.073415604534389237330e-03,1.073402514029346203187e-03,6.400064890054192493955e-13,1.716783159067229677324e-16,1.716783654851431145735e-16,1.073415604534389241036e-03,3.452315327430887445671e-18,0,nan,9.973049574338133638728e-01
81927,1.073127680122473977507e-03,1.073114596638960351719e-03,6.394912424696902757797e-13,1.714941098541356091812e-16,1.714941594325557560222e-16,1.073127680122473981213e-03,3.453241597322912905389e-18,0,nan,9.973056784949119543834e-01
81987,1.072343216224946541341e-03,1.072330151862370307017e-03,6.380888328083529951679e-13,1.709929839300804349536e-16,1.709930335085005817946e-16,1.072343216224946544517e-03,2.962086675370280991626e-18,0,nan,9.973076430643409990141e-01
82048,1.071546852787552307492e-03,1.071533807821657390104e-03,6.366672502439318942848e-13,1.704853809433884783742e-16,1.704854305218086252153e-16,1.071546852787552310245e-03,2.569049660698564682682e-18,0,nan,9.973096374400447967391e-01
82108,1.070764697542336686924e-03,1.070751671613034198481e-03,6.352730888778266465546e-13,1.699879354981455570151e-16,1.699879850765657038561e-16,1.070764697542336689571e-03,2.472044480216000378441e-18,0,nan,9.973115962390012499651e-01
82115,1.070673520468994067897e-03,1.070660496757912647429e-03,6.351107019605510833742e-13,1.699300184451788001287e-16,1.699300680235989469697e-16,1.070673520468994070544e-03,2.472254996098358373009e-18,0,nan,9.973118245796524851160e-01
82168,1.069983683305443649932e-03,1.069970676371093581932e-03,6.338829950850171105215e-13,1.694923030504003352417e-16,1.694923526288204820828e-16,1.069983683305443652474e-03,2.374894945979755123704e-18,0,nan,9.973135521859871385330e-01
82228,1.069203807581933048027e-03,1.069190819601016746482e-03,6.324969540419933333113e-13,1.689984756767110581303e-16,1.689985252551312049713e-16,1.069203807581933050674e-03,2.475653323902749691946e-18,0,nan,9.973155052872239637301e-01
82288,1.068425067884133395923e-03,1.068412098815253119212e-03,6.311149509900239528423e-13,1.685064454940062002811e-16,1.685064950724263471221e-16,1.068425067884133398675e-03,2.576556055567027275339e-18,0,nan,9.973174555489151328646e-01
82325,1.067945410269012513602e-03,1.067932452841971225336e-03,6.302647222095826475001e-13,1.682039193195162978985e-16,1.682039688979364447396e-16,1.067945410269012516037e-03,2.280284834730165012984e-18,0,nan,9.973186567975467428388e-01
82348,1.067647461731615421454e-03,1.067634511533493900923e-03,6.297369712348261773234e-13,1.680162046593495658612e-16,1.680162542377697127022e-16,1.067647461731615423995e-03,2.380091680863922583668e-18,0,nan,9.973194029772460311484e-01
82408,1.066870986651165728676e-03,1.066858055282645730402e-03,6.283630001462376789720e-13,1.675277453697069228666e-16,1.675277949481270697076e-16,1.066870986651165731217e-03,2.381823925814342934010e-18,0,nan,9.973213475783840785633e-01
82468,1.066095640176760577956e-03,1.066082727596804466846e-03,6.269930231578904042207e-13,1.670410598617141652481e-16,1.670411094401343120892e-16,1.066095640176760581026e-03,2.880130373000817460363e-18,0,nan,9.973232893584788012558e-01
82528,1.065321419849539780102e-03,1.065308526017229085788e-03,6.256270257668862766969e-13,1.665561404114469884344e-16,1.665561899898671352754e-16,1.065321419849539782749e-03,2.484675433019579541626e-18,0,nan,9.973252283236618975651e-01
82536,1.065218275427443135434e-03,1.065205384091733263243e-03,6.254451926855498199322e-13,1.664916175068751848319e-16,1.664916670852953316730e-16,1.065218275427443138187e-03,2.584312663497844502308e-18,0,nan,9.973254866399994626454e-01
82588,1.064548323217780700288e-03,1.064535448092315684926e-03,6.242649935334747728597e-13,1.660729793341920662363e-16,1.660730289126122130773e-16,1.064548323217780703147e-03,2.685398243211957722185e-18,0,nan,9.973271644800472916911e-01
82648,1.063776347836872382570e-03,1.063763491377571610339e-03,6.229069120807323853810e-13,1.655915689842197245366e-16,1.655916185626398713776e-16,1.063776347836872385429e-03,2.687347018756657064861e-18,0,nan,9.973290978337312135456e-01
82708,1.063005491269289779231e-03,1.062992653435589687943e-03,6.215527670942439293051e-13,1.651119017545580921199e-16,1.651119513329782389609e-16,1.063005491269289782195e-03,2.788899342232117491703e-18,0,nan,9.973310283907922510114e-01
82748,1.062492207253340805914e-03,1.062479381814230539097e-03,6.206521836549299579469e-13,1.647930882625434865821e-16,1.647931378409636334232e-16,1.062492207253340808985e-03,2.889898309686811240309e-18,0,nan,9.973323138781473772767e-01
82768,1.062235751084568097325e-03,1.062222931836022572051e-03,6.202025443217857047933e-13,1.646339700767687252717e-16,1.646340196551888721127e-16,1.062235751084568100183e-03,2.691244569827767173250e-18,0,nan,9.973329561572914192763e-01
82828,1.061467124859277253330e-03,1.061454324155557201298e-03,6.188562295730104861797e-13,1.641577664207236910775e-16,1.641578159991438379185e-16,1.061467124859277256400e-03,2.892689148713772819348e-18,0,nan,9.973348811392722205191e-01
82888,1.060699610176996441408e-03,1.060686827977889369328e-03,6.175138087191343401980e-13,1.636832832943841017291e-16,1.636833328728042485701e-16,1.060699610176996444691e-03,3.094422435078214127395e-18,0,nan,9.973368033427607109672e-01
82948,1.059933204628288810190e-03,1.059920440893698402859e-03,6.161752676926252491222e-13,1.632105132435800872478e-16,1.632105628220002340888e-16,1.059933204628288813578e-03,3.196552173497947502382e-18,0,nan,9.973387227737655627503e-01
82960,1.059780056403035801040e-03,1.059767296356547363067e-03,6.159080238329584738047e-13,1.631161641491696452933e-16,1.631162137275897921344e-16,1.059780056403035804323e-03,3.097107414674888575179e-18,0,nan,9.973391063277960387739e-01
83008,1.059167905810676248509e-03,1.059155160500621949953e-03,6.148405924868935348280e-13,1.627394488517921968628e-16,1.627394984302123437039e-16,1.059167905810676252109e-03,3.398790697944588432706e-18,0,nan,9.973406394382781239112e-01
83068,1.058403711328614282945e-03,1.058390984403230878618e-03,6.135097691559840699189e-13,1.622700827399342200042e-16,1.622701323183543668452e-16,1.058403711328614286756e-03,3.601317929865900671521e-18,0,nan,9.973425533422724851922e-01
83128,1.057640618793467081248e-03,1.057627910213004282672e-03,6.121827838142702643820e-13,1.618024075661374142720e-16,1.618024571445575611131e-16,1.057640618793467084742e-03,3.303589939094698252642e-18,0,nan,9.973444644917055373358e-01
83172,1.057081716570062904470e-03,1.057069021417344692114e-03,6.112120924775166479796e-13,1.614605162257081830655e-16,1.614605658041283299065e-16,1.057081716570062907858e-03,3.205174903611756378726e-18,0,nan,9.973458642540531777728e-01
83188,1.056878625823482565662e-03,1.056865935548304596329e-03,6.108596226361498110085e-13,1.613364160255361327867e-16,1.613364656039562796278e-16,1.056878625823482569262e-03,3.406152738708164366944e-18,0,nan,9.973463728925170362449e-01
83248,1.056117730043767632765e-03,1.056105058034352816165e-03,6.095402718557421944116e-13,1.608721008500548392433e-16,1.608721504284749860843e-16,1.056117730043767636048e-03,3.107847332962008584950e-18,0,nan,9.973482785506296642401e-01
83308,1.055357929086263480352e-03,1.055345275303203829900e-03,6.082247177665879274038e-13,1.604094548081965006321e-16,1.604095043866166474731e-16,1.055357929086263483740e-03,3.210410132561064213195e-18,0,nan,9.973501814719490889322e-01
83368,1.054599220589721041360e-03,1.054586584993721851601e-03,6.069129467213495275013e-13,1.599484707048323490667e-16,1.599485202832524959077e-16,1.054599220589721045065e-03,3.513912272915711018407e-18,0,nan,9.973520816623640264853e-01
83386,1.054371820718476408404e-03,1.054359190570949774585e-03,6.065201510683250521090e-13,1.598104984806211176781e-16,1.598105480590412645191e-16,1.054371820718476411898e-03,3.313831836897043483940e-18,0,nan,9.973526511878404126991e-01
83428,1.053841602199676524206e-03,1.053828984751555964025e-03,6.056049451315142091533e-13,1.594891413809930022112e-16,1.594891909594131490523e-16,1.053841602199676527594e-03,3.215029452192033921255e-18,0,nan,9.973539791277463057470e-01
83488,1.053085071568427054979e-03,1.053072472229115763034e-03,6.043006994670982767050e-13,1.590314597136609301730e-16,1.590315092920810770140e-16,1.053085071568427058579e-03,3.418422806496753024589e-18,0,nan,9.973558738739509182849e-01
83549,1.052317044784047012409e-03,1.052304463815422474488e-03,6.029785528332645659293e-13,1.585678317896524011085e-16,1.585678813680725479495e-16,1.052317044784047016221e-03,3.622148174390319061789e-18,0,nan,9.973577974177423400366e-01
83599,1.051688349589637717994e-03,1.051675783649005820190e-03,6.018977010105275758743e-13,1.581890683115499542954e-16,1.581891178899701011364e-16,1.051688349589637721277e-03,3.120936608160705091212e-18,0,nan,9.973593720057371271831e-01
83609,1.051562700685856279218e-03,1.051550137747591600250e-03,6.016818406997332931631e-13,1.581134513748095162022e-16,1.581135009532296630432e-16,1.051562700685856282712e-03,3.322684329850331298019e-18,0,nan,9.973596866980135144509e-01
83669,1.050809437304939283901e-03,1.050796892358301949127e-03,6.003888440277985007460e-13,1.576606973444354874946e-16,1.576607469228556343356e-16,1.050809437304939287713e-03,3.627344908911616058386e-18,0,nan,9.973615732766682331987e-01
83729,1.050057252320506240289e-03,1.050044725326874595256e-03,5.990995495196242442032e-13,1.572095627178554001268e-16,1.572096122962755469678e-16,1.050057252320506244524e-03,4.033270306844957989277e-18,0,nan,9.973634571594944923933e-01
83789,1.049306143418407671917e-03,1.049293634339270526068e-03,5.978139439344461212297e-13,1.567600405493250927805e-16,1.567600901277452396215e-16,1.049306143418407676047e-03,3.935253447018249185713e-18,0,nan,9.973653383522637601907e-01
83813,1.049006000643512751284e-03,1.048993498719414940388e-03,5.973007316437011116793e-13,1.565806816209375634325e-16,1.565807311993577102736e-16,1.049006000643512755201e-03,3.734513795581657117649e-18,0,nan,9.973660900774451801569e-01
83849,1.048556108291110677639e-03,1.048543617088066909490e-03,5.965320140882857133610e-13,1.563121239278315385418e-16,1.563121735062516853829e-16,1.048556108291110681450e-03,3.635140010634627326989e-18,0,nan,9.973672168607310296439e-01
83909,1.047807144637675302365e-03,1.047794671272433466694e-03,5.952537468536666600437e-13,1.558658059768945095907e-16,1.558658555553146564318e-16,1.047807144637675305965e-03,3.435641801312200734636e-18,0,nan,9.973690926906348807744e-01
83969,1.047059250163731007343e-03,1.047046794598108943964e-03,5.939791291593323553434e-13,1.554210798543695148329e-16,1.554211294327896616739e-16,1.047059250163731010731e-03,3.235854884513356398450e-18,0,nan,9.973709658476975400943e-01
84028,1.046324860977607821688e-03,1.046312422877817891562e-03,5.927293012804374432961e-13,1.549853114856702490470e-16,1.549853610640903958881e-16,1.046324860977607825605e-03,3.744083245227389501263e-18,0,nan,9.973728051846176562026e-01
84029,1.046312422581453240899e-03,1.046299984777377684926e-03,5.927081479899652493929e-13,1.549779387522520008822e-16,1.549779883306721477233e-16,1.046312422581453244816e-03,3.744127754295269024915e-18,0,nan,9.973728363376249336238e-01
84089,1.045566659609540111582e-03,1.045554239529046305588e-03,5.914407903859077622726e-13,1.545363758964828105188e-16,1.545364254749029573598e-16,1.045566659609540115606e-03,3.848063117238685566387e-18,0,nan,9.973747041661067553047e-01
84149,1.044821958973189156905e-03,1.044809556578420464678e-03,5.901770434428847728510e-13,1.540963845467548839732e-16,1.540964341251750308142e-16,1.044821958973189161034e-03,3.952142833907144574309e-18,0,nan,9.973765693388165125364e-01
84209,1.044078318404074215639e-03,1.044065933657281737312e-03,5.889168943117276978214e-13,1.536579579963212009921e-16,1.536580075747413478331e-16,1.044078318404074219663e-03,3.853548559085015865144e-18,0,nan,9.973784318614115929633e-01
84244,1.043645016717293009199e-03,1.043632642247763377381e-03,5.881834637179257923914e-13,1.534029291530909031191e-16,1.534029787315110499602e-16,1.043645016717293013116e-03,3.753697203837974626492e-18,0,nan,9.973795171113317330550e-01
84269,1.043335735640322395402e-03,1.043323368503864584804e-03,5.876603301981001406208e-13,1.532210895718039491423e-16,1.532211391502240959833e-16,1.043335735640322399532e-03,3.957772629469519402716e-18,0,nan,9.973802917395333161909e-01
84329,1.042594208426491141675e-03,1.042581858862833424743e-03,5.864073383622250951937e-13,1.527857726330049135886e-16,1.527858222114250604296e-16,1.042594208426491145804e-03,3.960587527238170347026e-18,0,nan,9.973821489788069952057e-01
84389,1.041853734513545400098e-03,1.041841402485259795197e-03,5.851579061186137025794e-13,1.523520005727170761265e-16,1.523520501511372229675e-16,1.041853734513545404545e-03,4.268279534613753603866e-18,0,nan,9.973840035848419848939e-01
84449,1.041114311658834881370e-03,1.041101997128599621195e-03,5.839120208357955493773e-13,1.519197668165374197869e-16,1.519198163949575666280e-16,1.041114311658834886135e-03,4.576404603173632104129e-18,0,nan,9.973858555632317494238e-01
84459,1.040991176545484263057e-03,1.040978864927969658806e-03,5.837047172481280230977e-13,1.518478769547042629594e-16,1.518479265331244098005e-16,1.040991176545484267821e-03,4.576945929663468548061e-18,0,nan,9.973861639712230716531e-01
84509,1.040375937626071419207e-03,1.040363640556670574278e-03,5.826696699360504932493e-13,1.514890648226809249179e-16,1.514891144011010717589e-16,1.040375937626071424077e-03,4.681422619044409928367e-18,0,nan,9.973877049195539120654e-01
84569,1.039638610185306424758e-03,1.039626330539629528506e-03,5.814308408951420094451e-13,1.510598880817957519150e-16,1.510599376602158987561e-16,1.039638610185306429841e-03,4.888427222436405125574e-18,0,nan,9.973895516593703115685e-01
84629,1.038902327112908439182e-03,1.038890064853950114718e-03,5.801955212420520483904e-13,1.506322301167796013102e-16,1.506322796951997481512e-16,1.038902327112908444476e-03,5.095720533277838389229e-18,0,nan,9.973913957882270589213e-01
84676,1.038326300064709723728e-03,1.038314051399568258961e-03,5.792302973412810080290e-13,1.502982880225955795437e-16,1.502983376010157263848e-16,1.038326300064709729022e-03,5.098547460475046711997e-18,0,nan,9.973928385357331440455e-01
84689,1.038167086191540779062e-03,1.038154841282400367334e-03,5.789636985587173977807e-13,1.502060844825972429951e-16,1.502061340610173898361e-16,1.038167086191540784356e-03,5.099329376507171959025e-18,0,nan,9.973932373116545944871e-01
84749,1.037432885210139277231e-03,1.037420657614020466872e-03,5.777353604797675278813e-13,1.497814447660992048912e-16,1.497814943445193517322e-16,1.037432885210139282842e-03,5.409114512909499973677e-18,0,nan,9.973950762351677378241e-01
84809,1.036699721963890119732e-03,1.036687511644100578490e-03,5.765104946922639297471e-13,1.493583045858416162989e-16,1.493583541642617631400e-16,1.036699721963890125661e-03,5.719332710486274017740e-18,0,nan,9.973969125642657513275e-01
84869,1.035967594254207774468e-03,1.035955401174158782340e-03,5.752890889354409179625e-13,1.489366575919071931906e-16,1.489367071703273400317e-16,1.035967594254207780609e-03,5.927780851112983215770e-18,0,nan,9.973987463044323875552e-01
84893,1.035675032629272565409e-03,1.035662846434898090697e-03,5.748014927047812607260e-13,1.487684154700952781293e-16,1.487684650485154249703e-16,1.035675032629272571868e-03,6.236151320957789687427e-18,0,nan,9.973994790768236731217e-01
84929,1.035236499888713014508e-03,1.035224324011919097922e-03,5.740711310004478989855e-13,1.485164974657273615721e-16,1.485165470441475084131e-16,1.035236499888713020225e-03,5.522865929264617657410e-18,0,nan,9.974005774611359486964e-01
84989,1.034506436681211032237e-03,1.034494277971289600574e-03,5.728566087300930934625e-13,1.480978179199055070069e-16,1.480978674983256538479e-16,1.034506436681211038166e-03,5.731458423595316936905e-18,0,nan,9.974024060398293315115e-01
85050,1.033765260586517879564e-03,1.033753119292391945527e-03,5.716253539764898408967e-13,1.476736717329781225551e-16,1.476737213113982693961e-16,1.033765260586517885387e-03,5.633146841352913578851e-18,0,nan,9.974042624576209405498e-01
85110,1.033037270256064200960e-03,1.033025146055750668782e-03,5.704177235257628814826e-13,1.472579590252298212164e-16,1.472580086036499680574e-16,1.033037270256064206995e-03,5.842102625872284878652e-18,0,nan,9.974060858538513725589e-01
85170,1.032310304525830142172e-03,1.032298197383254594796e-03,5.692134923758780232887e-13,1.468437081179405303559e-16,1.468437576963606771969e-16,1.032310304525830148207e-03,5.846216707057854687822e-18,0,nan,9.974079066884284778790e-01
85230,1.031584361234243032692e-03,1.031572271113432489386e-03,5.680126485745867567319e-13,1.464309128471627579755e-16,1.464309624255829048166e-16,1.031584361234243038198e-03,5.337143876983186842589e-18,0,nan,9.974097249667438538348e-01
85290,1.030859438225806224828e-03,1.030847365090888785005e-03,5.668151802200353472078e-13,1.460195670792510304517e-16,1.460196166576711772927e-16,1.030859438225806230228e-03,5.238187514720459188004e-18,0,nan,9.974115406941739665173e-01
85328,1.030400847057469954355e-03,1.030388784661776813931e-03,5.660585240687223910731e-13,1.457597950357187014958e-16,1.457598446141388483368e-16,1.030400847057469959967e-03,5.446029369623331313438e-18,0,nan,9.974126893379398900311e-01
85350,1.030135533351077760225e-03,1.030123477166282248648e-03,5.656210754605171205881e-13,1.456096647106917666449e-16,1.456097142891119134859e-16,1.030135533351077765625e-03,5.241868534696842816978e-18,0,nan,9.974133538760802068909e-01
85410,1.029412644466649126708e-03,1.029400605196304740060e-03,5.644303224942261292252e-13,1.452011996679342262092e-16,1.452012492463543730503e-16,1.029412644466649131896e-03,5.039841728989635189705e-18,0,nan,9.974151645178089483105e-01
85470,1.028690769435124100558e-03,1.028678747043660055925e-03,5.632429095690122021611e-13,1.447941659072225213279e-16,1.447942154856426681690e-16,1.028690769435124105958e-03,5.249230574617995722359e-18,0,nan,9.974169726246915854443e-01
85530,1.027969906125097683877e-03,1.027957900577042868077e-03,5.620588249821373736725e-13,1.443885574144286918872e-16,1.443886069928488387283e-16,1.027969906125097689276e-03,5.252911594562805770553e-18,0,nan,9.974187782020446042591e-01
85547,1.027765845162926253264e-03,1.027753844380735625608e-03,5.617239378458217479616e-13,1.442738933009114678227e-16,1.442739428793316146637e-16,1.027765845162926258770e-03,5.356973266882750507450e-18,0,nan,9.974192893231460628413e-01
85590,1.027250052411135124106e-03,1.027238063671117745135e-03,5.608780570800336680667e-13,1.439843682048868270443e-16,1.439844177833069738853e-16,1.027250052411135129612e-03,5.359663057918644367269e-18,0,nan,9.974205812551696173651e-01
85650,1.026531206173751025777e-03,1.026519234206498265313e-03,5.597005942580622465430e-13,1.435815923232282344164e-16,1.435816419016483812574e-16,1.026531206173751031812e-03,5.879129356117582190652e-18,0,nan,9.974223817893534242978e-01
85710,1.025813365299388550870e-03,1.025801410069726218261e-03,5.585264249602739029577e-13,1.431802238432176455654e-16,1.431802734216377924064e-16,1.025813365299388556905e-03,5.883243437197286031797e-18,0,nan,9.974241798098680682216e-01
85766,1.025144285684779091676e-03,1.025132346045219596503e-03,5.574334949540672499366e-13,1.428068778480861033755e-16,1.428069274265062502166e-16,1.025144285684779097288e-03,5.473954597338744426982e-18,0,nan,9.974258556990983119414e-01
85770,1.025096527680398700921e-03,1.025084589153250888864e-03,5.573555376791708887702e-13,1.427802568675904487246e-16,1.427803064460105955656e-16,1.025096527680398706744e-03,5.680783570256030178386e-18,0,nan,9.974259753219708768044e-01
85830,1.024380691215019690817e-03,1.024368769355408432100e-03,5.561879209554700778201e-13,1.423816855278909458195e-16,1.423817351063110926606e-16,1.024380691215019697063e-03,6.098189901052355989299e-18,0,nan,9.974277683309045168069e-01
85890,1.023665853807356407925e-03,1.023653948580401334073e-03,5.550235633778674540238e-13,1.419845039843116249717e-16,1.419845535627317718127e-16,1.023665853807356414489e-03,6.412742318995238558739e-18,0,nan,9.974295588418970502447e-01
85950,1.022952013367359956993e-03,1.022940124738277957971e-03,5.538624535828039051788e-13,1.415887064255334399143e-16,1.415887560039535867553e-16,1.022952013367359963558e-03,6.417217284329640319272e-18,0,nan,9.974313468601619824721e-01
85986,1.022524186780563629512e-03,1.022512308093549915282e-03,5.531673419319393817968e-13,1.413518897960737384576e-16,1.413519393744938852986e-16,1.022524186780563636500e-03,6.834089506332260037252e-18,0,nan,9.974324184767750747674e-01
86010,1.022239167810807287841e-03,1.022227295744912173347e-03,5.527045802542323259809e-13,1.411942870685670900368e-16,1.411943366469872368778e-16,1.022239167810807294617e-03,6.628843612543450858118e-18,0,nan,9.974331323908983060384e-01
86070,1.021527315059280913789e-03,1.021515459521983075711e-03,5.515499321233860224150e-13,1.408012401585952970145e-16,1.408012897370154438555e-16,1.021527315059280920565e-03,6.633462931572382793660e-18,0,nan,9.974349154392905627588e-01
86130,1.020816453040148708868e-03,1.020804613996954785649e-03,5.503984979685483991302e-13,1.404095599688160657082e-16,1.404096095472362125492e-16,1.020816453040148716067e-03,7.052962391250158952689e-18,0,nan,9.974366960105088836122e-01
86190,1.020106579686543794594e-03,1.020094757103056336653e-03,5.492502666148239342853e-13,1.400192408002869281067e-16,1.400192903787070749477e-16,1.020106579686543801582e-03,6.850285993641215805991e-18,0,nan,9.974384741097090484817e-01
86206,1.019917446837061468664e-03,1.019905628637031925117e-03,5.489446110835725462482e-13,1.399153848257221245681e-16,1.399154344041422714092e-16,1.019917446837061475546e-03,6.747744847177477339127e-18,0,nan,9.974389478526557708746e-01
86250,1.019397692937344506056e-03,1.019385886779261642374e-03,5.481052269339104200713e-13,1.396302769817701582391e-16,1.396303265601903050802e-16,1.019397692937344512832e-03,6.647320888581698841490e-18,0,nan,9.974402497420325271367e-01
86310,1.018689790737154443966e-03,1.018678000970269550685e-03,5.469633678438724752734e-13,1.392426628695789556977e-16,1.392427124479991025388e-16,1.018689790737154450954e-03,6.859813339045280763911e-18,0,nan,9.974420229126065327928e-01
86370,1.017982871036282609520e-03,1.017971097626483979493e-03,5.458246783089163140438e-13,1.388563928474245884777e-16,1.388564424258447353187e-16,1.017982871036282616614e-03,6.968585754329383814050e-18,0,nan,9.974437936265440702503e-01
86427,1.017312205498677669899e-03,1.017300447596601176358e-03,5.447458490408650946231e-13,1.384906761988958827987e-16,1.384907257773160296398e-16,1.017312205498677677311e-03,7.285411743233785110053e-18,0,nan,9.974454735339694573960e-01
86430,1.017276931790723621938e-03,1.017265174703994135447e-03,5.446891473391657603353e-13,1.384714613262644897430e-16,1.384715109046846365841e-16,1.017276931790723629349e-03,7.285664362238625265660e-18,0,nan,9.974455618889439876109e-01
86490,1.016571970962138017855e-03,1.016560230164554815550e-03,5.435567639904395091301e-13,1.380878627441513009578e-16,1.380879123225714477988e-16,1.016571970962138025372e-03,7.394869838647066026162e-18,0,nan,9.974473277048910240905e-01
86551,1.015856261704353029013e-03,1.015844537432723068392e-03,5.424087231000553546244e-13,1.376992315944359451945e-16,1.376992811728560920356e-16,1.015856261704353036848e-03,7.712759233237400648447e-18,0,nan,9.974491204483768214584e-01
86611,1.015153267839406560157e-03,1.015141559788797177009e-03,5.412826543486252181358e-13,1.373183042972887226595e-16,1.373183538757088695006e-16,1.015153267839406567780e-03,7.509503014765135854735e-18,0,nan,9.974508813460534524683e-01
86649,1.014708541415415718822e-03,1.014696843620713881116e-03,5.405710892395779335500e-13,1.370777315194016559400e-16,1.370777810978218027810e-16,1.014708541415415726128e-03,7.199761184504946829054e-18,0,nan,9.974519953234603639658e-01
86671,1.014451246276571218821e-03,1.014439554413341933512e-03,5.401597004778756825105e-13,1.369386933232877066841e-16,1.369387429017078535251e-16,1.014451246276571226127e-03,7.201587259006223948288e-18,0,nan,9.974526398125311735894e-01
86731,1.013750195000068805341e-03,1.013738519290672096181e-03,5.390398507249471691854e-13,1.365603932178159485795e-16,1.365604427962360954205e-16,1.013750195000068812752e-03,7.311010468880476886894e-18,0,nan,9.974543958528385390007e-01
86791,1.013050111999689434388e-03,1.013038452410670416403e-03,5.379230943715760215160e-13,1.361833985526084682034e-16,1.361834481310286150445e-16,1.013050111999689441271e-03,6.793486931121626520060e-18,0,nan,9.974561494719902383747e-01
86851,1.012350995270772319399e-03,1.012339351768768424885e-03,5.368094207438790674543e-13,1.358077039256068563484e-16,1.358077535040270031894e-16,1.012350995270772326069e-03,6.589003706015516199707e-18,0,nan,9.974579006749871371560e-01
86871,1.012118170742437176992e-03,1.012106532595373663373e-03,5.364388794129600325098e-13,1.356827603507195195910e-16,1.356828099291396664320e-16,1.012118170742437183451e-03,6.381296581283910973560e-18,0,nan,9.974584838732585114819e-01
86911,1.011652842814186640846e-03,1.011641215365927301421e-03,5.356988192121393824302e-13,1.354333039608147814020e-16,1.354333535392349282430e-16,1.011652842814186647199e-03,6.279572236198500866860e-18,0,nan,9.974596494668163340776e-01
86971,1.010955652636312488851e-03,1.010944041208618818235e-03,5.345912791905932234442e-13,1.350601933081543892182e-16,1.350602428865745360592e-16,1.010955652636312495097e-03,6.179171133481710035712e-18,0,nan,9.974613958524512009516e-01
87031,1.010259422749021887627e-03,1.010247827308806366129e-03,5.334867901372181427541e-13,1.346883666433235941515e-16,1.346884162217437409925e-16,1.010259422749021893874e-03,6.183429568023312011327e-18,0,nan,9.974631398368514342227e-01
87091,1.009564151169659897124e-03,1.009552571683926057491e-03,5.323853415535222666594e-13,1.343178186676542527213e-16,1.343178682460743995623e-16,1.009564151169659903476e-03,6.292564070393241142490e-18,0,nan,9.974648814249631003964e-01
87093,1.009540991931445033989e-03,1.009529412976960037940e-03,5.323486788422134991912e-13,1.343054890287095652595e-16,1.343055386071297121006e-16,1.009540991931445040342e-03,6.292708424105921708987e-18,0,nan,9.974649394366883560286e-01
87151,1.008869835921025792900e-03,1.008858272356867907239e-03,5.312869229843347323835e-13,1.339485441079712147902e-16,1.339485936863913616312e-16,1.008869835921025799041e-03,6.086998192375724152926e-18,0,nan,9.974666206217186835816e-01
87211,1.008176475031354322667e-03,1.008164927355957090627e-03,5.301915240175972785658e-13,1.335805377164522455874e-16,1.335805872948723924284e-16,1.008176475031354328596e-03,5.881143606922293107888e-18,0,nan,9.974683574320371284784e-01
87271,1.007484066534297041913e-03,1.007472534714935280462e-03,5.290991342841569780249e-13,1.332137942704888137745e-16,1.332138438489089606155e-16,1.007484066534297048266e-03,6.305555904482376831515e-18,0,nan,9.974700918608238899813e-01
87316,1.006965383989320585720e-03,1.006953864040563562666e-03,5.282818105798210948662e-13,1.329395623664571153737e-16,1.329396119448772622147e-16,1.006965383989320591967e-03,6.203657131938426580903e-18,0,nan,9.974713911224771503618e-01
87331,1.006792608468903725664e-03,1.006781092472942059919e-03,5.280097434575601172782e-13,1.328483085725477388858e-16,1.328483581509678857269e-16,1.006792608468903732123e-03,6.415051291085759136930e-18,0,nan,9.974718239129709810458e-01
87391,1.006102098879603856044e-03,1.006090598674496411377e-03,5.269233412538471938786e-13,1.324840754500336917026e-16,1.324841250284538385436e-16,1.006102098879603862503e-03,6.419454079269262672883e-18,0,nan,9.974735535933570174127e-01
87451,1.005412535816188185019e-03,1.005401051369478280219e-03,5.258399174313490466530e-13,1.321210897551525416750e-16,1.321211393335726885160e-16,1.005412535816188191901e-03,6.845093383338716642369e-18,0,nan,9.974752809068472575059e-01
87511,1.004723917333790377179e-03,1.004712448613110219624e-03,5.247594617904841040038e-13,1.317593463647755485520e-16,1.317593959431956953931e-16,1.004723917333790384167e-03,6.955166184748451852240e-18,0,nan,9.974770058582936596244e-01
87540,1.004391423097620480745e-03,1.004379961966278044120e-03,5.242383025589847450593e-13,1.315849475438786899200e-16,1.315849971222988367610e-16,1.004391423097620487627e-03,6.852052435111534753834e-18,0,nan,9.974778387395353016018e-01
87571,1.004036241492868722828e-03,1.004024788465939103978e-03,5.236819641735567341995e-13,1.313988401803043870960e-16,1.313988897587245339370e-16,1.004036241492868729498e-03,6.643569409117780596432e-18,0,nan,9.974787284525349166371e-01
87631,1.003349506359187928573e-03,1.003338068993817921157e-03,5.226074144645567058888e-13,1.310395661275370042685e-16,1.310396157059571511095e-16,1.003349506359187935561e-03,6.964693529580851666250e-18,0,nan,9.974804486943965066686e-01
87691,1.002663710003800983515e-03,1.002652288267887640197e-03,5.215358025889597461663e-13,1.306815191565343004733e-16,1.306815687349544473143e-16,1.002663710003800990820e-03,7.286250711158824579868e-18,0,nan,9.974821665886907380398e-01
87751,1.001978850503031096907e-03,1.001967444364559149696e-03,5.204671185135291822372e-13,1.303246942414876295248e-16,1.303247438199077763658e-16,1.001978850503031104636e-03,7.713910967097911736171e-18,0,nan,9.974838821402167927444e-01
87764,1.001830587573572896959e-03,1.001819184810335311020e-03,5.202359552236003716657e-13,1.302475427627443906843e-16,1.302475923411645375253e-16,1.001830587573572904582e-03,7.609366912775419552771e-18,0,nan,9.974842535347239429861e-01
87811,1.001294925938453712784e-03,1.001283535365495273926e-03,5.194013522461186716614e-13,1.299690863805871124292e-16,1.299691359590072592702e-16,1.001294925938453720619e-03,7.824922067550627911613e-18,0,nan,9.974855953537607710095e-01
87871,1.000611934396878596489e-03,1.000600559357592860628e-03,5.183384938354760046591e-13,1.296146905958907591544e-16,1.296147401743109059954e-16,1.000611934396878604430e-03,7.936077521697244025939e-18,0,nan,9.974873062340957369405e-01
87931,9.999298739703319943583e-04,9.999185144329649417576e-04,5.172785333710479814364e-13,1.292615019331943925731e-16,1.292615515116145394142e-16,9.999298739703320024052e-04,8.047377329537213919272e-18,0,nan,9.974890147859817618892e-01
87989,9.992714321792627569353e-04,9.992600875969811076352e-04,5.162566503028744041301e-13,1.289212290275309571027e-16,1.289212786059511039437e-16,9.992714321792627658291e-04,8.900330440523046703620e-18,0,nan,9.974906641772805434036e-01
87991,9.992487427560388673093e-04,9.992373986889229685550e-04,5.162214609827863475710e-13,1.289095154619023694890e-16,1.289095650403225163300e-16,9.992487427560388762031e-04,8.900532535712719410805e-18,0,nan,9.974907210141659686352e-01
88052,9.985572099703754860438e-04,9.985458815989734968036e-04,5.151497212679243112683e-13,1.285528899042609226527e-16,1.285529394826810694937e-16,9.985572099703754945141e-04,8.482568037132589803503e-18,0,nan,9.974924533022496250150e-01
88112,9.978779469006707044735e-04,9.978666339359189071279e-04,5.140984433078079380951e-13,1.282033129498813581298e-16,1.282033625283015049709e-16,9.978779469006707128380e-04,8.382237908068347725780e-18,0,nan,9.974941548586891569474e-01
88172,9.971996073344987373180e-04,9.971883097449887364072e-04,5.130500238926604845188e-13,1.278549234546765513282e-16,1.278549730330966981693e-16,9.971996073344987454707e-04,8.175586971112712420015e-18,0,nan,9.974958541056693638754e-01
88215,9.967140310130839296868e-04,9.967027444232242266568e-04,5.123004096372667467948e-13,1.276059720734114319841e-16,1.276060216518315788251e-16,9.967140310130839377336e-04,8.073341749525568904694e-18,0,nan,9.974970704813163951616e-01
88232,9.965221893897885052275e-04,9.965109071441972208853e-04,5.120044533131946197806e-13,1.275077165815918793445e-16,1.275077661600120261855e-16,9.965221893897885130626e-04,7.862398695707924110973e-18,0,nan,9.974975510478858016462e-01
88292,9.958456911895796011363e-04,9.958344242566689794050e-04,5.109617218996702315572e-13,1.271616875165445412719e-16,1.271617370949646881129e-16,9.958456911895796089714e-04,7.867739782800059437210e-18,0,nan,9.974992456900212956222e-01
88352,9.951701108620049553104e-04,9.951588592106216799377e-04,5.099218200217066309173e-13,1.268168314682989621244e-16,1.268168810467191089654e-16,9.951701108620049630395e-04,7.766687885150175069895e-18,0,nan,9.975009380367459907164e-01
88412,9.944954465402735691096e-04,9.944842101393487744046e-04,5.088847380880957656395e-13,1.264731436683429543979e-16,1.264731932467631012389e-16,9.944954465402735765212e-04,7.452561310621331908154e-18,0,nan,9.975026280927173846238e-01
88441,9.941696865947851140222e-04,9.941584575538029116760e-04,5.083844898559315587631e-13,1.263074452737819539008e-16,1.263074948522021007418e-16,9.941696865947851211161e-04,7.135503152940306241520e-18,0,nan,9.975034441333109204268e-01
88472,9.938216963626533207490e-04,9.938104751812023053906e-04,5.078504665466164515544e-13,1.261306193707646364616e-16,1.261306689491847833026e-16,9.938216963626533279488e-04,7.244539013398935395212e-18,0,nan,9.975043158625803775856e-01
88532,9.931488584724538397742e-04,9.931376524795757823143e-04,5.068189958838496107699e-13,1.257892538521300983905e-16,1.257893034305502452315e-16,9.931488584724538471857e-04,7.462666069892780032488e-18,0,nan,9.975060013509673070300e-01
88592,9.924769310180094526887e-04,9.924657401828871277959e-04,5.057903166249945075097e-13,1.254490424113618146259e-16,1.254490919897819614669e-16,9.924769310180094603120e-04,7.681081833780548510485e-18,0,nan,9.975076845624979991799e-01
88652,9.918059121526621960259e-04,9.917947364445616920000e-04,5.047644193336859785564e-13,1.251099803696177940498e-16,1.251100299480379408909e-16,9.918059121526622038609e-04,7.899786305061145218063e-18,0,nan,9.975093655017798059161e-01
88667,9.916382991874420167871e-04,9.916271272563045308160e-04,5.045083785911088708743e-13,1.250253939065849584839e-16,1.250254434850051053249e-16,9.916382991874420247281e-04,8.007893490011371484218e-18,0,nan,9.975097853821001086107e-01
88712,9.911358000347448994064e-04,9.911246394230153367520e-04,5.037412946118126514980e-13,1.247720630701714654522e-16,1.247721126485916122933e-16,9.911358000347449071355e-04,7.798301346217682116052e-18,0,nan,9.975110441734076490122e-01
88772,9.904665928275643363593e-04,9.904554472816375875235e-04,5.027209330993361449077e-13,1.244352858782922921547e-16,1.244353354567124389958e-16,9.904665928275643437708e-04,7.482875588278869421341e-18,0,nan,9.975127205819640606845e-01
88832,9.897982886993844434347e-04,9.897871581887748539215e-04,5.017033254741112440491e-13,1.240996441811271110014e-16,1.240996937595472578424e-16,9.897982886993844504227e-04,7.060046369680416286298e-18,0,nan,9.975143947320192243573e-01
88892,9.891308858234096071845e-04,9.891197703177137174105e-04,5.006884624517070484097e-13,1.237651333875821913215e-16,1.237651829660023381626e-16,9.891308858234096141725e-04,7.064810041828534437479e-18,0,nan,9.975160666281310158630e-01
88895,9.890975393047804896234e-04,9.890864245485336646008e-04,5.006377911803852623525e-13,1.237484374520685447321e-16,1.237484870304886915731e-16,9.890975393047804963997e-04,6.850955854967873887483e-18,0,nan,9.975161501638521813228e-01
88952,9.884643823777680209183e-04,9.884532818466642895506e-04,4.996763347852290828758e-13,1.234317489282060093159e-16,1.234317985066261561570e-16,9.884643823777680275887e-04,6.748229454238797083393e-18,0,nan,9.975177362748450507132e-01
89012,9.877987765454951042452e-04,9.877876909587436323859e-04,4.986669332651423619507e-13,1.230994862550727306192e-16,1.230995358334928774602e-16,9.877987765454951115508e-04,7.395898176364934191738e-18,0,nan,9.975194036766947156491e-01
89072,9.871340665145169955658e-04,9.871229958419592521021e-04,4.976602487190954198350e-13,1.227683408416664012913e-16,1.227683904200865481323e-16,9.871340665145170022362e-04,6.757323737372525463690e-18,0,nan,9.975210688382012263207e-01
89122,9.865808244774062545044e-04,9.865697662103640315983e-04,4.968234138051960405081e-13,1.224932365418537831705e-16,1.224932861202739300116e-16,9.865808244774062607513e-04,6.331836004728191280883e-18,0,nan,9.975224547646701709204e-01
89132,9.864702504776341022697e-04,9.864591946891926503878e-04,4.966562720117452663823e-13,1.224383081827658341185e-16,1.224383577611859809595e-16,9.864702504776341087283e-04,6.547208311337184349043e-18,0,nan,9.975227317638736425744e-01
89192,9.858073266325047270585e-04,9.857962856981829521344e-04,4.956549940445833043311e-13,1.221093837943301961567e-16,1.221094333727503429977e-16,9.858073266325047339406e-04,6.981224941744379398895e-18,0,nan,9.975243924582089278131e-01
89252,9.851452931816287558915e-04,9.851342670715105938051e-04,4.946564057557621725126e-13,1.217815632133852853128e-16,1.217816127918054321538e-16,9.851452931816287633031e-04,7.523294624429252861736e-18,0,nan,9.975260509256919916592e-01
89312,9.844841483323314095645e-04,9.844731370165810768139e-04,4.936604981199235191732e-13,1.214548419979104920032e-16,1.214548915763306388442e-16,9.844841483323314168702e-04,7.420799189548936968102e-18,0,nan,9.975277071707957203669e-01
89351,9.840548798457962338273e-04,9.840438781304234626145e-04,4.930145913972939339032e-13,1.212430606474673862360e-16,1.212431102258875330770e-16,9.840548798457962411330e-04,7.424036321239679977132e-18,0,nan,9.975287825404757962103e-01
89372,9.838238902967470633686e-04,9.838128937456087876074e-04,4.926672621480266956036e-13,1.211292157267264441084e-16,1.211292653051465909494e-16,9.838238902967470708860e-04,7.641019374528977326999e-18,0,nan,9.975293611979810192683e-01
89432,9.831645172918031317590e-04,9.831535354756008841343e-04,4.916766888871783792418e-13,1.208046799993833294215e-16,1.208047295778034762626e-16,9.831645172918031390647e-04,7.430759594734256921335e-18,0,nan,9.975310130116968559250e-01
89492,9.825060275392040154928e-04,9.824950604283412435118e-04,4.906887694204630970151e-13,1.204812304360498897285e-16,1.204812800144700365695e-16,9.825060275392040230102e-04,7.651268487085139031125e-18,0,nan,9.975326626163802944429e-01
89553,9.818374665855227324258e-04,9.818265143948295021540e-04,4.896870959820775238468e-13,1.201534990219757650355e-16,1.201535486003959118765e-16,9.818374665855227399432e-04,7.656478452614756165286e-18,0,nan,9.975343374544717126051e-01
89580,9.815418365680664972766e-04,9.815308909716635880679e-04,4.892446027327733446979e-13,1.200087933859776214534e-16,1.200088429643977682944e-16,9.815418365680665047940e-04,7.658784502926899761469e-18,0,nan,9.975350780499355184149e-01
89613,9.811807526686295910549e-04,9.811698151238301254643e-04,4.887045013556722904043e-13,1.198322266502091747600e-16,1.198322762286293216010e-16,9.811807526686295986782e-04,7.769512910393677140317e-18,0,nan,9.975359826177215881796e-01
89673,9.805249166683358214234e-04,9.805139937400717152519e-04,4.877245338403061044454e-13,1.195120273537637887796e-16,1.195120769321839356206e-16,9.805249166683358292584e-04,7.990673800238059974050e-18,0,nan,9.975376255852525291738e-01
89733,9.798699568253729725042e-04,9.798590484843642353061e-04,4.867471846618853451629e-13,1.191928968345212528098e-16,1.191929464129413996508e-16,9.798699568253729803392e-04,7.996014887002600882038e-18,0,nan,9.975392663614542056931e-01
89793,9.792158713851700235905e-04,9.792049776022148182147e-04,4.857724450814576515863e-13,1.188748308144348866659e-16,1.188748803928550335070e-16,9.792158713851700312138e-04,7.785103109598306994793e-18,0,nan,9.975409049507045847476e-01
89809,9.790415960546226666154e-04,9.790307061488931494445e-04,4.855129541472964454823e-13,1.187901924473405050507e-16,1.187902420257606518917e-16,9.790415960546226740269e-04,7.570197546603140990612e-18,0,nan,9.975413415390436786966e-01
89853,9.785626585978377173626e-04,9.785517793438120992787e-04,4.848003063950478271387e-13,1.185578250354226333615e-16,1.185578746138427802025e-16,9.785626585978377246683e-04,7.465704015863908964351e-18,0,nan,9.975425413573699709642e-01
89913,9.779103167181529536238e-04,9.778994519640106114118e-04,4.838307599334946244629e-13,1.182418752592606496368e-16,1.182419248376807964778e-16,9.779103167181529613529e-04,7.903767361443170068250e-18,0,nan,9.975441755858050436661e-01
89973,9.772588440055432495272e-04,9.772479937223152464272e-04,4.828637970622883985872e-13,1.179269772674775354270e-16,1.179270268458976822680e-16,9.772588440055432571505e-04,7.800693308686456668675e-18,0,nan,9.975458076403529043071e-01
90033,9.766082387240712540144e-04,9.765974028828657702164e-04,4.818994091814096206387e-13,1.176131268612491935552e-16,1.176131764396693403962e-16,9.766082387240712615319e-04,7.697474902222148924848e-18,0,nan,9.975474375253450976669e-01
90039,9.765432258379409637129e-04,9.765323914393516431166e-04,4.818031116877141665596e-13,1.175817992767608112309e-16,1.175818488551809580720e-16,9.765432258379409711774e-04,7.643776179260768004645e-18,0,nan,9.975476003946851760555e-01
90093,9.759584991424193324509e-04,9.759476777144214090261e-04,4.809375877251682561987e-13,1.173003198612943222372e-16,1.173003694397144690782e-16,9.759584991424193399154e-04,7.648355800208311883922e-18,0,nan,9.975490652451016637312e-01
90153,9.753096235338742083830e-04,9.752988164903454915861e-04,4.799783241620439960705e-13,1.169885521077705307332e-16,1.169886016861906775742e-16,9.753096235338742157416e-04,7.544884774753949857989e-18,0,nan,9.975506908039311733611e-01
90213,9.746616101763116671822e-04,9.746508174885901541824e-04,4.790216099945273353690e-13,1.166778194601710759319e-16,1.166778690385912227729e-16,9.746616101763116745938e-04,7.604216900606576420857e-18,0,nan,9.975523142061307653190e-01
90270,9.740467945821815703853e-04,9.740360155059980343024e-04,4.781150852038796566912e-13,1.163835784578883184559e-16,1.163836280363084652969e-16,9.740467945821815777439e-04,7.554666541896699173696e-18,0,nan,9.975538544445455546562e-01
90273,9.740144573521813207281e-04,9.740036789916811061875e-04,4.780674367589614983190e-13,1.163681177972222157005e-16,1.163681673756423625415e-16,9.740144573521813281926e-04,7.663621203293430626710e-18,0,nan,9.975539354559861830772e-01
90333,9.733681633484914328129e-04,9.733573992867024564179e-04,4.771157960253852020056e-13,1.160594430167811751390e-16,1.160594925952013219800e-16,9.733681633484914399068e-04,7.287993588007831688161e-18,0,nan,9.975555545577718140121e-01
90393,9.727227264567938047388e-04,9.727119766652815999485e-04,4.761666793973762512407e-13,1.157517910357347209099e-16,1.157518406141548677510e-16,9.727227264567938118327e-04,7.292829436703677859833e-18,0,nan,9.975571715157507241521e-01
90453,9.720781449731687217950e-04,9.720674094235741654379e-04,4.752200785118959682893e-13,1.154451577898983410207e-16,1.154452073683184878618e-16,9.720781449731687285183e-04,6.916443964509238017295e-18,0,nan,9.975587863341747012756e-01
90501,9.715630945379286326494e-04,9.715523703615000977830e-04,4.744646035393875697119e-13,1.152005819634711601760e-16,1.152006315418913070171e-16,9.715630945379286392668e-04,6.811132429408972794172e-18,0,nan,9.975600766512843507240e-01
90513,9.714344171982099582342e-04,9.714236958622490210031e-04,4.742759850391344402513e-13,1.151395392339160238229e-16,1.151395888123361706639e-16,9.714344171982099649046e-04,6.866530917101118436332e-18,0,nan,9.975603990172842853762e-01
90573,9.707915414370098433929e-04,9.707808342864733416649e-04,4.733343906823565918375e-13,1.148349313411606352411e-16,1.148349809195807820822e-16,9.707915414370098498515e-04,6.652948596208087497603e-18,0,nan,9.975620095693088146336e-01
90633,9.701495159991443847225e-04,9.701388230058977329605e-04,4.723952871777490675665e-13,1.145313301036348864206e-16,1.145313796820550332616e-16,9.701495159991443911811e-04,6.657351383783750889455e-18,0,nan,9.975636179944664510004e-01
90693,9.695083391986584527595e-04,9.694976603346414171844e-04,4.714586662942679270307e-13,1.142287315318728923212e-16,1.142287811102930391622e-16,9.695083391986584591123e-04,6.552545086572518932037e-18,0,nan,9.975652242969642263348e-01
90733,9.690813586329916173229e-04,9.690706891729085795311e-04,4.708356275559630751325e-13,1.140275542254743820228e-16,1.140276038038945288638e-16,9.690813586329916236757e-04,6.555432160379788149943e-18,0,nan,9.975662939881131207167e-01
90753,9.688680093540510225297e-04,9.688573445912774756396e-04,4.705245198334871419411e-13,1.139271316548423137490e-16,1.139271812332624605900e-16,9.688680093540510290942e-04,6.775438220524398337571e-18,0,nan,9.975668284809980753064e-01
90813,9.682285247882604739790e-04,9.682178740988181500745e-04,4.695928396294478963795e-13,1.136265265198470807408e-16,1.136265760982672275818e-16,9.682285247882604807023e-04,6.943943342612547143080e-18,0,nan,9.975684305507528720422e-01
90873,9.675898838286499518035e-04,9.675792471847002034655e-04,4.686636175485086800051e-13,1.133269121924306932589e-16,1.133269617708508400999e-16,9.675898838286499584209e-04,6.839100956946446984816e-18,0,nan,9.975700305104024684529e-01
90933,9.669520848069927807065e-04,9.669414621807703362274e-04,4.677368454891961711066e-13,1.130282847562800945008e-16,1.130283343347002413418e-16,9.669520848069927872710e-04,6.788863113657929777215e-18,0,nan,9.975716283641097255125e-01
90966,9.666016536181284278776e-04,9.665910386898475607556e-04,4.672281622533279590046e-13,1.128644589156762267487e-16,1.128645084940963735898e-16,9.666016536181284344421e-04,6.791324344055220587506e-18,0,nan,9.975725062874955306530e-01
90993,9.663151260594579412717e-04,9.663045174232706631450e-04,4.668125153820569082211e-13,1.127306403131301151746e-16,1.127306898915502620156e-16,9.663151260594579477833e-04,6.738553093514106203425e-18,0,nan,9.975732241160265573307e-01
91054,9.656684110198789352641e-04,9.656578165785809292669e-04,4.658752748279932094785e-13,1.124290388337319650359e-16,1.124290884121521118769e-16,9.656684110198789417757e-04,6.743065950702812045616e-18,0,nan,9.975748443134502024452e-01
91114,9.650331417819351031980e-04,9.650225612750479336323e-04,4.649558449083474671918e-13,1.121333649750531848624e-16,1.121334145534733317034e-16,9.650331417819351097625e-04,6.802362589433414587621e-18,0,nan,9.975764358393412345612e-01
91174,9.643987078253746924348e-04,9.643881412254253891340e-04,4.640388327905242543142e-13,1.118386624579915561532e-16,1.118387120364117029942e-16,9.643987078253746986287e-04,6.422580595077504294453e-18,0,nan,9.975780252759007911065e-01
91199,9.641346064759299395094e-04,9.641240456624469060596e-04,4.636574561060624992848e-13,1.117161555128177551859e-16,1.117162050912379020270e-16,9.641346064759299456504e-04,6.369431017562992132850e-18,0,nan,9.975786869254680913903e-01
91234,9.637651075038773722247e-04,9.637545547834651382643e-04,4.631242305322044802681e-13,1.115449274558228857842e-16,1.115449770342430326252e-16,9.637651075038773782068e-04,6.207083181790153090463e-18,0,nan,9.975796126272371578954e-01
91294,9.631323391754464568217e-04,9.631218003072424317738e-04,4.622120302223564893219e-13,1.112521561593999563030e-16,1.112522057378201031440e-16,9.631323391754464628038e-04,6.211161173452997186756e-18,0,nan,9.975811978974478484890e-01
91354,9.625004012023947215992e-04,9.624898761591417455807e-04,4.613022239810923614908e-13,1.109603447770603178980e-16,1.109603943554804647450e-16,9.625004012023947272637e-04,5.885226466073955133743e-18,0,nan,9.975827810906196391064e-01
91414,9.618692919513302739055e-04,9.618587807058426525796e-04,4.603948039595249646295e-13,1.106694895345346243345e-16,1.106695391129547711815e-16,9.618692919513302793583e-04,5.668935107479721808882e-18,0,nan,9.975843622108286036987e-01
91432,9.616801205331346547156e-04,9.616696134216860846403e-04,4.601230420962954496689e-13,1.105824188469229179475e-16,1.105824684253430647946e-16,9.616801205331346602214e-04,5.725099271159627745138e-18,0,nan,9.975848361432715984977e-01
91474,9.612390097931424800345e-04,9.612285123183057506176e-04,4.594897623396257593456e-13,1.103795866748555089876e-16,1.103796362532756558347e-16,9.612390097931424860167e-04,6.223395148383389260983e-18,0,nan,9.975859412621401481011e-01
91534,9.606095531029879493189e-04,9.605990693717586473290e-04,4.585870913340833518997e-13,1.100906324582669985772e-16,1.100906820366871454243e-16,9.606095531029879549834e-04,5.896810849387662738629e-18,0,nan,9.975875182486090525882e-01
91594,9.599809202602765681446e-04,9.599704502456819952087e-04,4.576867831861627757684e-13,1.098026231621344576403e-16,1.098026727405546044873e-16,9.599809202602765737562e-04,5.845525840282623855656e-18,0,nan,9.975890931742794917689e-01
91654,9.593531096486575946351e-04,9.593426533237955872487e-04,4.567888301695655238064e-13,1.095155550808550659567e-16,1.095156046592752128037e-16,9.593531096486576002467e-04,5.849351212938544430653e-18,0,nan,9.975906660431850836467e-01
91667,9.592171922336813316131e-04,9.592067388713890434553e-04,4.565945833519415122767e-13,1.094534806943650870387e-16,1.094535302727852338857e-16,9.592171922336813372777e-04,5.905370421450034499031e-18,0,nan,9.975910065607469352452e-01
91714,9.587261196560058036270e-04,9.587156769940445026026e-04,4.558932245882903027110e-13,1.092294245257688195693e-16,1.092294741041889664163e-16,9.587261196560058091857e-04,5.797957938551637483833e-18,0,nan,9.975922368593489140682e-01
91774,9.580999486744076891919e-04,9.580895196485853102189e-04,4.549999587764945185625e-13,1.089442278250700565834e-16,1.089442774034902034304e-16,9.580999486744076948564e-04,5.912256693678332304045e-18,0,nan,9.975938056267835787904e-01
91834,9.574745951001477180325e-04,9.574641796837723230843e-04,4.541090250983564858487e-13,1.086599613237195008911e-16,1.086600109021396477382e-16,9.574745951001477238029e-04,6.026699802480253580807e-18,0,nan,9.975953723494912118866e-01
91894,9.568500573336946389954e-04,9.568396555001439085303e-04,4.532204159479383532691e-13,1.083766213833568228154e-16,1.083766709617769696625e-16,9.568500573336946447658e-04,6.030633440363092308701e-18,0,nan,9.975969370314635216879e-01
91902,9.567668471845483545792e-04,9.567564471600331795372e-04,4.531021099514640306624e-13,1.083389125366876770428e-16,1.083389621151078238899e-16,9.567668471845483601908e-04,5.865162753154357132604e-18,0,nan,9.975971455017516357718e-01
91954,9.562263337796878450990e-04,9.562159455024088513730e-04,4.523341237490497477461e-13,1.080942043822137123101e-16,1.080942539606338591572e-16,9.562263337796878503400e-04,5.480937071059057840592e-18,0,nan,9.975984996766818256402e-01
92014,9.556034228469237894018e-04,9.555930480994327703640e-04,4.514501409551121226685e-13,1.078127067150274613037e-16,1.078127562934476081507e-16,9.556034228469237947487e-04,5.595308002992868524534e-18,0,nan,9.976000602891170832096e-01
92074,9.549813229483424528039e-04,9.549709617042245872088e-04,4.505684600490238239975e-13,1.075321247929550520029e-16,1.075321743713751988500e-16,9.549813229483424580979e-04,5.543517755923423038612e-18,0,nan,9.976016188727299281920e-01
92134,9.543600325010138667469e-04,9.543496847339230497441e-04,4.496890735430258449504e-13,1.072524550434877484298e-16,1.072525046219078952769e-16,9.543600325010138723585e-04,5.879954193863182575604e-18,0,nan,9.976031754314707049249e-01
92137,9.543289891984053551484e-04,9.543186421044755348687e-04,4.496451643118164887426e-13,1.072384954366858598892e-16,1.072385450151060067363e-16,9.543289891984053607600e-04,5.880145462492167221099e-18,0,nan,9.976032532063255711956e-01
92194,9.537395499261246864182e-04,9.537292156097833064649e-04,4.488119739785682911763e-13,1.069736939103661869856e-16,1.069737434887863338326e-16,9.537395499261246920298e-04,5.883779566438663232213e-18,0,nan,9.976047299692795009766e-01
92254,9.531198736489648168951e-04,9.531095527571635331980e-04,4.479371539261775295042e-13,1.066958378534959630609e-16,1.066958874319161099079e-16,9.531198736489648230890e-04,6.498582810034136793082e-18,0,nan,9.976062824900861774496e-01
92314,9.525010020989140929160e-04,9.524906946055116139325e-04,4.470646059853240366583e-13,1.064188833488637115883e-16,1.064189329272838584354e-16,9.525010020989140990041e-04,6.391646092733516906804e-18,0,nan,9.976078329978104081740e-01
92373,9.518932282762693475406e-04,9.518829339325334121763e-04,4.462088089858433281676e-13,1.061474204894271099835e-16,1.061474700678472568306e-16,9.518932282762693538934e-04,6.673802182531637388747e-18,0,nan,9.976093557044954347550e-01
92374,9.518829337094290076745e-04,9.518726395883518703544e-04,4.461943227842909241245e-13,1.061428268884536760275e-16,1.061428764668738228745e-16,9.518829337094290139214e-04,6.562643120049233578526e-18,0,nan,9.976093814963617056749e-01
92434,9.512656669180294959817e-04,9.512553861432718458567e-04,4.453262969800431543307e-13,1.058676649801647653033e-16,1.058677145585849121504e-16,9.512656669180295021227e-04,6.455598137468411389284e-18,0,nan,9.976109279896394597151e-01
92494,9.506492001662857663980e-04,9.506389327119091387821e-04,4.444605212580974274087e-13,1.055933941477280932318e-16,1.055934437261482400788e-16,9.506492001662857728566e-04,6.793911173211221673862e-18,0,nan,9.976124724815329657557e-01
92555,9.500232775181397952453e-04,9.500130235796292533158e-04,4.435826150770584319008e-13,1.053154620441066015160e-16,1.053155116225267483631e-16,9.500232775181398015451e-04,6.631213881055214321332e-18,0,nan,9.976140406672600150243e-01
92610,9.494596272278198155384e-04,9.494493854528794105024e-04,4.427930413659904623667e-13,1.050656510484250285709e-16,1.050657006268451754180e-16,9.494596272278198219970e-04,6.802423228538513977589e-18,0,nan,9.976154528385707751501e-01
92615,9.494084194556898685500e-04,9.493981787854552105530e-04,4.427213548874730691667e-13,1.050429777045652287564e-16,1.050430272829853756035e-16,9.494084194556898750616e-04,6.858550702289550419571e-18,0,nan,9.976155811348181707524e-01
92675,9.487943567560383826571e-04,9.487841293283431178010e-04,4.418623228865038042895e-13,1.047713740492224844082e-16,1.047714236276426312552e-16,9.487943567560383893804e-04,7.086176230872928671800e-18,0,nan,9.976171196126639766836e-01
92735,9.481810878768925238532e-04,9.481708736660666799029e-04,4.410055118730528416848e-13,1.045006476645810342020e-16,1.045006972430011810490e-16,9.481810878768925305765e-04,7.090759460184397176166e-18,0,nan,9.976186561046465187444e-01
92795,9.475686112799444679041e-04,9.475584102603843764046e-04,4.401509146739315004176e-13,1.042307951525692608839e-16,1.042308447309894077310e-16,9.475686112799444743098e-04,6.760129649037293166988e-18,0,nan,9.976201906146049537918e-01
92847,9.470384379114739531421e-04,9.470282483036847464283e-04,4.394120489741687989496e-13,1.039976272263210187277e-16,1.039976768047411655747e-16,9.470384379114739597066e-04,6.931614471422812523619e-18,0,nan,9.976215189229583546406e-01
92855,9.469569254308585173828e-04,9.469467375770265997837e-04,4.392985241437340999957e-13,1.039618131304616476077e-16,1.039618627088817944548e-16,9.469569254308585240003e-04,6.988116061787427160236e-18,0,nan,9.976217231463685399711e-01
92915,9.463460287992582899254e-04,9.463358540856828443933e-04,4.384483331647125012628e-13,1.036936982307996236887e-16,1.036937478092197705358e-16,9.463460287992582965958e-04,7.048568131142395001711e-18,0,nan,9.976232537037566708684e-01
92975,9.457359198587139547156e-04,9.457257582599889438463e-04,4.376003346466512892019e-13,1.034264471013128688673e-16,1.034264966797330157143e-16,9.457359198587139613860e-04,7.053115271992758704719e-18,0,nan,9.976247822905789047298e-01
93035,9.451265970867295189431e-04,9.451164485775143584270e-04,4.367545215267436017916e-13,1.031600564048410740538e-16,1.031601059832612209009e-16,9.451265970867295255605e-04,7.001649219080194485702e-18,0,nan,9.976263089106349976382e-01
93085,9.446194275598092012522e-04,9.446092899392086006237e-04,4.360513415849221979824e-13,1.029387190357995579565e-16,1.029387686142197048036e-16,9.446194275598092077637e-04,6.893321894552237266061e-18,0,nan,9.976275795943588516404e-01
93095,9.445180589647301631792e-04,9.445079235197495109959e-04,4.359108867694675974943e-13,1.028945228192561548422e-16,1.028945723976763016892e-16,9.445180589647301697437e-04,6.950110989318793810870e-18,0,nan,9.976278335677149328403e-01
93155,9.439103039780496265680e-04,9.439001815720931732399e-04,4.350694233664635600954e-13,1.026298430373849158529e-16,1.026298926158050626999e-16,9.439103039780496329207e-04,6.730244470935433161517e-18,0,nan,9.976293562655989559840e-01
93215,9.433033306159176393452e-04,9.432932212238398988791e-04,4.342301243364116333236e-13,1.023660137669321616450e-16,1.023660633453523084921e-16,9.433033306159176453274e-04,6.341724868158279369819e-18,0,nan,9.976308770080576036865e-01
93275,9.426971373714474038506e-04,9.426870409681675056321e-04,4.333929827249101858705e-13,1.021030317304042522060e-16,1.021030813088243990530e-16,9.426971373714474100445e-04,6.570433049227029625049e-18,0,nan,9.976323957988517324830e-01
93323,9.422127434504313147302e-04,9.422026574201747523633e-04,4.327248181208178971230e-13,1.018932539165348119433e-16,1.018933034949549587904e-16,9.422127434504313207653e-04,6.405251670749016760052e-18,0,nan,9.976336094288097212143e-01
93335,9.420917227416231258320e-04,9.420816393021246069441e-04,4.325579916043548025436e-13,1.018408936650331009344e-16,1.018409432434532477814e-16,9.420917227416231319730e-04,6.518461758397061293023e-18,0,nan,9.976339126417325566649e-01
93395,9.414870852272875908544e-04,9.414770147266181898244e-04,4.317251440738178925797e-13,1.015795963227006100508e-16,1.015796459011207568979e-16,9.414870852272875968895e-04,6.410188566452755494654e-18,0,nan,9.976354275404416731624e-01
93455,9.408832233331297904722e-04,9.408731657464012410724e-04,4.308944332589289195069e-13,1.013191364698635427189e-16,1.013191860482836895660e-16,9.408832233331297964014e-04,6.301771020823903750500e-18,0,nan,9.976369404987110938538e-01
93515,9.402801355676725953583e-04,9.402700908700604218890e-04,4.300658523117552438278e-13,1.010595108874788282235e-16,1.010595604658989750706e-16,9.402801355676726013934e-04,6.418416725929587565154e-18,0,nan,9.976384515202632764113e-01
93563,9.397982217281386660143e-04,9.397881873239887074812e-04,4.294045164737658711065e-13,1.008524089423111904174e-16,1.008524585207313372645e-16,9.397982217281386721553e-04,6.534369533389178763741e-18,0,nan,9.976396589455640219642e-01
93575,9.396778204432604759211e-04,9.396677886100037888104e-04,4.292393944106835755668e-13,1.008007163709292974862e-16,1.008007659493494443333e-16,9.396778204432604821680e-04,6.647882763747388739380e-18,0,nan,9.976399606088111552001e-01
93635,9.390762764760472703540e-04,9.390662574824485626584e-04,4.284150527603020363843e-13,1.005427497299498463780e-16,1.005427993083699932250e-16,9.390762764760472767596e-04,6.821263430962664883370e-18,0,nan,9.976414677680581731003e-01
93695,9.384755021859839986373e-04,9.384654960074089434951e-04,4.275928205912828216453e-13,1.002856077885540233261e-16,1.002856573669741701732e-16,9.384755021859840054665e-04,7.276911460480944278452e-18,0,nan,9.976429730016983080695e-01
93755,9.378754960968067248209e-04,9.378655027086839734877e-04,4.267726911602654662118e-13,1.000292873849610400120e-16,1.000293369633811868591e-16,9.378754960968067319678e-04,7.620244395126480790723e-18,0,nan,9.976444763134161077293e-01
93802,9.374060269395851095091e-04,9.373960435535282797512e-04,4.261317207893550198783e-13,9.982907484989310578357e-17,9.982912442831325263062e-17,9.374060269395851164442e-04,7.398162649205522081496e-18,0,nan,9.976456525675676084404e-01
93815,9.372762567360244643585e-04,9.372662761138454450365e-04,4.259546577497407045193e-13,9.977378537152320067574e-17,9.977383494994334752279e-17,9.372762567360244714524e-04,7.568633988402311034913e-18,0,nan,9.976459777068867160361e-01
93875,9.366777826349071385574e-04,9.366678147542258560728e-04,4.251387136679349242964e-13,9.951909861465374869138e-17,9.951914819307389553843e-17,9.366777826349071454396e-04,7.347396109985104744022e-18,0,nan,9.976474771857759040730e-01
93935,9.360800723284735748752e-04,9.360701171649064111483e-04,4.243248522486952111645e-13,9.926522399475512720537e-17,9.926527357317527405242e-17,9.360800723284735817573e-04,7.352087604345692881957e-18,0,nan,9.976489747537400994311e-01
93995,9.354831243554795539079e-04,9.354731818847050690068e-04,4.235130668513749791654e-13,9.901215840614765147837e-17,9.901220798456779832542e-17,9.354831243554795608430e-04,7.413369707147472409469e-18,0,nan,9.976504704144264186277e-01
94043,9.350061138775830640393e-04,9.349961815435729427568e-04,4.228651288229998068503e-13,9.881028635961624517408e-17,9.881033593803639202113e-17,9.350061138775830709743e-04,7.417151773354680938959e-18,0,nan,9.976516655721803382602e-01
94056,9.348770072448129597018e-04,9.348670776535087347604e-04,4.226898730891157815114e-13,9.875570124006153716686e-17,9.875575081848168401392e-17,9.348770072448129665840e-04,7.361548784608184997492e-18,0,nan,9.976519890513160835981e-01
94116,9.342815922145930509521e-04,9.342716752672215958613e-04,4.218822542397416506323e-13,9.850425780733814809130e-17,9.850430738575829493835e-17,9.342815922145930579401e-04,7.479567052459826941936e-18,0,nan,9.976534808767147272947e-01
94176,9.336869351322457712997e-04,9.336770308046720202163e-04,4.210766915330493560447e-13,9.825361412071014740439e-17,9.825366369913029425144e-17,9.336869351322457786053e-04,7.824527574688168559566e-18,0,nan,9.976549708057815045534e-01
94236,9.330930345514174808319e-04,9.330831428195677550374e-04,4.202731784297021733971e-13,9.800376712969088734814e-17,9.800381670811103419519e-17,9.330930345514174881905e-04,7.886243339935942230815e-18,0,nan,9.976564588421264239337e-01
94284,9.326184577982469976842e-04,9.326085761256845711854e-04,4.196318392829239941020e-13,9.780446111644914463067e-17,9.780451069486929147772e-17,9.326184577982470052546e-04,8.117314109306425191007e-18,0,nan,9.976576479108626925823e-01
94296,9.324998890294322096269e-04,9.324900098692940227098e-04,4.194717084153046847401e-13,9.775471379735988209403e-17,9.775476337578002894108e-17,9.324998890294322171973e-04,8.118346238051260883972e-18,0,nan,9.976579449893503242467e-01
94356,9.319074971272799779108e-04,9.318976305149018411608e-04,4.186722750002918689974e-13,9.750645110029390202609e-17,9.750650067871404887314e-17,9.319074971272799852694e-04,7.896275920040909718074e-18,0,nan,9.976594292510449125022e-01
94416,9.313158574096051566598e-04,9.313060033210963857856e-04,4.178748717198187517636e-13,9.725897602849845953542e-17,9.725902560691860638248e-17,9.313158574096051643360e-04,8.242355183173892392791e-18,0,nan,9.976609116307927825032e-01
94476,9.307249684446948774898e-04,9.307151268562253995485e-04,4.170794921336506204194e-13,9.701228558533968805960e-17,9.701233516375983490665e-17,9.307249684446948853248e-04,8.418227755504604997418e-18,0,nan,9.976623921321674555570e-01
94525,9.302429650411871263315e-04,9.302331336434478771475e-04,4.164314288567934550115e-13,9.681140168706930941351e-17,9.681145126548945626056e-17,9.302429650411871343253e-04,8.593317810641572887216e-18,0,nan,9.976635998173852751389e-01
94536,9.301348288044674811387e-04,9.301249996922676426828e-04,4.162861298260537912771e-13,9.676637678747660740934e-17,9.676642636589675425639e-17,9.301348288044674891325e-04,8.594316858328211043383e-18,0,nan,9.976638707587333986361e-01
94596,9.295454370644610145473e-04,9.295356204048213900894e-04,4.154947784056869327987e-13,9.652124666479377695949e-17,9.652129624321392380654e-17,9.295454370644610226471e-04,8.713670397542444057324e-18,0,nan,9.976653475140460603193e-01
94656,9.289567918038217689153e-04,9.289469875730929702926e-04,4.147054315054929391191e-13,9.627689226033433131764e-17,9.627694183875447816469e-17,9.289567918038217767503e-04,8.434251012782190320188e-18,0,nan,9.976668224016518956741e-01
94716,9.283688916052928613792e-04,9.283590997798853479126e-04,4.139180827825913497805e-13,9.603331063023339753751e-17,9.603336020865354438457e-17,9.283688916052928690555e-04,8.268519285710556043649e-18,0,nan,9.976682954250883937413e-01
94767,9.278697611856031551856e-04,9.278599798862160240451e-04,4.132504027145924793484e-13,9.582687164896993230722e-17,9.582692122739007915427e-17,9.278697611856031629677e-04,8.387077075294639688456e-18,0,nan,9.976695460319421354819e-01
94776,9.277817350552028620604e-04,9.277719556115867513480e-04,4.131327259181713164939e-13,9.579049884365189146369e-17,9.579054842207203831075e-17,9.277817350552028698955e-04,8.444933184243052153047e-18,0,nan,9.976697665878841093565e-01
94836,9.271953207434544622990e-04,9.271855536581593416987e-04,4.123493546173851092579e-13,9.554845398271069010215e-17,9.554850356113083694920e-17,9.271953207434544700282e-04,8.336081374416335097127e-18,0,nan,9.976712358935586902548e-01
94896,9.266096472635131857165e-04,9.265998925131279246223e-04,4.115679626092421590774e-13,9.530717314242517768738e-17,9.530722272084532453443e-17,9.266096472635131936045e-04,8.512747891844957797975e-18,0,nan,9.976727033456229016281e-01
94956,9.260247132123961438007e-04,9.260149707735687066072e-04,4.107885436465036400887e-13,9.506665343064016433272e-17,9.506670300906031117977e-17,9.260247132123961516887e-04,8.518125065952159879355e-18,0,nan,9.976741689475786594105e-01
95010,9.254989036213233239878e-04,9.254891722429806296070e-04,4.100887483895740755976e-13,9.485083407482263712668e-17,9.485088365324278397373e-17,9.254989036213233320346e-04,8.694567835175181577583e-18,0,nan,9.976754864103833358568e-01
95016,9.254405171906608325713e-04,9.254307870400980922204e-04,4.100110915055775786699e-13,9.482689196796517315317e-17,9.482694154638532000022e-17,9.254405171906608405122e-04,8.580706953068341699951e-18,0,nan,9.976756327029190550516e-01
95076,9.248570578023939718618e-04,9.248473399168615242899e-04,4.092355999864144960421e-13,9.458788588771009471729e-17,9.458793546613024156434e-17,9.248570578023939797498e-04,8.528879414132156436989e-18,0,nan,9.976770946151283840858e-01
95136,9.242743336552003870598e-04,9.242646280115223663324e-04,4.084620629124035729738e-13,9.434963233582120604748e-17,9.434968191424135289453e-17,9.242743336552003951066e-04,8.706087257766165199894e-18,0,nan,9.976785546876821724241e-01
95196,9.236923433601919327741e-04,9.236826499352508266447e-04,4.076904741302693416907e-13,9.411212847081755221872e-17,9.411217804923769906577e-17,9.236923433601919410327e-04,8.940824610158119861625e-18,0,nan,9.976800129240472058984e-01
95254,9.231304490066679065516e-04,9.231207673712526860579e-04,4.069464511714896405912e-13,9.388325136103441230254e-17,9.388330093945455914959e-17,9.231304490066679146513e-04,8.774223152139510048075e-18,0,nan,9.976814208103846189036e-01
95256,9.231110855319764588015e-04,9.231014043027129254349e-04,4.069208275099688949578e-13,9.387537146372768795573e-17,9.387542104214783480278e-17,9.231110855319764669013e-04,8.774407203063181555241e-18,0,nan,9.976814693276815579630e-01
95316,9.225305587886468162217e-04,9.225208897320595010758e-04,4.061531169445896111012e-13,9.363935849802677683927e-17,9.363940807644692368632e-17,9.225305587886468241626e-04,8.607773265458131989302e-18,0,nan,9.976829239020346146855e-01
95376,9.219507617517699064783e-04,9.219411048449152602981e-04,4.053873363502473967939e-13,9.340408676957404623161e-17,9.340413634799419307866e-17,9.219507617517699147368e-04,8.957713989017780553958e-18,0,nan,9.976843766505471016890e-01
95436,9.213716930463757719127e-04,9.213620482663678692005e-04,4.046234796659854406534e-13,9.316955348655059612783e-17,9.316960306497074297488e-17,9.213716930463757802242e-04,9.020801113882793648508e-18,0,nan,9.976858275766511165703e-01
95496,9.207933513009467257370e-04,9.207837186249570840166e-04,4.038615408536734720314e-13,9.293575586939755812305e-17,9.293580544781770497010e-17,9.207933513009467339426e-04,8.911480154513141882522e-18,0,nan,9.976872766837701503664e-01
95498,9.207740857466527988933e-04,9.207644534737379442854e-04,4.038361758529992059976e-13,9.292797525295629894339e-17,9.292802483137644579044e-17,9.207740857466528070460e-04,8.854171988030753922072e-18,0,nan,9.976873249560537069590e-01
95557,9.202061143511131668541e-04,9.201964939575320863714e-04,4.030888629454898532105e-13,9.269881293234773350531e-17,9.269886251076788035236e-17,9.202061143511131750597e-04,8.917167087410918556343e-18,0,nan,9.976887480814824311318e-01
95617,9.196292344837281871416e-04,9.196196261483019255004e-04,4.023307735672449863906e-13,9.246649050277271885224e-17,9.246654008119286569929e-17,9.196292344837281954002e-04,8.980326990546051884992e-18,0,nan,9.976901935306937729592e-01
95677,9.190530774597026029384e-04,9.190434811597748755432e-04,4.015745839832048452793e-13,9.223489542772138274680e-17,9.223494500614152959385e-17,9.190530774597026108264e-04,8.582740773915240986581e-18,0,nan,9.976916371711958067005e-01
95737,9.184776419212766665081e-04,9.184680576342479123364e-04,4.008202882459209775102e-13,9.200402497626328348365e-17,9.200407455468343033070e-17,9.184776419212766744490e-04,8.645756323363708366324e-18,0,nan,9.976930790063777315961e-01
95742,9.184297214843207017208e-04,9.184201381973485167250e-04,4.007575155680608539838e-13,9.198481839536312681957e-17,9.198486797378327366662e-17,9.184297214843207096617e-04,8.646207428561132508275e-18,0,nan,9.976931990779254495879e-01
95797,9.179029265140889890319e-04,9.178933542174161933397e-04,4.000678804302736722890e-13,9.177387642942300020444e-17,9.177392600784314705149e-17,9.179029265140889964964e-04,8.132099410583967255821e-18,0,nan,9.976945190396202779119e-01
95857,9.173289298871659134690e-04,9.173193695583624309196e-04,3.993173546333742149314e-13,9.154444708012035859853e-17,9.154449665854050544559e-17,9.173289298871659207746e-04,7.964056220233844990633e-18,0,nan,9.976959572742957277564e-01
95917,9.167556506929109308264e-04,9.167461023095463094666e-04,3.985687049744676403308e-13,9.131573423311099394244e-17,9.131578381153114078949e-17,9.167556506929109379733e-04,7.795796499379487267502e-18,0,nan,9.976973937137679494499e-01
95977,9.161830875870941327464e-04,9.161735511267939386704e-04,3.978219255948359646976e-13,9.108773520492724675934e-17,9.108778478334739360640e-17,9.161830875870941399462e-04,7.858451164628301258012e-18,0,nan,9.976988283613924186660e-01
95988,9.160781952541577620460e-04,9.160686609773301196352e-04,3.976852184541233307521e-13,9.104601260150183725289e-17,9.104606217992198409995e-17,9.160781952541577691399e-04,7.743772278398816656380e-18,0,nan,9.976990911860222314565e-01
96037,9.156112392288417053860e-04,9.156017146692873477701e-04,3.970770106577019039519e-13,9.086044732381939096039e-17,9.086049690223953780744e-17,9.156112392288417125857e-04,7.863359189130801285980e-18,0,nan,9.977002612205162461879e-01
96097,9.150401042806254618365e-04,9.150305915995540190330e-04,3.963339543481330715706e-13,9.063386792969719154261e-17,9.063391750811733838966e-17,9.150401042806254691951e-04,8.041831931570718715329e-18,0,nan,9.977016922944782028443e-01
96157,9.144696814082524140369e-04,9.144601805834564599322e-04,3.955927508729466549285e-13,9.040799437407179005013e-17,9.040804395249193689718e-17,9.144696814082524216601e-04,8.336303193288031038836e-18,0,nan,9.977031215866087460187e-01
96217,9.138999692808543839139e-04,9.138904802901818152925e-04,3.948533944606145661881e-13,9.018282401999791586049e-17,9.018287359841806270754e-17,9.138999692808543915372e-04,8.341499925082015366353e-18,0,nan,9.977045491002300468624e-01
96234,9.137386798783620911857e-04,9.137291942366714087371e-04,3.946442451538951748855e-13,9.011915323537934464050e-17,9.011920281379949148755e-17,9.137386798783620986502e-04,8.169160408829580538448e-18,0,nan,9.977049532395386524392e-01
96277,9.133309665708776527462e-04,9.133214893922315170253e-04,3.941158793611690652243e-13,8.995835424201642079855e-17,8.995840382043656764560e-17,9.133309665708776600518e-04,7.998917629495918181108e-18,0,nan,9.977059748386560144185e-01
96337,9.127626719540726488548e-04,9.127532065654109725605e-04,3.933801998461088514284e-13,8.973458242609713519415e-17,8.973463200451728204120e-17,9.127626719540726563722e-04,8.235894869351283334564e-18,0,nan,9.977073988051923178477e-01
96397,9.121950841094836759531e-04,9.121856304888192937782e-04,3.926463502083056277186e-13,8.951150596958204478755e-17,8.951155554800219163460e-17,9.121950841094836838941e-04,8.705302208749874301231e-18,0,nan,9.977088210031364211771e-01
96457,9.116282017194386771239e-04,9.116187598448390618332e-04,3.919143247619111236194e-13,8.928912228112878374631e-17,8.928917185954893059336e-17,9.116282017194386850119e-04,8.652644034517559929755e-18,0,nan,9.977102414357776023822e-01
96480,9.114110835697201859955e-04,9.114016461919750440992e-04,3.916341974776636437746e-13,8.920405833648099568672e-17,8.920410791490114253377e-17,9.114110835697201937776e-04,8.538534743749993104298e-18,0,nan,9.977107854675976591715e-01
96517,9.110620234695390378661e-04,9.110525933191261306252e-04,3.911841178422645802428e-13,8.906742878065444401006e-17,8.906747835907459085711e-17,9.110620234695390455953e-04,8.483698633668174350708e-18,0,nan,9.977116601063969781606e-01
96577,9.104965480486494273641e-04,9.104871296005994686503e-04,3.904557238058006981092e-13,8.884642289927969836328e-17,8.884647247769984521033e-17,9.104965480486494350403e-04,8.430823928924925480921e-18,0,nan,9.977130770182675298993e-01
96637,9.099317741488876782438e-04,9.099223673814310395514e-04,3.897291370299580404617e-13,8.862610207927323553879e-17,8.862615165769338238584e-17,9.099317741488876859201e-04,8.436056749059157324584e-18,0,nan,9.977144921746541317547e-01
96697,9.093677004656147024339e-04,9.093583053570357186674e-04,3.890043519130878906435e-13,8.840646377399650458949e-17,8.840651335241665143654e-17,9.093677004656147100572e-04,8.383073779050455150924e-18,0,nan,9.977159055788135730422e-01
96728,9.090765363167580664822e-04,9.090671472234419079419e-04,3.886305836675616652708e-13,8.829325056215825637007e-17,8.829330014057840321712e-17,9.090765363167580741055e-04,8.385758757095944073322e-18,0,nan,9.977166351521650642579e-01
96757,9.088043256974244453548e-04,9.087949422260612475929e-04,3.882813628743635591514e-13,8.818750544784876747513e-17,8.818755502626891432218e-17,9.088043256974244530311e-04,8.446522389295721678510e-18,0,nan,9.977173172339945830638e-01
96817,9.082416485461338780658e-04,9.082322766903782270137e-04,3.875601643536901441350e-13,8.796922457621245788996e-17,8.796927415463260473701e-17,9.082416485461338860067e-04,8.743195044204921324208e-18,0,nan,9.977187271434378588639e-01
96877,9.076796677167730249871e-04,9.076703074550701453284e-04,3.868407508116147349664e-13,8.775161864539884368311e-17,8.775166822381899053017e-17,9.076796677167730329281e-04,8.748608306368836142751e-18,0,nan,9.977201353103760870220e-01
96937,9.071183819175750300567e-04,9.071090332284234450702e-04,3.861231167292370619829e-13,8.753468515259399204129e-17,8.753473473101413888834e-17,9.071183819175750374682e-04,8.170420130620365424355e-18,0,nan,9.977215417380339708116e-01
96975,9.067632598113086657406e-04,9.067539184403426557436e-04,3.856695330226573248646e-13,8.739764060853658172315e-17,8.739769018695672857020e-17,9.067632598113086729934e-04,7.998470970663488014459e-18,0,nan,9.977224315774169352165e-01
96997,9.065577898599662581968e-04,9.065484527219176250618e-04,3.854072566081205853061e-13,8.731842160580503426178e-17,8.731847118422518110883e-17,9.065577898599662653436e-04,7.883491347597502688296e-18,0,nan,9.977229464296282491196e-01
97058,9.059885644578687991492e-04,9.059792390415085726207e-04,3.846812783947765522909e-13,8.709923789659840833636e-17,8.709928747501855518341e-17,9.059885644578688061902e-04,7.771578638263041182267e-18,0,nan,9.977243727563504966391e-01
97118,9.054293675391623659736e-04,9.054200536308118891408e-04,3.839689791199186508508e-13,8.688431787124808341735e-17,8.688436744966823026440e-17,9.054293675391623731734e-04,7.951785428861895286039e-18,0,nan,9.977257739566355817010e-01
97178,9.048708604940943552458e-04,9.048615580724645814803e-04,3.832584373424565988761e-13,8.667006033942109732805e-17,8.667010991784124417510e-17,9.048708604940943622339e-04,7.722673057492699652273e-18,0,nan,9.977271734305129242504e-01
97224,9.044431381603568953141e-04,9.044338445308283599555e-04,3.827148754787003957562e-13,8.650624335707693001136e-17,8.650629293549707685841e-17,9.044431381603569024609e-04,7.901923505102684668760e-18,0,nan,9.977282451933133479915e-01
97238,9.043130420468182582597e-04,9.043037510906726197593e-04,3.825496476452629104780e-13,8.645646285205381001647e-17,8.645651243047395686352e-17,9.043130420468182655124e-04,8.020142664811260661446e-18,0,nan,9.977285711811675358407e-01
97298,9.037559109246316869642e-04,9.037466314127859330757e-04,3.818426046312343864491e-13,8.624352297063854581035e-17,8.624357254905869265740e-17,9.037559109246316941111e-04,7.907932226021331733198e-18,0,nan,9.977299672117765980800e-01
97358,9.031994658579666923771e-04,9.031901977692887286597e-04,3.811373029232058072110e-13,8.603123826717162606143e-17,8.603128784559177290848e-17,9.031994658579666992592e-04,7.619737341079701989446e-18,0,nan,9.977313615255094724973e-01
97418,9.026437055803801220143e-04,9.026344488937898497799e-04,3.804337371638640572433e-13,8.581960632410169133540e-17,8.581965590252183818245e-17,9.026437055803801287376e-04,7.448480477142483238533e-18,0,nan,9.977327541255277329598e-01
97473,9.021348591484164936806e-04,9.021256128952659318073e-04,3.797903223081780466176e-13,8.562618175210426025870e-17,8.562623133052440710575e-17,9.021348591484165002981e-04,7.335316702727634389202e-18,0,nan,9.977340291727874980890e-01
97478,9.020886288285440121544e-04,9.020793835230131685903e-04,3.797319020156626690144e-13,8.560862473427830863929e-17,8.560867431269845548634e-17,9.020886288285440187718e-04,7.335692623703352074609e-18,0,nan,9.977341450149851877368e-01
97538,9.015342343422360144604e-04,9.015250003967880135987e-04,3.790317921607367883612e-13,8.539829110090086259133e-17,8.539834067932100943838e-17,9.015342343422360212367e-04,7.516368563616887166766e-18,0,nan,9.977355341970279002618e-01
97598,9.009805208643298602417e-04,9.009712982580396340346e-04,3.783334023008185570035e-13,8.518860303746772993702e-17,8.518865261588787678407e-17,9.009805208643298669650e-04,7.462230162735572282321e-18,0,nan,9.977369216747942210627e-01
97658,9.004274871407858568499e-04,9.004182758527796973044e-04,3.776367271571529099010e-13,8.497955816772573321690e-17,8.497960774614588006395e-17,9.004274871407858636791e-04,7.584401003709052739836e-18,0,nan,9.977383074514148023982e-01
97718,8.998751319206414208687e-04,8.998659319300968225509e-04,3.769417614704137874273e-13,8.477115412561987442826e-17,8.477120370404002127531e-17,8.998751319206414278567e-04,7.765546092970863925313e-18,0,nan,9.977396915300126253087e-01
97723,8.998291329067132104199e-04,8.998199338566854386468e-04,3.768839246617784038861e-13,8.475381597443652148215e-17,8.475386555285666832920e-17,8.998291329067132173020e-04,7.648277261495014780428e-18,0,nan,9.977398067933466262571e-01
97778,8.993234539560016462955e-04,8.993142652421471493122e-04,3.762485000006207577029e-13,8.456338855524334568387e-17,8.456343813366349253092e-17,8.993234539560016530188e-04,7.475979848247057611514e-18,0,nan,9.977410739137030250409e-01
97838,8.987724520020299062348e-04,8.987632745441449400616e-04,3.755569375270560458815e-13,8.435625911078781485727e-17,8.435630868920796170432e-17,8.987724520020299131169e-04,7.657269291143835217887e-18,0,nan,9.977424546055937090998e-01
97898,8.982221248169384905898e-04,8.982129585943532182174e-04,3.748670688481819736682e-13,8.414976345649398605835e-17,8.414981303491413290540e-17,8.982221248169384975249e-04,7.720898944743744079197e-18,0,nan,9.977438336087847882568e-01
97958,8.976724711619792768420e-04,8.976633161540744395568e-04,3.741788887815588000979e-13,8.394389926660243115945e-17,8.394394884502257800650e-17,8.976724711619792838300e-04,7.784600775160714201146e-18,0,nan,9.977452109263687943306e-01
97973,8.975351628424454955845e-04,8.975260106349949203145e-04,3.740071070050618387326e-13,8.389253161384064044650e-17,8.389258119226078729355e-17,8.975351628424455026255e-04,7.844774963192557554456e-18,0,nan,9.977455549927503767401e-01
98018,8.971234898014344350816e-04,8.971143459876411979886e-04,3.734923921637629648287e-13,8.373866422530469226974e-17,8.373871380372483911679e-17,8.971234898014344421755e-04,7.907385119104282596645e-18,0,nan,9.977465865614307030640e-01
98078,8.965751795026071682966e-04,8.965660468624069662122e-04,3.728075738503057314377e-13,8.353405602669465326196e-17,8.353410560511480010901e-17,8.965751795026071752317e-04,7.735081691076880087427e-18,0,nan,9.977479605170479604157e-01
98138,8.960275390358124853254e-04,8.960184175487368693054e-04,3.721244287155522283029e-13,8.333007237472017793822e-17,8.333012195314032478527e-17,8.960275390358124919958e-04,7.444396705491227957223e-18,0,nan,9.977493327962905012084e-01
98198,8.954805671743680087489e-04,8.954714568199984930935e-04,3.714429516526408843339e-13,8.312671098313501440139e-17,8.312676056155516124844e-17,8.954805671743680152605e-04,7.271588039664853477939e-18,0,nan,9.977507034022207768847e-01
98224,8.952437533651669214721e-04,8.952346478286415276740e-04,3.711481616720073371420e-13,8.303878038608582741472e-17,8.303882996450597426177e-17,8.952437533651669281424e-04,7.450914272849204336533e-18,0,nan,9.977512968125706114132e-01
98258,8.949342626945848154474e-04,8.949251634525527254467e-04,3.707631375734032587890e-13,8.292396957545096282150e-17,8.292401915387110966855e-17,8.949342626945848221178e-04,7.453490985520602919531e-18,0,nan,9.977520723378937753481e-01
98318,8.943886243757583109318e-04,8.943795362257446310885e-04,3.700849814082842626866e-13,8.272184588489030568232e-17,8.272189546331045252937e-17,8.943886243757583175493e-04,7.398847346748054085594e-18,0,nan,9.977534396063570437305e-01
98378,8.938436510001591378746e-04,8.938345739218943604964e-04,3.694084781062627661924e-13,8.252033765433849903961e-17,8.252038723275864588666e-17,8.938436510001591443333e-04,7.225677796768162265367e-18,0,nan,9.977548052106507136551e-01
98438,8.932993413530241162453e-04,8.932902753262880909380e-04,3.687336226347725952103e-13,8.231944263629712234745e-17,8.231949221471726919450e-17,8.932993413530241227039e-04,7.230080583101703228835e-18,0,nan,9.977561691538075199924e-01
98476,8.929549546546595697670e-04,8.929458956167891228666e-04,3.683070641868292034334e-13,8.219252527557779524885e-17,8.219257485399794209590e-17,8.929549546546595761727e-04,7.173583202848092799526e-18,0,nan,9.977570321266704365948e-01
98498,8.927556942225472178039e-04,8.927466392271690012289e-04,3.680604099796239128881e-13,8.211915859283708625094e-17,8.211920817125723309799e-17,8.927556942225472241567e-04,7.115885281403348883623e-18,0,nan,9.977575314388528244418e-01
98559,8.922036642320338616105e-04,8.921946204312419682841e-04,3.673776560786177851806e-13,8.191616051871303842764e-17,8.191621009713318527469e-17,8.922036642320338680162e-04,7.179623801617486332458e-18,0,nan,9.977589147319653389368e-01
98619,8.916613495027367163723e-04,8.916523166927736323466e-04,3.667077412586749133354e-13,8.171710183871524144893e-17,8.171715141713538829598e-17,8.916613495027367228309e-04,7.243362321823075735331e-18,0,nan,9.977602736823251004415e-01
98679,8.911196936523077233791e-04,8.911106718131500425731e-04,3.660394542394760298331e-13,8.151864743971806032186e-17,8.151869701813820716891e-17,8.911196936523077299436e-04,7.366580929567168643143e-18,0,nan,9.977616309836554297358e-01
98728,8.906778292985887644849e-04,8.906688164041025490291e-04,3.654948905768044061183e-13,8.135702307369690039763e-17,8.135707265211704724468e-17,8.906778292985887709435e-04,7.251360716927495453579e-18,0,nan,9.977627382252361859776e-01
98739,8.905786954807284739460e-04,8.905696845924013997526e-04,3.653727900798585147028e-13,8.132079512176293008617e-17,8.132084470018307693322e-17,8.905786954807284804046e-04,7.252167894413549196811e-18,0,nan,9.977629866389523019782e-01
98799,8.900383537908929257409e-04,8.900293538334701236429e-04,3.647077438566474084457e-13,8.112354269422970786070e-17,8.112359227264985470775e-17,8.900383537908929318819e-04,6.899690155415989452506e-18,0,nan,9.977643406512044301783e-01
98859,8.894986673885985721484e-04,8.894896783422020228115e-04,3.640443106645790627973e-13,8.092688797579139745029e-17,8.092693755421154429734e-17,8.894986673885985782364e-04,6.844360235258874233591e-18,0,nan,9.977656930233932862308e-01
98919,8.889596350825376459911e-04,8.889506569273374989390e-04,3.633824856162251630445e-13,8.073082879436912131438e-17,8.073087837278926816143e-17,8.889596350825376523968e-04,7.205823988865247541516e-18,0,nan,9.977670437584931279113e-01
98979,8.884212556842883532156e-04,8.884122884005027809813e-04,3.627222638419171180490e-13,8.053536298708733709251e-17,8.053541256550748393956e-17,8.884212556842883595154e-04,7.091013981145194964252e-18,0,nan,9.977683928594710177423e-01
98981,8.884033209350233597811e-04,8.883943540132781456388e-04,3.627002840046958938075e-13,8.052885765423350239353e-17,8.052890723265364924058e-17,8.884033209350233660280e-04,7.031567576115975137216e-18,0,nan,9.977684378013949731217e-01
99039,8.878835280083061380237e-04,8.878745715762011909364e-04,3.620636404896708121868e-13,8.034048840022929795262e-17,8.034053797864944479967e-17,8.878835280083061442706e-04,7.035684060963934893512e-18,0,nan,9.977697403292868410987e-01
99099,8.873464508719149820971e-04,8.873375052718044433866e-04,3.614066107251117275088e-13,8.014620288919275605785e-17,8.014625246761290290490e-17,8.873464508719149885028e-04,7.218924082376571412382e-18,0,nan,9.977710861708933340179e-01
99159,8.868100230952987333624e-04,8.868010883075439751105e-04,3.607511697314004249568e-13,7.995250431844590622698e-17,7.995255389686605307403e-17,8.868100230952987399798e-04,7.462077252269728619325e-18,0,nan,9.977724303872361025529e-01
99219,8.862742435014924665194e-04,8.862653195065023057176e-04,3.600973127091583859167e-13,7.975939056148356901192e-17,7.975944013990371585897e-17,8.862742435014924729781e-04,7.287390184439184655594e-18,0,nan,9.977737729812536416371e-01
99235,8.861314782641285293563e-04,8.861225571439062340401e-04,3.599232177411306328161e-13,7.970799205776144998253e-17,7.970804163618159682958e-17,8.861314782641285357620e-04,7.228821930757896135157e-18,0,nan,9.977741307327065077527e-01
99279,8.857391109163738753870e-04,8.857301976946044309991e-04,3.594450348763942112237e-13,7.956685950078361218741e-17,7.956690907920375903446e-17,8.857391109163738820045e-04,7.471099355179090014636e-18,0,nan,9.977751139558773595334e-01
99339,8.852046241686546966941e-04,8.851957217006092467727e-04,3.587943314684301791488e-13,7.937490902776360866656e-17,7.937495860618375551361e-17,8.852046241686547030998e-04,7.236390873609122674074e-18,0,nan,9.977764533140316006565e-01
99399,8.846707820898721634643e-04,8.846618903561010030612e-04,3.581451977378291543546e-13,7.918353704273772904887e-17,7.918358662115787589593e-17,8.846707820898721698700e-04,7.240757571396659644053e-18,0,nan,9.977777910586336620525e-01
99459,8.841375835143804902175e-04,8.841287024954807898227e-04,3.574976289543218519616e-13,7.899274145487386839147e-17,7.899279103329401523852e-17,8.841375835143804966762e-04,7.305001329251818348956e-18,0,nan,9.977791271925938164388e-01
99489,8.838712251768725983964e-04,8.838623495081471769145e-04,3.571744299441957082596e-13,7.889755915890310430816e-17,7.889760873732325115521e-17,8.838712251768726048550e-04,7.307202722344079145509e-18,0,nan,9.977797946564907244534e-01
99519,8.836050272793423903051e-04,8.835961569559580546576e-04,3.568516204047344509811e-13,7.880252018215100543395e-17,7.880256976057115228100e-17,8.836050272793423965520e-04,7.069751521485610184805e-18,0,nan,9.977804617188153373571e-01
99579,8.830731122247206204569e-04,8.830642525775421477782e-04,3.562071673929165548226e-13,7.861287115131679173729e-17,7.861292072973693858434e-17,8.830731122247206268097e-04,7.193908427811618084973e-18,0,nan,9.977817946401945113167e-01
99639,8.825418371932695599499e-04,8.825329882030339021304e-04,3.555642652396695028194e-13,7.842379229784537192817e-17,7.842384187626551877522e-17,8.825418371932695662497e-04,7.138253711845562708569e-18,0,nan,9.977831259596206705913e-01
99699,8.820112010305268167236e-04,8.820023626780172394038e-04,3.549229092826750218027e-13,7.823528156589543037862e-17,7.823533114431557722567e-17,8.820112010305268229175e-04,7.022505405328402910146e-18,0,nan,9.977844556799762039531e-01
99744,8.816136424731434721894e-04,8.816048120863452556260e-04,3.544429042110259701941e-13,7.809427011483981779666e-17,7.809431969325996464371e-17,8.816136424731434787539e-04,7.446011523603211022725e-18,0,nan,9.977854519225827897226e-01
99759,8.814812025848048654707e-04,8.814723748508508091803e-04,3.542830948764242220626e-13,7.804733690826846568698e-17,7.804738648668861253403e-17,8.814812025848048720881e-04,7.507187766477158996507e-18,0,nan,9.977857838041365811212e-01
99819,8.809518407071827160623e-04,8.809430235726596574131e-04,3.536448173921469389045e-13,7.785995628636729052282e-17,7.786000586478743736987e-17,8.809518407071827227856e-04,7.631885998937094019181e-18,0,nan,9.977871103349703759636e-01
99879,8.804231142514976109310e-04,8.804143076973269247089e-04,3.530080722177414053046e-13,7.767313767015475498803e-17,7.767318724857490183508e-17,8.804231142514976176014e-04,7.576339548171135161152e-18,0,nan,9.977884352753392834109e-01
99939,8.798950220743367528942e-04,8.798862260814855742577e-04,3.523728547577042676961e-13,7.748687903811269311493e-17,7.748692861653283996198e-17,8.798950220743367597234e-04,7.761383990033347803904e-18,0,nan,9.977897586280981415737e-01
100000,8.793587774086405700850e-04,8.793499921336665904866e-04,3.517286117393175842014e-13,7.729808808201288489362e-17,7.729813766043303174067e-17,8.793587774086405771790e-04,8.067129271353379552578e-18,0,nan,9.977911024121513005637e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p4_a4_float64.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,9.796765986842037650614e-03,1.028748969066178639915e-03,1.028748969066178639915e-03,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,1.327945610842043099801e-07
2,9.951016170065789534505e-01,9.941219404078946997316e-01,8.957520335567421759790e-03,9.824735515930000654223e-04,9.824735515930000654223e-04,9.951016170065789812602e-01,2.794667926267607306283e-17,0,nan,2.029138660391525692776e-06
3,9.896431802401109978362e-01,9.878237013179550496389e-01,8.211460740971245208233e-03,9.346990419151412443157e-04,9.346990419151412443686e-04,9.896431802401110620210e-01,6.485647543750981570359e-17,0,nan,9.772995329948157083695e-06
4,9.837179709474693778404e-01,9.811785955363372391247e-01,7.546004356763157101921e-03,8.866923958693564527573e-04,8.866923958693564528103e-04,9.837179709474694644139e-01,8.800646733085915731546e-17,0,nan,2.930109322399827461353e-05
5,9.774055933579557375879e-01,9.742494045631988619505e-01,6.950553358520563243152e-03,8.393479433220014013123e-04,8.393479433220014013653e-04,9.774055933579557677287e-01,3.083757715315072343973e-17,0,nan,6.771625360141951502714e-05
6,9.707741278839385756783e-01,9.670899803983734610568e-01,6.416139001114264896918e-03,7.932783368075620386628e-04,7.932783368075620387157e-04,9.707741278839386356346e-01,6.176141124520832806316e-17,0,nan,1.327093343771406901386e-04
7,9.638819108978163852086e-01,9.597465807061430487224e-01,5.935136790389961521332e-03,7.488873994382399041603e-04,7.488873994382399042132e-04,9.638819108978164264083e-01,4.274349594969922789332e-17,0,nan,2.321023610006564206590e-04
8,9.567790123109480848740e-01,9.522589859374864795782e-01,5.501037176080349204346e-03,7.064259383488758616393e-04,7.064259383488758616922e-04,9.567790123109481186469e-01,3.529853522952011618751e-17,0,nan,3.735058944335077453056e-04
9,9.495084673494462723653e-01,9.446614373751117677003e-01,5.108259881155850771608e-03,6.660337149018955232847e-04,6.660337149018955233376e-04,9.495084673494462938867e-01,2.266584644991561404984e-17,0,nan,5.640753564173769188373e-04
10,9.421073074345337472479e-01,9.369834274934405460300e-01,4.752002743617620116452e-03,6.277707251651381463688e-04,6.277707251651381464217e-04,9.421073074345338194558e-01,7.664505318843655630714e-17,0,nan,8.103486896855825279403e-04
11,9.346074261216317236034e-01,9.292503680409873734192e-01,4.428118018151133167778e-03,5.916403998621493372125e-04,5.916403998621493372654e-04,9.346074261216317572137e-01,3.596190914780568761792e-17,0,nan,1.118148376044598328057e-03
12,9.270363090319118093419e-01,9.214841564994505906938e-01,4.133010650698984265632e-03,5.576067537030271870411e-04,5.576067537030271870940e-04,9.270363090319118595946e-01,5.420798538859954502414e-17,0,nan,1.492532801052969447995e-03
13,9.194176511741010138223e-01,9.137036577807429171827e-01,3.863554230662737282119e-03,5.256070228980412809799e-04,5.256070228980412810328e-04,9.194176511741011090153e-01,1.035361357514350496700e-16,0,nan,1.937784347128731117367e-03
14,9.117718806654115937249e-01,9.059251149822961091118e-01,3.617021238484650853727e-03,4.955609439617735160011e-04,4.955609439617735160541e-04,9.117718806654116753111e-01,8.948094935763158240637e-17,0,nan,2.457423964126447706007e-03
15,9.041166043630538551312e-01,8.981625005723311572225e-01,3.391024910368051707295e-03,4.673775336578706402197e-04,4.673775336578706402726e-04,9.041166043630538989872e-01,4.850699308629000843737e-17,0,nan,3.054244099524647003961e-03
16,8.964669881171470899872e-01,8.904278173966944098794e-01,3.183470588009459540755e-03,4.409600102227669817534e-04,4.409600102227669818063e-04,8.964669881171471577498e-01,7.558854556670975133877e-17,0,nan,3.730353693696312787967e-03
17,8.888360821026897173880e-01,8.827313572911237304908e-01,2.992514847292727675501e-03,4.162093324650941487701e-04,4.162093324650941488230e-04,8.888360821026897369036e-01,2.195639837052022719336e-17,0,nan,4.487230452177270793723e-03
18,8.812350998674773894237e-01,8.750819237723055366018e-01,2.816531034153137686090e-03,3.930267118888402124285e-04,3.930267118888402124815e-04,8.812350998674774355565e-01,5.235016449775524342653e-17,0,nan,5.325776821923254441649e-03
19,8.736736582552289132053e-01,8.674870242088438265782e-01,2.654080099427385045921e-03,3.713153628073390072795e-04,3.713153628073390073324e-04,8.736736582552290033025e-01,1.031245473435403073948e-16,0,nan,6.246377060782357665851e-03
20,8.661599841591300918964e-01,8.599530359927876066450e-01,2.503885833445763379299e-03,3.509816883777898709593e-04,3.509816883777898710122e-04,8.661599841591302289395e-01,1.582192171290497994341e-16,0,nan,7.248953539992054899487e-03
21,8.587010930760647919868e-01,8.524853505068437087289e-01,2.364813767533884915834e-03,3.319360505666447777446e-04,3.319360505666447777976e-04,8.587010930760648800240e-01,1.025237036678891321983e-16,0,nan,8.333020997200690838326e-03
22,8.513029436230766799909e-01,8.450884980825666970006e-01,2.235853142744639709834e-03,3.140932348090567757462e-04,3.140932348090567757992e-04,8.513029436230768130225e-01,1.562682327842067398957e-16,0,nan,9.497737896470109303430e-03
23,8.439705715111943673534e-01,8.377662566472939831286e-01,2.116101453157878176420e-03,2.973726922761609737033e-04,2.973726922761609737563e-04,8.439705715111945157265e-01,1.758036030082990228904e-16,0,nan,1.074195438087369655842e-02
24,8.367082059207150424029e-01,8.305217463436400660015e-01,2.004751157463682334399e-03,2.816986217995771562816e-04,2.816986217995771563346e-04,8.367082059207151702846e-01,1.528390009082605581056e-16,0,nan,1.206425654653978561622e-02
25,8.295193707649082259792e-01,8.233575120599309071778e-01,1.901078222552374949157e-03,2.669999378428844449430e-04,2.669999378428844449959e-04,8.295193707649083303879e-01,1.258664630267497803099e-16,0,nan,1.346300694365006555065e-02
26,8.224069729486547242203e-01,8.162755955208500502351e-01,1.804432219797563012416e-03,2.532101591382550757199e-04,2.532101591382550757729e-04,8.224069729486548506383e-01,1.537170494293735054105e-16,0,nan,1.493638133544548518877e-02
27,8.153733794109512267312e-01,8.092775983449415067028e-01,1.714227741244927545977e-03,2.402672437467261762792e-04,2.402672437467261763321e-04,8.153733794109513446924e-01,1.446713853371585020566e-16,0,nan,1.648240183294216605863e-02
28,8.084204844743190232492e-01,8.023647372714458603227e-01,1.629936941060842458898e-03,2.281133896268539952775e-04,2.281133896268539953304e-04,8.084204844743191750375e-01,1.877591019315548150096e-16,0,nan,1.809896658039736664142e-02
29,8.015497688009154408917e-01,7.955378925866872785733e-01,1.551083038973050397534e-03,2.166948147674896778727e-04,2.166948147674896779257e-04,8.015497688009155730017e-01,1.648182556586470219183e-16,0,nan,1.978387620204383106761e-02
30,7.947623510672007229871e-01,7.887976506345423244326e-01,1.477234648338180019097e-03,2.059615271513944086471e-04,2.059615271513944087000e-04,7.947623510672008951584e-01,2.166324370543065777803e-16,0,nan,2.153485723998752350488e-02
31,7.880590333103733025055e-01,7.821443411719961602557e-01,1.408000812923738240941e-03,1.958670919639079246715e-04,1.958670919639079247245e-04,7.880590333103734508786e-01,1.882765897389380307008e-16,0,nan,2.334958282085994956671e-02
32,7.814403407655342581606e-01,7.755780702258197045751e-01,1.343026654316489900329e-03,1.863684013167176823208e-04,1.863684013167176823737e-04,7.814403407655344242604e-01,2.125559229026497444797e-16,0,nan,2.522569078820109361090e-02
33,7.749065568986615026859e-01,7.690987490169968188169e-01,1.281989546724231699979e-03,1.774254501490103237534e-04,1.774254501490103238063e-04,7.749065568986616121903e-01,1.413130634218602770968e-16,0,nan,2.716079953117645506098e-02
34,7.684577542436347163957e-01,7.627061194432054325176e-01,1.224595748355254708762e-03,1.690011207670033302734e-04,1.690011207670033303264e-04,7.684577542436347742378e-01,7.527048244705870266461e-17,0,nan,2.915252173001711353463e-02
35,7.620938215690277184322e-01,7.563997765443793985796e-01,1.170577428969461490565e-03,1.610609775897462391137e-04,1.610609775897462391666e-04,7.620938215690278048973e-01,1.134573208817010056358e-16,0,nan,3.119847622594498988897e-02
36,7.558144878298946878203e-01,7.501791883204163013943e-01,1.119690041945928609464e-03,1.535730730095582233297e-04,1.535730730095582233826e-04,7.558144878298947329232e-01,5.967444538526485870046e-17,0,nan,3.329629820935564333959e-02
37,7.496193432994433525351e-01,7.440437132220371063696e-01,1.071709996588045422582e-03,1.465077647928992412042e-04,1.465077647928992412572e-04,7.496193432994433704787e-01,2.393687691629824883026e-17,0,nan,3.544364790544267727909e-02
38,7.435078582237431010782e-01,7.379926155944526167119e-01,1.026432592621405883540e-03,1.398375450987696329240e-04,1.398375450987696329770e-04,7.435078582237431215154e-01,2.748755204844332375945e-17,0,nan,3.763821792180622794372e-02
39,7.374793992981418799815e-01,7.320250793178361137237e-01,9.836701841215896479470e-04,1.335368809440847477247e-04,1.335368809440847477776e-04,7.374793992981419498041e-01,9.467738349642928240061e-17,0,nan,3.987773940827071530248e-02
40,7.315332442257752587622e-01,7.261402198578148503572e-01,9.432505445953954284983e-04,1.275820657738925329893e-04,1.275820657738925330422e-04,7.315332442257753330301e-01,1.015235457875316208743e-16,0,nan,4.215998716540135654303e-02
41,7.256685945855171349095e-01,7.203370949125552646919e-01,9.050154087588517864636e-04,1.219510816797330046275e-04,1.219510816797330046738e-04,7.256685945855172150862e-01,1.104867307935489488445e-16,0,nan,4.448278382521599094869e-02
42,7.198845872081758301420e-01,7.146147138199314685636e-01,8.688191698150706194816e-04,1.166234717373657528202e-04,1.166234717373657528665e-04,7.198845872081758637522e-01,4.668841081512311529261e-17,0,nan,4.684400321543457726019e-02
43,7.141803042350239882907e-01,7.089720458682331472033e-01,8.345277138231521721247e-04,1.115802218944500133233e-04,1.115802218944500133697e-04,7.141803042350239860139e-01,3.188024856913859951540e-18,0,nan,4.924157300733663032282e-02
44,7.085547820113216044291e-01,7.034080276364449435533e-01,8.020173751392843005019e-04,1.068036518211441019456e-04,1.068036518211441019919e-04,7.085547820113215649641e-01,5.569782334464828277905e-17,0,nan,5.167347673691847110495e-02
45,7.030070189488752951945e-01,6.979215694749661968999e-01,7.711739989642425261742e-04,1.022773141356000349842e-04,1.022773141356000350305e-04,7.030070189488752400086e-01,7.849977182592747012562e-17,0,nan,5.413775527953984853158e-02
46,6.975359824754840953887e-01,6.925115612244104879025e-01,7.418920987987461051209e-04,9.798590142713019357642e-05,9.798590142713019362274e-05,6.975359824754839877274e-01,1.543451211588135056223e-16,0,nan,5.663250784959306736690e-02
47,6.921406151750111312992e-01,6.871768772585760132188e-01,7.140740981324857566581e-04,9.391516051875719192491e-05,9.391516051875719197123e-05,6.921406151750110158859e-01,1.667483727015487234405e-16,0,nan,5.915589258887222886489e-02
48,6.868198402095097021558e-01,6.819163809275771148677e-01,6.876296470100441556925e-04,9.005181343518454610782e-05,9.005181343518454615414e-05,6.868198402095096392721e-01,9.155781810988018594441e-17,0,nan,6.170612680021768335355e-02
49,6.815725661040720195771e-01,6.767289284682833638840e-01,6.624750052576717000624e-04,8.638348456989049322187e-05,8.638348456989049326819e-05,6.815725661040719763175e-01,6.347037547219313915873e-17,0,nan,6.428148687660623763687e-02
50,6.763976909656546077088e-01,6.716133724414573569206e-01,6.385324851444816225838e-04,8.289863357453640535558e-05,8.289863357453640540190e-05,6.763976909656545284536e-01,1.171724561855648282888e-16,0,nan,6.688030797009890682247e-02
51,6.712941061988850766085e-01,6.665685647481726094910e-01,6.157299471116736386990e-04,7.958649352408124927600e-05,7.958649352408124932233e-05,6.712941061988850247836e-01,7.720142835494060476010e-17,0,nan,6.950098343989098457699e-02
52,6.662606997746167714070e-01,6.615933592721133793546e-01,5.940003429522029102268e-04,7.643701394110215348819e-05,7.643701394110215353451e-05,6.662606997746166847792e-01,1.300208065865153455954e-16,0,nan,7.214196411408216889541e-02
53,6.612963591006373320624e-01,6.566866141890849162266e-01,5.732813014763158721678e-04,7.344080829227045963650e-05,7.344080829227045968283e-05,6.612963591006372136676e-01,1.790345215213857676750e-16,0,nan,7.480175739564744539215e-02
54,6.563999735383467815097e-01,6.518471939804275638863e-01,5.535147522688924447243e-04,7.058910559833696021579e-05,7.058910559833696026211e-05,6.563999735383466897862e-01,1.397372143356968242010e-16,0,nan,7.747892623939957276903e-02
55,6.515704366042930351099e-01,6.470739711829326390458e-01,5.346465836437226676715e-04,6.787370582607760323784e-05,6.787370582607760328417e-05,6.515704366042929847488e-01,7.729201339215559419496e-17,0,nan,8.017208802344327849530e-02
56,6.468066478911108641014e-01,6.423658279042461227704e-01,5.166263313373735190833e-04,6.528693875629131907317e-05,6.528693875629131911950e-05,6.468066478911107774195e-01,1.340152640249438150657e-16,0,nan,8.287991333569400611040e-02
57,6.421075147385774117836e-01,6.377216571295462044233e-01,4.994068948693383561162e-04,6.282162604604066397032e-05,6.282162604604066401664e-05,6.421075147385773213070e-01,1.409057972647327075463e-16,0,nan,8.560112469343183246983e-02
58,6.374719536821115140057e-01,6.331403638424630830883e-01,4.829442788328430856748e-04,6.047104622585725026407e-05,6.047104622585725031370e-05,6.374719536821114265648e-01,1.371682388627251644925e-16,0,nan,8.833449521155158620301e-02
59,6.328988917030465843894e-01,6.286208659806955534322e-01,4.671973566779273226657e-04,5.822890239360720643338e-05,5.822890239360720648301e-05,6.328988917030465462797e-01,6.021452535699239638413e-17,0,nan,9.107884723312030456402e-02
60,6.283872673023566113315e-01,6.241620952445675607478e-01,4.521276548105818656504e-04,5.608929238617000287495e-05,5.608929238617000292458e-05,6.283872673023565656324e-01,7.272445504258649376460e-17,0,nan,9.383305093403994511935e-02
61,6.239360314171622512447e-01,6.197629977747926011133e-01,4.376991550631652233361e-04,5.404668122808061502174e-05,5.404668122808061507137e-05,6.239360314171622452274e-01,9.644132978868440187713e-18,0,nan,9.659602291200636029682e-02
62,6.195441481972610020534e-01,6.154225347139690160958e-01,4.238781137960064868641e-04,5.209587567289458814476e-05,5.209587567289458819439e-05,6.195441481972609873625e-01,2.371249810029847024315e-17,0,nan,9.936672476853822472739e-02
63,6.152105956570710354470e-01,6.111396826647713664826e-01,4.106328960713133326541e-04,5.023200066833101852495e-05,5.023200066833101857458e-05,6.152105956570710342543e-01,1.938559573182063832428e-18,0,nan,1.021441616915947114580e-01
64,6.109343662167356914239e-01,6.069134340564203977664e-01,3.979338235011825158098e-04,4.845047759031608516630e-05,4.845047759031608521593e-05,6.109343662167357247631e-01,5.457086496931784219869e-17,0,nan,1.049273810451983375043e-01
65,6.067144671446698112049e-01,6.027427974297843160656e-01,3.857530345141604207860e-04,4.674700410396649665367e-05,4.674700410396649670330e-05,6.067144671446698423758e-01,5.137641204709502179225e-17,0,nan,1.077154709715047916564e-01
66,6.025499209125272370713e-01,5.986267976503638621466e-01,3.740643559115910788957e-04,4.511753552140311818893e-05,4.511753552140311823856e-05,6.025499209125272258498e-01,1.862334073205198573095e-17,0,nan,1.105075590099066327953e-01
67,5.984397654724080695132e-01,5.945644760574385623286e-01,3.628431846978530632452e-04,4.355826753714689792063e-05,4.355826753714689797027e-05,5.984397654724080958593e-01,4.402466933426482368677e-17,0,nan,1.133028107370061349508e-01
68,5.943830544650896552383e-01,5.905548905567751249990e-01,3.520663792691422028997e-04,4.206562023179824855856e-05,4.206562023179824860819e-05,5.943830544650897037564e-01,8.162757476723449598017e-17,0,nan,1.161004284306335973480e-01
69,5.903788573671405748300e-01,5.865971156635220173925e-01,3.417121591351870781640e-04,4.063622324380838347244e-05,4.063622324380838352207e-05,5.903788573671405936409e-01,3.186243453316199770346e-17,0,nan,1.188996497605088299175e-01
70,5.864262595839543346088e-01,5.826902425012167041629e-01,3.317600124284232374928e-04,3.926690201748625723389e-05,3.926690201748625728352e-05,5.864262595839543960831e-01,1.048286330553164405630e-16,0,nan,1.216997465076406055259e-01
71,5.825243624950025012055e-01,5.788333787622101933579e-01,3.221906105268215620580e-04,3.795466504300895244952e-05,3.795466504300895249915e-05,5.825243624950025456578e-01,7.630975103172107465421e-17,0,nan,1.245000233141183402859e-01
72,5.786722834569467677213e-01,5.750256486342539830048e-01,3.129857291807204808576e-04,3.669669201117618592504e-05,3.669669201117618597467e-05,5.786722834569468438865e-01,1.316206163566383587372e-16,0,nan,1.272998164645651053025e-01
73,5.748691557696636866837e-01,5.712661926975007853358e-01,3.041281755915276580120e-04,3.549032281202799742669e-05,3.549032281202799747632e-05,5.748691557696637523863e-01,1.142914887556552805479e-16,0,nan,1.300984927001916544406e-01
74,5.711141286097050073778e-01,5.675541677957182118419e-01,2.956017209417356377198e-04,3.433304731227521643767e-05,3.433304731227521648730e-05,5.711141286097050597990e-01,9.178756471545525617045e-17,0,nan,1.328954480660991121382e-01
75,5.674063669352473748830e-01,5.638887468851208062404e-01,2.873910379220502114001e-04,3.322249585182630070449e-05,3.322249585182630075412e-05,5.674063669352473794367e-01,8.025375444824331190335e-18,0,nan,1.356901067922322449624e-01
76,5.637450513661598217041e-01,5.602691188638615482631e-01,2.794816428430802733462e-04,3.215643040457061827624e-05,3.215643040457061832587e-05,5.637450513661598370456e-01,2.721347301141169024243e-17,0,nan,1.384819202081685872061e-01
77,5.601293780424400070572e-01,5.566944883849062053471e-01,2.718598419565449590770e-04,3.113273635303972574763e-05,3.113273635303972579726e-05,5.601293780424399971368e-01,1.771099725729920721673e-17,0,nan,1.412703656917471990305e-01
78,5.565585584639278771135e-01,5.531640756547250292741e-01,2.645126816447350835224e-04,3.014941483064836056476e-05,3.014941483064836061439e-05,5.565585584639278768425e-01,4.870117241022422538012e-19,0,nan,1.440549456513817448065e-01
79,5.530318193139026616834e-01,5.496771162199761695533e-01,2.574279021674284165359e-04,2.920457558895139291927e-05,2.920457558895139296890e-05,5.530318193139026295910e-01,5.802990566688386380769e-17,0,nan,1.468351865417727422549e-01
80,5.495484022688924552469e-01,5.462328607441236938413e-01,2.505938946829603837559e-04,2.829643035076931073665e-05,2.829643035076931078629e-05,5.495484022688924606137e-01,9.765838153010017664045e-18,0,nan,1.496106379126185581031e-01
81,5.461075637967822693497e-01,5.428305747757249388741e-01,2.439996612849997702794e-04,2.742328661316361815019e-05,2.742328661316361819982e-05,5.461075637967822653382e-01,7.345710449982240207823e-18,0,nan,1.523808714898344743457e-01
82,5.427085749450824003759e-01,5.394695385099331774725e-01,2.376347778190470737854e-04,2.658354186710699726685e-05,2.658354186710699731648e-05,5.427085749450824366425e-01,6.682511451622078346281e-17,0,nan,1.551454802887076040043e-01
83,5.393507211210236684806e-01,5.361490465445954978208e-01,2.314893592630178088263e-04,2.577567820331750910715e-05,2.577567820331750915678e-05,5.393507211210236645775e-01,7.236715680726793931620e-18,0,nan,1.579040777583563143362e-01
84,5.360333018649640068887e-01,5.328684076321714702118e-01,2.255540274746954586480e-04,2.499825727612902987332e-05,2.499825727612902992295e-05,5.360333018649640240733e-01,3.205883734108807602727e-17,0,nan,1.606562969568066973921e-01
85,5.327556306184341172738e-01,5.296269444285647276516e-01,2.198198811255542622965e-04,2.424991559947432327310e-05,2.424991559947432332273e-05,5.327556306184341457883e-01,5.352269501735440025568e-17,0,nan,1.634017897559632839316e-01
86,5.295170344880019142053e-01,5.264239932398363519539e-01,2.142784676556161508364e-04,2.352936015107641491192e-05,2.352936015107641496155e-05,5.295170344880019393588e-01,4.750270296022675580248e-17,0,nan,1.661402260757147726357e-01
87,5.263168540060084721333e-01,5.232589037676592669257e-01,2.089217570977826026237e-04,2.283536426279757783471e-05,2.283536426279757788434e-05,5.263168540060085409259e-01,1.307057285370912815538e-16,0,nan,1.688712931463963996635e-01
88,5.231544428891102826995e-01,5.201310388542735863027e-01,2.037421176326052850482e-04,2.216676377679519645197e-05,2.216676377679519650160e-05,5.231544428891104021244e-01,2.282784193511895980146e-16,0,nan,1.715946947988128817853e-01
89,5.200291677954572699960e-01,5.170397742276152674989e-01,1.987322927458562506308e-04,2.152245344869444431741e-05,2.152245344869444436704e-05,5.200291677954574173391e-01,2.833361749022784921103e-16,0,nan,1.743101507810152529527e-01
90,5.169404080812423085689e-01,5.139844982472087098202e-01,1.938853798716312363628e-04,2.090138358042112004372e-05,2.090138358042112009335e-05,5.169404080812425035085e-01,3.771025587581014585283e-16,0,nan,1.770173961010212958673e-01
91,5.138875555572728348608e-01,5.109646116513446578722e-01,1.891948104131792894739e-04,2.030255686665463151352e-05,2.030255686665463156315e-05,5.138875555572730605917e-01,4.392612544716977228136e-16,0,nan,1.797161803946687422842e-01
92,5.108700142461380933057e-01,5.079795273059984905828e-01,1.846543310422725483122e-04,1.972502544007112566822e-05,1.972502544007112571786e-05,5.108700142461382808184e-01,3.670459422208795653976e-16,0,nan,1.824062673177929066537e-01
93,5.078872001404772795752e-01,5.050286699558856895464e-01,1.802579861858004893685e-04,1.916788810165951802971e-05,1.916788810165951807934e-05,5.078872001404775132207e-01,4.600343700451630228855e-16,0,nan,1.850874339619279053886e-01
94,5.049385409627927812082e-01,5.021114759780025416092e-01,1.760001016154671054700e-04,1.863028772341677325366e-05,1.863028772341677330329e-05,5.049385409627930439104e-01,5.202656661785601866876e-16,0,nan,1.877594702927415071632e-01
95,5.020234759271947622139e-01,4.992273931379477280856e-01,1.718752690630324337869e-04,1.811140881167016736146e-05,1.811140881167016741109e-05,5.020234759271950457328e-01,5.647522112015258991430e-16,0,nan,1.904221786104213030567e-01
96,4.991414555034162092717e-01,4.963758803492852589301e-01,1.678783317895610686905e-04,1.761047522014187135601e-05,1.761047522014187140564e-05,4.991414555034164698326e-01,5.220181257831736917588e-16,0,nan,1.930753730312485011867e-01
97,4.962919411833904836939e-01,4.935564074361658004619e-01,1.640043710426343354206e-04,1.712674800266937934239e-05,1.712674800266937939202e-05,4.962919411833907324641e-01,5.012577634922203259876e-16,0,nan,1.957188789896070859248e-01
98,4.934744052506444544903e-01,4.907684548993933026928e-01,1.602486933405286841809e-04,1.665952339623139939240e-05,1.665952339623139944203e-05,4.934744052506447072992e-01,5.123038578685783022326e-16,0,nan,1.983525327596950097743e-01
99,4.906883305527230398901e-01,4.880115136860926905449e-01,1.566068185269820301980e-04,1.620813092560696232071e-05,1.620813092560696237034e-05,4.906883305527233097210e-01,5.499026548550398592082e-16,0,nan,2.009761809962196583052e-01
100,4.879332102768291767880e-01,4.852850849631059615419e-01,1.530744685444064874339e-04,1.577193162162119225438e-05,1.577193162162119230401e-05,4.879332102768294561056e-01,5.724504477326044966453e-16,0,nan,2.035896802933793337827e-01
101,4.852085477288337611590e-01,4.825886798942227717824e-01,1.496475568773004447345e-04,1.535031634550829059023e-05,1.535031634550829063986e-05,4.852085477288340341611e-01,5.626490058959581181908e-16,0,nan,2.061928967614506789279e-01
102,4.825138561157841232685e-01,4.799218194213268340320e-01,1.463221786211823846446e-04,1.494270421245505163789e-05,1.494270421245505168752e-05,4.825138561157844012037e-01,5.760150167583280921761e-16,0,nan,2.087857056203214202949e-01
103,4.798486583320162868205e-01,4.772840340495226874040e-01,1.430946011356567781394e-04,1.454854110788019007450e-05,1.454854110788019012413e-05,4.798486583320165437764e-01,5.354936612144735773078e-16,0,nan,2.113679908093274064230e-01
104,4.772124867489548893928e-01,4.746748636362883022599e-01,1.399612552432408651262e-04,1.416729829045917661216e-05,1.416729829045917666179e-05,4.772124867489551165874e-01,4.760867989689813148069e-16,0,nan,2.139396446127715247448e-01
105,4.746048830086666558969e-01,4.720938571846853837322e-01,1.369187269383634096709e-04,1.379847107632443665441e-05,1.379847107632443670405e-05,4.746048830086668885125e-01,4.901247004290032139829e-16,0,nan,2.165005673005231007797e-01
106,4.720253978212162193628e-01,4.695405726406446933474e-01,1.339637495735054480122e-04,1.344157759925909445517e-05,1.344157759925909450480e-05,4.720253978212164500811e-01,4.887834920956981882771e-16,0,nan,2.190506667831150357066e-01
107,4.694735907658579288082e-01,4.670145766943308851538e-01,1.310931964918112508131e-04,1.309615764206168661672e-05,1.309615764206168666635e-05,4.694735907658581739463e-01,5.221552735247059759571e-16,0,nan,2.215898582807745863970e-01
108,4.669490300960849604728e-01,4.645154445855830815937e-01,1.283040740776754974659e-04,1.276177153459188293662e-05,1.276177153459188298625e-05,4.669490300960852020330e-01,5.173160847556830075873e-16,0,nan,2.241180640058447591257e-01
109,4.644512925485442256246e-01,4.620427599134157015115e-01,1.255935151988164921581e-04,1.243799911431492814231e-05,1.243799911431492819194e-05,4.644512925485444903868e-01,5.700536843554746210277e-16,0,nan,2.266352128580697335576e-01
110,4.619799631558162977818e-01,4.595961144495566141899e-01,1.229587730151984866648e-04,1.212443874544778881351e-05,1.212443874544778886314e-05,4.619799631558165385831e-01,5.212375464600249438157e-16,0,nan,2.291412401322387608007e-01
111,4.595346350630489795641e-01,4.571751079559928099272e-01,1.203972151318773056617e-04,1.182070639307399667107e-05,1.182070639307399672070e-05,4.595346350630492335927e-01,5.527952620557107110962e-16,0,nan,2.316360872376978899298e-01
112,4.571149093484268566279e-01,4.547793480064872828628e-01,1.179063180744242366895e-04,1.152643474883932550788e-05,1.152643474883932555751e-05,4.571149093484271232874e-01,5.833533732314858228777e-16,0,nan,2.341197014292608650436e-01
113,4.547203948474500267984e-01,4.524084498120241604191e-01,1.154836620670438360748e-04,1.124127240506730334546e-05,1.124127240506730339509e-05,4.547203948474503089078e-01,6.204019183598975689610e-16,0,nan,2.365920355490630925849e-01
114,4.523507079809906405998e-01,4.500620360501366712391e-01,1.131269260948562323734e-04,1.096488307434449916589e-05,1.096488307434449921552e-05,4.523507079809908970950e-01,5.670271416189247762932e-16,0,nan,2.390530477789234145753e-01
115,4.500054725870892280426e-01,4.477397366980658266478e-01,1.108338832330637526495e-04,1.069694485182095568169e-05,1.069694485182095573132e-05,4.500054725870895070620e-01,6.200356353114038368821e-16,0,nan,2.415027014027919212489e-01
116,4.476843197564493448404e-01,4.454411888696964694212e-01,1.086023962268836044736e-04,1.043714951765289988623e-05,1.043714951765289993586e-05,4.476843197564495981913e-01,5.659142647510614068268e-16,0,nan,2.439409645788811563638e-01
117,4.453868876715830760205e-01,4.431660366562123476442e-01,1.064304133072008288454e-04,1.018520187718334021123e-05,1.018520187718334026086e-05,4.453868876715833031608e-01,5.099843785773966564717e-16,0,nan,2.463678101210887302718e-01
118,4.431128214495587136490e-01,4.409139309704112053012e-01,1.043159642278938034112e-04,9.940819136613193550431e-06,9.940819136613193600062e-06,4.431128214495589507640e-01,5.351120609575307302162e-16,0,nan,2.487832152893400709462e-01
119,4.408617729882972624544e-01,4.386845293946181612021e-01,1.022571565117080232277e-04,9.703730312061135076747e-06,9.703730312061135126378e-06,4.408617729882974894864e-01,5.149730569279616495313e-16,0,nan,2.511871615884903323110e-01
120,4.386334008163623177090e-01,4.364774960321325392165e-01,1.002521718924103068058e-04,9.473675670045963653528e-06,9.473675670045963703159e-06,4.386334008163625170667e-01,4.544972500834127285398e-16,0,nan,2.535796345754394330780e-01
121,4.364273699461863609272e-01,4.342925013621450891499e-01,9.829926294175490865903e-05,9.250406197551453229491e-06,9.250406197551453279121e-06,4.364273699461865417451e-01,4.143136516359312029011e-16,0,nan,2.559606236741293346473e-01
122,4.342433517306742429831e-01,4.321292220980584852796e-01,9.639674987053011779767e-05,9.033683099950983656442e-06,9.033683099950983706073e-06,4.342433517306743978072e-01,3.565375718796375020262e-16,0,nan,2.583301219981042806315e-01
123,4.320810237231232364685e-01,4.299873410491452663251e-01,9.454301749364354784092e-05,8.823277325178547518822e-06,8.823277325178547568452e-06,4.320810237231233773335e-01,3.260151673553827303971e-16,0,nan,2.606881261803272459429e-01
124,4.299400695403984284937e-01,4.278665469854759928481e-01,9.273651234984306849458e-05,8.618969112634590242367e-06,8.618969112634590291998e-06,4.299400695403985832907e-01,3.600431226196112048859e-16,0,nan,2.630346362099592759560e-01
125,4.278201787293010593949e-01,4.257665345060505091013e-01,9.097573996726571974524e-05,8.420547565409979047108e-06,8.420547565409979096739e-06,4.278201787293012233534e-01,3.832415619597584012285e-16,0,nan,2.653696552758191172722e-01
126,4.257210466360668577046e-01,4.236870039100647522545e-01,8.925926226656052119789e-05,8.227810244499843079110e-06,8.227810244499843128740e-06,4.257210466360670229912e-01,3.882509979280223194393e-16,0,nan,2.676931896162517944483e-01
127,4.236423742789314217383e-01,4.216276610712463290831e-01,8.758569509384746830724e-05,8.040562783761539504388e-06,8.040562783761539554019e-06,4.236423742789316105792e-01,4.457554882560625026693e-16,0,nan,2.700052483751466289553e-01
128,4.215838682236994205965e-01,4.195882173151920246923e-01,8.595370587625529168911e-05,7.858618524447933219290e-06,7.858618524447933268921e-06,4.215838682236995947465e-01,4.130850041517176878589e-16,0,nan,2.723058434638553105287e-01
129,4.195452404622539432921e-01,4.175683892996401302966e-01,8.436201139322797703010e-05,7.681798168218948616572e-06,7.681798168218948666203e-06,4.195452404622540928578e-01,3.564947835651386817958e-16,0,nan,2.745949894287692648743e-01
130,4.175262082939434904461e-01,4.155678988976123089394e-01,8.280937565720882742589e-05,7.509929447601484474143e-06,7.509929447601484523774e-06,4.175262082939436588227e-01,4.032719241146644708893e-16,0,nan,2.768727033243281746228e-01
131,4.155264942097837144175e-01,4.135864730833600511062e-01,8.129460789770027350187e-05,7.342846812930333158742e-06,7.342846812930333208373e-06,4.155264942097838814659e-01,4.020163625026700288603e-16,0,nan,2.791390045912387713270e-01
132,4.135458257794111802674e-01,4.116238438210497174730e-01,7.981656064306002172998e-05,7.180391134861226539999e-06,7.180391134861226589630e-06,4.135458257794113666689e-01,4.507395477956011836463e-16,0,nan,2.813939149396910638715e-01
133,4.115839355407281963117e-01,4.096797479561241073220e-01,7.837412789473618673847e-05,7.022409421601910987685e-06,7.022409421601911037316e-06,4.115839355407283592944e-01,3.959889526901991385059e-16,0,nan,2.836374582373716246521e-01
134,4.096405608921767083075e-01,4.077539271092763817350e-01,7.696624338895901956215e-05,6.868754550058131791905e-06,6.868754550058131841536e-06,4.096405608921768957118e-01,4.574848376976196866199e-16,0,nan,2.858696604020765682900e-01
135,4.077154439875819158523e-01,4.058461275729753903185e-01,7.559187894120507502196e-05,6.719285010139379511095e-06,6.719285010139379560726e-06,4.077154439875820902191e-01,4.276679163404268595808e-16,0,nan,2.880905492987409722216e-01
136,4.058083316335047707746e-01,4.039561002104801734625e-01,7.425004286902519500042e-05,6.573864661513799387193e-06,6.573864661513799436824e-06,4.058083316335049373351e-01,4.104414467727350221829e-16,0,nan,2.903001546407018412777e-01
137,4.039189751890456814287e-01,4.020836003572854089327e-01,7.293977848908910219246e-05,6.432362502143718219237e-06,6.432362502143718268868e-06,4.039189751890458517569e-01,4.216889320878134116882e-16,0,nan,2.924985078950265191900e-01
138,4.020471304680408586307e-01,4.002283877249369070661e-01,7.166016268453931747974e-05,6.294652447972299804808e-06,6.294652447972299854438e-06,4.020471304680410525403e-01,4.823055404556517421911e-16,0,nan,2.946856421917397581044e-01
139,4.001925576435946263487e-01,3.983902263071609772815e-01,7.041030453897678397619e-05,6.160613123168628057006e-06,6.160613123168628106637e-06,4.001925576435948289861e-01,5.063497113257324344483e-16,0,nan,2.968615922367925064832e-01
140,3.983550211548914643522e-01,3.965688842882499343112e-01,6.918934403361133141798e-05,6.030127660372872604876e-06,6.030127660372872654507e-06,3.983550211548916866137e-01,5.579481456394317160062e-16,0,nan,2.990263942286202217345e-01
141,3.965342896162331598475e-01,3.947641339536486770889e-01,6.799645080431039463737e-05,5.903083510415472235250e-06,5.903083510415472284881e-06,3.965342896162333649515e-01,5.172413870650260483582e-16,0,nan,3.011800857781468349170e-01
142,3.947301357282465561482e-01,3.929757516026871622117e-01,6.683082295546523636116e-05,5.779372261014427546851e-06,5.779372261014427596482e-06,3.947301357282467302169e-01,4.409814276566557405259e-16,0,nan,3.033227058320933422811e-01
143,3.929423361912093848325e-01,3.912035174634061474030e-01,6.569168592776988057458e-05,5.658889463983206125486e-06,5.658889463983206175116e-06,3.929423361912095803412e-01,4.975507568070041596731e-16,0,nan,3.054542945994590412754e-01
144,3.911706716204422229488e-01,3.894472156094238579627e-01,6.457829141717150521237e-05,5.541534470508315791282e-06,5.541534470508315840912e-06,3.911706716204424399790e-01,5.548221930295244831311e-16,0,nan,3.075748934810472548528e-01
145,3.894149264637152829671e-01,3.877066338787917842978e-01,6.348991634240468138790e-05,5.427210274080528813890e-06,5.427210274080528863521e-06,3.894149264637154795330e-01,5.047722634996051529426e-16,0,nan,3.096845450019112050617e-01
146,3.876748889206205750391e-01,3.859815637947901501015e-01,6.242586185866714999615e-05,5.315823360687215950210e-06,5.315823360687215999840e-06,3.876748889206207480777e-01,4.463499485624859047236e-16,0,nan,3.117832927466034734524e-01
147,3.859503508638608137993e-01,3.842718004886146454524e-01,6.138545241513044229153e-05,5.207283565895226959689e-06,5.207283565895227009320e-06,3.859503508638609710628e-01,4.074708696779889874316e-16,0,nan,3.138711812971165667451e-01
148,3.842411077624070525616e-01,3.825771426239057415586e-01,6.036803485410524482726e-05,5.101503938474386325879e-06,5.101503938474386375509e-06,3.842411077624072228355e-01,4.431435048176473802829e-16,0,nan,3.159482561734050616521e-01
149,3.825469586064786930990e-01,3.808973923230747349322e-01,5.937297754980222263308e-05,4.998400610231125678012e-06,4.998400610231125727643e-06,3.825469586064788391410e-01,3.817623675947951198647e-16,0,nan,3.180145637763864743656e-01
150,3.808677058342998522633e-01,3.792323550953805577635e-01,5.839966958474081720643e-05,4.897892671739976213023e-06,4.897892671739976262654e-06,3.808677058342999854304e-01,3.496414366343458724407e-16,0,nan,3.200701513333195583760e-01
151,3.792031552605882316342e-01,3.775818397667132786388e-01,5.744751996196484167972e-05,4.799902053677868968631e-06,4.799902053677869018262e-06,3.792031552605883391600e-01,2.835571090708837222944e-16,0,nan,3.221150668454670683652e-01
152,3.775531160067322478113e-01,3.759456584110403287724e-01,5.651595685132266098020e-05,4.704353413482238249678e-06,4.704353413482238299309e-06,3.775531160067323765332e-01,3.409372018692230745903e-16,0,nan,3.241493590379485185678e-01
153,3.759174004326146234511e-01,3.743236262834743754979e-01,5.560442686816444197724e-05,4.611174027069188465910e-06,4.611174027069188515541e-06,3.759174004326147773807e-01,4.094771970158433889726e-16,0,nan,3.261730773116976579251e-01
154,3.742958240700403060863e-01,3.727155617549200994354e-01,5.471239438289553804479e-05,4.520293685362188792608e-06,4.520293685362188842239e-06,3.742958240700404703701e-01,4.389141519118960453810e-16,0,nan,3.281862716974377601627e-01
155,3.726882055577286911863e-01,3.711212862482604069037e-01,5.383934085990935646032e-05,4.431644595395271943266e-06,4.431644595395271992897e-06,3.726882055577288379601e-01,3.938248297409296816929e-16,0,nan,3.301889928115955963458e-01
156,3.710943665778304589864e-01,3.695406241760428311949e-01,5.298476422450074156014e-05,4.345161285767335870311e-06,4.345161285767335919942e-06,3.710943665778305833173e-01,3.350384574046046112518e-16,0,nan,3.321812918140757232366e-01
157,3.695141317939306113693e-01,3.679734028796282641061e-01,5.214817825643474529169e-05,4.260780516236090019930e-06,4.260780516236090069561e-06,3.695141317939307261864e-01,3.107242732741968442837e-16,0,nan,3.341632203678211033952e-01
158,3.679473287905000167264e-01,3.664194525697633819661e-01,5.132911200891411213674e-05,4.178441191251410155847e-06,4.178441191251410205478e-06,3.679473287905001480504e-01,3.569097473108148688109e-16,0,nan,3.361348306000881751786e-01
159,3.663937880137589364615e-01,3.648786062685422937335e-01,5.052710925175593966556e-05,4.098084277238466549621e-06,4.098084277238466599252e-06,3.663937880137590402468e-01,2.832614972098749272712e-16,0,nan,3.380961750653683302510e-01
160,3.648533427139164508901e-01,3.633506997527203852272e-01,4.974172793764779251623e-05,4.019652723450947055156e-06,4.019652723450947104787e-06,3.648533427139165262422e-01,2.065269580024829530869e-16,0,nan,3.400473067098885549496e-01
161,3.633258288887515341514e-01,3.618355714983467752432e-01,4.897253969041308524722e-05,3.943091386224157016696e-06,3.943091386224157066327e-06,3.633258288887516303744e-01,2.648392576503319673087e-16,0,nan,3.419882788376305550427e-01
162,3.618110852285015277552e-01,3.603330626266818548231e-01,4.821912931426999335558e-05,3.868346956466608541074e-06,3.868346956466608590704e-06,3.618110852285016473969e-01,3.306745277254723689801e-16,0,nan,3.439191450778065798309e-01
163,3.603089530620247060710e-01,3.588430168513666029817e-01,4.748109432311965177578e-05,3.795367890237093074623e-06,3.795367890237093124253e-06,3.603089530620248320011e-01,3.495058373209874115104e-16,0,nan,3.458399593537328600723e-01
164,3.588192763042050703604e-01,3.573652804268122595843e-01,4.675804448894885781977e-05,3.724104342262165166476e-06,3.724104342262165216107e-06,3.588192763042051751756e-01,2.921115222811338161016e-16,0,nan,3.477507758530464857785e-01
165,3.573419014045677855052e-01,3.558997020977789915719e-01,4.604960140847831371096e-05,3.654508102256398912805e-06,3.654508102256398962436e-06,3.573419014045678619956e-01,2.140539997358243437453e-16,0,nan,3.496516489992114554727e-01
166,3.558766772970747283011e-01,3.544461330501140761129e-01,4.535539808723161994208e-05,3.586532533914836380977e-06,3.586532533914836430607e-06,3.558766772970748171515e-01,2.496661728720636438789e-16,0,nan,3.515426334242628221755e-01
167,3.544234553510704488488e-01,3.530044268626192360827e-01,4.467507854024066981638e-05,3.520132516453703233842e-06,3.520132516453703283473e-06,3.544234553510705362355e-01,2.465601352928847738565e-16,0,nan,3.534237839427401323860e-01
168,3.529820893233490686214e-01,3.515744394600188726940e-01,4.400829740864274795963e-05,3.455264388581728238327e-06,3.455264388581728287957e-06,3.529820893233491768519e-01,3.066174889378621346105e-16,0,nan,3.552951555267608277800e-01
169,3.515524353113145261673e-01,3.501560290670017172587e-01,4.335471959146150304354e-05,3.391885894790396403377e-06,3.391885894790396453008e-06,3.515524353113146390057e-01,3.209715813844547029754e-16,0,nan,3.571568032821912706365e-01
170,3.501343517072059707829e-01,3.487490561633080354831e-01,4.271401989189831487043e-05,3.329956133857018854760e-06,3.329956133857018904391e-06,3.501343517072061038416e-01,3.800218715173414805392e-16,0,nan,3.590087824258687880736e-01
171,3.487276991533621028907e-01,3.473533834398364605889e-01,4.208588267749414687879e-05,3.269435509459869947004e-06,3.269435509459869996635e-06,3.487276991533622214211e-01,3.398938564236358390801e-16,0,nan,3.608511482638356772531e-01
172,3.473323404984977047505e-01,3.459688757557445315527e-01,4.147000155355286972995e-05,3.210285682809607110768e-06,3.210285682809607160399e-06,3.473323404984978420918e-01,3.954175703952199458722e-16,0,nan,3.626839561705419956146e-01
173,3.459481407549677145497e-01,3.445954000965179564453e-01,4.086607904924672153477e-05,3.152469527206001020735e-06,3.152469527206001070366e-06,3.459481407549678721113e-01,4.554488437851022624854e-16,0,nan,3.645072615689821795908e-01
174,3.445749670569933642561e-01,3.432328255329845090316e-01,4.027382631585264851493e-05,3.095951084433432610636e-06,3.095951084433432660266e-06,3.445749670569935053108e-01,4.093585318896173592336e-16,0,nan,3.663211199117250529327e-01
175,3.432126886198266224604e-01,3.418810231812478561686e-01,3.969296283659423233321e-05,3.040695522912913518864e-06,3.040695522912913568495e-06,3.432126886198267345669e-01,3.266385782117176133015e-16,0,nan,3.681255866628032331997e-01
176,3.418611766998295720121e-01,3.405398661635196111419e-01,3.912321614759005331770e-05,2.986669097532401639619e-06,2.986669097532401689250e-06,3.418611766998296840102e-01,3.276127622882788893248e-16,0,nan,3.699207172804282501449e-01
177,3.405203045554457963462e-01,3.392092295698261317227e-01,3.856432156943208783985e-05,2.933839111080988854648e-06,2.933839111080988904279e-06,3.405203045554459233063e-01,3.728414214940890033130e-16,0,nan,3.717065672004981955042e-01
178,3.391899474090414035032e-01,3.378889904205685801308e-01,3.801602194894090844784e-05,2.882173877216147741971e-06,2.882173877216147791602e-06,3.391899474090415301381e-01,3.733448314539622153513e-16,0,nan,3.734831918208657565948e-01
179,3.378699824095941495194e-01,3.365790276299149286210e-01,3.747806741066565582698e-05,2.831642684896654904902e-06,2.831642684896654954533e-06,3.378699824095942552834e-01,3.130314246080170693933e-16,0,nan,3.752506464863369108867e-01
180,3.365602885962096224581e-01,3.352792219700028719664e-01,3.695021511771691811057e-05,2.782215764217046989659e-06,2.782215764217047039290e-06,3.365602885962097195484e-01,2.884781949499740693056e-16,0,nan,3.770089864743714167536e-01
181,3.352607468624440589799e-01,3.339894560359342179368e-01,3.643222904154032316808e-05,2.733864253582539721829e-06,2.733864253582539771460e-06,3.352607468624441293989e-01,2.100422783220311247719e-16,0,nan,3.787582669814576606009e-01
182,3.339712399214134763703e-01,3.327096142115403276662e-01,3.592387974025627343724e-05,2.686560168166236929415e-06,2.686560168166236979046e-06,3.339712399214135427506e-01,1.987604622064010348236e-16,0,nan,3.804985431101333145736e-01
183,3.326916522716701907214e-01,3.314395826358998431438e-01,3.542494414520905044548e-05,2.640276369593250814226e-06,2.640276369593250863857e-06,3.326916522716702460428e-01,1.662843521120221943353e-16,0,nan,3.822298698566286638241e-01
184,3.314218701638272923660e-01,3.301792491705906051891e-01,3.493520535538501100391e-05,2.594986536798936359315e-06,2.594986536798936408946e-06,3.314218701638273189289e-01,8.014846217832381115281e-17,0,nan,3.839523020991053250560e-01
185,3.301617815679129264161e-01,3.289285033676563330118e-01,3.445445243937450227973e-05,2.550665138010957082779e-06,2.550665138010957132410e-06,3.301617815679129651222e-01,1.172334889093480204945e-16,0,nan,3.856658945864679742370e-01
186,3.289112761414366148394e-01,3.276872364382720226317e-01,3.398248024456809282259e-05,2.507287403807253048251e-06,2.507287403807253097882e-06,3.289112761414366762323e-01,1.866550418617810471537e-16,0,nan,3.873707019277271949853e-01
187,3.276702451981496899691e-01,3.264553412220898565010e-01,3.351908921329077496022e-05,2.464829301204197794587e-06,2.464829301204197844218e-06,3.276702451981497707964e-01,2.466726019322146141745e-16,0,nan,3.890667785818890659266e-01
188,3.264385816774832416165e-01,3.252327121572495816082e-01,3.306408520559184818078e-05,2.423267508731386576513e-06,2.423267508731386626143e-06,3.264385816774833127131e-01,2.177945912379295390214e-16,0,nan,3.907541788483525123463e-01
189,3.252161801146468134149e-01,3.240192452510361476037e-01,3.261727932842031225839e-05,2.382579392451493926068e-06,2.382579392451493975699e-06,3.252161801146468641014e-01,1.558546427358844392161e-16,0,nan,3.924329568577930432423e-01
190,3.240029366113719166975e-01,3.228148380511700610285e-01,3.217848777092853206906e-05,2.342742982885568379221e-06,2.342742982885568428852e-06,3.240029366113719646464e-01,1.479889089267239343704e-16,0,nan,3.941031665635143836309e-01
191,3.227987488072845967402e-01,3.216193896177145794546e-01,3.174753164565777742040e-05,2.303736952805943434985e-06,2.303736952805943484616e-06,3.227987488072846558292e-01,1.830521915552310822332e-16,0,nan,3.957648617332488956194e-01
192,3.216035158518917302928e-01,3.204328004955838138379e-01,3.132423683537003338463e-05,2.265540595860674530604e-06,2.265540595860674580235e-06,3.216035158518917822261e-01,1.614823268473610904833e-16,0,nan,3.974180959413885470561e-01
193,3.204171383771661774098e-01,3.192549726876390825403e-01,3.090843384530192127380e-05,2.228133805995056920392e-06,2.228133805995056970023e-06,3.204171383771662056533e-01,8.814592982227350339746e-17,0,nan,3.990629225616291056791e-01
194,3.192395184707164101923e-01,3.180858096283570302099e-01,3.049995766062495938014e-05,2.191497057637345010532e-06,2.191497057637345060163e-06,3.192395184707164592253e-01,1.535932753111037315679e-16,0,nan,4.006993947600115052248e-01
195,3.180705596495266851420e-01,3.169252161580579651989e-01,3.009864760890745014055e-05,2.155611386617280738593e-06,2.155611386617280788224e-06,3.180705596495267504923e-01,2.054584555658702657734e-16,0,nan,4.023275654883453724461e-01
196,3.169101668342535482736e-01,3.157730984976793719987e-01,2.970434722738087991522e-05,2.120458371787431091708e-06,2.120458371787431141339e-06,3.169101668342535922651e-01,1.388137956823809644115e-16,0,nan,4.039474874779966519071e-01
197,3.157582463240656833747e-01,3.146293642240815535693e-01,2.931690413482286032364e-05,2.086020117318705586246e-06,2.086020117318705635877e-06,3.157582463240657015351e-01,5.751357755671730394171e-17,0,nan,4.055592132340266745059e-01
198,3.146147057720141138049e-01,3.134939222458740237798e-01,2.893616990787721328860e-05,2.052279235642691197151e-06,2.052279235642691246782e-06,3.146147057720141572000e-01,1.379312255835195500456e-16,0,nan,4.071627950296686645701e-01
199,3.134794541609201012911e-01,3.123666827797487721696e-01,2.856199996163858723214e-05,2.019218831014658227009e-06,2.019218831014658276640e-06,3.134794541609201477491e-01,1.482013014707984328261e-16,0,nan,4.087582849011281935507e-01
200,3.123524017797679186437e-01,3.112475573273084106241e-01,2.819425343433692427757e-05,1.986822483672233857570e-06,1.986822483672233907201e-06,3.123524017797679726369e-01,1.728601025064230229239e-16,0,nan,4.103457346426916752327e-01
201,3.112334602005912276290e-01,3.101364586523787658656e-01,2.783279307596453456666e-05,1.955074234565878249490e-06,1.955074234565878299121e-06,3.112334602005912827878e-01,1.772263994033609602232e-16,0,nan,4.119251958021346674834e-01
202,3.101225422558407940343e-01,3.090333007587928171311e-01,2.747748514069425917437e-05,1.923958570638308365933e-06,1.923958570638308415564e-06,3.101225422558408594659e-01,2.109862786289210854329e-16,0,nan,4.134967196764146162035e-01
203,3.090195620162224932059e-01,3.079379988686355984484e-01,2.712819928294440728580e-05,1.893460410631040677484e-06,1.893460410631040727012e-06,3.090195620162225362759e-01,1.393760673951302485219e-16,0,nan,4.150603573076384823401e-01
204,3.079244347689941152524e-01,3.068504694009392408383e-01,2.678480845695200342101e-05,1.863565091397154415157e-06,1.863565091397154464685e-06,3.079244347689941646378e-01,1.603815851566434116407e-16,0,nan,4.166161594792917631860e-01
205,3.068370769967107558607e-01,3.057706299508174963009e-01,2.644718881972166071708e-05,1.834258354700311184894e-06,1.834258354700311234421e-06,3.068370769967108121037e-01,1.832991900724189469194e-16,0,nan,4.181641767127217525289e-01
206,3.057574063564076349842e-01,3.046983992690289744232e-01,2.611521963722283020337e-05,1.805526334480896598030e-06,1.805526334480896647557e-06,3.057574063564076631734e-01,9.219484433931967049654e-17,0,nan,4.197044592638609744584e-01
207,3.046853416592103513949e-01,3.036336972419596547113e-01,2.578878319371380634478e-05,1.777355544570997899753e-06,1.777355544570997949280e-06,3.046853416592103650559e-01,4.483624745097545345506e-17,0,nan,4.212370571201824403877e-01
208,3.036208028503628031380e-01,3.025764448720147381522e-01,2.546776470407567971077e-05,1.749732866840714499702e-06,1.749732866840714549229e-06,3.036208028503628252016e-01,7.266799245292111397612e-17,0,nan,4.227620199978785815091e-01
209,3.025637109896627263694e-01,3.015265642584097904866e-01,2.515205222904414759819e-05,1.722645539759032307889e-06,1.722645539759032357416e-06,3.025637109896627269386e-01,1.881276967066077205755e-18,0,nan,4.242793973392527890405e-01
210,3.015139882322953046589e-01,3.004839785783525729634e-01,2.484153659323206467085e-05,1.696081147353213347715e-06,1.696081147353213397242e-06,3.015139882322952782586e-01,8.755919768366582308656e-17,0,nan,4.257892383103143186260e-01
211,3.004715578100559669750e-01,2.994486120686061791929e-01,2.453611130583970111370e-05,1.670027608551343230179e-06,1.670027608551343279707e-06,3.004715578100559543711e-01,4.194689955683443704986e-17,0,nan,4.272915917985703130179e-01
212,2.994363440129532705214e-01,2.984203900074245408014e-01,2.423567248395394551065e-05,1.644473166893316059913e-06,1.644473166893316109440e-06,2.994363440129532307312e-01,1.328837348097488762152e-16,0,nan,4.287865064110062085999e-01
213,2.984082721711825980648e-01,2.973992386968520862389e-01,2.394011877834184881521e-05,1.619406380596146324864e-06,1.619406380596146374392e-06,2.984082721711825342595e-01,2.138187972690311090012e-16,0,nan,4.302740304722435082246e-01
214,2.973872686374629537021e-01,2.963850854453786709541e-01,2.364935130164747734545e-05,1.594816112960121412179e-06,1.594816112960121461707e-06,2.973872686374628649330e-01,2.984964799568025025564e-16,0,nan,4.317542120228726633803e-01
215,2.963732607697278642611e-01,2.953778585509420073762e-01,2.336327355890497399167e-05,1.570691523102835154964e-06,1.570691523102835204492e-06,2.963732607697277575485e-01,3.600614932323396792049e-16,0,nan,4.332270988179496209048e-01
216,2.953661769141625592638e-01,2.943774872842697121200e-01,2.308179138028412991748e-05,1.547022057008705201186e-06,1.547022057008705250714e-06,2.953661769141624656972e-01,3.167818619688834805113e-16,0,nan,4.346927383256509079751e-01
217,2.943659463885795468663e-01,2.933839018725525882303e-01,2.280481285598792142845e-05,1.523797438882084443343e-06,1.523797438882084492870e-06,2.943659463885794572028e-01,3.045988191385099038923e-16,0,nan,4.361511777260807627905e-01
218,2.933724994661245921712e-01,2.923970334834425921500e-01,2.253224827322513255344e-05,1.501007662792560614809e-06,1.501007662792560664336e-06,2.933724994661245094737e-01,2.818857284061175884977e-16,0,nan,4.376024639102220139294e-01
219,2.923857673593059924855e-01,2.914168142093669922055e-01,2.226401005518364153668e-05,1.478642984601523389306e-06,1.478642984601523438833e-06,2.923857673593058894050e-01,3.525497238803219240432e-16,0,nan,4.390466434790271988732e-01
220,2.914056822043393779609e-01,2.904431770521524458495e-01,2.200001270193345259465e-05,1.456693914159506392233e-06,1.456693914159506441760e-06,2.914056822043392923089e-01,2.939269096554336698708e-16,0,nan,4.404837627426410250292e-01
221,2.904321770458014873029e-01,2.894760559079517792114e-01,2.174017273319103616318e-05,1.435151207764263382477e-06,1.435151207764263432005e-06,2.904321770458013983983e-01,3.061113236423216181672e-16,0,nan,4.419138677197523787930e-01
222,2.894651858215852024969e-01,2.885153855524660859722e-01,2.148440863287913516795e-05,1.414005860869916433395e-06,1.414005860869916482923e-06,2.894651858215850856741e-01,4.035814661225549087827e-16,0,nan,4.433370041370653327913e-01
223,2.885046433481496253037e-01,2.875611016264562613820e-01,2.123264079541912201404e-05,1.393249101037934976260e-06,1.393249101037935025787e-06,2.885046433481495123028e-01,3.916781723715244851036e-16,0,nan,4.447532174288876429652e-01
224,2.875504853060585896962e-01,2.866131406215374211044e-01,2.098479147369521466986e-05,1.372872381121065287042e-06,1.372872381121065336569e-06,2.875504853060584518941e-01,4.792274858317000965714e-16,0,nan,4.461625527368317654009e-01
225,2.866026482258005603221e-01,2.856714398662488219038e-01,2.074078472863195524115e-05,1.352867372671674577845e-06,1.352867372671674627373e-06,2.866026482258004304076e-01,4.532914337055328531696e-16,0,nan,4.475650549096193927840e-01
226,2.856610694738845324103e-01,2.847359375123949543074e-01,2.050054638032936953200e-05,1.333225959566347972423e-06,1.333225959566348021950e-06,2.856610694738843740897e-01,5.542254061037523642937e-16,0,nan,4.489607685029909995211e-01
227,2.847256872392047721831e-01,2.838065725216499246564e-01,2.026400396070140502094e-05,1.313940231838862112653e-06,1.313940231838862162180e-06,2.847256872392046344082e-01,4.838867627452507289220e-16,0,nan,4.503497377797087983047e-01
228,2.837964405196695683031e-01,2.828832846524206856564e-01,2.003108666756617516583e-05,1.295002479714017919739e-06,1.295002479714017969266e-06,2.837964405196694090880e-01,5.610186256668762597882e-16,0,nan,4.517320067096567300622e-01
229,2.828732691090868889283e-01,2.819660144469625095986e-01,1.980172532013791320866e-05,1.276405187835063439228e-06,1.276405187835063488755e-06,2.828732691090867249427e-01,5.797139443571582228694e-16,0,nan,4.531076189700244376149e-01
230,2.819561135843024479719e-01,2.810547032187417637594e-01,1.957585231587282847412e-05,1.258141029677775126180e-06,1.258141029677775175708e-06,2.819561135843022940152e-01,5.460307511541507494457e-16,0,nan,4.544766179455795308796e-01
231,2.810449152925838522954e-01,2.801492930400399372637e-01,1.935340158862255722560e-05,1.240202862144499048971e-06,1.240202862144499098498e-06,2.810449152925836937308e-01,5.641965362046501247573e-16,0,nan,4.558390467290188192582e-01
232,2.801396163392456117869e-01,2.792497267297939789188e-01,1.913430856805089038159e-05,1.222583720331735993876e-06,1.222583720331736043403e-06,2.801396163392454591312e-01,5.449270898589901098272e-16,0,nan,4.571949481213961194383e-01
233,2.792401595755099608098e-01,2.783559478416681165491e-01,1.891851014027111883017e-05,1.205276812465105770139e-06,1.205276812465105819667e-06,2.792401595755098073681e-01,5.494972954257984517867e-16,0,nan,4.585443646326247009708e-01
234,2.783464885865979954183e-01,2.774679006523512181381e-01,1.870594460966263639743e-05,1.188275514995755145064e-06,1.188275514995755194591e-06,2.783464885865978446328e-01,5.417184096845895093402e-16,0,nan,4.598873384820484497759e-01
235,2.774585476800464078906e-01,2.765855301500754759303e-01,1.849655166182736914909e-05,1.171573367852516799097e-06,1.171573367852516848624e-06,2.774585476800462314367e-01,6.359649217781360984940e-16,0,nan,4.612239115990806365315e-01
236,2.765762818742446005338e-01,2.757087820233515840229e-01,1.829027232764788893313e-05,1.155164069844335153931e-06,1.155164069844335203458e-06,2.765762818742444039408e-01,7.108091756592574451845e-16,0,nan,4.625541256239048067849e-01
237,2.756996368871877933771e-01,2.748376026499152469107e-01,1.808704894841037649637e-05,1.139041474207699699233e-06,1.139041474207699748761e-06,2.756996368871875697061e-01,8.112847398318575511775e-16,0,nan,4.638780219082376354671e-01
238,2.748285591254410187290e-01,2.739719390858809111577e-01,1.788682514195718011287e-05,1.123199584294012989167e-06,1.123199584294013038694e-06,2.748285591254408108874e-01,7.562589460384481533019e-16,0,nan,4.651956415161475653713e-01
239,2.739629956733099502841e-01,2.731117390550983903275e-01,1.768954576983493197159e-05,1.107632549392031954807e-06,1.107632549392032004335e-06,2.739629956733097416836e-01,7.614185173933455788215e-16,0,nan,4.665070252249301102924e-01
240,2.731028942822134597535e-01,2.722569509387070540996e-01,1.749515690540517882336e-05,1.092334660680685596415e-06,1.092334660680685645943e-06,2.731028942822132769028e-01,6.695304232137867718047e-16,0,nan,4.678122135260321570575e-01
241,2.722482033602543483042e-01,2.714075237648847505056e-01,1.730360580288623559948e-05,1.077300347307776621630e-06,1.077300347307776671158e-06,2.722482033602541747505e-01,6.374832253014398373087e-16,0,nan,4.691112466260285071811e-01
242,2.713988719619833123176e-01,2.705634071987860767017e-01,1.711484086729550513017e-05,1.062524172590218311770e-06,1.062524172590218361298e-06,2.713988719619831229616e-01,6.977033767889715211511e-16,0,nan,4.704041644476428352486e-01
243,2.705548497783524242166e-01,2.697245515326667786304e-01,1.692881162526308779580e-05,1.048000830331641891513e-06,1.048000830331641941040e-06,2.705548497783522365954e-01,6.934682046997945846010e-16,0,nan,4.716910066308137238443e-01
244,2.697160871268541315615e-01,2.688909076761898386820e-01,1.674546869668826299332e-05,1.033725141253359683340e-06,1.033725141253359732867e-06,2.697160871268539363509e-01,7.237632847024169221865e-16,0,nan,4.729718125338037531245e-01
245,2.688825349418414445424e-01,2.680624271469096431275e-01,1.656476376721161040449e-05,1.019692049534812679966e-06,1.019692049534812729494e-06,2.688825349418412725608e-01,6.396159930867670265334e-16,0,nan,4.742466212343463817741e-01
246,2.680541447650260367119e-01,2.672390620609305655897e-01,1.638664956147648217763e-05,1.005896619459792111171e-06,1.005896619459792160698e-06,2.680541447650258524247e-01,6.875001482620922629826e-16,0,nan,4.755154715308328326664e-01
247,2.672308687361498180657e-01,2.664207651237355811702e-01,1.621107981715430084043e-05,9.923340321648417414416e-07,9.923340321648417909690e-07,2.672308687361496204427e-01,7.395214180324292084219e-16,0,nan,4.767784019435315780958e-01
248,2.664126595838270383787e-01,2.656074896211826907866e-01,1.603800925970951317301e-05,9.789995824864044421395e-07,9.789995824864044916669e-07,2.664126595838268310792e-01,7.781141320501010421099e-16,0,nan,4.780354507158440251398e-01
249,2.655994706165528684849e-01,2.647991894106639931827e-01,1.586739357788023961335e-05,9.658886759033839640797e-07,9.658886759033840136071e-07,2.655994706165526378480e-01,8.683635799671854574506e-16,0,nan,4.792866558155907961481e-01
250,2.647912557138750178076e-01,2.639958189124252951885e-01,1.569918939985213786688e-05,9.529968255719243338152e-07,9.529968255719243833944e-07,2.647912557138748090987e-01,7.882017011505242671489e-16,0,nan,4.805320549363271279489e-01
251,2.639879693177253905390e-01,2.631973331010426520038e-01,1.553335427010345465419e-05,9.403196494493324573656e-07,9.403196494493325069447e-07,2.639879693177251623144e-01,8.645263566292178503523e-16,0,nan,4.817716854986889101463e-01
252,2.631895664239076171320e-01,2.624036874970516741712e-01,1.536984662689988389465e-05,9.278528675041624652692e-07,9.278528675041625148484e-07,2.631895664239073874167e-01,8.728132289460680077535e-16,0,nan,4.830055846517610150764e-01
253,2.623960025737382406597e-01,2.616148381587277693683e-01,1.520862578041906307749e-05,9.155922990096184882870e-07,9.155922990096185378661e-07,2.623960025737380100227e-01,8.789650180633594042916e-16,0,nan,4.842337892744745220220e-01
254,2.616072338458375612369e-01,2.608307416740131556843e-01,1.504965189148474688944e-05,9.035338599175070691288e-07,9.035338599175071187079e-07,2.616072338458373196224e-01,9.235771143881127790376e-16,0,nan,4.854563359770247094006e-01
255,2.608232168480674184607e-01,2.600513551525882594007e-01,1.489288595089173881728e-05,8.916735603100895506801e-07,8.916735603100896002592e-07,2.608232168480671622096e-01,9.824707576404846782723e-16,0,nan,4.866732611023113549010e-01
256,2.600439087096128032428e-01,2.592766362180841666074e-01,1.473828975930311007499e-05,8.800075019272734183103e-07,8.800075019272734678894e-07,2.600439087096125691636e-01,9.001527865088870908460e-16,0,nan,4.878846007273992645820e-01
257,2.592692670732045234772e-01,2.585065430004332420744e-01,1.458582590770194856922e-05,8.685318757666777967677e-07,8.685318757666778463468e-07,2.592692670732042642715e-01,9.997545691128354015981e-16,0,nan,4.890903906649991699559e-01
258,2.584992500874794263410e-01,2.577410341283554728875e-01,1.443545775838056457082e-05,8.572429597541851543280e-07,8.572429597541852039071e-07,2.584992500874791592207e-01,1.033350426183903931870e-15,0,nan,4.902906664649626496068e-01
259,2.577338163994762898490e-01,2.569800687219769841363e-01,1.428714942645043331986e-05,8.461371164826994507121e-07,8.461371164826995002912e-07,2.577338163994760150037e-01,1.066391886655173695613e-15,0,nan,4.914854634157975218738e-01
260,2.569729251472637754361e-01,2.562236063855792278510e-01,1.414086576185711487163e-05,8.352107910168861617609e-07,8.352107910168862113401e-07,2.569729251472635103487e-01,1.031577280060894129863e-15,0,nan,4.926748165461954773636e-01
261,2.562165359526982766347e-01,2.554716072004746818536e-01,1.399657233188439719637e-05,8.244605087617688030964e-07,8.244605087617688526755e-07,2.562165359526980240156e-01,9.859594161235571530659e-16,0,nan,4.938587606265751595827e-01
262,2.554646089143087772655e-01,2.547240317180081703441e-01,1.385423540413306346663e-05,8.138828733931206150635e-07,8.138828733931206646426e-07,2.554646089143084968095e-01,1.097827202599959052302e-15,0,nan,4.950373301706374671021e-01
263,2.547171046003060546070e-01,2.539808409526793653299e-01,1.371382192995948593445e-05,8.034745648476653241081e-07,8.034745648476653736872e-07,2.547171046003058016355e-01,9.931467786277459756720e-16,0,nan,4.962105594369311963282e-01
264,2.539739840417143401652e-01,2.532419963753861913425e-01,1.357529952836052709078e-05,7.932323373711807488134e-07,7.932323373711807983926e-07,2.539739840417141071159e-01,9.176107460576822905090e-16,0,nan,4.973784824304333254208e-01
265,2.532352087256219963507e-01,2.525074599067848035716e-01,1.343863647029090647463e-05,7.831530176226436899847e-07,7.831530176226437395638e-07,2.532352087256217783718e-01,8.607762241086661690953e-16,0,nan,4.985411329041345793330e-01
266,2.525007405885496547526e-01,2.517771939107645851053e-01,1.330380166340016719601e-05,7.732335028326449308167e-07,7.732335028326449803959e-07,2.525007405885494135447e-01,9.552759241873331302073e-16,0,nan,4.996985443606365260183e-01
267,2.517705420099329294281e-01,2.510511611880364424287e-01,1.317076463717676007117e-05,7.634707590143459738821e-07,7.634707590143460234612e-07,2.517705420099326700870e-01,1.030069513248699762422e-15,0,nan,5.008507500537546706346e-01
268,2.510445758057178733402e-01,2.503293249698306799367e-01,1.303949552848680294232e-05,7.538618192253228058338e-07,7.538618192253228554130e-07,2.510445758057175862977e-01,1.143392659428253827697e-15,0,nan,5.019977829901306698663e-01
269,2.503228052220664578975e-01,2.496116489117040093682e-01,1.290996506749607334433e-05,7.444037818786867823697e-07,7.444037818786868319488e-07,2.503228052220661570856e-01,1.201695916156129726712e-15,0,nan,5.031396759308486825598e-01
270,2.496051939291702714829e-01,2.488980970874520581848e-01,1.278214456396358162210e-05,7.350938091019398478845e-07,7.350938091019398974637e-07,2.496051939291699714164e-01,1.202164502424852453142e-15,0,nan,5.042764613930584237096e-01
271,2.488917060151700777482e-01,2.481886339831260723798e-01,1.265600589389586769208e-05,7.259291251420664854137e-07,7.259291251420665349929e-07,2.488917060151697701194e-01,1.235994637349852308123e-15,0,nan,5.054081716516022678310e-01
272,2.481823059801791242496e-01,2.474832244911516765384e-01,1.253152148655136197146e-05,7.169070148154189161361e-07,7.169070148154189657152e-07,2.481823059801788281946e-01,1.192893081378523387616e-15,0,nan,5.065348387406455168752e-01
273,2.474769587304084250690e-01,2.467818339045474429483e-01,1.240866431178447176488e-05,7.080248220010050811952e-07,7.080248220010051307743e-07,2.474769587304081152446e-01,1.251931997646696748269e-15,0,nan,5.076564944553115453192e-01
274,2.467756295723915471729e-01,2.460844279112413268695e-01,1.228740786771943815767e-05,6.992799481758270656259e-07,6.992799481758271152050e-07,2.467756295723912305723e-01,1.282949160909947531980e-15,0,nan,5.087731703533169803845e-01
275,2.460782842073074849765e-01,2.453909725884836079413e-01,1.216772616874442424565e-05,6.906698509909763140343e-07,6.906698509909763636134e-07,2.460782842073071560024e-01,1.336867433248486068555e-15,0,nan,5.098848977566111122695e-01
276,2.453848887253992361313e-01,2.447014343973534789001e-01,1.204959373381633784996e-05,6.821920428872232172619e-07,6.821920428872232668410e-07,2.453848887253989117651e-01,1.321866992862534839196e-15,0,nan,5.109917077530146879054e-01
277,2.446954096004865797376e-01,2.440157801773583656768e-01,1.193298557506752591510e-05,6.738440897488917925695e-07,6.738440897488918421487e-07,2.446954096004862432148e-01,1.375272230736917717514e-15,0,nan,5.120936311978608588592e-01
278,2.440098136845708365339e-01,2.433339771411236474030e-01,1.181787718670551296908e-05,6.656236095948416396753e-07,6.656236095948416892544e-07,2.440098136845705075598e-01,1.348200054821058311569e-15,0,nan,5.131906987156341844484e-01
279,2.433280682025303065519e-01,2.426559928691711942594e-01,1.170424453419736017350e-05,6.575282713054294929812e-07,6.575282713054295425603e-07,2.433280682025299706254e-01,1.380549696132362299719e-15,0,nan,5.142829407016115776381e-01
280,2.426501407469041082798e-01,2.419817953047849745651e-01,1.159206404373045588719e-05,6.495557933843483950144e-07,6.495557933843484445935e-07,2.426501407469037610505e-01,1.430987417509130551629e-15,0,nan,5.153703873234998874176e-01
281,2.419759992727631148224e-01,2.413113527489621490396e-01,1.148131259194183077090e-05,6.417039427542904102263e-07,6.417039427542904598055e-07,2.419759992727627705611e-01,1.422708433287211685179e-15,0,nan,5.164530685230733590414e-01
282,2.413056120926661551884e-01,2.406446338554477648586e-01,1.137196749590828515029e-05,6.339705335854072109154e-07,6.339705335854072604945e-07,2.413056120926658231109e-01,1.376170118984344228688e-15,0,nan,5.175310140178090815037e-01
283,2.406389478716998153729e-01,2.399816076258518837694e-01,1.126400650338997286974e-05,6.263534261555784798489e-07,6.263534261555785294280e-07,2.406389478716994751774e-01,1.413717686519390347867e-15,0,nan,5.186042533025197263496e-01
284,2.399759756226001738977e-01,2.393222434048468683088e-01,1.115740778332013123650e-05,6.188505257415304600439e-07,6.188505257415305096230e-07,2.399759756225998427417e-01,1.379954806723388101251e-15,0,nan,5.196728156509825545550e-01
285,2.393166647009552228109e-01,2.386665108754442155004e-01,1.105214991653414112340e-05,6.114597815398828720802e-07,6.114597815398829216593e-07,2.393166647009548866269e-01,1.404766312674177072515e-15,0,nan,5.207367301175672945888e-01
286,2.386609848004859479875e-01,2.380143800543484400301e-01,1.094821188673100504155e-05,6.041791856172236348519e-07,6.041791856172236844310e-07,2.386609848004856211954e-01,1.369273187184226171605e-15,0,nan,5.217960255388578795000e-01
287,2.380089059484050695303e-01,2.373658212873873685211e-01,1.084557307166084031890e-05,5.970067718883514812771e-07,5.970067718883515308562e-07,2.380089059484047448389e-01,1.364198723200226051969e-15,0,nan,5.228507305352724116054e-01
288,2.373603985008515548927e-01,2.367208052450169852854e-01,1.074421323453198358963e-05,5.899406151218444707582e-07,5.899406151218445203374e-07,2.373603985008512225712e-01,1.400071454601856869633e-15,0,nan,5.239008735126770489768e-01
289,2.367154331383997112326e-01,2.360793029178992752382e-01,1.064411251563154636458e-05,5.829788299721471632231e-07,5.829788299721472128023e-07,2.367154331383993830852e-01,1.386252411510649190372e-15,0,nan,5.249464826639957854590e-01
290,2.360739808616414414644e-01,2.354412856125522313100e-01,1.054525142415355958173e-05,5.761195700373926689611e-07,5.761195700373927185402e-07,2.360739808616411229122e-01,1.349374249719180943838e-15,0,nan,5.259875859708157444755e-01
291,2.354360129868401652065e-01,2.348067249470701944869e-01,1.044761083022886598534e-05,5.693610269422000020587e-07,5.693610269422000516379e-07,2.354360129868398407590e-01,1.378070822726779837832e-15,0,nan,5.270242112049865086383e-01
292,2.348015011416550723578e-01,2.341755928469131664560e-01,1.035117195715116791441e-05,5.627014294447132084036e-07,5.627014294447132579827e-07,2.348015011416547541580e-01,1.355186332072770249782e-15,0,nan,5.280563859302133309878e-01
293,2.341704172609345990796e-01,2.335478615407644009672e-01,1.025591637379390718375e-05,5.561390425671743695157e-07,5.561390425671744190948e-07,2.341704172609342795924e-01,1.364336618238006667135e-15,0,nan,5.290841375036459911011e-01
294,2.335427335825775163602e-01,2.329235035564541922426e-01,1.016182598721260052762e-05,5.496721667493398356143e-07,5.496721667493398851935e-07,2.335427335825771847977e-01,1.419708383930463000854e-15,0,nan,5.301074930774599358553e-01
295,2.329184226434605764489e-01,2.323024917169492498115e-01,1.006888303542763746923e-05,5.432991370240766642459e-07,5.432991370240767138251e-07,2.329184226434602493044e-01,1.404545202167718138750e-15,0,nan,5.311264796004314819606e-01
296,2.322974572754315236711e-01,2.316847991364062164799e-01,9.977070080382569152912e-06,5.370183222144956711692e-07,5.370183222144957207484e-07,2.322974572754311964589e-01,1.408591464986012333602e-15,0,nan,5.321411238195073006288e-01
297,2.316798106013659985791e-01,2.310703992162880249239e-01,9.886370001073084939549e-06,5.308281241519949539635e-07,5.308281241519950035426e-07,2.316798106013656855022e-01,1.351334538040665922990e-15,0,nan,5.331514522813653832851e-01
298,2.310654560312875027694e-01,2.304592656415422602389e-01,9.796765986842084593379e-06,5.247269769146138017571e-07,5.247269769146138513362e-07,2.310654560312871781729e-01,1.404781932748321740083e-15,0,nan,5.341574913339707825644e-01
299,2.304543672585488423010e-01,2.298513723768398353542e-01,9.708241530836262189263e-06,5.187133460851081821519e-07,5.187133460851082317311e-07,2.304543672585485190461e-01,1.402684972178856670401e-15,0,nan,5.351592671281217281944e-01
300,2.298465182560744113349e-01,2.292466936628735629800e-01,9.620780423619938704611e-06,5.127857280281866851509e-07,5.127857280281867347300e-07,2.298465182560740928776e-01,1.385521458099742191163e-15,0,nan,5.361568056189909166603e-01
301,2.292418832726617616835e-01,2.286452040127150697746e-01,9.534366746941838642277e-06,5.069426491863542359188e-07,5.069426491863542854979e-07,2.292418832726614466008e-01,1.374455223248548817166e-15,0,nan,5.371501325676573783408e-01
302,2.286404368293415978464e-01,2.280468782082289147528e-01,9.448984867650692357316e-06,5.011826653938348091827e-07,5.011826653938348587619e-07,2.286404368293412852844e-01,1.367045734056715118379e-15,0,nan,5.381392735426310491549e-01
303,2.280421537157950873098e-01,2.274516912965433013127e-01,9.364619431755739951007e-06,4.955043612080582717664e-07,4.955043612080583213455e-07,2.280421537157947761709e-01,1.364392123908788389711e-15,0,nan,5.391242539213694627163e-01
304,2.274470089868274313982e-01,2.268596185865759673472e-01,9.281255358628211540157e-06,4.899063492582128821749e-07,4.899063492582129317540e-07,2.274470089868271147976e-01,1.391975160734075393039e-15,0,nan,5.401050988917863185054e-01
305,2.268549779588966419652e-01,2.262706356456143097500e-01,9.198877835340038833964e-06,4.843872696103802992553e-07,4.843872696103803488345e-07,2.268549779588963303926e-01,1.373443960195907287886e-15,0,nan,5.410818334537514637575e-01
306,2.262660362066966357464e-01,2.256847182959490494270e-01,9.117472311136195287926e-06,4.789457891487862997337e-07,4.789457891487863493128e-07,2.262660362066963277245e-01,1.361325996455564923549e-15,0,nan,5.420544824205833394954e-01
307,2.256801595597934806392e-01,2.251018426115600490345e-01,9.037024492037068440392e-06,4.735806009727120927765e-07,4.735806009727121423556e-07,2.256801595597931842048e-01,1.313515672192502578019e-15,0,nan,5.430230704205318695895e-01
308,2.250973240993140445099e-01,2.245219849148536173100e-01,8.957520335567471146661e-06,4.682904238086288186248e-07,4.682904238086288682039e-07,2.250973240993137401472e-01,1.352138041128855650845e-15,0,nan,5.439876218982538790708e-01
309,2.245175061546858530370e-01,2.239451217734503285506e-01,8.878946045608952643873e-06,4.630740014371270519826e-07,4.630740014371271015617e-07,2.245175061546855405700e-01,1.391726959122030960424e-15,0,nan,5.449481611162783188272e-01
310,2.239406823004275182143e-01,2.233712299970223302825e-01,8.801288067372157548237e-06,4.579301021342311185852e-07,4.579301021342311681643e-07,2.239406823004272058014e-01,1.395069680026165218132e-15,0,nan,5.459047121564641626124e-01
311,2.233668293529886272886e-01,2.228002866341795284999e-01,8.724533082486129696776e-06,4.528575181266961774026e-07,4.528575181266962269817e-07,2.233668293529883266258e-01,1.346049526817818944451e-15,0,nan,5.468572989214487430716e-01
312,2.227959243676382872223e-01,2.222322689694035124930e-01,8.648668004201473530834e-06,4.478550650609008631911e-07,4.478550650609009127703e-07,2.227959243676379990279e-01,1.293535735861353808976e-15,0,nan,5.478059451360872791664e-01
313,2.222279446354014087461e-01,2.216671545200283033328e-01,8.573679972704403289927e-06,4.429215814849589323777e-07,4.429215814849589819569e-07,2.222279446354011304450e-01,1.252322904783502519489e-15,0,nan,5.487506743488830102356e-01
314,2.216628676800419528448e-01,2.211049210332674541668e-01,8.499556350538852193130e-06,4.380559283436858390167e-07,4.380559283436858885958e-07,2.216628676800416674963e-01,1.287308344683664968203e-15,0,nan,5.496915099334086386566e-01
315,2.211006712550921959881e-01,2.205455464832864753699e-01,8.426284718133818895512e-06,4.332569884860656062098e-07,4.332569884860656557889e-07,2.211006712550919125912e-01,1.281755020244101614050e-15,0,nan,5.506284750897178360113e-01
316,2.205413333409274034835e-01,2.199890090683195298382e-01,8.353852869433204572202e-06,4.285236661848767637698e-07,4.285236661848768133489e-07,2.205413333409271128902e-01,1.317636394404169825764e-15,0,nan,5.515615928457489602356e-01
317,2.199848321418848007269e-01,2.194352872078302318926e-01,8.282248807625585683399e-06,4.238548866681420210703e-07,4.238548866681420706494e-07,2.199848321418845219785e-01,1.267125446022740794177e-15,0,nan,5.524908860587175939930e-01
318,2.194311460834264260189e-01,2.188843595397151897686e-01,8.211460740971283266674e-06,4.192495956620821267310e-07,4.192495956620821763102e-07,2.194311460834261506858e-01,1.254758709586350890412e-15,0,nan,5.534163774165018216591e-01
319,2.188802538093446992118e-01,2.183362049175497088260e-01,8.141477078724263510179e-06,4.147067589452575321782e-07,4.147067589452575817573e-07,2.188802538093444385560e-01,1.190860071917293326745e-15,0,nan,5.543380894390158938499e-01
320,2.183321341790103453651e-01,2.177908024078751836328e-01,8.072286427146485813693e-06,4.102253619135974840010e-07,4.102253619135975335801e-07,2.183321341790100936675e-01,1.152819466034915106708e-15,0,nan,5.552560444795765057149e-01
321,2.177867662646616186972e-01,2.172481312875270687002e-01,8.003877585612298928910e-06,4.058044091560192624934e-07,4.058044091560193120725e-07,2.177867662646613625002e-01,1.176366120643832130141e-15,0,nan,5.561702647262582012238e-01
322,2.172441293487342717228e-01,2.167081710410029560254e-01,7.936239542800632488219e-06,4.014429240403531006990e-07,4.014429240403531502781e-07,2.172441293487340070555e-01,1.218294384406618503867e-15,0,nan,5.570807722032397083195e-01
323,2.167042029212315479292e-01,2.161709013578699545288e-01,7.869361472972750718795e-06,3.971399483092952517857e-07,3.971399483092953013648e-07,2.167042029212312803074e-01,1.234963374698215634648e-15,0,nan,5.579875887721410491365e-01
324,2.161669666771334763489e-01,2.156363021302108995414e-01,7.803232732333437463532e-06,3.928945416861197651910e-07,3.928945416861198147702e-07,2.161669666771332049460e-01,1.255524435575769761691e-15,0,nan,5.588907361333511123846e-01
325,2.156324005138447463814e-01,2.151043534501083098753e-01,7.737842855473463836026e-06,3.887057814898873744817e-07,3.887057814898874240609e-07,2.156324005138444745042e-01,1.260836713916936077046e-15,0,nan,5.597902358273452209318e-01
326,2.151004845286805799986e-01,2.145750356071658149215e-01,7.673181551891347655460e-06,3.845727622598985640172e-07,3.845727622598986135964e-07,2.151004845286803089617e-01,1.260048256925620576087e-15,0,nan,5.606861092359936268913e-01
327,2.145711990163898796879e-01,2.140483290860663301292e-01,7.609238702592412428312e-06,3.804945953891441053699e-07,3.804945953891441549490e-07,2.145711990163896100740e-01,1.256524531152192834679e-15,0,nan,5.615783775838601808565e-01
328,2.140445244667150415108e-01,2.135242145641661759559e-01,7.546004356763197637417e-06,3.764704087665143303882e-07,3.764704087665143799673e-07,2.140445244667147749868e-01,1.245180177887219114075e-15,0,nan,5.624670619394915211959e-01
329,2.135204415619877948984e-01,2.130026729091247517101e-01,7.483468728519374767734e-06,3.724993464275350533329e-07,3.724993464275351029120e-07,2.135204415619875382271e-01,1.202092455088298203668e-15,0,nan,5.633521832166966793816e-01
330,2.129989311747604863179e-01,2.124836851765689316185e-01,7.421622193725319372627e-06,3.685805682134051285119e-07,3.685805682134051780910e-07,2.129989311747602253504e-01,1.225205504449896639190e-15,0,nan,5.642337621758174981130e-01
331,2.124799743654720851627e-01,2.119672326077919055631e-01,7.360455286883605262848e-06,3.647132494381160240670e-07,3.647132494381160736461e-07,2.124799743654718133261e-01,1.279351574228172484143e-15,0,nan,5.651118194249885357699e-01
332,2.119635523801484677797e-01,2.114532966274854375310e-01,7.299958698092643994563e-06,3.608965805634421317595e-07,3.608965805634421813387e-07,2.119635523801482040069e-01,1.244425435772566528649e-15,0,nan,5.659863754213881627524e-01
333,2.114496466481363967649e-01,2.109418588415054029994e-01,7.240123270070845198191e-06,3.571297668815954910339e-07,3.571297668815955406130e-07,2.114496466481361287637e-01,1.267447019938649707504e-15,0,nan,5.668574504724808716099e-01
334,2.109382387798703906157e-01,2.104329010346698558553e-01,7.180939995245643966685e-06,3.534120282053428473413e-07,3.534120282053428969205e-07,2.109382387798701142525e-01,1.310161378824067810988e-15,0,nan,5.677250647372481067148e-01
335,2.104293105646722339408e-01,2.099264051685888476939e-01,7.122400012905782777513e-06,3.497425985653927387007e-07,3.497425985653927882798e-07,2.104293105646719489176e-01,1.354484305700777872666e-15,0,nan,5.685892382274112001324e-01
336,2.099228439685823788263e-01,2.094223533795260272505e-01,7.064494606415370664147e-06,3.461207259148620831918e-07,3.461207259148621327710e-07,2.099228439685821018940e-01,1.319210118687972706469e-15,0,nan,5.694499908086441204345e-01
337,2.094188211322228210243e-01,2.089207279762910207666e-01,7.007215200488162572972e-06,3.425456718406395150102e-07,3.425456718406395645893e-07,2.094188211322225557336e-01,1.266795017017825687503e-15,0,nan,5.703073422017774782907e-01
338,2.089172243686907848303e-01,2.084215114381620659323e-01,6.950553358520597455700e-06,3.390167112814660619044e-07,3.390167112814661114835e-07,2.089172243686905248522e-01,1.244407344681483501943e-15,0,nan,5.711613119839921970107e-01
339,2.084180361614828003169e-01,2.079246864128386496073e-01,6.894500779982202867973e-06,3.355331322525605528330e-07,3.355331322525606024122e-07,2.084180361614825419922e-01,1.239454727045202557189e-15,0,nan,5.720119195900040580611e-01
340,2.079212391624486733210e-01,2.074302357144236774733e-01,6.839049297861984935223e-06,3.320942355766213652604e-07,3.320942355766214148396e-07,2.079212391624484040865e-01,1.294886975313332785426e-15,0,nan,5.728591843132392568121e-01
341,2.074268161897747375644e-01,2.069381423214342319294e-01,6.784190876169405400242e-06,3.286993346210400509056e-07,3.286993346210401004848e-07,2.074268161897744796733e-01,1.243286880597391889735e-15,0,nan,5.737031253069996701273e-01
342,2.069347502259961391058e-01,2.064483893748410570090e-01,6.729917607488705033662e-06,3.253477550411694233638e-07,3.253477550411694729429e-07,2.069347502259958883027e-01,1.211991061319108156985e-15,0,nan,5.745437615856207103407e-01
343,2.064450244160373204583e-01,2.059609601761358266270e-01,6.676221710585243809213e-06,3.220388345294890716769e-07,3.220388345294891212560e-07,2.064450244160370724606e-01,1.201277168730050059118e-15,0,nan,5.753811120256176040756e-01
344,2.059576220652805378375e-01,2.054758381854258630916e-01,6.623095528062630571204e-06,3.187719225705201377453e-07,3.187719225705201873244e-07,2.059576220652802914119e-01,1.196486921958596288807e-15,0,nan,5.762151953668237424548e-01
345,2.054725266376618286746e-01,2.049930070195559728141e-01,6.570531524069446210149e-06,3.155463802013424496554e-07,3.155463802013424992345e-07,2.054725266376615744834e-01,1.237105531813882763784e-15,0,nan,5.770460302135197099916e-01
346,2.049897217537939297927e-01,2.045124504502568996145e-01,6.518522282054376533650e-06,3.123615797775717167309e-07,3.123615797775717663100e-07,2.049897217537936816730e-01,1.210400526672824831147e-15,0,nan,5.778736350355524601426e-01
347,2.045091911891158686920e-01,2.040341524023198405136e-01,6.467060502568595595965e-06,3.092169047446598567417e-07,3.092169047446599063208e-07,2.045091911891156257901e-01,1.187731186094236092772e-15,0,nan,5.786980281694467027659e-01
348,2.040309188720685618090e-01,2.035580969517967186988e-01,6.416139001114296715955e-06,3.061117494143827149824e-07,3.061117494143827645616e-07,2.040309188720683205469e-01,1.182478076195957733166e-15,0,nan,5.795192278195057608852e-01
349,2.035548888822961699496e-01,2.030842683242257418197e-01,6.365750706038278413311e-06,3.030455187463858686173e-07,3.030455187463859181965e-07,2.035548888822959260177e-01,1.198359506968826599448e-15,0,nan,5.803372520589041000773e-01
350,2.030810854488727112965e-01,2.026126508928818292787e-01,6.315888656469526211300e-06,3.000176281346610928644e-07,3.000176281346611424435e-07,2.030810854488724714304e-01,1.181135001347283525012e-15,0,nan,5.811521188307706084768e-01
351,2.026094929485535711677e-01,2.021432291770516032070e-01,6.266546000299769789330e-06,2.970275031988304241644e-07,2.970275031988304737436e-07,2.026094929485533424553e-01,1.128833821936921225144e-15,0,nan,5.819638459492633094142e-01
352,2.021400959040514644371e-01,2.016759878403324712792e-01,6.217715992206002850828e-06,2.940745795801175513498e-07,2.940745795801176009290e-07,2.021400959040512288942e-01,1.165245919761904893589e-15,0,nan,5.827724511006350712199e-01
353,2.016728789823363787725e-01,2.012109116889551629903e-01,6.169391991713961690725e-06,2.911583027418893533828e-07,2.911583027418894029619e-07,2.016728789823361347728e-01,1.209878592248558643697e-15,0,nan,5.835779518442894324101e-01
354,2.012078269929593044019e-01,2.007479856701298581712e-01,6.121567461301664182467e-06,2.882781277746552848480e-07,2.882781277746553344271e-07,2.012078269929590611476e-01,1.208970414122067305719e-15,0,nan,5.843803656138290069191e-01
355,2.007449248863992230518e-01,2.002871948704152416099e-01,6.074235964542049746845e-06,2.854335192054132526202e-07,2.854335192054133021993e-07,2.007449248863989789844e-01,1.215808876322827322334e-15,0,nan,5.851797097180947469590e-01
356,2.002841577524329674809e-01,1.998285245141097898891e-01,6.027391164283782522197e-06,2.826239508112344796955e-07,2.826239508112345292747e-07,2.002841577524327160950e-01,1.255145833993786552322e-15,0,nan,5.859760013421959329695e-01
357,1.998255108185276462951e-01,1.993719599616657067731e-01,5.981026820869416683948e-06,2.798489054369832384201e-07,2.798489054369832879993e-07,1.998255108185273894883e-01,1.285155413982993902551e-15,0,nan,5.867692575485317372564e-01
358,1.993689694482552732246e-01,1.989174867081244246769e-01,5.935136790389989862359e-06,2.771078748170697630469e-07,2.771078748170698126260e-07,1.993689694482550206869e-01,1.266685541511668080504e-15,0,nan,5.875594952778044322808e-01
359,1.989145191397292400382e-01,1.984650903815736444624e-01,5.889715022975241033523e-06,2.744003594011373578278e-07,2.744003594011374074069e-07,1.989145191397289790029e-01,1.312298502301258016321e-15,0,nan,5.883467313500242332983e-01
360,1.984621455240621612504e-01,1.980147567416255804940e-01,5.844755561118638019683e-06,2.717258681835866938112e-07,2.717258681835867433904e-07,1.984621455240619032102e-01,1.300198163081255276202e-15,0,nan,5.891309824655042659764e-01
361,1.980118343638450073563e-01,1.975664716779159668647e-01,5.800252538036408724396e-06,2.690839185368451496293e-07,2.690839185368451992084e-07,1.980118343638447593044e-01,1.252712522635058566366e-15,0,nan,5.899122652058490028863e-01
362,1.975635715516469437247e-01,1.971202212086236582600e-01,5.756200176059817653166e-06,2.664740360482885362520e-07,2.664740360482885858311e-07,1.975635715516466976651e-01,1.245470919122662101155e-15,0,nan,5.906905960349330999269e-01
363,1.971173431085356253512e-01,1.966759914790102148352e-01,5.712592785059903891081e-06,2.638957543607269533963e-07,2.638957543607270029755e-07,1.971173431085353794405e-01,1.247534089942897052028e-15,0,nan,5.914659912998716977464e-01
364,1.966731351826176976694e-01,1.962337687599795266191e-01,5.669424760903981568986e-06,2.613486150163688300336e-07,2.613486150163688796127e-07,1.966731351826174473135e-01,1.272953898465062099740e-15,0,nan,5.922384672319832067699e-01
365,1.962309340475990593333e-01,1.957935394466567280425e-01,5.626690583943141768208e-06,2.588321673041783360478e-07,2.588321673041783856270e-07,1.962309340475988226791e-01,1.205998587062065186079e-15,0,nan,5.930080399477430151234e-01
366,1.957907261013647481906e-01,1.953552900569866523917e-01,5.584384817530110928882e-06,2.563459681105453154822e-07,2.563459681105453650614e-07,1.957907261013645158732e-01,1.186559880211366062298e-15,0,nan,5.937747254497304263661e-01
367,1.953524978645778675812e-01,1.949190072303508547424e-01,5.542502106566717902510e-06,2.538895817731864865416e-07,2.538895817731865361207e-07,1.953524978645776424873e-01,1.152244921337972924166e-15,0,nan,5.945385396275653124812e-01
368,1.949162359792975807160e-01,1.944846777262035919520e-01,5.501037176080371103761e-06,2.514625799382022046791e-07,2.514625799382022542583e-07,1.949162359792973438314e-01,1.215314983745565958225e-15,0,nan,5.952994982588388063016e-01
369,1.944819272076155625140e-01,1.940522884227258160195e-01,5.459984829828833852654e-06,2.490645414202114789421e-07,2.490645414202115285213e-07,1.944819272076153155056e-01,1.270083876137350197127e-15,0,nan,5.960576170100340085973e-01
370,1.940495584303109088964e-01,1.936218263154974583706e-01,5.419339948932719652036e-06,2.466950520654933235723e-07,2.466950520654933731514e-07,1.940495584303106526588e-01,1.320475207532182865366e-15,0,nan,5.968129114374405572770e-01
371,1.936191166455229761834e-01,1.931932785161873389335e-01,5.379097490535053371814e-06,2.443537046180614778641e-07,2.443537046180615274432e-07,1.936191166455227262748e-01,1.290722760684011679406e-15,0,nan,5.975653969880599659633e-01
372,1.931905889674420673252e-01,1.927666322512606722483e-01,5.339252486487320255654e-06,2.420400985886038359635e-07,2.420400985886038855426e-07,1.931905889674418096781e-01,1.333642053378930542704e-15,0,nan,5.983150890005043770156e-01
373,1.927639626250174376132e-01,1.923418748607036987686e-01,5.299800042061396813083e-06,2.397538401262172923164e-07,2.397538401262173418956e-07,1.927639626250171791801e-01,1.340671445117596025626e-15,0,nan,5.990620027058854669619e-01
374,1.923392249606826753805e-01,1.919189937967652470618e-01,5.260735334686798104850e-06,2.374945418928736163219e-07,2.374945418928736659010e-07,1.923392249606824183433e-01,1.336374471169590997845e-15,0,nan,5.998061532286978787690e-01
375,1.919163634290979025820e-01,1.914979766227150881353e-01,5.222053612712694251960e-06,2.352618229405503488041e-07,2.352618229405503983832e-07,1.919163634290976590567e-01,1.268914000433159196276e-15,0,nan,6.005475555876934135664e-01
376,1.914953655959087397420e-01,1.910788110116186655496e-01,5.183750194194136479733e-06,2.330553085909650584358e-07,2.330553085909651080149e-07,1.914953655959084985612e-01,1.259460105046811347836e-15,0,nan,6.012862246967487774929e-01
377,1.910762191365215634242e-01,1.906614847451279515234e-01,5.145820465701961583699e-06,2.308746303178506712058e-07,2.308746303178507207849e-07,1.910762191365213350506e-01,1.195196535387512632151e-15,0,nan,6.020221753657240624093e-01
378,1.906589118348950839810e-01,1.902459857122883180036e-01,5.108259881155868837111e-06,2.287194256317137792862e-07,2.287194256317138288654e-07,1.906589118348948696613e-01,1.124099903767764866447e-15,0,nan,6.027554223013157810428e-01
379,1.902434315823477439800e-01,1.898323019083611173929e-01,5.071063960680157454694e-06,2.265893379670165631809e-07,2.265893379670166127600e-07,1.902434315823475267601e-01,1.141799763864364624515e-15,0,nan,6.034859801079011349485e-01
380,1.898297663763807707760e-01,1.894204214336615010872e-01,5.034228289481610064077e-06,2.244840165717261966678e-07,2.244840165717262462470e-07,1.898297663763805489482e-01,1.168561541874894228027e-15,0,nan,6.042138632883745960720e-01
381,1.894179043195167444491e-01,1.890103324924117256245e-01,4.997748516749084177895e-06,2.224031163991771471054e-07,2.224031163991771966845e-07,1.894179043195165272563e-01,1.146632896100415696395e-15,0,nan,6.049390862449782352316e-01
382,1.890078336181533480431e-01,1.886020233916093080673e-01,4.961620354574304515092e-06,2.203462980021921670918e-07,2.203462980021922166709e-07,1.890078336181531312298e-01,1.147112928032444564641e-15,0,nan,6.056616632801245289478e-01
383,1.885995425814320225477e-01,1.881954825399098918393e-01,4.925839576893405485799e-06,2.183132274294094303529e-07,2.183132274294094799321e-07,1.885995425814318080383e-01,1.137380276167096852585e-15,0,nan,6.063816085972110646253e-01
384,1.881930196201214433582e-01,1.877906984465246564842e-01,4.890402018448781055787e-06,2.163035761237655422567e-07,2.163035761237655918359e-07,1.881930196201212228451e-01,1.171739365261870234543e-15,0,nan,6.070989363014291661808e-01
385,1.877882532455154296347e-01,1.873876597201321603237e-01,4.855303573770814150761e-06,2.143170208230838978801e-07,2.143170208230839474592e-07,1.877882532455152177680e-01,1.128221032834403132956e-15,0,nan,6.078136604005642321374e-01
386,1.873852320683452865602e-01,1.869863550678041441699e-01,4.820540196179036302462e-06,2.123532434627210321330e-07,2.123532434627210817122e-07,1.873852320683450696384e-01,1.157624575136846256037e-15,0,nan,6.085257948057908679220e-01
387,1.869839447977060531425e-01,1.865867732939451573149e-01,4.786107896802307663208e-06,2.104119310802222087545e-07,2.104119310802222583337e-07,1.869839447977058309353e-01,1.188376015338138642383e-15,0,nan,6.092353533324585611558e-01
388,1.865843802399967665817e-01,1.861889032992461445737e-01,4.752002743617640594033e-06,2.084927757219418090006e-07,2.084927757219418585798e-07,1.865843802399965422467e-01,1.202324555388040522224e-15,0,nan,6.099423497008724231192e-01
389,1.861865272978743268695e-01,1.857927340796511062049e-01,4.718220860507210642529e-06,2.065954743515826250326e-07,2.065954743515826746118e-07,1.861865272978741075489e-01,1.177961424758609252498e-15,0,nan,6.106467975370661771962e-01
390,1.857903749692208505984e-01,1.853982547253373858176e-01,4.684758426333232589538e-06,2.047197287606107693048e-07,2.047197287606108188840e-07,1.857903749692206277677e-01,1.199365960357198429309e-15,0,nan,6.113487103735687501461e-01
391,1.853959123461242086695e-01,1.850054544197087535995e-01,4.651611674030268344147e-06,2.028652454805030547536e-07,2.028652454805031043327e-07,1.853959123461239913547e-01,1.172165935038786308396e-15,0,nan,6.120481016501630634080e-01
392,1.850031286138717478984e-01,1.846143224384015901762e-01,4.618776889714639905149e-06,2.010317356967861967630e-07,2.010317356967862463421e-07,1.850031286138715239429e-01,1.210549858978140752850e-15,0,nan,6.127449847146398629336e-01
393,1.846120130499567246751e-01,1.842248481483034772133e-01,4.586250411810543687621e-06,1.992189151648259761902e-07,1.992189151648260257694e-07,1.846120130499565027118e-01,1.202323110479441213431e-15,0,nan,6.134393728235427353237e-01
394,1.842225550230975616994e-01,1.838370210065845833380e-01,4.554028630192562548734e-06,1.974265041273282428987e-07,1.974265041273282924778e-07,1.842225550230973441001e-01,1.181176626231020935132e-15,0,nan,6.141312791429086327655e-01
395,1.838347439922694837033e-01,1.834508305597412070043e-01,4.522107985344192760214e-06,1.956542272335119963843e-07,1.956542272335120459634e-07,1.838347439922692772035e-01,1.123290689194770696901e-15,0,nan,6.148207167490003408300e-01
396,1.834485695057485321602e-01,1.830662664426513375204e-01,4.490484967532053745785e-06,1.939018134599177967483e-07,1.939018134599178463274e-07,1.834485695057483177863e-01,1.168577520840133938809e-15,0,nan,6.155076986290335659701e-01
397,1.830640212001675704023e-01,1.826833183776424285316e-01,4.459156115995482985081e-06,1.921689960328138786155e-07,1.921689960328139281947e-07,1.830640212001673613681e-01,1.141863799804994947834e-15,0,nan,6.161922376818957411784e-01
398,1.826810887995844179255e-01,1.823019761735706900652e-01,4.428118018151152296634e-06,1.904555123521656371346e-07,1.904555123521656867138e-07,1.826810887995842167653e-01,1.101154815199388720899e-15,0,nan,6.168743467188611499645e-01
399,1.822997621145616142790e-01,1.819222297249121489404e-01,4.397367308812427118909e-06,1.887611039171321117095e-07,1.887611039171321612887e-07,1.822997621145614045537e-01,1.150442300678200984915e-15,0,nan,6.175540384642977855684e-01
400,1.819200310412577570318e-01,1.815440690108651167201e-01,4.366900669423146771281e-06,1.870855162530559733047e-07,1.870855162530560228839e-07,1.819200310412575474284e-01,1.152173203775588099525e-15,0,nan,6.182313255563676659835e-01
401,1.815418855605303860568e-01,1.811674840944636766249e-01,4.336714827305508890167e-06,1.854284988399144287625e-07,1.854284988399144783417e-07,1.815418855605301832838e-01,1.116948359784950993175e-15,0,nan,6.189062205477227156226e-01
402,1.811653157370500255574e-01,1.807924651217028000350e-01,4.306806554921828378975e-06,1.837898050421976592563e-07,1.837898050421977088354e-07,1.811653157370498333555e-01,1.060920184117013533410e-15,0,nan,6.195787359061930741027e-01
403,1.807903117184253560801e-01,1.804190023206738435757e-01,4.277172669149797511095e-06,1.821691920401837909255e-07,1.821691920401838405046e-07,1.807903117184251617775e-01,1.074740012281068514736e-15,0,nan,6.202488840154698482776e-01
404,1.804168637343392667116e-01,1.800470860007110096568e-01,4.247810030571028373910e-06,1.805664207625791730073e-07,1.805664207625792225864e-07,1.804168637343390647925e-01,1.119180867679818268037e-15,0,nan,6.209166771757810803075e-01
405,1.800449620956957319517e-01,1.796767065515487149518e-01,4.218715542772612432000e-06,1.789812558204943187981e-07,1.789812558204943683772e-07,1.800449620956955309136e-01,1.116599906451539803797e-15,0,nan,6.215821276045624867320e-01
406,1.796745971937773189708e-01,1.793078544424889231301e-01,4.189886151661368255955e-06,1.774134654427259738362e-07,1.774134654427260234154e-07,1.796745971937771159811e-01,1.129763221479084819394e-15,0,nan,6.222452474371224786457e-01
407,1.793057594994130754529e-01,1.789405202215792189957e-01,4.161318844790590684487e-06,1.758628214123162495957e-07,1.758628214123162991748e-07,1.793057594994128793072e-01,1.093917596832276224677e-15,0,nan,6.229060487273000881032e-01
408,1.789384395621568257795e-01,1.785746945148008746340e-01,4.133010650698999297085e-06,1.743290990043616179081e-07,1.743290990043616674872e-07,1.789384395621566301488e-01,1.093285098364224243770e-15,0,nan,6.235645434481184924452e-01
410,1.782083155459477374905e-01,1.778475315324299088626e-01,4.077159916052555722736e-06,1.713115372518555379544e-07,1.713115372518555875336e-07,1.782083155459475442043e-01,1.084607874260605054224e-15,0,nan,6.248746606735641117777e-01
411,1.778454929524718730605e-01,1.774861758913001130722e-01,4.049611631718840642046e-06,1.698272653749981226174e-07,1.698272653749981721965e-07,1.778454929524716809263e-01,1.080343247961500790542e-15,0,nan,6.255263067259501756092e-01
412,1.774841510854842652201e-01,1.771262920316724331915e-01,4.022310971366083149439e-06,1.683590499399198898343e-07,1.683590499399199394135e-07,1.774841510854840728419e-01,1.083917193754044194470e-15,0,nan,6.261756933057600724873e-01
413,1.771242808761867570944e-01,1.767678709573632656049e-01,3.995255158954718124778e-06,1.669066827909764480916e-07,1.669066827909764976707e-07,1.771242808761865659089e-01,1.079386178139546816639e-15,0,nan,6.268228319915260480242e-01
414,1.767658733297837736487e-01,1.764109037454566208947e-01,3.968441455707237615221e-06,1.654699589161851218264e-07,1.654699589161851714055e-07,1.767658733297835961106e-01,1.004368673659519323865e-15,0,nan,6.274677342847606766464e-01
415,1.764089195247287578105e-01,1.760553815455594417472e-01,3.941867159525977367218e-06,1.640486763930513088656e-07,1.640486763930513584448e-07,1.764089195247285805706e-01,1.004710819750941022547e-15,0,nan,6.281104116105707968216e-01
416,1.760534106119796826651e-01,1.757012955790659136657e-01,3.915529604421271611287e-06,1.626426363354428969756e-07,1.626426363354429465548e-07,1.760534106119794959654e-01,1.060471441325772022223e-15,0,nan,6.287508753182643141317e-01
417,1.756993378142636952344e-01,1.753486371384307129784e-01,3.889426159949774152131e-06,1.612516428414909790489e-07,1.612516428414910286281e-07,1.756993378142635141997e-01,1.030366192626996116403e-15,0,nan,6.293891366819527257597e-01
418,1.753466924253507530640e-01,1.749973975864512198974e-01,3.863554230662754303186e-06,1.598755029424948330608e-07,1.598755029424948826400e-07,1.753466924253505669065e-01,1.061653974995924024599e-15,0,nan,6.300252069011492750991e-01
419,1.749954658093358927928e-01,1.746475683555581415174e-01,3.837911255564137206087e-06,1.585140265528087881476e-07,1.585140265528088377267e-07,1.749954658093357129237e-01,1.027850290768787852596e-15,0,nan,6.306590971013591987349e-01
420,1.746456493999303527520e-01,1.742991409471149333310e-01,3.812494707578132580656e-06,1.571670264206913776274e-07,1.571670264206914272065e-07,1.746456493999301844838e-01,9.634833604381647668513e-16,0,nan,6.312908183346673930778e-01
421,1.742972346997611610142e-01,1.739521069307256306846e-01,3.787302093026241991611e-06,1.558343180800952651468e-07,1.558343180800953147260e-07,1.742972346997609901846e-01,9.801050779521147911316e-16,0,nan,6.319203815803194850377e-01
422,1.739502132796791333824e-01,1.736064579435508126171e-01,3.762330951113447778300e-06,1.545157198033782171305e-07,1.545157198033782667096e-07,1.739502132796789544213e-01,1.028806563221357088781e-15,0,nan,6.325477977452973284882e-01
423,1.736045767780752535625e-01,1.732621856896319756380e-01,3.737578853423430838043e-06,1.532110525549159434404e-07,1.532110525549159930195e-07,1.736045767780750751977e-01,1.027419974814556005951e-15,0,nan,6.331730776648903689994e-01
424,1.732603169002052689862e-01,1.729192819392239843790e-01,3.713043403422623680896e-06,1.519201399455975399820e-07,1.519201399455975895611e-07,1.732603169002050840891e-01,1.067163741231895750465e-15,0,nan,6.337962321032621622417e-01
426,1.725758941670174073657e-01,1.722375473570766923892e-01,3.664613016852872305008e-06,1.493788860535158832212e-07,1.493788860535159328003e-07,1.725758941670172192295e-01,1.090164897528914711688e-15,0,nan,6.350362072407236298916e-01
427,1.722357150505682554797e-01,1.718987003910162902898e-01,3.640713442287237250556e-06,1.481282048275411102120e-07,1.481282048275411597912e-07,1.722357150505680665304e-01,1.097039214859915280832e-15,0,nan,6.356530491175318332711e-01
428,1.718968800342951519511e-01,1.715611896585443052476e-01,3.617021238484666362143e-06,1.468905982691635459008e-07,1.468905982691635954800e-07,1.718968800342949716212e-01,1.049058751401852580922e-15,0,nan,6.362678078696526560586e-01
429,1.715593811479250718754e-01,1.712250072512435938865e-01,3.593534161183402549394e-06,1.456659025688777739270e-07,1.456659025688778235062e-07,1.715593811479248905020e-01,1.057205206244488948319e-15,0,nan,6.368804939139332354603e-01
430,1.712232104841630020431e-01,1.708901453230684819307e-01,3.570249995204835720117e-06,1.444539563081835964096e-07,1.444539563081836459888e-07,1.712232104841628295465e-01,1.007436813938252279124e-15,0,nan,6.374911175993856897763e-01
431,1.708883601980708821788e-01,1.705565960897307553612e-01,3.547166554014751599999e-06,1.432546004197614055455e-07,1.432546004197614551246e-07,1.708883601980707140868e-01,9.836362998737412505435e-16,0,nan,6.380996892077200439378e-01
432,1.705548225064537626317e-01,1.702243518280928957775e-01,3.524281679292129297740e-06,1.420676781483921716145e-07,1.420676781483922211936e-07,1.705548225064535923035e-01,9.986710360595504760337e-16,0,nan,6.387062189538705730160e-01
433,1.702225896872532340254e-01,1.698934048755683101639e-01,3.501593240505331499113e-06,1.408930350126071560730e-07,1.408930350126072056522e-07,1.702225896872530738616e-01,9.409078208990191682301e-16,0,nan,6.393107169865180682087e-01
434,1.698916540789480733586e-01,1.695637476295289991501e-01,3.479099134495581939006e-06,1.397305187670523879505e-07,1.397305187670524375296e-07,1.698916540789479038572e-01,9.977032601153319067250e-16,0,nan,6.399131933886087808322e-01
435,1.695620080799617457323e-01,1.692353725467195812993e-01,3.456797285067522658975e-06,1.385799793655522096714e-07,1.385799793655522592505e-07,1.695620080799615745775e-01,1.009393952053694799045e-15,0,nan,6.405136581778658817939e-01
437,1.689065547998574723376e-01,1.685824389911671772335e-01,3.412762183584448541656e-06,1.363142416890725064739e-07,1.363142416890725560530e-07,1.689065547998573108322e-01,9.561823477498837191890e-16,0,nan,6.417085926657107652427e-01
438,1.685807326100753900100e-01,1.682578657236019903376e-01,3.391024910368064580505e-06,1.351987539947196063015e-07,1.351987539947196558807e-07,1.685807326100752192753e-01,1.012777287586368322019e-15,0,nan,6.423030820781911516440e-01
439,1.682561702111468049381e-01,1.679345450284981111633e-01,3.369471850639487858639e-06,1.340946642364739350043e-07,1.340946642364739845834e-07,1.682561702111466248115e-01,1.070549972730672993882e-15,0,nan,6.428955993066176762257e-01
440,1.679328602925727886852e-01,1.676124696509159184288e-01,3.348101057119014324468e-06,1.330018328335094447009e-07,1.330018328335094942800e-07,1.679328602925726073931e-01,1.079551407931034104526e-15,0,nan,6.434861540501441831610e-01
441,1.676107956003873578066e-01,1.672916323919153014366e-01,3.326910607175920598351e-06,1.319201221964705756341e-07,1.319201221964706252133e-07,1.676107956003871773547e-01,1.076612627704985991958e-15,0,nan,6.440747559456881802587e-01
442,1.672899689366117159661e-01,1.669720261080160916833e-01,3.305898602465220502131e-06,1.308493966950478010355e-07,1.308493966950478506147e-07,1.672899689366115416264e-01,1.042140843493902581018e-15,0,nan,6.446614145684128009814e-01
443,1.669703731587148520799e-01,1.666536437106646006967e-01,3.285063168570518517352e-06,1.297895226261463146568e-07,1.297895226261463642359e-07,1.669703731587146790005e-01,1.036587036585425459404e-15,0,nan,6.452461394322052848729e-01
445,1.663348459644791443868e-01,1.660205224928655021177e-01,3.243914633105477773312e-06,1.277018034226677270288e-07,1.277018034226677766080e-07,1.663348459644789858358e-01,9.532038478137510768587e-16,0,nan,6.464098256350003754737e-01
446,1.660189005355489355598e-01,1.657057697652283556611e-01,3.223597899214235831141e-06,1.266737002395548847767e-07,1.266737002395549343559e-07,1.660189005355487894771e-01,8.799160200677615276636e-16,0,nan,6.469888056996408863975e-01
447,1.657041579662787422755e-01,1.653922131087354197021e-01,3.203450470823832167576e-06,1.256559323321911735859e-07,1.256559323321912231650e-07,1.657041579662786091491e-01,8.033985138813208959259e-16,0,nan,6.475658894575520754919e-01
448,1.653906113835000024626e-01,1.650798457016771636496e-01,3.183470588009469780412e-06,1.246483751760115560254e-07,1.246483751760116056045e-07,1.653906113834998629528e-01,8.435165296117311613159e-16,0,nan,6.481410861232665231299e-01
449,1.650782539663831482990e-01,1.647686607741965514329e-01,3.163656512754022014987e-06,1.236509059944745518129e-07,1.236509059944746013920e-07,1.650782539663830210950e-01,7.705679993002953368624e-16,0,nan,6.487144048528213994003e-01
450,1.647670789459401707866e-01,1.644586516077969073901e-01,3.144006528630527165155e-06,1.226634037310598834352e-07,1.226634037310599330144e-07,1.647670789459400397472e-01,7.953007719158704499167e-16,0,nan,6.492858547442101087429e-01
451,1.644570796045325966617e-01,1.641498115348554720505e-01,3.124518940489937229145e-06,1.216857490217692081586e-07,1.216857490217692577377e-07,1.644570796045324604452e-01,8.282796385124025917981e-16,0,nan,6.498554448378257868048e-01
453,1.638405813421053847101e-01,1.635356122503455467143e-01,3.086024276113291908731e-06,1.197595131106308280467e-07,1.197595131106308776258e-07,1.638405813421052535758e-01,8.003771207836997564559e-16,0,nan,6.509890815079599410138e-01
454,1.635340692382074856415e-01,1.632302399535997261548e-01,3.067013913229970638256e-06,1.188107014027620732774e-07,1.188107014027621228565e-07,1.635340692382073497232e-01,8.311313690252056830987e-16,0,nan,6.515531458812235968093e-01
455,1.632287064466431125709e-01,1.629260105790225343636e-01,3.048159372445724221513e-06,1.178712761853467713484e-07,1.178712761853468209275e-07,1.632287064466429657293e-01,8.996066619201313726957e-16,0,nan,6.521153860510682337371e-01
456,1.629244864993363017813e-01,1.626229177062543940213e-01,3.029459060494251891184e-06,1.169411261614583721765e-07,1.169411261614584217556e-07,1.629244864993361526222e-01,9.155107196259356134310e-16,0,nan,6.526758107764374528133e-01
457,1.626214029767241442404e-01,1.623209549630042491941e-01,3.010911403618542201993e-06,1.160201415717329289358e-07,1.160201415717329785150e-07,1.626214029767239883727e-01,9.584692541624221056386e-16,0,nan,6.532344287612684021025e-01
458,1.623194495073024545828e-01,1.620201160246002580756e-01,2.992514847292739265347e-06,1.151082141701276940482e-07,1.151082141701277436273e-07,1.623194495073022945275e-01,9.860515557377623633814e-16,0,nan,6.537912486549099412981e-01
460,1.617189074796173686721e-01,1.614217844990780970083e-01,2.956168912705940367869e-06,1.133111053712624227998e-07,1.133111053712624723789e-07,1.617189074796172241209e-01,8.938426365813092869001e-16,0,nan,6.548995284955689797648e-01
461,1.614203064146217392327e-01,1.611242794967381319893e-01,2.938216519108599796355e-06,1.124257148363119547265e-07,1.124257148363120043056e-07,1.614203064146215969854e-01,8.812232375815468698089e-16,0,nan,6.554510054720648150914e-01
462,1.611228103884785878286e-01,1.608278734679366717142e-01,2.920409194863127214968e-06,1.115489631685484222926e-07,1.115489631685484718717e-07,1.611228103884784468010e-01,8.752801496325971239417e-16,0,nan,6.560007184171400622624e-01
463,1.608264132633392407001e-01,1.605325603195315586902e-01,2.902745477582834603172e-06,1.106807493396511541181e-07,1.106807493396512036973e-07,1.608264132633390964606e-01,8.968647848028590556429e-16,0,nan,6.565486757133619619858e-01
464,1.605311089467927609942e-01,1.602383340034072845004e-01,2.885223922535520453757e-06,1.098209736978998272019e-07,1.098209736978998767810e-07,1.605311089467926229481e-01,8.599332709865702469594e-16,0,nan,6.570948856911478282855e-01
465,1.602368913914460069048e-01,1.599451885160594888369e-01,2.867843102395312765702e-06,1.089695379467676148805e-07,1.089695379467676644597e-07,1.602368913914458792942e-01,7.963871153104275923174e-16,0,nan,6.576393566291597900329e-01
467,1.596516925973806289019e-01,1.593621162342710728677e-01,2.833498043103233130829e-06,1.072912995803891180673e-07,1.072912995803891676465e-07,1.596516925973804958974e-01,8.330917094946072848196e-16,0,nan,6.587231142440740459115e-01
468,1.593606994852495017945e-01,1.590721776522023012124e-01,2.816531034153145374004e-06,1.064643069605855879524e-07,1.064643069605856375315e-07,1.593606994852493814209e-01,7.553527726034175096513e-16,0,nan,6.592624172230216919154e-01
469,1.590707693866852123765e-01,1.587832963228545390955e-01,2.799699220044642873955e-06,1.056452741820261157351e-07,1.056452741820261653142e-07,1.590707693866851064229e-01,6.660787378766188850882e-16,0,nan,6.598000137670517524936e-01
470,1.587818964732445048416e-01,1.584954664597060525200e-01,2.783001256897957450288e-06,1.048341094158844639907e-07,1.048341094158845135698e-07,1.587818964732444046613e-01,6.309301183749340129256e-16,0,nan,6.603359119018420211053e-01
471,1.584940749590776076783e-01,1.582086823184479795756e-01,2.766435816831817874983e-06,1.040307220676906539400e-07,1.040307220676907035191e-07,1.584940749590775008708e-01,6.738893333681747485696e-16,0,nan,6.608701196036086480956e-01
473,1.579215631958058585482e-01,1.576382284331287464418e-01,2.733697273081502343527e-06,1.024469233057567887716e-07,1.024469233057568383507e-07,1.579215631958057526623e-01,6.704967486870583737361e-16,0,nan,6.619334953678486357172e-01
474,1.576368615844921938773e-01,1.573545474080742523348e-01,2.717521591648882021998e-06,1.016663367060574917448e-07,1.016663367060575413240e-07,1.576368615844920956893e-01,6.228749942036271870897e-16,0,nan,6.624626791387681469612e-01
475,1.573531886472784302455e-01,1.570718895421752414610e-01,2.701473277373681455419e-06,1.008931771161219446648e-07,1.008931771161219942440e-07,1.573531886472783262841e-01,6.606884595598691404744e-16,0,nan,6.629902038942821513191e-01
476,1.570705388055365359090e-01,1.567902492965023153459e-01,2.685551079109892744267e-06,1.001273598356518865331e-07,1.001273598356519361122e-07,1.570705388055364455137e-01,5.755080285482070514238e-16,0,nan,6.635160773687976071625e-01
478,1.565082862952135445145e-01,1.562299997095953074666e-01,2.654080099427392361892e-06,9.861741901240199662077e-08,9.861741901240204619991e-08,1.565082862952134534279e-01,5.819917729092416238676e-16,0,nan,6.645629011763972949188e-01
479,1.562286726695455985059e-01,1.559513794889039184355e-01,2.638528888509777296201e-06,9.787313162859514729582e-08,9.787313162859519687495e-08,1.562286726695454973363e-01,6.475739279565368438845e-16,0,nan,6.650838667432824906291e-01
480,1.559500602244596745294e-01,1.556737551288154552953e-01,2.623098934211902404280e-06,9.713585883892826266845e-08,9.713585883892831224759e-08,1.559500602244595764362e-01,6.290038709471485372678e-16,0,nan,6.656032114974664488948e-01
481,1.556724435793483407586e-01,1.553971212866759599169e-01,2.607789056999150036425e-06,9.640552140284704957044e-08,9.640552140284709914958e-08,1.556724435793482549305e-01,5.513381334933309888376e-16,0,nan,6.661209429404281798367e-01
482,1.553958173921474450463e-01,1.551214726580368852282e-01,2.592598091078994696105e-06,9.568204112281585406372e-08,9.568204112281590364286e-08,1.553958173921473703990e-01,4.803689110064756440986e-16,0,nan,6.666370685280934104246e-01
484,1.548455152138717705324e-01,1.545731100124492773951e-01,2.562568297541169548720e-06,9.425534436210420466353e-08,9.425534436210425424267e-08,1.548455152138716993138e-01,4.599327924142650474685e-16,0,nan,6.676645317354904444313e-01
485,1.545718287283005254462e-01,1.543003855745782026965e-01,2.547727205385467468974e-06,9.355197656174147806157e-08,9.355197656174152764070e-08,1.545718287283004456896e-01,5.159842059813990990624e-16,0,nan,6.681758840423272005952e-01
486,1.542991117109755172532e-01,1.540286255076981636325e-01,2.533000495087674337629e-06,9.285516324802861152670e-08,9.285516324802866110583e-08,1.542991117109754440289e-01,4.745607632621986158771e-16,0,nan,6.686856598687372188841e-01
487,1.540273590074506260272e-01,1.537578246933422598808e-01,2.518387066826320289323e-06,9.216483120870278080216e-08,9.216483120870283038129e-08,1.540273590074505468127e-01,5.142886415613373992115e-16,0,nan,6.691938664478810010021e-01
489,1.534867261063390664333e-01,1.532190805290763735425e-01,2.489495720286379406672e-06,9.080332285437343433244e-08,9.080332285437348391158e-08,1.534867261063389941441e-01,4.709800103520839161789e-16,0,nan,6.702056005794659689946e-01
490,1.532178357812162272644e-01,1.529511271220173052043e-01,2.475215665017238902514e-06,9.013200482282933257840e-08,9.013200482282938215754e-08,1.532178357812161501912e-01,5.030303524624784123357e-16,0,nan,6.707091423816429381953e-01
491,1.529498895141847836232e-01,1.526841128525543989092e-01,2.461044617471482062539e-06,8.946688460498588487537e-08,8.946688460498593445450e-08,1.529498895141847152372e-01,4.471140989165670891315e-16,0,nan,6.712111434366566405769e-01
492,1.526828823302456838995e-01,1.524180327801161749512e-01,2.446981539484102785024e-06,8.880789361374160315635e-08,8.880789361374165273549e-08,1.526828823302456087778e-01,4.920110026715693994571e-16,0,nan,6.717116107629807233948e-01
494,1.521516654860746720068e-01,1.518886556369539730937e-01,2.419175198577818166136e-06,8.750802937172298653636e-08,8.750802937172303611550e-08,1.521516654860745961262e-01,4.987168514022876414198e-16,0,nan,6.727079720937687173660e-01
495,1.518874460493546962869e-01,1.516253488571063512413e-01,2.405429917912777642265e-06,8.686702331699026658118e-08,8.686702331699031616032e-08,1.518874460493546147956e-01,5.365245641365367604362e-16,0,nan,6.732038799264147007988e-01
496,1.516241461421473923910e-01,1.513629568554387683221e-01,2.391788571006361030726e-06,8.623188085554860831541e-08,8.623188085554865789455e-08,1.516241461421473235035e-01,4.543306411744990362436e-16,0,nan,6.736982816873403053870e-01
498,1.511002857365183749128e-01,1.508408981384274927251e-01,2.364813767533887977933e-06,8.497893036183550182813e-08,8.497893036183555140727e-08,1.511002857365183215294e-01,3.532978392962309301421e-16,0,nan,6.746825941996517728779e-01
499,1.508397157315437275837e-01,1.505812219815887975649e-01,2.351478383052030889817e-06,8.436099619585814943244e-08,8.436099619585819901158e-08,1.508397157315436823454e-01,2.999099768092270905084e-16,0,nan,6.751725184529196957680e-01
500,1.505800462423972918558e-01,1.503224417193673168036e-01,2.338243076207827744771e-06,8.374867333199829807757e-08,8.374867333199834765671e-08,1.505800462423972353824e-01,3.750389382164905861623e-16,0,nan,6.756609636388181958696e-01
501,1.503212725978292085838e-01,1.500645527123450062579e-01,2.325106909948045308134e-06,8.314190069192426715015e-08,8.314190069192431672929e-08,1.503212725978291572332e-01,3.416051800714084354504e-16,0,nan,6.761479364086737619513e-01
503,1.498063943186516977502e-01,1.495514300660832351930e-01,2.299128303376404750978e-06,8.194476563207712839586e-08,8.194476563207717797499e-08,1.498063943186516522679e-01,3.036070746020494628922e-16,0,nan,6.771174911092160440883e-01
504,1.495502805019315595292e-01,1.492961873070395850682e-01,2.286284040955983482071e-06,8.135428488444747876796e-08,8.135428488444752834709e-08,1.495502805019315057799e-01,3.594063650069495312212e-16,0,nan,6.776000861470584029972e-01
505,1.492950441650190973597e-01,1.490418175630429664658e-01,2.273535274634466871690e-06,8.076911768300412938519e-08,8.076911768300417896433e-08,1.492950441650190481776e-01,3.294290264250943956531e-16,0,nan,6.780812349837305265431e-01
507,1.487871859115167116894e-01,1.485356792227955358143e-01,2.248320696688754908186e-06,7.961449537832627186152e-08,7.961449537832632144066e-08,1.487871859115166592140e-01,3.526875303596734838837e-16,0,nan,6.790392198456903143176e-01
508,1.485345550624471988588e-01,1.482839017542705861707e-01,2.235853142744644781725e-06,7.904492779561281157682e-08,7.904492779561286115596e-08,1.485345550624471384958e-01,4.063899873517819980751e-16,0,nan,6.795160686724922818511e-01
509,1.482827838276992160615e-01,1.480329795557226990610e-01,2.223477600006777343863e-06,7.848044877962352719821e-08,7.848044877962357677734e-08,1.482827838276991575553e-01,3.945586818813155430294e-16,0,nan,6.799914969016957740446e-01
510,1.480318678169227075703e-01,1.477829082662691917438e-01,2.211193221229363424713e-06,7.792100383546915492651e-08,7.792100383546920450565e-08,1.480318678169226418405e-01,4.440243690515647262931e-16,0,nan,6.804655108407279774023e-01
512,1.475325840550846534516e-01,1.472853011190705108113e-01,2.186894613175645963671e-06,7.681700157371437765894e-08,7.681700157371442723808e-08,1.475325840550845818942e-01,4.850273845764523581742e-16,0,nan,6.814093208939925746213e-01
513,1.472842076717639225869e-01,1.470377566867634988590e-01,2.174878735652362028733e-06,7.627233862803680725536e-08,7.627233862803685683449e-08,1.472842076717638483733e-01,5.038804898351666552688e-16,0,nan,6.818791294398750447601e-01
514,1.470366692473956682363e-01,1.467910460139316142225e-01,2.162950725360776701421e-06,7.573249847912863666350e-08,7.573249847912868624264e-08,1.470366692473956044446e-01,4.338492272038852793622e-16,0,nan,6.823475485594066091235e-01
516,1.465440893305185177109e-01,1.463001091144376653030e-01,2.139355108411934141439e-06,7.466708244506194134812e-08,7.466708244506199092726e-08,1.465440893305184798993e-01,2.580216707352217853212e-16,0,nan,6.832802429870058559579e-01
517,1.462990394368834656813e-01,1.460558745424302140581e-01,2.127685924517219232233e-06,7.414140607055557107009e-08,7.414140607055562064923e-08,1.462990394368834305938e-01,2.398340613999700280283e-16,0,nan,6.837445304402344500123e-01
518,1.460548106994679629089e-01,1.458124570387312746167e-01,2.116101453157881554642e-06,7.362035149638742139092e-08,7.362035149638747097006e-08,1.460548106994679307623e-01,2.200995246937957563264e-16,0,nan,6.842074527579374355652e-01
520,1.455688001999205505310e-01,1.453280568518982296400e-01,2.093183587086027562218e-06,7.259191350569340902326e-08,7.259191350569345860239e-08,1.455688001999205248354e-01,1.765185359267698623586e-16,0,nan,6.851292258925177590932e-01
521,1.453270102601046942503e-01,1.450870660450202520586e-01,2.081848682601998158953e-06,7.208443445468079179510e-08,7.208443445468084137424e-08,1.453270102601046698693e-01,1.677664483025622305785e-16,0,nan,6.855880885761268983720e-01
522,1.450860251206789464096e-01,1.448468760585059633694e-01,2.070595470901446279782e-06,7.158138591839237278676e-08,7.158138591839242236590e-08,1.450860251206789326266e-01,9.499826124713035834072e-17,0,nan,6.860456098581610224129e-01
524,1.446064531862869539935e-01,1.443688825952909315919e-01,2.048331195184555150715e-06,7.058839548643585947008e-08,7.058839548643590904922e-08,1.446064531862869461466e-01,5.426392149495000835023e-17,0,nan,6.869566515771756806848e-01
525,1.443678584296933242737e-01,1.441310712091345147545e-01,2.037318685519728612857e-06,7.009836254480107385151e-08,7.009836254480112343065e-08,1.443678584296933291119e-01,3.351336126574722584605e-17,0,nan,6.874101836102556507433e-01
526,1.441300525497917484063e-01,1.438940448239915126383e-01,2.026384977144283052045e-06,6.961257801033708695076e-08,6.961257801033713652990e-08,1.441300525497917523501e-01,2.736268621739096558577e-17,0,nan,6.878623974344320237545e-01
528,1.436567917856500509188e-01,1.434223315243233487504e-01,2.004751157463683626023e-06,6.865357808921437423197e-08,6.865357808921442381111e-08,1.436567917856500470022e-01,2.726415019728377396304e-17,0,nan,6.887628932849059791381e-01
529,1.434213291487446140238e-01,1.431876369076053867602e-01,1.994049661478126160975e-06,6.818027599510057601249e-08,6.818027599510062559162e-08,1.434213291487446223315e-01,5.792513007639279460934e-17,0,nan,6.892111866442140034428e-01
530,1.431866398827746633682e-01,1.429537118870934098158e-01,1.983424197235023398124e-06,6.771104887857866360628e-08,6.771104887857871318542e-08,1.431866398827746648047e-01,1.003283462562845092961e-17,0,nan,6.896581844610963101167e-01
532,1.427195662377185036984e-01,1.424881555074498651337e-01,1.962398674981512146405e-06,6.678465185560011560981e-08,6.678465185560016518894e-08,1.427195662377184897393e-01,9.780791336977664392064e-17,0,nan,6.905483157803250731754e-01
533,1.424871743081123909302e-01,1.422565166466376596066e-01,1.951997290279999297001e-06,6.632739934541845542606e-08,6.632739934541850500520e-08,1.424871743081123671456e-01,1.669250953595940309234e-16,0,nan,6.909914603598917781581e-01
535,1.420246615436226989004e-01,1.417954990125195879891e-01,1.931414009497585401745e-06,6.542458351908059483822e-08,6.542458351908064441735e-08,1.420246615436226928154e-01,4.284526804667559562748e-17,0,nan,6.918739348168405842165e-01
536,1.417945333055148360302e-01,1.415661128836452620217e-01,1.921230828362480459848e-06,6.497894053150182008166e-08,6.497894053150186966080e-08,1.417945333055148332655e-01,1.949804040668546609588e-17,0,nan,6.923132755842478047010e-01
537,1.415651522682310758938e-01,1.413374703497420059595e-01,1.911119107963686776804e-06,6.453708850465444949822e-08,6.453708850465449907736e-08,1.415651522682310697139e-01,4.365447487710738854675e-17,0,nan,6.927513592530520618209e-01
539,1.411086172534628535580e-01,1.408824016173777227134e-01,1.891107552943498359062e-06,6.366460315867238368016e-08,6.366460315867243325929e-08,1.411086172534628456704e-01,5.589715892874346426521e-17,0,nan,6.936237767384969065765e-01
540,1.408814560636012513939e-01,1.406559682526704879724e-01,1.881206486435587667592e-06,6.323389389457994703524e-08,6.323389389457999661438e-08,1.408814560636012388714e-01,8.888703625091900375697e-17,0,nan,6.940581212015814699758e-01
541,1.406550276494272777583e-01,1.404302641500634052374e-01,1.871374416731704949882e-06,6.280682368893470587077e-08,6.280682368893475544991e-08,1.406550276494272548410e-01,1.629328421734924664814e-16,0,nan,6.944912298593675893600e-01
543,1.402043549787022058695e-01,1.399810296519424512862e-01,1.851914874104144114200e-06,6.196345345658439617758e-08,6.196345345658444575671e-08,1.402043549787021859473e-01,1.420941234132665721584e-16,0,nan,6.953537607247467060029e-01
544,1.399801036945053922533e-01,1.397574922734471369878e-01,1.842286219912883630544e-06,6.154708101342240184959e-08,6.154708101342245142872e-08,1.399801036945053730223e-01,1.373840676417252082807e-16,0,nan,6.957831933418732196219e-01
546,1.395337538286250123054e-01,1.393125599680910819966e-01,1.823228238462739086490e-06,6.072478361628808409710e-08,6.072478361628813367623e-08,1.395337538286249881684e-01,1.729835986108680822858e-16,0,nan,6.966384187509942186212e-01
547,1.393116483539718342133e-01,1.390911581918616024556e-01,1.813797766311597887263e-06,6.031878876942295053387e-08,6.031878876942300011301e-08,1.393116483539718213248e-01,9.251525969080230094226e-17,0,nan,6.970642217790874553855e-01
548,1.390902512929784451412e-01,1.388704614701773698560e-01,1.804432219797564002711e-06,5.991618390978664306448e-08,5.991618390978669264362e-08,1.390902512929784307891e-01,1.031857094574204033056e-16,0,nan,6.974888251327855607630e-01
550,1.386495688673092252508e-01,1.384311697310880995282e-01,1.785893678306299124144e-06,5.912100881761447030418e-08,5.912100881761451988331e-08,1.386495688673092080797e-01,1.238449715135592222369e-16,0,nan,6.983344529774392631582e-01
551,1.384302767842489345629e-01,1.382125680375284326740e-01,1.776719584924031807124e-06,5.872837190207536986709e-08,5.872837190207541944623e-08,1.384302767842489222978e-01,8.860082751519736489067e-17,0,nan,6.987554874787477852851e-01
553,1.379937742417544355167e-01,1.377774364707799459318e-01,1.758559049004434422964e-06,5.795283552266108806532e-08,5.795283552266113764445e-08,1.379937742417544164212e-01,1.383795092773322464094e-16,0,nan,6.995940224576045328333e-01
554,1.377765571912554498635e-01,1.375609000477618359959e-01,1.749571541485544217141e-06,5.756987167276383314404e-08,5.756987167276388272318e-08,1.377765571912554321232e-01,1.287610781467547534992e-16,0,nan,7.000115327802112669174e-01
555,1.375600252619910979224e-01,1.373450455329365271773e-01,1.740645173325720516903e-06,5.719006841244451836892e-08,5.719006841244456794806e-08,1.375600252619910837735e-01,1.028557411500073932644e-16,0,nan,7.004278781763824110245e-01
557,1.371290038131936506183e-01,1.369153693545885619454e-01,1.722973784327956798128e-06,5.643981894186943384510e-08,5.643981894186948342424e-08,1.371290038131936541284e-01,2.559709788458407329897e-17,0,nan,7.012570935823638948697e-01
558,1.369145078676964055742e-01,1.367015413050547412155e-01,1.714227741244928582454e-06,5.606931126888445825984e-08,5.606931126888450783898e-08,1.369145078676964071463e-01,1.148229778266544755174e-17,0,nan,7.016699732220393277205e-01
560,1.364875296209765720423e-01,1.362758894704507450779e-01,1.696912441045060347236e-06,5.533737903117823326166e-08,5.533737903117828284079e-08,1.364875296209765606311e-01,8.360637705949188731165e-17,0,nan,7.024923002514867331476e-01
561,1.362750410142302415206e-01,1.360640594188792795727e-01,1.688342192425362782555e-06,5.497589509676618667026e-08,5.497589509676623624940e-08,1.362750410142302246342e-01,1.239144652665956701716e-16,0,nan,7.029017571135239272613e-01
563,1.358520492180003425009e-01,1.356423755276507381318e-01,1.671374056782261678191e-06,5.426174571065122468713e-08,5.426174571065127426627e-08,1.358520492180003361448e-01,4.678718703754440422970e-17,0,nan,7.037172810189363525977e-01
564,1.356415398406223271621e-01,1.354325155382170020602e-01,1.662975207925015340330e-06,5.390902290119544337390e-08,5.390902290119549295304e-08,1.356415398406223344398e-01,5.365396980423690978939e-17,0,nan,7.041233573801459729780e-01
566,1.352224788020106038822e-01,1.350147442405688347211e-01,1.646345579647087859988e-06,5.321214009518157354281e-08,5.321214009518162312195e-08,1.352224788020106325864e-01,2.122742666075643950748e-16,0,nan,7.049321620240951636509e-01
567,1.350139210677790135851e-01,1.348068268965946503446e-01,1.638113867030966239300e-06,5.286792467522762922675e-08,5.286792467522767880589e-08,1.350139210677790368276e-01,1.721495375353914168528e-16,0,nan,7.053348994733321163184e-01
568,1.348060078396611516371e-01,1.345995510965038166606e-01,1.629936941060843160669e-06,5.252649015113731634718e-08,5.252649015113736592632e-08,1.348060078396611648373e-01,9.791968222745194169791e-17,0,nan,7.057365330769607054701e-01
570,1.343921029617609619322e-01,1.341869122608727316059e-01,1.613745633437002801129e-06,5.185185635999935008642e-08,5.185185635999939966555e-08,1.343921029617609675023e-01,4.144654736691749589780e-17,0,nan,7.065365068082255288430e-01
571,1.341861053880560039619e-01,1.339815433375127484705e-01,1.605730355239316581433e-06,5.151860413378506352187e-08,5.151860413378511310101e-08,1.341861053880560086511e-01,3.494530512260618228839e-17,0,nan,7.069348559052631151330e-01
573,1.337760052980796754429e-01,1.335726918958676512350e-01,1.589858341966851239449e-06,5.086009884973709436735e-08,5.086009884973714394649e-08,1.337760052980796848890e-01,7.061140304445578721233e-17,0,nan,7.077283008043109179463e-01
574,1.335718969666966904342e-01,1.333692035977496193055e-01,1.582000736736976641405e-06,5.053479459882646399275e-08,5.053479459882651357189e-08,1.335718969666966898514e-01,4.362883817216858919099e-18,0,nan,7.081234054313250113875e-01
576,1.331655493269801870948e-01,1.329640875299497593254e-01,1.566440185818913879726e-06,4.989195703950085018036e-08,4.989195703950089975950e-08,1.331655493269801857938e-01,9.770114068977191745934e-18,0,nan,7.089104009250938291816e-01
577,1.329633043098568390139e-01,1.327624540859550505978e-01,1.558736395462748030425e-06,4.957437423707833541708e-08,4.957437423707838499621e-08,1.329633043098568516042e-01,9.469001837264490109822e-17,0,nan,7.093023004753131631125e-01
579,1.325606577396777341349e-01,1.323610223215849479583e-01,1.543479704309537629736e-06,4.894675891363139988221e-08,4.894675891363144946135e-08,1.325606577396777259492e-01,6.175079802591706087636e-17,0,nan,7.100829247168473386926e-01
580,1.323602505817327856796e-01,1.321612184300172965212e-01,1.535925983464923386356e-06,4.863667853349744861587e-08,4.863667853349749819501e-08,1.323602505817327722355e-01,1.015720873882637952393e-16,0,nan,7.104716579528799110248e-01
582,1.319612546355184989899e-01,1.317634208267909612378e-01,1.520965771093046997251e-06,4.802385467297744519249e-08,4.802385467297749477163e-08,1.319612546355184771026e-01,1.658618010074599743958e-16,0,nan,7.112459878464626814444e-01
583,1.317626603439054078226e-01,1.315654216447265378864e-01,1.513558483305437557444e-06,4.772106490692337913984e-08,4.772106490692342871898e-08,1.317626603439053892557e-01,1.409121685563558693652e-16,0,nan,7.116315929127125836204e-01
585,1.313672654900346625784e-01,1.311712089674786640980e-01,1.498887582837752210116e-06,4.712261589907687230460e-08,4.712261589907692188374e-08,1.313672654900346574149e-01,3.930593232036113249215e-17,0,nan,7.123997041384188509683e-01
586,1.311704595236872494812e-01,1.309749901004050032238e-01,1.491623196883433410567e-06,4.682691188618914544797e-08,4.682691188618919502711e-08,1.311704595236872473670e-01,1.611791438425924414245e-17,0,nan,7.127822185732214742672e-01
588,1.307786171238658479155e-01,1.305843140006505975759e-01,1.477234648338182819052e-06,4.624243475356174705811e-08,4.624243475356179663725e-08,1.307786171238658344985e-01,1.025932387081316225012e-16,0,nan,7.135441856109027404737e-01
589,1.305835753833264334389e-01,1.303898514923852447467e-01,1.470109734688677682974e-06,4.595361832089793859472e-08,4.595361832089798817386e-08,1.305835753833264138826e-01,1.497607691380790245222e-16,0,nan,7.139236463583769713433e-01
591,1.301952376725191429241e-01,1.300026644884294535487e-01,1.455996778044717846588e-06,4.538272321114403677053e-08,4.538272321114408634967e-08,1.301952376725191188277e-01,1.850789146689077991324e-16,0,nan,7.146795425110902262957e-01
592,1.300019364900404372776e-01,1.298099348113094797519e-01,1.449008005466300782251e-06,4.510060262525230279000e-08,4.510060262525235236914e-08,1.300019364900404096440e-01,2.125630095774868304534e-16,0,nan,7.150559859327184990241e-01
594,1.296170565569419730334e-01,1.294261902688911836101e-01,1.435164073992722220749e-06,4.454291232462459155018e-08,4.454291232462464112932e-08,1.296170565569419427435e-01,2.336875948151712153797e-16,0,nan,7.158058833496229689209e-01
595,1.294254726868541982565e-01,1.292351703142252117296e-01,1.428308206275265639108e-06,4.426730205340499866242e-08,4.426730205340504824156e-08,1.294254726868541676549e-01,2.364419127326207431769e-16,0,nan,7.161793452355671649721e-01
597,1.290440044548820941461e-01,1.288548224276770404195e-01,1.414726920114099741678e-06,4.372245152044568893198e-08,4.372245152044573851111e-08,1.290440044548820587740e-01,2.741087896858222996373e-16,0,nan,7.169233149342938344098e-01
598,1.288541150642169841323e-01,1.286654894964514850297e-01,1.408000812923740529353e-06,4.345317200487707119715e-08,4.345317200487712077629e-08,1.288541150642169576642e-01,2.054112553767606964294e-16,0,nan,7.172938305144516090133e-01
600,1.284760132730103088239e-01,1.282884932703605707083e-01,1.394675972915010251270e-06,4.292080792338294113123e-08,4.292080792338299071037e-08,1.284760132730102918697e-01,1.319640222351431419374e-16,0,nan,7.180319424029629461715e-01
601,1.282877959323741323683e-01,1.281008250641924861579e-01,1.388076570765397469877e-06,4.265768535866324236871e-08,4.265768535866329194785e-08,1.282877959323741033794e-01,2.259673679491104568456e-16,0,nan,7.183995463577736453019e-01
603,1.279130161197824799846e-01,1.277271362955464673039e-01,1.375002152504263851289e-06,4.213746570904321832699e-08,4.213746570904326790613e-08,1.279130161197824448971e-01,2.743074463524878552368e-16,0,nan,7.191318692557283842820e-01
604,1.277264487944702042732e-01,1.275411109078749827273e-01,1.368526485841370203889e-06,4.188033183471354309443e-08,4.188033183471359267356e-08,1.277264487944701726145e-01,2.478633339874659611351e-16,0,nan,7.194965957267303445933e-01
606,1.273549472790176106951e-01,1.271706861686781320220e-01,1.355696633957599234605e-06,4.137192548290119641940e-08,4.137192548290124599854e-08,1.273549472790175884419e-01,1.747340803456272239823e-16,0,nan,7.202231973863600668069e-01
608,1.269856074052795325002e-01,1.268024136974979509951e-01,1.343026654316492369991e-06,4.087121589616810222913e-08,4.087121589616815180827e-08,1.269856074052795091628e-01,1.837802900628580465150e-16,0,nan,7.209460220093640777663e-01
609,1.268017421841707847996e-01,1.266190786965333270331e-01,1.336750839003802532867e-06,4.062370368467206900240e-08,4.062370368467211858154e-08,1.268017421841707628852e-01,1.728244110363566988403e-16,0,nan,7.213060271130335858502e-01
611,1.264356094937689189983e-01,1.262539995512926838117e-01,1.324316027556116801268e-06,4.013427863194385642707e-08,4.013427863194390600621e-08,1.264356094937688917171e-01,2.157717851355080680635e-16,0,nan,7.220232411012623580126e-01
612,1.262533373932789027005e-01,1.260722508023855714665e-01,1.318156428019188997806e-06,3.989233201687547437882e-08,3.989233201687552395796e-08,1.262533373932788882264e-01,1.146432981616533062433e-16,0,nan,7.223804572083620441098e-01
614,1.258903702042625805113e-01,1.257103235402363128337e-01,1.305951353778602299808e-06,3.941388750746762753691e-08,3.941388750746767711604e-08,1.258903702042625725695e-01,6.308489601365407718666e-17,0,nan,7.230921255661059227288e-01
615,1.257096705645594225675e-01,1.255301405018122706814e-01,1.299905292317680749576e-06,3.917735689650438731714e-08,3.917735689650443689628e-08,1.257096705645594140023e-01,6.813475148068855529818e-17,0,nan,7.234465849287596066696e-01
617,1.253498279151887828675e-01,1.251713243949790221876e-01,1.287924674113395868205e-06,3.870959845569307423902e-08,3.870959845569312381816e-08,1.253498279151887569551e-01,2.067209213875890940964e-16,0,nan,7.241527716654970403477e-01
619,1.249920458843559317730e-01,1.248145601113000158211e-01,1.276090831087946150287e-06,3.824880500888448685195e-08,3.824880500888453643109e-08,1.249920458843558966787e-01,2.807720189099856803139e-16,0,nan,7.248553390662982794123e-01
620,1.248139220658844722456e-01,1.246369418995380284887e-01,1.270228248401569914065e-06,3.802098125872068827435e-08,3.802098125872073785348e-08,1.248139220658844358570e-01,2.915422799937065027060e-16,0,nan,7.252052741923191105013e-01
622,1.244591978636721690821e-01,1.242832224390296586014e-01,1.258610379428449506020e-06,3.757040332110699806532e-08,3.757040332110704764446e-08,1.244591978636721339200e-01,2.825185467203128392263e-16,0,nan,7.259024644946955181980e-01
623,1.242825931338399497728e-01,1.241071168687350873006e-01,1.252854548215860263427e-06,3.734761905616188247945e-08,3.734761905616193205859e-08,1.242825931338399085527e-01,3.316635926705636628128e-16,0,nan,7.262497264983859022796e-01
625,1.239308876443543233625e-01,1.237564033364012133775e-01,1.241447748640401891100e-06,3.690698590775173899028e-08,3.690698590775178856942e-08,1.239308876443542809228e-01,3.424468233538293611309e-16,0,nan,7.269416011496593033026e-01
627,1.235811732280868019407e-01,1.234076724746590303372e-01,1.230179003068234196265e-06,3.647283634814923817212e-08,3.647283634814928775126e-08,1.235811732280867671310e-01,2.816745066509159864402e-16,0,nan,7.276299657119580440866e-01
628,1.234070573851575036706e-01,1.232340452876667380444e-01,1.224595748355255683881e-06,3.625815713114462177483e-08,3.625815713114467135397e-08,1.234070573851574686102e-01,2.841035877172354978484e-16,0,nan,7.279728400409932262275e-01
630,1.230602979598912627424e-01,1.228882569902104981985e-01,1.213530191354528074652e-06,3.583351954324671659008e-08,3.583351954324676616922e-08,1.230602979598912225456e-01,3.266430864485744358704e-16,0,nan,7.286559893107922723158e-01
631,1.228876502251148167266e-01,1.227160917504946935352e-01,1.208047382534087007548e-06,3.562353349337561235370e-08,3.562353349337566193283e-08,1.228876502251147831977e-01,2.728423248609065582498e-16,0,nan,7.289962708081946470874e-01
633,1.225438084178939041058e-01,1.223732088530655737202e-01,1.197180455018407506571e-06,3.520815874613320725006e-08,3.520815874613325682920e-08,1.225438084178938700822e-01,2.776445408754131773592e-16,0,nan,7.296742637964773897132e-01
635,1.222018912375218008259e-01,1.220322425509222513673e-01,1.186443474840184602426e-06,3.479882457554432056985e-08,3.479882457554437014898e-08,1.222018912375217630754e-01,3.089196411850494170115e-16,0,nan,7.303488516110609120769e-01
636,1.220316493291848380931e-01,1.218624730978953574212e-01,1.181123108456332169913e-06,3.459638975777307324689e-08,3.459638975777312282603e-08,1.220316493291847945149e-01,3.571053190700193092304e-16,0,nan,7.306848765809895682199e-01
638,1.216925888687000051336e-01,1.215243516358023440072e-01,1.170577428969463252818e-06,3.419591993066727975325e-08,3.419591993066732933238e-08,1.216925888686999623821e-01,3.513069062894672799249e-16,0,nan,7.313544045122418182318e-01
639,1.215237663470878637373e-01,1.213559956791929322906e-01,1.165351644607854120272e-06,3.399785942466891725715e-08,3.399785942466896683629e-08,1.215237663470878198542e-01,3.611070019506715248321e-16,0,nan,7.316879137726822912471e-01
641,1.211875268803767891068e-01,1.210206835283332144071e-01,1.154993024219645042780e-06,3.360602445285360490338e-08,3.360602445285365448252e-08,1.211875268803767428656e-01,3.815675081986870831791e-16,0,nan,7.323524385138177135359e-01
643,1.208531485222289897363e-01,1.206872248052659052364e-01,1.144756809085258382853e-06,3.321982197745501907946e-08,3.321982197745506865860e-08,1.208531485222289310607e-01,4.855121032399704341888e-16,0,nan,7.330136588756580327602e-01
644,1.206866524268613710680e-01,1.205211856736598530215e-01,1.139684038892021167616e-06,3.302880255769232146025e-08,3.302880255769237103938e-08,1.206866524268613077302e-01,5.248114384668311556001e-16,0,nan,7.333430376045401895562e-01
646,1.203550368330756487056e-01,1.201904783522216163538e-01,1.129628061504630598292e-06,3.265086768431648225295e-08,3.265086768431653183208e-08,1.203550368330755851443e-01,5.281154327601432836848e-16,0,nan,7.339993474059101212807e-01
648,1.200252440644514612123e-01,1.198615863847135309950e-01,1.119690041945930681080e-06,3.227832659917694371451e-08,3.227832659917699329365e-08,1.200252440644513982337e-01,5.247112320840886291793e-16,0,nan,7.346524138206545748490e-01
649,1.198610265396925639303e-01,1.196978164844107184184e-01,1.114764726255834678046e-06,3.209404985427213962013e-08,3.209404985427218919927e-08,1.198610265396924980582e-01,5.495702827161972569046e-16,0,nan,7.349777382605503880833e-01
651,1.195339398998774699256e-01,1.193716195919102412981e-01,1.105000419425973588548e-06,3.172942722089389872728e-08,3.172942722089394830642e-08,1.195339398998774140215e-01,4.676845301477522364036e-16,0,nan,7.356259844816918335711e-01
653,1.192086388461227469682e-01,1.190472010166765404193e-01,1.095349815506911393879e-06,3.136997139270968042126e-08,3.136997139270973000040e-08,1.192086388461226895935e-01,4.812958546509183733839e-16,0,nan,7.362710468232945733844e-01
654,1.190466533417687822194e-01,1.188856540505311282230e-01,1.090566635310763060746e-06,3.119215356934882877933e-08,3.119215356934887835846e-08,1.190466533417687257121e-01,4.746648510563609288174e-16,0,nan,7.365923913597350076044e-01
656,1.187240033209139150605e-01,1.185638757528923448170e-01,1.081083500525181142573e-06,3.084028413258075999614e-08,3.084028413258080957528e-08,1.187240033209138556191e-01,5.006686301324112202497e-16,0,nan,7.372327216799724455072e-01
658,1.184031026559180382884e-01,1.182438397379419470212e-01,1.071709996588047015251e-06,3.049336558923346982038e-08,3.049336558923351939952e-08,1.184031026559179883338e-01,4.219029229532846217172e-16,0,nan,7.378699261867907363403e-01
659,1.182433038829436566797e-01,1.180844706614676137280e-01,1.067063861466665634981e-06,3.032173677471647731705e-08,3.032173677471652689619e-08,1.182433038829436082497e-01,4.095788446520041242880e-16,0,nan,7.381873634040397606153e-01
661,1.179250006425665298071e-01,1.177670216043128631478e-01,1.057851850431060380954e-06,2.998208870262658827856e-08,2.998208870262663785770e-08,1.179250006425664785040e-01,4.350484737735925135977e-16,0,nan,7.388199219328292234859e-01
663,1.176084115027773713269e-01,1.174512797636572403182e-01,1.048745571934493308555e-06,2.964718607033581481668e-08,2.964718607033586439582e-08,1.176084115027773218670e-01,4.205477076348838284858e-16,0,nan,7.394494113163899442717e-01
665,1.172935226271002995269e-01,1.171372313768848510973e-01,1.039743513363699497678e-06,2.931694949462536906929e-08,2.931694949462541864842e-08,1.172935226271002602584e-01,3.347878600214921465761e-16,0,nan,7.400758538399274263052e-01
666,1.171367115051281659888e-01,1.169808379683397181470e-01,1.035281100953194911939e-06,2.915355659432507101002e-08,2.915355659432512058916e-08,1.171367115051281260224e-01,3.411945074238934799319e-16,0,nan,7.403879394346143744598e-01
668,1.168243474070270043752e-01,1.166693042801292129473e-01,1.026432592621407099508e-06,2.883017363173530359138e-08,2.883017363173535317051e-08,1.168243474070269648967e-01,3.379305126189286493946e-16,0,nan,7.410098529845378786344e-01
670,1.165136496281858058399e-01,1.163594302813092673521e-01,1.017684634840529614747e-06,2.851126495523399559529e-08,2.851126495523404517442e-08,1.165136496281857741406e-01,2.720656431173756239443e-16,0,nan,7.416287744549510050338e-01
671,1.163589214389918469195e-01,1.162051115179830174107e-01,1.013347916390227661342e-06,2.835346525507145068370e-08,2.835346525507150026284e-08,1.163589214389918217389e-01,2.164045106689845474703e-16,0,nan,7.419371199014772764123e-01
673,1.160506981998670195111e-01,1.158977022459113381814e-01,1.004748121590534661758e-06,2.804112947763696154042e-08,2.804112947763701111956e-08,1.160506981998670003681e-01,1.649532911467578433745e-16,0,nan,7.425515935867185848612e-01
675,1.157441082339990962025e-01,1.155919197916511903523e-01,9.962453619101667871065e-07,2.773308535239776644330e-08,2.773308535239781602244e-08,1.157441082339990708931e-01,2.186663740394523215877e-16,0,nan,7.431631286722470360637e-01
677,1.154391385679981035794e-01,1.152877512499728696049e-01,9.878382725903886795056e-07,2.742926227229299725110e-08,2.742926227229304683024e-08,1.154391385679980844094e-01,1.660619604413232005365e-16,0,nan,7.437717461943648323717e-01
678,1.152872573308365705680e-01,1.151362682007949361784e-01,9.836701841215902969314e-07,2.727891193000400673240e-08,2.727891193000405631154e-08,1.152872573308365545015e-01,1.393607699193843416563e-16,0,nan,7.440749673883415001106e-01
680,1.149846940892216562435e-01,1.148344966284153001457e-01,9.754040915416760667147e-07,2.698129097912604698719e-08,2.698129097912609656633e-08,1.149846940892216441276e-01,1.053701918633119142782e-16,0,nan,7.446792475723854739730e-01
682,1.146837193104199570381e-01,1.145343072980671839112e-01,9.672303569341792273086e-07,2.668772040705765346346e-08,2.668772040705770304260e-08,1.146837193104199511428e-01,5.140528532156080674178e-17,0,nan,7.452806619155631362981e-01
684,1.143843204934796298211e-01,1.142356877738778808684e-01,9.591476939864148175446e-07,2.639813421171533594434e-08,2.639813421171538552348e-08,1.143843204934796218387e-01,6.978612506055459167148e-17,0,nan,7.458792307657032331870e-01
685,1.142352082000308854948e-01,1.140869628385207945609e-01,9.551401182856970863647e-07,2.625481497273998674636e-08,2.625481497274003632550e-08,1.142352082000308758725e-01,8.423229958980589581757e-17,0,nan,7.461774544371427248337e-01
687,1.139381501727192019802e-01,1.137906749905752551433e-01,9.471916977737181776856e-07,2.597108431979575298751e-08,2.597108431979580256664e-08,1.139381501727191821731e-01,1.738400913879068662698e-16,0,nan,7.467717927815047310029e-01
689,1.136426374243294790123e-01,1.134959264248597554658e-01,9.393312260257195144614e-07,2.569117845659265710492e-08,2.569117845659270668406e-08,1.136426374243294693764e-01,8.479077066810494666632e-17,0,nan,7.473633356692554843056e-01
691,1.133486579050168585603e-01,1.132027051536931977482e-01,9.315574899645983374140e-07,2.541503564583727029514e-08,2.541503564583731987428e-08,1.133486579050168503678e-01,7.227701516067963879611e-17,0,nan,7.479521027875140133287e-01
692,1.132022393749482214176e-01,1.130566635414555209938e-01,9.277027742156616055664e-07,2.527835641009863596203e-08,2.527835641009868554117e-08,1.132022393749482090441e-01,1.093039975340724597872e-16,0,nan,7.482454515349751622642e-01
694,1.129105373790741106976e-01,1.127657110067368934070e-01,9.200569108604471035643e-07,2.500774495131075492033e-08,2.500774495131080449946e-08,1.129105373790741038468e-01,6.067460696243618858854e-17,0,nan,7.488300915107273965084e-01
696,1.126203390315766716956e-01,1.124762563377857821356e-01,9.124948372615766776425e-07,2.474074722260162329106e-08,2.474074722260167287020e-08,1.126203390315766641468e-01,6.702836886162980143497e-17,0,nan,7.494120041350370111689e-01
698,1.123316327135329695253e-01,1.121882879750829981047e-01,9.050154087588523403277e-07,2.447730543930227872284e-08,2.447730543930232830198e-08,1.123316327135329573754e-01,1.081604558032205404367e-16,0,nan,7.499912084607553064333e-01
699,1.121878354673786215567e-01,1.120448575787522105252e-01,9.013063338390265095745e-07,2.434690026421226417062e-08,2.434690026421231374976e-08,1.121878354673786034302e-01,1.615728211149305784498e-16,0,nan,7.502798009173308821785e-01
701,1.119013456691634184059e-01,1.117590972607893917701e-01,8.939487675811614657905e-07,2.408868639941195582848e-08,2.408868639941200540762e-08,1.119013456691634006521e-01,1.586559166762776834344e-16,0,nan,7.508549781336352005605e-01
703,1.116163193728399449789e-01,1.114747948667165755587e-01,8.866710658645130330795e-07,2.383388867435002400484e-08,2.383388867435007358397e-08,1.116163193728399194324e-01,2.288779439488132917611e-16,0,nan,7.514274939155490902107e-01
705,1.113327453712970732669e-01,1.111919392462121236598e-01,8.794721479860725475425e-07,2.358245297029615291774e-08,2.358245297029620249688e-08,1.113327453712970532701e-01,1.796125097974538109784e-16,0,nan,7.519973667068508177717e-01
707,1.110506125717169445544e-01,1.109105193625262997248e-01,8.723509507439465177103e-07,2.333432616657308822047e-08,2.333432616657313779961e-08,1.110506125717169253979e-01,1.725023995048376230465e-16,0,nan,7.525646147817596268680e-01
708,1.109100831870509229482e-01,1.107703444037051038196e-01,8.688191698150713104777e-07,2.321148726985377714737e-08,2.321148726985382672651e-08,1.109100831870509059601e-01,1.531699580594639729922e-16,0,nan,7.528472602153721452518e-01
710,1.106300916378233495374e-01,1.104910576762322266253e-01,8.618125974977722140212e-07,2.296822634706933430007e-08,2.296822634706938387920e-08,1.106300916378233289240e-01,1.863271872888256612377e-16,0,nan,7.534106051136900176167e-01
712,1.103515140490546608820e-01,1.102131795811597814172e-01,8.548811622327449032028e-07,2.272814575288478355703e-08,2.272814575288483313617e-08,1.103515140490546414274e-01,1.762971074768269948350e-16,0,nan,7.539713702519586443779e-01
714,1.100743397166420306510e-01,1.099366994680132797457e-01,8.480238595211722317359e-07,2.249119569774491464119e-08,2.249119569774496422033e-08,1.100743397166420209067e-01,8.852441949956340152104e-17,0,nan,7.545295733259898236312e-01
716,1.097985580444017783552e-01,1.096616067935638899611e-01,8.412397009360850603676e-07,2.225732729951740055380e-08,2.225732729951745013293e-08,1.097985580444017718094e-01,5.961709090691453847902e-17,0,nan,7.550852318705319687832e-01
718,1.095241585427113722995e-01,1.093878911204804876833e-01,8.345277138231522175770e-07,2.202649256463413006132e-08,2.202649256463417964046e-08,1.095241585427113666210e-01,5.184708975580368795257e-17,0,nan,7.556383632610876735307e-01
719,1.093874738566235765846e-01,1.092515464264143809636e-01,8.311984848548983719109e-07,2.191219806138176693031e-08,2.191219806138181650945e-08,1.093874738566235727628e-01,3.493830256123047621441e-17,0,nan,7.559139866603635636187e-01
721,1.091151281725317306881e-01,1.089798769137734907320e-01,8.245929650068007168597e-07,2.168582573208732999156e-08,2.168582573208737957070e-08,1.091151281725317217028e-01,8.234720203294004707080e-17,0,nan,7.564633595550678789852e-01
723,1.088441388924106245639e-01,1.087095587638105959050e-01,8.180572520936659547808e-07,2.146237084986454002307e-08,2.146237084986458960221e-08,1.088441388924106146638e-01,9.095685985714173371788e-17,0,nan,7.570102480495601060301e-01
725,1.085744958892001649220e-01,1.084405818995124032300e-01,8.115904263994594296506e-07,2.124178838885804942952e-08,2.124178838885809900865e-08,1.085744958892001599889e-01,4.543534689622942704442e-17,0,nan,7.575546689759575679141e-01
727,1.083061891365387913178e-01,1.081729363439441760075e-01,8.051915827107782397880e-07,2.102403413219566457036e-08,2.102403413219571414950e-08,1.083061891365387800488e-01,1.040469286207159501231e-16,0,nan,7.580966390150203338110e-01
729,1.080392087075136980934e-01,1.079066122190091986388e-01,7.988598300507503414277e-07,2.080906465541307056007e-08,2.080906465541312013921e-08,1.080392087075136798449e-01,1.689060669173296193712e-16,0,nan,7.586361746978389275281e-01
731,1.077735447734297219435e-01,1.076415997442266431205e-01,7.925942914184986850203e-07,2.059683731025983916847e-08,2.059683731025988874760e-08,1.077735447734296942218e-01,2.572216990358583871531e-16,0,nan,7.591732924075021681225e-01
732,1.076412034470809325759e-01,1.075095823456374416471e-01,7.894860820586879233632e-07,2.049173881781065809199e-08,2.049173881781070767113e-08,1.076412034470809080120e-01,2.282021631470421184523e-16,0,nan,7.594409496020513705835e-01
734,1.073774960384758087040e-01,1.072465192182581600333e-01,7.833182500374687314228e-07,2.028354636375077999944e-08,2.028354636375082957858e-08,1.073774960384757856443e-01,2.147528654215245177131e-16,0,nan,7.599744707505599913117e-01
736,1.071150809748604576521e-01,1.069847437090412217708e-01,7.772144990257477263844e-07,2.007799271368322384469e-08,2.007799271368327342383e-08,1.071150809748604437405e-01,1.298759147553615875511e-16,0,nan,7.605056142468652120620e-01
738,1.068539487618668654134e-01,1.067242463697958693158e-01,7.711739989642423579294e-07,1.987503781385707508492e-08,1.987503781385712466406e-08,1.068539487618668503633e-01,1.408472179194313169011e-16,0,nan,7.610343959688586735297e-01
740,1.065940899980258593782e-01,1.064650178446672895705e-01,7.651959326627052496854e-07,1.967464231832532921302e-08,1.967464231832537879216e-08,1.065940899980258503251e-01,8.493048855167887375883e-17,0,nan,7.615608316536607633575e-01
742,1.063354953736326130587e-01,1.062070488690102787466e-01,7.592794955677529227646e-07,1.947676757468093913827e-08,1.947676757468098871741e-08,1.063354953736326130248e-01,3.186266050778502750068e-19,0,nan,7.620849368991717271544e-01
744,1.060781556696286792585e-01,1.059503302682793801637e-01,7.534238955354695254222e-07,1.928137561011548791173e-08,1.928137561011553749087e-08,1.060781556696286786757e-01,5.493672698514013965601e-18,0,nan,7.626067271656004517805e-01
746,1.058220617565003296434e-01,1.056948529569351619140e-01,7.476283526086741836405e-07,1.908842911779244240356e-08,1.908842911779249198270e-08,1.058220617565003196891e-01,9.406669111246147139588e-17,0,nan,7.631262177769729993675e-01
748,1.055672045931929509122e-01,1.054406079373664123500e-01,7.418920987987458158976e-07,1.889789144352713878158e-08,1.889789144352718836072e-08,1.055672045931929402531e-01,1.009694502125276560293e-16,0,nan,7.636434239226220164467e-01
750,1.053135752260412477677e-01,1.051875862988280452281e-01,7.362143778719021493239e-07,1.870972657276586140161e-08,1.870972657276591098075e-08,1.053135752260412421569e-01,5.327657171043507922701e-17,0,nan,7.641583606586579908212e-01
751,1.051872181916391063572e-01,1.050615314863319327277e-01,7.333972340791806772026e-07,1.861652285591181097885e-08,1.861652285591186055798e-08,1.051872181916391002043e-01,5.849424896516849056708e-17,0,nan,7.644149826670351275575e-01
753,1.049354139191716883683e-01,1.048103283991392853380e-01,7.278059197381267341785e-07,1.843185103105507056942e-08,1.843185103105512014856e-08,1.049354139191716823307e-01,5.753682786899051846790e-17,0,nan,7.649265432310004778765e-01
755,1.046848154341432496350e-01,1.045603267893209925576e-01,7.222712977595522280297e-07,1.824946468886526769681e-08,1.824946468886531727594e-08,1.046848154341432437058e-01,5.663887934645264047233e-17,0,nan,7.654358714522557336109e-01
757,1.044354140805475172904e-01,1.043115180420183252252e-01,7.167926514304637424084e-07,1.806932995510241846873e-08,1.806932995510246804786e-08,1.044354140805475137058e-01,3.432402183052086542258e-17,0,nan,7.659429819319359537583e-01
759,1.041872012851413481505e-01,1.040638936246454787637e-01,7.113692748833813841245e-07,1.789141354006921655242e-08,1.789141354006926613156e-08,1.041872012851413434681e-01,4.494216251770602490601e-17,0,nan,7.664478891443372284638e-01
761,1.039401685564569632891e-01,1.038174450859087744048e-01,7.060004729053492767975e-07,1.771568272710716839276e-08,1.771568272710721797190e-08,1.039401685564569556658e-01,7.334312259795859029025e-17,0,nan,7.669506074382848655625e-01
763,1.036943074838283240791e-01,1.035721640548399047344e-01,7.006855607507810213020e-07,1.754210536134689562914e-08,1.754210536134694520828e-08,1.036943074838283164964e-01,7.312492968818996987102e-17,0,nan,7.674511510384845894089e-01
765,1.034496097364313998979e-01,1.033280422398430015152e-01,6.954238639580539601016e-07,1.737064983870636843490e-08,1.737064983870641801404e-08,1.034496097364313946259e-01,5.096136251400638973899e-17,0,nan,7.679495340468565722325e-01
767,1.032060670623380777000e-01,1.030850714277551233300e-01,6.902147181697642550111e-07,1.720128509513099827199e-08,1.720128509513104785113e-08,1.032060670623380768801e-01,7.944570666053125261486e-18,0,nan,7.684457704438519626213e-01
769,1.029636712875835191650e-01,1.028432434829202740678e-01,6.850574689565679041192e-07,1.703398059606971713988e-08,1.703398059606976671902e-08,1.029636712875835138524e-01,5.159674843314976122858e-17,0,nan,7.689398740897531478824e-01
771,1.027224143152466878659e-01,1.026025503462762444862e-01,6.799514716445171106838e-07,1.686870632618126695508e-08,1.686870632618131653422e-08,1.027224143152466738865e-01,1.360894002995611259684e-16,0,nan,7.694318587259562790726e-01
773,1.024822881245439076814e-01,1.023629840344545821607e-01,6.748960911458251102681e-07,1.670543277926516927783e-08,1.670543277926521885697e-08,1.024822881245438873729e-01,1.981655788041031383104e-16,0,nan,7.699217379762387445372e-01
775,1.022432847699351887716e-01,1.021245366388931069546e-01,6.698907017929753232143e-07,1.654413094841190443795e-08,1.654413094841195401708e-08,1.022432847699351676093e-01,2.069795703631799372922e-16,0,nan,7.704095253480102962833e-01
777,1.020053963802431129526e-01,1.018872003249609442532e-01,6.649346871761043949235e-07,1.638477231636700971928e-08,1.638477231636705929842e-08,1.020053963802430987021e-01,1.397032197344262428468e-16,0,nan,7.708952342335481024583e-01
779,1.017686151577840980575e-01,1.016509673310957706516e-01,6.600274399835845216091e-07,1.622732884610396235598e-08,1.622732884610401193512e-08,1.017686151577840845999e-01,1.322378165912084088655e-16,0,nan,7.713788779112167559820e-01
781,1.015329333775117637284e-01,1.014158299679531749504e-01,6.551683618457365462555e-07,1.607177297160078175260e-08,1.607177297160083133174e-08,1.015329333775117572164e-01,6.413671979985740403331e-17,0,nan,7.718604695466710882202e-01
783,1.012983433861723431280e-01,1.011817806175678569058e-01,6.503568631816031583309e-07,1.591807758881556301762e-08,1.591807758881561259676e-08,1.012983433861723457436e-01,2.582113047150112734919e-17,0,nan,7.723400221940464947085e-01
785,1.010648376014718075044e-01,1.009488117325264555646e-01,6.455923630487146422383e-07,1.576621604685609460155e-08,1.576621604685614418069e-08,1.010648376014718123630e-01,4.807390088142694431422e-17,0,nan,7.728175487971326446655e-01
787,1.008324085112545509535e-01,1.007169158351519655525e-01,6.408742889957845709445e-07,1.561616213933895665185e-08,1.561616213933900623098e-08,1.008324085112545636590e-01,1.260060569454349778523e-16,0,nan,7.732930621905319748663e-01
789,1.006010486726935382329e-01,1.004860855166993666154e-01,6.362020769182675128885e-07,1.546789009593364965095e-08,1.546789009593369923009e-08,1.006010486726935503150e-01,1.200989265921520690144e-16,0,nan,7.737665751008060542756e-01
791,1.003707507114915548074e-01,1.002563134365623553901e-01,6.315751709167177684866e-07,1.532137457408724783173e-08,1.532137457408729741087e-08,1.003707507114915711247e-01,1.625696986446735869301e-16,0,nan,7.742381001476044062896e-01
793,1.001415073210935868797e-01,1.000275923214910961390e-01,6.269930231578900795173e-07,1.517659065092543544268e-08,1.517659065092548502182e-08,1.001415073210936009811e-01,1.408147818334196496061e-16,0,nan,7.747076498447826236140e-01
795,9.991331126190995670644e-02,9.979991496482068513707e-02,6.224550937385201770960e-07,1.503351381532563367286e-08,1.503351381532568325200e-08,9.991331126190996548848e-02,8.789657240076447542831e-17,0,nan,7.751752366015036806645e-01
797,9.968615536055017156691e-02,9.957327422571014829966e-02,6.179608505517269785638e-07,1.489211996015824602708e-08,1.489211996015829560541e-08,9.968615536055018829751e-02,1.678326816161666114770e-16,0,nan,7.756408727233268598795e-01
799,9.946003250906731985026e-02,9.934766302839199980657e-02,6.135097691559836670772e-07,1.475238537469207116691e-08,1.475238537469212074524e-08,9.946003250906734040944e-02,2.067079929204938284411e-16,0,nan,7.761045704132846528747e-01
801,9.923493566421270895006e-02,9.912307436143188987820e-02,6.091013326465962611747e-07,1.461428673715994734741e-08,1.461428673715999692574e-08,9.923493566421272384429e-02,1.500905628126582197385e-16,0,nan,7.765663417729433849052e-01
803,9.901085784670070333302e-02,9.889950127699845272566e-02,6.047350315296411315871e-07,1.447780110748095481142e-08,1.447780110748100438975e-08,9.901085784670072506450e-02,2.194857995110328548315e-16,0,nan,7.770261988034516978342e-01
805,9.878779214048365175938e-02,9.867693689014303548568e-02,6.004103635983055978756e-07,1.434290592013555092522e-08,1.434290592013560050356e-08,9.878779214048367639787e-02,2.494082905982481588071e-16,0,nan,7.774841534065787545952e-01
807,9.856573169203654283255e-02,9.845537437808925262939e-02,5.961268338115821493194e-07,1.420957897718995348069e-08,1.420957897719000305902e-08,9.856573169203656705091e-02,2.457077689390463139862e-16,0,nan,7.779402173857357734484e-01
809,9.834466970965141663363e-02,9.823480697953207441131e-02,5.918839541752633926279e-07,1.407779844146641488005e-08,1.407779844146646445838e-08,9.834466970965144766214e-02,3.155078055112368021689e-16,0,nan,7.783944024469870306233e-01
811,9.812459946274133815169e-02,9.801522799394643548077e-02,5.876812436251913680200e-07,1.394754282985597935818e-08,1.394754282985602893651e-08,9.812459946274137560410e-02,3.816821571844183264811e-16,0,nan,7.788467202000491844231e-01
814,9.779633902179124538279e-02,9.768769828022247359023e-02,5.814514592537803979742e-07,1.375497250449754006982e-08,1.375497250449758964815e-08,9.779633902179128727365e-02,4.283479510421594034913e-16,0,nan,7.795217207886026666679e-01
816,9.757871906218643087705e-02,9.747056140500727494658e-02,5.773471112143265558611e-07,1.362843747942565435972e-08,1.362843747942570393805e-08,9.757871906218648131278e-02,5.168722268137952735059e-16,0,nan,7.799694204402824920298e-01
818,9.736206775249960088114e-02,9.725438995980308087841e-02,5.732813014763148166324e-07,1.350335488255760317044e-08,1.350335488255765274877e-08,9.736206775249964569258e-02,4.602555397185576860221e-16,0,nan,7.804152926731691039238e-01
820,9.714637862882299912393e-02,9.703917750928504892816e-02,5.692535787740673535111e-07,1.337970474499632734539e-08,1.337970474499637692372e-08,9.714637862882304024907e-02,4.233317210126974597172e-16,0,nan,7.808593486754434977778e-01
822,9.693164528470554763828e-02,9.682491767526835158009e-02,5.652634981680210134688e-07,1.325746741753715383134e-08,1.325746741753720340967e-08,9.693164528470558950881e-02,4.319593722534403149617e-16,0,nan,7.813015995442165722434e-01
824,9.671786137051525955588e-02,9.661160413607475239139e-02,5.613106209415039584901e-07,1.313662356482989265510e-08,1.313662356482994223343e-08,9.671786137051529786210e-02,3.960614664532505151152e-16,0,nan,7.817420562864511518540e-01
826,9.650502059281010347469e-02,9.639923062590757818491e-02,5.573945144994324351964e-07,1.301715415966061396089e-08,1.301715415966066353922e-08,9.650502059281014224847e-02,4.017799276693962267129e-16,0,nan,7.821807298198720166172e-01
828,9.629311671371727776592e-02,9.618779093423515669237e-02,5.535147522688912319030e-07,1.289904047735043433767e-08,1.289904047735048391600e-08,9.629311671371731061047e-02,3.410892770288109533104e-16,0,nan,7.826176309738670995348e-01
830,9.608214355032063114237e-02,9.597727890518217841453e-02,5.496709136015510116159e-07,1.278226409026858291404e-08,1.278226409026863249237e-08,9.608214355032065751559e-02,2.744861518612724508558e-16,0,nan,7.830527704903754896522e-01
833,9.576741550563735994039e-02,9.566323689591907375451e-02,5.439716064344838279412e-07,1.260956734424736236675e-08,1.260956734424741194508e-08,9.576741550563738904445e-02,3.039034927902438531277e-16,0,nan,7.837021999800132312781e-01
835,9.555874243644342513893e-02,9.545501744474556293785e-02,5.402157743593291165926e-07,1.249605547552247786715e-08,1.249605547552252744548e-08,9.555874243644345324009e-02,2.940721522868394646978e-16,0,nan,7.841329818328082849627e-01
837,9.535097886686766388564e-02,9.524770453244831014405e-02,5.364944388673814221160e-07,1.238381866794680813716e-08,1.238381866794685771549e-08,9.535097886686767985730e-02,1.675038205504660781373e-16,0,nan,7.845620389688380675566e-01
839,9.514411885393268819566e-02,9.504129224178756163433e-02,5.328072048108607569925e-07,1.227283976564291249642e-08,1.227283976564296207475e-08,9.514411885393271408777e-02,2.721356132523499764958e-16,0,nan,7.849893817472443319585e-01
841,9.493815650639017555967e-02,9.483577470697336642136e-02,5.291536824611247842670e-07,1.216310188153449376188e-08,1.216310188153454334021e-08,9.493815650639020213618e-02,2.799349253349161744163e-16,0,nan,7.854150204444263997793e-01
843,9.473308598415863812647e-02,9.463114611310699531010e-02,5.255334874221594022865e-07,1.205458839254222595650e-08,1.205458839254227553483e-08,9.473308598415866712888e-02,3.061486682576459777799e-16,0,nan,7.858389652548599366741e-01
845,9.452890149776867201314e-02,9.442740069562970128825e-02,5.219462405456453792513e-07,1.194728293487607510992e-08,1.194728293487612468826e-08,9.452890149776870417329e-02,3.402149652835053362577e-16,0,nan,7.862612262919114626937e-01
848,9.422427354399473542479e-02,9.412342603758339087960e-02,5.166263313373725182749e-07,1.178855463694942386628e-08,1.178855463694947344461e-08,9.422427354399477213181e-02,3.895707382140047345279e-16,0,nan,7.868914826979529101659e-01
850,9.402227914549976528491e-02,9.392186366660018603802e-02,5.131198297827031834782e-07,1.168419932622299039421e-08,1.168419932622303997254e-08,9.402227914549980527164e-02,4.252899603944018841130e-16,0,nan,7.873095780224670012216e-01
852,9.382115091043137511395e-02,9.372116468468623395882e-02,5.096449895065670646570e-07,1.158099674968019878705e-08,1.158099674968024836538e-08,9.382115091043140408925e-02,3.088355107403987088607e-16,0,nan,7.877260243431533535898e-01
854,9.362088327039948254527e-02,9.352132354718060980314e-02,5.062014539648528026140e-07,1.147893165455376462533e-08,1.147893165455381420366e-08,9.362088327039951257089e-02,3.207150249538797022244e-16,0,nan,7.881408314181865255410e-01
856,9.342147070470066538839e-02,9.332233475685573764746e-02,5.027888714207582433205e-07,1.137798902310329959995e-08,1.137798902310334917828e-08,9.342147070470068723506e-02,2.338506727713467207592e-16,0,nan,7.885540089289344519471e-01
858,9.322290773980822231604e-02,9.312419286341064306178e-02,4.994068948693375695361e-07,1.127815406848418062806e-08,1.127815406848423020639e-08,9.322290773980824599908e-02,2.540474415508609417756e-16,0,nan,7.889655664807078445521e-01
861,9.292664443537992924327e-02,9.282855614649042352848e-02,4.943905686496647644977e-07,1.113044674166754758476e-08,1.113044674166759716309e-08,9.292664443537995104928e-02,2.346583837887135177515e-16,0,nan,7.895798862117527601250e-01
863,9.273018183089744292946e-02,9.263250795363871248345e-02,4.910836193210439006535e-07,1.103331776560982642553e-08,1.103331776560987600386e-08,9.273018183089746074426e-02,1.921143320859595219385e-16,0,nan,7.899874353968990236229e-01
865,9.253455003418607771604e-02,9.243728794399767856316e-02,4.878060976732112258084e-07,1.093724647298111177168e-08,1.093724647298116135001e-08,9.253455003418609565958e-02,1.939118518218979750519e-16,0,nan,7.903933976533801834471e-01
867,9.233974377787804166395e-02,9.224289087233861206272e-02,4.845576770964554466937e-07,1.084221906699038706522e-08,1.084221906699043664355e-08,9.233974377787806360549e-02,2.376175259751149079929e-16,0,nan,7.907977822533353021097e-01
870,9.204907086866877252707e-02,9.195282690841900807843e-02,4.797389069455151415392e-07,1.070160557985143511362e-08,1.070160557985148469195e-08,9.204907086866880377242e-02,3.394423329149731292799e-16,0,nan,7.914014211528948982300e-01
872,9.185630570942643347010e-02,9.176046452310808454467e-02,4.765618384472647655800e-07,1.060912889597853918127e-08,1.060912889597858875960e-08,9.185630570942645933510e-02,2.815810833844910717082e-16,0,nan,7.918019017058905619096e-01
874,9.166434800206955946233e-02,9.156890706293142889738e-02,4.734127616282782119157e-07,1.051764943679908918225e-08,1.051764943679913876058e-08,9.166434800206959419069e-02,3.788643196004865327537e-16,0,nan,7.922008364918421645775e-01
876,9.147319267576541068632e-02,9.137814947816921828938e-02,4.702913688891789388708e-07,1.042715432051511554882e-08,1.042715432051516512715e-08,9.147319267576544023760e-02,3.230595172134757619023e-16,0,nan,7.925982344640084679456e-01
878,9.128283470210316052906e-02,9.118818676130330258545e-02,4.671973566779267380519e-07,1.033763085911709084774e-08,1.033763085911714042607e-08,9.128283470210318821010e-02,3.032447097705298845432e-16,0,nan,7.929941045066508911103e-01
881,9.099878188136426016008e-02,9.090472221202919311800e-02,4.626070226233452892669e-07,1.020514023282352577658e-08,1.020514023282357535491e-08,9.099878188136429586422e-02,3.923583596889349372556e-16,0,nan,7.935850639690764809055e-01
883,9.081039556442031812633e-02,9.071672503000265119777e-02,4.595801596957184860808e-07,1.011799164049992075845e-08,1.011799164049997033678e-08,9.081039556442035147232e-02,3.672045789499049997027e-16,0,nan,7.939771526097245277426e-01
885,9.062278932840599210419e-02,9.052950551558969216615e-02,4.565796458512600965947e-07,1.003177177367363982360e-08,1.003177177367368940193e-08,9.062278932840601741353e-02,2.792823378260902324636e-16,0,nan,7.943677438819143126424e-01
888,9.034283204321198745834e-02,9.025012383138206195632e-02,4.521276548105812562418e-07,9.904157446578103810932e-09,9.904157446578153389262e-09,9.034283204321201684022e-02,3.252264536084443220853e-16,0,nan,7.949508419792556349211e-01
890,9.015715490926569375407e-02,9.006482747251441656200e-02,4.491917701479231766384e-07,9.820207907379205148906e-09,9.820207907379254727236e-09,9.015715490926572901775e-02,3.911356308390658293953e-16,0,nan,7.953377272329625078751e-01
892,8.997224108036908085673e-02,8.988029207425969613343e-02,4.462812494006025520560e-07,9.737146361627196308484e-09,9.737146361627245886815e-09,8.997224108036911261030e-02,3.529263108863192224867e-16,0,nan,7.957231448697651258768e-01
894,8.978808585199135605670e-02,8.969651295131379764580e-02,4.433958192518421194751e-07,9.654961557111628816693e-09,9.654961557111678395024e-09,8.978808585199138686837e-02,3.431598991887748881836e-16,0,nan,7.961071032451668835154e-01
897,8.951326518919797137208e-02,8.942225212847389193005e-02,4.391141296863597868378e-07,9.533304033904865566035e-09,9.533304033904915144365e-09,8.951326518919800891936e-02,4.194604722163529535636e-16,0,nan,7.966803228151712753212e-01
899,8.933098613231248152911e-02,8.924034344682608976829e-02,4.362902532865907866005e-07,9.453262936920129959031e-09,9.453262936920179537361e-09,8.933098613231251202907e-02,3.414264600141976940965e-16,0,nan,7.970606691784467593364e-01
901,8.914944951169000153524e-02,8.905917494199033779267e-02,4.334905383036032878267e-07,9.374060487891654511745e-09,9.374060487891704090075e-09,8.914944951169003691411e-02,3.968490252570593473735e-16,0,nan,7.974395850299810557132e-01
904,8.887852674116757112355e-02,8.878880014878834381342e-02,4.293357053233475620953e-07,9.256806294389659054415e-09,9.256806294389708632745e-09,8.887852674116760203686e-02,3.478153337646878650647e-16,0,nan,7.980052942458891706277e-01
906,8.869882645642700180755e-02,8.860946241112407917306e-02,4.265952729480541237550e-07,9.179654747116808080548e-09,9.179654747116857658878e-09,8.869882645642703788437e-02,4.067339865784781789561e-16,0,nan,7.983806690149664211215e-01
908,8.851985290021073538025e-02,8.843084920598227871569e-02,4.238781137960061547708e-07,9.103305672195742122513e-09,9.103305672195791700843e-09,8.851985290021076483667e-02,3.327662304965874290519e-16,0,nan,7.987546412716838215820e-01
911,8.825274555275616772398e-02,8.816427830634455953263e-02,4.198454739176332180514e-07,8.990264862025226289865e-09,8.990264862025275868195e-09,8.825274555275620424805e-02,4.138575004873007582023e-16,0,nan,7.993129871356602572999e-01
913,8.807556961789880789482e-02,8.798745730968218770052e-02,4.171854260514779842689e-07,8.915878538365259520259e-09,8.915878538365309098589e-09,8.807556961789883553520e-02,3.138257209657059509769e-16,0,nan,7.996834873944919053158e-01
915,8.789910514432690280540e-02,8.781134563953930938229e-02,4.145478021092765940946e-07,8.842260319555902965083e-09,8.842260319555952543414e-09,8.789910514432694139622e-02,4.390354260551490625581e-16,0,nan,8.000526124143392631637e-01
918,8.763573306351124525548e-02,8.754849879854575966931e-02,4.106328960713128045942e-07,8.733252440446801846096e-09,8.733252440446851424427e-09,8.763573306351128377854e-02,4.395816306255712579429e-16,0,nan,8.006037381168222771084e-01
920,8.746102857866608348836e-02,8.737414185466427229976e-02,4.080503068316060167044e-07,8.661513212635008000041e-09,8.661513212635057578371e-09,8.746102857866613023780e-02,5.345174094632437139130e-16,0,nan,8.009694584377679534904e-01
922,8.728702071302038567602e-02,8.720047945433095915035e-02,4.054893291381827507769e-07,8.590509427698723056650e-09,8.590509427698772634980e-09,8.728702071302043506143e-02,5.657818144473339962901e-16,0,nan,8.013338300904455000460e-01
925,8.702730597460915651364e-02,8.694127905811867285113e-02,4.016878915429915141470e-07,8.485362982843530707821e-09,8.485362982843580286151e-09,8.702730597460920689516e-02,5.789162279409743688701e-16,0,nan,8.018778751327001376599e-01
927,8.685502150938657905943e-02,8.676933494096492061054e-02,3.991799619194270224305e-07,8.416158570683705487212e-09,8.416158570683755065542e-09,8.685502150938662239364e-02,4.989257365717971511340e-16,0,nan,8.022389076571025391628e-01
929,8.668341923172073748560e-02,8.659807099279769049271e-02,3.966928665269859329948e-07,8.347658548875345796581e-09,8.347658548875395374911e-09,8.668341923172077939002e-02,4.834190245143250895638e-16,0,nan,8.025986174037400060167e-01
932,8.642728606644221878152e-02,8.634244157178924683471e-02,3.930008160788139863564e-07,8.246210492434017213974e-09,8.246210492434066792304e-09,8.642728606644227219203e-02,6.179820280484919087063e-16,0,nan,8.031357177157301040975e-01
934,8.625737160921727320062e-02,8.617286046706255919769e-02,3.905648675612404834621e-07,8.179434134712323957006e-09,8.179434134712373535336e-09,8.625737160921731769357e-02,5.158161653121765971067e-16,0,nan,8.034921522314093727895e-01
937,8.600375147664664210456e-02,8.591973668661050111961e-02,3.869485492677331724870e-07,8.080532397547446083579e-09,8.080532397547495661910e-09,8.600375147664669387522e-02,6.019580872613510145562e-16,0,nan,8.040243733243906424854e-01
939,8.583550002374720766518e-02,8.575181370644766043476e-02,3.845624395700384414108e-07,8.015427898603208301159e-09,8.015427898603257879490e-09,8.583550002374725427910e-02,5.430610544635080742997e-16,0,nan,8.043775772549952492196e-01
941,8.566790693303047432572e-02,8.558454716325762656748e-02,3.821959081393915061874e-07,7.950978045134075463701e-09,7.950978045134125042031e-09,8.566790693303051641987e-02,4.913642792703704279947e-16,0,nan,8.047295012708117797461e-01
944,8.541774328527987347748e-02,8.533486975986824540907e-02,3.786823825617795839085e-07,7.855513504217104597336e-09,7.855513504217154175666e-09,8.541774328527992040310e-02,5.493662495995132864439e-16,0,nan,8.052550026720007203171e-01
946,8.525177926791396854078e-02,8.516922754244396487344e-02,3.763639254523161005961e-07,7.792666003433733831872e-09,7.792666003433783410202e-09,8.525177926791401159038e-02,5.049701352972820162780e-16,0,nan,8.056037572536434507179e-01
949,8.500404139476448739376e-02,8.492196886142777678685e-02,3.729215939047247873430e-07,7.699569009168059032752e-09,7.699569009168108611082e-09,8.500404139476453557978e-02,5.668672866931530528385e-16,0,nan,8.061245366918407398503e-01
951,8.483968277811033964486e-02,8.475792738880796872714e-02,3.706499965495954809983e-07,7.638276275218197597875e-09,7.638276275218247176205e-09,8.483968277811039058203e-02,6.003932552329978660126e-16,0,nan,8.064701645764362392837e-01
954,8.459433551526973626977e-02,8.451305240172526933584e-02,3.672770648885732087982e-07,7.547476691177809740490e-09,7.547476691177859318820e-09,8.459433551526978982936e-02,6.331344409120169658886e-16,0,nan,8.069862855804181337696e-01
956,8.443155908364333162019e-02,8.435058854769987568556e-02,3.650511493578892641310e-07,7.487692779315796480413e-09,7.487692779315846058743e-09,8.443155908364337624189e-02,5.284954600583816918019e-16,0,nan,8.073288287399022954355e-01
958,8.426940912589613030814e-02,8.418874936555147125983e-02,3.628431846978526867775e-07,7.428499887043930211427e-09,7.428499887043979789757e-09,8.426940912589617092507e-02,4.819889483983167228418e-16,0,nan,8.076701495933331527151e-01
961,8.402735092764923585662e-02,8.394715398218388635598e-02,3.595645011420814824232e-07,7.340803424142945075095e-09,7.340803424142994653425e-09,8.402735092764928215205e-02,5.509567093813674164060e-16,0,nan,8.081798533616536377167e-01
963,8.386675139980676041418e-02,8.378686078518798874271e-02,3.574006283219250011578e-07,7.283057666329784705006e-09,7.283057666329834283336e-09,8.386675139980680905420e-02,5.799678555719398856895e-16,0,nan,8.085181469974962397925e-01
966,8.362700214947532684207e-02,8.354756774629124027598e-02,3.541872553879024922140e-07,7.197499951720162073772e-09,7.197499951720211652102e-09,8.362700214947537731845e-02,6.035895834524414144594e-16,0,nan,8.090233402179840655160e-01
968,8.346793088833681650840e-02,8.338879845568598903061e-02,3.520663792691417878774e-07,7.141159064950609277810e-09,7.141159064950658856140e-09,8.346793088833685627151e-02,4.763879283062718881516e-16,0,nan,8.093586468403346156301e-01
971,8.323045765854826527619e-02,8.315177495903799953503e-02,3.489166988082487983452e-07,7.057677788517333085115e-09,7.057677788517382663445e-09,8.323045765854831358417e-02,5.804123202829188145627e-16,0,nan,8.098593892845425950958e-01
973,8.307289292179542705696e-02,8.299450791494690504724e-02,3.468377567316918375095e-07,7.002700942859086535604e-09,7.002700942859136113935e-09,8.307289292179547315588e-02,5.549213407647354058599e-16,0,nan,8.101917483883855211147e-01
976,8.283766340898694735539e-02,8.275972177918235195282e-02,3.437501984677090857586e-07,6.921235902797564415733e-09,6.921235902797613994064e-09,8.283766340898700790809e-02,7.309801947738919184648e-16,0,nan,8.106880987759355778883e-01
978,8.268158386523206948571e-02,8.260393573071884987247e-02,3.417121591351861432326e-07,6.867583646487582700338e-09,6.867583646487632278669e-09,8.268158386523213499862e-02,7.923519750083669106723e-16,0,nan,8.110175491626949453795e-01
981,8.244856637493527817817e-02,8.237135538069711993003e-02,3.386851990200732380637e-07,6.788076668146513976198e-09,6.788076668146563554528e-09,8.244856637493534081118e-02,7.596615320992730041537e-16,0,nan,8.115095651842948725895e-01
983,8.229395109405050756646e-02,8.221702947634842995051e-02,3.366870614199529327098e-07,6.735710874667678429816e-09,6.735710874667728008147e-09,8.229395109405056696041e-02,7.217292337026386806306e-16,0,nan,8.118361449769764871288e-01
986,8.206311452659090233119e-02,8.198662392893357742096e-02,3.337192200538498899315e-07,6.658105732890478896321e-09,6.658105732890528474651e-09,8.206311452659095969226e-02,6.989872553456946485706e-16,0,nan,8.123238833168333019501e-01
988,8.190994297030949888860e-02,8.183373770721476259116e-02,3.317600124284226371425e-07,6.606989550324234323738e-09,6.606989550324283902068e-09,8.190994297030955065248e-02,6.319608535360353508276e-16,0,nan,8.126476299747715811394e-01
991,8.168125680690731249545e-02,8.160547655745434281194e-02,3.288498535410700983555e-07,6.531231895122270616970e-09,6.531231895122320195300e-09,8.168125680690736514024e-02,6.445149572343183451646e-16,0,nan,8.131311463324275692682e-01
993,8.152950881968808183320e-02,8.145400993782384024833e-02,3.269286323939737557959e-07,6.481329697669012610527e-09,6.481329697669062188857e-09,8.152950881968812534359e-02,5.336765677171822806410e-16,0,nan,8.134520966656527352296e-01
996,8.130294310894727038974e-02,8.122786334551317100061e-02,3.240747613848732028968e-07,6.407366983068476693799e-09,6.407366983068526272129e-09,8.130294310894730925161e-02,4.779884975129588961784e-16,0,nan,8.139314457772542520022e-01
998,8.115259890909351514487e-02,8.107779661954120364875e-02,3.221906105268213498715e-07,6.358644324633028335753e-09,6.358644324633077914083e-09,8.115259890909354330703e-02,3.470271046015172247274e-16,0,nan,8.142496359604871883006e-01
1001,8.092812425386632091406e-02,8.085373529616098065009e-02,3.193916730615967859920e-07,6.286425740545576646487e-09,6.286425740545626224818e-09,8.092812425386635144113e-02,3.772120965424025589926e-16,0,nan,8.147248716195045839267e-01
1004,8.070489034709125986122e-02,8.063091130038495257804e-02,3.166250618859586007582e-07,6.215229943540006015712e-09,6.215229943540055594043e-09,8.070489034709128262947e-02,2.821172982736874829214e-16,0,nan,8.151976646432598596660e-01
1006,8.055675196950617955594e-02,8.048304431495754973636e-02,3.147983833532892431835e-07,6.168325717265522153969e-09,6.168325717265571732299e-09,8.055675196950619851592e-02,2.353618415315122941103e-16,0,nan,8.155115122832117358445e-01
1009,8.033556320389810545546e-02,8.026225984241526500984e-02,3.120846191901396139912e-07,6.098796203447457221639e-09,6.098796203447506799969e-09,8.033556320389813292643e-02,3.419528220101964884391e-16,0,nan,8.159802760133717236253e-01
1011,8.018877886957817557878e-02,8.011574318926972804178e-02,3.102927501667665129120e-07,6.052987163763615131156e-09,6.052987163763664709486e-09,8.018877886957820601776e-02,3.795914643124512064361e-16,0,nan,8.162914546812090753510e-01
1014,7.996960723013611660459e-02,7.989697032724979441909e-02,3.076305771839344163937e-07,5.985077337795598392102e-09,5.985077337795647970432e-09,7.996960723013615367753e-02,4.635878469271193649676e-16,0,nan,8.167562405534967530439e-01
1017,7.975163263179096961863e-02,7.967939124507217307780e-02,3.049987709863290903478e-07,5.918117590759585562257e-09,5.918117590759635140587e-09,7.975163263179100322213e-02,4.213517639020396401005e-16,0,nan,8.172186640365321986168e-01
1019,7.960697641502879895459e-02,7.953499691149677752744e-02,3.032608904428775521391e-07,5.873997710809843779544e-09,5.873997710809893357874e-09,7.960697641502883764028e-02,4.859585241036112675088e-16,0,nan,8.175256428250257965734e-01
1022,7.939097517459363373415e-02,7.931938583045120005899e-02,3.006787397390964705141e-07,5.808586223861088440536e-09,5.808586223861138018866e-09,7.939097517459366220801e-02,3.586536063108169865445e-16,0,nan,8.179841689404957230073e-01
1024,7.924762558217467167676e-02,7.917629458235819761569e-02,2.989735713757942892266e-07,5.765484134469255865371e-09,5.765484134469305443701e-09,7.924762558217469294745e-02,2.684079329215188995328e-16,0,nan,8.182885659599836750372e-01
1027,7.903357098644829548117e-02,7.896262488563313142187e-02,2.964399105782318307035e-07,5.701578132062634204299e-09,5.701578132062683782630e-09,7.903357098644832322320e-02,3.510156853880447312402e-16,0,nan,8.187432439135400257359e-01
1030,7.882067175554408056115e-02,7.875010744286335684361e-02,2.939347978815032551881e-07,5.638555461338030492775e-09,5.638555461338080071105e-09,7.882067175554410585694e-02,3.209283982665773755442e-16,0,nan,8.191956362445427267615e-01
1032,7.867937618697114221522e-02,7.860906468799859492247e-02,2.922803845259778625484e-07,5.597023857814895850412e-09,5.597023857814945428742e-09,7.867937618697115860700e-02,2.083364458344498500336e-16,0,nan,8.194959698629019405423e-01
1035,7.846838185457555292501e-02,7.839844703310432094678e-02,2.898219643231856928198e-07,5.535441065357611976052e-09,5.535441065357661554382e-09,7.846838185457556524426e-02,1.569963199661443920334e-16,0,nan,8.199445910512310649863e-01
1038,7.825851819868108460998e-02,7.818895703209029213188e-02,2.873910379220501767148e-07,5.474703250458709785614e-09,5.474703250458759363944e-09,7.825851819868109848777e-02,1.773326166562701542642e-16,0,nan,8.203909722099754444789e-01
1040,7.811923276211993338869e-02,7.804991903550918819210e-02,2.857855051194973841498e-07,5.434673940885312627620e-09,5.434673940885362205950e-09,7.811923276211994561984e-02,1.565703518312457151804e-16,0,nan,8.206873234837566359720e-01
1043,7.791123344494151059525e-02,7.784228840703814877866e-02,2.833995531616724626163e-07,5.375313710323589710777e-09,5.375313710323639289107e-09,7.791123344494153223864e-02,2.777954463208039683895e-16,0,nan,8.211300084757415131262e-01
1046,7.770434081507625323493e-02,7.763576152839618549351e-02,2.810400870860937418971e-07,5.316762032639123701978e-09,5.316762032639173280308e-09,7.770434081507627418713e-02,2.696401097223799492091e-16,0,nan,8.215704978255196932503e-01
1048,7.756702286165863269307e-02,7.749868579259237832968e-02,2.794816428430801060084e-07,5.278170255654018507335e-09,5.278170255654068085665e-09,7.756702286165864941689e-02,2.156047492040007528944e-16,0,nan,8.218629456679057473240e-01
1051,7.736195515524227350745e-02,7.729397901061448028504e-02,2.771655084636792763644e-07,5.220936990919929866086e-09,5.220936990919979444417e-09,7.736195515524228680926e-02,1.719424667717974653435e-16,0,nan,8.222998118507927596630e-01
1054,7.715797082149088159664e-02,7.709035274597571263389e-02,2.748748960638994656884e-07,5.164477673661498748309e-09,5.164477673661548326639e-09,7.715797082149089388200e-02,1.592235479520220319889e-16,0,nan,8.227345256128236423228e-01
1056,7.702257890159004694031e-02,7.695519796738871376451e-02,2.733618266469551856126e-07,5.127261902584454600358e-09,5.127261902584504178688e-09,7.702257890159005327611e-02,8.225907955584398404591e-17,0,nan,8.230231468639719866589e-01
1059,7.682038118042647245609e-02,7.675335362308158271283e-02,2.711129746769847046574e-07,5.072064771782435985272e-09,5.072064771782485563602e-09,7.682038118042648139398e-02,1.163479212428682321975e-16,0,nan,8.234543085475741185379e-01
1062,7.661924416825771633199e-02,7.655256721174735767832e-02,2.688887225744064364869e-07,5.017608699198425833520e-09,5.017608699198475411850e-09,7.661924416825773021656e-02,1.812151010117203659813e-16,0,nan,8.238833599036652235548e-01
1064,7.648573798959797109820e-02,7.641929323909306404072e-02,2.674193885514912796433e-07,4.981710458649658661572e-09,4.981710458649708239902e-09,7.648573798959799710550e-02,3.400280927672164294928e-16,0,nan,8.241682293983030370508e-01
1067,7.628635034511958845638e-02,7.622025163306411776887e-02,2.652353934905707242228e-07,4.928463124562939002478e-09,4.928463124562988580808e-09,7.628635034511960942891e-02,2.749185887008184352575e-16,0,nan,8.245937979151477516758e-01
1070,7.608800137436352861720e-02,7.602224600130340348425e-02,2.630751158765945351962e-07,4.875925578977642606472e-09,4.875925578977692184802e-09,7.608800137436355108051e-02,2.952280695435988191992e-16,0,nan,8.250172971063647688636e-01
1073,7.589068297166451371183e-02,7.582526826617634607697e-02,2.609382346273623057557e-07,4.824086494626819203338e-09,4.824086494626868781668e-09,7.589068297166453957005e-02,3.407298603892393250416e-16,0,nan,8.254387420734828253316e-01
1075,7.575970594302826321975e-02,7.569451687880837664757e-02,2.595264889069675621697e-07,4.789909640743023479332e-09,4.789909640743073057663e-09,7.575970594302829625404e-02,4.360403004700106946449e-16,0,nan,8.257185715403547307729e-01
1078,7.556408736938298453811e-02,7.549923458166937773051e-02,2.574279021674281105959e-07,4.739210056172178281379e-09,4.739210056172227859709e-09,7.556408736938301848719e-02,4.492753331354043741141e-16,0,nan,8.261366259618755222491e-01
1081,7.536947815740739631263e-02,7.530495904776504656475e-02,2.553518807400799910297e-07,4.689179743341674654643e-09,4.689179743341724232973e-09,7.536947815740744053452e-02,5.867348055388693031517e-16,0,nan,8.265526657175126577868e-01
1084,7.517587050490355526922e-02,7.511168250162390813696e-02,2.532981221430349601087e-07,4.639808124941589424046e-09,4.639808124941639002376e-09,7.517587050490359814941e-02,5.703983955730142938465e-16,0,nan,8.269667053794074386853e-01
1087,7.498325668995992066002e-02,7.491939724771784492319e-02,2.512663287470135948687e-07,4.591084818231473300370e-09,4.591084818231522878701e-09,7.498325668995995469719e-02,4.539302966421340508087e-16,0,nan,8.273787593793624542383e-01
1089,7.485539583459346890670e-02,7.479175403184944170842e-02,2.499238578867075121693e-07,4.558957745990288159826e-09,4.558957745990337738156e-09,7.485539583459350413650e-02,4.706380074463495368163e-16,0,nan,8.276523659644778330982e-01
1092,7.466442147058213740785e-02,7.460110404438217990286e-02,2.479280246543775801414e-07,4.511292401577213756544e-09,4.511292401577263334874e-09,7.466442147058217369474e-02,4.859997673011004747984e-16,0,nan,8.280611422227032359820e-01
1095,7.447442073708873677695e-02,7.441142521082662331100e-02,2.459533859860872522590e-07,4.464248602044580516012e-09,4.464248602044630094342e-09,7.447442073708877647231e-02,5.330065228739264473850e-16,0,nan,8.284679706304378340488e-01
1098,7.428538619788530028565e-02,7.422271012012508772937e-02,2.439996612849993995834e-07,4.417816643883204056957e-09,4.417816643883253635287e-09,7.428538619788533824628e-02,5.110107183535021968691e-16,0,nan,8.288728651191459556439e-01
1100,7.415989630839929513950e-02,7.409743184668327042885e-02,2.427086604703653933747e-07,4.387197205056080966280e-09,4.387197205056130544611e-09,7.415989630839932969167e-02,4.659144592207857534495e-16,0,nan,8.291417271984528014313e-01
1103,7.397245577298500185393e-02,7.391030672911350074550e-02,2.407891808712593527951e-07,4.341763896421961349690e-09,4.341763896422010928020e-09,7.397245577298504528977e-02,5.871895029212132662032e-16,0,nan,8.295434290879432849466e-01
1106,7.378596196896548831123e-02,7.372412595707598936823e-02,2.388898884954602852381e-07,4.296917405303906358388e-09,4.296917405303955936718e-09,7.378596196896554624829e-02,7.852042861020437640109e-16,0,nan,8.299432335645945936161e-01
1109,7.360040773269617420116e-02,7.353888239094956424946e-02,2.370105186521871020161e-07,4.252648657101714987980e-09,4.252648657101764566310e-09,7.360040773269623555345e-02,8.335862847165770338587e-16,0,nan,8.303411540810241867820e-01
1112,7.341578597269486639032e-02,7.335456896297368190041e-02,2.351508108044477878640e-07,4.208948740558050232741e-09,4.208948740558099811071e-09,7.341578597269492917240e-02,8.551578004468805311550e-16,0,nan,8.307372039628377158142e-01
1115,7.323208966873472058889e-02,7.317117867634581607206e-02,2.333105084931875033710e-07,4.165808904406045551761e-09,4.165808904406095130092e-09,7.323208966873478250361e-02,8.454588772841449213596e-16,0,nan,8.311313964101258174142e-01
1118,7.304931187095080324934e-02,7.298870460433258544608e-02,2.314893592630171709514e-07,4.123220554094121102099e-09,4.123220554094170680429e-09,7.304931187095087324136e-02,9.581476499212677478639e-16,0,nan,8.315237444989372600892e-01
1120,7.292796688641746405413e-02,7.286756084184888015987e-02,2.302857774891096636537e-07,4.095130526939496773538e-09,4.095130526939546351868e-09,7.292796688641752917402e-02,8.929344360625370182036e-16,0,nan,8.317842916496532313926e-01
1123,7.274670467643991333961e-02,7.268659858899466363891e-02,2.284959996931082274319e-07,4.053442636228681440754e-09,4.053442636228731019084e-09,7.274670467643996286055e-02,6.807309616089519139326e-16,0,nan,8.321735945332538640033e-01
1126,7.256634277700640955899e-02,7.250653441540856614100e-02,2.267247207889491494239e-07,4.012284054613715243942e-09,4.012284054613764822273e-09,7.256634277700645448562e-02,6.191110892886784559533e-16,0,nan,8.325610873324070064505e-01
1129,7.238687448881639396880e-02,7.232736164388485489152e-02,2.249717023904448999628e-07,3.971646735340419611282e-09,3.971646735340469189612e-09,7.238687448881643037089e-02,5.028824382633737299240e-16,0,nan,8.329467826806254016222e-01
1132,7.220829317893558141339e-02,7.214907366331108073965e-02,2.232367097882869329966e-07,3.931522774050319028795e-09,3.931522774050368607126e-09,7.220829317893561968573e-02,5.300268847775922004414e-16,0,nan,8.333306930939899530883e-01
1135,7.203059227997561653201e-02,7.197166392785173116842e-02,2.215195118840512816946e-07,3.891904405907409287907e-09,3.891904405907458866238e-09,7.203059227997563923249e-02,3.151505807168815688331e-16,0,nan,8.337128309725142645504e-01
1138,7.185376528928570649679e-02,7.179512595614392922450e-02,2.198198811255540989963e-07,3.852784002789960457169e-09,3.852784002790010035500e-09,7.185376528928572594467e-02,2.706591142532464016879e-16,0,nan,8.340932086014822032568e-01
1141,7.167780576815639681509e-02,7.161945333050499795657e-02,2.181375934435264158002e-07,3.814154070545805081873e-09,3.814154070545854660203e-09,7.167780576815640766389e-02,1.513550515695720041548e-16,0,nan,8.344718381527766097139e-01
1144,7.150270734103489345124e-02,7.144463969615170995109e-02,2.164724281895781319592e-07,3.776007246309435523094e-09,3.776007246309485101424e-09,7.150270734103490698344e-02,1.892543495002554621979e-16,0,nan,8.348487316861808695467e-01
1147,7.132846369475207004562e-02,7.127067876043099992067e-02,2.148241680754215784208e-07,3.738336295879440802396e-09,3.738336295879490380726e-09,7.132846369475207672024e-02,9.357582202986611369462e-17,0,nan,8.352239011506698227187e-01
1149,7.121277305244357036518e-02,7.115517544506762270817e-02,2.137346139366354435324e-07,3.713483187976303532810e-09,3.713483187976353111140e-09,7.121277305244358130884e-02,1.536756007305917088607e-16,0,nan,8.354730621620347115887e-01
1152,7.103994017865511434451e-02,7.098262185641231181155e-02,2.121140551306325244181e-07,3.676589625912164172368e-09,3.676589625912213750698e-09,7.103994017865511580818e-02,2.060352147220994937798e-17,0,nan,8.358453844346559785845e-01
1155,7.086794554981654115089e-02,7.081090448399905701304e-02,2.105098380071136550036e-07,3.640153256158793011285e-09,3.640153256158842589615e-09,7.086794554981654270265e-02,2.189656194109743463868e-17,0,nan,8.362160139701535121397e-01
1158,7.069678307506578607278e-02,7.064001725658365649085e-02,2.089217570977825836159e-07,3.604167294780161051793e-09,3.604167294780210630123e-09,7.069678307506579341147e-02,1.038051964432248452710e-16,0,nan,8.365849623219290772703e-01
1161,7.052644672246358159562e-02,7.046995416160800607130e-02,2.073496100266527974239e-07,3.568625075019941721773e-09,3.568625075019991300103e-09,7.052644672246357373515e-02,1.114541582032694190173e-16,0,nan,8.369522409383541040862e-01
1164,7.035693051828204036546e-02,7.030070924449205449491e-02,2.057931974558862205584e-07,3.533520044993437616083e-09,3.533520044993487194413e-09,7.035693051828202881871e-02,1.641167835480007823212e-16,0,nan,8.373178611639565984944e-01
1167,7.018822854630371588236e-02,7.013227660793629192337e-02,2.042523230327161171205e-07,3.498845765430576137647e-09,3.498845765430625715978e-09,7.018822854630369451002e-02,3.045002811407473855717e-16,0,nan,8.376818342406012111545e-01
1170,7.002033494713057193426e-02,6.996465041123395289802e-02,2.027267933374239967724e-07,3.464595907468640824261e-09,3.464595907468690402591e-09,7.002033494713056186473e-02,1.438086190899001457338e-16,0,nan,8.380441713086434520064e-01
1173,6.985324391750311057159e-02,6.979782486959347498345e-02,2.012164178323534214833e-07,3.430764250493608104051e-09,3.430764250493657682382e-09,6.985324391750308492343e-02,3.671720338879433339553e-16,0,nan,8.384048834080787843278e-01
1176,6.968694970962899248867e-02,6.963179425347024165127e-02,1.997210088119303071109e-07,3.397344680028802790857e-09,3.397344680028852369187e-09,6.968694970962896508546e-02,3.932330231665269389505e-16,0,nan,8.387639814796623675963e-01
1179,6.952144663052156614569e-02,6.946655288790831717094e-02,1.982403813536751690000e-07,3.364331185669837793842e-09,3.364331185669887372172e-09,6.952144663052154882556e-02,2.491336205574869233103e-16,0,nan,8.391214763660281502093e-01
1182,6.935672904134769500839e-02,6.930209515189131308510e-02,1.967743532701790165676e-07,3.331717859064624192791e-09,3.331717859064673771121e-09,6.935672904134767814227e-02,2.431792888570729652670e-16,0,nan,8.394773788127854530824e-01
1185,6.919279135678484127236e-02,6.913841547770255280270e-02,1.953227450620244584626e-07,3.299498891937383894722e-09,3.299498891937433473052e-09,6.919279135678483669839e-02,6.610483296718034969795e-17,0,nan,8.398316994695988911210e-01
1188,6.902962804438744770508e-02,6.897550835029443716540e-02,1.938853798716316404864e-07,3.267668574155640309270e-09,3.267668574155689887601e-09,6.902962804438743733062e-02,1.502899527620181394172e-16,0,nan,8.401844488912616158976e-01
1191,6.886723362396210412761e-02,6.881336830666651138699e-02,1.924620834380055761334e-07,3.236221291839080749977e-09,3.236221291839130328307e-09,6.886723362396209936390e-02,6.917242126160660351167e-17,0,nan,8.405356375387441081608e-01
1194,6.870560266695177609186e-02,6.865198993525266357718e-02,1.910526840523701325092e-07,3.205151525509366730570e-09,3.205151525509416308900e-09,6.870560266695176754700e-02,1.243693096372702029313e-16,0,nan,8.408852757802399509497e-01
1198,6.849127304681035255385e-02,6.843799433858822889309e-02,1.891948104131796991266e-07,3.164303050804221643927e-09,3.164303050804271222257e-09,6.849127304681034082414e-02,1.712584936997868711827e-16,0,nan,8.413490661082463733774e-01
1201,6.833140267890513985805e-02,6.827837244177241415866e-02,1.878171837288940267168e-07,3.134093207274311544582e-09,3.134093207274361122913e-09,6.833140267890513293270e-02,1.013493226429714439452e-16,0,nan,8.416951265430133512528e-01
1204,6.817227804442159422305e-02,6.811949454239037138326e-02,1.864528996104293580809e-07,3.104243140308884256885e-09,3.104243140308933835215e-09,6.817227804442158058920e-02,1.999910038230100183027e-16,0,nan,8.420396704754403993123e-01
1207,6.801389393165245544903e-02,6.796135544488235424865e-02,1.851017969166321777428e-07,3.074747719079318477342e-09,3.074747719079368055672e-09,6.801389393165244146960e-02,2.055378828263087726305e-16,0,nan,8.423827078833638389434e-01
1210,6.785624517738554628554e-02,6.780395000199625210602e-02,1.837637168360848208908e-07,3.045601897942642003141e-09,3.045601897942691581472e-09,6.785624517738552661405e-02,2.898995238479507873023e-16,0,nan,8.427242486571623419044e-01
1213,6.769932666634057016886e-02,6.764727311422702449306e-02,1.824385028479033822680e-07,3.016800714828630106968e-09,3.016800714828679685298e-09,6.769932666634054185085e-02,4.182907997323584992659e-16,0,nan,8.430643026007111079790e-01
1216,6.754313333061380542066e-02,6.749131972926394884560e-02,1.811260006832878750678e-07,2.988339289661196959657e-09,2.988339289661246537987e-09,6.754313333061376346881e-02,6.211119582839431675170e-16,0,nan,8.434028794323266778354e-01
1219,6.738766014913045998558e-02,6.733608484144545935912e-02,1.798260582878076404182e-07,2.960212822813252065245e-09,2.960212822813301643575e-09,6.738766014913042110338e-02,5.769928845238758983801e-16,0,nan,8.437399887856970386816e-01
1222,6.723290214710471446313e-02,6.718156349122171577815e-02,1.785385257844084082198e-07,2.932416593594262440203e-09,2.932416593594312018533e-09,6.723290214710466332945e-02,7.605455562213840609394e-16,0,nan,8.440756402108050083025e-01
1225,6.707885439550703710054e-02,6.702775076462438863523e-02,1.772632554371222782316e-07,2.904945958769700693653e-09,2.904945958769750271983e-09,6.707885439550698365615e-02,7.967397672721300826217e-16,0,nan,8.444098431748299946292e-01
1229,6.687455379269299782230e-02,6.682376102360620961917e-02,1.755817180310246702676e-07,2.868817042635231814517e-09,2.868817042635281392847e-09,6.687455379269295572137e-02,6.295507517080121328695e-16,0,nan,8.448532101749568057466e-01
1232,6.672214437675302867170e-02,6.667158289440315577234e-02,1.743344966143765932041e-07,2.842088495339077805619e-09,2.842088495339127383950e-09,6.672214437675299056199e-02,5.711702871489766133836e-16,0,nan,8.451840697548410856347e-01
1235,6.657042910491539622342e-02,6.652009733147265513331e-02,1.730990599119603695196e-07,2.815670606011065345251e-09,2.815670606011114923581e-09,6.657042910491536429366e-02,4.796386985785631153117e-16,0,nan,8.455135118443220579028e-01
1238,6.641940324045060572988e-02,6.636929961241612441203e-02,1.718752690630330722718e-07,2.789559050696892413474e-09,2.789559050696941991804e-09,6.641940324045057167916e-02,5.126623067713048984886e-16,0,nan,8.458415455619814931265e-01
1241,6.626906208966623634815e-02,6.621918505770961471679e-02,1.706629871656895094703e-07,2.763749575511200395376e-09,2.763749575511249973706e-09,6.626906208966619825877e-02,5.747686231109482179761e-16,0,nan,8.461681799482450217387e-01
1244,6.611940100141892873165e-02,6.606974903021799183644e-02,1.694620792447001351090e-07,2.738237995342627771166e-09,2.738237995342677349496e-09,6.611940100141889749985e-02,4.723545337395046793652e-16,0,nan,8.464934239662184924102e-01
1248,6.592090279850965073294e-02,6.587154854395342595819e-02,1.678783317895615732098e-07,2.704678840085506536074e-09,2.704678840085556114404e-09,6.592090279850963146802e-02,2.922429234811292142668e-16,0,nan,8.469249352103934265707e-01
1251,6.577281067048688922849e-02,6.572367794786053429856e-02,1.667034488305483739654e-07,2.679846449735023394568e-09,2.679846449735072972898e-09,6.577281067048687177961e-02,2.652901485517347543532e-16,0,nan,8.472469694640506798810e-01
1254,6.562538340235668510303e-02,6.557647072190252168777e-02,1.655395034445146979727e-07,2.655298484645416754723e-09,2.655298484645466333053e-09,6.562538340235666375102e-02,3.253620082259151280843e-16,0,nan,8.475676426785378258589e-01
1257,6.547861652187522696345e-02,6.542992240717411533968e-02,1.643863686479427586667e-07,2.631031043405139438110e-09,2.631031043405189016441e-09,6.547861652187519428153e-02,4.991235455614963971179e-16,0,nan,8.478869634913111524182e-01
1260,6.533250559685441216651e-02,6.528402858467673153253e-02,1.632439192223255695446e-07,2.607040286909235160459e-09,2.607040286909284738789e-09,6.533250559685437520199e-02,5.657906042403099224223e-16,0,nan,8.482049404667874979843e-01
1264,6.513870381885682181444e-02,6.509051402309694311921e-02,1.617370618304864711541e-07,2.575476488983153528834e-09,2.575476488983203107164e-09,6.513870381885678936292e-02,4.981911578322267577197e-16,0,nan,8.486268340213253576340e-01
1267,6.499410644195324771033e-02,6.494613038498446566660e-02,1.606190676779814574848e-07,2.552116741911880873714e-09,2.552116741911930452044e-09,6.499410644195322061205e-02,4.169343888551075771197e-16,0,nan,8.489417082779852146649e-01
1270,6.485015053013706842755e-02,6.480238679164369852703e-02,1.595113538859933427539e-07,2.529021318162274943792e-09,2.529021318162324522123e-09,6.485015053013704338248e-02,3.861991063964647730731e-16,0,nan,8.492552667277290371663e-01
1273,6.470683181969714981019e-02,6.465927899192980277121e-02,1.584138025611030958611e-07,2.506186635804741693087e-09,2.506186635804791271418e-09,6.470683181969713827021e-02,1.783424802121087827288e-16,0,nan,8.495675176272548992482e-01
1277,6.451672410914630062528e-02,6.446945032730790059450e-02,1.569660083379284352162e-07,2.476139905086951426609e-09,2.476139905087001004939e-09,6.451672410914628432159e-02,2.527048667438380115344e-16,0,nan,8.499818323346097054781e-01
1280,6.437487583201159657698e-02,6.432780972424362309070e-02,1.558917200059768891684e-07,2.453900005146738821941e-09,2.453900005146788400271e-09,6.437487583201158610765e-02,1.626306395585634274502e-16,0,nan,8.502910640065498630536e-01
1283,6.423365081408767551796e-02,6.418679101353655380713e-02,1.548272127089801941815e-07,2.431909309326510233768e-09,2.431909309326559812098e-09,6.423365081408766264306e-02,2.004385650681660191184e-16,0,nan,8.505990151560180794962e-01
1287,6.404631321780797359455e-02,6.399972638801335045322e-02,1.534228928460721648311e-07,2.402970259762199740067e-09,2.402970259762249318397e-09,6.404631321780795491917e-02,2.915918416342216479815e-16,0,nan,8.510076385179414782929e-01
1290,6.390652657671849756760e-02,6.386014291117113328422e-02,1.523807786569947163471e-07,2.381548124949850883623e-09,2.381548124949900461953e-09,6.390652657671848068792e-02,2.641306526434353271139e-16,0,nan,8.513126326336854563892e-01
1293,6.376734965680860844905e-02,6.372116782807550616763e-02,1.513480811221687703437e-07,2.360364248330118542962e-09,2.360364248330168121293e-09,6.376734965680859303305e-02,2.417538085398890790154e-16,0,nan,8.516163725138164290762e-01
1296,6.362877847328370084501e-02,6.358279716547995952247e-02,1.503246941190609418944e-07,2.339415456235202384464e-09,2.339415456235251962794e-09,6.362877847328368792945e-02,2.029829691788995748155e-16,0,nan,8.519188659037177708449e-01
1300,6.344495232943303530959e-02,6.339923635566141468800e-02,1.489744804209655823052e-07,2.311844027184447789315e-09,2.311844027184497367645e-09,6.344495232943302214331e-02,2.075228942368173004260e-16,0,nan,8.523202647066012466073e-01
1303,6.330777922846855809702e-02,6.326226074943608335133e-02,1.479724132946186572842e-07,2.291431698471444773649e-09,2.291431698471494351979e-09,6.330777922846855132076e-02,1.070368232880173344589e-16,0,nan,8.526198793834165851036e-01
1306,6.317119882957838994386e-02,6.312587656699730764842e-02,1.469793131743415822112e-07,2.271244226023688872434e-09,2.271244226023738450764e-09,6.317119882957839309482e-02,4.987973352043835039420e-17,0,nan,8.529182729312671529536e-01
1310,6.299000698460077707352e-02,6.294494437453082569256e-02,1.456689555759815021973e-07,2.244672251689265418658e-09,2.244672251689314996988e-09,6.299000698460078557096e-02,1.349013110751442719754e-16,0,nan,8.533142443701159388851e-01
1313,6.285479469181594336380e-02,6.280992535816287691830e-02,1.446963915872825270174e-07,2.224997985870036073203e-09,2.224997985870085651533e-09,6.285479469181595346043e-02,1.606342488393474652466e-16,0,nan,8.536098175767912182442e-01
1316,6.272016243839875770938e-02,6.267548513913794028252e-02,1.437324661771873219672e-07,2.205538863611893103614e-09,2.205538863611942681944e-09,6.272016243839877705561e-02,3.084531634351124621720e-16,0,nan,8.539041943313754598000e-01
1320,6.254154861121044572947e-02,6.249712544411945708278e-02,1.424605048615023097935e-07,2.179923171069404834220e-09,2.179923171069454412550e-09,6.254154861121046121323e-02,2.475756136462724778778e-16,0,nan,8.542948480853488504405e-01
1323,6.240825533902485261484e-02,6.236402134940112473860e-02,1.415163661586789871290e-07,2.160955166747795877066e-09,2.160955166747845455396e-09,6.240825533902487022973e-02,2.822526775569955043807e-16,0,nan,8.545864613007590260057e-01
1327,6.223141349247498371744e-02,6.218742986363343105971e-02,1.402704478898602511304e-07,2.135984345596469844266e-09,2.135984345596519422597e-09,6.223141349247500277568e-02,3.062479259855839916237e-16,0,nan,8.549734563561087913081e-01
1330,6.209943930465904038396e-02,6.205564205279295864059e-02,1.393455907819789026960e-07,2.117492656296216051947e-09,2.117492656296265630277e-09,6.209943930465906092959e-02,3.308505100634436217851e-16,0,nan,8.552623448878229507207e-01
1333,6.196802444547359206561e-02,6.192441238730241742649e-02,1.384288464230893782553e-07,2.099200699620623370938e-09,2.099200699620672949269e-09,6.196802444547361445439e-02,3.612956046634310570575e-16,0,nan,8.555500774119386654865e-01
1337,6.179366856516217004769e-02,6.175030160853287042322e-02,1.372189871976104000625e-07,2.075117658886529089442e-09,2.075117658886578667773e-09,6.179366856516219018674e-02,3.259080715151482084699e-16,0,nan,8.559319345424110393175e-01
1340,6.166354504488395782413e-02,6.162036055968009296002e-02,1.363208294138450747011e-07,2.057281763725325070428e-09,2.057281763725374648758e-09,6.166354504488397131906e-02,2.188477633881210732694e-16,0,nan,8.562169966352436630019e-01
1344,6.149089825032597045329e-02,6.144795527260205753040e-02,1.351354375656473299535e-07,2.033797675413541413698e-09,2.033797675413590992028e-09,6.149089825032598320622e-02,2.073953774743100048156e-16,0,nan,8.565953180482892337149e-01
1347,6.136204710887380869844e-02,6.131928393344002886645e-02,1.342553976923565885794e-07,2.016404261431244008794e-09,2.016404261431293587124e-09,6.136204710887382468025e-02,2.604511811745429965937e-16,0,nan,8.568777468310396672906e-01
1351,6.119108436784877896875e-02,6.114855917581198813116e-02,1.330938578216069495782e-07,1.993501334461454141487e-09,1.993501334461503719818e-09,6.119108436784879177927e-02,2.093528236444357660856e-16,0,nan,8.572525815617769509580e-01
1354,6.106348701480546897757e-02,6.102113900776685168070e-02,1.322314813038823060696e-07,1.976537290876311609331e-09,1.976537290876361187661e-09,6.106348701480548011775e-02,1.824359837096677058336e-16,0,nan,8.575324134697311511430e-01
1358,6.089418378195532444153e-02,6.085207030251377907648e-02,1.310931964918113812811e-07,1.954198347796249769977e-09,1.954198347796299348307e-09,6.089418378195533905793e-02,2.400295008494958694171e-16,0,nan,8.579038096493115436031e-01
1361,6.076782198759632380725e-02,6.072588312645098296283e-02,1.302480423913722001662e-07,1.937651014913358441915e-09,1.937651014913408020245e-09,6.076782198759634097491e-02,2.825124089267893600428e-16,0,nan,8.581810804476164584857e-01
1365,6.060015419263857505694e-02,6.055844646992662033691e-02,1.291324335559974624760e-07,1.915859467824907793175e-09,1.915859467824957371505e-09,6.060015419263859417617e-02,3.154980039266397790249e-16,0,nan,8.585490853239736174819e-01
1368,6.047501007922090332514e-02,6.043347445747600937827e-02,1.283040740776756237101e-07,1.899716619382542526303e-09,1.899716619382592104633e-09,6.047501007922092512099e-02,3.604108832755145096908e-16,0,nan,8.588238301229849477772e-01
1372,6.030895411550273033097e-02,6.026764630806441536137e-02,1.272105793550660108681e-07,1.878456446925346757882e-09,1.878456446925396336212e-09,6.030895411550274915881e-02,3.121899331152351341149e-16,0,nan,8.591884900810124077995e-01
1375,6.018501014880520139094e-02,6.014387197319547018193e-02,1.263985993920160623471e-07,1.862706273214883339712e-09,1.862706273214932918042e-09,6.018501014880522172312e-02,3.378279544295441950646e-16,0,nan,8.594607433512195918167e-01
1379,6.002054286218706097289e-02,5.997962924024047293159e-02,1.253266735419647219508e-07,1.841961998556107905521e-09,1.841961998556157483952e-09,6.002054286218707921120e-02,3.038678517479675431075e-16,0,nan,8.598221039323986931036e-01
1382,5.989778184329348775794e-02,5.985703543107933483070e-02,1.245306702387706651807e-07,1.826593090278057449209e-09,1.826593090278107027640e-09,5.989778184329350517971e-02,2.908584111629684631120e-16,0,nan,8.600918995189445630570e-01
1386,5.973488052135122322595e-02,5.969435546413100202034e-02,1.234797840737983989389e-07,1.806349760059658876406e-09,1.806349760059708454838e-09,5.973488052135124156590e-02,3.070225840226598860195e-16,0,nan,8.604500054404401562682e-01
1389,5.961328557866846233892e-02,5.957292535501119284946e-02,1.226993664066885045221e-07,1.791351092880310102845e-09,1.791351092880359681276e-09,5.961328557866848247459e-02,3.377714720245918761242e-16,0,nan,8.607173765772465262374e-01
1393,5.945192794020328491689e-02,5.941178593337867464008e-02,1.216690062433519597629e-07,1.771594257077742726423e-09,1.771594257077792304854e-09,5.945192794020330822046e-02,3.919733346292658432479e-16,0,nan,8.610722717504854744177e-01
1396,5.933148252170634961988e-02,5.929150301711784420977e-02,1.209037946167721759906e-07,1.756955176852789414277e-09,1.756955176852838992709e-09,5.933148252170637725349e-02,4.657494081850147921629e-16,0,nan,8.613372510739985600265e-01
1400,5.917164670655250535702e-02,5.913188233971848617454e-02,1.198934617483015954569e-07,1.737670869501510997721e-09,1.737670869501560576152e-09,5.917164670655253754428e-02,5.439641075951173021470e-16,0,nan,8.616889786227479126001e-01
1403,5.905233457224921822526e-02,5.901273042011363767489e-02,1.191430876071333275378e-07,1.723381078134802371204e-09,1.723381078134851949635e-09,5.905233457224924988396e-02,5.361126476353444219406e-16,0,nan,8.619515981853140011086e-01
1407,5.889399913136953573778e-02,5.885460709560862840872e-02,1.181522977964717340683e-07,1.704555798883227470001e-09,1.704555798883277048432e-09,5.889399913136956800635e-02,5.479092545001269763717e-16,0,nan,8.623002004632750153341e-01
1411,5.873651157194099969860e-02,5.869732995143785853065e-02,1.171724634353336305768e-07,1.685986933116524184941e-09,1.685986933116573763373e-09,5.873651157194103383403e-02,5.811619869957532206555e-16,0,nan,8.626470355977068312013e-01
1414,5.861894823183733810312e-02,5.857992331734973578961e-02,1.164446862455745878502e-07,1.672226037240151046846e-09,1.672226037240200625278e-09,5.861894823183736811181e-02,5.119280396611911738117e-16,0,nan,8.629060103540888313433e-01
1418,5.846292814864047920898e-02,5.842411071599477867533e-02,1.154836620670439802367e-07,1.654095883245767819559e-09,1.654095883245817397990e-09,5.846292814864050010697e-02,3.574572389108782784059e-16,0,nan,8.632497852587321017720e-01
1422,5.830773742376535451193e-02,5.826912582119028738425e-02,1.145331840406944636043e-07,1.636210835877195757087e-09,1.636210835877245335519e-09,5.830773742376537770030e-02,3.976894832242707690146e-16,0,nan,8.635918296683067064794e-01
1425,5.819188467250591828561e-02,5.815342636904446971258e-02,1.138271595571833123612e-07,1.622955512602737669663e-09,1.622955512602787248094e-09,5.819188467250594310368e-02,4.264867084856052060980e-16,0,nan,8.638472352084549549809e-01
1429,5.803812948134470101058e-02,5.799987415932214562808e-02,1.128947915720633639789e-07,1.605489902239861668677e-09,1.605489902239911247108e-09,5.803812948134472168157e-02,3.561622717602959926569e-16,0,nan,8.641862826339975939575e-01
1433,5.788518566142513560591e-02,5.784713171663850156401e-02,1.119725786550746370505e-07,1.588258669190893235985e-09,1.588258669190942814416e-09,5.788518566142516065436e-02,4.327265781389128006136e-16,0,nan,8.645236352048689948543e-01
1436,5.777100639931669751048e-02,5.773310244485668069059e-02,1.112875002016521615387e-07,1.575486786983423255491e-09,1.575486786983472833922e-09,5.777100639931672624862e-02,4.974490774109795636156e-16,0,nan,8.647755450395003352167e-01
1440,5.761946709165565588817e-02,5.758176174754113529897e-02,1.103827282252395261569e-07,1.558656697142143360949e-09,1.558656697142192939380e-09,5.761946709165568392496e-02,4.865853845805103509814e-16,0,nan,8.651099621384124854903e-01
1444,5.746872168494197158362e-02,5.743121339283722981417e-02,1.094877375076269695192e-07,1.542050799373835694692e-09,1.542050799373885273123e-09,5.746872168494199391818e-02,3.886386211206349846544e-16,0,nan,8.654427190494354837111e-01
1447,5.735617987821939323112e-02,5.731881836226050686012e-02,1.088228340410588117233e-07,1.529741348995590760232e-09,1.529741348995640338663e-09,5.735617987821941600275e-02,3.970214509113771953865e-16,0,nan,8.656912046810862264388e-01
1451,5.720680885039045038276e-02,5.716964169837958353870e-02,1.079446446103412334523e-07,1.513519224950891156727e-09,1.513519224950940735158e-09,5.720680885039047644427e-02,4.555665705681540531778e-16,0,nan,8.660210859575803832408e-01
1455,5.705821475156198224754e-02,5.702124044940213437593e-02,1.070758790201089904664e-07,1.497511620500525213000e-09,1.497511620500574791431e-09,5.705821475156200737393e-02,4.403640292069199973926e-16,0,nan,8.663493407723953552914e-01
1458,5.694727539435625457420e-02,5.691044474540866288104e-02,1.064304133072008782170e-07,1.485644650426004374925e-09,1.485644650426053953356e-09,5.694727539435628046969e-02,4.547274840478992318584e-16,0,nan,8.665944717635800394044e-01
1462,5.680002639754737348010e-02,5.676338598642877153466e-02,1.055778372962400990353e-07,1.470004321529570653336e-09,1.470004321529620231767e-09,5.680002639754740136781e-02,4.909806301886641867158e-16,0,nan,8.669199091633019979347e-01
1466,5.665353783848538216095e-02,5.661708619377787965465e-02,1.047343432660531552606e-07,1.454569323215138758373e-09,1.454569323215188336804e-09,5.665353783848541091941e-02,5.076198896380667875577e-16,0,nan,8.672437529186911806542e-01
1470,5.650780383620560703983e-02,5.647153950163721208844e-02,1.038998106068621112456e-07,1.439336428478599736419e-09,1.439336428478649314851e-09,5.650780383620563762111e-02,5.411867999031179173126e-16,0,nan,8.675660147439732944709e-01
1473,5.639899500877547378064e-02,5.636287021013435677430e-02,1.032797205399679751895e-07,1.428042479977864733941e-09,1.428042479977914312372e-09,5.639899500877550794317e-02,6.057294606640571801494e-16,0,nan,8.678066799534024683307e-01
1477,5.625456751141968969598e-02,5.621862751030323041013e-02,1.024605858085854179692e-07,1.413155678367442463449e-09,1.413155678367492041880e-09,5.625456751141972262524e-02,5.853614082229592302053e-16,0,nan,8.681262012440840902978e-01
1481,5.611087870797367566089e-02,5.607512208876726245155e-02,1.016500905494274374556e-07,1.398462406739197216929e-09,1.398462406739246795360e-09,5.611087870797371113802e-02,6.322682656145534731879e-16,0,nan,8.684441722314525818373e-01
1485,5.596792294049107024945e-02,5.593234830201192220311e-02,1.008481211607573219757e-07,1.383959653175085069571e-09,1.383959653175134648002e-09,5.596792294049110306689e-02,5.863616654724590771836e-16,0,nan,8.687606042066967946907e-01
1489,5.582569460870251409901e-02,5.579030056401614728889e-02,1.000545658286545177742e-07,1.369644460313284504446e-09,1.369644460313334082877e-09,5.582569460870253878494e-02,4.421965259511718939609e-16,0,nan,8.690755083514365999750e-01
1492,5.571949740275782686494e-02,5.568423790170951015455e-02,9.946485478184751767251e-08,1.359029403503435660935e-09,1.359029403503485239366e-09,5.571949740275785557936e-02,5.153387638148285165534e-16,0,nan,8.693106904865838581724e-01
1496,5.557852877865334523255e-02,5.554344747800530474047e-02,9.868576025733576597011e-08,1.345035485803527013203e-09,1.345035485803576591634e-09,5.557852877865337342858e-02,5.073188040024315064203e-16,0,nan,8.696229475088804505628e-01
1500,5.543827248095054699428e-02,5.540336803202734750062e-02,9.791478125468338060019e-08,1.331221268261264209047e-09,1.331221268261313787478e-09,5.543827248095057260178e-02,4.619101374450499243000e-16,0,nan,8.699337068959292495226e-01
1504,5.529872311922643529636e-02,5.526399418693714316042e-02,9.715181237821824498606e-08,1.317583988277177273061e-09,1.317583988277226851492e-09,5.529872311922646812397e-02,5.936413546658193516054e-16,0,nan,8.702429794301296384464e-01
1508,5.515987535734872410087e-02,5.512532062001618965441e-02,9.639674987053006472680e-08,1.304120932683557691463e-09,1.304120932683607269895e-09,5.515987535734875823630e-02,6.188452666581408330575e-16,0,nan,8.705507757904484539128e-01
1512,5.502172391279360613714e-02,5.498734206198635510177e-02,9.564949158283796460204e-08,1.290829436736008185305e-09,1.290829436736057763737e-09,5.502172391279363744009e-02,5.689198260734860280108e-16,0,nan,8.708571065536554590514e-01
1516,5.488426355597384592722e-02,5.485005329634045495579e-02,9.490993694596894769287e-08,1.277706883128087797839e-09,1.277706883128137376270e-09,5.488426355597387524811e-02,5.342313188233247102543e-16,0,nan,8.711619821955448661542e-01
1519,5.478161869826134178219e-02,5.474753628971038704742e-02,9.436026686612814926345e-08,1.267974288096107020009e-09,1.267974288096156598440e-09,5.478161869826137031364e-02,5.208217368031034240547e-16,0,nan,8.713896902491408349859e-01
1523,5.464535531814886104574e-02,5.461144226489138275848e-02,9.363395627357827137761e-08,1.255141224946061915292e-09,1.255141224946111493723e-09,5.464535531814888837102e-02,5.000476750372308312861e-16,0,nan,8.716920443366783720590e-01
1527,5.450976891199311308300e-02,5.447602395381403311836e-02,9.291508068149510346102e-08,1.242470143362153754875e-09,1.242470143362203333306e-09,5.450976891199313198539e-02,3.467706363137433950211e-16,0,nan,8.719929716004411392617e-01
1531,5.437485444290482416996e-02,5.434127633206981000669e-02,9.220354519579157473341e-08,1.229958595531968574322e-09,1.229958595532018152753e-09,5.437485444290484198137e-02,3.275670159920320903053e-16,0,nan,8.722924821481416311113e-01
1535,5.424060692387445287155e-02,5.420719442497573536954e-02,9.149925637205666824019e-08,1.217604176698380289512e-09,1.217604176698429867943e-09,5.424060692387447476227e-02,4.035854451179591694155e-16,0,nan,8.725905859920824797688e-01
1539,5.410702141715590524074e-02,5.407377330696034462010e-02,9.080212218978340153360e-08,1.205404524296073440308e-09,1.205404524296123018739e-09,5.410702141715592660630e-02,3.948759052326619055745e-16,0,nan,8.728872930502799824706e-01
1543,5.397409303365935384633e-02,5.394100810095875386807e-02,9.011205202711922616858e-08,1.193357317107500583307e-09,1.193357317107550161738e-09,5.397409303365937687208e-02,4.266073285159523397720e-16,0,nan,8.731826131475707534080e-01
1547,5.384181693235307736289e-02,5.380889397781669913901e-02,8.942895663612708817736e-08,1.181460274437796080403e-09,1.181460274437845658834e-09,5.384181693235309320241e-02,2.941861366520412657736e-16,0,nan,8.734765560167066374923e-01
1551,5.371018831967402235028e-02,5.367742615570329778318e-02,8.875274811854506904747e-08,1.169711155308161489593e-09,1.169711155308211068025e-09,5.371018831967404451205e-02,4.126176192132928467909e-16,0,nan,8.737691312994286268090e-01
1555,5.357920244894714967288e-02,5.354659989953246268524e-02,8.808333990203373991099e-08,1.158107757667283011277e-09,1.158107757667332589708e-09,5.357920244894717096728e-02,3.974379483207769311515e-16,0,nan,8.740603485475341332994e-01
1559,5.344885461981314922486e-02,5.341641052039276110763e-02,8.742064671689991149892e-08,1.146647917620310609654e-09,1.146647917620360188085e-09,5.344885461981316274689e-02,2.529901541604806534992e-16,0,nan,8.743502172239201155539e-01
1563,5.331914017766459235048e-02,5.328685337498561408465e-02,8.676458457328625906005e-08,1.135329508674983948244e-09,1.135329508675033526675e-09,5.331914017766460253521e-02,1.910144110323086205504e-16,0,nan,8.746387467036164812336e-01
1567,5.319005451309032073137e-02,5.315792386507169065002e-02,8.611507073881633922950e-08,1.124150441004477333165e-09,1.124150441004526911596e-09,5.319005451309032935078e-02,1.620492280025485306612e-16,0,nan,8.749259462748061500111e-01
1571,5.306159306132787745192e-02,5.302961743692533730377e-02,8.547202371668469253182e-08,1.113108660726547939782e-09,1.113108660726597518213e-09,5.306159306132788418752e-02,1.269393851176174146682e-16,0,nan,8.752118251398283378857e-01
1575,5.293375130172389697591e-02,5.290192958079693169582e-02,8.483536322418221206424e-08,1.102202149198592185241e-09,1.102202149198641763672e-09,5.293375130172390061138e-02,6.867953470543207776636e-17,0,nan,8.754963924161688640325e-01
1579,5.280652475720230137890e-02,5.277485583038297317637e-02,8.420501017164680914673e-08,1.091428922328219507862e-09,1.091428922328269086293e-09,5.280652475720230598676e-02,8.725927817158476847231e-17,0,nan,8.757796571374364707390e-01
1583,5.267990899374019875268e-02,5.264839176230389633515e-02,8.358088664183049766100e-08,1.080787029898967211852e-09,1.080787029899016790283e-09,5.267990899374020186298e-02,5.904157850172784482823e-17,0,nan,8.760616282543272433005e-01
1587,5.255389961985128949307e-02,5.252253299558934385161e-02,8.296291586967299452432e-08,1.070274554910782329844e-09,1.070274554910831908275e-09,5.255389961985129428388e-02,9.116009248266472874804e-17,0,nan,8.763423146355729388387e-01
1591,5.242849228607673883751e-02,5.239727519117082232825e-02,8.235102222247308672430e-08,1.059889612934919012986e-09,1.059889612934968591417e-09,5.242849228607674738915e-02,1.631106343630340632308e-16,0,nan,8.766217250688791814061e-01
1595,5.230368268448332136344e-02,5.227261405138168559592e-02,8.174513118044931611107e-08,1.049630351482896401920e-09,1.049630351482945980352e-09,5.230368268448333623734e-02,2.843757416377504278307e-16,0,nan,8.768998682618489934749e-01
1599,5.217946654816876805860e-02,5.214854531946421650757e-02,8.114516931768088731589e-08,1.039494949389181513267e-09,1.039494949389231091698e-09,5.217946654816877681692e-02,1.678499466169194905125e-16,0,nan,8.771767528428954291864e-01
1603,5.205583965077410779632e-02,5.202506477908373089258e-02,8.055106428342065447920e-08,1.029481616207259054179e-09,1.029481616207308632610e-09,5.205583965077411387462e-02,1.167651596876407256883e-16,0,nan,8.774523873621374461611e-01
1607,5.193279780600304484928e-02,5.190216825384965509960e-02,7.996274478377235932016e-08,1.019588591618779080717e-09,1.019588591618828659148e-09,5.193279780600304926401e-02,8.500862475349060444763e-17,0,nan,8.777267802922900908312e-01
1612,5.177981191677303446363e-02,5.174936256999023570513e-02,7.923537438562714389117e-08,1.007388860893098397432e-09,1.007388860893147975863e-09,5.177981191677303516159e-02,1.347929091861870704994e-17,0,nan,8.780680382541696452200e-01
1616,5.165807133856130384242e-02,5.162776501260678968519e-02,7.865981702314981763541e-08,9.977602466213909153929e-10,9.977602466214404938241e-10,5.165807133856130449972e-02,1.272400517552196775680e-17,0,nan,8.783396681922274816089e-01
1620,5.153690247851149680569e-02,5.150673816730290399679e-02,7.808982057420413195450e-08,9.882464210783820911172e-10,9.882464210784316695484e-10,5.153690247851150042083e-02,7.014656382169452761390e-17,0,nan,8.786100835534322322129e-01
1624,5.141630131538764414412e-02,5.138627802226279628339e-02,7.752531804022317741517e-08,9.788457456894667841310e-10,9.788457456895163625621e-10,5.141630131538765050364e-02,1.236869087291200392541e-16,0,nan,8.788792924911445792759e-01
1628,5.129626386560230677514e-02,5.126638060320919815238e-02,7.696624338895914724647e-08,9.695566091085466120159e-10,9.695566091085961904471e-10,5.129626386560231079346e-02,7.833561353128029459960e-17,0,nan,8.791473030857829314556e-01
1632,5.117678618277674701398e-02,5.114704197296499749159e-02,7.641253153826189573619e-08,9.603774267020733546900e-10,9.603774267021229331212e-10,5.117678618277675062234e-02,7.050775604423734036541e-17,0,nan,8.794141233456371413522e-01
1636,5.105786435730728933802e-02,5.102825823102116742369e-02,7.586411834016868267164e-08,9.513066400440696873089e-10,9.513066400441192657400e-10,5.105786435730729143866e-02,4.114237318055833507603e-17,0,nan,8.796797612076737980812e-01
1641,5.090998785264033016373e-02,5.088055298171107604377e-02,7.518595683298493285623e-08,9.401182556599178078302e-10,9.401182556599673862613e-10,5.090998785264032217452e-02,1.569282393393503763662e-16,0,nan,8.800101577656597589020e-01
1645,5.079230259932001473322e-02,5.076300366424913584895e-02,7.464923579546410052230e-08,9.312857938455968046528e-10,9.312857938456463830840e-10,5.079230259932001293751e-02,3.535397602161783004455e-17,0,nan,8.802731638880770836963e-01
1649,5.067516074599383996135e-02,5.064599680656208663398e-02,7.411761119478606534219e-08,9.225568379884106929490e-10,9.225568379884602713801e-10,5.067516074599383987326e-02,1.738355147130171942040e-18,0,nan,8.805350129247497707524e-01
1653,5.055855853465292953919e-02,5.052952865929726672389e-02,7.359102268271998542952e-08,9.139299356552141792379e-10,9.139299356552637576691e-10,5.055855853465292403347e-02,1.088977675931825891798e-16,0,nan,8.807957125182383157692e-01
1658,5.041355897289260395988e-02,5.038469538064793695753e-02,7.293977848908925432349e-08,9.032876461847774319232e-10,9.032876461848270103543e-10,5.041355897289259971794e-02,8.414285930756109216763e-17,0,nan,8.811199821397458268289e-01
1662,5.029815739434909810379e-02,5.026942580130022014684e-02,7.242430493653666094876e-08,8.948851760029758778015e-10,8.948851760030254562326e-10,5.029815739434909402109e-02,8.116994771312261584229e-17,0,nan,8.813781230819049421665e-01
1666,5.018328348113690329235e-02,5.015468298317383999407e-02,7.191367717640466911046e-08,8.865802005240458419564e-10,8.865802005240954203876e-10,5.018328348113690344821e-02,3.105696787524361987122e-18,0,nan,8.816351389583865121383e-01
1670,5.006893361956124555157e-02,5.004046332081699133276e-02,7.140783840018666906645e-08,8.783713651474164144478e-10,8.783713651474659928789e-10,5.006893361956124217360e-02,6.746633390111636921579e-17,0,nan,8.818910371308831640919e-01
1675,4.992672778826151569476e-02,4.989841899113372364338e-02,7.078218918384027700776e-08,8.682434897292565007437e-10,8.682434897293060791749e-10,4.992672778826151091749e-02,9.568553827069471111161e-17,0,nan,8.822093491864898917674e-01
1679,4.981354400032872442594e-02,4.978536341637360140844e-02,7.028692202406534017191e-08,8.602461296617265964860e-10,8.602461296617761749172e-10,4.981354400032872001121e-02,8.862520845857264216697e-17,0,nan,8.824627591097967467971e-01
1683,4.970087274510945341000e-02,4.967281950460854939022e-02,6.979626465988876253515e-08,8.523406564857723291915e-10,8.523406564858219076226e-10,4.970087274510944454325e-02,1.784021165449353481155e-16,0,nan,8.827150748148380688600e-01
1688,4.956074913236429430041e-02,4.953285386009491364501e-02,6.918934403361155006280e-08,8.425861069179331743216e-10,8.425861069179827527527e-10,4.956074913236428178127e-02,2.526020526240043252710e-16,0,nan,8.830289415025450116777e-01
1692,4.944921841350814056826e-02,4.942144855640480394232e-02,6.870886420019399250931e-08,8.348827877278945741145e-10,8.348827877279441525456e-10,4.944921841350812409855e-02,3.330630726796999985421e-16,0,nan,8.832788210592260581496e-01
1696,4.933818904378373115804e-02,4.931054375732898953366e-02,6.823282295973647288631e-08,8.272673201636574716355e-10,8.272673201637070500667e-10,4.933818904378371184908e-02,3.913593798198361965387e-16,0,nan,8.835276292288151961775e-01
1701,4.920010221432574715195e-02,4.917261146510328029269e-02,6.764393534595732907522e-08,8.178697011234789616589e-10,8.178697011235285400901e-10,4.920010221432572833426e-02,3.824724565454731885608e-16,0,nan,8.838371433039438364028e-01
1705,4.909018858443485455734e-02,4.906282053324531600147e-02,6.717769504857773645364e-08,8.104475421323662092146e-10,8.104475421324157876458e-10,4.909018858443484037462e-02,2.889114928624038405360e-16,0,nan,8.840835659790093715516e-01
1709,4.898076544331404769128e-02,4.895351926993433966384e-02,6.671572971506239381746e-08,8.031094047739356179282e-10,8.031094047739851963594e-10,4.898076544331402989004e-02,3.634333652890326674844e-16,0,nan,8.843289394662790565038e-01
1714,4.884467127504223821211e-02,4.881757630659772084769e-02,6.614421030764077215489e-08,7.940531549924015076075e-10,7.940531549924510860386e-10,4.884467127504221461377e-02,4.831302431666208872366e-16,0,nan,8.846341911169931489581e-01
1718,4.873633979129701060407e-02,4.870936488172344924763e-02,6.569168592777011808998e-08,7.868999291330052870848e-10,7.868999291330548655159e-10,4.873633979129698126623e-02,6.019703836343267220364e-16,0,nan,8.848772283665213147044e-01
1722,4.862848824758135568569e-02,4.860163260008226043807e-02,6.524328006820589553838e-08,7.798270883365652104752e-10,7.798270883366147889064e-10,4.862848824758131825022e-02,7.698258672212172164777e-16,0,nan,8.851192380174008705299e-01
1727,4.849434388443614463160e-02,4.846763620475170314394e-02,6.468849325590700487539e-08,7.710974324511198216165e-10,7.710974324511694000476e-10,4.849434388443611081127e-02,6.974077553985441374799e-16,0,nan,8.854203149529926356715e-01
1731,4.838756060417648968697e-02,4.836097041939398794019e-02,6.424918411153557866320e-08,7.642015286309362717090e-10,7.642015286309858501402e-10,4.838756060417646058292e-02,6.014779770721839320650e-16,0,nan,8.856600362737366367773e-01
1736,4.825474164472104421364e-02,4.822829724064366802017e-02,6.370562368832103304739e-08,7.556897120408736898256e-10,7.556897120409232682568e-10,4.825474164472102170628e-02,4.664279344847250166930e-16,0,nan,8.859582731399448103887e-01
1740,4.814901082257837944267e-02,4.812268218099229749596e-02,6.327518174560673790368e-08,7.489654591543097508631e-10,7.489654591543593292943e-10,4.814901082257836103156e-02,3.823777026149415794309e-16,0,nan,8.861957385312341752481e-01
1745,4.801749770533110528437e-02,4.799131270025731171858e-02,6.274256517788296090297e-08,7.406649900178310711001e-10,7.406649900178806495312e-10,4.801749770533109358176e-02,2.437154737025403863741e-16,0,nan,8.864911754455492018737e-01
1749,4.791280384641963957515e-02,4.788673290533741744301e-02,6.232076783721612137847e-08,7.341072853794779666570e-10,7.341072853795275450881e-10,4.791280384641962367126e-02,3.319340414438131854616e-16,0,nan,8.867264166981801141770e-01
1754,4.778257739318836350151e-02,4.775664798629426777143e-02,6.179882108120820320555e-08,7.260118964808701201377e-10,7.260118964809196985689e-10,4.778257739318834617121e-02,3.626906509922486537777e-16,0,nan,8.870190930247345162006e-01
1758,4.767890530548640759534e-02,4.765308829716900090867e-02,6.138545241513058478187e-08,7.196158135286940367723e-10,7.196158135287436152034e-10,4.767890530548639207431e-02,3.255324682066851199226e-16,0,nan,8.872521413339144585051e-01
1763,4.754994671202165262835e-02,4.752426917641942860637e-02,6.087390962073910130170e-08,7.117194534381325200148e-10,7.117194534381820984459e-10,4.754994671202163633822e-02,3.425900293906367591007e-16,0,nan,8.875420957011004003496e-01
1767,4.744728149900419300611e-02,4.742171472884659094715e-02,6.046876014178408609008e-08,7.054802348191544349014e-10,7.054802348192040133326e-10,4.744728149900417812205e-02,3.136968542542305979824e-16,0,nan,8.877729816803481146885e-01
1772,4.731957232592479828392e-02,4.729414300687276306867e-02,5.996736336818951179994e-08,6.977770594420366674424e-10,6.977770594420862458736e-10,4.731957232592478356249e-02,3.111066288148671173764e-16,0,nan,8.880602519979461533287e-01
1776,4.721789937941012205158e-02,4.719257922417462863818e-02,5.957022980590822193302e-08,6.916901104019300673181e-10,6.916901104019796457492e-10,4.721789937941010179055e-02,4.290963461868427421023e-16,0,nan,8.882890056925993493473e-01
1781,4.709142154339191616019e-02,4.706623685655632327585e-02,5.907872874840057563167e-08,6.841744748987543705959e-10,6.841744748988039490271e-10,4.709142154339189287356e-02,4.944983400948728192795e-16,0,nan,8.885736291684284994790e-01
1785,4.699072653659511905611e-02,4.696564944269563529611e-02,5.868941383516775293028e-08,6.782353569605918944849e-10,6.782353569606414729161e-10,4.699072653659510110240e-02,3.820692224458433977071e-16,0,nan,8.888002800687762725474e-01
1790,4.686546230181380667812e-02,4.684051873158071727099e-02,5.820756556270590037399e-08,6.709018080194156869193e-10,6.709018080194652653505e-10,4.686546230181378914793e-02,3.740535783789023990079e-16,0,nan,8.890822932248821474765e-01
1794,4.676573118260031469706e-02,4.674089366443587301170e-02,5.782587782791827347721e-08,6.651062329375826417508e-10,6.651062329376322201819e-10,4.676573118260030366530e-02,2.358940366390441944180e-16,0,nan,8.893068702789403939097e-01
1799,4.664166315242009724917e-02,4.661695725025560843591e-02,5.735344653094720405161e-08,6.579495013820483447004e-10,6.579495013820979231316e-10,4.664166315242009345785e-02,8.128611236526046410711e-17,0,nan,8.895863089673393539957e-01
1804,4.651825228548826796082e-02,4.649367695520096460671e-02,5.688614753573788653127e-08,6.508887903572351351010e-10,6.508887903572847135321e-10,4.651825228548826657846e-02,2.971645971210005013283e-17,0,nan,8.898643326459085434589e-01
1808,4.641999324565206780369e-02,4.639552162850924671433e-02,5.651595685132274198426e-08,6.453083190748796383204e-10,6.453083190749292167516e-10,4.641999324565206274859e-02,1.088990384479892316519e-16,0,nan,8.900857400112602389871e-01
1813,4.629775217713275742293e-02,4.627340928012191323404e-02,5.605772160390509841039e-08,6.384165783759780067691e-10,6.384165783760275852003e-10,4.629775217713274929819e-02,1.754888660464210776017e-16,0,nan,8.903612436960718905135e-01
1818,4.617615381837606586268e-02,4.615193862786960005140e-02,5.560442686816457359835e-08,6.316166126244644565603e-10,6.316166126245140349914e-10,4.617615381837605553905e-02,2.235707547610226455387e-16,0,nan,8.906353622055670564667e-01
1822,4.607933448088143840726e-02,4.605522073290834600412e-02,5.524530358827535863802e-08,6.262417339924167486677e-10,6.262417339924663270988e-10,4.607933448088142702653e-02,2.469813161913332249271e-16,0,nan,8.908536667138554844721e-01
1827,4.595888028633371424903e-02,4.593489244700595802717e-02,5.480073515333530275231e-08,6.196032948653355203078e-10,6.196032948653850987389e-10,4.595888028633370176715e-02,2.715879375862638574320e-16,0,nan,8.911253181748029475375e-01
1832,4.583905476906556530903e-02,4.581519185414498207543e-02,5.436092397649329083524e-08,6.130526025343933866300e-10,6.130526025344429650612e-10,4.583905476906556043351e-02,1.063617404189144315182e-16,0,nan,8.913956134606289185424e-01
1836,4.574364369997620943797e-02,4.571988002281392182713e-02,5.401245757917987507639e-08,6.078742925195086874451e-10,6.078742925195582658763e-10,4.574364369997620382384e-02,1.227303712669575371208e-16,0,nan,8.916108800745285964699e-01
1841,4.562493745667876854366e-02,4.560129695800396731897e-02,5.358105022042991028155e-08,6.014780629442712745869e-10,6.014780629443208530180e-10,4.562493745667876691397e-02,3.571931231828380054256e-17,0,nan,8.918787597815884008942e-01
1846,4.550684626395551379829e-02,4.548332798786153263748e-02,5.315422496269338435712e-08,5.951657568107333960791e-10,5.951657568107829745103e-10,4.550684626395551853490e-02,1.040856185368696851298e-16,0,nan,8.921453115083967051529e-01
1850,4.541281293832765547647e-02,4.538939175868292319471e-02,5.281602306413715603788e-08,5.901754501879584254538e-10,5.901754501880080038849e-10,4.541281293832765687915e-02,3.088746258810313187007e-17,0,nan,8.923576033865590524403e-01
1855,4.529581684649444661694e-02,4.527251619358722140030e-02,5.239729333755921267796e-08,5.840109007812474554480e-10,5.840109007812970338792e-10,4.529581684649444966965e-02,6.739489326906254064597e-17,0,nan,8.926217895800456331146e-01
1860,4.517942256973881548499e-02,4.515624151498134897231e-02,5.198297823712355915537e-08,5.779266444434894469672e-10,5.779266444435390253984e-10,4.517942256973882000814e-02,1.001153994687743958469e-16,0,nan,8.928846752106150119733e-01
1865,4.506362547323209538641e-02,4.504056309755630205238e-02,5.157301973712795631295e-08,5.719214292545543992912e-10,5.719214292546039777223e-10,4.506362547323209035504e-02,1.116504864811463992793e-16,0,nan,8.931462698868476545312e-01
1869,4.497141468153944415809e-02,4.494844659371940998049e-02,5.124815127935218110174e-08,5.671733399550657602696e-10,5.671733399551153387007e-10,4.497141468153943552852e-02,1.918901535060940034107e-16,0,nan,8.933546225372618756295e-01
1874,4.485668098093879146981e-02,4.483382994148001066126e-02,5.084589133843933967818e-08,5.613073162088659926686e-10,5.613073162089155710997e-10,4.485668098093878513401e-02,1.412455470825957510817e-16,0,nan,8.936139174081278649516e-01
1879,4.474253173382485709864e-02,4.471979684967257451245e-02,5.044783032911431737011e-08,5.555169475984522471857e-10,5.555169475985018256169e-10,4.474253173382484618208e-02,2.439862073330246271308e-16,0,nan,8.938719477291770884749e-01
1884,4.462896248266134263671e-02,4.460634286982766150143e-02,5.005391360662225988408e-08,5.498010660641884591526e-10,5.498010660642380375838e-10,4.462896248266133366155e-02,2.011062012161604633779e-16,0,nan,8.941287227556872513486e-01
1889,4.451596881515174769506e-02,4.449346359860083255366e-02,4.966408737736615730839e-08,5.441585245351122758353e-10,5.441585245351618542665e-10,4.451596881515173556555e-02,2.724755212011269045951e-16,0,nan,8.943842516526779304938e-01
1894,4.440354636366657808955e-02,4.438115467720155776776e-02,4.927829868347916274089e-08,5.385881964989603750212e-10,5.385881964990099534523e-10,4.440354636366656959211e-02,1.913683753378809073920e-16,0,nan,8.946385434960054467888e-01
1898,4.431401677113859516322e-02,4.429171529094918374758e-02,4.897253969041317919005e-08,5.341831836357248663419e-10,5.341831836357744447730e-10,4.431401677113858040451e-02,3.330481673367775590792e-16,0,nan,8.948410923347505657060e-01
1903,4.420261164249292273887e-02,4.418042215515478876586e-02,4.859388771633622666364e-08,5.287400650961143918015e-10,5.287400650961639702326e-10,4.420261164249290860019e-02,3.198606016748787292799e-16,0,nan,8.950931800721809070663e-01
1908,4.409176573336902327238e-02,4.406968739684723884720e-02,4.821912931427008342599e-08,5.233661116483473996311e-10,5.233661116483969780623e-10,4.409176573336901229822e-02,2.488936127210115599581e-16,0,nan,8.953440557031671295524e-01
1913,4.398147484079993618789e-02,4.395950682148415389339e-02,4.784821456695517477923e-08,5.180602711530953359479e-10,5.180602711531449143790e-10,4.398147484079991956232e-02,3.780128508397474917749e-16,0,nan,8.955937279744964379566e-01
1918,4.387173480385474222398e-02,4.384987627645407087806e-02,4.748109432311978397974e-08,5.128215100991098989417e-10,5.128215100991594773729e-10,4.387173480385471993685e-02,5.080066016946502727652e-16,0,nan,8.958422055488490643826e-01
1923,4.376254150311412183250e-02,4.374079165055354267988e-02,4.711772018380178568352e-08,5.076488132272016433697e-10,5.076488132272512218009e-10,4.376254150311410149015e-02,4.648345951254164440399e-16,0,nan,8.960894970058096013527e-01
1928,4.365389086015374758842e-02,4.363224887347209174360e-02,4.675804448894896851624e-08,5.025411831627370694696e-10,5.025411831627866479007e-10,4.365389086015372361061e-02,5.492708255419479944832e-16,0,nan,8.963356108428637107079e-01
1933,4.354577883703530244430e-02,4.352424391528474101332e-02,4.640202030429111464718e-08,4.974976400564369438486e-10,4.974976400564865222798e-10,4.354577883703528920687e-02,3.039888423911226730652e-16,0,nan,8.965805554763744179576e-01
1938,4.343820143580518627902e-02,4.341677278595220540458e-02,4.604960140847835694815e-08,4.925172212332770628335e-10,4.925172212333266412646e-10,4.343820143580518268760e-02,8.267883056037174699743e-17,0,nan,8.968243392425545851407e-01
1943,4.333115469800054297966e-02,4.330983153482839687065e-02,4.570074228047905119329e-08,4.875989808492780143790e-10,4.875989808493275928102e-10,4.333115469800054288480e-02,2.189364459674996344423e-18,0,nan,8.970669703984160472661e-01
1948,4.322463470416264968987e-02,4.320341625017523612406e-02,4.535539808723167654302e-08,4.827419895559951869690e-10,4.827419895560447654001e-10,4.322463470416264248332e-02,1.667233595971969554887e-16,0,nan,8.973084571227098094515e-01
1953,4.311863757335745311883e-02,4.309752305868462529670e-02,4.501352467154495291274e-08,4.779453341725134929654e-10,4.779453341725630713965e-10,4.311863757335744814166e-02,1.154295654541183132399e-16,0,nan,8.975488075168500619111e-01
1958,4.301315946270324597211e-02,4.299214812500750521052e-02,4.467507854024072541776e-08,4.732081173647659456687e-10,4.732081173648155240998e-10,4.301315946270323798629e-02,1.856600799957060447006e-16,0,nan,8.977880296058320655148e-01
1963,4.290819656690517125419e-02,4.288728765128971276432e-02,4.434001685253362837680e-08,4.685294573319863105508e-10,4.685294573320358889820e-10,4.290819656690515546889e-02,3.678855619209653895230e-16,0,nan,8.980261313391279668402e-01
1968,4.280374511779659607580e-02,4.278293787671471476441e-02,4.400829740864283660162e-08,4.639084875001269824703e-10,4.639084875001765609014e-10,4.280374511779658107993e-02,3.503401689950554345284e-16,0,nan,8.982631205915742616153e-01
1973,4.269980138388721618847e-02,4.267909507705304472669e-02,4.367987863863052233546e-08,4.593443562220695820525e-10,4.593443562221191604836e-10,4.269980138388720560056e-02,2.479616180293079491648e-16,0,nan,8.984990051642492693519e-01
1978,4.259636166991770389600e-02,4.257575556421821366682e-02,4.335471959146159134838e-08,4.548362264844582495732e-10,4.548362264845078280044e-10,4.259636166991769090930e-02,3.048783660899935038872e-16,0,nan,8.987337927853345720332e-01
1983,4.249342231642080913723e-02,4.247291568582912957286e-02,4.303277992428022954635e-08,4.503832756209943991577e-10,4.503832756210439775888e-10,4.249342231642080654869e-02,6.091607937656861026784e-17,0,nan,8.989674911109624143887e-01
1988,4.239097969928893455682e-02,4.237057182477890066030e-02,4.271401989189839025249e-08,4.459846950320406470680e-10,4.459846950320902254992e-10,4.239097969928893240875e-02,5.067293960825674300276e-17,0,nan,8.992001077260604701541e-01
1993,4.228903022934782374165e-02,4.226872039880974485371e-02,4.239840033649099576841e-08,4.416396899103692401602e-10,4.416396899104188185913e-10,4.228903022934782004181e-02,8.748935346923992785143e-17,0,nan,8.994316501451724350140e-01
1998,4.218757035193650833937e-02,4.216735786009419978404e-02,4.208588267749420838962e-08,4.373474789729163307081e-10,4.373474789729659091392e-10,4.218757035193650713659e-02,2.851045402869226347372e-17,0,nan,8.996621258132761864319e-01
2003,4.208659654649328507592e-02,4.206648069482223778470e-02,4.177642890170138916052e-08,4.331072941983910301760e-10,4.331072941984406086072e-10,4.208659654649328175894e-02,7.881323969220352537837e-17,0,nan,8.998915421065889420535e-01
2008,4.198610532614759083270e-02,4.196608542279435527522e-02,4.147000155355291860027e-08,4.289183805705963278584e-10,4.289183805706459062895e-10,4.198610532614759487813e-02,9.635162215360745159118e-17,0,nan,9.001199063333569232344e-01
2014,4.186614801373863409273e-02,4.184624234439560802601e-02,4.110623169263381954761e-08,4.239583179090575466994e-10,4.239583179091071251306e-10,4.186614801373864261727e-02,2.036141366139033559432e-16,0,nan,9.003925648683696029051e-01
2019,4.176670637028518512368e-02,4.174689515027445868567e-02,4.080633332910886816297e-08,4.198796056358709696261e-10,4.198796056359205480572e-10,4.176670637028519500686e-02,2.366281971325020995620e-16,0,nan,9.006186399438140669014e-01
2024,4.166773637569955168747e-02,4.164801893398648036104e-02,4.050934517310916888642e-08,4.158498329616553680948e-10,4.158498329617049465260e-10,4.166773637569956589390e-02,3.409457250870545109189e-16,0,nan,9.008436858913937975634e-01
2029,4.156923468028800999763e-02,4.154961035218272119574e-02,4.021523200935916595395e-08,4.118682968121382399118e-10,4.118682968121878183429e-10,4.156923468028802449544e-02,3.487631186070263317573e-16,0,nan,9.010677097423015150662e-01
2034,4.147119796601805158387e-02,4.145166609310058092319e-02,3.992395913269960382924e-08,4.079343058703371437786e-10,4.079343058703867222098e-10,4.147119796601806192106e-02,2.492619117673399304410e-16,0,nan,9.012907184637108269827e-01
2039,4.137362294614502222778e-02,4.135418287619154614765e-02,3.963549233948747094721e-08,4.040471803523671144555e-10,4.040471803524166928866e-10,4.137362294614503439117e-02,2.939890745948094603908e-16,0,nan,9.015127189595036081367e-01
2045,4.125713777685518363070e-02,4.123780701813972021652e-02,3.929298878753517683275e-08,3.994435516679974046532e-10,3.994435516680469830844e-10,4.125713777685520082547e-02,4.167707639405943598026e-16,0,nan,9.017777983248426908408e-01
2050,4.116056706715075230729e-02,4.114132669796027874654e-02,3.901057739876747800542e-08,3.956571926799610555691e-10,3.956571926800106340002e-10,4.116056706715075957483e-02,1.765656599333381080501e-16,0,nan,9.019976047186356887418e-01
2055,4.106444774026049571169e-02,4.104529712771498584090e-02,3.873086591476027770531e-08,3.919155987840832153689e-10,3.919155987841327938000e-10,4.106444774026049770392e-02,4.851450832952262368356e-17,0,nan,9.022164245622225265840e-01
2060,4.096877663688918563833e-02,4.094971515400600003964e-02,3.845382214799184842949e-08,3.882181362935682986460e-10,3.882181362936178770771e-10,4.096877663688919248575e-02,1.671373887068475615068e-16,0,nan,9.024342645013905785589e-01
2066,4.085455856308924105225e-02,4.083560321638599749372e-02,3.812484637329116049821e-08,3.838385579550335431282e-10,3.838385579550831215593e-10,4.085455856308925413382e-02,3.201987072555028791008e-16,0,nan,9.026943882236642313546e-01
2071,4.075986257526356681957e-02,4.074099499928322820619e-02,3.785356053692935832416e-08,3.802360051477893110465e-10,3.802360051478388894776e-10,4.075986257526357399225e-02,1.759739740070267670280e-16,0,nan,9.029100954732577116648e-01
2076,4.066560489729975635953e-02,4.064682448347531340538e-02,3.758484246738707167756e-08,3.766756251584679338926e-10,3.766756251585175123237e-10,4.066560489729976451138e-02,2.004604408310836871340e-16,0,nan,9.031248436873031433373e-01
2082,4.055306997728061468855e-02,4.053439336263724157572e-02,3.726572759173034272265e-08,3.724580056635952841869e-10,3.724580056636448626181e-10,4.055306997728063187993e-02,4.239230397872354245363e-16,0,nan,9.033812846239343936840e-01
2087,4.045976592680675110181e-02,4.044117515514842470248e-02,3.700255252512531003160e-08,3.689883386706857698880e-10,3.689883386707353483191e-10,4.045976592680676565045e-02,3.595828490050806116643e-16,0,nan,9.035939454064709935345e-01
2092,4.036689056289469862415e-02,4.034838504339857689907e-02,3.674184973518791110873e-08,3.655589865849739460384e-10,3.655589865850235244696e-10,4.036689056289471473133e-02,3.990195504380391759521e-16,0,nan,9.038056674329088529402e-01
2098,4.025600184158764638376e-02,4.023759785241575598347e-02,3.643222904154029010846e-08,3.614961906687998170035e-10,3.614961906688493954346e-10,4.025600184158766856924e-02,5.511100442062592668595e-16,0,nan,9.040585034601109572141e-01
2103,4.016405924416948519662e-02,4.014573922631278768414e-02,3.617686388275333941610e-08,3.581535698269414015711e-10,3.581535698269909800023e-10,4.016405924416950581340e-02,5.133141999127626949367e-16,0,nan,9.042681820393476927020e-01
2108,4.007253598981293241099e-02,4.005429936955048203506e-02,3.592387974025623566432e-08,3.548495007864979260358e-10,3.548495007865475044670e-10,4.007253598981295285498e-02,5.101745300104531685518e-16,0,nan,9.044769415731998680433e-01
2114,3.996325758664984878488e-02,3.994512029353027016132e-02,3.562340275595839895171e-08,3.509347572928661927590e-10,3.509347572929157711901e-10,3.996325758664987182078e-02,5.764271839847042102459e-16,0,nan,9.047262483831117522125e-01
2119,3.987264684213384646760e-02,3.985459170270315432116e-02,3.537555993650723158540e-08,3.477136401877682855826e-10,3.477136401878178640137e-10,3.987264684213387005917e-02,5.916728262443141112048e-16,0,nan,9.049330072248586124433e-01
2125,3.976445525889849702539e-02,3.974649796878976931724e-02,3.508117399161907760743e-08,3.438969340040473855743e-10,3.438969340040969640055e-10,3.976445525889852613960e-02,7.321668629299179267979e-16,0,nan,9.051799305068358024342e-01
2130,3.967474343700629763054e-02,3.965686708130770204983e-02,3.483834254919089158751e-08,3.407562818926201579642e-10,3.407562818926697363953e-10,3.967474343700632973987e-02,8.093139912926639578030e-16,0,nan,9.053847173598233412590e-01
2136,3.956762253114227967377e-02,3.954984257613002734955e-02,3.454989408170866331372e-08,3.370346811369666786546e-10,3.370346811370162570857e-10,3.956762253114231421238e-02,8.729009540580103047431e-16,0,nan,9.056292912275249861603e-01
2141,3.947879631320476423451e-02,3.946109609734381462598e-02,3.431194799166987405746e-08,3.339720936414061506157e-10,3.339720936414557290468e-10,3.947879631320479583900e-02,8.005434886418115266367e-16,0,nan,9.058321342477031079977e-01
2147,3.937273026042123480472e-02,3.935512502507909626814e-02,3.402928806202262117013e-08,3.303427682298809596699e-10,3.303427682299305381010e-10,3.937273026042126587389e-02,7.891037349909021514386e-16,0,nan,9.060743921657669971851e-01
2152,3.928477658971212677086e-02,3.926724992169357969507e-02,3.379610508376202520474e-08,3.273559281094390326445e-10,3.273559281094886110756e-10,3.928477658971215235464e-02,6.512391149901240939455e-16,0,nan,9.062753189746892283933e-01
2158,3.917974987617549309515e-02,3.916231679628014161754e-02,3.351908921329074236845e-08,3.238161457360696634733e-10,3.238161457361192419044e-10,3.917974987617552065083e-02,7.033142357254555653711e-16,0,nan,9.065152937741106715019e-01
2163,3.909265595150064609431e-02,3.907530028996072241076e-02,3.329055075832454271967e-08,3.209028156121180202985e-10,3.209028156121675987297e-10,3.909265595150066978413e-02,6.059915063892935302060e-16,0,nan,9.067143314715678102558e-01
2169,3.898865336625511462953e-02,3.897138992753888808718e-02,3.301903877417973364518e-08,3.174499379066892688903e-10,3.174499379067388473215e-10,3.898865336625513312535e-02,4.743895938774103928568e-16,0,nan,9.069520553646448500539e-01
2174,3.890240663572921281377e-02,3.888521948870486688588e-02,3.279502977948451138691e-08,3.146079571322175499634e-10,3.146079571322671283945e-10,3.890240663572923114695e-02,4.712608472282609065546e-16,0,nan,9.071492305409409685540e-01
2180,3.879941326333832818385e-02,3.878231700027812839382e-02,3.252888566565615993504e-08,3.112394359870988703374e-10,3.112394359871484487685e-10,3.879941326333834914622e-02,5.402754736617838386636e-16,0,nan,9.073847351357927163698e-01
2185,3.871400141834264313490e-02,3.869698034207656733852e-02,3.230929447199793971102e-08,3.084667176536035373409e-10,3.084667176536531157720e-10,3.871400141834266547624e-02,5.770868470907818574333e-16,0,nan,9.075800738836758910634e-01
2191,3.861200263174447561143e-02,3.859507112638575071495e-02,3.204838622620698854114e-08,3.051800917113943772077e-10,3.051800917114439556389e-10,3.861200263174450241833e-02,6.942633608096010071989e-16,0,nan,9.078133901983614883189e-01
2197,3.851054028228748787877e-02,3.849369764227682233493e-02,3.179027966278268223193e-08,3.019371284032471346843e-10,3.019371284032967131155e-10,3.851054028228751614934e-02,7.340995852130969755284e-16,0,nan,9.080455257727501820579e-01
2202,3.842639505462818599879e-02,3.840962593544283015801e-02,3.157730395743847957732e-08,2.992675110806924939748e-10,2.992675110807420724059e-10,3.842639505462821519432e-02,7.597780531964006796969e-16,0,nan,9.082380766008570643780e-01
2208,3.832590523665494602890e-02,3.830922370842698709836e-02,3.132423683536999584914e-08,2.961028019295456844261e-10,2.961028019295952628572e-10,3.832590523665497454341e-02,7.440011386631886731552e-16,0,nan,9.084680707032349680796e-01
2214,3.822594000461439212035e-02,3.820934538248495909718e-02,3.107386668257747312424e-08,2.929798213688621096305e-10,2.929798213689116880616e-10,3.822594000461441646747e-02,6.369265224854788322238e-16,0,nan,9.086969092313334806247e-01
2219,3.814303341118710499735e-02,3.812651069279298504666e-02,3.086725920527580158074e-08,2.904087380564477763604e-10,2.904087380564973547916e-10,3.814303341118712402849e-02,4.989413414961354738092e-16,0,nan,9.088867315615765456421e-01
2225,3.804401930388356251056e-02,3.802758225445006939891e-02,3.062174084403783361921e-08,2.873605580957721063170e-10,2.873605580958216847482e-10,3.804401930388359073709e-02,7.419438442830591839611e-16,0,nan,9.091134740980309496446e-01
2231,3.794551827800404092406e-02,3.792916623261882724805e-02,3.037881940045147381519e-08,2.843522719056619974500e-10,2.843522719057115758812e-10,3.794551827800407248450e-02,8.317305718022018954462e-16,0,nan,9.093390855148911995414e-01
2236,3.786382315434846240754e-02,3.784754144270723041910e-02,3.017834389839969269002e-08,2.818753899141009025541e-10,2.818753899141504809853e-10,3.786382315434849442877e-02,8.456946729195800040333e-16,0,nan,9.095262370895556216935e-01
2242,3.776625247041846822338e-02,3.775005456158856548265e-02,2.994009491929885091747e-08,2.789386273019778577382e-10,2.789386273020274361694e-10,3.776625247041850460175e-02,9.632507500491897784653e-16,0,nan,9.097497967141553287915e-01
2248,3.766918369751286188585e-02,3.765306894580728452882e-02,2.970434722738081314498e-08,2.760400170883045836501e-10,2.760400170883541620812e-10,3.766918369751289542496e-02,8.903595270023250724032e-16,0,nan,9.099722489874975338807e-01
2254,3.757261297063599347901e-02,3.755658073698682486441e-02,2.947106808351034853374e-08,2.731789659601385298579e-10,2.731789659601881082890e-10,3.757261297063602207484e-02,7.610818103508949171396e-16,0,nan,9.101936021390508772485e-01
2259,3.749251505571999515398e-02,3.747655110365777364478e-02,2.927853122852448838143e-08,2.708230270379572808119e-10,2.708230270380068592431e-10,3.749251505572001592662e-02,5.540475470261977189577e-16,0,nan,9.103772293725522542370e-01
2265,3.739684750604575086408e-02,3.738096491732674497843e-02,2.904969442087927589717e-08,2.680293287498270945226e-10,2.680293287498766729538e-10,3.739684750604576584301e-02,4.005399288489083625497e-16,0,nan,9.105965885715321724166e-01
2271,3.730166726495481172021e-02,3.728586541880990479214e-02,2.882323615473183039415e-08,2.652715660747416917254e-10,2.652715660747912701565e-10,3.730166726495483570141e-02,6.428987914219653385906e-16,0,nan,9.108148715263823060376e-01
2277,3.720697061652872977833e-02,3.719124889849045184631e-02,2.859912560685871986603e-08,2.625491856753781723086e-10,2.625491856754277507397e-10,3.720697061652874542811e-02,4.206142148675288222390e-16,0,nan,9.110320861596417306156e-01
2283,3.711275388255062118725e-02,3.709711168437333783654e-02,2.837733243211789769377e-08,2.598616441304322909232e-10,2.598616441304818693543e-10,3.711275388255063520734e-02,3.777701160986877822457e-16,0,nan,9.112482403161411125686e-01
2288,3.703460391097897902446e-02,3.701902751915484707235e-02,2.819425343433690546488e-08,2.576482538588219133893e-10,2.576482538588714918205e-10,3.703460391097899561614e-02,4.480048284220637228047e-16,0,nan,9.114275643000495506405e-01
2294,3.694125759021980870411e-02,3.692575961903924591789e-02,2.797663151604122803172e-08,2.550232042598375068745e-10,2.550232042598870853057e-10,3.694125759021983770652e-02,7.850953109313095818055e-16,0,nan,9.116417943698654394289e-01
2300,3.684838096288939324197e-02,3.683296082131253673664e-02,2.776124351443791513581e-08,2.524315059171462754844e-10,2.524315059171958539156e-10,3.684838096288942525981e-02,8.689077937632652148237e-16,0,nan,9.118549857762481706592e-01
2306,3.675597049093648482909e-02,3.674062759385048754224e-02,2.754806083863155734874e-08,2.498726515842820741224e-10,2.498726515843316525536e-10,3.675597049093651725351e-02,8.821538592999470184918e-16,0,nan,9.120671460748614492150e-01
2312,3.666402267177124030262e-02,3.664875643991612197414e-02,2.733705533571155189315e-08,2.473461429936395229648e-10,2.473461429936891013959e-10,3.666402267177127411956e-02,9.223467836282285865462e-16,0,nan,9.122782827481375300498e-01
2318,3.657253403782188133642e-02,3.655734389771751052800e-02,2.712819928294433345904e-08,2.448514906752721482431e-10,2.448514906753217266742e-10,3.657253403782192060825e-02,1.073806795172709267741e-15,0,nan,9.124884032061630454065e-01
2324,3.648150115609800903105e-02,3.646638653997216761304e-02,2.692146538012424465022e-08,2.423882137797949584398e-10,2.423882137798445368709e-10,3.648150115609804532472e-02,9.948512691037005970056e-16,0,nan,9.126975147875537844495e-01
2330,3.639092062776039249172e-02,3.637588097347792259750e-02,2.671682674207939149136e-08,2.399558399052866710628e-10,2.399558399053362494940e-10,3.639092062776042123324e-02,7.897992540564571241697e-16,0,nan,9.129056247603120809934e-01
2336,3.630078908769720363869e-02,3.628582383869016769751e-02,2.651425689132899492849e-08,2.375539049280937436034e-10,2.375539049281433220345e-10,3.630078908769723386422e-02,8.326409549060254517559e-16,0,nan,9.131127403226756725717e-01
2342,3.621110320410658028889e-02,3.619621180930552434285e-02,2.631372975088914146032e-08,2.351819528374385370709e-10,2.351819528374881155021e-10,3.621110320410660604886e-02,7.113830762542581654044e-16,0,nan,9.133188686039576076824e-01
2348,3.612185967808528158640e-02,3.610704159185145617483e-02,2.611521963722276377950e-08,2.328395355737334835382e-10,2.328395355737830619693e-10,3.612185967808531030421e-02,7.950256520467172724382e-16,0,nan,9.135240166653644392283e-01
2354,3.603305524322353292632e-02,3.601830992528214092641e-02,2.591870125333152668899e-08,2.305262128705145092372e-10,2.305262128705640876557e-10,3.603305524322356206426e-02,8.086445400998201839126e-16,0,nan,9.137281915008136948492e-01
2360,3.594468666520576199952e-02,3.593001358058017097319e-02,2.572414968198570068401e-08,2.282415520998989144671e-10,2.282415520999484928856e-10,3.594468666520578919944e-02,7.567160692086218939534e-16,0,nan,9.139314000377310515306e-01
2366,3.585675074141724677501e-02,3.584214936036420745546e-02,2.553154037908942447577e-08,2.259851281214837620443e-10,2.259851281215333404628e-10,3.585675074141727507608e-02,7.892813556296611089922e-16,0,nan,9.141336491378400050411e-01
2372,3.576924430055653664207e-02,3.575471409850229653760e-02,2.534084916717790410081e-08,2.237565231345989021044e-10,2.237565231346484805229e-10,3.576924430055657467723e-02,1.063348365537464532109e-15,0,nan,9.143349455979403439510e-01
2378,3.568216420225357038420e-02,3.566770465973096576606e-02,2.515205222904407039427e-08,2.215553265338326378915e-10,2.215553265338822163101e-10,3.568216420225360505157e-02,9.715600283862404200664e-16,0,nan,9.145352961506779278082e-01
2384,3.559550733669328281827e-02,3.558111793927971888696e-02,2.496512610149119111436e-08,2.193811347677468920224e-10,2.193811347677964704409e-10,3.559550733669331349781e-02,8.618934142266047443263e-16,0,nan,9.147347074652943797095e-01
2390,3.550927062424479030422e-02,3.549495086250113728976e-02,2.478004766920928917636e-08,2.172335512007084189795e-10,2.172335512007579973981e-10,3.550927062424482851896e-02,1.076190464532745452380e-15,0,nan,9.149331861483760397176e-01
2396,3.542345101509596777545e-02,3.540920038450633827720e-02,2.459679415877228183209e-08,2.151121859777575524199e-10,2.151121859778071308384e-10,3.542345101509600064710e-02,9.279630774267689599684e-16,0,nan,9.151307387445926498529e-01
2402,3.533804548889320912286e-02,3.532386348980560974997e-02,2.441534313275297959001e-08,2.130166558924376054828e-10,2.130166558924871839013e-10,3.533804548889324194030e-02,9.286717489436461552232e-16,0,nan,9.153273717374136635378e-01
2409,3.523892507411813951324e-02,3.522482252001933600294e-02,2.420589893386432641434e-08,2.106040213525128530006e-10,2.106040213525624314191e-10,3.523892507411817021310e-02,8.711917879365990949785e-16,0,nan,9.155556231848051061770e-01
2415,3.515440650432398450587e-02,3.514037151555621241172e-02,2.402827788348620416522e-08,2.085631836739854897870e-10,2.085631836740350682056e-10,3.515440650432401335242e-02,8.205672323935922137523e-16,0,nan,9.157502856583172991885e-01
2421,3.507029264336602308871e-02,3.505632473529771836462e-02,2.385239041747385277976e-08,2.065470100560698580713e-10,2.065470100561194364898e-10,3.507029264336605452719e-02,8.964417602667925595599e-16,0,nan,9.159440486637597184983e-01
2427,3.498658058987168251175e-02,3.497267928249694207699e-02,2.367821543756319675779e-08,2.045551436345232387499e-10,2.045551436345728171684e-10,3.498658058987171827687e-02,1.022252491151399880996e-15,0,nan,9.161369184371985545053e-01
2433,3.490326747014719371842e-02,3.488943228803070145672e-02,2.350573215286864596073e-08,2.025872335552791013224e-10,2.025872335553286797409e-10,3.490326747014723538905e-02,1.193889165499002398889e-15,0,nan,9.163289011570892563440e-01
2440,3.480656924261089218975e-02,3.479281061175384243134e-02,2.330661245130355012912e-08,2.003211567281993404593e-10,2.003211567282489188778e-10,3.480656924261094433310e-02,1.498089279340399052720e-15,0,nan,9.165517680234391462331e-01
2446,3.472411075088124854382e-02,3.471041723059464095824e-02,2.313772461457888095091e-08,1.984039763626270163247e-10,1.984039763626765947432e-10,3.472411075088130800553e-02,1.712404194418217845301e-15,0,nan,9.167418497190923935185e-01
2452,3.464204227178063755233e-02,3.462841340074818141659e-02,2.297046460451047634029e-08,1.965096796558454131129e-10,1.965096796558949915314e-10,3.464204227178069176582e-02,1.564962490685094446668e-15,0,nan,9.169310635537324208908e-01
2458,3.456036104345088649792e-02,3.454679636470569387141e-02,2.280481285598778085579e-08,1.946379395817788015631e-10,1.946379395818283799816e-10,3.456036104345094441464e-02,1.675813650460547973154e-15,0,nan,9.171194154728178488936e-01
2465,3.446555207055882613654e-02,3.445206171099159109250e-02,2.261355943569294219734e-08,1.924823231741620195528e-10,1.924823231742115979713e-10,3.446555207055888951832e-02,1.838989297121593849234e-15,0,nan,9.173380778693987036392e-01
2471,3.438470053444091928396e-02,3.437127339174420037615e-02,2.245132646940888008253e-08,1.906583596995485854315e-10,1.906583596995981638501e-10,3.438470053444097947412e-02,1.750492524185339494225e-15,0,nan,9.175245824432793984374e-01
2477,3.430422767346097412400e-02,3.429086330410695271365e-02,2.229064164333768171477e-08,1.888559526752350201292e-10,1.888559526752845985478e-10,3.430422767346102996719e-02,1.627880641364323392476e-15,0,nan,9.177102435737747885354e-01
2484,3.421081773106534468232e-02,3.419752604222971864578e-02,2.210510812678269597362e-08,1.867799827765802513842e-10,1.867799827766298298027e-10,3.421081773106539646991e-02,1.513778325973827830069e-15,0,nan,9.179257898399747066004e-01
2490,3.413115625638801775565e-02,3.411792639405964583377e-02,2.194771475387794173457e-08,1.850232416704561799999e-10,1.850232416705057584184e-10,3.413115625638806554186e-02,1.400075942149039590428e-15,0,nan,9.181096430750909770640e-01
2497,3.403868577036069792419e-02,3.402552749503390261410e-02,2.176597198611811830020e-08,1.829997357450378159257e-10,1.829997357450873943442e-10,3.403868577036075211058e-02,1.591906105521118590527e-15,0,nan,9.183230955718522879041e-01
2503,3.395982346622316433438e-02,3.394672608952207376598e-02,2.161178621898929073395e-08,1.812872790227616110067e-10,1.812872790228111894253e-10,3.395982346622322239340e-02,1.709638637973040304663e-15,0,nan,9.185051672574877014324e-01
2509,3.388132595769561411503e-02,3.386828905762875874252e-02,2.145905331452924250399e-08,1.795948087866620325496e-10,1.795948087867116109681e-10,3.388132595769567793388e-02,1.883599551493716828387e-15,0,nan,9.186864254337362941435e-01
2516,3.379020322283161209542e-02,3.377723635067671204002e-02,2.128267842009496496129e-08,1.776451485150189097056e-10,1.776451485150684881241e-10,3.379020322283167056780e-02,1.730453588256306039217e-15,0,nan,9.188968723940464415015e-01
2522,3.371248746842375743071e-02,3.369958017187812265858e-02,2.113303513739690325424e-08,1.759950302386659152658e-10,1.759950302387154936843e-10,3.371248746842380651458e-02,1.455955015881450852152e-15,0,nan,9.190763866118979168889e-01
2529,3.362226996530600503510e-02,3.360943165593299752913e-02,2.096021912083664933738e-08,1.740940359786110166796e-10,1.740940359786605950981e-10,3.362226996530605800176e-02,1.575344684114452293124e-15,0,nan,9.192848136717978308179e-01
2535,3.354532433922628731349e-02,3.353254472225457305523e-02,2.081358772882307273391e-08,1.724850041029298372489e-10,1.724850041029794156674e-10,3.354532433922633521151e-02,1.427859770171501057547e-15,0,nan,9.194626090431396321623e-01
2542,3.345599863910455468163e-02,3.344328698909507235904e-02,2.064424127775668180248e-08,1.706312252322195097897e-10,1.706312252322690882082e-10,3.345599863910460901371e-02,1.623986238006791824413e-15,0,nan,9.196690452178277805492e-01
2548,3.337981174503639597573e-02,3.336715792159887505886e-02,2.050054638032923133396e-08,1.690620581036947862441e-10,1.690620581037443646626e-10,3.337981174503644690951e-02,1.525885932890840938529e-15,0,nan,9.198451463739406973189e-01
2555,3.329136468356971856331e-02,3.327877782690911306895e-02,2.033458285855278189436e-08,1.672540942015487265706e-10,1.672540942015983049892e-10,3.329136468356977432857e-02,1.675066842272039492492e-15,0,nan,9.200496201246343796576e-01
2561,3.321592534903559240655e-02,3.320339547007077757312e-02,2.019375131316926742605e-08,1.657236123398695626238e-10,1.657236123399191410423e-10,3.321592534903564192749e-02,1.490879260713209559053e-15,0,nan,9.202240512276461128723e-01
2568,3.312834401981431392548e-02,3.311588012697710275978e-02,2.003108666756604798714e-08,1.639601112110760363250e-10,1.639601112111256147435e-10,3.312834401981435778145e-02,1.323820407407264400657e-15,0,nan,9.204265904747554016396e-01
2574,3.305364129070515605280e-02,3.304123354322767436297e-02,1.989304750704626658243e-08,1.624671756533059243247e-10,1.624671756533555027432e-10,3.305364129070520159945e-02,1.377961817857753394702e-15,0,nan,9.205993752287680420955e-01
2581,3.296691303896251423744e-02,3.295457031602452152574e-02,1.973360017817996703991e-08,1.607468314393955319897e-10,1.607468314394451104082e-10,3.296691303896255555910e-02,1.253428103808719536661e-15,0,nan,9.208000073646916230929e-01
2588,3.288063898130939161080e-02,3.286836077286572205258e-02,1.957585231587271620569e-08,1.590492003539391703192e-10,1.590492003539887487378e-10,3.288063898130943816712e-02,1.415918922358828975503e-15,0,nan,9.209996237593660860254e-01
2594,3.280704859073377971379e-02,3.279482527851009660003e-02,1.944197537182437980407e-08,1.576118935301771705980e-10,1.576118935302267490165e-10,3.280704859073383266690e-02,1.614077279280348008938e-15,0,nan,9.211699209281633941599e-01
2601,3.272160861905488993262e-02,3.270944888816678525201e-02,1.928732402275131971099e-08,1.559554966916794855191e-10,1.559554966917290639376e-10,3.272160861905493625855e-02,1.415759429512123326914e-15,0,nan,9.213676713513185081452e-01
2608,3.263661276753156148533e-02,3.262451612295765024374e-02,1.913430856805076182599e-08,1.543208048520160934426e-10,1.543208048520656718611e-10,3.263661276753160995595e-02,1.485160660480699706840e-15,0,nan,9.215644278653836397245e-01
2614,3.256411004365861172616e-02,3.255206708296007334091e-02,1.900443814010004665442e-08,1.529366575945749121046e-10,1.529366575946244905231e-10,3.256411004365866484190e-02,1.631112964094840959698e-15,0,nan,9.217322909174622235493e-01
2621,3.247992984638611857484e-02,3.246794906622917087358e-02,1.885440379757591064327e-08,1.513413765366699099857e-10,1.513413765367194884042e-10,3.247992984638617076562e-02,1.606862524791687518339e-15,0,nan,9.219272214229699369346e-01
2628,3.239618399117406150056e-02,3.238426491101182441712e-02,1.870594460966251711731e-08,1.497668441721522685246e-10,1.497668441722018469431e-10,3.239618399117411019140e-02,1.502980781725136005366e-15,0,nan,9.221211792293324686128e-01
2634,3.232474498671866064425e-02,3.231287841353699258340e-02,1.857993193477524896410e-08,1.484335142479804380112e-10,1.484335142480300164297e-10,3.232474498671870925378e-02,1.503786860406849872206e-15,0,nan,9.222866601093109710811e-01
2641,3.224179689333489529091e-02,3.222999114076383758709e-02,1.843434358064582254082e-08,1.468966625954573159686e-10,1.468966625955068943871e-10,3.224179689333493975336e-02,1.379031497976592657439e-15,0,nan,9.224788307351945653529e-01
2648,3.215927364897128160059e-02,3.214752825041309464149e-02,1.829027232764777604479e-08,1.453796521323830136128e-10,1.453796521324325920313e-10,3.215927364897132174318e-02,1.248242913519902897900e-15,0,nan,9.226700492716941559806e-01
2655,3.207717199648530553846e-02,3.206548649010457219255e-02,1.814769846598943473141e-08,1.438821762331643654176e-10,1.438821762332139438361e-10,3.207717199648534230985e-02,1.146341526311380703418e-15,0,nan,9.228603227943655537059e-01
2661,3.200713225953787099964e-02,3.199549772529153984779e-02,1.802666938389425910128e-08,1.426139449862972433466e-10,1.426139449863468217651e-10,3.200713225953790399327e-02,1.030821102431556769601e-15,0,nan,9.230226675435376568874e-01
2668,3.192580503501271649291e-02,3.191422954767811348553e-02,1.788682514195708528975e-08,1.411519527945619320573e-10,1.411519527946115104758e-10,3.192580503501274269673e-02,8.207721380094112461115e-16,0,nan,9.232112045740972358036e-01
2675,3.184489027786895770644e-02,3.183337338888641426804e-02,1.774842364760830942832e-08,1.397086490966540256887e-10,1.397086490967036041073e-10,3.184489027786897619887e-02,5.807029995423610206888e-16,0,nan,9.233988164236542639540e-01
2682,3.176438485680065093586e-02,3.175292612214401094528e-02,1.761144634302751915051e-08,1.382837479235892516871e-10,1.382837479236388301056e-10,3.176438485680066402421e-02,4.120449100455748269762e-16,0,nan,9.235855099022964183851e-01
2689,3.168428567212915741846e-02,3.167288465224866317316e-02,1.747587495610639123122e-08,1.368769683990273560740e-10,1.368769683990769344925e-10,3.168428567212917041195e-02,4.100924207456752978056e-16,0,nan,9.237712917533302977549e-01
2696,3.160458965540471898414e-02,3.159324591517070901503e-02,1.734169149532986741359e-08,1.354880346358789499386e-10,1.354880346359285283572e-10,3.160458965540473590447e-02,5.353757267169054719920e-16,0,nan,9.239561686540993975776e-01
2703,3.152529376901403584954e-02,3.151400687766151009761e-02,1.720887824476197746909e-08,1.341166756352679547480e-10,1.341166756353175331665e-10,3.152529376901405858729e-02,7.212542602360514893408e-16,0,nan,9.241401472167892162056e-01
2710,3.144639500579375634981e-02,3.143516453686777401000e-02,1.707741775913378521666e-08,1.327626251877904254250e-10,1.327626251878400038435e-10,3.144639500579377934506e-02,7.312523565204542780313e-16,0,nan,9.243232339892215066466e-01
2717,3.136789038864974676901e-02,3.135671591995162904576e-02,1.694729285903108700978e-08,1.314256217770114186800e-10,1.314256217770609970985e-10,3.136789038864976788385e-02,6.731353957037366414260e-16,0,nan,9.245054354556344956601e-01
2724,3.128977697018209269686e-02,3.127865808371644434915e-02,1.681848662617974389084e-08,1.301054084851445699580e-10,1.301054084851941483765e-10,3.128977697018210806543e-02,4.911689146786711509907e-16,0,nan,9.246867580374555330093e-01
2730,3.122313176096907019752e-02,3.121206018687476546614e-02,1.670911819847125537653e-08,1.289869692038345952944e-10,1.289869692038841737129e-10,3.122313176096908822069e-02,5.772376451425386552215e-16,0,nan,9.248414826950931982722e-01
2737,3.114573713445957861556e-02,3.113472037729470009992e-02,1.658271690557136986092e-08,1.276972712487180148616e-10,1.276972712487675932801e-10,3.114573713445959446694e-02,5.089420265278949106443e-16,0,nan,9.250211898879934675224e-01
2744,3.106872544583207107483e-02,3.105776309932566092709e-02,1.645758734010501563291e-08,1.264236538872598998007e-10,1.264236538873094782192e-10,3.106872544583208697872e-02,5.118938865186139253508e-16,0,nan,9.252000362038624112367e-01
2752,3.098117735384023699319e-02,3.097027669860573373395e-02,1.631611888561162726488e-08,1.249874739986129666319e-10,1.249874739986625450504e-10,3.098117735384025254641e-02,5.020215597311886293901e-16,0,nan,9.254033857911821260925e-01
2759,3.090497673149955951133e-02,3.089412962976996815390e-02,1.619366103660623798577e-08,1.237475121484033271295e-10,1.237475121484529055480e-10,3.090497673149957468677e-02,4.910355511622383412747e-16,0,nan,9.255804081256034966663e-01
2766,3.082915022670690979867e-02,3.081835628463718348979e-02,1.607242557686577496552e-08,1.225228904615259874987e-10,1.225228904615755659172e-10,3.082915022670692780151e-02,5.839550596937068277801e-16,0,nan,9.257565888267289322183e-01
2773,3.075369508987984765169e-02,3.074295391747870059840e-02,1.595239729182499556714e-08,1.213133817419398759654e-10,1.213133817419894543839e-10,3.075369508987986179884e-02,4.600144549685912091025e-16,0,nan,9.259319338969705591685e-01
2780,3.067860859832367143030e-02,3.066791980940654707699e-02,1.583356119359727718278e-08,1.201187627099857712261e-10,1.201187627100353496446e-10,3.067860859832368579259e-02,4.681532608499294362208e-16,0,nan,9.261064492817050065724e-01
2787,3.060388805590348940133e-02,3.059325126804621555743e-02,1.571590251704432194345e-08,1.189388139254157672683e-10,1.189388139254653456868e-10,3.060388805590350622341e-02,5.496711496833951358301e-16,0,nan,9.262801408699539728892e-01
2794,3.052953079272104422448e-02,3.051894562721415432582e-02,1.559940671592347866951e-08,1.177733197121199480060e-10,1.177733197121695264246e-10,3.052953079272105494453e-02,3.511370368982654751250e-16,0,nan,9.264530144950507189929e-01
2801,3.045553416479621425261e-02,3.044500024659995210397e-02,1.548405945911102820627e-08,1.166220680845088697341e-10,1.166220680845584481526e-10,3.045553416479622574685e-02,3.774104578841085690487e-16,0,nan,9.266250759352931981204e-01
2808,3.038189555375322634112e-02,3.037141251145318229798e-02,1.536984662689982075170e-08,1.154848506755132414503e-10,1.154848506755628198688e-10,3.038189555375323959210e-02,4.361473563557593422965e-16,0,nan,9.267963309145980537775e-01
2816,3.029817220389758800070e-02,3.028774685527831425635e-02,1.524068893033866146033e-08,1.142020958125385576365e-10,1.142020958125881360550e-10,3.029817220389760123305e-02,4.367375237343344159225e-16,0,nan,9.269910706590083644403e-01
2823,3.022529207212828680773e-02,3.021491681552257793641e-02,1.512886042354796396840e-08,1.130942664926289171398e-10,1.130942664926784955584e-10,3.022529207212829900162e-02,4.034332002342262628194e-16,0,nan,9.271606165330589739487e-01
2830,3.015276189132412576477e-02,3.014243636642986376439e-02,1.501812330141418639079e-08,1.119998393038893278920e-10,1.119998393039389063106e-10,3.015276189132413524984e-02,3.145673679094318433147e-16,0,nan,9.273293735886498718383e-01
2837,3.008057914593904522138e-02,3.007030299590242664043e-02,1.490846428221434004593e-08,1.109186201369714670646e-10,1.109186201370210454831e-10,3.008057914593905170457e-02,2.155274387115535499965e-16,0,nan,9.274973473310998795340e-01
2845,2.999850681592675441522e-02,2.998828666170384737999e-02,1.478444303405286881081e-08,1.096988695190096132300e-10,1.096988695190591916486e-10,2.999850681592676136598e-02,2.317032780271085281263e-16,0,nan,9.276883651577480676721e-01
2852,2.992706021579861000448e-02,2.991688868316763616484e-02,1.467705040665184527911e-08,1.086453147556989608192e-10,1.086453147557485392378e-10,2.992706021579862104132e-02,3.687912953407010388360e-16,0,nan,9.278546786730971112408e-01
2859,2.985595330039727754445e-02,2.984583004307671261213e-02,1.457069538410805117421e-08,1.076043789690065060558e-10,1.076043789690560844743e-10,2.985595330039728283841e-02,1.773165930115831297098e-16,0,nan,9.280202258472211541084e-01
2867,2.977510109431336093877e-02,2.976503258896571330050e-02,1.445040129524705336634e-08,1.064299578869318069838e-10,1.064299578869813854024e-10,2.977510109431336338500e-02,8.215693857501682955698e-17,0,nan,9.282084910334715383787e-01
2874,2.970471396282552134505e-02,2.969469300175683196263e-02,1.434622784699322022273e-08,1.054154572952886870002e-10,1.054154572953382654187e-10,2.970471396282552087240e-02,1.591142689202119892751e-17,0,nan,9.283724138223422653608e-01
2881,2.963465899428438868335e-02,2.962468524139665743133e-02,1.424305331740886078641e-08,1.044130170590334767010e-10,1.044130170590830551196e-10,2.963465899428438557982e-02,1.047263179015601865053e-16,0,nan,9.285355867543692720426e-01
2889,2.955499989395535612169e-02,2.954507968577970919433e-02,1.412634742031995259495e-08,1.032819187886113089091e-10,1.032819187886608873277e-10,2.955499989395535356026e-02,8.666647408856436569956e-17,0,nan,9.287211585118524909219e-01
2896,2.948564882943109644042e-02,2.947577511982464246176e-02,1.402527342821408200250e-08,1.023047477944122905291e-10,1.023047477944618689476e-10,2.948564882943109644720e-02,2.298156509030479982542e-19,0,nan,9.288827418745823931629e-01
2903,2.941662262659428331291e-02,2.940679508927085059056e-02,1.392516138660575965705e-08,1.013391071755333858503e-10,1.013391071755829642688e-10,2.941662262659428275048e-02,1.911945786965996417702e-17,0,nan,9.290435913947189831754e-01
2911,2.933813040597246790675e-02,2.932835524134498605964e-02,1.381191088536020412266e-08,1.002494278831364717516e-10,1.002494278831860501702e-10,2.933813040597246620591e-02,5.797377455723588547041e-17,0,nan,9.292265272463247037515e-01
2918,2.926979269111848122598e-02,2.926006300980293212133e-02,1.371382192995943446475e-08,9.930795011565612946441e-11,9.930795011570570788294e-11,2.926979269111847920665e-02,6.899012123399798470982e-17,0,nan,9.293858210237133648125e-01
2926,2.919208142602537636723e-02,2.918240333785444146075e-02,1.360285425513237915173e-08,9.824546937765083228784e-11,9.824546937770041070636e-11,2.919208142602537154083e-02,1.653322921041241342377e-16,0,nan,9.295669918101126364979e-01
2933,2.912442194552578370037e-02,2.911478866533961581964e-02,1.350673753940290074826e-08,9.732743247542640330776e-11,9.732743247547598172628e-11,2.912442194552577835729e-02,1.834571632451216615213e-16,0,nan,9.297247523590016072929e-01
2941,2.904748003404643633130e-02,2.903789758285309219321e-02,1.339799546015275132117e-08,9.629133961769217471576e-11,9.629133961774175313428e-11,2.904748003404643481003e-02,5.237188119195357291177e-17,0,nan,9.299041835618627140276e-01
2948,2.898048873694189161987e-02,2.897095043171390299497e-02,1.330380166340012468818e-08,9.539604664011381104081e-11,9.539604664016338945934e-11,2.898048873694189219755e-02,1.993328943728472742066e-17,0,nan,9.300604329634969914191e-01
2956,2.890430480591432357840e-02,2.889481658054843249417e-02,1.319722966203004156580e-08,9.438555904111200992301e-11,9.438555904116158834154e-11,2.890430480591431815061e-02,1.877847318055868939330e-16,0,nan,9.302381495755994624680e-01
2964,2.882852055803653695820e-02,2.881908201901101085340e-02,1.309179290825667669023e-08,9.338841692282594712690e-11,9.338841692287552554542e-11,2.882852055803653020735e-02,2.341727032445595859471e-16,0,nan,9.304149617933308868706e-01
2971,2.876253473833387599989e-02,2.875313935528045136691e-02,1.300045514867483431874e-08,9.252669909174302297796e-11,9.252669909179260139648e-11,2.876253473833386892209e-02,2.460773145220695070887e-16,0,nan,9.305689360255019467816e-01
2979,2.868749146356193088780e-02,2.867814504004062223230e-02,1.289710653749769404940e-08,9.155401418628891125176e-11,9.155401418633848967029e-11,2.868749146356192143153e-02,3.296306278699242735266e-16,0,nan,9.307440710518146707907e-01
2986,2.862214923855110892958e-02,2.861284534125695805384e-02,1.280757322607321648472e-08,9.071338021955456867117e-11,9.071338021960414708969e-11,2.862214923855109883295e-02,3.527559250397636635688e-16,0,nan,9.308965882073302826978e-01
2994,2.854783611848921848209e-02,2.853858046803001147218e-02,1.270626131867847974011e-08,8.976443614136426003803e-11,8.976443614141383845656e-11,2.854783611848920007437e-02,6.448026369959637678107e-16,0,nan,9.310700698479971078596e-01
3002,2.847390806334431159752e-02,2.846470028526664960977e-02,1.260601514509471528815e-08,8.882786936658066652928e-11,8.882786936663024494780e-11,2.847390806334429110779e-02,7.195965846521380087147e-16,0,nan,9.312426792614100035735e-01
3009,2.840953454026875005245e-02,2.840036834639664969915e-02,1.251916298498989584247e-08,8.801837469612614519363e-11,8.801837469617572361215e-11,2.840953454026873028778e-02,6.957054070427190813741e-16,0,nan,9.313930021709421478229e-01
3017,2.833632045705850033279e-02,2.832720144384908572688e-02,1.242087756318382991612e-08,8.710449728400309160048e-11,8.710449728405267001900e-11,2.833632045705848551141e-02,5.230524737153651516309e-16,0,nan,9.315639938323227840105e-01
3025,2.826348293587939777827e-02,2.825441073986080520175e-02,1.232361828021903077524e-08,8.620245101516279206057e-11,8.620245101521237047910e-11,2.826348293587937923333e-02,6.561448703706499310208e-16,0,nan,9.317341319968206937328e-01
3033,2.819101907794464151324e-02,2.818199333937007611262e-02,1.222737177935170156922e-08,8.531205254850532559871e-11,8.531205254855490401723e-11,2.819101907794462465221e-02,5.980996217776112323372e-16,0,nan,9.319034230533649957044e-01
3040,2.812791746666588529879e-02,2.811893208614217251617e-02,1.214397654727732106463e-08,8.454236711677906680581e-11,8.454236711682864522433e-11,2.812791746666587189534e-02,4.765176580611184323460e-16,0,nan,9.320508628086162584070e-01
3048,2.805614651724092079021e-02,2.804720692951100102785e-02,1.204959373381630825968e-08,8.367332557683263802688e-11,8.367332557688221644541e-11,2.805614651724090213347e-02,6.649789800876033261381e-16,0,nan,9.322185825367352992547e-01
3056,2.798474106109549372490e-02,2.797584691685944466299e-02,1.195618644785478616930e-08,8.281542291550823163520e-11,8.281542291555781005372e-11,2.798474106109547927790e-02,5.162454037658982162849e-16,0,nan,9.323854731729735153341e-01
3064,2.791369831238591295297e-02,2.790484926588839703632e-02,1.186374211824615710726e-08,8.196848823070679082510e-11,8.196848823075636924363e-11,2.791369831238589825695e-02,5.264806357938308480457e-16,0,nan,9.325515408637839714760e-01
3072,2.784301551351762646358e-02,2.783421122250303442192e-02,1.177224836774172835332e-08,8.113235367190010523676e-11,8.113235367194968365528e-11,2.784301551351761281619e-02,4.901550566437590348947e-16,0,nan,9.327167916949197463495e-01
3080,2.777268993478798977947e-02,2.776393006045625375111e-02,1.168169300951054403262e-08,8.030685437801346477746e-11,8.030685437806304319598e-11,2.777268993478797843940e-02,4.083175639258489804837e-16,0,nan,9.328812316921855573530e-01
3087,2.771144596061591788838e-02,2.770272467564311932864e-02,1.160321740798558059757e-08,7.959313936549176941925e-11,7.959313936554134783777e-11,2.771144596061590799673e-02,3.569518087253166880929e-16,0,nan,9.330244562446095022757e-01
3095,2.764178290785978056587e-02,2.763310541348249979587e-02,1.151438933646521081694e-08,7.878714699231593043407e-11,7.878714699236550885260e-11,2.764178290785976898185e-02,4.190765344356990334016e-16,0,nan,9.331873919642068009191e-01
3103,2.757246937955143417653e-02,2.756383534666419915515e-02,1.142646565020212708753e-08,7.799133201707309726814e-11,7.799133201712267568666e-11,2.757246937955142401214e-02,3.686429106922801278227e-16,0,nan,9.333495338468135922604e-01
3111,2.750350275079375614307e-02,2.749491185358164321850e-02,1.133943486865821697119e-08,7.720554060187474668194e-11,7.720554060192432510046e-11,2.750350275079374149448e-02,5.326080798705945529177e-16,0,nan,9.335108876927980433571e-01
3119,2.743488042291560013997e-02,2.742633233881320090064e-02,1.125328568573714950219e-08,7.642962161513108985880e-11,7.642962161518066827732e-11,2.743488042291558820188e-02,4.351424965071312182562e-16,0,nan,9.336714592460688791646e-01
3127,2.736659982314503317125e-02,2.735809423279603538881e-02,1.116800696669991910793e-08,7.566342657727413468434e-11,7.566342657732371310286e-11,2.736659982314502152454e-02,4.255809307700896718304e-16,0,nan,9.338312541947674657000e-01
3135,2.729865840428736742385e-02,2.729019499150474314941e-02,1.108358774514246707907e-08,7.490680960770149903704e-11,7.490680960775107745557e-11,2.729865840428735764909e-02,3.580674209901634878997e-16,0,nan,9.339902781719387862293e-01
3143,2.723105364440803893844e-02,2.722263209613480158811e-02,1.100001722003410780048e-08,7.415962737291205085491e-11,7.415962737296162927344e-11,2.723105364440803090518e-02,2.950036593023801619111e-16,0,nan,9.341485367562002384246e-01
3151,2.716378304652016656418e-02,2.715540305279074209666e-02,1.091728475281538657713e-08,7.342173903580278527460e-11,7.342173903585236369312e-11,2.716378304652016132104e-02,1.930192835999621587250e-16,0,nan,9.343060354723969425828e-01
3159,2.709684413827675650288e-02,2.708850539217889930033e-02,1.083537986455394803384e-08,7.269300620609862701014e-11,7.269300620614820542867e-11,2.709684413827674900664e-02,2.766462967032916256880e-16,0,nan,9.344627797922501582215e-01
3167,2.703023447166742407322e-02,2.702193666930470181131e-02,1.075429223315716781429e-08,7.197329289188657516790e-11,7.197329289193615358643e-11,2.703023447166741562999e-02,3.123622337453600382691e-16,0,nan,9.346187751349922240426e-01
3176,2.695568912616861517728e-02,2.694743702596432560759e-02,1.066403287075940196148e-08,7.117423024436346375992e-11,7.117423024441304217844e-11,2.695568912616861025602e-02,1.825685628185227661132e-16,0,nan,9.347933813148858526293e-01
3184,2.688977107923739770512e-02,2.688155928683374010224e-02,1.058464833775917844569e-08,7.047324253866455891384e-11,7.047324253871413733237e-11,2.688977107923739140150e-02,2.344244275970711316163e-16,0,nan,9.349478028388529670268e-01
3192,2.682417477750065337716e-02,2.681600299818986260503e-02,1.050604978620123515038e-08,6.978086431625672041584e-11,6.978086431630629883437e-11,2.682417477750064782401e-02,2.070202736248577930884e-16,0,nan,9.351014919893840872411e-01
3200,2.675889787022619342727e-02,2.675076581216731183566e-02,1.042822751267050597410e-08,6.909696898898275625981e-11,6.909696898903233467834e-11,2.675889787022618915992e-02,1.594741311455625279231e-16,0,nan,9.352544539757481294575e-01
3208,2.669393802953275857126e-02,2.668584540371685479010e-02,1.035117195715112293039e-08,6.842143213501012973628e-11,6.842143213505970815481e-11,2.669393802953275789363e-02,2.538502775625501162125e-17,0,nan,9.354066939578537887641e-01
3216,2.662929295011297325946e-02,2.662123947032885365460e-02,1.027487370056011039141e-08,6.775413145656288634797e-11,6.775413145661246476650e-11,2.662929295011297138582e-02,7.035999351678481888073e-17,0,nan,9.355582170468351254191e-01
3225,2.655694063209899924427e-02,2.654893085292898621819e-02,1.018993182068906588036e-08,6.701311339476322831345e-11,6.701311339481280673197e-11,2.655694063209899628982e-02,1.112496714494288092631e-16,0,nan,9.357278299127129934975e-01
3233,2.649295686751232045686e-02,2.648498563531110835956e-02,1.011521217935966589299e-08,6.636291797905971845875e-11,6.636291797910929687727e-11,2.649295686751231612852e-02,1.633769451297908267040e-16,0,nan,9.358778463550359818417e-01
3241,2.642928080262610737727e-02,2.642134783970994868496e-02,1.004122128433277319545e-08,6.572058979858068822770e-11,6.572058979863026664623e-11,2.642928080262610398237e-02,1.284525325508632853840e-16,0,nan,9.360271615684388023921e-01
3250,2.635801026977881503233e-02,2.635012003120214274521e-02,9.958841576829870201110e-09,6.500723257758748412840e-11,6.500723257763706254693e-11,2.635801026977881518818e-02,5.912967659531119874260e-18,0,nan,9.361943091149395450865e-01
3258,2.629498073856017734129e-02,2.628712818798804862208e-02,9.886370001073045923462e-09,6.438124626945384990494e-11,6.438124626950342832347e-11,2.629498073856017067514e-02,2.535141349282601054466e-16,0,nan,9.363421504821622252035e-01
3266,2.623225205519075231564e-02,2.622443692315155894246e-02,9.814599901133743230668e-09,6.376277739541794102987e-11,6.376277739546751944839e-11,2.623225205519074512263e-02,2.742045849875932542124e-16,0,nan,9.364893058309673153170e-01
3275,2.616203921792359735066e-02,2.615426586282194876265e-02,9.734686484171369817121e-09,6.307585109311058834676e-11,6.307585109316016676528e-11,2.616203921792358904635e-02,3.174183382919128365453e-16,0,nan,9.366540415347285587723e-01
3283,2.609994272442061474804e-02,2.609220622369876757540e-02,9.664379060272699201427e-09,6.247300015699775850259e-11,6.247300015704733692112e-11,2.609994272442060624891e-02,3.256378254346656664258e-16,0,nan,9.367997548912257939390e-01
3291,2.603814042890742821990e-02,2.603044052100449146092e-02,9.594747057178059898130e-09,6.187733486662829271818e-11,6.187733486667787113671e-11,2.603814042890741736940e-02,4.167153212785281558430e-16,0,nan,9.369447970024326583058e-01
3300,2.596896190780733498782e-02,2.596130285725291308996e-02,9.517208322603082711685e-09,6.121567289706364416542e-11,6.121567289711322258395e-11,2.596896190780732425422e-02,4.133242424441901743437e-16,0,nan,9.371071728023409386286e-01
3308,2.590777787966225612082e-02,2.590015487427464041525e-02,9.448984867650657208408e-09,6.063493875253883557087e-11,6.063493875258841398940e-11,2.590777787966224608517e-02,3.873603674418943604908e-16,0,nan,9.372508038624471330856e-01
3317,2.583928968938356898755e-02,2.583170693139172705011e-02,9.373010667306821682929e-09,5.998982074947780698124e-11,5.998982074952738539976e-11,2.583928968938355682415e-02,4.707324879588024270747e-16,0,nan,9.374116038364182614873e-01
3325,2.577871469409110521953e-02,2.577116744449087573643e-02,9.306160323963490902561e-09,5.942357083877575868987e-11,5.942357083882533710839e-11,2.577871469409109349998e-02,4.546211088211008873983e-16,0,nan,9.375538443807649443629e-01
3334,2.571090654939728326056e-02,2.570339894932432284191e-02,9.231711395732081176427e-09,5.879450284817989616040e-11,5.879450284822947457892e-11,2.571090654939727171889e-02,4.489017498123831110418e-16,0,nan,9.377130914063396683439e-01
3342,2.565093153548495680250e-02,2.564345891763657528384e-02,9.166199791925717926149e-09,5.824230578895570753013e-11,5.824230578900528594866e-11,2.565093153548494938757e-02,2.890704538354287345905e-16,0,nan,9.378539615731486560530e-01
3351,2.558379335450510286276e-02,2.557635980010187354283e-02,9.093238050120234264055e-09,5.762881097861962230396e-11,5.762881097866920072564e-11,2.558379335450510126356e-02,6.250825208977514801384e-17,0,nan,9.380116780865276404698e-01
3359,2.552440944902950592521e-02,2.551701036103114911269e-02,9.029031841121782413007e-09,5.709025030448922412667e-11,5.709025030453880254835e-11,2.552440944902950190689e-02,1.574306473103214911665e-16,0,nan,9.381511976264676213287e-01
3368,2.545793134825559758672e-02,2.545057074911757227786e-02,8.957520335567440379252e-09,5.649186828907123785920e-11,5.649186828912081628088e-11,2.545793134825558969576e-02,3.099607280998407062963e-16,0,nan,9.383074056331163893103e-01
3377,2.539179876666905824600e-02,2.538447635675790056697e-02,8.886762018792178115433e-09,5.590130619953468604929e-11,5.590130619958426447097e-11,2.539179876666905203048e-02,2.447848545141656973824e-16,0,nan,9.384628237834217900264e-01
3385,2.533330214185238946079e-02,2.532601342888588305535e-02,8.824490045076652671456e-09,5.538282805888832873895e-11,5.538282805893790716063e-11,2.533330214185238276075e-02,2.644752182429702923579e-16,0,nan,9.386003150035254408829e-01
3394,2.526781489719594209209e-02,2.526056381591560567879e-02,8.755127559923608116832e-09,5.480670499836118003196e-11,5.480670499841075845364e-11,2.526781489719593562415e-02,2.559755804587443529055e-16,0,nan,9.387542574927013563262e-01
3403,2.520266548305127168872e-02,2.519545174267884615760e-02,8.686490114021597309651e-09,5.423805452636942804674e-11,5.423805452641900646841e-11,2.520266548305126507847e-02,2.622835717443432551900e-16,0,nan,9.389074272609048886170e-01
3411,2.514503639434170767508e-02,2.513785560419437223323e-02,8.626080084103519449456e-09,5.373876688914227041720e-11,5.373876688919184883887e-11,2.514503639434169874397e-02,3.551840313843841174985e-16,0,nan,9.390429341647933345061e-01
3420,2.508051800978598408487e-02,2.507337401942252158582e-02,8.558786496060567076425e-09,5.318391646782361175808e-11,5.318391646787319017976e-11,2.508051800978597904333e-02,2.010141935701038922912e-16,0,nan,9.391946601694610146792e-01
3429,2.501632999356834946569e-02,2.500922252074090981755e-02,8.492191050818232325081e-09,5.263620916513644574395e-11,5.263620916518602416563e-11,2.501632999356834150528e-02,3.182087716440630874189e-16,0,nan,9.393456300957474715968e-01
3438,2.495246981388103690858e-02,2.494539857922153935910e-02,8.426284718133792353864e-09,5.209553490462685527390e-11,5.209553490467643369557e-11,2.495246981388102609535e-02,4.333527977512276814647e-16,0,nan,9.394958495929669218269e-01
3447,2.488893496472757010940e-02,2.488189969171105547785e-02,8.361058607566499398219e-09,5.156178558390568767457e-11,5.156178558395526609625e-11,2.488893496472755828990e-02,4.748896552920815863041e-16,0,nan,9.396453242542132562338e-01
3455,2.483273065440249477431e-02,2.482572711741649895689e-02,8.303643814075207022749e-09,5.109306940205129223284e-11,5.109306940210087065452e-11,2.483273065440248563144e-02,3.681783433285867011114e-16,0,nan,9.397775698032495009975e-01
3464,2.476980357100604795972e-02,2.476283548096809908334e-02,8.239678794477733684120e-09,5.057211238526849647205e-11,5.057211238531807489372e-11,2.476980357100604017380e-02,3.143313926104460709587e-16,0,nan,9.399256526164404406689e-01
3473,2.470719472060486573972e-02,2.470026180900272011476e-02,8.176369075976758633155e-09,5.005777873590484827826e-11,5.005777873595442669994e-11,2.470719472060485443691e-02,4.574702946237467783093e-16,0,nan,9.400730064420250653369e-01
3482,2.464490169450542916829e-02,2.463800369553268559963e-02,8.113706288332233106635e-09,4.954996765320979013170e-11,4.954996765325936855338e-11,2.464490169450541746230e-02,4.749864891392235966951e-16,0,nan,9.402196366610030718244e-01
3491,2.458292210826783924515e-02,2.457605875878993498262e-02,8.051682189273980237927e-09,4.904858012177893898093e-11,4.904858012182851740261e-11,2.458292210826781877745e-02,8.325985026234590663063e-16,0,nan,9.403655486014730866570e-01
3500,2.452125360140119947339e-02,2.451442464092191617087e-02,7.990288662224879606670e-09,4.855351887550410066503e-11,4.855351887555367908671e-11,2.452125360140117788252e-02,8.804961677929216427708e-16,0,nan,9.405107475392746697656e-01
3509,2.445989383706367523152e-02,2.445309900769214797589e-02,7.929517714070328238201e-09,4.806468836234095966029e-11,4.806468836239053808197e-11,2.445989383706365279193e-02,9.174036889996060728135e-16,0,nan,9.406552386986358373208e-01
3518,2.439884050176696975165e-02,2.439207954818518528373e-02,7.869361472972739229386e-09,4.758199470987246747435e-11,4.758199470992204589603e-11,2.439884050176694753906e-02,9.103953938789899130930e-16,0,nan,9.407990272527985051144e-01
3527,2.433809130508525833680e-02,2.433136397451605287268e-02,7.809812186230198051122e-09,4.710534569164895285933e-11,4.710534569169853128101e-11,2.433809130508524011035e-02,7.488859635927887966979e-16,0,nan,9.409421183246405405031e-01
3536,2.427764397936847326487e-02,2.427095002154398134531e-02,7.750862218178188429586e-09,4.663465069428529768616e-11,4.663465069433487610784e-11,2.427764397936845377972e-02,8.025962459617879949238e-16,0,nan,9.410845169872898977243e-01
3545,2.421749627945981447885e-02,2.421083544659042088854e-02,7.692504048133464777676e-09,4.616982068529592431999e-11,4.616982068534550274167e-11,2.421749627945979652345e-02,7.414228212817207780121e-16,0,nan,9.412262282647232507476e-01
3554,2.415764598241751381913e-02,2.415101802916123224785e-02,7.634730268379095551032e-09,4.571076818165003432014e-11,4.571076818169961274182e-11,2.415764598241749439497e-02,8.040584567127516355685e-16,0,nan,9.413672571323651577097e-01
3563,2.409809088724066544751e-02,2.409149557067298899615e-02,7.577533582189758341161e-09,4.525740721902834953820e-11,4.525740721907792795988e-11,2.409809088724064657731e-02,7.830578815238270685606e-16,0,nan,9.415076085176699530340e-01
3572,2.403882881459915021871e-02,2.403226589418334599446e-02,7.520906801896409132449e-09,4.480965332176475407427e-11,4.480965332181433249595e-11,2.403882881459913085384e-02,8.055661691956992695418e-16,0,nan,9.416472873007019853825e-01
3581,2.397985760656751522135e-02,2.397332684412534914431e-02,7.464842846989392147165e-09,4.436742347345540713403e-11,4.436742347350498555571e-11,2.397985760656748998485e-02,1.052404065301162219681e-15,0,nan,9.417862983147035059483e-01
3591,2.391467258137828025277e-02,2.390817727350564095290e-02,7.403201187320426637828e-09,4.388243661461608360161e-11,4.388243661466566202329e-11,2.391467258137825471642e-02,1.067810951913560806151e-15,0,nan,9.419399776317763957464e-01
3600,2.385630842915880539534e-02,2.384984478405501387432e-02,7.348302638893451766666e-09,4.345160242822558305241e-11,4.345160242827516147409e-11,2.385630842915877794978e-02,1.150452998142329350185e-15,0,nan,9.420775945757853818180e-01
3609,2.379822856205276310204e-02,2.379179634869458756508e-02,7.293945552844665710445e-09,4.302604304011165179442e-11,4.302604304016123021610e-11,2.379822856205273531089e-02,1.167782338376552094246e-15,0,nan,9.422145584941464236360e-01
3618,2.374043090741845274394e-02,2.373402989702524945592e-02,7.240123270070846757614e-09,4.260568113794867467544e-11,4.260568113799825309712e-11,2.374043090741841859496e-02,1.438431359341227733455e-15,0,nan,9.423508740334152580017e-01
3628,2.367653978531033057142e-02,2.367017317924892394476e-02,7.180939995245641238301e-09,4.214461578930815285702e-11,4.214461578935773127870e-11,2.367653978531029810295e-02,1.371334968224383128871e-15,0,nan,9.425015808955618619100e-01
3637,2.361933119627739746660e-02,2.361299531744248322851e-02,7.128225312518753532109e-09,4.173497837082661346032e-11,4.173497837087619188200e-11,2.361933119627736333117e-02,1.445232614364981663416e-15,0,nan,9.426365426960422586240e-01
3646,2.356239849897511645649e-02,2.355609312539114555407e-02,7.076025335272990585957e-09,4.133030623062509369799e-11,4.133030623067467211967e-11,2.356239849897508702548e-02,1.249066676577009094515e-15,0,nan,9.427708702940778070101e-01
3656,2.349946110153081774152e-02,2.349318936492243020675e-02,7.018621408561339103365e-09,4.088640640003464306803e-11,4.088640640008422148971e-11,2.349946110153078558646e-02,1.368332005774086732564e-15,0,nan,9.429193847969913386113e-01
3665,2.344310432549372505417e-02,2.343686263249630460925e-02,6.967487563381096243310e-09,4.049198137872004037747e-11,4.049198137876961879915e-11,2.344310432549369143374e-02,1.434128828486953036739e-15,0,nan,9.430523881475325973650e-01
3674,2.338701730784629312376e-02,2.338080544303817315255e-02,6.916849225436244938039e-09,4.010230144236888111217e-11,4.010230144241845953385e-11,2.338701730784625683179e-02,1.551800008540718482737e-15,0,nan,9.431847710614296307263e-01
3684,2.332501243247875680198e-02,2.331883345994688327973e-02,6.861158276349418054059e-09,3.967480587423778926214e-11,3.967480587428736768382e-11,2.332501243247871603598e-02,1.747737618724296707976e-15,0,nan,9.433311407925506049616e-01
3693,2.326948858003203418621e-02,2.326333898762947272054e-02,6.811546451660902716902e-09,3.929492030004726121382e-11,3.929492030009683963550e-11,2.326948858003199332026e-02,1.756203254432452480881e-15,0,nan,9.434622280986580688286e-01
3703,2.320810473055153269617e-02,2.320198753757328827274e-02,6.756981586959414078072e-09,3.887814262564315979596e-11,3.887814262569273821764e-11,2.320810473055148947547e-02,1.862310760331133869169e-15,0,nan,9.436071688524511445620e-01
3712,2.315313560126750977441e-02,2.314704734928987525655e-02,6.708370395677352505323e-09,3.850775746475679289612e-11,3.850775746480637131780e-11,2.315313560126746655541e-02,1.866659006581272414844e-15,0,nan,9.437369795154513524163e-01
3722,2.309236349150355083193e-02,2.308630715589800666554e-02,6.654903296556436477617e-09,3.810137682067180805185e-11,3.810137682072138647353e-11,2.309236349150350491766e-02,1.988287944443628861144e-15,0,nan,9.438805121576439697314e-01
3731,2.303794081127717371937e-02,2.303191298625334795802e-02,6.607267637859413302469e-09,3.774020836585838358638e-11,3.774020836590796200805e-11,2.303794081127712788811e-02,1.989381737086552912632e-15,0,nan,9.440090647733898385598e-01
3741,2.297777133932552354190e-02,2.297177495717884695980e-02,6.554870835827306029515e-09,3.734391504030032398897e-11,3.734391504034990241065e-11,2.297777133932547755309e-02,2.001447666924820394133e-15,0,nan,9.441512097648964348139e-01
3750,2.292388699782875807753e-02,2.291791870433980068955e-02,6.508186360700640495471e-09,3.699168942014521029003e-11,3.699168942019478871171e-11,2.292388699782870969162e-02,2.110720144604518368154e-15,0,nan,9.442785225693438961800e-01
3760,2.286431124150256621874e-02,2.285837392671785997522e-02,6.456833207939902559077e-09,3.660518441216351024007e-11,3.660518441221308866175e-11,2.286431124150251918808e-02,2.056946166739513424336e-15,0,nan,9.444192999760466108962e-01
3770,2.280504444284845236290e-02,2.279913786613327678077e-02,6.406018909919058749321e-09,3.622371454964589349175e-11,3.622371454969547191342e-11,2.280504444284840679761e-02,1.998035587204784867902e-15,0,nan,9.445593655301999828845e-01
3779,2.275196650056630909287e-02,2.274608738442668656732e-02,6.360740933939225773124e-09,3.588463180147659374044e-11,3.588463180152617216211e-11,2.275196650056626397989e-02,1.982816508174853302874e-15,0,nan,9.446848203561709458919e-01
3789,2.269328013598803303608e-02,2.268743130753547027068e-02,6.310931130277929428189e-09,3.551251358779533353924e-11,3.551251358784491196092e-11,2.269328013598798521937e-02,2.107086487799970589552e-15,0,nan,9.448235482122194542863e-01
3799,2.263489584336666679554e-02,2.262907706908909646892e-02,6.261640040710262514874e-09,3.514520673007856642715e-11,3.514520673012814484883e-11,2.263489584336661788616e-02,2.160795294964486927002e-15,0,nan,9.449615797154385656801e-01
3808,2.258260632785628885255e-02,2.257681440466335551220e-02,6.217715992206020859141e-09,3.481868269610480592315e-11,3.481868269615438434483e-11,2.258260632785623868957e-02,2.221310705860236046033e-15,0,nan,9.450852170187678161868e-01
3818,2.252478958106518547311e-02,2.251902727494674294473e-02,6.169391991713974069098e-09,3.446031337857931116210e-11,3.446031337862888958378e-11,2.252478958106513963677e-02,2.034928705671474926505e-15,0,nan,9.452219398449016647288e-01
3828,2.246726822366703832379e-02,2.246153530797202757530e-02,6.121567461301676968443e-09,3.410654314674737540652e-11,3.410654314679695382820e-11,2.246726822366699359028e-02,1.991052208264104385145e-15,0,nan,9.453579813706038632382e-01
3838,2.241003999707558147492e-02,2.240433624746023671959e-02,6.074235964542061067173e-09,3.375730135164090497837e-11,3.375730135169048340005e-11,2.241003999707553772397e-02,1.952292177849237481969e-15,0,nan,9.454933466855631734736e-01
3848,2.235310266567724218900e-02,2.234742786007579140595e-02,6.027391164283796001861e-09,3.341251860728204938156e-11,3.341251860733162780324e-11,2.235310266567719478904e-02,2.120509373454114589170e-15,0,nan,9.456280408288313692102e-01
3857,2.230210595335629583658e-02,2.229645700936063248965e-02,5.985641810496897683889e-09,3.310597027566759265528e-11,3.310597027571717107696e-11,2.230210595335624907189e-02,2.096873233214654909153e-15,0,nan,9.457486958304416347905e-01
3867,2.224571524471118805222e-02,2.224009482897738518292e-02,5.939704622506536391711e-09,3.276947298029668404081e-11,3.276947298034626246249e-11,2.224571524471113901409e-02,2.204385199976842763586e-15,0,nan,9.458821284514708971000e-01
3877,2.218960907521823691657e-02,2.218401697212516246460e-02,5.894236298384138874150e-09,3.243724042337502466687e-11,3.243724042342460308855e-11,2.218960907521819299452e-02,1.979397036605639219211e-15,0,nan,9.460149042334624875750e-01
3887,2.213378529611360889806e-02,2.212822129220807371164e-02,5.849230871461207344029e-09,3.210920790401772619485e-11,3.210920790406730461653e-11,2.213378529611356378847e-02,2.038042116858147148488e-15,0,nan,9.461470280239030321312e-01
3897,2.207824178021986633036e-02,2.207270566418944451881e-02,5.804682465954580179116e-09,3.178531186369509477530e-11,3.178531186374467319698e-11,2.207824178021982240323e-02,1.989611721888238799556e-15,0,nan,9.462785046226302950487e-01
3907,2.202297642167555177806e-02,2.201746798432180352023e-02,5.760585295355430786201e-09,3.146548986323896654544e-11,3.146548986328854496712e-11,2.202297642167551310253e-02,1.756144293628086748364e-15,0,nan,9.464093387824227085903e-01
3917,2.196798713566880043024e-02,2.196250616988089723880e-02,5.716933660850802718714e-09,3.114968056036827359912e-11,3.114968056041785202080e-11,2.196798713566876491754e-02,1.616566102632265280616e-15,0,nan,9.465395352095754482138e-01
3927,2.191327185817492154141e-02,2.190781815890366357458e-02,5.673721949776944593414e-09,3.083782368772091235258e-11,3.083782368777049077426e-11,2.191327185817488877309e-02,1.495363942434521890520e-15,0,nan,9.466690985644651733710e-01
3937,2.185882854569792463351e-02,2.185340190993015699328e-02,5.630944634103774572944e-09,3.052986003137952676334e-11,3.052986003142910518502e-11,2.185882854569789089110e-02,1.543651088908113683750e-15,0,nan,9.467980334621114128649e-01
3947,2.180465517501586902860e-02,2.179925540174925194248e-02,5.588596268949689313641e-09,3.022573140987859886512e-11,3.022573140992817728679e-11,2.180465517501583435446e-02,1.590217338934682722597e-15,0,nan,9.469263444727254710391e-01
3957,2.175074974293001936476e-02,2.174537663314820082339e-02,5.546671491126145976919e-09,2.992538065368116375273e-11,2.992538065373074217441e-11,2.175074974292998222745e-02,1.707403789678050946432e-15,0,nan,9.470540361222555780199e-01
3968,2.169176087008333267403e-02,2.168641686261125328672e-02,5.501037176080378478218e-09,2.959929123734873148814e-11,2.959929123739830990981e-11,2.169176087008329268899e-02,1.843328328555973336923e-15,0,nan,9.471937869229230522444e-01
3978,2.163841167631363332502e-02,2.163309392074797693484e-02,5.459984829828835559877e-09,2.930669229975839805115e-11,2.930669229980797647283e-11,2.163841167631359980962e-02,1.548884463347448605201e-15,0,nan,9.473201924522522299633e-01
3988,2.158532433582215082080e-02,2.158003263914919783728e-02,5.419339948932722794098e-09,2.901770021845392801323e-11,2.901770021850350643333e-11,2.158532433582211332942e-02,1.736891775545420347607e-15,0,nan,9.474459923753771301664e-01
3998,2.153249692496049527701e-02,2.152723109605444301584e-02,5.379097490535054726461e-09,2.873226176778226902988e-11,2.873226176783184744998e-11,2.153249692496046025051e-02,1.626681130243521267142e-15,0,nan,9.475711910422718244496e-01
4008,2.147992753888059574985e-02,2.147468738848052824397e-02,5.339252486487322974978e-09,2.845032463623606918490e-11,2.845032463628564760501e-11,2.147992753888056058443e-02,1.637129351323789428438e-15,0,nan,9.476957927613003719895e-01
4019,2.142239698209267434459e-02,2.141718486165081897221e-02,5.295876202110667608522e-09,2.814417647732184762344e-11,2.814417647737142604354e-11,2.142239698209264057000e-02,1.576601897866552869063e-15,0,nan,9.478321702691873737847e-01
4029,2.137036333011148314664e-02,2.136517649669733912021e-02,5.256850005940826234720e-09,2.786942580752264215699e-11,2.786942580757222057709e-11,2.137036333011144683265e-02,1.699269027565802550412e-15,0,nan,9.479555322391033214181e-01
4039,2.131858191490203918717e-02,2.131342018489307960083e-02,5.218206323860041224352e-09,2.759801990940534556887e-11,2.759801990945492398897e-11,2.131858191490200158568e-02,1.763789296333491570642e-15,0,nan,9.480783103579436011939e-01
4050,2.126191150791478801096e-02,2.125677718168404034538e-02,5.176134499730672940575e-09,2.730327847862530963652e-11,2.730327847867488805663e-11,2.126191150791475256602e-02,1.667062751983003164848e-15,0,nan,9.482126968840099401868e-01
4060,2.121065385394081334591e-02,2.120554425125653619233e-02,5.138278961579255874958e-09,2.703873891769278833268e-11,2.703873891774236675278e-11,2.121065385394077905633e-02,1.616620968258262357775e-15,0,nan,9.483342623538907455324e-01
4070,2.115964282059401915803e-02,2.115455776326361642115e-02,5.100791666138640518690e-09,2.677739568678279353062e-11,2.677739568683237195072e-11,2.115964282059397835984e-02,1.928113309065080549055e-15,0,nan,9.484552566886759174757e-01
4081,2.110381341152871292888e-02,2.109875515031379988873e-02,5.059975632335975455158e-09,2.649355473600991201446e-11,2.649355473605949043456e-11,2.110381341152867401280e-02,1.844030790539132843309e-15,0,nan,9.485876955962014315453e-01
4091,2.105331452075566434079e-02,2.104828043622747335561e-02,5.023247184629641174862e-09,2.623877423240343257435e-11,2.623877423245301099445e-11,2.105331452075562530443e-02,1.854166970653352018762e-15,0,nan,9.487075035970555748010e-01
4102,2.099804422575739584755e-02,2.099303653587712356621e-02,4.983255296645887422945e-09,2.596204310632815554240e-11,2.596204310637773396250e-11,2.099804422575735803939e-02,1.800556386449809188433e-15,0,nan,9.488386471507116049092e-01
4112,2.094804980147660714018e-02,2.094306592696367277928e-02,4.947266591968129286741e-09,2.571362854901427363183e-11,2.571362854906385205193e-11,2.094804980147657476150e-02,1.545665670484542854301e-15,0,nan,9.489572862122465815951e-01
4123,2.089333026134285176134e-02,2.088837238799187007166e-02,4.908078153247894629168e-09,2.544379459348358892594e-11,2.544379459353316734604e-11,2.089333026134281969606e-02,1.534713655035956432194e-15,0,nan,9.490871533586176036503e-01
4133,2.084383278014236007269e-02,2.083889836800492667557e-02,4.872810661172790377356e-09,2.520155605131777280555e-11,2.520155605136735122565e-11,2.084383278014233537491e-02,1.184896604024292915287e-15,0,nan,9.492046405366094801457e-01
4144,2.078965580151409878185e-02,2.078474700483685586039e-02,4.834405595736806298269e-09,2.493841399622296790880e-11,2.493841399627254632890e-11,2.078965580151407061122e-02,1.355030695492895487110e-15,0,nan,9.493332498541131787861e-01
4155,2.073575980632465926012e-02,2.073087642611541950299e-02,4.796403058447495231757e-09,2.467869769299342483789e-11,2.467869769304300325799e-11,2.073575980632463265482e-02,1.283063901287218122674e-15,0,nan,9.494612076024229487784e-01
4165,2.068700544014244468993e-02,2.068214499486481158796e-02,4.762200170923220697361e-09,2.444551978444653925642e-11,2.444551978449611767652e-11,2.068700544014241587218e-02,1.393036561761904560045e-15,0,nan,9.495769715815134214389e-01
4176,2.063363983103140564257e-02,2.062880442801516903129e-02,4.724951559722311900683e-09,2.419219613313267221082e-11,2.419219613318225063092e-11,2.063363983103138006387e-02,1.239660144824133090439e-15,0,nan,9.497036991230168852880e-01
4187,2.058054892346201578124e-02,2.057573836962352589741e-02,4.688090402329569361502e-09,2.394214561129149413300e-11,2.394214561134107255310e-11,2.058054892346199245903e-02,1.133215895087832314810e-15,0,nan,9.498297893513371751889e-01
4197,2.053252105833845708727e-02,2.052773292877646538201e-02,4.654912249834864743405e-09,2.371762466008053098772e-11,2.371762466013010940783e-11,2.053252105833843492719e-02,1.079267173432051899753e-15,0,nan,9.499438678348443106016e-01
4208,2.047994872308528391258e-02,2.047518507956444522300e-02,4.618776889714634204117e-09,2.347368303866628484944e-11,2.347368303871586326954e-11,2.047994872308526577591e-02,8.855817810796170635484e-16,0,nan,9.500687546745330461337e-01
4219,2.042764499338491426816e-02,2.042290564851239470512e-02,4.583014581441788258035e-09,2.323286979888453702049e-11,2.323286979893411544059e-11,2.042764499338489914863e-02,7.401508158862871047703e-16,0,nan,9.501930180436680877312e-01
4230,2.037560781543703083973e-02,2.037089258372767885952e-02,4.547620523304479909000e-09,2.299513691826426136493e-11,2.299513691831383978503e-11,2.037560781543701399733e-02,8.265963536284953649961e-16,0,nan,9.503166626078866816257e-01
4241,2.032383515633053375216e-02,2.031914385418264953898e-02,4.512589987566226227651e-09,2.276043723221482101353e-11,2.276043723226439943363e-11,2.032383515633051660651e-02,8.436223176599118583120e-16,0,nan,9.504396929863294400860e-01
4251,2.027699695006601396385e-02,2.027232724430639079771e-02,4.481055580809308050428e-09,2.254966699590805605076e-11,2.254966699595763447086e-11,2.027699695006599960495e-02,7.081375293005684725299e-16,0,nan,9.505510096628988477648e-01
4262,2.022572371077723321631e-02,2.022107758921084727510e-02,4.446706175918505565939e-09,2.232063001143413845224e-11,2.232063001148371687234e-11,2.022572371077722206258e-02,5.514625834378125190924e-16,0,nan,9.506728801658953967963e-01
4273,2.017470919273437260366e-02,2.017008647710436669565e-02,4.412706948412359302091e-09,2.209449373252645812107e-11,2.209449373257603654117e-11,2.017470919273436325581e-02,4.633452465954233823918e-16,0,nan,9.507941496615951413067e-01
4284,2.012395144217909992435e-02,2.011935195602087764200e-02,4.379053447255304204135e-09,2.187121418416413527098e-11,2.187121418421371369108e-11,2.012395144217909224514e-02,3.815950720151387928310e-16,0,nan,9.509148225928562512535e-01
4295,2.007344852497957785054e-02,2.006887209359833543210e-02,4.345741289131034793816e-09,2.165074816717911097100e-11,2.165074816722868939110e-11,2.007344852497956966989e-02,4.075355659194268295749e-16,0,nan,9.510349033588002050257e-01
4306,2.002319852638458075322e-02,2.001864497683316160281e-02,4.312766157243514734537e-09,2.143305324265088315990e-11,2.143305324270046158001e-11,2.002319852638457485110e-02,2.947643738681775579970e-16,0,nan,9.511543963153472044719e-01
4317,1.997319955078132383552e-02,1.996866871183841651849e-02,4.280123800142219693819e-09,2.121808771665359147664e-11,2.121808771670316989675e-11,1.997319955078132045247e-02,1.693794518365654602495e-16,0,nan,9.512733057757484031870e-01
4328,1.992344972145689702137e-02,1.991894142360556979598e-02,4.247810030571018096585e-09,2.100581062534644926056e-11,2.100581062539602768067e-11,1.992344972145689035860e-02,3.344180478909109339312e-16,0,nan,9.513916360111068539472e-01
4339,1.987394718036324461896e-02,1.986946125576976793226e-02,4.215820724340131641677e-09,2.079618172039897370974e-11,2.079618172044855212984e-11,1.987394718036323765127e-02,3.505943213433923160456e-16,0,nan,9.515093912508880363648e-01
4350,1.982469008788568728963e-02,1.982022637037871015675e-02,4.184151819220766820283e-09,2.058916145474292602383e-11,2.058916145479250444393e-11,1.982469008788568083693e-02,3.254879124756822523254e-16,0,nan,9.516265756834313420029e-01
4362,1.977123287126519163293e-02,1.976679319208171983768e-02,4.149964638660068453927e-09,2.036625066294665010726e-11,2.036625066299622852737e-11,1.977123287126518034028e-02,5.711653555609405424594e-16,0,nan,9.517537671156296562184e-01
4373,1.972248312494136873729e-02,1.971806531067686607539e-02,4.118952803410709881455e-09,2.016456004465087021579e-11,2.016456004470044863589e-11,1.972248312494136418873e-02,2.306285115287234355645e-16,0,nan,9.518697713979093833815e-01
4384,1.967397325526544157870e-02,1.966957714475828927769e-02,4.088249193527402346419e-09,1.996536011513654448967e-11,1.996536011518612290977e-11,1.967397325526543121610e-02,5.267162327739630455403e-16,0,nan,9.519852175640184147021e-01
4395,1.962570149569295083203e-02,1.962132692936179381715e-02,4.057849989206095177911e-09,1.976861405437039438624e-11,1.976861405441997280634e-11,1.962570149569293816719e-02,6.453189268228566091880e-16,0,nan,9.521001096391616489584e-01
4407,1.957331090293502537381e-02,1.956895965917312268934e-02,4.025029973733312923098e-09,1.955673811067691660287e-11,1.955673811072649502297e-11,1.957331090293501239387e-02,6.631444699413915280551e-16,0,nan,9.522248191933470483806e-01
4418,1.952553137752994008580e-02,1.952120134929558048498e-02,3.995255158954715480727e-09,1.936500666250959174510e-11,1.936500666255917016521e-11,1.952553137752992185088e-02,9.339016150656683266112e-16,0,nan,9.523385655519293471814e-01
4429,1.947798461049134177703e-02,1.947367564296667574730e-02,3.965773297041090032393e-09,1.917561922646916054204e-11,1.917561922651873896214e-11,1.947798461049132259173e-02,9.849733757863341389990e-16,0,nan,9.524517700187033622874e-01
4440,1.943066890475222616153e-02,1.942638084462238248773e-02,3.936580793901439086077e-09,1.898854149674391111471e-11,1.898854149679348953481e-11,1.943066890475220608007e-02,1.033492836090351037739e-15,0,nan,9.525644364636192341000e-01
4452,1.937931332130452682927e-02,1.937504789613099867585e-02,3.905060279479820513701e-09,1.878705130194387509419e-11,1.878705130199345351429e-11,1.937931332130450863839e-02,9.386751364010066099418e-16,0,nan,9.526867362040968224466e-01
4463,1.933247533212232791011e-02,1.932823049855300970301e-02,3.876461416771657070336e-09,1.860469466352353479414e-11,1.860469466357311321424e-11,1.933247533212230925506e-02,9.649593913787122065355e-16,0,nan,9.527982900379287203104e-01
4475,1.928163694713920170432e-02,1.927741440750103604773e-02,3.845580258915381978015e-09,1.840827647279131855736e-11,1.840827647284089697746e-11,1.928163694713918355071e-02,9.414973518753871142837e-16,0,nan,9.529193850256044680605e-01
4486,1.923526947451100269082e-02,1.923106721701539623126e-02,3.817560023179642069999e-09,1.823049866828923496108e-11,1.823049866833881338118e-11,1.923526947451098473880e-02,9.332864459162474354795e-16,0,nan,9.530298426766723452462e-01
4498,1.918494051247335296928e-02,1.918076021470135547609e-02,3.787302093026237690876e-09,1.803900003322943141495e-11,1.803900003327900983505e-11,1.918494051247334051451e-02,6.491952606436073460241e-16,0,nan,9.531497506565140816833e-01
4509,1.913903650038776410591e-02,1.913487618146785321227e-02,3.759845924145487564757e-09,1.786566378141651320942e-11,1.786566378146609162952e-11,1.913903650038774411594e-02,1.044461018442412416554e-15,0,nan,9.532591282309105350104e-01
4521,1.908920934088966653297e-02,1.908507065413388853470e-02,3.730195578632424548183e-09,1.767893757298189683074e-11,1.767893757303147525084e-11,1.908920934088964311251e-02,1.226895287978957510460e-15,0,nan,9.533778666006909058447e-01
4532,1.904376187374454826307e-02,1.903964286856846960250e-02,3.703289353940444408222e-09,1.750991037083679139489e-11,1.750991037088636981499e-11,1.904376187374452990109e-02,9.641992140163349964873e-16,0,nan,9.534861798901423421524e-01
4544,1.899442904764385431360e-02,1.899033135355598922445e-02,3.674231418819511786471e-09,1.732781456825120118418e-11,1.732781456830077960428e-11,1.899442904764384372907e-02,5.572435834917970330015e-16,0,nan,9.536037657088855744552e-01
4556,1.894535121892883602901e-02,1.894127467093166539147e-02,3.645476695206068664109e-09,1.714807989589371698837e-11,1.714807989594329540848e-11,1.894535121892882860053e-02,3.921003554686393752679e-16,0,nan,9.537207568580547343271e-01
4567,1.890058553245371752993e-02,1.889652822487890640457e-02,3.619381191371432677194e-09,1.698536599088411657731e-11,1.698536599093369499741e-11,1.890058553245371273234e-02,2.538331209374720127975e-16,0,nan,9.538274801946115939396e-01
4579,1.885199095290149631787e-02,1.884795447990299591123e-02,3.591196649876897532911e-09,1.681005495543865980925e-11,1.681005495548823822935e-11,1.885199095290149339222e-02,1.551906006705391967495e-16,0,nan,9.539433441206140924817e-01
4591,1.880364567436992873084e-02,1.879962987584551936671e-02,3.563303985490395473687e-09,1.663700000692613093680e-11,1.663700000697570935691e-11,1.880364567436991573227e-02,6.912791186169836770603e-16,0,nan,9.540586263972075832399e-01
4602,1.875954653807796260190e-02,1.875554955190750217042e-02,3.537988896077344286057e-09,1.648031852156331372016e-11,1.648031852161289214026e-11,1.875954653807795186660e-02,5.722577329740140619027e-16,0,nan,9.541637945930922955467e-01
4614,1.871167375345538647080e-02,1.870769713945282658463e-02,3.510645178918258443830e-09,1.631149113372842585570e-11,1.631149113377800427580e-11,1.871167375345537684512e-02,5.144212398861619641155e-16,0,nan,9.542779742368075790492e-01
4626,1.866404474193028573126e-02,1.866008834470846838860e-02,3.483582509117745562040e-09,1.614482020160830018786e-11,1.614482020165787860796e-11,1.866404474193027739137e-02,4.468423920957291582034e-16,0,nan,9.543915848734965021410e-01
4638,1.861665764587134425101e-02,1.861272131161965243118e-02,3.456797285067514775663e-09,1.598027275431156985019e-11,1.598027275436114827029e-11,1.861665764587133876054e-02,2.949223039142049799037e-16,0,nan,9.545046307531898069809e-01
4650,1.856951062647712799580e-02,1.856559420294152940034e-02,3.430285960402946173217e-09,1.581781640759828809950e-11,1.581781640764786651961e-11,1.856951062647712350992e-02,2.415726821719590635309e-16,0,nan,9.546171160836490229666e-01
4662,1.852260186353805321291e-02,1.851870520000145972639e-02,3.404045043017025786339e-09,1.565741935198020438938e-11,1.565741935202978280948e-11,1.852260186353805110719e-02,1.136840235722677654939e-16,0,nan,9.547290450308887694219e-01
4674,1.847592955520198365615e-02,1.847205250246490917942e-02,3.378071094094352850993e-09,1.549905034109200298007e-11,1.549905034114158140017e-11,1.847592955520197940574e-02,2.300512846524334715463e-16,0,nan,9.548404217196968893377e-01
4686,1.842949191774333195237e-02,1.842563432810482779156e-02,3.352360727164724992687e-09,1.534267868032645907905e-11,1.534267868037603749915e-11,1.842949191774332451542e-02,4.035352309269416386506e-16,0,nan,9.549512502341398093400e-01
4698,1.838328718533566857873e-02,1.837944891257455720668e-02,3.326910607175914721431e-09,1.518827421572709272411e-11,1.518827421577667114421e-11,1.838328718533565694050e-02,6.330876832821227768769e-16,0,nan,9.550615346180668717804e-01
4710,1.833731360982772395918e-02,1.833349450918411380207e-02,3.301717449585150609704e-09,1.503580732313167671409e-11,1.503580732318125513419e-11,1.833731360982771304770e-02,5.950423632762648161697e-16,0,nan,9.551712788756026441088e-01
4722,1.829156946052276980219e-02,1.828776938867984064307e-02,3.276778019468908212016e-09,1.488524889756046960651e-11,1.488524889761004802662e-11,1.829156946052276216195e-02,4.176917240875969988934e-16,0,nan,9.552804869716368846343e-01
4734,1.824605302396127559650e-02,1.824227183902733459564e-02,3.252089130650577638679e-09,1.473657034284291101707e-11,1.473657034289248943717e-11,1.824605302396127078535e-02,2.636815279494300182874e-16,0,nan,9.553891628323027756468e-01
4746,1.820076260370681250911e-02,1.819700016519762778011e-02,3.227647644845624483301e-09,1.458974356147693552228e-11,1.458974356152651394238e-11,1.820076260370680658835e-02,3.253028694578832949883e-16,0,nan,9.554973103454497131929e-01
4758,1.815569652013513529676e-02,1.815195268895652622176e-02,3.203450470823828518249e-09,1.444474094471508106919e-11,1.444474094476465948930e-11,1.815569652013512597770e-02,5.132855396297654197665e-16,0,nan,9.556049333611080088668e-01
4770,1.811085311022640059742e-02,1.810712774865707794247e-02,3.179494563588231760798e-09,1.430153536287181285415e-11,1.430153536292139127425e-11,1.811085311022639009590e-02,5.798464829980360932373e-16,0,nan,9.557120356919484686366e-01
4783,1.806252212114667701770e-02,1.805881661447840749735e-02,3.153811115742671745477e-09,1.414839297681021471750e-11,1.414839297685979313760e-11,1.806252212114666526427e-02,6.507080847995400072792e-16,0,nan,9.558274800169928422976e-01
4795,1.801813734486062273943e-02,1.801445002521817953522e-02,3.130348265369861937432e-09,1.400884612432100465174e-11,1.400884612437058307185e-11,1.801813734486060892771e-02,7.665453411513814224277e-16,0,nan,9.559335096725442314008e-01
4807,1.797397021695317301249e-02,1.797030095074306568770e-02,3.107117575592047610784e-09,1.387101557272222661882e-11,1.387101557277180503892e-11,1.797397021695316395770e-02,5.037719600540976744427e-16,0,nan,9.560390301686249339111e-01
4819,1.793001914011319031239e-02,1.792636779504736682656e-02,3.084116182014754848846e-09,1.373487605235722633898e-11,1.373487605240680475908e-11,1.793001914011318120170e-02,5.081247437312966682003e-16,0,nan,9.561440451699865257095e-01
4832,1.788264744703342915000e-02,1.787901536875242253233e-02,3.059453487927569167245e-09,1.358927105803240637732e-11,1.358927105808198479742e-11,1.788264744703342228734e-02,3.837609033551012543071e-16,0,nan,9.562572451935751416743e-01
4844,1.783914141428018240720e-02,1.783552698566689270754e-02,3.036920778969099249726e-09,1.345657524115372490142e-11,1.345657524120330332152e-11,1.783914141428017362855e-02,4.921004470717569897934e-16,0,nan,9.563612186983380949947e-01
4857,1.779224819028304635515e-02,1.778865273732909910165e-02,3.012759344281159034290e-09,1.331464409004046971081e-11,1.331464409009004813091e-11,1.779224819028303894531e-02,4.164647515780153706539e-16,0,nan,9.564732988396517246541e-01
4869,1.774918047468215451246e-02,1.774560240537590566356e-02,2.990683442908247678405e-09,1.318528796741629082543e-11,1.318528796746586924553e-11,1.774918047468215200524e-02,1.412582134397181311827e-16,0,nan,9.565762462900887936885e-01
4881,1.770632080165215546663e-02,1.770275999020195362155e-02,2.968822696458761692098e-09,1.305749903036417763401e-11,1.305749903041375605411e-11,1.770632080165215969841e-02,2.389980759914629754580e-16,0,nan,9.566787066299582458417e-01
4894,1.766012251532210475258e-02,1.765658025933435418264e-02,2.945379985732717430096e-09,1.292080318708473972462e-11,1.292080318713431814472e-11,1.766012251532211343467e-02,4.916210350083305033675e-16,0,nan,9.567891596467768235623e-01
4907,1.761416473187956896473e-02,1.761064088666508542502e-02,2.922183440984041326259e-09,1.278589154879286201120e-11,1.278589154884244043130e-11,1.761416473187957199203e-02,1.718671194216674495602e-16,0,nan,9.568990493883027194291e-01
4919,1.757195400607200821974e-02,1.756844702829322632520e-02,2.900986948464094431732e-09,1.266291722830493635216e-11,1.266291722835451477226e-11,1.757195400607201749306e-02,5.277339505518663622952e-16,0,nan,9.569999898478787836377e-01
4932,1.752645347915074772183e-02,1.752296463809783350074e-02,2.878254785641574342474e-09,1.253135884751522811435e-11,1.253135884756480653445e-11,1.752645347915075078809e-02,1.749503556271752748828e-16,0,nan,9.571088084290529123714e-01
4944,1.748466168581559385120e-02,1.748118946174562551854e-02,2.857481575731763669370e-09,1.241143349856550330896e-11,1.241143349861508172906e-11,1.748466168581559510312e-02,7.160073889547830213529e-17,0,nan,9.572087673659989224412e-01
4957,1.743961162373188628072e-02,1.743615726775334454079e-02,2.835202231936744625444e-09,1.228312885153003254975e-11,1.228312885157961096985e-11,1.743961162373188955535e-02,1.877696272564348310864e-16,0,nan,9.573165303976539563732e-01
4970,1.739479316386018797891e-02,1.739135653837806105848e-02,2.813153898980448028166e-09,1.215647795809882945452e-11,1.215647795814840787462e-11,1.739479316386018987965e-02,1.092707407172666923187e-16,0,nan,9.574237506123449050334e-01
4982,1.735362630072707218476e-02,1.735020592095039629332e-02,2.793004047387859129106e-09,1.204101519711450153627e-11,1.204101519716407995637e-11,1.735362630072707470892e-02,1.454542202923926583352e-16,0,nan,9.575222448723819263232e-01
4995,1.730924823761314720882e-02,1.730584532767271907505e-02,2.771391612301205768924e-09,1.191747328425733833990e-11,1.191747328430691676000e-11,1.730924823761314658880e-02,3.582062657364988099049e-17,0,nan,9.576284326896529509334e-01
5008,1.726509661955688904045e-02,1.726171104592699040436e-02,2.750001587741680097575e-09,1.179551182480945306213e-11,1.179551182485903148223e-11,1.726509661955688588610e-02,1.827010161067938385801e-16,0,nan,9.577340895523123657888e-01
5021,1.722116971745058303100e-02,1.721780134796300001931e-02,2.728831120059762694455e-09,1.167510661752915456299e-11,1.167510661757873298309e-11,1.722116971745058199254e-02,6.030150160366144685611e-17,0,nan,9.578392194390386329928e-01
5034,1.717746581974897643330e-02,1.717411452357579457195e-02,2.707877399430109490026e-09,1.155623389244469903550e-11,1.155623389249427745560e-11,1.717746581974897556933e-02,5.029691895565140477014e-17,0,nan,9.579438262888156247485e-01
5047,1.713398323224681746302e-02,1.713064887988346648995e-02,2.687137659068355059007e-09,1.143887030209305033355e-11,1.143887030214262875365e-11,1.713398323224681604678e-02,8.265673361602068589475e-17,0,nan,9.580479140014227721332e-01
5060,1.709072027785979094872e-02,1.708740274110835677401e-02,2.666609174463893037547e-09,1.132299291295843540588e-11,1.132299291300801382598e-11,1.709072027785979185843e-02,5.322849889068798397212e-17,0,nan,9.581514864379231548644e-01
5073,1.704767529640877077313e-02,1.704437444836155030048e-02,2.646289262628238867810e-09,1.120857919710559112126e-11,1.120857919715516954136e-11,1.704767529640877399693e-02,1.891053965539211852434e-16,0,nan,9.582545474211451662469e-01
5086,1.700484664440731277790e-02,1.700156235943062893456e-02,2.626175281358630754751e-09,1.109560702400274810478e-11,1.109560702405232652488e-11,1.700484664440731443470e-02,9.743083718866182777042e-17,0,nan,9.583571007361538076166e-01
5099,1.696223269485234302900e-02,1.695896484857058877926e-02,2.606264628516505066449e-09,1.098405465252961414182e-11,1.098405465257919256192e-11,1.696223269485234237848e-02,3.835116020361643208087e-17,0,nan,9.584591501307144172225e-01
5112,1.691983183701800327881e-02,1.691658030629793196820e-02,2.586554741320539707198e-09,1.087390072316576432025e-11,1.087390072321534274035e-11,1.691983183701800228100e-02,5.897250170551468465159e-17,0,nan,9.585606993157530141751e-01
5125,1.687764247625258423602e-02,1.687440713918783932734e-02,2.567043095653917607624e-09,1.076512425035488689336e-11,1.076512425040446531346e-11,1.687764247625257874555e-02,3.253101001415127014497e-16,0,nan,9.586617519658101243337e-01
5138,1.683566303377845643774e-02,1.683244376967431635284e-02,2.547727205385464616400e-09,1.065770461504040410140e-11,1.065770461508998252150e-11,1.683566303377845451159e-02,1.144090920679343996628e-16,0,nan,9.587623117194798568700e-01
5151,1.679389194649505076540e-02,1.679068863585342352707e-02,2.528604621704424502378e-09,1.055162155736847011246e-11,1.055162155741804853256e-11,1.679389194649504880875e-02,1.165093901039296319162e-16,0,nan,9.588623821798582837748e-01
5164,1.675232766678468043775e-02,1.674914019128929953961e-02,2.509672932468455084944e-09,1.044685516955379276129e-11,1.044685516960337118140e-11,1.675232766678468441203e-02,2.372373957558800715395e-16,0,nan,9.589619669149654554701e-01
5177,1.671096866232132591157e-02,1.670779690482317864086e-02,2.490929761564663967251e-09,1.034338588890468151486e-11,1.034338588895425993497e-11,1.671096866232133269122e-02,4.057007015463850204178e-16,0,nan,9.590610694581805662764e-01
5191,1.666665602419876296425e-02,1.666350106408382922285e-02,2.470952952409713805556e-09,1.023338600036811789767e-11,1.023338600041769631777e-11,1.666665602419876567137e-02,1.624271416830231297428e-16,0,nan,9.591672600307751425067e-01
5204,1.662571852980888539864e-02,1.662257904804926786357e-02,2.452593880280131239442e-09,1.013254966460209133212e-11,1.013254966465166975222e-11,1.662571852980888569171e-02,1.762771330601594309267e-17,0,nan,9.592653722404700322398e-01
5217,1.658498168974402442455e-02,1.658185757269308932549e-02,2.434416234769865731318e-09,1.003295233603495712312e-11,1.003295233608453554322e-11,1.658498168974402921537e-02,2.888648561266071365689e-16,0,nan,9.593630129173219421752e-01
5231,1.654133395901246847415e-02,1.653822626274786128375e-02,2.415040642544324476396e-09,9.927058412529644205498e-12,9.927058412579222625599e-12,1.654133395901248406802e-02,9.427218262802440913109e-16,0,nan,9.594676409749522920508e-01
5244,1.650100917589175653077e-02,1.649791661183181920580e-02,2.397232700719868857373e-09,9.829976531351902454448e-12,9.829976531401480874550e-12,1.650100917589177129795e-02,8.949254100171363195677e-16,0,nan,9.595643131294506925186e-01
5258,1.645780183192575157891e-02,1.645472544079259330507e-02,2.378250177354909008123e-09,9.726750345476560657285e-12,9.726750345526139077387e-12,1.645780183192576139602e-02,5.965020091342672576043e-16,0,nan,9.596679059340844612108e-01
5271,1.641788288416365371170e-02,1.641482139739936646494e-02,2.360802587856510782704e-09,9.632108055896376138071e-12,9.632108055945954558172e-12,1.641788288416366215661e-02,5.143731712370272599594e-16,0,nan,9.597636239275147572903e-01
5285,1.637510929432868522770e-02,1.637206373759569205673e-02,2.342203216068243858682e-09,9.531469361051632002811e-12,9.531469361101210422913e-12,1.637510929432869310511e-02,4.810597760219671192110e-16,0,nan,9.598661967919160273549e-01
5298,1.633559008498232378859e-02,1.633255920933403271267e-02,2.325106909948037800011e-09,9.439193462759480479387e-12,9.439193462809058899488e-12,1.633559008498233528791e-02,7.039426939646310516508e-16,0,nan,9.599609747027273469943e-01
5312,1.629324374918938306278e-02,1.629022856551729306340e-02,2.306881071203765950525e-09,9.341064814530716752737e-12,9.341064814580295172839e-12,1.629324374918939487720e-02,7.251113240658883583673e-16,0,nan,9.600625426388343026701e-01
5325,1.625411830285236614024e-02,1.625111758141932136179e-02,2.290127252025326675182e-09,9.251084656985031595884e-12,9.251084657034610015985e-12,1.625411830285237287246e-02,4.141853614782518228465e-16,0,nan,9.601563942695784450716e-01
5339,1.621219285026300610530e-02,1.620920758747147402690e-02,2.272265616096432661578e-09,9.155391301864580461452e-12,9.155391301914158881553e-12,1.621219285026301045736e-02,2.684433452765146286203e-16,0,nan,9.602569719958551593196e-01
5353,1.617048316705936919502e-02,1.616751324374074427759e-02,2.254589245212554006759e-09,9.060932119924008468317e-12,9.060932119973586888419e-12,1.617048316705937737905e-02,5.061093259750337075992e-16,0,nan,9.603570419795949929384e-01
5366,1.613194449588085249703e-02,1.612898871072225570611e-02,2.238339265359268149000e-09,8.974308452344707891176e-12,8.974308452394286311278e-12,1.613194449588085395054e-02,9.010126075374978101160e-17,0,nan,9.604495128284838704655e-01
5380,1.609064626165600600527e-02,1.608770558958212693046e-02,2.221013458081088724910e-09,8.882175957406190387361e-12,8.882175957455768807463e-12,1.609064626165601001174e-02,2.489934695824022748207e-16,0,nan,9.605486144074257875351e-01
5394,1.604955897832067643338e-02,1.604663330369743984294e-02,2.203866003711900519012e-09,8.791222799942657169053e-12,8.791222799992235589155e-12,1.604955897832068036023e-02,2.446699469297078105132e-16,0,nan,9.606472193835157044562e-01
5408,1.600868103342360793118e-02,1.600577024179376112167e-02,2.186894613175641651467e-09,8.701430910317581636591e-12,8.701430910367160056692e-12,1.600868103342361032489e-02,1.495260667598381009327e-16,0,nan,9.607453314857812404735e-01
5422,1.596801083090764947214e-02,1.596511480897582976879e-02,2.170097032561011050948e-09,8.612782541085840213720e-12,8.612782541135418633822e-12,1.596801083090765012944e-02,4.116339687076571832622e-17,0,nan,9.608429544059686413680e-01
5435,1.593043027588324569987e-02,1.592754786822839219163e-02,2.154652969493093259183e-09,8.531474873929202706676e-12,8.531474873978781126777e-12,1.593043027588324106999e-02,2.906313269329009463416e-16,0,nan,9.609331694381062402544e-01
5449,1.589015627183728782135e-02,1.588728841860921614515e-02,2.138184355915979632697e-09,8.444982908804440432619e-12,8.444982908854018852720e-12,1.589015627183728586978e-02,1.228159042043366925153e-16,0,nan,9.610298592253745316740e-01
5463,1.585008542836301159706e-02,1.584723201958524591015e-02,2.121883147924569693308e-09,8.359584281619650212483e-12,8.359584281669228632585e-12,1.585008542836300768547e-02,2.467871967062544539290e-16,0,nan,9.611260704320103432350e-01
5477,1.581021621182601005762e-02,1.580737713862745072446e-02,2.105747223788784353963e-09,8.275262448674102720506e-12,8.275262448723681140607e-12,1.581021621182600128574e-02,5.548231019892185657577e-16,0,nan,9.612218066077349914664e-01
5491,1.577054710399158898859e-02,1.576772225859266254866e-02,2.089774493966369774784e-09,8.192001157591972604866e-12,8.192001157641551024968e-12,1.577054710399157819062e-02,6.846925436635496873684e-16,0,nan,9.613170712672136274069e-01
5505,1.573107660183194547732e-02,1.572826587753095237132e-02,2.073962900534643135947e-09,8.109784441473972215731e-12,8.109784441523550635833e-12,1.573107660183193479284e-02,6.791953193732146050731e-16,0,nan,9.614118678904897918837e-01
5520,1.568900547934068412381e-02,1.568620976759029991832e-02,2.057198417513132938047e-09,8.022836444404628026830e-12,8.022836444454206446931e-12,1.568900547934067500466e-02,5.812450459111591079314e-16,0,nan,9.615129202384255287131e-01
5534,1.564994165795013242315e-02,1.564715984964377970545e-02,2.041714193575415977940e-09,7.942733899380392119009e-12,7.942733899429970539110e-12,1.564994165795012609751e-02,4.041958870103331447538e-16,0,nan,9.616067582814298497968e-01
5548,1.561107191888149239856e-02,1.560830391054490208502e-02,2.026384977144284362969e-09,7.863628613361979550974e-12,7.863628613411557971076e-12,1.561107191888148945681e-02,1.884396818552967660983e-16,0,nan,9.617001387649181470504e-01
5562,1.557239481908951131417e-02,1.556964050827279455458e-02,2.011208833402082277867e-09,7.785505724069442349687e-12,7.785505724119020769789e-12,1.557239481908950754148e-02,2.422674733654894846682e-16,0,nan,9.617930650322977021360e-01
5576,1.553390892980134087298e-02,1.553116821506634812056e-02,1.996183856439635986521e-09,7.708350627000778640323e-12,7.708350627050357060425e-12,1.553390892980133871643e-02,1.388282816292414344563e-16,0,nan,9.618855403944447299541e-01
5591,1.549288462659430265500e-02,1.549015836765948311848e-02,1.980251283195109380764e-09,7.626742104397639862391e-12,7.626742104447218282492e-12,1.549288462659429800902e-02,2.998780296675540765652e-16,0,nan,9.619841244972140536888e-01
5605,1.545479033176241911995e-02,1.545207746195232864639e-02,1.965533496553935542980e-09,7.551546346204460729188e-12,7.551546346254039149289e-12,1.545479033176241626461e-02,1.847548885426148270751e-16,0,nan,9.620756762354114749480e-01
5619,1.541688294645312401476e-02,1.541418336735997894615e-02,1.950961198321647353354e-09,7.477275082059420812167e-12,7.477275082108999232268e-12,1.541688294645312377675e-02,1.543867583383432689996e-17,0,nan,9.621667870382603157827e-01
5634,1.537647374412438698588e-02,1.537378829697546439581e-02,1.935507432388881024896e-09,7.398709179288036705195e-12,7.398709179337615125297e-12,1.537647374412438671144e-02,1.784795912751198991101e-17,0,nan,9.622639200673602277226e-01
5648,1.533894917782401869089e-02,1.533627682059471829257e-02,1.921230828362479669589e-09,7.326309919535217044732e-12,7.326309919584795464834e-12,1.533894917782401902631e-02,2.186753754928903675569e-17,0,nan,9.623541275931823375605e-01
5663,1.529894703176626347130e-02,1.529628859351100239605e-02,1.906089849736554416994e-09,7.249719288772123225993e-12,7.249719288821701646095e-12,1.529894703176626531952e-02,1.208073919774533288977e-16,0,nan,9.624503000316827338190e-01
5677,1.526179951371508733415e-02,1.525915396860725095629e-02,1.892101477705722214632e-09,7.179135695390185404383e-12,7.179135695439763824485e-12,1.526179951371508749594e-02,1.060053847386633876872e-17,0,nan,9.625396176661634922234e-01
5692,1.522219830319103059391e-02,1.521956646834551202252e-02,1.877265412676774060195e-09,7.104461039479650185550e-12,7.104461039529228605652e-12,1.522219830319103290715e-02,1.519653687908248924538e-16,0,nan,9.626348437138701146345e-01
5706,1.518542217805205797598e-02,1.518280304350652296086e-02,1.863558035276793605148e-09,7.035638742697502847084e-12,7.035638742747081267185e-12,1.518542217805205850453e-02,3.480631311328376075327e-17,0,nan,9.627232845792461922484e-01
5721,1.514621590444172744006e-02,1.514361027559933334241e-02,1.849019246785484538265e-09,6.962822830959175866018e-12,6.962822831008754286119e-12,1.514621590444172630503e-02,7.493780337489506153420e-17,0,nan,9.628175781571830401631e-01
5736,1.510721159407358953064e-02,1.510461936672332153297e-02,1.834631300831482425321e-09,6.890946538440301365207e-12,6.890946538489879785309e-12,1.510721159407359128739e-02,1.162852801568340381725e-16,0,nan,9.629113947958284939967e-01
5750,1.507098841319895639324e-02,1.506840860083021559068e-02,1.821336923013506912956e-09,6.824696937388867479401e-12,6.824696937438445899503e-12,1.507098841319895864126e-02,1.491624424609154493826e-16,0,nan,9.629985298759157806374e-01
5765,1.503237016482975724196e-02,1.502980355549911675728e-02,1.807235099859333903506e-09,6.754596320190362810928e-12,6.754596320239941231030e-12,1.503237016482975815422e-02,6.068600454818648105212e-17,0,nan,9.630914346491677495389e-01
5780,1.499394935820972697693e-02,1.499139585080480445434e-02,1.793278480874152240367e-09,6.685393486090131012757e-12,6.685393486139709432858e-12,1.499394935820972733777e-02,2.406544312708120613356e-17,0,nan,9.631838729829622332626e-01
5795,1.495572448279676100458e-02,1.495318397723513319242e-02,1.779465201929166958526e-09,6.617074672347870178400e-12,6.617074672397448598502e-12,1.495572448279676136457e-02,2.407031521590044138609e-17,0,nan,9.632758483862208277477e-01
5809,1.492022338667771050313e-02,1.491769492677049412099e-02,1.766700513187099225294e-09,6.554096100925150989582e-12,6.554096100974729409683e-12,1.492022338667771044215e-02,4.087497259375114079783e-18,0,nan,9.633612774946970716159e-01
5824,1.488237308535010627875e-02,1.487985743666555248088e-02,1.753159178526761374256e-09,6.487448276643308369105e-12,6.487448276692886789206e-12,1.488237308535010320063e-02,2.068297651637400588317e-16,0,nan,9.634523677183920953803e-01
5839,1.484471437225984118136e-02,1.484221143766201525538e-02,1.739755879146738230228e-09,6.421645499936877598942e-12,6.421645499986456019043e-12,1.484471437225983776527e-02,2.301212263578606416483e-16,0,nan,9.635430051032790293563e-01
5854,1.480724579621169739729e-02,1.480475547954430287634e-02,1.726488860670025433543e-09,6.356674945399993726349e-12,6.356674945449572146450e-12,1.480724579621169613352e-02,8.534829330831675499360e-17,0,nan,9.636331930225601715952e-01
5869,1.476996592063163117603e-02,1.476748812670568983263e-02,1.713356395408724456911e-09,6.292524014155441920546e-12,6.292524014205020340648e-12,1.476996592063162825292e-02,1.979091026128505440265e-16,0,nan,9.637229348159865405330e-01
5884,1.473287332338305347101e-02,1.473040795796477092638e-02,1.700356781891546300719e-09,6.229180329293368000323e-12,6.229180329342946420425e-12,1.473287332338305374206e-02,1.839767010629097038926e-17,0,nan,9.638122337902663303781e-01
5899,1.469596659658592256725e-02,1.469351356638473431182e-02,1.687488344400867337373e-09,6.166631731413139836552e-12,6.166631731462718256653e-12,1.469596659658592649325e-02,2.671479745630168276191e-16,0,nan,9.639010932194801015626e-01
5914,1.465924434643850818305e-02,1.465680355909530947767e-02,1.674749432519091815388e-09,6.104866274265619551639e-12,6.104866274315197971741e-12,1.465924434643851382005e-02,3.845358008066007643114e-16,0,nan,9.639895163454786648338e-01
5930,1.462027572604817325652e-02,1.461784789698944431180e-02,1.661302194762854181618e-09,6.039833094283594758880e-12,6.039833094333173178982e-12,1.462027572604817770768e-02,3.044510391750651808965e-16,0,nan,9.640833570596302680130e-01
5945,1.458393037036338941992e-02,1.458151459618923194428e-02,1.648825845420043745025e-09,5.979649164195387269643e-12,5.979649164244965689745e-12,1.458393037036339313162e-02,2.545060405945875575961e-16,0,nan,9.641708886290832386978e-01
5960,1.454776530295453368380e-02,1.454536149409073331196e-02,1.636474113532081865631e-09,5.920213024451037018952e-12,5.920213024500615439053e-12,1.454776530295453691862e-02,2.223584693731075444303e-16,0,nan,9.642579936401646951700e-01
5975,1.451177918549043620311e-02,1.450938725324814326800e-02,1.624245447081240333954e-09,5.861513552726064193080e-12,5.861513552775642613182e-12,1.451177918549044269392e-02,4.472789581376433272351e-16,0,nan,9.643446752076760646846e-01
5991,1.447358974335095221919e-02,1.447121038273515951367e-02,1.611335459474278022056e-09,5.799700443528024714313e-12,5.799700443577603134414e-12,1.447358974335095876083e-02,4.519704902268721515279e-16,0,nan,9.644366722922592142717e-01
6006,1.443796927133154939238e-02,1.443560160680588261295e-02,1.599356309017911750709e-09,5.742488996307738580940e-12,5.742488996357317001041e-12,1.443796927133155585778e-02,4.478055303268973096284e-16,0,nan,9.645224884838643075063e-01
6021,1.440252372675017607240e-02,1.440016767227352695313e-02,1.587495607037015801104e-09,5.685981292942097489316e-12,5.685981292991675909418e-12,1.440252372675018317900e-02,4.934278576652711404033e-16,0,nan,9.646078905967053788387e-01
6037,1.436490650651095143941e-02,1.436256274219863647568e-02,1.574973103088421902563e-09,5.626470418984835070670e-12,5.626470419034413490772e-12,1.436490650651095949893e-02,5.610561049925145109826e-16,0,nan,9.646985331496782043988e-01
6052,1.432981841889102367360e-02,1.432748608946598188607e-02,1.563352591072726892930e-09,5.571384481345748622542e-12,5.571384481395327042643e-12,1.432981841889102942326e-02,4.012374391557120104647e-16,0,nan,9.647830889546812313030e-01
6068,1.429257960192625680207e-02,1.429025937770809356886e-02,1.551083038973050371078e-09,5.513367176770419399884e-12,5.513367176819997819985e-12,1.429257960192626117276e-02,3.058013409449989349773e-16,0,nan,9.648728354975523914690e-01
6083,1.425784359040017240661e-02,1.425553462941387718177e-02,1.539696667504043296815e-09,5.459660291913921121247e-12,5.459660291963499541348e-12,1.425784359040017543306e-02,2.122655295908370714039e-16,0,nan,9.649565575297128536920e-01
6099,1.422097749479395850658e-02,1.421868045775027088184e-02,1.527673712416359139786e-09,5.403091798685651913906e-12,5.403091798735230334008e-12,1.422097749479396286118e-02,3.062093575092496511280e-16,0,nan,9.650454213008336168075e-01
6115,1.418430158566063269132e-02,1.418201638041857899630e-02,1.515775609637820617991e-09,5.347254080502678979567e-12,5.347254080552257399669e-12,1.418430158566063574064e-02,2.149784105830162944302e-16,0,nan,9.651338345419569697764e-01
6130,1.415008934300571001585e-02,1.414781514723730329597e-02,1.504733091700138649054e-09,5.295559860449856056124e-12,5.295559860499434476226e-12,1.415008934300571532929e-02,3.755055921786542665277e-16,0,nan,9.652163158265445576725e-01
6146,1.411377775571067208493e-02,1.411151521590489968383e-02,1.493072312582250583759e-09,5.241106044272624989358e-12,5.241106044322203409460e-12,1.411377775571067958710e-02,5.315494507341118861866e-16,0,nan,9.653038658735929657974e-01
6162,1.407765208498232105405e-02,1.407540111174570077179e-02,1.481531708297497109684e-09,5.187350385240343264321e-12,5.187350385289921684423e-12,1.407765208498232925164e-02,5.823119376754656150687e-16,0,nan,9.653909753452803199939e-01
6177,1.404395185178853970587e-02,1.404171164183415018711e-02,1.470820161416734058904e-09,5.137578992787642702835e-12,5.137578992837221122936e-12,1.404395185178854749688e-02,5.547590258829349127482e-16,0,nan,9.654722432975384479692e-01
6193,1.400818235390910437843e-02,1.400595353990865404858e-02,1.459508022783223922056e-09,5.085145694027481672575e-12,5.085145694077060092676e-12,1.400818235390911008235e-02,4.071848668659519566428e-16,0,nan,9.655585085776286706060e-01
6209,1.397259462957357346868e-02,1.397037712477941159839e-02,1.448311590224067535081e-09,5.033379620515910485274e-12,5.033379620565488905376e-12,1.397259462957358078620e-02,5.237049971980199430364e-16,0,nan,9.656443429455981922855e-01
6225,1.393718729650170184975e-02,1.393498101504449769583e-02,1.437229388141412676385e-09,4.982270609127232582688e-12,4.982270609176811002790e-12,1.393718729650170716573e-02,3.814240753083889485722e-16,0,nan,9.657297496264783766068e-01
6241,1.390195898639466805247e-02,1.389976384327232250548e-02,1.426259963461861767260e-09,4.931808676887720642721e-12,4.931808676937299062822e-12,1.390195898639467187936e-02,2.752773806511850610215e-16,0,nan,9.658147318131647570934e-01
6257,1.386690834475874482823e-02,1.386472425582546685874e-02,1.415401885236362443499e-09,4.881984017335192420614e-12,4.881984017384770840716e-12,1.386690834475874660107e-02,1.278468072714512548681e-16,0,nan,9.658992926668211459061e-01
6273,1.383203403073160475678e-02,1.382986091268715439506e-02,1.404653744248193182544e-09,4.832786996961100633031e-12,4.832786997010679053133e-12,1.383203403073160852438e-02,2.723823944487397003955e-16,0,nan,9.659834353172701258976e-01
6289,1.379733471691126610315e-02,1.379517248729035874821e-02,1.394014152628873867480e-09,4.784208151733136587790e-12,4.784208151782715007892e-12,1.379733471691127270323e-02,4.783591077859296201949e-16,0,nan,9.660671628633845271230e-01
6305,1.376280908918758871806e-02,1.376065766634946077596e-02,1.383481743481809655809e-09,4.736238183696266683019e-12,4.736238183745845103121e-12,1.376280908918759435676e-02,4.097054818773719110624e-16,0,nan,9.661504783734675910018e-01
6321,1.372845584657629049163e-02,1.372631514969441766938e-02,1.373055170513495405339e-09,4.688867957650262337136e-12,4.688867957699840757238e-12,1.372845584657629621419e-02,4.168389114990806522582e-16,0,nan,9.662333848856261950982e-01
6338,1.369214296874088354627e-02,1.369001358052490506523e-02,1.362091418886082681417e-09,4.639184194807783278205e-12,4.639184194857361698306e-12,1.369214296874089239353e-02,6.461559125017482099741e-16,0,nan,9.663210282788323782482e-01
6354,1.365814121690496138473e-02,1.365602239046892658891e-02,1.351878967334182886096e-09,4.593022764362813169046e-12,4.593022764412391589147e-12,1.365814121690496986437e-02,6.208492576184058416606e-16,0,nan,9.664031007006055736474e-01
6370,1.362430794586609594798e-02,1.362219960281473539465e-02,1.341768353348079606863e-09,4.547434078104803530254e-12,4.547434078154381950355e-12,1.362430794586610679424e-02,7.960959876044413423765e-16,0,nan,9.664847732446968199614e-01
6386,1.359064190630799966175e-02,1.358854396902007058423e-02,1.331758310692996454730e-09,4.502409629380357906977e-12,4.502409629429936327078e-12,1.359064190630800767299e-02,5.894671988534116989312e-16,0,nan,9.665660488303105135231e-01
6403,1.355505359193215006441e-02,1.355296662657297715460e-02,1.321231441776432113155e-09,4.455180041489258819876e-12,4.455180041538837239977e-12,1.355505359193215747934e-02,5.470230250271707364547e-16,0,nan,9.666519724243686081337e-01
6419,1.352172857423775305385e-02,1.351965185695213310380e-02,1.311424908694147580537e-09,4.411293092505924674095e-12,4.411293092555503094196e-12,1.352172857423776143694e-02,6.199714062407421581872e-16,0,nan,9.667324383816034159876e-01
6436,1.348649984262472074914e-02,1.348443393141728063878e-02,1.301111514287469476543e-09,4.365253708252657390202e-12,4.365253708302235810304e-12,1.348649984262473125065e-02,7.786686392023135702297e-16,0,nan,9.668175081805888295794e-01
6452,1.345351069066090705928e-02,1.345145487300765385630e-02,1.291503345137475272000e-09,4.322469946286930945855e-12,4.322469946336509365956e-12,1.345351069066091562532e-02,6.367144154818317406124e-16,0,nan,9.668971765628260084152e-01
6469,1.341863611871374831197e-02,1.341659094461432680245e-02,1.281398041252142192290e-09,4.277584953152212481334e-12,4.277584953201790901436e-12,1.341863611871375849331e-02,7.587459661267437834405e-16,0,nan,9.669814052460779243915e-01
6485,1.338597777978267795718e-02,1.338394254780930076043e-02,1.271983245733498519463e-09,4.235871267013472412203e-12,4.235871267063050832304e-12,1.338597777978269033826e-02,9.249291156538214490347e-16,0,nan,9.670602878683987541422e-01
6502,1.335145205292298173361e-02,1.334942730522233923784e-02,1.262080810508154026374e-09,4.192106103400836341662e-12,4.192106103450414761764e-12,1.335145205292299348280e-02,8.799937238880458761091e-16,0,nan,9.671436878652047059476e-01
6518,1.331911957518108757803e-02,1.331710462119264221093e-02,1.252854548215854450097e-09,4.151430535585115788616e-12,4.151430535634694208717e-12,1.331911957518110254595e-02,1.123791938832204658760e-15,0,nan,9.672217963102613313086e-01
6535,1.328493748464784456054e-02,1.328293285881378300861e-02,1.243149916249006304485e-09,4.108751841131547489427e-12,4.108751841181125909528e-12,1.328493748464786056777e-02,1.204915616329380575035e-15,0,nan,9.673043798059940516498e-01
6552,1.325093041995190762394e-02,1.324893604305628184992e-02,1.233545255696710230227e-09,4.066620202809830542421e-12,4.066620202859408962522e-12,1.325093041995192336520e-02,1.187936227336331411887e-15,0,nan,9.673865473574145378683e-01
6569,1.321709704005720638353e-02,1.321511283369219622030e-02,1.224039282558693326326e-09,4.025027227312602859497e-12,4.025027227362181279598e-12,1.321709704005722552055e-02,1.447898530162683197891e-15,0,nan,9.674683021031184491575e-01
6586,1.318343601759417067776e-02,1.318146190414980038763e-02,1.214630732573497678519e-09,3.983964671191357621343e-12,3.983964671240936041444e-12,1.318343601759418725419e-02,1.257368318520625730085e-15,0,nan,9.675496471501790373055e-01
6602,1.315191132603343686369e-02,1.314994664161778063771e-02,1.205863507108057228752e-09,3.945794841778071873537e-12,3.945794841827650293638e-12,1.315191132603345593210e-02,1.449858141215109259866e-15,0,nan,9.676258356920490582014e-01
6619,1.311858114100800803969e-02,1.311662640109808285194e-02,1.196640535999921268708e-09,3.905738938872299544984e-12,3.905738938921877965086e-12,1.311858114100802430273e-02,1.239694477053249704475e-15,0,nan,9.677063941949967724359e-01
6636,1.308541948694927521679e-02,1.308347461622360631550e-02,1.187511380694068712367e-09,3.866190049668471925459e-12,3.866190049718050345561e-12,1.308541948694929055571e-02,1.172214590225888964683e-15,0,nan,9.677865519587619076367e-01
6653,1.305242508868368137009e-02,1.305049001257962276723e-02,1.178474851352905008378e-09,3.827140492295347167429e-12,3.827140492344925587530e-12,1.305242508868369880966e-02,1.336116563207758773922e-15,0,nan,9.678663119699535175131e-01
6670,1.301959668387131681400e-02,1.301767132857551377556e-02,1.169529776201422709186e-09,3.788582720330745069042e-12,3.788582720380323489143e-12,1.301959668387133511160e-02,1.405389596227235960377e-15,0,nan,9.679456771855512113144e-01
6687,1.298693302284485012743e-02,1.298501731528385605419e-02,1.160675001208106450107e-09,3.750509320078875259137e-12,3.750509320128453679239e-12,1.298693302284486643027e-02,1.255326650805524981276e-15,0,nan,9.680246505332695677870e-01
6705,1.295252616032721224015e-02,1.295062058917916501810e-02,1.151396518279448553300e-09,3.710716163974951172091e-12,3.710716164024529592192e-12,1.295252616032722671086e-02,1.117211476106903732846e-15,0,nan,9.681078454706894463556e-01
6722,1.292019779587958404343e-02,1.291830172431157261470e-02,1.142724095486882646782e-09,3.673617206600214114291e-12,3.673617206649792534393e-12,1.292019779587959917144e-02,1.170880560573639305100e-15,0,nan,9.681860211276201081776e-01
6739,1.288803042972462564730e-02,1.288614378686961554898e-02,1.134138549779177500729e-09,3.636980740128782789142e-12,3.636980740178361209243e-12,1.288803042972464139365e-02,1.221780362431520969130e-15,0,nan,9.682638136941243327065e-01
6756,1.285602286202676067250e-02,1.285414557772093270549e-02,1.125638795997504358699e-09,3.600799862875181954031e-12,3.600799862924760374132e-12,1.285602286202677246913e-02,9.175954323521546431128e-16,0,nan,9.683412259827937524108e-01
6774,1.282230535100658749825e-02,1.282043790004839915742e-02,1.116731379245207292308e-09,3.562979740242643767210e-12,3.562979740292222187311e-12,1.282230535100659926693e-02,9.178283816355507034748e-16,0,nan,9.684227805405591178929e-01
6791,1.279062305260739509927e-02,1.278876481792082069056e-02,1.108404907764662909875e-09,3.527715616795445440469e-12,3.527715616845023860571e-12,1.279062305260740789370e-02,1.000297844417205471931e-15,0,nan,9.684994186437902494559e-01
6808,1.275909695578953187423e-02,1.275724786930829308951e-02,1.100161008421510575165e-09,3.492886705540167893621e-12,3.492886705589746313722e-12,1.275909695578954652620e-02,1.148355245859028537298e-15,0,nan,9.685756849031774907066e-01
6826,1.272588535641683456234e-02,1.272404588282377221886e-02,1.091521040130011625514e-09,3.456476257286652495184e-12,3.456476257336230915286e-12,1.272588535641685063479e-02,1.262973044625617309253e-15,0,nan,9.686560351197919009007e-01
6843,1.269467723479376052020e-02,1.269284677136603249614e-02,1.083443944016831794665e-09,3.422523248215504688320e-12,3.422523248265083108421e-12,1.269467723479377201698e-02,9.056376921165090446216e-16,0,nan,9.687315443006678151072e-01
6861,1.266179976799877877902e-02,1.265997877277146542452e-02,1.074978351866451255123e-09,3.387026178818001317638e-12,3.387026178867579737740e-12,1.266179976799879163783e-02,1.015559194417736318384e-15,0,nan,9.688110988800299962936e-01
6878,1.263090483447204537271e-02,1.262909271413366514569e-02,1.067063861466661580573e-09,3.353922770390776351305e-12,3.353922770440354771406e-12,1.263090483447205594114e-02,8.367120346001437099982e-16,0,nan,9.688858622135830490278e-01
6896,1.259835648250208321730e-02,1.259655368856581365844e-02,1.058768268385127759418e-09,3.319311721417705905862e-12,3.319311721467284325964e-12,1.259835648250209286246e-02,7.655890817013254560733e-16,0,nan,9.689646329296887043042e-01
6914,1.256597546846044931301e-02,1.256418192910305903220e-02,1.050558442012286961033e-09,3.285145999018477745614e-12,3.285145999068056165716e-12,1.256597546846045975100e-02,8.306547339053153088782e-16,0,nan,9.690430050250350943225e-01
6931,1.253554589067784434675e-02,1.253376102647036846593e-02,1.042882472400746918437e-09,3.253281093261740941222e-12,3.253281093311319361323e-12,1.253554589067785116452e-02,5.438748541074661748106e-16,0,nan,9.691166598213317089441e-01
6949,1.250348658266749179990e-02,1.250171083548011138897e-02,1.034836265195476484252e-09,3.219961761446007731226e-12,3.219961761495586151327e-12,1.250348658266749645435e-02,3.722518526643949791908e-16,0,nan,9.691942654440111982539e-01
6967,1.247159085970410939692e-02,1.246982415985296334393e-02,1.026872618019513037160e-09,3.187067911855531388498e-12,3.187067911905109808599e-12,1.247159085970411001610e-02,4.964732177379844651901e-17,0,nan,9.692714812568848086350e-01
6985,1.243985747277473810635e-02,1.243809975128438299885e-02,1.018990474674748350912e-09,3.154593040945309134512e-12,3.154593040994887554613e-12,1.243985747277474283957e-02,3.804882909322652499816e-16,0,nan,9.693483101931815405436e-01
7003,1.240828518555079154617e-02,1.240653637414521580362e-02,1.011188795136128601839e-09,3.122530760853498817652e-12,3.122530760903077237753e-12,1.240828518555079540525e-02,3.110084955320351379035e-16,0,nan,9.694247551567565814295e-01
7021,1.237687277422738242605e-02,1.237513280532116441424e-02,1.003466555263455260216e-09,3.090874797055584272367e-12,3.090874797105162692469e-12,1.237687277422739138427e-02,7.237870675066937100429e-16,0,nan,9.695008190224437188216e-01
7039,1.234561902736517648160e-02,1.234388783405477446609e-02,9.958227465190604811051e-10,3.059618986072013823447e-12,3.059618986121592243548e-12,1.234561902736518621147e-02,7.881230939933439360180e-16,0,nan,9.695765046364312531708e-01
7057,1.231452274573456052986e-02,1.231280026178973273365e-02,9.882563756911839569190e-10,3.028757273227792250288e-12,3.028757273277370670389e-12,1.231452274573456766357e-02,5.792925661083090450667e-16,0,nan,9.696518148166081000651e-01
7075,1.228358274216219923891e-02,1.228186890201755747387e-02,9.807664646229512920004e-10,2.998283710462835886713e-12,2.998283710512414306815e-12,1.228358274216220623964e-02,5.699255222197897436765e-16,0,nan,9.697267523529167551751e-01
7093,1.225279784137990601867e-02,1.225109258012659074755e-02,9.733520499468149262983e-10,2.968192454191783481310e-12,2.968192454241361901412e-12,1.225279784137991419508e-02,6.673095521279677988684e-16,0,nan,9.698013200077028297583e-01
7111,1.222216687987576558272e-02,1.222047013325324761601e-02,9.660121828243329308656e-10,2.938477763212003473821e-12,2.938477763261581893922e-12,1.222216687987577274354e-02,5.858876422214780200218e-16,0,nan,9.698755205160542525243e-01
7129,1.219168870574748216040e-02,1.219000041013548925328e-02,9.587459286911668143094e-10,2.909133996658607786182e-12,2.909133996708186206284e-12,1.219168870574748783129e-02,4.651435677810682431839e-16,0,nan,9.699493565861344768382e-01
7148,1.215968179519230987773e-02,1.215800235176983830343e-02,9.511548378240466157668e-10,2.878556305238696777354e-12,2.878556305288275197455e-12,1.215968179519231433736e-02,3.667553594253704705057e-16,0,nan,9.700269022522198586120e-01
7166,1.212951411504717066925e-02,1.212784299383726227539e-02,9.440370236082132131545e-10,2.849957694995070764555e-12,2.849957695044649184656e-12,1.212951411504717561084e-02,4.074021570370519934395e-16,0,nan,9.700999975914619379361e-01
7184,1.209949577301272331809e-02,1.209783291230265810101e-02,9.369900526279586566901e-10,2.821713374258028824463e-12,2.821713374307607244564e-12,1.209949577301272896441e-02,4.666575973348394501372e-16,0,nan,9.701727366039913403608e-01
7203,1.206797053649079180804e-02,1.206631632891904358507e-02,9.296274681549418252128e-10,2.792278480897139866058e-12,2.792278480946718286160e-12,1.206797053649079774489e-02,4.919513110637530382034e-16,0,nan,9.702491329773646448623e-01
7221,1.203825570509345875558e-02,1.203660963307099686370e-02,9.227233727876353664659e-10,2.764746022346548628447e-12,2.764746022396127048548e-12,1.203825570509347099097e-02,1.016375729409991524303e-15,0,nan,9.703211476849859027489e-01
7240,1.200704841130749607470e-02,1.200541086186287555171e-02,9.155096856116738473933e-10,2.736051133034779576835e-12,2.736051133084357996937e-12,1.200704841130750738936e-02,9.423353451933682594636e-16,0,nan,9.703967852306625369789e-01
7258,1.197763251009915756728e-02,1.197600297376089258095e-02,9.087448631792459643275e-10,2.709209114427761081433e-12,2.709209114477339501534e-12,1.197763251009916655430e-02,7.503168562560716149778e-16,0,nan,9.704680864109801224004e-01
7277,1.194673837284014085436e-02,1.194511723113289222709e-02,9.016763282243228078160e-10,2.681232015745036446378e-12,2.681232015794614866479e-12,1.194673837284015468217e-02,1.157455067013332577715e-15,0,nan,9.705429763922288491709e-01
7295,1.191761691308782997178e-02,1.191600366448903290661e-02,8.950472845130048935254e-10,2.655059763204459827736e-12,2.655059763254038247838e-12,1.191761691308784695395e-02,1.424963034417708911947e-15,0,nan,9.706135746098897781149e-01
7314,1.188703124174258704548e-02,1.188542626237655205901e-02,8.881202691724154945643e-10,2.627779015804137323571e-12,2.627779015853715743673e-12,1.188703124174260197021e-02,1.255546505018931384684e-15,0,nan,9.706877280679913843849e-01
7333,1.185660217946124875277e-02,1.185500540590403092955e-02,8.812645499106663831419e-10,2.600847765981723184990e-12,2.600847766031301605091e-12,1.185660217946126635919e-02,1.484947084766563180518e-15,0,nan,9.707615075314778360226e-01
7352,1.182632852635183591528e-02,1.182473989582649709362e-02,8.744792118172384582074e-10,2.574260654397799529342e-12,2.574260654447377949444e-12,1.182632852635185076038e-02,1.255258502290079547880e-15,0,nan,9.708349158259282964145e-01
7370,1.179779050221032785095e-02,1.179620952880742340563e-02,8.681151024507773189942e-10,2.549385539175655730932e-12,2.549385539225234151034e-12,1.179779050221034233776e-02,1.227925219910979398902e-15,0,nan,9.709041206809043737195e-01
7389,1.176781609059019025054e-02,1.176624313979516243955e-02,8.614642496452764414206e-10,2.523453570655048155907e-12,2.523453570704626576009e-12,1.176781609059020420287e-02,1.185634326689504613307e-15,0,nan,9.709768141743656670074e-01
7408,1.173799362216324665420e-02,1.173642863305872710566e-02,8.548811622327405439897e-10,2.497850493454695962042e-12,2.497850493504274382144e-12,1.173799362216326488574e-02,1.553207280865906768780e-15,0,nan,9.710491446628435682634e-01
7427,1.170832194440910196953e-02,1.170676485669296107428e-02,8.483649793318518617956e-10,2.472571314598352642843e-12,2.472571314647931062944e-12,1.170832194440911844686e-02,1.407317974443472883699e-15,0,nan,9.711211148618045720538e-01
7446,1.167879991643513797051e-02,1.167725067041274281121e-02,8.419148531518230158831e-10,2.447611129321087557651e-12,2.447611129370665977752e-12,1.167879991643515587932e-02,1.533446735275876757005e-15,0,nan,9.711927274596694689441e-01
7465,1.164942640883026396537e-02,1.164788494540684379852e-02,8.355299487607600188047e-10,2.422965119292696335628e-12,2.422965119342274755729e-12,1.164942640883028091958e-02,1.455368777589835705527e-15,0,nan,9.712639851181608676399e-01
7485,1.161866614958921746503e-02,1.161713281518429556616e-02,8.288785542201893062275e-10,2.397356162137156249278e-12,2.397356162186734669379e-12,1.161866614958923462846e-02,1.477228830679559737567e-15,0,nan,9.713386126238438616695e-01
7504,1.158959400900456092331e-02,1.158806833774648006874e-02,8.226249635350245382664e-10,2.373340299065082339721e-12,2.373340299114660759822e-12,1.158959400900457785042e-02,1.460543519020455777426e-15,0,nan,9.714091499503913676840e-01
7523,1.156066701064352268691e-02,1.155914894522265014276e-02,8.164341230990162648443e-10,2.349624419423071941916e-12,2.349624419472650362018e-12,1.156066701064353774969e-02,1.302934068350502180223e-15,0,nan,9.714793403010646816154e-01
7542,1.153188407017255792675e-02,1.153037355384935180869e-02,8.103052478158774681078e-10,2.326204037793284650120e-12,2.326204037842863070221e-12,1.153188407017257028581e-02,1.071729273220360046559e-15,0,nan,9.715491862327038065849e-01
7562,1.150174068851256628521e-02,1.150023805792920426894e-02,8.039198931601283252505e-10,2.301865396735090384667e-12,2.301865396784668804768e-12,1.150174068851257629375e-02,8.701762259996781020711e-16,0,nan,9.716223389617303703592e-01
7581,1.147325009409305186792e-02,1.147175489789823560338e-02,7.979157993618958245899e-10,2.279037839614529128828e-12,2.279037839664107548930e-12,1.147325009409306290391e-02,9.618889311458569640291e-16,0,nan,9.716914858326651507816e-01
7600,1.144490031358149327578e-02,1.144341249673265330233e-02,7.919713459730123312733e-10,2.256492564459812208531e-12,2.256492564509390628632e-12,1.144490031358150390012e-02,9.283029092706853523429e-16,0,nan,9.717602959358137368492e-01
7620,1.141520942044878944577e-02,1.141372931246407984585e-02,7.857776462037078057577e-10,2.233061061873351458867e-12,2.233061061922929878968e-12,1.141520942044880373606e-02,1.251864273950872436736e-15,0,nan,9.718323665028672280679e-01
7639,1.138714542734499055032e-02,1.138567258741511600828e-02,7.799533103289476282662e-10,2.211082195507101490237e-12,2.211082195556679910338e-12,1.138714542734500278402e-02,1.074342725773568761974e-15,0,nan,9.719004930175308036642e-01
7659,1.135775308847199009665e-02,1.135628784143706548893e-02,7.738844492314319119766e-10,2.188237891392359908334e-12,2.188237891441938328435e-12,1.135775308847200026359e-02,8.951538554058461069298e-16,0,nan,9.719718493850484794744e-01
7679,1.132851211046876326038e-02,1.132705439775895557564e-02,7.678783880519079915054e-10,2.165687860007854228035e-12,2.165687860057432648137e-12,1.132851211046877648850e-02,1.167683223381664898495e-15,0,nan,9.720428436119982047682e-01
7698,1.130087231695482349880e-02,1.129942170815096368075e-02,7.622300602616129656229e-10,2.144533766777150233605e-12,2.144533766826728653706e-12,1.130087231695483351920e-02,8.866925919501495236083e-16,0,nan,9.721099552026711498550e-01
7718,1.127192314896753068398e-02,1.127047996199894222547e-02,7.563441399491476395009e-10,2.122544591066410164466e-12,2.122544591115988584567e-12,1.127192314896753844196e-02,6.882565345215945000137e-16,0,nan,9.721802511484063777283e-01
7738,1.124312193550681959753e-02,1.124168611355431598997e-02,7.505186652111589782885e-10,2.100836535782784923579e-12,2.100836535832363343680e-12,1.124312193550683187866e-02,1.092323891236573700475e-15,0,nan,9.722501929950684442070e-01
7758,1.121446754509678248035e-02,1.121303903191973525000e-02,7.447528621017392743297e-10,2.079405299063409418672e-12,2.079405299112987838774e-12,1.121446754509679757617e-02,1.346102356198476224445e-15,0,nan,9.723197834144734464875e-01
7777,1.118738084884822979459e-02,1.118595922743532977695e-02,7.393299257442947541056e-10,2.059298178101249542113e-12,2.059298178150827962214e-12,1.118738084884824344029e-02,1.219740434748104826456e-15,0,nan,9.723855712127949910855e-01
7797,1.115900955243287299978e-02,1.115759513176255851574e-02,7.336783009772754170564e-10,2.038394653065959565133e-12,2.038394653115537985235e-12,1.115900955243288608898e-02,1.172971496477211734512e-15,0,nan,9.724544839325326164533e-01
7817,1.113078180771694299100e-02,1.112937453321295039332e-02,7.280841330071849199618e-10,2.017755696574051292804e-12,2.017755696623629712906e-12,1.113078180771695447169e-02,1.031435595936778246943e-15,0,nan,9.725230529517902861719e-01
7837,1.110269652784243513133e-02,1.110129634547868567040e-02,7.225466935233972647098e-10,1.997377300433350229282e-12,1.997377300482928649383e-12,1.110269652784244352119e-02,7.556597914312464358761e-16,0,nan,9.725912808383278491736e-01
7857,1.107475263689639000120e-02,1.107335949319007695202e-02,7.170652652655603278398e-10,1.977255527118930633717e-12,1.977255527168509053818e-12,1.107475263689639794891e-02,7.176422268438472291281e-16,0,nan,9.726591701343688339365e-01
7878,1.104556255595866287589e-02,1.104417674586867688380e-02,7.113692748833796137755e-10,1.956399623765800552045e-12,1.956399623815378972146e-12,1.104556255595867171214e-02,7.999816814210185176700e-16,0,nan,9.727300922409266790676e-01
7898,1.101790519420598260525e-02,1.101652631480343029480e-02,7.060004729053472080875e-10,1.936791908272490994917e-12,1.936791908322069415019e-12,1.101790519420599147707e-02,8.052186811524740340763e-16,0,nan,9.727972952679973850420e-01
7918,1.099038600602866323774e-02,1.098901400544606381249e-02,7.006855607507789066108e-10,1.917429228015959167398e-12,1.917429228065537587500e-12,1.099038600602867332167e-02,9.175225721399595686636e-16,0,nan,9.728641673039182219775e-01
7938,1.096300395845699673925e-02,1.096163878534317168145e-02,6.954238639580520958049e-10,1.898307917477655420695e-12,1.898307917527233840797e-12,1.096300395845700511386e-02,7.638978131575862234530e-16,0,nan,9.729307107906913127966e-01
7959,1.093439928719930863410e-02,1.093304122821882502781e-02,6.899556285635453143016e-10,1.878486375490188395803e-12,1.878486375539766815904e-12,1.093439928719931488605e-02,5.717689668606692738496e-16,0,nan,9.730002304962227171288e-01
7979,1.090729519175778240714e-02,1.090594385656331113954e-02,6.848009571760476174423e-10,1.859848681466608119623e-12,1.859848681516186539724e-12,1.090729519175778731739e-02,4.501803525904076821301e-16,0,nan,9.730661079906557153546e-01
7999,1.088032514926961374924e-02,1.087898048804551882907e-02,6.796975057090261736801e-10,1.841441566146184829611e-12,1.841441566195763249712e-12,1.088032514926962055430e-02,6.254466300299731655556e-16,0,nan,9.731316642371566460589e-01
8020,1.085214979368615863253e-02,1.085081208705397128045e-02,6.743933128517660048301e-10,1.822358519791399156807e-12,1.822358519840977576908e-12,1.085214979368616173521e-02,2.859047971856837794916e-16,0,nan,9.732001551202830716609e-01
8041,1.082412000078358978172e-02,1.082278919492392355028e-02,6.691441669042676179765e-10,1.803522038991399536832e-12,1.803522039040977956934e-12,1.082412000078359337653e-02,3.321108623968517317881e-16,0,nan,9.732682971040493426045e-01
8061,1.079755926065461765773e-02,1.079623497742999288507e-02,6.641955058968953735330e-10,1.785808277152529733227e-12,1.785808277202108153328e-12,1.079755926065462170739e-02,3.750536971424125001292e-16,0,nan,9.733328722938833311778e-01
8082,1.076981042913519558135e-02,1.076849294319713080947e-02,6.590517898238280450632e-10,1.767442259181080180538e-12,1.767442259230658600639e-12,1.076981042913519811822e-02,2.355532340814225822619e-16,0,nan,9.734003407408902973949e-01
8103,1.074220387139657173492e-02,1.074089313054072368503e-02,6.539610494435947725748e-10,1.749311745343389574938e-12,1.749311745392967995040e-12,1.074220387139657342052e-02,1.569133843683900045712e-16,0,nan,9.734674680705089881857e-01
8123,1.071604318553459785079e-02,1.071473882051990345055e-02,6.491613545414469951659e-10,1.732260230862597044307e-12,1.732260230912175464408e-12,1.071604318553460072224e-02,2.679572713059039429906e-16,0,nan,9.735310840858567770439e-01
8144,1.068871126481171253408e-02,1.068741354448715305536e-02,6.441720919213311027439e-10,1.714579152339065156927e-12,1.714579152388643577029e-12,1.068871126481171268824e-02,1.442269255675307753971e-17,0,nan,9.735975528457901176111e-01
8165,1.066151842731669074915e-02,1.066022730103283015779e-02,6.392338265959136141296e-10,1.697123091172861102074e-12,1.697123091222439522175e-12,1.066151842731668557886e-02,4.849486632966894389573e-16,0,nan,9.736636880404141289520e-01
8186,1.063446361402560838560e-02,1.063317903164651481718e-02,6.343459086464002657134e-10,1.679888619620668473444e-12,1.679888619670246893546e-12,1.063446361402560382264e-02,4.290734965551907153201e-16,0,nan,9.737294921770680890542e-01
8207,1.060754577663984045410e-02,1.060626768853659487868e-02,6.295076980679400489823e-10,1.662872370704157969234e-12,1.662872370753736389335e-12,1.060754577663983411745e-02,5.973722491364718566799e-16,0,nan,9.737949677380115156970e-01
8228,1.058076387745058785650e-02,1.057949223449488988791e-02,6.247185645936338244079e-10,1.646071036981966982687e-12,1.646071037031545402789e-12,1.058076387745058320714e-02,4.394166528361382122611e-16,0,nan,9.738601171807259162866e-01
8249,1.055411688920551011028e-02,1.055285164276338442935e-02,6.199778875221156453282e-10,1.629481369349565200141e-12,1.629481369399143620243e-12,1.055411688920550309177e-02,6.650025837905491594862e-16,0,nan,9.739249429382333642937e-01
8270,1.052760379497730963694e-02,1.052634489690289915087e-02,6.152850555486015451563e-10,1.613100175866231426316e-12,1.613100175915809846417e-12,1.052760379497730767690e-02,1.861804716550577454587e-16,0,nan,9.739894474193883900054e-01
8291,1.050122358803436996288e-02,1.049997099066383131338e-02,6.106394665993567663580e-10,1.596924320608547001297e-12,1.596924320658125421398e-12,1.050122358803436555323e-02,4.199180682554434578089e-16,0,nan,9.740536330091941433652e-01
8313,1.047372862483845340487e-02,1.047248257760141805506e-02,6.058226842036623902604e-10,1.580195068233829724219e-12,1.580195068283408144320e-12,1.047372862483845175400e-02,1.576198193911191360634e-16,0,nan,9.741205355974773362807e-01
8334,1.044761742149299781068e-02,1.044637757884116745222e-02,6.012719903939137602930e-10,1.564430112682345259470e-12,1.564430112731923679571e-12,1.044761742149299377034e-02,3.867242640500168410899e-16,0,nan,9.741840755620132976788e-01
8355,1.042163609887037170609e-02,1.042040241457215486720e-02,5.967667599860329202883e-10,1.548861272262511597600e-12,1.548861272312090017702e-12,1.042163609887036996713e-02,1.668604261572296834251e-16,0,nan,9.742473037596257059664e-01
8377,1.039455582235337266495e-02,1.039332854057661327529e-02,5.920951401702431367775e-10,1.532758222850406130175e-12,1.532758222899984550276e-12,1.039455582235337178742e-02,8.442170578066889351901e-17,0,nan,9.743132109306980957590e-01
8398,1.036883743997719237173e-02,1.036761622331286263055e-02,5.876812436251928386139e-10,1.517581894533490377091e-12,1.517581894583068797192e-12,1.036883743997718861091e-02,3.627047205223970898663e-16,0,nan,9.743758078735380442838e-01
8420,1.034203053372590060122e-02,1.034081562288904909686e-02,5.831040914995613386676e-10,1.501883804471284450986e-12,1.501883804520862871087e-12,1.034203053372589690731e-02,3.571746061791221591025e-16,0,nan,9.744410586869526814035e-01
8441,1.031657111978868252011e-02,1.031536218269605773012e-02,5.787792260048346388967e-10,1.487088172779123971427e-12,1.487088172828702391528e-12,1.031657111978867940218e-02,3.022252493236285631778e-16,0,nan,9.745030337912853925773e-01
8463,1.029003346481847415428e-02,1.028883073879682114038e-02,5.742941657325644217230e-10,1.471782882399704702141e-12,1.471782882449283122242e-12,1.029003346481847427032e-02,1.127727272905290416480e-17,0,nan,9.745676380134109169926e-01
8484,1.026482912711189701693e-02,1.026363228529245455456e-02,5.700560977990131609292e-10,1.457356544737085866782e-12,1.457356544786664286883e-12,1.026482912711189902440e-02,1.955676085917964817333e-16,0,nan,9.746290005090145906253e-01
8506,1.023855668678057273535e-02,1.023736596316477884261e-02,5.656608248860316166285e-10,1.442432318225865506187e-12,1.442432318275443926288e-12,1.023855668678056807328e-02,4.553443892836051026428e-16,0,nan,9.746929677132802125722e-01
8528,1.021241840278270564257e-02,1.021123375057236652708e-02,5.613106209415051681408e-10,1.427698648861068718267e-12,1.427698648910647138369e-12,1.021241840278270267626e-02,2.904610117106339035905e-16,0,nan,9.747566126423134783246e-01
8550,1.018641325007544132242e-02,1.018523462294845804976e-02,5.570049097736742335496e-10,1.413152624320176980808e-12,1.413152624369755400910e-12,1.018641325007543655362e-02,4.681525651834707464876e-16,0,nan,9.748199377280143038647e-01
8572,1.016054021403281666658e-02,1.015936756613715352682e-02,5.527431240079269395228e-10,1.398791384077391649338e-12,1.398791384126970069439e-12,1.016054021403281280072e-02,3.804776409358092237355e-16,0,nan,9.748829453778508818203e-01
8594,1.013479829031378905146e-02,1.013363157626152345758e-02,5.485247049297914251448e-10,1.384612118353475864069e-12,1.384612118403054284171e-12,1.013479829031378432671e-02,4.661908056226547675149e-16,0,nan,9.749456379751767387174e-01
8616,1.010918648473222054840e-02,1.010802565959368487514e-02,5.443491023311095978479e-10,1.370612067089463503779e-12,1.370612067139041923881e-12,1.010918648473221653092e-02,3.974085624886527109736e-16,0,nan,9.750080178795250871425e-01
8638,1.008370381312885706582e-02,1.008254883242686895939e-02,5.402157743593298747170e-10,1.356788518943674739703e-12,1.356788518993253159804e-12,1.008370381312885684982e-02,2.142004620054645656847e-17,0,nan,9.750700874269094489298e-01
8660,1.005834930124523650397e-02,1.005720012094941592795e-02,5.361241873698432205252e-10,1.343138810311434747237e-12,1.343138810361013167338e-12,1.005834930124523657342e-02,6.905377770709732545449e-18,0,nan,9.751318489301186413646e-01
8682,1.003312198459946867624e-02,1.003197856112064342837e-02,5.320738157812903293196e-10,1.329660324366913598649e-12,1.329660324416492018751e-12,1.003312198459947095984e-02,2.276062056559114594763e-16,0,nan,9.751933046789970810126e-01
8704,1.000802090836391995687e-02,1.000688319854861271785e-02,5.280641419337819978396e-10,1.316350490126569085246e-12,1.316350490176147505347e-12,1.000802090836392442158e-02,4.461132431534150411452e-16,0,nan,9.752544569407362134690e-01
8727,9.981912826322372409016e-03,9.980781044209168645365e-03,5.239151714803012921021e-10,1.302613247056723601119e-12,1.302613247106302021220e-12,9.981912826322376092762e-03,3.690421216557698895578e-16,0,nan,9.753180667940556814594e-01
8749,9.957067035047544728554e-03,9.955940879663702919311e-03,5.199871632106063532100e-10,1.289640562161353550795e-12,1.289640562210931970896e-12,9.957067035047547969302e-03,3.254721540778978553217e-16,0,nan,9.753786052545172593521e-01
8771,9.932344634531218435791e-03,9.931224064017031907814e-03,5.160983235447205948957e-10,1.276828972173902302509e-12,1.276828972223480722611e-12,9.932344634531222068715e-03,3.657670413633565657251e-16,0,nan,9.754388469957780388839e-01
8794,9.906629424576171225048e-03,9.905514648481867842622e-03,5.120740695821309094551e-10,1.263604683567205758405e-12,1.263604683616784178507e-12,9.906629424576179640320e-03,8.494586776502434631979e-16,0,nan,9.755015121055702086487e-01
8817,9.881047038291486742101e-03,9.879938011785468002235e-03,5.080915457007244474678e-10,1.250551162856877586032e-12,1.250551162906456006134e-12,9.881047038291496842969e-03,1.022246717059859608482e-15,0,nan,9.755638577535701602521e-01
8839,9.856700269744415529583e-03,9.855596701319892238846e-03,5.043207254275625933528e-10,1.238222544331483543484e-12,1.238222544381061963585e-12,9.856700269744425115454e-03,9.725234207943983162887e-16,0,nan,9.756231960414789338766e-01
8862,9.831374796644606547935e-03,9.830276891423187640706e-03,5.004182946644939188501e-10,1.225495544658261714964e-12,1.225495544707840135065e-12,9.831374796644615157178e-03,8.756906387935680920726e-16,0,nan,9.756849236872496493973e-01
8884,9.807271919987935876462e-03,9.806179391047505078394e-03,4.967231197309796102066e-10,1.213474544843511145953e-12,1.213474544893089566054e-12,9.807271919987942344405e-03,6.595048692441872736098e-16,0,nan,9.757436752419217053573e-01
8907,9.782199509006840251746e-03,9.781112558606353674096e-03,4.928987787147982127816e-10,1.201064313782212401534e-12,1.201064313831790821635e-12,9.782199509006843408638e-03,3.227179931783344772261e-16,0,nan,9.758047940381712465193e-01
8930,9.757254978542203791014e-03,9.756173564060527381159e-03,4.891135960116235736364e-10,1.188812330393787425311e-12,1.188812330443365845412e-12,9.757254978542204206907e-03,4.262399394260767238196e-17,0,nan,9.758656051208407749935e-01
8953,9.732437352635056604377e-03,9.731361431884157781047e-03,4.853670717128784018978e-10,1.176716179347897197505e-12,1.176716179397475617607e-12,9.732437352635062658969e-03,6.221043390877265611124e-16,0,nan,9.759261108102610751702e-01
8976,9.707745665233032117403e-03,9.706675196452496309774e-03,4.816587135488837228690e-10,1.164773488215007500809e-12,1.164773488264585920911e-12,9.707745665233039891471e-03,8.008108842140074371773e-16,0,nan,9.759863134034841151195e-01
8999,9.683178960064950033249e-03,9.682113901916573547868e-03,4.779880367530181307698e-10,1.152981926597711266481e-12,1.152981926647289686582e-12,9.683178960064953290937e-03,3.364276059107542327000e-16,0,nan,9.760462151745625427441e-01
9022,9.658736290517324837857e-03,9.657676602079796196465e-03,4.743545639286365512905e-10,1.141339205281801569592e-12,1.141339205331379989693e-12,9.658736290517329247510e-03,4.565455967293732972625e-16,0,nan,9.761058183748350964171e-01
9045,9.634416719512775562073e-03,9.633362360276426228367e-03,4.707578249186824124636e-10,1.129843075406601888754e-12,1.129843075456180308855e-12,9.634416719512782136743e-03,6.824149222518126631558e-16,0,nan,9.761651252332219514123e-01
9068,9.610219319390220574229e-03,9.609170249251871090412e-03,4.671973566779264566376e-10,1.118491327654030442387e-12,1.118491327703608862489e-12,9.610219319390226688959e-03,6.362738084334142890871e-16,0,nan,9.762241379564963128187e-01
9091,9.586143171786890362918e-03,9.585099351044753732132e-03,4.636727031477729118530e-10,1.107281791455960016859e-12,1.107281791505538436961e-12,9.586143171786891591115e-03,1.281222021733893012468e-16,0,nan,9.762828587295585999165e-01
9115,9.561148526779071968318e-03,9.560110141767889230247e-03,4.600325023401409227005e-10,1.095734198551772237389e-12,1.095734198601350657491e-12,9.561148526779073582763e-03,1.688546928169690286200e-16,0,nan,9.763438236529202060533e-01
9138,9.537317338643831743372e-03,9.536284123126412617943e-03,4.565796458512607203939e-10,1.084808677222023431069e-12,1.084808677271601851171e-12,9.537317338643829796043e-03,2.041799257163586433680e-16,0,nan,9.764019545360733594590e-01
9162,9.512576352916342001254e-03,9.511548490600582606014e-03,4.530134074744021568263e-10,1.073552925103544264329e-12,1.073552925153122684431e-12,9.512576352916339238232e-03,2.904598471996966685642e-16,0,nan,9.764623085641792923895e-01
9185,9.488986404440277744321e-03,9.487963633329368415281e-03,4.496305291717749159401e-10,1.062902826843165237511e-12,1.062902826892743657613e-12,9.488986404440273753102e-03,4.206159728076555292972e-16,0,nan,9.765198584103281670443e-01
9209,9.464495235800073763555e-03,9.463477737023910305036e-03,4.461363842482824417936e-10,1.051930109166377354015e-12,1.051930109215955774117e-12,9.464495235800071036956e-03,2.880871075826689494419e-16,0,nan,9.765796106883872859531e-01
9232,9.441142882115501760998e-03,9.440130397828280436889e-03,4.428217202909183764803e-10,1.041547143888605856255e-12,1.041547143938184276356e-12,9.441142882115494274921e-03,7.929206539193999882627e-16,0,nan,9.766365881740506770144e-01
9256,9.416897765581900420218e-03,9.415890474383245903334e-03,4.393978562313394861434e-10,1.030848962782037713362e-12,1.030848962831616133463e-12,9.416897765581893433043e-03,7.419826524440311436124e-16,0,nan,9.766957476655153273836e-01
9280,9.392776864917667251076e-03,9.391774726953464741408e-03,4.360091988052495218017e-10,1.020287789049311371801e-12,1.020287789098889791903e-12,9.392776864917660010638e-03,7.708516594462111940807e-16,0,nan,9.767546078572088477502e-01
9303,9.369776680759131157195e-03,9.368779444289924984712e-03,4.327943544886954049325e-10,1.010293283841271262655e-12,1.010293283890849682757e-12,9.369776680759122213374e-03,9.545393870938603019222e-16,0,nan,9.768107367862494019427e-01
9327,9.345896286831365321057e-03,9.344904126722545015249e-03,4.294733423297788688155e-10,9.999943673239658236036e-13,9.999943673735442437051e-13,9.345896286831355170214e-03,1.086128342147170372551e-15,0,nan,9.768690173971438252243e-01
9351,9.322137319768289409616e-03,9.321150197354256469739e-03,4.261862214676676309042e-10,9.898263529932183931406e-13,9.898263530427968132421e-13,9.322137319768282287763e-03,7.639721210083164837140e-16,0,nan,9.769270053511391231431e-01
9375,9.298498855705900761892e-03,9.297516732712764186974e-03,4.229325606724707722367e-10,9.797872493180986104286e-13,9.797872493676770305301e-13,9.298498855705894066944e-03,7.200031444849539568064e-16,0,nan,9.769847028491954405230e-01
9399,9.274979980129244294673e-03,9.274002818669869682711e-03,4.197119352818929897699e-10,9.698751000274750801949e-13,9.698751000770535002964e-13,9.274979980129239148101e-03,5.548876869322811895065e-16,0,nan,9.770421120702385542052e-01
9423,9.251579787754463449212e-03,9.250607550323605363096e-03,4.165239270848393372025e-10,9.600879833983629433574e-13,9.600879834479413634589e-13,9.251579787754455961441e-03,8.093505569328767919967e-16,0,nan,9.770992351714430733780e-01
9447,9.228297382412592800294e-03,9.227330031882087849060e-03,4.133681242073632587389e-10,9.504240115603731313451e-13,9.504240116099515514466e-13,9.228297382412586270517e-03,7.075819861232407238301e-16,0,nan,9.771560742884945686536e-01
9471,9.205131876935142634655e-03,9.204169376549191025627e-03,4.102441210009226502038e-10,9.408813298158930567829e-13,9.408813298654714768844e-13,9.205131876935139221959e-03,3.707383870337159805564e-16,0,nan,9.772126315358651772909e-01
9496,9.181124502836122275307e-03,9.180167015995515170101e-03,4.070233350653302993134e-10,9.310680481322659397409e-13,9.310680481818443598423e-13,9.181124502836117581050e-03,5.112942964920301141372e-16,0,nan,9.772712478608639980566e-01
9520,9.158194950284295407505e-03,9.157242239681930018325e-03,4.039630221014251695593e-10,9.217673767083897923408e-13,9.217673767579682124422e-13,9.158194950284288499105e-03,7.543408668748226562426e-16,0,nan,9.773272361024429171232e-01
9544,9.135379653293780946588e-03,9.134431683278111321900e-03,4.009333121069665681267e-10,9.125825511233213522447e-13,9.125825511728997723462e-13,9.135379653293775012275e-03,6.495967385793323509941e-16,0,nan,9.773829487781400549300e-01
9569,9.111734296248423167763e-03,9.110791226814754506513e-03,3.978094950839920857208e-10,9.031363493706097576400e-13,9.031363494201881777908e-13,9.111734296248417490949e-03,6.230224266784909335144e-16,0,nan,9.774406919772294970931e-01
9593,9.089149634887496234659e-03,9.088211234346298128539e-03,3.948410874696925485370e-10,8.941827115321706371955e-13,8.941827115817490573463e-13,9.089149634887491535320e-03,5.170273326042594338542e-16,0,nan,9.774958483252094641443e-01
9618,9.065742701756904220467e-03,9.064809127870162436258e-03,3.917803175233056856814e-10,8.849736795908429020813e-13,8.849736796404213222321e-13,9.065742701756899030696e-03,5.724595368034595303568e-16,0,nan,9.775530163603108378483e-01
9643,9.042456026512541225615e-03,9.041527242134495337411e-03,3.887511017306903252622e-10,8.758828976797971033334e-13,8.758828977293755234842e-13,9.042456026512534639934e-03,7.283066841124722028159e-16,0,nan,9.776098942525065627453e-01
9667,9.020213098670747803309e-03,9.019288877627297529305e-03,3.858723641795913391949e-10,8.672653093147803977521e-13,8.672653093643588179029e-13,9.020213098670740884744e-03,7.670068364784725538664e-16,0,nan,9.776642261098523833496e-01
9692,8.997159455975196201694e-03,8.996239952733162820175e-03,3.829038238216145388346e-10,8.584010555935363650483e-13,8.584010556431147851990e-13,8.997159455975188314123e-03,8.766734482619129100978e-16,0,nan,9.777205416983572496404e-01
9717,8.974223362060766706616e-03,8.973308540585806306056e-03,3.799656551036043838787e-10,8.496497659381190055944e-13,8.496497659876974257452e-13,8.974223362060762485851e-03,4.703209409754382175658e-16,0,nan,9.777765736071740563964e-01
9742,8.951403920094006330666e-03,8.950493744717834612712e-03,3.770574705951987896382e-10,8.410097172110151430138e-13,8.410097172605935631646e-13,8.951403920094002585086e-03,4.184348875543962871816e-16,0,nan,9.778323239763820057930e-01
9767,8.928700242341998383200e-03,8.927794677757757216274e-03,3.741788887815593874216e-10,8.324792168625598420630e-13,8.324792169121382622137e-13,8.928700242341992983365e-03,6.047727991963353234389e-16,0,nan,9.778877949245699030870e-01
9792,8.906111450057223669075e-03,8.905210461314913561459e-03,3.713295339582642385928e-10,8.240566023119622331106e-13,8.240566023615406532613e-13,8.906111450057215247026e-03,9.456482373679932754308e-16,0,nan,9.779429885491092761972e-01
9817,8.883636673364152941401e-03,8.882740225866133168542e-03,3.685090361283282641875e-10,8.157402403423824509844e-13,8.157402403919608711352e-13,8.883636673364144167834e-03,9.876098708500626832535e-16,0,nan,9.779979069264178794950e-01
9842,8.861275051147570608334e-03,8.860383110644130463807e-03,3.657170309013070925318e-10,8.075285265097174274723e-13,8.075285265592958476230e-13,8.861275051147557057501e-03,1.529219329267906021105e-15,0,nan,9.780525521122271769979e-01
9867,8.839025730942539488266e-03,8.838138263527537188957e-03,3.629531593944287381871e-10,7.994198845647293725505e-13,7.994198846143077927012e-13,8.839025730942526205943e-03,1.502690913026492349886e-15,0,nan,9.781069261418273196387e-01
9893,8.816004660824099115057e-03,8.815121809818086268118e-03,3.601081973723601552980e-10,7.910945712136652113442e-13,7.910945712632436314950e-13,8.816004660824093901570e-03,5.913662697477382289162e-16,0,nan,9.781631896560233745412e-01
9918,8.793981828952492779683e-03,8.793103382913848228841e-03,3.574006283219262938917e-10,7.831914230625179835197e-13,7.831914231120964036705e-13,8.793981828952487835552e-03,5.622175948608118569215e-16,0,nan,9.782170167540040839143e-01
9943,8.772068759609475199768e-03,8.771194685650378006225e-03,3.547201348202693725188e-10,7.753867223797375679054e-13,7.753867224293159880561e-13,8.772068759609468534465e-03,7.598324231832432464955e-16,0,nan,9.782705787601869496027e-01
9969,8.749394723716831870353e-03,8.748525162184096065632e-03,3.519607804758254430501e-10,7.673726890408382338499e-13,7.673726890904166540007e-13,8.749394723716821967690e-03,1.131811113688477510317e-15,0,nan,9.783260041388498357028e-01
9994,8.727703040332004946755e-03,8.726837784796029687251e-03,3.493344796844544633572e-10,7.597642967113750045028e-13,7.597642967609534246536e-13,8.727703040331990831798e-03,1.617259084987010014164e-15,0,nan,9.783790314000732266358e-01
10000,8.722513032487132222936e-03,8.721648805630631898222e-03,3.487080581726735648152e-10,7.579523320503165056528e-13,7.579523320998949258035e-13,8.722513032487117922479e-03,1.639488206579010650333e-15,0,nan,9.783917193009211178689e-01
10020,8.705257501176963744194e-03,8.704396690034666220215e-03,3.466307718017684411488e-10,7.519513312755876074672e-13,7.519513313251660276179e-13,8.705257501176947978370e-03,1.811069258446721180787e-15,0,nan,9.784339048118555317636e-01
10046,8.682927123503079297473e-03,8.682070722597010070665e-03,3.439548929036631099537e-10,7.442385395419059118988e-13,7.442385395914843320496e-13,8.682927123503065547587e-03,1.583554213597011418370e-15,0,nan,9.784884999993896406668e-01
10060,8.670950463791510590128e-03,8.670096423602519780660e-03,3.425254364440200159657e-10,7.401264499893618837869e-13,7.401264500389403039376e-13,8.670950463791498122650e-03,1.437844444239214599273e-15,0,nan,9.785177829085246658451e-01
10071,8.661563386116406804138e-03,8.660711193935084761808e-03,3.414078439509942948986e-10,7.369154307560154969732e-13,7.369154308055939171240e-13,8.661563386116397338545e-03,1.092827329618021004320e-15,0,nan,9.785407349602845700621e-01
10097,8.639456342637746519286e-03,8.638608494701488851875e-03,3.387855204646303717354e-10,7.293946938610951712583e-13,7.293946939106735914091e-13,8.639456342637738585129e-03,9.183630661774522702350e-16,0,nan,9.785947905165185038224e-01
10120,8.619993974996603691707e-03,8.619149942413799336816e-03,3.364881129940867666600e-10,7.228215549246675038103e-13,7.228215549742459239611e-13,8.619993974996600957485e-03,3.171953903526898526902e-16,0,nan,9.786423820689124717233e-01
10123,8.617461868517535539258e-03,8.616618331690046456162e-03,3.361899841458119618586e-10,7.219696570430989803790e-13,7.219696570926774005297e-13,8.617461868517533941754e-03,1.853798906099981194566e-16,0,nan,9.786485740432010999685e-01
10149,8.595579106077345585279e-03,8.594739847558494419411e-03,3.336208938258285601942e-10,7.146388626733496044460e-13,7.146388627229280245968e-13,8.595579106077343937800e-03,1.916658624251151143960e-16,0,nan,9.787020875904621579323e-01
10175,8.573807206330144939366e-03,8.572972193651716074636e-03,3.310779135369754213540e-10,7.074008789595744664593e-13,7.074008790091528866101e-13,8.573807206330147206026e-03,2.643703214108902117487e-16,0,nan,9.787553331878593438470e-01
10180,8.569632941830425051921e-03,8.568798741964978038510e-03,3.305918444453082829879e-10,7.060194810334977509960e-13,7.060194810830761711468e-13,8.569632941830426760387e-03,1.993627342277981978728e-16,0,nan,9.787655421753912871594e-01
10201,8.552145328870519938591e-03,8.551314529892021717994e-03,3.285607124202902657507e-10,7.002542994238659475426e-13,7.002542994734443676934e-13,8.552145328870518254690e-03,1.968981389332800226962e-16,0,nan,9.788083128446554198512e-01
10227,8.530592641766469863551e-03,8.529766024671012886182e-03,3.260689646351470363542e-10,6.931977423924498569025e-13,6.931977424420282770533e-13,8.530592641766466349212e-03,4.119689974353719386904e-16,0,nan,9.788610285500515386997e-01
10240,8.519856986909744162029e-03,8.519032448924485426134e-03,3.248325352670747978483e-10,6.897027972022271236522e-13,6.897027972518055438029e-13,8.519856986909740308876e-03,4.522555816347569276026e-16,0,nan,9.788872880371801463812e-01
10253,8.509148321452910529450e-03,8.508325854743141458680e-03,3.236023492706807676114e-10,6.862298504970194631071e-13,6.862298505465978832579e-13,8.509148321452906242616e-03,5.037911650036971840635e-16,0,nan,9.789134822734519222344e-01
10280,8.486993044540562178280e-03,8.486174854847110607392e-03,3.210671262655130623881e-10,6.790863794459860243071e-13,6.790863794955644444579e-13,8.486993044540559892138e-03,2.693700716663089983565e-16,0,nan,9.789676782476764775294e-01
10300,8.470655972609580225408e-03,8.469840929602335394266e-03,3.192062318006623454839e-10,6.738547732612953058815e-13,6.738547733108737260323e-13,8.470655972609577082068e-03,3.710856960104273754856e-16,0,nan,9.790076438961100118688e-01
10306,8.465767109599594067437e-03,8.464953007058647824201e-03,3.186507686449670598331e-10,6.722951231743058020355e-13,6.722951232238842221863e-13,8.465767109599592488568e-03,1.865004545059699870393e-16,0,nan,9.790196039486236541621e-01
10332,8.444647089339278600573e-03,8.443837043400086520006e-03,3.162585977303467597284e-10,6.655885518846112168825e-13,6.655885519341896370333e-13,8.444647089339273542092e-03,5.990162415891399322337e-16,0,nan,9.790712735325576367737e-01
10359,8.422826016402934143357e-03,8.422020151078322275362e-03,3.137996966686506359650e-10,6.587123139900941408911e-13,6.587123140396725610418e-13,8.422826016402928458919e-03,6.748849018077211630771e-16,0,nan,9.791246613536738037050e-01
10360,8.422019994178473259461e-03,8.421214283069413178429e-03,3.137091165585577074470e-10,6.584593479559235690466e-13,6.584593480055019891974e-13,8.422019994178467833368e-03,6.442745402957619350818e-16,0,nan,9.791266334427804250251e-01
10385,8.401919458456743802777e-03,8.401117588393975516015e-03,3.114558994059188634770e-10,6.521744786578904141662e-13,6.521744787074688343169e-13,8.401919458456738422423e-03,6.403719182934868469555e-16,0,nan,9.791758146919937217008e-01
10412,8.380318377504199223171e-03,8.379520624999834549351e-03,3.090465960354131649086e-10,6.454708113411747037050e-13,6.454708113907531238558e-13,8.380318377504193101664e-03,7.304623564468825752125e-16,0,nan,9.792286704325922700983e-01
10420,8.373939373089568302677e-03,8.373142834512401974645e-03,3.083375027840642963231e-10,6.435010985539667273869e-13,6.435010986035451475377e-13,8.373939373089558815061e-03,1.132993161221678285144e-15,0,nan,9.792442798321304757653e-01
10439,8.358828090996042736727e-03,8.358034424414266180814e-03,3.066620786548371074355e-10,6.388530576405286946363e-13,6.388530576901071147870e-13,8.358828090996033760719e-03,1.073835715286763849156e-15,0,nan,9.792812581689809178472e-01
10466,8.337447748644514003424e-03,8.336658136672779259579e-03,3.043020293462344600887e-10,6.323198996449521065285e-13,6.323198996945305266792e-13,8.337447748644506116701e-03,9.459398139157161241205e-16,0,nan,9.793335799361412439190e-01
10480,8.326404650618263181272e-03,8.325617128815127401809e-03,3.030878292579115229508e-10,6.289652119984862772741e-13,6.289652120480646974249e-13,8.326404650618251021267e-03,1.460414849028485865826e-15,0,nan,9.793606056985040380887e-01
10492,8.316962396695833092952e-03,8.316176659866914358532e-03,3.020522225379904972911e-10,6.261074559703746519260e-13,6.261074560199530720768e-13,8.316962396695824029700e-03,1.089731094518556068560e-15,0,nan,9.793837143650571313907e-01
10519,8.295795431174118883533e-03,8.295013688414218377964e-03,2.997392972826283892108e-10,6.197366135371204952744e-13,6.197366135866989154251e-13,8.295795431174112452859e-03,7.751726990987901271186e-16,0,nan,9.794355198836450769628e-01
10540,8.279406581637414885844e-03,8.278627924357321796189e-03,2.979566553393171898944e-10,6.148374575182826917096e-13,6.148374575678611118604e-13,8.279406581637405607445e-03,1.120659894249163823400e-15,0,nan,9.794756331702060371861e-01
10546,8.274735940969684191981e-03,8.273958161900157870505e-03,2.974499264422948418380e-10,6.134465981823665294062e-13,6.134465982319449495569e-13,8.274735940969673621857e-03,1.277397154929363897694e-15,0,nan,9.794870653428570678330e-01
10573,8.253783109547012733498e-03,8.253009264096534958188e-03,2.951838109363465407727e-10,6.072361824597387828200e-13,6.072361825093172029708e-13,8.253783109547003140003e-03,1.162314908603011576371e-15,0,nan,9.795383526976871338908e-01
10600,8.232936128621573187991e-03,8.232166187022254416616e-03,2.929406562296614700949e-10,6.011041606149765005717e-13,6.011041606645549207225e-13,8.232936128621564552490e-03,1.048896865267364654880e-15,0,nan,9.795893838835785933901e-01
10627,8.212194198055836405481e-03,8.211428130839406799857e-03,2.907201722522428040880e-10,5.950493481489046901792e-13,5.950493481984831103300e-13,8.212194198055828458618e-03,9.676905976019420366379e-16,0,nan,9.796401608166577688820e-01
10655,8.190794159489898224047e-03,8.190032079342731904936e-03,2.884410884575236051245e-10,5.888505910243813051499e-13,5.888505910739597253007e-13,8.190794159489891009020e-03,8.808702189582884240016e-16,0,nan,9.796925518528302364576e-01
10660,8.186984455852024111788e-03,8.186223084405065686386e-03,2.880366184475928980072e-10,5.877521783501807884655e-13,5.877521783997592086163e-13,8.186984455852017810710e-03,7.696457869931289986798e-16,0,nan,9.797018789965927763625e-01
10682,8.170263778726804052011e-03,8.169505513845785882321e-03,2.862659065031669350418e-10,5.829494791836034667799e-13,5.829494792331818869307e-13,8.170263778726797662841e-03,7.820028452171755105452e-16,0,nan,9.797428167114835804736e-01
10709,8.149836067173954479159e-03,8.149081588977953941044e-03,2.841125408948402624145e-10,5.771221053077667957678e-13,5.771221053573452159185e-13,8.149836067173947000705e-03,9.176201618864538590152e-16,0,nan,9.797928330207228112166e-01
10720,8.141542923814918536474e-03,8.140789980214040849615e-03,2.832414355050108299240e-10,5.747688758609902294554e-13,5.747688759105686496062e-13,8.141542923814910864896e-03,9.422756196300320765349e-16,0,nan,9.798131392020125333747e-01
10737,8.128759395760541683895e-03,8.128008814613053162335e-03,2.819021726428494705411e-10,5.711556087043246107318e-13,5.711556087539030308826e-13,8.128759395760536218839e-03,6.723112728044312737813e-16,0,nan,9.798444412255665220829e-01
10764,8.108538456884322245810e-03,8.107791605078153857056e-03,2.797924081699094917385e-10,5.654750506294928306317e-13,5.654750506790712507825e-13,8.108538456884314055849e-03,1.010041650607007486760e-15,0,nan,9.798939569044143291818e-01
10780,8.096603083784943352685e-03,8.095858428857309954663e-03,2.785521037739415287635e-10,5.621421040363010107357e-13,5.621421040858794308865e-13,8.096603083784931546740e-03,1.458135602876990072596e-15,0,nan,9.799231847401093027953e-01
10792,8.087674588452376661651e-03,8.086931574828325891557e-03,2.776266822601376890353e-10,5.596584971627190565366e-13,5.596584972122974766873e-13,8.087674588452363730846e-03,1.598828542291604986138e-15,0,nan,9.799450498376695005442e-01
10820,8.066917820151472615087e-03,8.066178615196229265139e-03,2.754832504639887296896e-10,5.539165400785422245521e-13,5.539165401281206447028e-13,8.066917820151463746652e-03,1.099358535127113962241e-15,0,nan,9.799958834125652105398e-01
10840,8.052156672587452296286e-03,8.051420170207899962289e-03,2.739657185348845558265e-10,5.498601782905686949360e-13,5.498601783401471150868e-13,8.052156672587442694320e-03,1.192471269562282072299e-15,0,nan,9.800320354109677578082e-01
10847,8.047003026079970269824e-03,8.046267466101065038431e-03,2.734372160085415016184e-10,5.484492288659160445568e-13,5.484492289154944647076e-13,8.047003026079958468114e-03,1.466596944955206206629e-15,0,nan,9.800446577181626321663e-01
10875,8.026454246025129662945e-03,8.025722437617580085067e-03,2.713367472970351187562e-10,5.428504857479996560945e-13,5.428504857975780762453e-13,8.026454246025113293186e-03,2.039475743195483033343e-15,0,nan,9.800949875602172571944e-01
10900,8.008195607532251139582e-03,8.007467124540309372227e-03,2.694794701977135164604e-10,5.379118583753891040185e-13,5.379118584249675241693e-13,8.008195607532238916050e-03,1.526377858494086419047e-15,0,nan,9.801397105864067389150e-01
10903,8.006010152046438843598e-03,8.005282066580490102359e-03,2.692577372382970307352e-10,5.373230037736396487631e-13,5.373230038232180689139e-13,8.006010152046426091517e-03,1.592813496202464408216e-15,0,nan,9.801450638301765999703e-01
10931,7.985669946143712782938e-03,7.984945555280193590919e-03,2.671999125003502235601e-10,5.318656972754080787693e-13,5.318656973249864989200e-13,7.985669946143701060849e-03,1.467890488350684581597e-15,0,nan,9.801948884411578015994e-01
10959,7.965432838407261739722e-03,7.964712114093917133539e-03,2.651630039185125276481e-10,5.264774998340953755801e-13,5.264774998836737957309e-13,7.965432838407249605128e-03,1.523406731126429700700e-15,0,nan,9.802444632870638777252e-01
10960,7.964711981512414065709e-03,7.963991387632030766186e-03,2.650906406866951300348e-10,5.262863291727999556439e-13,5.262863292223783757947e-13,7.964711981512402189460e-03,1.491108401787730363449e-15,0,nan,9.802462292214826815404e-01
10987,7.945298046915622372510e-03,7.944580961383481201854e-03,2.631467464214582927428e-10,5.211573638896837887083e-13,5.211573639392622088591e-13,7.945298046915613065312e-03,1.171409551847250392679e-15,0,nan,9.802937902428283645207e-01
11015,7.925264797634844898822e-03,7.924551323394663643329e-03,2.611508789587805832008e-10,5.159042603611462651780e-13,5.159042604107246853288e-13,7.925264797634833169109e-03,1.480040421750714702801e-15,0,nan,9.803428711646605677680e-01
11020,7.921698058262026734266e-03,7.920985226023889019809e-03,2.607965999816622092758e-10,5.149731824175811159853e-13,5.149731824671595361361e-13,7.921698058262012954734e-03,1.739466953245139078966e-15,0,nan,9.803516098656575887744e-01
11043,7.905332324319256503964e-03,7.904622434157997784565e-03,2.591751444300063431106e-10,5.107171782748352290988e-13,5.107171783244136492496e-13,7.905332324319242898921e-03,1.720995733088317968021e-15,0,nan,9.803917078902654066411e-01
11072,7.884793406781491487134e-03,7.884087200304663173300e-03,2.571498021891425259984e-10,5.054133842970725857787e-13,5.054133843466510059295e-13,7.884793406781479200921e-03,1.558216210123732043385e-15,0,nan,9.804420332914677180215e-01
11080,7.879146267766755015738e-03,7.878441072433097630556e-03,2.565948028077805520480e-10,5.039623992988608183270e-13,5.039623993484392384778e-13,7.879146267766741850305e-03,1.670921271386067150297e-15,0,nan,9.804558706735837380502e-01
11100,7.865063748761131484644e-03,7.864361071804390826423e-03,2.552142741969282098921e-10,5.003576525474709073914e-13,5.003576525970493275422e-13,7.865063748761117500977e-03,1.777947054583494226351e-15,0,nan,9.804903785060129503353e-01
11128,7.845432587314210559626e-03,7.844733413482025963237e-03,2.532981221430373688894e-10,4.953649804400674306897e-13,4.953649804896458508405e-13,7.845432587314189532033e-03,2.680233713254887029849e-15,0,nan,9.805384849921281660329e-01
11140,7.837049201821622360087e-03,7.836351521313450821382e-03,2.524827854667792511728e-10,4.932443338943016131150e-13,4.932443339438800332658e-13,7.837049201821602648783e-03,2.515143545477962680877e-15,0,nan,9.805590294155686981810e-01
11157,7.825203364107250619819e-03,7.824507790964859224592e-03,2.513337044157885303926e-10,4.902594724654589429225e-13,4.902594725150373630733e-13,7.825203364107229881911e-03,2.650142965325093969538e-15,0,nan,9.805880597803710746778e-01
11186,7.805078200126185604402e-03,7.804386199928639578083e-03,2.493895473080216303249e-10,4.852195714433823683277e-13,4.852195714929607884784e-13,7.805078200126165191755e-03,2.615303328485731715638e-15,0,nan,9.806373823189434330190e-01
11200,7.795399609730408255204e-03,7.794709324557030048763e-03,2.484581628028652469620e-10,4.828096973928033004341e-13,4.828096974423817205849e-13,7.795399609730390171897e-03,2.319740782545653596462e-15,0,nan,9.806611034876780080361e-01
11214,7.785744994748173414267e-03,7.785056418230845189099e-03,2.475314103993903352871e-10,4.804147659659293570767e-13,4.804147660155077772275e-13,7.785744994748153730916e-03,2.528126934747126355822e-15,0,nan,9.806847665309670870025e-01
11243,7.765822034510210143676e-03,7.765136977229808099010e-03,2.456263203561057987250e-10,4.755008925923648966225e-13,4.755008926419433167733e-13,7.765822034510191252300e-03,2.432630536556479841978e-15,0,nan,9.807335988515204452292e-01
11260,7.754190394141578096532e-03,7.753507387332366461441e-03,2.445186252969332192559e-10,4.726495430642771534749e-13,4.726495431138555736257e-13,7.754190394141558705407e-03,2.500728544935273840561e-15,0,nan,9.807621099215650192099e-01
11272,7.746000782193139533316e-03,7.745319217237375299112e-03,2.437407299363064804499e-10,4.706496859772568985924e-13,4.706496860268353187432e-13,7.746000782193120367501e-03,2.474285122922056906092e-15,0,nan,9.807821845654487631920e-01
11301,7.726280460900145606595e-03,7.725602361630451962726e-03,2.418743902905938378877e-10,4.658601895218000206065e-13,4.658601895713784407572e-13,7.726280460900125314651e-03,2.626353638544153842141e-15,0,nan,9.808305255376374252462e-01
11320,7.713414607015536827994e-03,7.712738764053840394286e-03,2.406619362829813943109e-10,4.627552519373475527274e-13,4.627552519869259728781e-13,7.713414607015517082809e-03,2.559850084486100773886e-15,0,nan,9.808620653939474559125e-01
11330,7.706660301627139657288e-03,7.705985641675196749778e-03,2.400270563707685543552e-10,4.611314636201785237956e-13,4.611314636697569439464e-13,7.706660301627119772766e-03,2.580173664728686175920e-15,0,nan,9.808786236142035109653e-01
11359,7.687139543162786400887e-03,7.686468296427106071389e-03,2.381984868622628456532e-10,4.564625853154520839854e-13,4.564625853650305041362e-13,7.687139543162765636722e-03,2.701156334212816186112e-15,0,nan,9.809264806227351463780e-01
11380,7.673065445718547754328e-03,7.672396654477671440464e-03,2.368859292809966475441e-10,4.531185191481622543302e-13,4.531185191977406744809e-13,7.673065445718526925364e-03,2.714555719198142602652e-15,0,nan,9.809609862358195297104e-01
11388,7.667717431990028927047e-03,7.667049572632584145127e-03,2.363884441179391918863e-10,4.518526479632572901718e-13,4.518526480128357103226e-13,7.667717431990007833385e-03,2.750970112366202476408e-15,0,nan,9.809740983725185268496e-01
11417,7.648393222189120259358e-03,7.647728724632032668018e-03,2.345966940932300622411e-10,4.473007609031362073617e-13,4.473007609527146275125e-13,7.648393222189098415225e-03,2.856042052514788761539e-15,0,nan,9.810214786547702968986e-01
11440,7.633136249238612822121e-03,7.632474399919789327662e-03,2.331885054408459632704e-10,4.437313409255303475216e-13,4.437313409751087676724e-13,7.633136249238590975024e-03,2.862139044647054478415e-15,0,nan,9.810588884413647294122e-01
11446,7.629166175342105143953e-03,7.628505014264376840605e-03,2.328230062825829243464e-10,4.428060491372932543883e-13,4.428060491868716745391e-13,7.629166175342083736042e-03,2.806061660853163774831e-15,0,nan,9.810686232428599496064e-01
11476,7.609377595239471062105e-03,7.608719859316330665078e-03,2.310069224070781974824e-10,4.382155990558365461230e-13,4.382155991054149662738e-13,7.609377595239449565256e-03,2.825046976485391777282e-15,0,nan,9.811171473497164173300e-01
11501,7.592965364807403166880e-03,7.592310462887845792790e-03,2.295079204200969248875e-10,4.344355860446300025334e-13,4.344355860942084226841e-13,7.592965364807380562959e-03,2.976955661512052527624e-15,0,nan,9.811573942543070159044e-01
11505,7.590345976048906706524e-03,7.589691525869630799039e-03,2.292692847018429124010e-10,4.338345718821355388894e-13,4.338345719317139590402e-13,7.590345976048884209752e-03,2.963866421054916033221e-15,0,nan,9.811638178232143105801e-01
11534,7.571409324057262225927e-03,7.570758135060863015797e-03,2.275490307756329199851e-10,4.295081575237870250301e-13,4.295081575733654451809e-13,7.571409324057241109819e-03,2.788926995596736677724e-15,0,nan,9.812102578768329051934e-01
11561,7.553863394036044315305e-03,7.553215219449265459273e-03,2.259628513505246987488e-10,4.255284937246169802438e-13,4.255284937741954003945e-13,7.553863394036023258913e-03,2.787499712057175349097e-15,0,nan,9.812532895332862823800e-01
11564,7.551918865118129389757e-03,7.551271024173098443677e-03,2.257875202382371977378e-10,4.250891592618622825802e-13,4.250891593114407027310e-13,7.551918865118108232992e-03,2.801508572578315894284e-15,0,nan,9.812580586496441838380e-01
11594,7.532528499889255997612e-03,7.531883981239773963312e-03,2.240441445748604174296e-10,4.207268469122095598084e-13,4.207268469617879799592e-13,7.532528499889236778011e-03,2.551547078773922915749e-15,0,nan,9.813056165276656589631e-01
11621,7.515162115468736712953e-03,7.514520565081888626990e-03,2.224904193320717297630e-10,4.168485125769457456552e-13,4.168485126265241658060e-13,7.515162115468717183338e-03,2.598695124376664588879e-15,0,nan,9.813482124707215560979e-01
11623,7.513878901774843910299e-03,7.513237570443117956109e-03,2.223759008033088871179e-10,4.165630098273973755467e-13,4.165630098769757956975e-13,7.513878901774824300216e-03,2.609848193550991659772e-15,0,nan,9.813513599954889405404e-01
11653,7.494683151217885683226e-03,7.494045092294168361469e-03,2.206675146968141384755e-10,4.123096553579775613802e-13,4.123096554075559815309e-13,7.494683151217867061207e-03,2.484697347393500137214e-15,0,nan,9.813984455542852451660e-01
11681,7.476855401127425679308e-03,7.476220373905124311209e-03,2.190887734735425621567e-10,4.083887288272594533575e-13,4.083887288768378735082e-13,7.476855401127404838910e-03,2.787321342486089268674e-15,0,nan,9.814421777923829546771e-01
11683,7.475585235497233561885e-03,7.474950423997707774082e-03,2.189765832699665072777e-10,4.081104498004138954604e-13,4.081104498499923156112e-13,7.475585235497212185315e-03,2.859517993099973057436e-15,0,nan,9.814452936467585551501e-01
11713,7.456584408524750962055e-03,7.455952819719289040301e-03,2.173028841716111228646e-10,4.039645680123838221947e-13,4.039645680619622423455e-13,7.456584408524727309084e-03,3.172091971300088920592e-15,0,nan,9.814919060662232140331e-01
11741,7.438937247363415841694e-03,7.438308644314689521693e-03,2.157561191924153093790e-10,4.001424730119015591687e-13,4.001424730614799793194e-13,7.438937247363390849987e-03,3.359580310695056836362e-15,0,nan,9.815351999280100210631e-01
11743,7.437679931779636079148e-03,7.437051541188590547682e-03,2.156461984409286254578e-10,3.998711994840142798643e-13,3.998711995335927000150e-13,7.437679931779611150545e-03,3.351663876749134016707e-15,0,nan,9.815382845879733879910e-01
11773,7.418871074212714591956e-03,7.418245857603752296816e-03,2.140063104472767608441e-10,3.958295480420781393247e-13,3.958295480916565594755e-13,7.418871074212690970748e-03,3.183935610120764204050e-15,0,nan,9.815844309695064944790e-01
11801,7.401401771720031788626e-03,7.400779495846868463738e-03,2.124907162263749222412e-10,3.921033101609702509239e-13,3.921033102105486710747e-13,7.401401771720007568143e-03,3.272418436032895775216e-15,0,nan,9.816272930187138256249e-01
11803,7.400157112152193003562e-03,7.399535045537179549224e-03,2.123830078312505318694e-10,3.918388315609035783073e-13,3.918388316104819984581e-13,7.400157112152168815266e-03,3.268619299791164448156e-15,0,nan,9.816303469507495060701e-01
11833,7.381537329210814506186e-03,7.380918388842748999179e-03,2.107760814469298186184e-10,3.878982816798206689056e-13,3.878982817293990890564e-13,7.381537329210791023892e-03,3.181220029031759391181e-15,0,nan,9.816760342542709155038e-01
11861,7.364243209889831560944e-03,7.363627166137274270008e-03,2.092908767246974690363e-10,3.842650304229365430746e-13,3.842650304725149632254e-13,7.364243209889808403063e-03,3.144638236123530197546e-15,0,nan,9.817184709241711873398e-01
11864,7.362395073971765221965e-03,7.361779339364232614684e-03,2.091325762111526202077e-10,3.838782812076306208518e-13,3.838782812572090410026e-13,7.362395073971741683343e-03,3.197141942428411051350e-15,0,nan,9.817230060406677026380e-01
11894,7.343964609040991818600e-03,7.343351953125975412062e-03,2.075583162113286819092e-10,3.800374228449781315926e-13,3.800374228945565517434e-13,7.343964609040968357905e-03,3.194554481879462988371e-15,0,nan,9.817682336075413716348e-01
11921,7.327455912763005015098e-03,7.326846007970736623927e-03,2.061549634158899488834e-10,3.766216401088547377179e-13,3.766216401584331578687e-13,7.327455912762982546702e-03,3.066329736591394276881e-15,0,nan,9.818087472295860289513e-01
11925,7.325016490561661770820e-03,7.324406991766565892810e-03,2.059481362796595291901e-10,3.761188672755671017501e-13,3.761188673251455219009e-13,7.325016490561639063137e-03,3.100017972072281225796e-15,0,nan,9.818147339207599967083e-01
11955,7.306772470751421791335e-03,7.306166004054071537455e-03,2.044057167936093203803e-10,3.723746891585277401642e-13,3.723746892081061603150e-13,7.306772470751398797779e-03,3.146882769130577987520e-15,0,nan,9.818595086608407400625e-01
11981,7.291034343563838893143e-03,7.290430486419212721683e-03,2.030813878481810123991e-10,3.691673531354147356125e-13,3.691673531849931557633e-13,7.291034343563816286681e-03,3.100583711997728846006e-15,0,nan,9.818981352524551388015e-01
11986,7.288015550450503005075e-03,7.287412193211572665474e-03,2.028280217609915277812e-10,3.685545219496799442205e-13,3.685545219992583643712e-13,7.288015550450480321957e-03,3.112386170690108805458e-15,0,nan,9.819055445693915791061e-01
12016,7.269955160708543515091e-03,7.269354789908162757517e-03,2.013166418473650790082e-10,3.649041183920317148753e-13,3.649041184416101350261e-13,7.269955160708523301920e-03,2.780370757449491431477e-15,0,nan,9.819498732546731146163e-01
12041,7.254973075072171199984e-03,7.254375176064625091454e-03,2.000686086996161972157e-10,3.618965828471918356480e-13,3.618965828967702557988e-13,7.254973075072151813941e-03,2.672104067542163098212e-15,0,nan,9.819866480491304645633e-01
12047,7.251386559016538210787e-03,7.250789250967671663306e-03,1.997706166131983225328e-10,3.611793899077168214340e-13,3.611793899572952415848e-13,7.251386559016518266125e-03,2.750461739999751415067e-15,0,nan,9.819954516863923197094e-01
12078,7.232912575178111064256e-03,7.232318306502646780565e-03,1.982403813536768423185e-10,3.575020657335142082951e-13,3.575020657830926284459e-13,7.232912575178089050716e-03,3.043523482053146937716e-15,0,nan,9.820408002407530687603e-01
12101,7.219266786926937899682e-03,7.218674758303757037214e-03,1.971151301546799947137e-10,3.548039341995207061435e-13,3.548039342490991262943e-13,7.219266786926914404259e-03,3.254544277261001888241e-15,0,nan,9.820742984212020837268e-01
12109,7.214532487796353719955e-03,7.213941235353512476669e-03,1.967257349983029091158e-10,3.538714237282483638971e-13,3.538714237778267840479e-13,7.214532487796330675577e-03,3.194161007935161389030e-15,0,nan,9.820859206538095663506e-01
12140,7.196245582789636413557e-03,7.195657323672969771233e-03,1.952264795413033682136e-10,3.502867545526762827775e-13,3.502867546022547029283e-13,7.196245582789613943466e-03,3.122474040977848656456e-15,0,nan,9.821308146441706418391e-01
12161,7.183910263008917544691e-03,7.183324018732291371681e-03,1.942195003445045840339e-10,3.478841962843941811268e-13,3.478841963339726012775e-13,7.183910263008893775676e-03,3.308645873789239815586e-15,0,nan,9.821610989216649032375e-01
12171,7.178051153299115118289e-03,7.177465864833545983181e-03,1.937424199872695634726e-10,3.467473614107702461425e-13,3.467473614603486662933e-13,7.178051153299091211208e-03,3.330581087986689691517e-15,0,nan,9.821754839132192398577e-01
12202,7.159948499597624735347e-03,7.159366159336533891322e-03,1.922733642978956449912e-10,3.432525597968651923609e-13,3.432525598464436125116e-13,7.159948499597602062816e-03,3.166577371391719001537e-15,0,nan,9.822199301453210088290e-01
12221,7.148898388900096038945e-03,7.148317844605430251836e-03,1.913803098478881604073e-10,3.411323351827674828863e-13,3.411323352323459030371e-13,7.148898388900075090126e-03,2.930356218801499539329e-15,0,nan,9.822470618609441431559e-01
12234,7.141357419312768621544e-03,7.140778099054240907195e-03,1.907724568877280336699e-10,3.396910821962648897676e-13,3.396910822458433099184e-13,7.141357419312746778259e-03,3.058702199209628704634e-15,0,nan,9.822655779495354842843e-01
12265,7.123439150792351334807e-03,7.122862733813051759613e-03,1.893333131971532242572e-10,3.362848426166899346957e-13,3.362848426662683548464e-13,7.123439150792327414596e-03,3.357958132877549643963e-15,0,nan,9.823095760334717810075e-01
12281,7.114226149416945366166e-03,7.113651222372379540060e-03,1.885961902504593823744e-10,3.345434871274856558726e-13,3.345434871770640760234e-13,7.114226149416920063175e-03,3.556675200566672009613e-15,0,nan,9.823321993127279237300e-01
12296,7.105610578993631736011e-03,7.105037043522314035848e-03,1.879086086098467415177e-10,3.329211915981349635418e-13,3.329211916477133836926e-13,7.105610578993605788427e-03,3.651703608191495179172e-15,0,nan,9.823533560860553445868e-01
12328,7.087300263283205503662e-03,7.086729679665911170450e-03,1.864528996104314189624e-10,3.294930314985698291726e-13,3.294930315481482493233e-13,7.087300263283178329998e-03,3.834134715815900985312e-15,0,nan,9.823983214188289674268e-01
12341,7.079888626215126955221e-03,7.079319235282226577266e-03,1.858658127594647618225e-10,3.281129519619092152447e-13,3.281129520114876353954e-13,7.079888626215099073014e-03,3.938226787636521004276e-15,0,nan,9.824165231196175404019e-01
12360,7.069084077116895986626e-03,7.068516422622317732505e-03,1.850121881735154450915e-10,3.261088841170912039407e-13,3.261088841666696240915e-13,7.069084077116867318372e-03,4.055441030768981418063e-15,0,nan,9.824430579124023552354e-01
12391,7.051526226650350198666e-03,7.050961388286245724866e-03,1.836306190260730270590e-10,3.228718241137516746609e-13,3.228718241633300948117e-13,7.051526226650320276803e-03,4.243317179357005687956e-15,0,nan,9.824861798121720543814e-01
12401,7.045880995463301224579e-03,7.045317061058879032354e-03,1.831878868717802900782e-10,3.218361868801117710153e-13,3.218361869296901911661e-13,7.045880995463271182015e-03,4.263847855585333596691e-15,0,nan,9.825000448986478464070e-01
12423,7.033493249153794854567e-03,7.032931295837689493478e-03,1.822188738552278624083e-10,3.195723616686612455841e-13,3.195723617182396657349e-13,7.033493249153765887734e-03,4.118413383518595811531e-15,0,nan,9.825304708579029595687e-01
12455,7.015552273311693141922e-03,7.014993182994783138540e-03,1.808215629357550290163e-10,3.163149391630130194198e-13,3.163149392125914395706e-13,7.015552273311663041759e-03,4.290490846762682146167e-15,0,nan,9.825745381898838054415e-01
12461,7.012198525583630305535e-03,7.011639969642657031768e-03,1.805611590928500878386e-10,3.157088004352283531130e-13,3.157088004848067732638e-13,7.012198525583600928315e-03,4.189445020126880607377e-15,0,nan,9.825827760466269776389e-01
12487,6.997702596814176813356e-03,6.997146347671770807986e-03,1.794385022611916303558e-10,3.130989154454559631661e-13,3.130989154950343833169e-13,6.997702596814147591990e-03,4.175851392163497554175e-15,0,nan,9.826183835000705601797e-01
12519,6.979943524481803211745e-03,6.979390094910485099755e-03,1.780695106327505104667e-10,3.099236607437090953375e-13,3.099236607932875154883e-13,6.979943524481772268785e-03,4.433124779250160750215e-15,0,nan,9.826620084633960086444e-01
12521,6.978836575056820284990e-03,6.978283320996396185687e-03,1.779844117043780133366e-10,3.097265468032642209842e-13,3.097265468528426411350e-13,6.978836575056788753342e-03,4.518181240579057769626e-15,0,nan,9.826647277453390157110e-01
12551,6.962274368175268984826e-03,6.961723736790097205596e-03,1.767144096094637674916e-10,3.067885564343351673838e-13,3.067885564839135875346e-13,6.962274368175240213658e-03,4.132438137011760217261e-15,0,nan,9.827054147379723647734e-01
12581,6.945790590289506807875e-03,6.945242562973850605768e-03,1.754564615786892802805e-10,3.038853202903090833756e-13,3.038853203398875035264e-13,6.945790590289476152059e-03,4.413582014678909450705e-15,0,nan,9.827459109665825745289e-01
12583,6.944694446706537599434e-03,6.944146592338291262836e-03,1.753730234593398216269e-10,3.036929948177495172893e-13,3.036929948673279374401e-13,6.944694446706506344765e-03,4.500510275950129130682e-15,0,nan,9.827486039653165836999e-01
12615,6.927203085751253153202e-03,6.926657987443720666809e-03,1.740451791115020076431e-10,3.006363788983141392044e-13,3.006363789478925593551e-13,6.927203085751222448257e-03,4.432516840906012089102e-15,0,nan,9.827915777705400661251e-01
12641,6.913056103541998648199e-03,6.912513229248427870655e-03,1.729761590377896897565e-10,2.981811500717470884379e-13,2.981811501213255085887e-13,6.913056103541967263087e-03,4.539976433654739553107e-15,0,nan,9.828263364770910535690e-01
12648,6.909257168404485047186e-03,6.908714890558365594175e-03,1.726898424458475796328e-10,2.975244134255651386259e-13,2.975244134751435587767e-13,6.909257168404452521545e-03,4.707545379383036921990e-15,0,nan,9.828356705845091979921e-01
12680,6.891943647955265164762e-03,6.891404084247307326727e-03,1.713889828313361835708e-10,2.945451112026067985484e-13,2.945451112521852186992e-13,6.891943647955230270392e-03,5.063066542257779773522e-15,0,nan,9.828782117498879298580e-01
12701,6.880628730914320131951e-03,6.880090937300183812075e-03,1.705423867552288374896e-10,2.926101951526126300406e-13,2.926101952021910501913e-13,6.880628730914285986358e-03,4.962568611833550904403e-15,0,nan,9.829060148432952038707e-01
12712,6.874716685033158136697e-03,6.874179815136665858133e-03,1.701011561814282475651e-10,2.916030082561512592526e-13,2.916030083057296794034e-13,6.874716685033124361682e-03,4.912931950901022641331e-15,0,nan,9.829205423211758198276e-01
12745,6.857041351499406321712e-03,6.856507238520805937176e-03,1.687865629207639107779e-10,2.886073374546180477581e-13,2.886073375041964679089e-13,6.857041351499371816978e-03,5.032014883767080872668e-15,0,nan,9.829639768062008218868e-01
12761,6.848504170388695390381e-03,6.847971386459230508370e-03,1.681540586989734761676e-10,2.871687395388192611564e-13,2.871687395883976813072e-13,6.848504170388661575555e-03,4.937549129344184273603e-15,0,nan,9.829849564359605021803e-01
12778,6.839456678321737155557e-03,6.838925301078636019569e-03,1.674854809386755560925e-10,2.856500370222514848880e-13,2.856500370718299050388e-13,6.839456678321704046310e-03,4.840917768174856179638e-15,0,nan,9.830071906842900483878e-01
12810,6.822490797282167000748e-03,6.821962052848855491416e-03,1.662365653183291456735e-10,2.828184394386669677727e-13,2.828184394882453879234e-13,6.822490797282134494165e-03,4.764621072076474382732e-15,0,nan,9.830488859564224600582e-01
12821,6.816678199926639106221e-03,6.816150356003724750109e-03,1.658101191135762493739e-10,2.818531876095032474303e-13,2.818531876590816675811e-13,6.816678199926606696199e-03,4.754518360737674793463e-15,0,nan,9.830631714347043023064e-01
12843,6.805082669329035396921e-03,6.804556619538791595314e-03,1.649615925897351674076e-10,2.799350064359803426103e-13,2.799350064855587627611e-13,6.805082669329002020011e-03,4.904703056806968012052e-15,0,nan,9.830916701963805115635e-01
12876,6.787763156191960883801e-03,6.787239780497175169194e-03,1.636996246894792212112e-10,2.770882273332860026366e-13,2.770882273828644227874e-13,6.787763156191925065318e-03,5.276919865400475273912e-15,0,nan,9.831342387621712190782e-01
12881,6.785146675618856579315e-03,6.784623703310631130659e-03,1.635095415400013365413e-10,2.766600596812128706381e-13,2.766600597307912907889e-13,6.785146675618819829520e-03,5.416212312417998256781e-15,0,nan,9.831406698323802428874e-01
12909,6.770531582928105730768e-03,6.770010860989557344158e-03,1.624504962265711080398e-10,2.742775444154336802815e-13,2.742775444650121004323e-13,6.770531582928068648089e-03,5.477070516563841687484e-15,0,nan,9.831765932816845461107e-01
12941,6.753905529886245276416e-03,6.753387362057559732686e-03,1.612513278715469854401e-10,2.715859877551462913931e-13,2.715859878047247115439e-13,6.753905529886209074652e-03,5.360123041250934213672e-15,0,nan,9.832174614393307634282e-01
12942,6.753387281431896468908e-03,6.752869193116119335418e-03,1.612140443276781390820e-10,2.715024098426736801996e-13,2.715024098922521003503e-13,6.753387281431859883438e-03,5.417351182401682073124e-15,0,nan,9.832187353664613352192e-01
12975,6.736329590348658948040e-03,6.735814115725344795871e-03,1.599901085925255398597e-10,2.687622854513163398566e-13,2.687622855008947600074e-13,6.736329590348625630423e-03,4.945960113280322470693e-15,0,nan,9.832606666118966585858e-01
13002,6.722437260956863266936e-03,6.721923910125248910474e-03,1.589979057166901553623e-10,2.665460364265951147718e-13,2.665460364761735349226e-13,6.722437260956829804900e-03,4.977664391994393599752e-15,0,nan,9.832948182759782888266e-01
13009,6.718844894939746299756e-03,6.718332092578225070434e-03,1.587420078489039892698e-10,2.659751861482654762942e-13,2.659751861978438964450e-13,6.718844894939711816197e-03,5.132364097531267986481e-15,0,nan,9.833036496499160196471e-01
13042,6.701961042228860368497e-03,6.701450813709671980312e-03,1.575430002871444684888e-10,2.633045265065488409259e-13,2.633045265561272610767e-13,6.701961042228827339718e-03,4.928226084969362226730e-15,0,nan,9.833451576697055262653e-01
13062,6.691769641212009893383e-03,6.691260963177187402751e-03,1.568222007350227634467e-10,2.617022501689404626597e-13,2.617022502185188828105e-13,6.691769641211976606682e-03,4.974274750314147109890e-15,0,nan,9.833702136406254212136e-01
13075,6.685161836186112767344e-03,6.684654162179128576715e-03,1.563560374865792901167e-10,2.606673033621363421397e-13,2.606673034117147622904e-13,6.685161836186079871549e-03,4.920717831837689647238e-15,0,nan,9.833864595881457135477e-01
13109,6.667941425593509365000e-03,6.667436363494518881956e-03,1.551455445270965693510e-10,2.579846067272949795265e-13,2.579846067768733996773e-13,6.667941425593478607539e-03,4.612737037947299178278e-15,0,nan,9.834287991344103230110e-01
13122,6.661380574475273506907e-03,6.660876505722265750187e-03,1.546860114293053444597e-10,2.569679959507983947719e-13,2.569679960003768149226e-13,6.661380574475242898524e-03,4.594900747641580866986e-15,0,nan,9.834449307448846335574e-01
13142,6.651312131246259889972e-03,6.650809585004897536709e-03,1.539825745310142818138e-10,2.554137375545789334963e-13,2.554137376041573536470e-13,6.651312131246229556875e-03,4.560468111491312510187e-15,0,nan,9.834696873024462069842e-01
13176,6.634265453193155179235e-03,6.633765479436138159941e-03,1.527964883426218789837e-10,2.527983696381229868452e-13,2.527983696877014069960e-13,6.634265453193126427972e-03,4.333752251545515820865e-15,0,nan,9.835116037654791445208e-01
13182,6.631266282611726799179e-03,6.630766760771508033789e-03,1.525884447410923631018e-10,2.523403149376723226797e-13,2.523403149872507428305e-13,6.631266282611697812441e-03,4.371222142062243916868e-15,0,nan,9.835189787067388078189e-01
13210,6.617305934002450443221e-03,6.616808513026957785930e-03,1.516225524129998937384e-10,2.502163923446084767704e-13,2.502163923941868969211e-13,6.617305934002420542111e-03,4.518622891134584008585e-15,0,nan,9.835533079527200888336e-01
13242,6.601423055507466171321e-03,6.600928019331232625422e-03,1.505286317227332777485e-10,2.478163411270380883411e-13,2.478163411766165084919e-13,6.601423055507435306288e-03,4.675512129047595197003e-15,0,nan,9.835923664813832148772e-01
13244,6.600432906891800198534e-03,6.599938019195712365916e-03,1.504606115557900118817e-10,2.476672954120398160860e-13,2.476672954616182362368e-13,6.600432906891769411851e-03,4.664342998658898701854e-15,0,nan,9.835948014737645859638e-01
13278,6.583645711863173391465e-03,6.583153338142523972043e-03,1.493105129570694798950e-10,2.451505776525942979513e-13,2.451505777021727181021e-13,6.583645711863140729874e-03,4.961018845116856204983e-15,0,nan,9.836360859219702392126e-01
13302,6.571847249545612057453e-03,6.571356638879745533377e-03,1.485057267813429282374e-10,2.433932980345487245352e-13,2.433932980841271446860e-13,6.571847249545579580939e-03,4.941763329845561248058e-15,0,nan,9.836651028648405956914e-01
13312,6.566943695616775551749e-03,6.566453816763240247667e-03,1.481721061331442152678e-10,2.426657467686649490414e-13,2.426657468182433691921e-13,6.566943695616742930392e-03,4.967509680782722978842e-15,0,nan,9.836771628746560789053e-01
13346,6.550326211466297142427e-03,6.549838808564720921135e-03,1.470452428891992861996e-10,2.402123191730910745490e-13,2.402123192226694946998e-13,6.550326211466262798206e-03,5.243131454388846399078e-15,0,nan,9.837180338933103158558e-01
13362,6.542535286123117750645e-03,6.542049041884811025338e-03,1.465189069497445132144e-10,2.390684955127288009034e-13,2.390684955623072210541e-13,6.542535286123082677975e-03,5.360715410259290694797e-15,0,nan,9.837371964974899002875e-01
13380,6.533792619255423053670e-03,6.533307673581387198247e-03,1.459297772787844663562e-10,2.377898198134647074365e-13,2.377898198630431275873e-13,6.533792619255387010301e-03,5.516454468085985690947e-15,0,nan,9.837587005237814054910e-01
13414,6.517342285275621455165e-03,6.516859778293042707031e-03,1.448255655641180213616e-10,2.353977820004164648221e-13,2.353977820499948849729e-13,6.517342285275584969644e-03,5.598220730087459947564e-15,0,nan,9.837991642964769601351e-01
13422,6.513483650207083086592e-03,6.513001714360621037525e-03,1.445673711833066594020e-10,2.348393266962935772100e-13,2.348393267458719973608e-13,6.513483650207046025089e-03,5.689966396009944580099e-15,0,nan,9.838086558674905037478e-01
13449,6.500494423677708258347e-03,6.500014407947085105788e-03,1.437004829850115724992e-10,2.329667251948643371418e-13,2.329667252444427572926e-13,6.500494423677669256715e-03,5.999794710116680411018e-15,0,nan,9.838406078830710676814e-01
13482,6.484688888929376893167e-03,6.484211204463039522616e-03,1.426503396816444276736e-10,2.307032650685214911911e-13,2.307032651180999113419e-13,6.484688888929342564615e-03,5.293785388058935056936e-15,0,nan,9.838794893141209935736e-01
13483,6.484211133137868926513e-03,6.483733519050585702992e-03,1.426186771322597372019e-10,2.306351054791150498015e-13,2.306351055286934699523e-13,6.484211133137835002420e-03,5.231799575531685671211e-15,0,nan,9.838806646154685712851e-01
13518,6.467533918398378316172e-03,6.467058757812035700574e-03,1.415163661586812905588e-10,2.282652976207850115040e-13,2.282652976703634316548e-13,6.467533918398345090882e-03,5.137242617005346576808e-15,0,nan,9.839216923534056813698e-01
13542,6.456147610218392930703e-03,6.455674121121969880055e-03,1.407670532342013327978e-10,2.266578616433738155688e-13,2.266578616929522357196e-13,6.456147610218359196346e-03,5.225152786226712727108e-15,0,nan,9.839497050310385087182e-01
13552,6.451415139711389433452e-03,6.450942344466948329129e-03,1.404564007351675993084e-10,2.259922739566378789457e-13,2.259922740062162990965e-13,6.451415139711355875701e-03,5.201610898941822748221e-15,0,nan,9.839613481608471741457e-01
13587,6.434905992149010829639e-03,6.434435613413429927432e-03,1.393762881509667276996e-10,2.236818725735956940516e-13,2.236818726231741142023e-13,6.434905992148976440102e-03,5.344217569065060439036e-15,0,nan,9.840019662821657926775e-01
13602,6.427856481466754506870e-03,6.427387132709650244267e-03,1.389167725887669564139e-10,2.227007422583029603201e-13,2.227007423078813804708e-13,6.427856481466720636988e-03,5.269234470782021189248e-15,0,nan,9.840193110694333361805e-01
13622,6.418481126492233540537e-03,6.418013145785448139713e-03,1.383072220225903122194e-10,2.214009212406790327354e-13,2.214009212902574528862e-13,6.418481126492199469907e-03,5.308207515522209352600e-15,0,nan,9.840423789695462450182e-01
13657,6.402139898949017922380e-03,6.401674297978924080277e-03,1.372490614933554657596e-10,2.191489706301925371585e-13,2.191489706797709573092e-13,6.402139898948985751222e-03,5.025063319054773284277e-15,0,nan,9.840825877786623868538e-01
13662,6.399812228233927799415e-03,6.399346965743836664064e-03,1.370987778420335279794e-10,2.188296049729474947536e-13,2.188296050225259149044e-13,6.399812228233895576587e-03,5.034964500566349674691e-15,0,nan,9.840883153411172084169e-01
13692,6.385881672267767865392e-03,6.385418432927838887359e-03,1.362016678564218284993e-10,2.169255793923126289337e-13,2.169255794418910490844e-13,6.385881672267734191174e-03,5.273229299065614341514e-15,0,nan,9.841225942495157775103e-01
13722,6.372011632982657082513e-03,6.371550403624791705792e-03,1.353123678513285296044e-10,2.150422175691285371464e-13,2.150422176187069572972e-13,6.372011632982624194765e-03,5.161281889821119963147e-15,0,nan,9.841567256215322574307e-01
13727,6.369705815654463920694e-03,6.369244920021402411869e-03,1.351649045166066596733e-10,2.147303139936101617835e-13,2.147303140431885819342e-13,6.369705815654432151453e-03,4.987552354163062874371e-15,0,nan,9.841623999066220709496e-01
13762,6.353611704691096602471e-03,6.353153135022522081388e-03,1.341386369529759097993e-10,2.125627485592466718231e-13,2.125627486088250919739e-13,6.353611704691062045644e-03,5.438926436139145347842e-15,0,nan,9.842020062592215840403e-01
13782,6.344451533848174951125e-03,6.343994285405038513481e-03,1.335568596666981017360e-10,2.113364151477800961480e-13,2.113364151973585162988e-13,6.344451533848142858740e-03,5.058338634057737305135e-15,0,nan,9.842245495526689055268e-01
13797,6.337598721255274097919e-03,6.337142459987447039305e-03,1.331227326821871053951e-10,2.104224647187377854282e-13,2.104224647683162055790e-13,6.337598721255241975041e-03,5.068619662513082226774e-15,0,nan,9.842414148014500445221e-01
13833,6.321212217128157999368e-03,6.320758312077510640559e-03,1.320884768303713330001e-10,2.082490590226961751306e-13,2.082490590722745952814e-13,6.321212217128126156435e-03,5.037472562038349898186e-15,0,nan,9.842817444911582043282e-01
13842,6.317128823439249057925e-03,6.316675504590922758663e-03,1.318315879825545547585e-10,2.077100978186618539417e-13,2.077100978682402740925e-13,6.317128823439217064644e-03,5.064528893574812981586e-15,0,nan,9.842917946459261020991e-01
13868,6.305361933466326583575e-03,6.304910301726663994504e-03,1.310931964918135330480e-10,2.061628628558335378304e-13,2.061628629054119579812e-13,6.305361933466294246822e-03,5.128453156546569440436e-15,0,nan,9.843207562894004491842e-01
13902,6.290040447670060090590e-03,6.289591007974999758989e-03,1.301359046081312842214e-10,2.041612284788844564108e-13,2.041612285284628765616e-13,6.290040447670027657275e-03,5.156296741915994504088e-15,0,nan,9.843584682848851132378e-01
13904,6.289141502388167354054e-03,6.288692191139587037152e-03,1.300798839870286859257e-10,2.040442434223707292830e-13,2.040442434719491494337e-13,6.289141502388134433271e-03,5.234543143207199942087e-15,0,nan,9.843606809828798187003e-01
13939,6.273451451277875512424e-03,6.273004378958148274936e-03,1.291047068669539716933e-10,2.020105029405064146982e-13,2.020105029900848348489e-13,6.273451451277843524649e-03,5.098911816727204242022e-15,0,nan,9.843993020024432320032e-01
13962,6.263183404622019341546e-03,6.262737794498342974725e-03,1.284691779560236018760e-10,2.006878306764738976217e-13,2.006878307260523177725e-13,6.263183404621987983962e-03,5.006652559573321409022e-15,0,nan,9.844245777280179593156e-01
13975,6.257394581222381312047e-03,6.256949794386291487103e-03,1.281118102624123649680e-10,1.999450208481640064085e-13,1.999450208977424265592e-13,6.257394581222350340711e-03,4.949557806826011454120e-15,0,nan,9.844388277738294806612e-01
14011,6.241419699899153177014e-03,6.240977181065258255765e-03,1.271290689478798971335e-10,1.979058701199843818043e-13,1.979058701695628019551e-13,6.241419699899120586574e-03,5.221638865126025047222e-15,0,nan,9.844781535568612897526e-01
14022,6.236554743434633354959e-03,6.236112914141883102614e-03,1.268307925481235117984e-10,1.972879865553730688387e-13,1.972879866049514889895e-13,6.236554743434601007195e-03,5.186800416242881059810e-15,0,nan,9.844901301113317786118e-01
14047,6.225526180913548354723e-03,6.225085912778241872823e-03,1.261563534199743348364e-10,1.958926489618909040407e-13,1.958926490114693241914e-13,6.225526180913516340266e-03,5.142450026565597622742e-15,0,nan,9.845172808665449451743e-01
14082,6.210151563224526605200e-03,6.209713466845896527591e-03,1.252201485382844991986e-10,1.939598348784423096130e-13,1.939598349280207297638e-13,6.210151563224495580501e-03,4.995803880098529855706e-15,0,nan,9.845551324509333019860e-01
14083,6.209713404235822284405e-03,6.209275369671081283574e-03,1.251935361520307387136e-10,1.939049627145795399526e-13,1.939049627641579601034e-13,6.209713404235790995431e-03,5.038714594099831639248e-15,0,nan,9.845562112026196088322e-01
14119,6.193980756120482170091e-03,6.193544938171644149982e-03,1.242404915589892285286e-10,1.919424237090903516336e-13,1.919424237586687717844e-13,6.193980756120448295549e-03,5.468945248678982822920e-15,0,nan,9.845949460497459063938e-01
14142,6.183971012031843315915e-03,6.183536601456852098424e-03,1.236366612510841025623e-10,1.907015691251898608844e-13,1.907015691747682810352e-13,6.183971012031810168974e-03,5.360138373936483171485e-15,0,nan,9.846195916455487352390e-01
14155,6.178327629026859196815e-03,6.177894010910432893990e-03,1.232970959629937697202e-10,1.900046511256592802500e-13,1.900046511752377004008e-13,6.178327629026824329550e-03,5.643479325531999333861e-15,0,nan,9.846334868776888113234e-01
14191,6.162753421540906328957e-03,6.162321986642418925051e-03,1.223632275596874247595e-10,1.880912708557711404129e-13,1.880912709053495605637e-13,6.162753421540870913239e-03,5.746736182942753532658e-15,0,nan,9.846718351415130925986e-01
14202,6.158010285793156721179e-03,6.157579514700758406553e-03,1.220797607360728612698e-10,1.875114356610984055856e-13,1.875114357106768257364e-13,6.158010285793120156884e-03,5.937680038462409967249e-15,0,nan,9.846835144789580127576e-01
14228,6.146828209450646944567e-03,6.146399001277398632670e-03,1.214132200491664877486e-10,1.861497727178365420173e-13,1.861497727674149621680e-13,6.146828209450610846141e-03,5.872691638609587527523e-15,0,nan,9.847110494878893233368e-01
14262,6.132266627340166725846e-03,6.131839450182282984236e-03,1.205488913369299280220e-10,1.843877319755730724349e-13,1.843877320251514925857e-13,6.132266627340131866628e-03,5.684556713884646362696e-15,0,nan,9.847469076223818208737e-01
14264,6.131412212005505311951e-03,6.130985153869879765443e-03,1.204983043080738294782e-10,1.842847331550229254493e-13,1.842847332046013456001e-13,6.131412212005470336690e-03,5.704274925940950281251e-15,0,nan,9.847490116816166141650e-01
14301,6.115648365786572476788e-03,6.115223500620159402530e-03,1.195675282166594397831e-10,1.823921625051816806382e-13,1.823921625547601007890e-13,6.115648365786535044708e-03,6.120705077563414086374e-15,0,nan,9.847878322317173488886e-01
14322,6.106737325423430493010e-03,6.106313697408894888841e-03,1.190435112749670068879e-10,1.813288049856641833288e-13,1.813288050352426034796e-13,6.106737325423392232955e-03,6.265220308677755932361e-15,0,nan,9.848097776368207034985e-01
14337,6.100388179723357715001e-03,6.099965432083243911665e-03,1.186710867673508902565e-10,1.805740054496649293073e-13,1.805740054992433494581e-13,6.100388179723317852360e-03,6.534443362097036131535e-15,0,nan,9.848254141600815128794e-01
14374,6.084783259037512652412e-03,6.084362671289473938063e-03,1.177590579106772667013e-10,1.787288900882956054768e-13,1.787288901378740256275e-13,6.084783259037474323747e-03,6.299101011166298132780e-15,0,nan,9.848638468199720631506e-01
14382,6.081419713760326251073e-03,6.080999590839224894223e-03,1.175630922464406329966e-10,1.783330494028392634070e-13,1.783330494524176835578e-13,6.081419713760288001183e-03,6.289631716930986314670e-15,0,nan,9.848721309753004956168e-01
14411,6.069257973422693790144e-03,6.068839529055415280001e-03,1.168563508449275996221e-10,1.769072817048112024923e-13,1.769072817543896226431e-13,6.069257973422657314364e-03,6.009924107253266876304e-15,0,nan,9.849020850957106564135e-01
14442,6.056311170106669188040e-03,6.055894508955070830447e-03,1.161071190331673105898e-10,1.753989061602252226472e-13,1.753989062098036427980e-13,6.056311170106632337025e-03,6.084729527296854798333e-15,0,nan,9.849339739851035736276e-01
14448,6.053811714817181229009e-03,6.053395397487220698507e-03,1.159628467769597676870e-10,1.751088218324714458036e-13,1.751088218820498659543e-13,6.053811714817144727818e-03,6.029455905721389339834e-15,0,nan,9.849401304592745728050e-01
14485,6.038443881334293848739e-03,6.038029674863952360464e-03,1.150784287256332854990e-10,1.733331583658647242340e-13,1.733331584154431443848e-13,6.038443881334258388976e-03,5.872334741238862081334e-15,0,nan,9.849779843678060517139e-01
14503,6.030995816018710001249e-03,6.030582630652673789551e-03,1.146514220052565882168e-10,1.724774608692514115456e-13,1.724774609188298316964e-13,6.030995816018673292112e-03,6.086745622850360084913e-15,0,nan,9.849963309897358011442e-01
14522,6.023153877184211392459e-03,6.022741765559437750188e-03,1.142029814896461540282e-10,1.715799454322205056406e-13,1.715799454817989257914e-13,6.023153877184173504252e-03,6.290426580446460576298e-15,0,nan,9.850156482638069418501e-01
14559,6.007941112596952744351e-03,6.007531079965281774202e-03,1.133363916160209121896e-10,1.698488432656398215134e-13,1.698488433152182416642e-13,6.007941112596913216712e-03,6.579232182168224450633e-15,0,nan,9.850531235753116541501e-01
14563,6.006301091244482803777e-03,6.005891282426030659825e-03,1.132432320413036349288e-10,1.696630073659119323384e-13,1.696630074154903524891e-13,6.006301091244443094872e-03,6.611207790626148582127e-15,0,nan,9.850571637241933511822e-01
14596,5.992805003746547697074e-03,5.992397034415063682145e-03,1.124785473692279671991e-10,1.681395180841770404324e-13,1.681395181337554605832e-13,5.992805003746507401600e-03,6.723975643803490746431e-15,0,nan,9.850904117160764877632e-01
14623,5.981807781787876199253e-03,5.981401308294356095052e-03,1.118580091769386683751e-10,1.669057279857292395760e-13,1.669057280353076597268e-13,5.981807781787837626220e-03,6.448390652480128290364e-15,0,nan,9.851175046585163196577e-01
14634,5.977338995295000505237e-03,5.976933128859184853054e-03,1.116065059461019927611e-10,1.664063183483096804943e-13,1.664063183978881006450e-13,5.977338995294962735191e-03,6.318873027068908001166e-15,0,nan,9.851285142872585108651e-01
14671,5.962356502649429276786e-03,5.961952668185115274124e-03,1.107660534410483525642e-10,1.647401357079452945915e-13,1.647401357575237147423e-13,5.962356502649390411102e-03,6.518510466628398483526e-15,0,nan,9.851654273072933501757e-01
14683,5.957513433391509530268e-03,5.957110254668594208349e-03,1.104952870828838373798e-10,1.642042346092983394582e-13,1.642042346588767596089e-13,5.957513433391469964089e-03,6.641391573521835979470e-15,0,nan,9.851773597364447398192e-01
14709,5.947047061273246469637e-03,5.946645297855310263735e-03,1.099116469031937421067e-10,1.630505709704769689263e-13,1.630505710200553890771e-13,5.947047061273208764389e-03,6.340163066151893080924e-15,0,nan,9.852031475279917282985e-01
14743,5.933415631511656379571e-03,5.933015707659851541156e-03,1.091546107460248307971e-10,1.615571782777355789401e-13,1.615571783273139990909e-13,5.933415631511618320686e-03,6.414329746917494211353e-15,0,nan,9.852367348062725694474e-01
14747,5.931816041299005359821e-03,5.931416333035751005387e-03,1.090660052353035916786e-10,1.613826110699034493646e-13,1.613826111194818695154e-13,5.931816041298966746554e-03,6.509518700710164652998e-15,0,nan,9.852406762187911261775e-01
14784,5.917060618116089590335e-03,5.916662895809081910981e-03,1.082509324345340979470e-10,1.597789893595061064114e-13,1.597789894090845265622e-13,5.917060618116049804774e-03,6.723872479385812840848e-15,0,nan,9.852770346635083908255e-01
14803,5.909512000518195307119e-03,5.909115292279678265108e-03,1.078355361503332397337e-10,1.589632479351565036198e-13,1.589632479847349237706e-13,5.909512000518153914313e-03,7.004437263651173292198e-15,0,nan,9.852956356227714414557e-01
14822,5.901982619265300558653e-03,5.901586921221738980814e-03,1.074222625094829654923e-10,1.581527058093863092198e-13,1.581527058589647293706e-13,5.901982619265260646884e-03,6.762434173877257425425e-15,0,nan,9.853141895935206853946e-01
14860,5.886981272408854486133e-03,5.886587583213284506634e-03,1.066020290978382452804e-10,1.565470609421299684531e-13,1.565470609917083886039e-13,5.886981272408815632732e-03,6.599885321982152257495e-15,0,nan,9.853511572803416027001e-01
14863,5.885800202913771782265e-03,5.885406671659541497088e-03,1.065376299680263850335e-10,1.564211692163957146859e-13,1.564211692659741348366e-13,5.885800202913733648418e-03,6.478957063983292061249e-15,0,nan,9.853540678490331638389e-01
14898,5.872055994494925802718e-03,5.871664298888026704837e-03,1.057901251093308293169e-10,1.549617412483133869553e-13,1.549617412978918071061e-13,5.872055994494886968799e-03,6.613342851153856086450e-15,0,nan,9.853879391367420801425e-01
14923,5.862277938571757579522e-03,5.861887546289093475771e-03,1.052604692606041625945e-10,1.539297032781806099568e-13,1.539297033277590301076e-13,5.862277938571718578737e-03,6.652837929564139639786e-15,0,nan,9.854120370583156646735e-01
14936,5.857206208370211060477e-03,5.856816491246822665995e-03,1.049864450808003023057e-10,1.533964387605603295867e-13,1.533964388101387497375e-13,5.857206208370172752565e-03,6.540304491547439235979e-15,0,nan,9.854245365613069751313e-01
14975,5.842043537017269083655e-03,5.841655834895757848368e-03,1.041700580782284417228e-10,1.518104410855149952199e-13,1.518104411350934153707e-13,5.842043537017232118714e-03,6.327399154153592103346e-15,0,nan,9.854619067523379873780e-01
14983,5.838942943992331095771e-03,5.838555653272553720712e-03,1.040036411894004807207e-10,1.514876456720190890660e-13,1.514876457215975092168e-13,5.838942943992296281446e-03,5.962436183315196702841e-15,0,nan,9.854695487357903140773e-01
15013,5.827344975355986875232e-03,5.826959221574884786876e-03,1.033827255728165730915e-10,1.502847777398205772212e-13,1.502847777893989973719e-13,5.827344975355950764523e-03,6.196768641647062866535e-15,0,nan,9.854981346905661802188e-01
15043,5.815792991576335980997e-03,5.815408765602853892462e-03,1.027667427353181007288e-10,1.490938252571703797667e-13,1.490938253067487999175e-13,5.815792991576301811264e-03,5.875335084691658100461e-15,0,nan,9.855266082803007700449e-01
15052,5.812336322625866538716e-03,5.811952553224926376618e-03,1.025829024520399150188e-10,1.487388418403123628422e-13,1.487388418898907829930e-13,5.812336322625832641728e-03,5.831904094700186582285e-15,0,nan,9.855351285450903486883e-01
15090,5.797786687038833895735e-03,5.797404836444447484567e-03,1.018115039223206643552e-10,1.472516191391433921397e-13,1.472516191887218122905e-13,5.797786687038801668673e-03,5.558511253307979022765e-15,0,nan,9.855709925678480795358e-01
15103,5.792825888916281439067e-03,5.792444691452924322717e-03,1.015493804274134844055e-10,1.467471031521063723917e-13,1.467471032016847925425e-13,5.792825888916247928750e-03,5.784796246576628065727e-15,0,nan,9.855832210060355401686e-01
15129,5.782929717990299180175e-03,5.782549821771720659214e-03,1.010278267198577605637e-10,1.457445367832335158455e-13,1.457445368328119359963e-13,5.782929717990265905332e-03,5.753976604007889876365e-15,0,nan,9.856076157457687354508e-01
15163,5.770039478104123376045e-03,5.769661273483747514212e-03,1.003511700800236303356e-10,1.444463717229664375791e-13,1.444463717725448577299e-13,5.770039478104090633563e-03,5.674568123292472448170e-15,0,nan,9.856393921441915694165e-01
15168,5.768148699943150166380e-03,5.767770743133947795867e-03,1.002521718924121796544e-10,1.442566860871621049384e-13,1.442566861367405250892e-13,5.768148699943117681820e-03,5.631713440478747924868e-15,0,nan,9.856440533016045160144e-01
15206,5.753819183084259852867e-03,5.753443101705646954558e-03,9.950402445379974307463e-11,1.428252035489704541765e-13,1.428252035985488743273e-13,5.753819183084228905248e-03,5.378622145155392674073e-15,0,nan,9.856793793606748293459e-01
15223,5.747431635055301642201e-03,5.747056388168665132243e-03,9.917173653813084130636e-11,1.421905536075546662280e-13,1.421905536571330863787e-13,5.747431635055270910575e-03,5.347018951624530831938e-15,0,nan,9.856951268445856329014e-01
15245,5.739186419432482956504e-03,5.738812248359864177927e-03,9.874390951879364871447e-11,1.413744655256731008326e-13,1.413744655752515209834e-13,5.739186419432451713694e-03,5.443769896319985765746e-15,0,nan,9.857154545540984713538e-01
15283,5.725000268848616166717e-03,5.724627945133511745801e-03,9.801071343067702723562e-11,1.399786007735000294206e-13,1.399786008230784495713e-13,5.725000268848587970261e-03,4.925144967782795930177e-15,0,nan,9.857504301772332264901e-01
15284,5.724627896128155549182e-03,5.724255620842827810280e-03,9.799151697318168592628e-11,1.399421006833944621708e-13,1.399421007329728823216e-13,5.724627896128127147744e-03,4.961272374946803676226e-15,0,nan,9.857513482733381888915e-01
15324,5.709772607093344456985e-03,5.709402261277094284275e-03,9.722775177997849458706e-11,1.384918026499308976239e-13,1.384918026995093177747e-13,5.709772607093313233657e-03,5.468401397088727334269e-15,0,nan,9.857879752625610794486e-01
15343,5.702743321081503967418e-03,5.702373886512146841654e-03,9.686774293154954557857e-11,1.378094936092552424860e-13,1.378094936588336626368e-13,5.702743321081473056221e-03,5.420408235165454363149e-15,0,nan,9.858053071338911803887e-01
15363,5.695362746977359995337e-03,5.694994267986516756075e-03,9.649070381116601307267e-11,1.370958069022224298087e-13,1.370958069518008499595e-13,5.695362746977328758880e-03,5.484542232002417901909e-15,0,nan,9.858235055542441304050e-01
15402,5.681025439366559764975e-03,5.680658813120822298037e-03,9.576108677826326564585e-11,1.357173565716161702745e-13,1.357173566211945904253e-13,5.681025439366527492173e-03,5.680805810110002169378e-15,0,nan,9.858588584652735352029e-01
15403,5.680658765240278150477e-03,5.680292186316937552704e-03,9.574247552796969365568e-11,1.356822400466650066305e-13,1.356822400962434267813e-13,5.680658765240246245287e-03,5.616459523929597900906e-15,0,nan,9.858597626295501488132e-01
15442,5.666395302715568176033e-03,5.666030562242708838727e-03,9.502038294375714841831e-11,1.343215108587382823956e-13,1.343215109083167025463e-13,5.666395302715535655473e-03,5.739197094989646367022e-15,0,nan,9.858949349888545045937e-01
15463,5.658744606084985424854e-03,5.658380849823859033709e-03,9.463456979603049363804e-11,1.335958747138958906809e-13,1.335958747634743108316e-13,5.658744606084951608758e-03,5.975900788466467512781e-15,0,nan,9.859138015039202724947e-01
15481,5.652203291197084415731e-03,5.651840375378687324204e-03,9.430553353404539652464e-11,1.329777972013452655876e-13,1.329777972509236857384e-13,5.652203291197051583887e-03,5.808680682037295412268e-15,0,nan,9.859299326394822192117e-01
15521,5.637721043500336197407e-03,5.637359984935490578306e-03,9.357978389086195902435e-11,1.316170381104688677569e-13,1.316170381600472879077e-13,5.637721043500305301457e-03,5.480219760641400897651e-15,0,nan,9.859656475412399999131e-01
15523,5.636998879048409419323e-03,5.636637912971727629174e-03,9.354369218313185337289e-11,1.315494581175574433353e-13,1.315494581671358634861e-13,5.636998879048378477210e-03,5.489111179036308008677e-15,0,nan,9.859674285228552695587e-01
15561,5.623312822592073552397e-03,5.622953607059730588014e-03,9.286146208022061152128e-11,1.302736404811733782008e-13,1.302736405307517983516e-13,5.623312822592046029755e-03,4.894382088181165290118e-15,0,nan,9.860011814145421451660e-01
15583,5.615419649648916225471e-03,5.615061441775274532484e-03,9.246951679707989322982e-11,1.295420758529081541155e-13,1.295420759024865742663e-13,5.615419649648888594409e-03,4.920569342330488048074e-15,0,nan,9.860206483797690251900e-01
15601,5.608978062312956584801e-03,5.608620675736890846819e-03,9.215047331766625291470e-11,1.289473391778220732599e-13,1.289473392274004934106e-13,5.608978062312928046567e-03,5.087956084307416723469e-15,0,nan,9.860365356331258220686e-01
15641,5.594716202262462433070e-03,5.594360630709432208318e-03,9.144672426646774559790e-11,1.276378737766644742055e-13,1.276378738262428943563e-13,5.594716202262433844438e-03,5.109934353362308077387e-15,0,nan,9.860717115568498349044e-01
15643,5.594005012916708485804e-03,5.593649531751621918618e-03,9.141172520161827444522e-11,1.275728378410728208130e-13,1.275728378906512409638e-13,5.594005012916680582845e-03,4.988011144792079211344e-15,0,nan,9.860734656970002637343e-01
15681,5.580526687725864687373e-03,5.580172917403800059155e-03,9.075012301188656705503e-11,1.263449884703794910117e-13,1.263449885199579111625e-13,5.580526687725836250783e-03,5.095682127596774661136e-15,0,nan,9.861067105318814605529e-01
15703,5.572753092833162766317e-03,5.572400307359833687704e-03,9.037000621817310060641e-11,1.256408775922516721833e-13,1.256408776418300923341e-13,5.572753092833134272553e-03,5.113049933219826047099e-15,0,nan,9.861258850271483982603e-01
15721,5.566408969602297009127e-03,5.566056986858517428851e-03,9.006057903596573097680e-11,1.250684319747864286297e-13,1.250684320243648487805e-13,5.566408969602269341643e-03,4.970436836424428475159e-15,0,nan,9.861415338908633662933e-01
15761,5.552362504333917432586e-03,5.552012295653376179605e-03,8.937800319282869839397e-11,1.238079574376725210488e-13,1.238079574872509411995e-13,5.552362504333888577138e-03,5.196967574634319011525e-15,0,nan,9.861761829530860319929e-01
15763,5.551662041782917146604e-03,5.551311921453212089306e-03,8.934405573360062550409e-11,1.237453514939420877586e-13,1.237453515435205079094e-13,5.551662041782888339860e-03,5.188850345422027788643e-15,0,nan,9.861779108543910645867e-01
15801,5.538386753836130847739e-03,5.538038305839682040599e-03,8.870230768447549991914e-11,1.225633223496817000710e-13,1.225633223992601202218e-13,5.538386753836100945782e-03,5.399037379117675047265e-15,0,nan,9.862106590246492196332e-01
15823,5.530730040018345602948e-03,5.530382554743977670253e-03,8.833357651373279944190e-11,1.218854381232305649471e-13,1.218854381728089850978e-13,5.530730040018315132632e-03,5.509275627468167472261e-15,0,nan,9.862295475957649441151e-01
15842,5.524134440854870826965e-03,5.523787783814995168419e-03,8.801676980289899752046e-11,1.213037604670842561571e-13,1.213037605166626763078e-13,5.524134440854840168184e-03,5.549970112168140958495e-15,0,nan,9.862458188192041550358e-01
15883,5.509955295136099127917e-03,5.509610415280004683258e-03,8.733827802252458808379e-11,1.200603375822544133347e-13,1.200603376318328334855e-13,5.509955295136066638698e-03,5.896457866008377433337e-15,0,nan,9.862807996024147220147e-01
15923,5.496191957173376246848e-03,5.495848798016770078712e-03,8.668303891643300765383e-11,1.188625588099458199966e-13,1.188625588595242401474e-13,5.496191957173344466172e-03,5.782308265180378157242e-15,0,nan,9.863147559847378423596e-01
15943,5.489336041565406540399e-03,5.488993737933322257516e-03,8.635787624661568088061e-11,1.182692708559698561434e-13,1.182692709055482762942e-13,5.489336041565375350952e-03,5.681825078229981737243e-15,0,nan,9.863316711608174900175e-01
15964,5.482155714988239461616e-03,5.481814306218077588462e-03,8.601820340173912654465e-11,1.176502969766366204049e-13,1.176502970262150405557e-13,5.482155714988207766066e-03,5.781585021951619143645e-15,0,nan,9.863493871087673233551e-01
16004,5.468530741204007984690e-03,5.468191027252747651866e-03,8.537611944768360967947e-11,1.164824603410570950191e-13,1.164824603906355151699e-13,5.468530741203976222649e-03,5.808149018313624913390e-15,0,nan,9.863830049191931197594e-01
16005,5.468190984564687967540e-03,5.467851312822079139220e-03,8.536014935430043541746e-11,1.164534505246678980984e-13,1.164534505742463182492e-13,5.468190984564656232180e-03,5.803630489111348772317e-15,0,nan,9.863838432410671788709e-01
16046,5.454297220767878248693e-03,5.453959272829529345006e-03,8.470879052858457829638e-11,1.152717848192302001637e-13,1.152717848688086203145e-13,5.454297220767847088892e-03,5.712890179874964804457e-15,0,nan,9.864181257054398188839e-01
16064,5.448219797991165139206e-03,5.447882602702355282764e-03,8.442492116796446034769e-11,1.147577407611174956694e-13,1.147577408106959158202e-13,5.448219797991133688449e-03,5.772666671712164466092e-15,0,nan,9.864331220216690217315e-01
16087,5.440473883989838284336e-03,5.440137646766337806148e-03,8.406404199194548079477e-11,1.141050693815485342243e-13,1.141050694311269543751e-13,5.440473883989806176282e-03,5.901701781821345603760e-15,0,nan,9.864522358123648942962e-01
16124,5.428059177504397300740e-03,5.427724472970373026381e-03,8.348780064868476489789e-11,1.130648253010462120627e-13,1.130648253506246322073e-13,5.428059177504363893337e-03,6.154576039744433056846e-15,0,nan,9.864828712270023037666e-01
16128,5.426720440079593754668e-03,5.426385900613722203245e-03,8.342582010136558340673e-11,1.129530778049625011202e-13,1.129530778545409212648e-13,5.426720440079560305760e-03,6.163742529200251929478e-15,0,nan,9.864861748591621270262e-01
16170,5.412703464342402681631e-03,5.412370650744195189896e-03,8.277871308939409899774e-11,1.117880233214353363979e-13,1.117880233710137565425e-13,5.412703464342370161918e-03,6.008035105136096518346e-15,0,nan,9.865207656607231086025e-01
16184,5.408047217021864049025e-03,5.407714975745756859349e-03,8.256449841145870784164e-11,1.114030127766004187493e-13,1.114030128261788388939e-13,5.408047217021830797476e-03,6.148531541889866956160e-15,0,nan,9.865322565737266125247e-01
16211,5.399089897745658339634e-03,5.398758756072477224541e-03,8.215345280221614992969e-11,1.106651617943737065067e-13,1.106651618439521266513e-13,5.399089897745624566313e-03,6.255373003420270793579e-15,0,nan,9.865543623333328628945e-01
16244,5.388182278254177552668e-03,5.387852473142383177840e-03,8.165476069599160996965e-11,1.097716199730397813140e-13,1.097716200226182014586e-13,5.388182278254143855156e-03,6.253966551320226739326e-15,0,nan,9.865812820414610935667e-01
16253,5.385215117966351584811e-03,5.384885675966948059834e-03,8.151945456551405406677e-11,1.095294933756432523119e-13,1.095294934252216724565e-13,5.385215117966318104563e-03,6.217067852674869687880e-15,0,nan,9.865886050652235828278e-01
16294,5.371739305517270711421e-03,5.371411510131739348861e-03,8.090682850049421615257e-11,1.084348824243142168400e-13,1.084348824738926369846e-13,5.371739305517236654344e-03,6.340046545398758218179e-15,0,nan,9.866218645214214636786e-01
16304,5.368462746897253307088e-03,5.368135351252066068961e-03,8.075833931360753812177e-11,1.081699811207458769313e-13,1.081699811703242970759e-13,5.368462746897218866305e-03,6.415390173237027775031e-15,0,nan,9.866299515519739882653e-01
16336,5.358004568782612567213e-03,5.357678447404382905683e-03,8.028560877467700687284e-11,1.073277150935179358262e-13,1.073277151430963559708e-13,5.358004568782578272543e-03,6.400642165974187097470e-15,0,nan,9.866557644140642242174e-01
16364,5.348887032194957723286e-03,5.348562019707366228805e-03,7.987499150504976845059e-11,1.065974473879952054109e-13,1.065974474375736255555e-13,5.348887032194922969524e-03,6.497381907051173993757e-15,0,nan,9.866782689702321762016e-01
16378,5.344339890659732632272e-03,5.344015430497696221568e-03,7.967073261464050961878e-11,1.062346426830424640998e-13,1.062346427326208842444e-13,5.344339890659698826340e-03,6.325558001456643440041e-15,0,nan,9.866894927814903538455e-01
16420,5.330744736460239253939e-03,5.330421924853274810718e-03,7.906211925525077959598e-11,1.051554504143108075251e-13,1.051554504638892276697e-13,5.330744736460203317296e-03,6.741392640861609262190e-15,0,nan,9.867230509229912052390e-01
16424,5.329453566511289756835e-03,5.329130911253927849192e-03,7.900447980241372625165e-11,1.050533863902634642204e-13,1.050533864398418843650e-13,5.329453566511254928958e-03,6.534980889518768536552e-15,0,nan,9.867262381054271488511e-01
16462,5.317218576923070372242e-03,5.316897401338398394810e-03,7.845968916218261465809e-11,1.040899273173547772331e-13,1.040899273669331973778e-13,5.317218576923036242744e-03,6.418675111803952631717e-15,0,nan,9.867564401247556145520e-01
16484,5.310160804911854583177e-03,5.309840481332105815993e-03,7.814657189507795817189e-11,1.035371817154645797731e-13,1.035371817650429999178e-13,5.310160804911819006099e-03,6.699811767972612065266e-15,0,nan,9.867738627119777248555e-01
16504,5.303760888145827093187e-03,5.303441336177387895046e-03,7.786336401009312888067e-11,1.030378661538263909417e-13,1.030378662034048110863e-13,5.303760888145791633424e-03,6.685777231517921299943e-15,0,nan,9.867896616600519734395e-01
16544,5.291007224754393396815e-03,5.290689207667645561906e-03,7.730104049950322550372e-11,1.020482324645515069160e-13,1.020482325141299270606e-13,5.291007224754357776538e-03,6.732229803851536426018e-15,0,nan,9.868211464905090985161e-01
16546,5.290371151517099523875e-03,5.290053210883953818677e-03,7.727306666123442189204e-11,1.019990633417519407063e-13,1.019990633913303608509e-13,5.290371151517063724028e-03,6.766982219279087930252e-15,0,nan,9.868227167893719359347e-01
16589,5.276732473850249960368e-03,5.276416170323500881567e-03,7.667488008067572794692e-11,1.009490539302515208394e-13,1.009490539798299409840e-13,5.276732473850216494943e-03,6.342073409806920994475e-15,0,nan,9.868563878523548762870e-01
16604,5.271991325288149891903e-03,5.271675589871192661728e-03,7.646766323277483377402e-11,1.005859528069291390898e-13,1.005859528565075592344e-13,5.271991325288115903859e-03,6.446908187897786160537e-15,0,nan,9.868680930888150994174e-01
16631,5.263478693947956643662e-03,5.263163977278635143053e-03,7.609655059712157213767e-11,9.993647520306900461188e-14,9.993647525264742475649e-14,5.263478693947919345836e-03,7.086154889504580858279e-15,0,nan,9.868891100129687259297e-01
16664,5.253111627261850512249e-03,5.252798149046415329688e-03,7.564622248976775632944e-11,9.914977155015046408437e-14,9.914977159972888422898e-14,5.253111627261813503686e-03,7.045074644782604528986e-15,0,nan,9.869147061028031474241e-01
16674,5.249978150040897004192e-03,5.249665045671426423513e-03,7.551046117529281584628e-11,9.891290603932322949165e-14,9.891290608890164963627e-14,5.249978150040858779712e-03,7.280883507471540721390e-15,0,nan,9.869224427563075910668e-01
16717,5.236546687583425868651e-03,5.236235183155347333583e-03,7.493037501852233340922e-11,9.790240796933429484558e-14,9.790240801891271499019e-14,5.236546687583386039467e-03,7.606001745431296926801e-15,0,nan,9.869556062897279230680e-01
16724,5.234366672540053874729e-03,5.234055427406494355458e-03,7.483650532381690271739e-11,9.773913172338570540447e-14,9.773913177296412554909e-14,5.234366672540013970160e-03,7.623571613246071061439e-15,0,nan,9.869609890774002057827e-01
16759,5.223493768374433583734e-03,5.223183814869808080927e-03,7.436950126334153597613e-11,9.692783711144878584041e-14,9.692783716102720598503e-14,5.223493768374395894156e-03,7.215396378802750226308e-15,0,nan,9.869878364570552287875e-01
16784,5.215755023727711506276e-03,5.215445987898814812767e-03,7.403830333078223899155e-11,9.635349017418015251806e-14,9.635349022375857266268e-14,5.215755023727677333579e-03,6.551821753239555993653e-15,0,nan,9.870069455074584985170e-01
16802,5.210197311364792201183e-03,5.209888933741182656667e-03,7.380105758344707295047e-11,9.594259283500791537967e-14,9.594259288458633552428e-14,5.210197311364757862043e-03,6.590756001363061013483e-15,0,nan,9.870206692766929652675e-01
16844,5.197275263802729125540e-03,5.196968413837660047405e-03,7.325141253640065145871e-11,9.499231717803071276767e-14,9.499231722760913291228e-14,5.197275263802696076855e-03,6.358848209021022525323e-15,0,nan,9.870525788386560955357e-01
16845,5.196968377211954107087e-03,5.196661563481243424623e-03,7.323839237778621232462e-11,9.496983530391535205603e-14,9.496983535349377220064e-14,5.196968377211920924571e-03,6.384975489592844577431e-15,0,nan,9.870533366762263249015e-01
16889,5.183501154810704267262e-03,5.183195929059464593380e-03,7.266854715103850629510e-11,9.398718362653700503592e-14,9.398718367611542518054e-14,5.183501154810668946411e-03,6.814091350447633127692e-15,0,nan,9.870865938489325825322e-01
16904,5.178925995756251780822e-03,5.178621308544626919423e-03,7.247563328681657909826e-11,9.365509606032424420566e-14,9.365509610990266435027e-14,5.178925995756216110147e-03,6.887658757911670934046e-15,0,nan,9.870978924683325240520e-01
16932,5.170407272931413708572e-03,5.170103587187406882220e-03,7.211735043911427675083e-11,9.303911412291476862109e-14,9.303911417249318876570e-14,5.170407272931374510428e-03,7.581248754871060173719e-15,0,nan,9.871189303642356118883e-01
16964,5.160705842240590444925e-03,5.160403294996672961259e-03,7.171077014219510257604e-11,9.234132283021215903202e-14,9.234132287979057917663e-14,5.160705842240551160807e-03,7.612159798508906061274e-15,0,nan,9.871428897463425374079e-01
16975,5.157379378586975267329e-03,5.157077221224122716425e-03,7.157171415706666660501e-11,9.210296884042683980964e-14,9.210296889000525995425e-14,5.157379378586935599082e-03,7.691551090950003083646e-15,0,nan,9.871511051934528913044e-01
17019,5.144116298187059906077e-03,5.143815692836090948392e-03,7.101907160762413117316e-11,9.115720889236171580709e-14,9.115720894194013595170e-14,5.144116298187020489399e-03,7.662478045912527672746e-15,0,nan,9.871838621670145122152e-01
17024,5.142613445224544603540e-03,5.142313015481565600939e-03,7.095663177331840140663e-11,9.105050582599982681741e-14,9.105050587557824696202e-14,5.142613445224504188210e-03,7.858908797203467125252e-15,0,nan,9.871875739758839382360e-01
17062,5.131220396897254350244e-03,5.130921296760407139537e-03,7.048447269075686396155e-11,9.024464359561661487387e-14,9.024464364519503501848e-14,5.131220396897215013610e-03,7.666136034762745075030e-15,0,nan,9.872157135530444823073e-01
17084,5.124647465655952568997e-03,5.124349131260547834943e-03,7.021303086107160050357e-11,8.978216537165070223532e-14,8.978216542122912237993e-14,5.124647465655914667237e-03,7.395974070084335499183e-15,0,nan,9.872319484143096286473e-01
17106,5.118091352839525785823e-03,5.117793781248622907165e-03,6.994298103885783408347e-11,8.932264596196836966560e-14,8.932264601154678981022e-14,5.118091352839489154189e-03,7.157284101539863329065e-15,0,nan,9.872481420581860857484e-01
17144,5.106806583131293444944e-03,5.106510322238058154076e-03,6.947978399872805611408e-11,8.853583344401944043069e-14,8.853583349359786057530e-14,5.106806583131255612641e-03,7.408211463815160543572e-15,0,nan,9.872760162739243753921e-01
17150,5.105029324929196907212e-03,5.104733270196378479289e-03,6.940702183848116892315e-11,8.841239304110249407799e-14,8.841239309068091422261e-14,5.105029324929158308768e-03,7.560866337230459828848e-15,0,nan,9.872804063204000635484e-01
17194,5.092033801340495845211e-03,5.091739251896760902472e-03,6.887652461299755652102e-11,8.751370575878694675610e-14,8.751370580836536690071e-14,5.092033801340456104119e-03,7.804561668230794340161e-15,0,nan,9.873125075850082732780e-01
17204,5.089089495572148187652e-03,5.088795286638303494442e-03,6.875671159694545208542e-11,8.731105335044146859141e-14,8.731105340001988873602e-14,5.089089495572109125034e-03,7.675757807465163796045e-15,0,nan,9.873197807227501527272e-01
17238,5.079104275446539792926e-03,5.078811219840239678247e-03,6.835141996038158242263e-11,8.662640821817682487918e-14,8.662640826775524502379e-14,5.079104275446501507461e-03,7.537838095685698853206e-15,0,nan,9.873444470847722699374e-01
17264,5.071494918908393129131e-03,5.071202740688563782856e-03,6.804363779139019963325e-11,8.610737941632483545258e-14,8.610737946590325559719e-14,5.071494918908353968257e-03,7.721761507519660077351e-15,0,nan,9.873632448852911900543e-01
17282,5.066240245753492708880e-03,5.065948672648848752353e-03,6.783163953414427299966e-11,8.575032763554552348921e-14,8.575032768512394363382e-14,5.066240245753454719876e-03,7.498460855606738471071e-15,0,nan,9.873762260400528266283e-01
17324,5.054021586767942081364e-03,5.053731418309041593939e-03,6.734039035290764524957e-11,8.492437668239925353330e-14,8.492437673197767367792e-14,5.054021586767903241515e-03,7.684939230391604821453e-15,0,nan,9.874064118432822837064e-01
17326,5.053441215835710077775e-03,5.053151114011349490096e-03,6.731711602465064805334e-11,8.488529427747391948607e-14,8.488529432705233963068e-14,5.053441215835671271384e-03,7.679201024517083494352e-15,0,nan,9.874078456589583740826e-01
17371,5.040418019215502955233e-03,5.040129410620520188091e-03,6.679626720488184894609e-11,8.401185399671907890565e-14,8.401185404629749905027e-14,5.040418019215462038035e-03,8.117818187013900856244e-15,0,nan,9.874400203425141034027e-01
17384,5.036668250172875692383e-03,5.036380070809098191686e-03,6.664680060015937080719e-11,8.376162061129151799483e-14,8.376162066086993813944e-14,5.036668250172834741305e-03,8.130588784167943388804e-15,0,nan,9.874492846364176790175e-01
17415,5.027748968952854002890e-03,5.027461809284248551999e-03,6.629217539005859756530e-11,8.316865946249615123597e-14,8.316865951207457138058e-14,5.027748968952814224105e-03,7.911847833109944267005e-15,0,nan,9.874713213112385121455e-01
17444,5.019433677241802796432e-03,5.019147466589715493590e-03,6.596270331465132727693e-11,8.261869680310902643165e-14,8.261869685268744657627e-14,5.019433677241760832302e-03,8.360331560831772662408e-15,0,nan,9.874918662630591140259e-01
17460,5.014857693551604336801e-03,5.014572004482294870220e-03,6.578185981488919339218e-11,8.231721472212749591732e-14,8.231721477170591606194e-14,5.014857693551563021922e-03,8.238494800839746231437e-15,0,nan,9.875031725670723725392e-01
17505,5.002032358208096003704e-03,5.001748128469814085040e-03,6.527676869083520465186e-11,8.147663811850422412163e-14,8.147663816808264426624e-14,5.002032358208055618868e-03,8.073685647579082674938e-15,0,nan,9.875348621461448658386e-01
17549,4.989555304281231840058e-03,4.989272490659174205674e-03,6.478788939821968873316e-11,8.066509016491869542215e-14,8.066509021449711556677e-14,4.989555304281190778865e-03,8.229429310532209855727e-15,0,nan,9.875656923640798446869e-01
17565,4.985033613000846956786e-03,4.984751311707113184679e-03,6.461132566813905503366e-11,8.037248873675008487310e-14,8.037248878632850501771e-14,4.985033613000804676713e-03,8.481401804073493172858e-15,0,nan,9.875768655427173625607e-01
17594,4.976858902589508144854e-03,4.976577526349088703705e-03,6.429293568246337820905e-11,7.984552219893037371662e-14,7.984552224850879386123e-14,4.976858902589467996762e-03,8.066953863117123083398e-15,0,nan,9.875970657882748705934e-01
17625,4.968150015937551795819e-03,4.967869623528034517257e-03,6.395489685714152890356e-11,7.928698017858977643257e-14,7.928698022816819657718e-14,4.968150015937511214471e-03,8.168301756744689349639e-15,0,nan,9.876185865745002229101e-01
17640,4.963946971571425205438e-03,4.963667053357653964618e-03,6.379218023041868879472e-11,7.901847136527883747698e-14,7.901847141485725762159e-14,4.963946971571385835771e-03,7.931121766081920936705e-15,0,nan,9.876289730465141553312e-01
17685,4.951380400930124187076e-03,4.951101898108140227095e-03,6.330733013811259228389e-11,7.821973606889854444874e-14,7.821973611847696459336e-14,4.951380400930086163767e-03,7.679335038589056690761e-15,0,nan,9.876600280807737935280e-01
17730,4.938877297781304326341e-03,4.938600199642625802887e-03,6.282738107067335151550e-11,7.743106760778900273131e-14,7.743106765736742287593e-14,4.938877297781267389351e-03,7.478823024006976356488e-15,0,nan,9.876909274584450010174e-01
17745,4.934723617582948557159e-03,4.934446985311038806621e-03,6.266847646147827757308e-11,7.717038886875299860764e-14,7.717038891833141875226e-14,4.934723617582912264761e-03,7.354494392597378670325e-15,0,nan,9.877011928628631225375e-01
17775,4.926437182509379661410e-03,4.926161478453277946243e-03,6.235227125779258759857e-11,7.665231411169871045579e-14,7.665231416127713060041e-14,4.926437182509344653115e-03,7.106209605348490627639e-15,0,nan,9.877216723475294508265e-01
17805,4.918178530929784991743e-03,4.917903750425374129196e-03,6.203818977577232386711e-11,7.613857963913904597092e-14,7.613857968871746611553e-14,4.918178530929749309210e-03,7.255233462572725056002e-15,0,nan,9.877420836847699528623e-01
17821,4.913785228910445661288e-03,4.913510939070613210700e-03,6.187154186512018015567e-11,7.586634755295268151808e-14,7.586634760253110166269e-14,4.913785228910409136804e-03,7.433064837100757311989e-15,0,nan,9.877529419839810528067e-01
17865,4.901744021175951163127e-03,4.901471073907097582290e-03,6.141632695751404030129e-11,7.512395781174486481522e-14,7.512395786132328495984e-14,4.901744021175914948657e-03,7.388078607723018504431e-15,0,nan,9.877827032737932942338e-01
17867,4.901198095625392860131e-03,4.900925209148118515123e-03,6.139574162939392362649e-11,7.509042906979905779017e-14,7.509042911937747793478e-14,4.901198095625356904429e-03,7.336104535356494598311e-15,0,nan,9.877840526203756269896e-01
17912,4.888946840254959277927e-03,4.888675316236440124285e-03,6.093499392732348825912e-11,7.434095345900195447393e-14,7.434095350858037461854e-14,4.888946840254923017717e-03,7.416773204399377322302e-15,0,nan,9.878143342484496499593e-01
17925,4.885418983445653784425e-03,4.885147851126881921036e-03,6.080274774295396457137e-11,7.412618096660338393418e-14,7.412618101618180407879e-14,4.885418983445618057423e-03,7.312986420059590454850e-15,0,nan,9.878230543211352427855e-01
17958,4.876486479558348081931e-03,4.876216337755918776853e-03,6.046876014178533759980e-11,7.358446236927779113479e-14,7.358446241885621127940e-14,4.876486479558312788185e-03,7.237535770408879791269e-15,0,nan,9.878451338949066157452e-01
17985,4.869202327534360302819e-03,4.868932992122576228211e-03,6.019731466163223745018e-11,7.314491461635821982824e-14,7.314491466593663997286e-14,4.869202327534324925217e-03,7.265584630041714868843e-15,0,nan,9.878631394825007776316e-01
18004,4.864089474182833015836e-03,4.863820704068595561498e-03,6.000727066282350900412e-11,7.283756943827662734560e-14,7.283756948785504749022e-14,4.864089474182799745229e-03,6.840048340350760563370e-15,0,nan,9.878757781099534228484e-01
18045,4.853092977666073788712e-03,4.852825421356563202757e-03,5.959989297169489481865e-11,7.217983199693335508772e-14,7.217983204651177523233e-14,4.853092977666041693786e-03,6.613292914871753410745e-15,0,nan,9.879029613786752509635e-01
18051,4.851487903518908809120e-03,4.851220524149426824301e-03,5.954058632153378125729e-11,7.208420148522024083877e-14,7.208420153479866098338e-14,4.851487903518876378346e-03,6.684706756555317293449e-15,0,nan,9.879069291885804226573e-01
18097,4.839217518878550193528e-03,4.838951490236960591151e-03,5.908850567833792579256e-11,7.135627095448418949405e-14,7.135627100406260963866e-14,4.839217518878519109537e-03,6.423350771194172696476e-15,0,nan,9.879372627364437069197e-01
18105,4.837089872255432090875e-03,4.836824077477937244840e-03,5.901035059691709083335e-11,7.123061386439808856324e-14,7.123061391397650870786e-14,4.837089872255399544481e-03,6.728507186103566065426e-15,0,nan,9.879425225961078860346e-01
18143,4.827009047953021055044e-03,4.826744359829596674183e-03,5.864099022883690448527e-11,7.063750593265714151830e-14,7.063750598223556166291e-14,4.827009047952986276718e-03,7.204943151300479771739e-15,0,nan,9.879674443652900481857e-01
18165,4.821191963674468193568e-03,4.820927913089339406083e-03,5.842855806538080324848e-11,7.029694829782112343950e-14,7.029694834739954358411e-14,4.821191963674432132834e-03,7.479630335228123604624e-15,0,nan,9.879818256874587946697e-01
18190,4.814598636493492254951e-03,4.814335307591637372338e-03,5.818840152678906601984e-11,6.991243843873007190858e-14,6.991243848830849205319e-14,4.814598636493455810511e-03,7.569569623586849342893e-15,0,nan,9.879981263926103270123e-01
18225,4.805398218023971927682e-03,4.805135894518397163266e-03,5.785438844976027870310e-11,6.937853050792100263261e-14,6.937853055749942277723e-14,4.805398218023937651223e-03,7.132907035987792433230e-15,0,nan,9.880208731721485372829e-01
18236,4.802513916003498320451e-03,4.802251907290585111743e-03,5.774994103154862408135e-11,6.921178425039132794110e-14,6.921178429996974808571e-14,4.802513916003464100743e-03,7.125373950207502852260e-15,0,nan,9.880280043482864961663e-01
18283,4.790228983945036232706e-03,4.789968313892798389142e-03,5.730648683361083813165e-11,6.850494047896571897373e-14,6.850494052854413911834e-14,4.790228983945001071521e-03,7.340188703153854051641e-15,0,nan,9.880583784434566595330e-01
18285,4.789707614909355891386e-03,4.789447001593664932084e-03,5.728771730916798753648e-11,6.847506265132458733790e-14,6.847506270090300748251e-14,4.789707614909320715802e-03,7.343994051762705060912e-15,0,nan,9.880596675369171229893e-01
18330,4.778006743529717402497e-03,4.777747401904778278003e-03,5.686756134087344522110e-11,6.780709730172459055972e-14,6.780709735130301070434e-14,4.778006743529680248243e-03,7.776098945167140391944e-15,0,nan,9.880885986783158083909e-01
18345,4.774119147220850373214e-03,4.773860227424886644443e-03,5.672842263251262785718e-11,6.758625365024739549338e-14,6.758625369982581563800e-14,4.774119147220812008975e-03,8.035878154789792829544e-15,0,nan,9.880982112363325012370e-01
18377,4.765846716081235771856e-03,4.765588692754260495554e-03,5.643310688977025420881e-11,6.711811753665208399501e-14,6.711811758623050413962e-14,4.765846716081197294114e-03,8.073642412504296001274e-15,0,nan,9.881186662195970777582e-01
18405,4.758631820918004726173e-03,4.758374578187572583043e-03,5.617638478332832338079e-11,6.671181901742484543436e-14,6.671181906700326557897e-14,4.758631820917966248854e-03,8.085794427893217597950e-15,0,nan,9.881365066933118185104e-01
18424,4.753748427784210313363e-03,4.753491712728588267090e-03,5.600306669556575825396e-11,6.643786643488672462687e-14,6.643786648446514477148e-14,4.753748427784171515866e-03,8.161453578249270973671e-15,0,nan,9.881485822222633817876e-01
18465,4.743244654818379833772e-03,4.742989072911759501627e-03,5.563148644603097619490e-11,6.585148068612402166113e-14,6.585148073570244180575e-14,4.743244654818341637244e-03,8.052826708223404924718e-15,0,nan,9.881745562996407570796e-01
18471,4.741711409622637041217e-03,4.741455992913180816917e-03,5.557738483676833383422e-11,6.576621163152466385035e-14,6.576621168110308399496e-14,4.741711409622597928200e-03,8.248713072143983770890e-15,0,nan,9.881783478296555054830e-01
18518,4.729735197319271701455e-03,4.729481069130940344702e-03,5.515600623985878788913e-11,6.510302309753905139038e-14,6.510302314711747153500e-14,4.729735197319232138240e-03,8.364784337773900166603e-15,0,nan,9.882079641736361722373e-01
18525,4.727956680390305900519e-03,4.727702743274830865516e-03,5.509361257355936609034e-11,6.500496684507093666091e-14,6.500496689464935680552e-14,4.727956680390266429207e-03,8.348492698608785098897e-15,0,nan,9.882123624164650504660e-01
18566,4.717566454513130551340e-03,4.717313632223217242934e-03,5.473004733857386214469e-11,6.443432978649342674165e-14,6.443432983607184688627e-14,4.717566454513090668794e-03,8.454050770883117887158e-15,0,nan,9.882380577563568341878e-01
18585,4.712766941549641382114e-03,4.712514633398350374915e-03,5.456265033636254490761e-11,6.417201177813737915265e-14,6.417201182771579929727e-14,4.712766941549600696581e-03,8.633045949454066185801e-15,0,nan,9.882499273747772926572e-01
18613,4.705711749124821645374e-03,4.705460195797555970898e-03,5.431720205582128441372e-11,6.378786621183732616254e-14,6.378786626141574630716e-14,4.705711749124780671425e-03,8.707279675944170809959e-15,0,nan,9.882673758075077705587e-01
18645,4.697674494460442849719e-03,4.697423799648787340333e-03,5.403848907269361054943e-11,6.335235570863531752146e-14,6.335235575821373766608e-14,4.697674494460403713832e-03,8.330906456931812577833e-15,0,nan,9.882872534758988342595e-01
18661,4.693666154219964907479e-03,4.693415887018891757831e-03,5.389984744517992587612e-11,6.313599426633559343837e-14,6.313599431591401358299e-14,4.693666154219927387731e-03,7.993697609142916396116e-15,0,nan,9.882971670531486670574e-01
18705,4.682678407339460786851e-03,4.682429310442082735777e-03,5.352102024017358008200e-11,6.254574464807230843025e-14,6.254574469765072857486e-14,4.682678407339419683307e-03,8.777785006656010660849e-15,0,nan,9.883243429919590088031e-01
18709,4.681682071730721567127e-03,4.681433080817323788558e-03,5.348675765156972586388e-11,6.249242828519804112847e-14,6.249242833477646127309e-14,4.681682071730680567344e-03,8.757489754903569578322e-15,0,nan,9.883268072695611825094e-01
18757,4.669759031663871066964e-03,4.669511307299725917652e-03,5.307787833781342109746e-11,6.185704159214411764616e-14,6.185704164172253779078e-14,4.669759031663832403721e-03,8.279494109168300177370e-15,0,nan,9.883562976029082748066e-01
18765,4.667777760264336418816e-03,4.667530246051900671977e-03,5.301013736858657692830e-11,6.175193024922423723325e-14,6.175193029880265737786e-14,4.667777760264296728970e-03,8.502942591620102801563e-15,0,nan,9.883611981663382271422e-01
18805,4.657896568802209237570e-03,4.657650101347722039480e-03,5.267315599538102826144e-11,6.122970975915281953509e-14,6.122970980873123967971e-14,4.657896568802170562892e-03,8.303034807110308739691e-15,0,nan,9.883856391877975905544e-01
18825,4.652971644985495237867e-03,4.652725698421587841036e-03,5.250573601387479064216e-11,6.097066966339302181517e-14,6.097066971297144195978e-14,4.652971644985456259529e-03,8.377084930719924901587e-15,0,nan,9.883978212141414115182e-01
18853,4.646094222644003846057e-03,4.645849002557154647230e-03,5.227253792968287737141e-11,6.061031056097368042938e-14,6.061031061055210057400e-14,4.646094222643964584385e-03,8.450468132949010847269e-15,0,nan,9.884148331474011356206e-01
18885,4.638259164741572425361e-03,4.638014770979654449734e-03,5.200771371329546899280e-11,6.020172540171287421910e-14,6.020172545129129436371e-14,4.638259164741531902034e-03,8.736753447093071548113e-15,0,nan,9.884342143226311089570e-01
18901,4.634351537343411181480e-03,4.634107555178525704453e-03,5.187597224566203765479e-11,5.999872393067282207178e-14,5.999872398025124221640e-14,4.634351537343370042784e-03,8.876904535780966970752e-15,0,nan,9.884438805936093302897e-01
18945,4.623639434078340680612e-03,4.623396578458761896346e-03,5.151596994170915319149e-11,5.944486520038047975657e-14,5.944486524995889990118e-14,4.623639434078299217502e-03,8.967634780394750200331e-15,0,nan,9.884703796516619769418e-01
18950,4.622425282316605307797e-03,4.622182554219621437863e-03,5.147527159476719209855e-11,5.938233182100461865533e-14,5.938233187058303879994e-14,4.622425282316564098374e-03,8.915108609974150281535e-15,0,nan,9.884733832144194316848e-01
18998,4.610801789033778727567e-03,4.610560280059751957216e-03,5.108673989805586982773e-11,5.878617521539450914175e-14,5.878617526497292928637e-14,4.610801789033737344078e-03,8.975334572487854067786e-15,0,nan,9.885021379298554389725e-01
19006,4.608870221202922452808e-03,4.608628914522824686351e-03,5.102236514150589143792e-11,5.868754434971146951613e-14,5.868754439928988966074e-14,4.608870221202881035014e-03,8.986539336218803985439e-15,0,nan,9.885069164291270225626e-01
19047,4.598996282893967960104e-03,4.598756008991726484947e-03,5.069413650070532788377e-11,5.818529523669428677131e-14,5.818529528627270691592e-14,4.598996282893928136426e-03,8.659210636842573025733e-15,0,nan,9.885313439811077498983e-01
19066,4.594434887293792797724e-03,4.594195089748998733770e-03,5.054298496673921288657e-11,5.795436778341315243563e-14,5.795436783299157258025e-14,4.594434887293752738995e-03,8.718967654821485188268e-15,0,nan,9.885426288633508088029e-01
19096,4.587251077641232507864e-03,4.587012029360531054079e-03,5.030554571455961121905e-11,5.759207304907585954151e-14,5.759207309865427968612e-14,4.587251077641192514357e-03,8.718403889530302572541e-15,0,nan,9.885604019168807945388e-01
19126,4.580089698566239438116e-03,4.579851396043336381192e-03,5.006959138274882548987e-11,5.723260496270751355511e-14,5.723260501228593369972e-14,4.580089698566201917097e-03,8.192201667200907695460e-15,0,nan,9.885781198719521384289e-01
19145,4.575565712428899048381e-03,4.575327880415660207480e-03,4.992091640660497029888e-11,5.700639183811803526780e-14,5.700639188769645541242e-14,4.575565712428861973325e-03,8.102835353688688327191e-15,0,nan,9.885893128616214963790e-01
19186,4.565833813226605024382e-03,4.565596991787624139847e-03,4.960209122843412893580e-11,5.652204332830970653085e-14,5.652204337788812667854e-14,4.565833813226570896578e-03,7.474605050004146305863e-15,0,nan,9.886133915089468332895e-01
19194,4.563939731094467447403e-03,4.563703106089563032999e-03,4.954019822374973962491e-11,5.642813686304694544472e-14,5.642813691262536559242e-14,4.563939731094432744040e-03,7.603817186507948371692e-15,0,nan,9.886180779284265739484e-01
19243,4.552372682100236378488e-03,4.552137254938286130279e-03,4.916334157898050675151e-11,5.585719541477253780546e-14,5.585719546435095795315e-14,4.552372682100201658184e-03,7.626858881951083226573e-15,0,nan,9.886466982191767926972e-01
19246,4.551666399930048498290e-03,4.551431045809743031194e-03,4.914039307698019491706e-11,5.582247492491972295110e-14,5.582247497449814309879e-14,4.551666399930013682271e-03,7.649070843153721522541e-15,0,nan,9.886484458030187429827e-01
19292,4.540864118474837937689e-03,4.540629880083023837967e-03,4.879029763779863078618e-11,5.529345677487842012284e-14,5.529345682445684027054e-14,4.540864118474802565170e-03,7.789821159787143016705e-15,0,nan,9.886751748246762899622e-01
19306,4.537586637618907896286e-03,4.537352737222087768754e-03,4.868440719830769825606e-11,5.513369628760584435644e-14,5.513369633718426450414e-14,4.537586637618873787963e-03,7.516842199168392307777e-15,0,nan,9.886832847578962425164e-01
19342,4.529180514942056715033e-03,4.528947480323397556390e-03,4.841352085694864825881e-11,5.472552519459474729518e-14,5.472552524417316744288e-14,4.529180514942021056640e-03,7.873034182645733182530e-15,0,nan,9.887040855923566417510e-01
19366,4.523593715364087643194e-03,4.523361255263000021976e-03,4.823404552244992591385e-11,5.445550833133431855308e-14,5.445550838091273870078e-14,4.523593715364052825904e-03,7.696820600540153979576e-15,0,nan,9.887179103527508577227e-01
19391,4.517788770198873440909e-03,4.517556906297241076098e-03,4.804803413715294233741e-11,5.417600927557828804169e-14,5.417600932515670818939e-14,4.517788770198838657501e-03,7.699210775068384326113e-15,0,nan,9.887322751787275369739e-01
19426,4.509686832209338497313e-03,4.509455799141099535676e-03,4.778922160382954801533e-11,5.378771624354552244235e-14,5.378771629312394259005e-14,4.509686832209305503685e-03,7.316168192833438092976e-15,0,nan,9.887523245425595354221e-01
19441,4.506223462105143386103e-03,4.505992783741870344461e-03,4.767887092023879101847e-11,5.362237014477088234528e-14,5.362237019434930249298e-14,4.506223462105110475061e-03,7.303464181449539915304e-15,0,nan,9.887608952847999886659e-01
19486,4.495865197018430146902e-03,4.495635577882500961977e-03,4.734985058641195243524e-11,5.313012937968652570680e-14,5.313012942926494585449e-14,4.495865197018398213760e-03,7.102780157346529159191e-15,0,nan,9.887865292584853978792e-01
19491,4.494717217519221021116e-03,4.494487715624669900427e-03,4.731347985066113273717e-11,5.307578524950165774567e-14,5.307578529908007789336e-14,4.494717217519188318021e-03,7.275896008112254413121e-15,0,nan,9.887893702560282385748e-01
19541,4.483269585131276560586e-03,4.483041250728089441302e-03,4.695181287100403178389e-11,5.253614700508248327067e-14,5.253614705466090341837e-14,4.483269585131243392893e-03,7.398103549719799710820e-15,0,nan,9.888177011941552435495e-01
19546,4.482128028325102833684e-03,4.481899810180814923422e-03,4.691584916970976004215e-11,5.248256116160746637240e-14,5.248256121118588652009e-14,4.482128028325069982782e-03,7.329309225937760021641e-15,0,nan,9.888205264082313925835e-01
19591,4.471880118217893065879e-03,4.471652942419819705411e-03,4.659382265668915804846e-11,5.200334973622353707592e-14,5.200334978580195722361e-14,4.471880118217860380149e-03,7.309169749869889095650e-15,0,nan,9.888458891897961219875e-01
19606,4.468474554185766778325e-03,4.468247724249888204462e-03,4.648713557561565389255e-11,5.184482897873610332503e-14,5.184482902831452347273e-14,4.468474554185736008582e-03,6.885961189956990033990e-15,0,nan,9.888543178763918388408e-01
19641,4.460548374583953208650e-03,4.460322348594701787061e-03,4.623946260297132787268e-11,5.147728963840237908900e-14,5.147728968798079923669e-14,4.460548374583922487188e-03,6.887373233185824886997e-15,0,nan,9.888739353225798248527e-01
19666,4.454904012034906039819e-03,4.454678557679255315738e-03,4.606362951604183528236e-11,5.121675409194708377361e-14,5.121675414152550392130e-14,4.454904012034875462353e-03,6.863776592447765114338e-15,0,nan,9.888879055248153990905e-01
19691,4.449273916505408141275e-03,4.449049031617505547964e-03,4.588868681219674181307e-11,5.095786474011011648481e-14,5.095786478968853663250e-14,4.449273916505377954715e-03,6.784603677077805329302e-15,0,nan,9.889018406612893098977e-01
19726,4.441415648543074051746e-03,4.441191557292178265781e-03,4.564525216134206411613e-11,5.059816154004197717147e-14,5.059816158962039731917e-14,4.441415648543046681571e-03,6.162489122945893576359e-15,0,nan,9.889212911929301586043e-01
19742,4.437832535495848246265e-03,4.437608805651829975425e-03,4.553454113820776719121e-11,5.043478304687284802613e-14,5.043478309645126817383e-14,4.437832535495822954709e-03,5.699078676307108509461e-15,0,nan,9.889301601579452675344e-01
19786,4.428008719477499049999e-03,4.427785979006289285298e-03,4.523192610949720273353e-11,4.998888004876487085451e-14,4.998888009834329100220e-14,4.428008719477474209487e-03,5.609860617118327568813e-15,0,nan,9.889544766980962616464e-01
19792,4.426672477079486578422e-03,4.426449871014089681998e-03,4.519086838785034404490e-11,4.992845752174714944456e-14,4.992845757132556959226e-14,4.426672477079462501087e-03,5.439149873148590259999e-15,0,nan,9.889577843089678670899e-01
19843,4.415346895705885878203e-03,4.415125427194242432871e-03,4.484387588805072159259e-11,4.941853424051596110622e-14,4.941853429009438125392e-14,4.415346895705861344740e-03,5.556406521112426081005e-15,0,nan,9.889858191627842764516e-01
19846,4.414682489565177961333e-03,4.414461087696732420615e-03,4.482357535604204387514e-11,4.938874194227435239122e-14,4.938874199185277253891e-14,4.414682489565153496056e-03,5.541797442929902550614e-15,0,nan,9.889874638359265838898e-01
19894,4.404079120559682009040e-03,4.403858780904200756479e-03,4.450042676731342999763e-11,4.891510426034890011235e-14,4.891510430992732026005e-14,4.404079120559659791789e-03,5.044698353916801547544e-15,0,nan,9.890137119146736041707e-01
19906,4.401436232358442272872e-03,4.401216157061765832381e-03,4.442012526471386138454e-11,4.879758305700003528566e-14,4.879758310657845543335e-14,4.401436232358420397399e-03,4.970076070843819035628e-15,0,nan,9.890202543806078060423e-01
19945,4.392868710189796153942e-03,4.392649490781328110167e-03,4.416047591101075171109e-11,4.841806861111010432499e-14,4.841806866068852447268e-14,4.392868710189776719195e-03,4.424158503347734206034e-15,0,nan,9.890414636428558837404e-01
19966,4.388269230102952514483e-03,4.388050469490796176575e-03,4.402150253880394916910e-11,4.821524265781283726715e-14,4.821524270739125741485e-14,4.388269230102933814536e-03,4.261348927329728054400e-15,0,nan,9.890528500852295876546e-01
19996,4.381715227628819875338e-03,4.381497119945539434060e-03,4.382397889204783773247e-11,4.792733007811568332800e-14,4.792733012769410347570e-14,4.381715227628802053342e-03,4.067356229434520559422e-15,0,nan,9.890690754146660261525e-01
20026,4.375180773608038087286e-03,4.374963315934759199022e-03,4.362763519319220474722e-11,4.764156335643872953356e-14,4.764156340601714968125e-14,4.375180773608021116557e-03,3.878863409961118784140e-15,0,nan,9.890852526820924863382e-01
20047,4.370618240336235013621e-03,4.370401235942534927392e-03,4.349089195866953353370e-11,4.744279316663870151621e-14,4.744279321621712166391e-14,4.370618240336215971473e-03,4.356854486050715300873e-15,0,nan,9.890965482866914799086e-01
20086,4.362170162119355550090e-03,4.361953995778817053108e-03,4.323845252704707206079e-11,4.707639103205040922885e-14,4.707639108162882937654e-14,4.362170162119337145335e-03,4.219174106099797930020e-15,0,nan,9.891174638830146547070e-01
20099,4.359361389107304501911e-03,4.359145501039197144466e-03,4.315474029611510716792e-11,4.695504353626088990191e-14,4.695504358583931004960e-14,4.359361389107286436816e-03,4.143977424699234521168e-15,0,nan,9.891244179146276361875e-01
20146,4.349236703193808985246e-03,4.349021816717312492739e-03,4.285388509717273824859e-11,4.651957475397212912939e-14,4.651957480355054927708e-14,4.349236703193788772075e-03,4.647521419553871237582e-15,0,nan,9.891494853796299249597e-01
20150,4.348377198994627691742e-03,4.348162397437952374213e-03,4.282840968809214814384e-11,4.648274713451841306383e-14,4.648274718409683321152e-14,4.348377198994607661953e-03,4.606267392891662218571e-15,0,nan,9.891516134420888648393e-01
20202,4.337234479870355832731e-03,4.337020777705801258262e-03,4.249905927246268080974e-11,4.600728812776726282539e-14,4.600728817734568297308e-14,4.337234479870336805830e-03,4.386873982137614245297e-15,0,nan,9.891792024294237022563e-01
20206,4.336379712576697749438e-03,4.336166094630954787048e-03,4.247386469198700782857e-11,4.597096670643590437008e-14,4.597096675601432451777e-14,4.336379712576678136813e-03,4.522810657082857225953e-15,0,nan,9.891813188436884559740e-01
20254,4.326148722599393661725e-03,4.325936111408009397683e-03,4.217307715810893000716e-11,4.553789280582447440612e-14,4.553789285540289455381e-14,4.326148722599372945417e-03,4.788626012613044342958e-15,0,nan,9.892066513424002222824e-01
20266,4.323598514081038700352e-03,4.323386153466179243621e-03,4.209832430611275827866e-11,4.543042211532848133409e-14,4.543042216490690148179e-14,4.323598514081018774749e-03,4.608569224528320888375e-15,0,nan,9.892129659273536932459e-01
20305,4.315331061722145131188e-03,4.315119512428781771429e-03,4.185659423742296569773e-11,4.508332486794094525221e-14,4.508332491751936539991e-14,4.315331061722125143328e-03,4.631825388816581152327e-15,0,nan,9.892334373595039780287e-01
20326,4.310892439468997847096e-03,4.310681325116613553383e-03,4.172719811556610567924e-11,4.489779917686986778598e-14,4.489779922644828793367e-14,4.310892439468979925573e-03,4.157265195003120478476e-15,0,nan,9.892444282634770653332e-01
20358,4.304146355324329868697e-03,4.303935901164319434431e-03,4.153104668834562946193e-11,4.461692460958334693173e-14,4.461692465916176707942e-14,4.304146355324310342893e-03,4.536510120282583714046e-15,0,nan,9.892611331928503507838e-01
20386,4.298260828335433159086e-03,4.298050949306651824511e-03,4.136042145352684228762e-11,4.437295898816887832523e-14,4.437295903774729847293e-14,4.298260828335415384947e-03,4.135193296789207987068e-15,0,nan,9.892757074658920242558e-01
20410,4.293228887197365548078e-03,4.293019499263796452670e-03,4.121491438767523091029e-11,4.416517150934183276198e-14,4.416517155892025290968e-14,4.293228887197346241657e-03,4.496946814165934795586e-15,0,nan,9.892881682273425474408e-01
20446,4.285703027993454858335e-03,4.285494373477051303911e-03,4.099793078667460748092e-11,4.385576547959887162968e-14,4.385576552917729177738e-14,4.285703027993434240706e-03,4.810792729791661863986e-15,0,nan,9.893068051296808325216e-01
20462,4.282366664566407236936e-03,4.282158334776837646518e-03,4.090198247470851314058e-11,4.371912157618293121059e-14,4.371912162576135135829e-14,4.282366664566386169109e-03,4.919669106081980430334e-15,0,nan,9.893150673817775542576e-01
20507,4.273010932352700949610e-03,4.272803511803871349961e-03,4.063372800605500970741e-11,4.333765358758426695211e-14,4.333765363716268709981e-14,4.273010932352682531726e-03,4.310282537694510446665e-15,0,nan,9.893382366106921388870e-01
20514,4.271559269144119611039e-03,4.271351989497592857581e-03,4.059221055253943660514e-11,4.327868862774856834261e-14,4.327868867732698849030e-14,4.271559269144100878058e-03,4.385513458000001816030e-15,0,nan,9.893418316784848858978e-01
20567,4.260600029288577443587e-03,4.260393811830243994410e-03,4.027969200566561762135e-11,4.283547819087266525742e-14,4.283547824045108540512e-14,4.260600029288563364629e-03,3.304454310661557907874e-15,0,nan,9.893689729485259990154e-01
20620,4.249696881535762645055e-03,4.249491718121676912812e-03,3.997037334134714543479e-11,4.239792684575802896716e-14,4.239792689533644911486e-14,4.249696881535751071620e-03,2.723355335081389806872e-15,0,nan,9.893959762363251203544e-01
20627,4.248261013709024071228e-03,4.248055988903915065891e-03,3.992975697746766030571e-11,4.234055550436954178111e-14,4.234055555394796192880e-14,4.248261013709012239024e-03,2.785187445407227253639e-15,0,nan,9.893995324487014392961e-01
20672,4.239053553263312339172e-03,4.238849416171147285737e-03,3.966996131340615488530e-11,4.197404758802337496796e-14,4.197404763760179511565e-14,4.239053553263298516018e-03,3.260905768004569187372e-15,0,nan,9.894223369406366769795e-01
20687,4.235993262815725309001e-03,4.235789420346955380658e-03,3.958386371354347243928e-11,4.185276019236890720913e-14,4.185276024194732735683e-14,4.235993262815709837097e-03,3.652485463176282472385e-15,0,nan,9.894299166336856966452e-01
20725,4.228260267136507537244e-03,4.228057168198569130968e-03,3.936686201169033997244e-11,4.154745373557986301235e-14,4.154745378515828316005e-14,4.228260267136490354334e-03,4.063825139041769337936e-15,0,nan,9.894490699579375440746e-01
20747,4.223796160983938133282e-03,4.223593490653273531399e-03,3.924195402879964814472e-11,4.137196943885920308168e-14,4.137196948843762322937e-14,4.223796160983918424943e-03,4.666025146357547004935e-15,0,nan,9.894601270085048679752e-01
20779,4.217319717217333022163e-03,4.217117667897496251228e-03,3.906121125409018648336e-11,4.111837013590862597540e-14,4.111837018548704612310e-14,4.217319717217313678048e-03,4.586826759647187498242e-15,0,nan,9.894761686537754463776e-01
20807,4.211669099659510161204e-03,4.211467591385669589910e-03,3.890397074041230134082e-11,4.089806288979803125062e-14,4.089806293937645139831e-14,4.211669099659492271445e-03,4.247664984870443185155e-15,0,nan,9.894901650609999282210e-01
20832,4.206636685852000769048e-03,4.206435658820590652029e-03,3.876428980717724032305e-11,4.070260549973406988926e-14,4.070260554931249003696e-14,4.206636685851983976196e-03,3.991990026680666347007e-15,0,nan,9.895026304074794076837e-01
20867,4.199611477257674148345e-03,4.199411121074657360364e-03,3.856985764774305436628e-11,4.043092259687068348822e-14,4.043092264644910363592e-14,4.199611477257657330929e-03,4.004517023141927401159e-15,0,nan,9.895200322620853113651e-01
20885,4.196007642039116178334e-03,4.195807629557007402410e-03,3.847037012516481579307e-11,4.029208258655167806464e-14,4.029208263613009821234e-14,4.196007642039099615028e-03,3.947396473051960732760e-15,0,nan,9.895289593242230409965e-01
20927,4.187622699063540780695e-03,4.187423485118984059494e-03,3.823955951271267834758e-11,3.997043296268857996317e-14,3.997043301226700011086e-14,4.187622699063524829371e-03,3.809159900260395391640e-15,0,nan,9.895497300659698463915e-01
20939,4.185233152872571381342e-03,4.185034166203308730880e-03,3.817395288629883189894e-11,3.987912310466789210111e-14,3.987912315424631224880e-14,4.185233152872556397753e-03,3.580108627919780742368e-15,0,nan,9.895556494258907164179e-01
20987,4.175702177134320985941e-03,4.175504095687882985533e-03,3.791302204062259093692e-11,3.951648068738927006128e-14,3.951648073696769020897e-14,4.175702177134304212994e-03,4.016796627253855658412e-15,0,nan,9.895792599104019148046e-01
20992,4.174711863050656335261e-03,4.174513875542865994073e-03,3.788597865723925143880e-11,3.947894292316598237834e-14,3.947894297274440252603e-14,4.174711863050639081200e-03,4.132994491974788264143e-15,0,nan,9.895817131939435940609e-01
21046,4.164046326215345775190e-03,4.163849349000969465862e-03,3.759554227064483804025e-11,3.907636141550245660252e-14,3.907636146508087675022e-14,4.164046326215329314799e-03,3.952979860085645465189e-15,0,nan,9.896081351855039705614e-01
21047,4.163849330203197966760e-03,4.163652371624971572361e-03,3.759019186141129468114e-11,3.906895471659654618610e-14,3.906895476617496633380e-14,4.163849330203181674505e-03,3.912786926698866232091e-15,0,nan,9.896086232168956470776e-01
21100,4.153435148265123728895e-03,4.153239173630684892558e-03,3.730806698657708802461e-11,3.867889846594020376546e-14,3.867889851551862391316e-14,4.153435148265107780958e-03,3.839697927525226640874e-15,0,nan,9.896344234011361706079e-01
21107,4.152063583584846354069e-03,4.151867738353800033058e-03,3.727101651133571645724e-11,3.862774619070342293078e-14,3.862774624028184307848e-14,4.152063583584831263330e-03,3.634515388430899328589e-15,0,nan,9.896378213909669774263e-01
21154,4.142877914672894387738e-03,4.142682934983240097826e-03,3.702351516414696128790e-11,3.828647617745112125968e-14,3.828647622702954140738e-14,4.142877914672881303196e-03,3.158321756566642776648e-15,0,nan,9.896605788547148675445e-01
21167,4.140344369082540366966e-03,4.140149627784980336520e-03,3.695544441506562690942e-11,3.819274839543976541809e-14,3.819274844501818556579e-14,4.140344369082526315113e-03,3.393885103713973373414e-15,0,nan,9.896668558223551449577e-01
21208,4.132374215115727604519e-03,4.132180222813038039664e-03,3.674184973518821720201e-11,3.789901803257117142242e-14,3.789901808214959157011e-14,4.132374215115717451135e-03,2.457033997936940580963e-15,0,nan,9.896866025498963118198e-01
21227,4.128691124896829295343e-03,4.128497478224892915100e-03,3.664342486818145721664e-11,3.776385671368887500955e-14,3.776385676326729515725e-14,4.128691124896819669237e-03,2.331515155256876405011e-15,0,nan,9.896957278852389583391e-01
21263,4.121730612792984423109e-03,4.121537618472118774671e-03,3.645789759088473464928e-11,3.750940988737275745923e-14,3.750940993695117760693e-14,4.121730612792974364170e-03,2.440465112857603078552e-15,0,nan,9.897129737520021147473e-01
21287,4.117103295535770764169e-03,4.116910734285944215016e-03,3.633490802006542412645e-11,3.734096857851884200572e-14,3.734096862809726215342e-14,4.117103295535761846606e-03,2.165979871907203288542e-15,0,nan,9.897244389384683779668e-01
21317,4.111333739526202429859e-03,4.111141717568322917487e-03,3.618194775906472916588e-11,3.713174433804050166511e-14,3.713174438761892181280e-14,4.111333739526194306813e-03,1.975769051797986819864e-15,0,nan,9.897387345069577466086e-01
21347,4.105580331726633308564e-03,4.105388846798292690199e-03,3.602984485717467180643e-11,3.692398342739262700985e-14,3.692398347697104715755e-14,4.105580331726627063814e-03,1.521039633635925241592e-15,0,nan,9.897529903257555079364e-01
21372,4.100798111810462914795e-03,4.100607072687630257068e-03,3.590374303683492862403e-11,3.675195830477692823780e-14,3.675195835435534838549e-14,4.100798111810458643208e-03,1.041647756494302623929e-15,0,nan,9.897648399299319926315e-01
21407,4.094121690329121168728e-03,4.093931272723097883337e-03,3.572818718668905786012e-11,3.651280265752704177602e-14,3.651280270710546192372e-14,4.094121690329117611189e-03,8.689381136060170668521e-16,0,nan,9.897813833759041305337e-01
21427,4.090316344062365494505e-03,4.090126280247964943304e-03,3.562838319253760878248e-11,3.637701549777177571004e-14,3.637701554735019585773e-14,4.090316344062361797206e-03,9.039151263036517862373e-16,0,nan,9.897908127674708355184e-01
21467,4.082726834250023292827e-03,4.082537475067194582268e-03,3.542988762052237581655e-11,3.610732958236623177967e-14,3.610732963194465192737e-14,4.082726834250017786266e-03,1.348745927331124508231e-15,0,nan,9.898096194030114530022e-01
21481,4.080077155482290766908e-03,4.079888041994985878325e-03,3.536076257476263712816e-11,3.601353027800794346308e-14,3.601353032758636361078e-14,4.080077155482284583144e-03,1.515599778087791876091e-15,0,nan,9.898161853549684606793e-01
21527,4.071395232359277006895e-03,4.071206922799180775996e-03,3.513489955968838300857e-11,3.570746938913948736361e-14,3.570746943871790751130e-14,4.071395232359269237485e-03,1.908291694930314089961e-15,0,nan,9.898376997066598056009e-01
21536,4.069700915205861496693e-03,4.069512762336167238653e-03,3.509093412529009097824e-11,3.564796870014074424367e-14,3.564796874971916439136e-14,4.069700915205853890761e-03,1.868916784880066820136e-15,0,nan,9.898418984006908590565e-01
21587,4.060126359407448953798e-03,4.059939090766919410347e-03,3.484317717901351006199e-11,3.531312909747450289808e-14,3.531312914705292304577e-14,4.060126359407440148467e-03,2.168733242200664765258e-15,0,nan,9.898656255721276601436e-01
21592,4.059190101851848850312e-03,4.059002919564781881878e-03,3.481901297174276052151e-11,3.528051369759758936760e-14,3.528051374717600951530e-14,4.059190101851840271986e-03,2.113309787931443395868e-15,0,nan,9.898679457963623551289e-01
21647,4.048919695944569983881e-03,4.048733459616394962655e-03,3.455467541218680985420e-11,3.492421751903574189325e-14,3.492421756861416204094e-14,4.048919695944561346262e-03,2.133314347596780734674e-15,0,nan,9.898933982705848547493e-01
21702,4.038701131549152223421e-03,4.038515834026955471370e-03,3.429300681186508693784e-11,3.457240779758786571386e-14,3.457240784716628586156e-14,4.038701131549144012707e-03,2.033008535855718874613e-15,0,nan,9.899187230985676529214e-01
21707,4.037774728240310986860e-03,4.037589515711915294505e-03,3.426934993713922459246e-11,3.454064521816023120881e-14,3.454064526773865135651e-14,4.037774728240302995951e-03,1.979037802309386460049e-15,0,nan,9.899210190592849218749e-01
21758,4.028349634314693297754e-03,4.028165285392852797142e-03,3.402928806202292223444e-11,3.421874119980290072714e-14,3.421874124938132087483e-14,4.028349634314684402638e-03,2.208129209992046879252e-15,0,nan,9.899443782198517540892e-01
21767,4.026690948205474511468e-03,4.026506751057623220702e-03,3.398715716174378524682e-11,3.416232447346349263006e-14,3.416232452304191277776e-14,4.026690948205466105089e-03,2.087664187084357159391e-15,0,nan,9.899484891817551928121e-01
21814,4.018051065889049339175e-03,4.017867658301725250491e-03,3.376826644835497274952e-11,3.386958547248494815595e-14,3.386958552206336830365e-14,4.018051065889042623898e-03,1.671277217664294768075e-15,0,nan,9.899699030057121721380e-01
21827,4.015667853314770947837e-03,4.015484663220290906249e-03,3.370805420982879548834e-11,3.378916924038891536142e-14,3.378916928996733550912e-14,4.015667853314763653613e-03,1.816441123052379532841e-15,0,nan,9.899758098679788085607e-01
21870,4.007805021350007400327e-03,4.007622547905376197974e-03,3.350990757823971004408e-11,3.352487175000590931335e-14,3.352487179958432946105e-14,4.007805021350002550640e-03,1.210060647578836465089e-15,0,nan,9.899952984472941857111e-01
21887,4.004704946530871466359e-03,4.004522755253399693420e-03,3.343199890749699679589e-11,3.342109511467544441484e-14,3.342109516425386456254e-14,4.004704946530866692905e-03,1.191961514764447990708e-15,0,nan,9.900029823345852752993e-01
21926,3.997611099895295033724e-03,3.997429553474609285890e-03,3.325417758398664027828e-11,3.318453239019481830518e-14,3.318453243977323845287e-14,3.997611099895290469487e-03,1.141741135449455940204e-15,0,nan,9.900205655257137263617e-01
21947,3.993801736229696079661e-03,3.993620535622442908885e-03,3.315894976974225269313e-11,3.305801929671805064879e-14,3.305801934629647079649e-14,3.993801736229691304089e-03,1.195745826163137531739e-15,0,nan,9.900300077850324388835e-01
21982,3.987468904790313073416e-03,3.987288278346975967104e-03,3.300104311351273070784e-11,3.284850094955977928956e-14,3.284850099913819943726e-14,3.987468904790308487580e-03,1.150061978144990768566e-15,0,nan,9.900457052121832629359e-01
22008,3.982777501687010356102e-03,3.982597300000634624184e-03,3.288438948457448468636e-11,3.269393244704695659795e-14,3.269393249662537674565e-14,3.982777501687005416206e-03,1.240314365111950774459e-15,0,nan,9.900573341747769993363e-01
22038,3.977378043316668991547e-03,3.977198329875321000659e-03,3.275047132120772758016e-11,3.251671215907324965902e-14,3.251671220865166980671e-14,3.977378043316661612196e-03,1.855330561016010664295e-15,0,nan,9.900707184681426339294e-01
22068,3.971993205539825662342e-03,3.971813978361850121235e-03,3.261727932842047580968e-11,3.234069104789397564407e-14,3.234069109747239579176e-14,3.971993205539819398957e-03,1.576887170838120699273e-15,0,nan,9.900840667505523992023e-01
22095,3.967159303125878180851e-03,3.966980511899476959103e-03,3.249802334734930186410e-11,3.218328930513901612184e-14,3.218328935471743626953e-14,3.967159303125871861985e-03,1.592793559244825878457e-15,0,nan,9.900960495353843447371e-01
22128,3.961267154866852935324e-03,3.961088894313425159965e-03,3.235305423283526981003e-11,3.199220755147883827558e-14,3.199220760105725842328e-14,3.961267154866845574184e-03,1.858279065846275944584e-15,0,nan,9.901106558625500306801e-01
22151,3.957170845956008674305e-03,3.956992953869577396564e-03,3.225252468482968851703e-11,3.185986751406802264081e-14,3.185986756364644278851e-14,3.957170845956001276742e-03,1.869406839587254839932e-15,0,nan,9.901208105607745392843e-01
22188,3.950598879058716920987e-03,3.950421577330799453864e-03,3.209167535078796857877e-11,3.164840526169256761304e-14,3.164840531127098776073e-14,3.950598879058704630962e-03,3.110926956754104053037e-15,0,nan,9.901371026630702391349e-01
22208,3.947055545371214863026e-03,3.946878561533175878984e-03,3.200517492475894823236e-11,3.153483171824014661529e-14,3.153483176781856676298e-14,3.947055545371203574618e-03,2.859956734405782084241e-15,0,nan,9.901458868358532922614e-01
22248,3.939987912562375321768e-03,3.939811561944605092234e-03,3.183310446124603086452e-11,3.130920892093779147665e-14,3.130920897051621162434e-14,3.939987912562364007949e-03,2.871536493907101321348e-15,0,nan,9.901634082920882054426e-01
22265,3.936991827353516354426e-03,3.936815744825710415566e-03,3.176034799899809946121e-11,3.121393042485633859992e-14,3.121393047443475874762e-14,3.936991827353504388392e-03,3.039385137333449919209e-15,0,nan,9.901708360442440950522e-01
22308,3.929433794813422947678e-03,3.929258387672995844753e-03,3.157730395743885065878e-11,3.097454467937698604911e-14,3.097454472895540619681e-14,3.929433794813410432343e-03,3.185022567036329630762e-15,0,nan,9.901895738774496943556e-01
22322,3.926979298334404636095e-03,3.926804110249162982349e-03,3.151801182494949646916e-11,3.089710068415512004468e-14,3.089710073373354019238e-14,3.926979298334393225714e-03,2.905638142096224047037e-15,0,nan,9.901956591497438391275e-01
22368,3.918936070169421088949e-03,3.918761598954987809829e-03,3.132423683537036557134e-11,3.064434006491642403763e-14,3.064434011449484418533e-14,3.918936070169408175085e-03,3.295247506622587263213e-15,0,nan,9.902156005350034680048e-01
22379,3.917017568739119236232e-03,3.916843268298369346025e-03,3.127813480836182851706e-11,3.058428066172706534249e-14,3.058428071130548549019e-14,3.917017568739106158890e-03,3.338596634599409996850e-15,0,nan,9.902203571064252518846e-01
22428,3.908494287844335376980e-03,3.908320745084919826950e-03,3.107386668257782509853e-11,3.031852395390954454962e-14,3.031852400348796469731e-14,3.908494287844322779059e-03,3.223215923250439771471e-15,0,nan,9.902414893687743175201e-01
22437,3.906932817890150684559e-03,3.906759413759531944510e-03,3.103654155086201685963e-11,3.027002571383045620076e-14,3.027002576340887634846e-14,3.906932817890138426298e-03,3.137566317120360701314e-15,0,nan,9.902453608742115811407e-01
22488,3.898108001844003203673e-03,3.897935380147934773809e-03,3.082615766712893315965e-11,2.999702654255881116712e-14,2.999702659213723131482e-14,3.898108001843990438040e-03,3.274828081220635431834e-15,0,nan,9.902672414711174390532e-01
22494,3.897072408512476139608e-03,3.896899878519222322482e-03,3.080153176566579204391e-11,2.996511168115411356492e-14,2.996511173073253371262e-14,3.897072408512463295412e-03,3.295857635560357979786e-15,0,nan,9.902698092028344386303e-01
22548,3.887776770902625061294e-03,3.887605062956488687076e-03,3.058107452685231074210e-11,2.967977931899802516790e-14,2.967977936857644531560e-14,3.887776770902613614702e-03,2.944251217463877169283e-15,0,nan,9.902928579228679206465e-01
22552,3.887089968965954604047e-03,3.886918321678345042414e-03,3.056482816211669341198e-11,2.965877896760711480793e-14,2.965877901718553495562e-14,3.887089968965942830924e-03,3.028775455705817110597e-15,0,nan,9.902945608894461313647e-01
22608,3.877500158420276333421e-03,3.877329356987880767949e-03,3.033858255879601092947e-11,2.936671503603762353596e-14,2.936671508561604368365e-14,3.877500158420263922906e-03,3.200648479145227131414e-15,0,nan,9.903183397935012408542e-01
22610,3.877158540266603930363e-03,3.876987768927602287516e-03,3.033054371873215430814e-11,2.935635082550990372702e-14,2.935635087508832387471e-14,3.877158540266591671255e-03,3.161879432654966460381e-15,0,nan,9.903191868837871147924e-01
22667,3.867447664462305041699e-03,3.867277747452700122077e-03,3.010262575423821626293e-11,2.906288342379484786927e-14,2.906288347337326801696e-14,3.867447664462291479643e-03,3.506720052438255697751e-15,0,nan,9.903432667572651800988e-01
22668,3.867277732401387061595e-03,3.867107830322747893947e-03,3.009864760890778658596e-11,2.905776768455449238316e-14,2.905776773413291253086e-14,3.867277732401373669792e-03,3.462849989315793243742e-15,0,nan,9.903436881412702978570e-01
22726,3.857447159323114556362e-03,3.857278119884511181220e-03,2.986910947621703494402e-11,2.876297103205631051179e-14,2.876297108163473065948e-14,3.857447159323100255693e-03,3.707288373910124734379e-15,0,nan,9.903680656076469367849e-01
22728,3.857109065394212239070e-03,3.856940055584551392542e-03,2.986123606193294070593e-11,2.875287246751062423726e-14,2.875287251708904438496e-14,3.857109065394197868309e-03,3.725785488424544421303e-15,0,nan,9.903689040133605449691e-01
22784,3.847666438900163628917e-03,3.847498255548327701636e-03,2.964189942606584208832e-11,2.847190339154874034464e-14,2.847190344112716049234e-14,3.847666438900149114160e-03,3.772353143038749626231e-15,0,nan,9.903923202191288646234e-01
22788,3.846993734431243192051e-03,3.846825609880003167540e-03,2.962631483152380421975e-11,2.845196577458321174782e-14,2.845196582416163189551e-14,3.846993734431228904511e-03,3.713949380310366323521e-15,0,nan,9.903939884460310339028e-01
22842,3.837935192866960467523e-03,3.837767859114835002771e-03,2.941698801751622041194e-11,2.818450830186381198770e-14,2.818450835144223213385e-14,3.837935192866945920579e-03,3.790304709465079684939e-15,0,nan,9.904164529025091062383e-01
22848,3.836931320970561349465e-03,3.836764074740436816086e-03,2.939385135055639602157e-11,2.815498515739078362244e-14,2.815498520696920376860e-14,3.836931320970546395945e-03,3.897260180055802084137e-15,0,nan,9.904189424647605838694e-01
22901,3.828086541603942325601e-03,3.827920065511468059039e-03,2.919052733844149610955e-11,2.789586896912906672823e-14,2.789586901870748687438e-14,3.828086541603927936417e-03,3.758844998235155907486e-15,0,nan,9.904408775138247400895e-01
22908,3.826921410838099273100e-03,3.826755036064082102915e-03,2.916381356164883394956e-11,2.786186930529933665534e-14,2.786186935487775680150e-14,3.826921410838085193718e-03,3.679036002512953260635e-15,0,nan,9.904437670843805310763e-01
22959,3.818453961705704086116e-03,3.818288322325092375153e-03,2.897016505658881773248e-11,2.761571450884138859902e-14,2.761571455841980874518e-14,3.818453961705690103931e-03,3.661739740425665897921e-15,0,nan,9.904647670214712057261e-01
22968,3.816963594170818922791e-03,3.816798084059260139089e-03,2.893616990787755448096e-11,2.757255802179418920672e-14,2.757255807137260935287e-14,3.816963594170804771199e-03,3.707552052533708750843e-15,0,nan,9.904684633092216518367e-01
23018,3.808704914481235524054e-03,3.808540119782973919910e-03,2.874827328946742371366e-11,2.733432887925436207254e-14,2.733432892883278221869e-14,3.808704914481222483982e-03,3.423754928716004452457e-15,0,nan,9.904889461346428351698e-01
23028,3.807057465360756415979e-03,3.806892813188439850941e-03,2.871088932368573831087e-11,2.728699220140190831423e-14,2.728699225098032846039e-14,3.807057465360743644839e-03,3.354595873171713266952e-15,0,nan,9.904930321332397838712e-01
23077,3.799005522802964811974e-03,3.798841566342160084441e-03,2.852864180258536972402e-11,2.705651806533963117846e-14,2.705651811491805132462e-14,3.799005522802951622188e-03,3.471904743817158304969e-15,0,nan,9.905130028516783899633e-01
23088,3.797202622999955833050e-03,3.797038822113188698965e-03,2.848794122598057693825e-11,2.700511380714921917285e-14,2.700511385672763931900e-14,3.797202622999942774131e-03,3.439089246109097799238e-15,0,nan,9.905174745401601576859e-01
23136,3.789355408256667081396e-03,3.789192283653826810036e-03,2.831124188890596629865e-11,2.678222770634685094368e-14,2.678222775592527108983e-14,3.789355408256653857306e-03,3.489799373781853506819e-15,0,nan,9.905369380999916543301e-01
23148,3.787398669826235256264e-03,3.787235713639950859810e-03,2.826729550541383809140e-11,2.672686584854388632341e-14,2.672686589812230646957e-14,3.787398669826222245202e-03,3.435355630288976766569e-15,0,nan,9.905417915035977888759e-01
23196,3.779591883155702762564e-03,3.779429598034110028559e-03,2.809241670421961487101e-11,2.650684375259590925646e-14,2.650684380217432940261e-14,3.779591883155689293894e-03,3.563525192843109661798e-15,0,nan,9.905611554029402019144e-01
23208,3.777645212669809762079e-03,3.777483094666685831120e-03,2.804892251784256884123e-11,2.645219236006529758754e-14,2.645219240964371773370e-14,3.777645212669795846810e-03,3.683582822722530214475e-15,0,nan,9.905659839871956959039e-01
23255,3.770040022322209728733e-03,3.769878556387093460067e-03,2.787943218846709985351e-11,2.623949247758024252480e-14,2.623949252715866267095e-14,3.770040022322196411681e-03,3.532337035650175814746e-15,0,nan,9.905848484387281215578e-01
23268,3.767941862400721059895e-03,3.767780576130310647015e-03,2.783279307596483816463e-11,2.618103838015069230903e-14,2.618103842972911245518e-14,3.767941862400708478279e-03,3.339121488531223354394e-15,0,nan,9.905900529447442252233e-01
23315,3.760375653237917580041e-03,3.760215014028820117858e-03,2.766504009521590148633e-11,2.597105769491191067539e-14,2.597105774449033082154e-14,3.760375653237903643596e-03,3.706131015770119119374e-15,0,nan,9.906088212941021710150e-01
23328,3.758288233877095461249e-03,3.758127772954971291403e-03,2.761887844112738024924e-11,2.591334993066538402556e-14,2.591334998024380417172e-14,3.758288233877081622637e-03,3.682158385102868163672e-15,0,nan,9.906139993203196971003e-01
23374,3.750920553123346639496e-03,3.750760720685302352512e-03,2.745635944827753209902e-11,2.571043590871533614738e-14,2.571043595829375629354e-14,3.750920553123332992313e-03,3.638355676864623849208e-15,0,nan,9.906322757769921292419e-01
23388,3.748683945894165127355e-03,3.748524304001076955933e-03,2.740715031530003763404e-11,2.564907399684323458462e-14,2.564907404642165473077e-14,3.748683945894152433931e-03,3.386101408527370661116e-15,0,nan,9.906378240483892225936e-01
23434,3.741353837157337589026e-03,3.741194818947191514519e-03,2.724628875253298712201e-11,2.544874092425603470964e-14,2.544874097383445485579e-14,3.741353837157324888614e-03,3.394603281036025596478e-15,0,nan,9.906560078688980450581e-01
23448,3.739128621134104636659e-03,3.738969792015149617992e-03,2.719758083321464426892e-11,2.538815850768724486372e-14,2.538815855726566500988e-14,3.739128621134092282259e-03,3.304085070074551278191e-15,0,nan,9.906615280539514183599e-01
23494,3.731835797738625344622e-03,3.731677587550254193705e-03,2.703835562541824972130e-11,2.519036709052879510749e-14,2.519036714010721525365e-14,3.731835797738611922326e-03,3.596700543084449877193e-15,0,nan,9.906796199411173570811e-01
23509,3.729463850085339062662e-03,3.729305840940094936287e-03,2.698670315157223972075e-11,2.512628663002962816882e-14,2.512628667960804831498e-14,3.729463850085325822055e-03,3.550270978746577617346e-15,0,nan,9.906855043127674393722e-01
23554,3.722366064295999036476e-03,3.722208655986191869203e-03,2.683253294748668171715e-11,2.493526395732790655763e-14,2.493526400690632670379e-14,3.722366064295985790363e-03,3.558519704564524261900e-15,0,nan,9.907031129021914207409e-01
23569,3.720006135675723354245e-03,3.719848926882977045716e-03,2.678140389694576523638e-11,2.487199339402623447849e-14,2.487199344360465462465e-14,3.720006135675709383495e-03,3.755571674947772954801e-15,0,nan,9.907089676369416133021e-01
23615,3.712787644183564508826e-03,3.712631044883348864494e-03,2.662541586574567555315e-11,2.467921094485819376092e-14,2.467921099443661390707e-14,3.712787644183550858043e-03,3.676693710004019820287e-15,0,nan,9.907268762342384932460e-01
23629,3.710596269298931278169e-03,3.710439854792995772320e-03,2.657818177047908936552e-11,2.462090904782628781694e-14,2.462090909740470796309e-14,3.710596269298917903942e-03,3.604333576069354735472e-15,0,nan,9.907323129727966028201e-01
23675,3.703414215818855766832e-03,3.703258406196537413924e-03,2.642376843796695136350e-11,2.443055387820822557400e-14,2.443055392778664572015e-14,3.703414215818843358858e-03,3.350414823459861662897e-15,0,nan,9.907501317143061246389e-01
23689,3.701233888759333009316e-03,3.701078262535662053573e-03,2.637701056913384387980e-11,2.437298512263714705016e-14,2.437298517221556719632e-14,3.701233888759320700869e-03,3.325498437742589910459e-15,0,nan,9.907555412084514691296e-01
23736,3.693932959065230042101e-03,3.693777946174473057056e-03,2.622084223806199977917e-11,2.418095462775644469842e-14,2.418095467733486484457e-14,3.693932959065218447490e-03,3.138825373112512103276e-15,0,nan,9.907736554385482907813e-01
23749,3.691918635507772470522e-03,3.691763791622191225039e-03,2.617786448553555717956e-11,2.412817400163796756282e-14,2.412817405121638770897e-14,3.691918635507761121975e-03,3.073888822512556457089e-15,0,nan,9.907786532231312047383e-01
23797,3.684500125908719923157e-03,3.684345903653891193125e-03,2.601998860920702180614e-11,2.393453485877973384732e-14,2.393453490835815399347e-14,3.684500125908708423414e-03,3.121113425274161578068e-15,0,nan,9.907970597410029166144e-01
23809,3.682650154595793184215e-03,3.682496087163741882442e-03,2.598071810102096137323e-11,2.388642890290743426900e-14,2.388642895248585441516e-14,3.682650154595781655884e-03,3.130444024388524651876e-15,0,nan,9.908016498872786102748e-01
23858,3.675115346317648235691e-03,3.674961908665138818342e-03,2.582118115876522952634e-11,2.369124609309426478156e-14,2.369124614267268492771e-14,3.675115346317635809294e-03,3.381226351206941017712e-15,0,nan,9.908203455291391624471e-01
23869,3.673428094630549339827e-03,3.673274797826338224777e-03,2.578554637882449057548e-11,2.364770386273533231926e-14,2.364770391231375246542e-14,3.673428094630536861338e-03,3.396960293626056183197e-15,0,nan,9.908245320626616996760e-01
23919,3.665778254020970235855e-03,3.665625594998409529646e-03,2.562439389638333256760e-11,2.345104071268097775412e-14,2.345104076225939790027e-14,3.665778254020957491397e-03,3.476603558987488612156e-15,0,nan,9.908435137012502375194e-01
23929,3.664252107730394704410e-03,3.664099575786468939581e-03,2.559232465740094876974e-11,2.341195371930851011467e-14,2.341195376888693026082e-14,3.664252107730382102889e-03,3.439043096394465467086e-15,0,nan,9.908473006024816605395e-01
23980,3.656488486460623358459e-03,3.656336600156103247561e-03,2.542960122685604227986e-11,2.321387194228723778722e-14,2.321387199186565793338e-14,3.656488486460610951121e-03,3.393238802015477867055e-15,0,nan,9.908665651465728471518e-01
23989,3.655121849481138534416e-03,3.654970076687355257788e-03,2.540102864388138611949e-11,2.317913409676194908801e-14,2.317913414634036923417e-14,3.655121849481126290766e-03,3.349724030694676173007e-15,0,nan,9.908699563514824577479e-01
24042,3.647094552687518611428e-03,3.646943445771977203307e-03,2.523363317330129966670e-11,2.297587950862118233399e-14,2.297587955819960248014e-14,3.647094552687506300228e-03,3.375618644928092665558e-15,0,nan,9.908898757785877130146e-01
24049,3.646036978892948539344e-03,3.645885959595863892030e-03,2.521163440765893745357e-11,2.294920138958567207641e-14,2.294920143916409222256e-14,3.646036978892937087670e-03,3.140855058502026262325e-15,0,nan,9.908925001460530308534e-01
24103,3.637899122711635985228e-03,3.637748776774181545118e-03,2.504278612295908345986e-11,2.274469483455119466129e-14,2.274469488412961480745e-14,3.637899122711624167001e-03,3.248640712103235236478e-15,0,nan,9.909126945247545765246e-01
24109,3.636997158357899162517e-03,3.636846886960066593114e-03,2.502411837410199550609e-11,2.272211274737893107192e-14,2.272211279695735121807e-14,3.636997158357887240105e-03,3.278092264020602522979e-15,0,nan,9.909149328143324729642e-01
24165,3.628600342753595092010e-03,3.628450764393722875745e-03,2.485077747225387960119e-11,2.251269216741536432474e-14,2.251269221699378447089e-14,3.628600342753582997227e-03,3.333181478086385974624e-15,0,nan,9.909357704342714672592e-01
24169,3.628002053608142627589e-03,3.627852524567421171192e-03,2.483845731839159367425e-11,2.249782605994281702629e-14,2.249782610952123717244e-14,3.628002053608130941075e-03,3.221198169291298221857e-15,0,nan,9.909372551763057666093e-01
24227,3.619348979387133555252e-03,3.619200162741525051563e-03,2.466072671333672176997e-11,2.228364010225576079207e-14,2.228364015183418093823e-14,3.619348979387122524342e-03,3.047760836248693897313e-15,0,nan,9.909587293705530176564e-01
24229,3.619051333674710123345e-03,3.618902541503583088905e-03,2.465462835948065212874e-11,2.227629994270341610141e-14,2.227629999228183624756e-14,3.619051333674699345274e-03,2.978148067989283232616e-15,0,nan,9.909594680439099945689e-01
24289,3.610144670846914070200e-03,3.609996610111818136218e-03,2.447260895417200133327e-11,2.205749372245693771716e-14,2.205749377203535786331e-14,3.610144670846904570938e-03,2.631269273480868774210e-15,0,nan,9.909815722211310310297e-01
24349,3.601281740632350601011e-03,3.601134405953013151169e-03,2.429237689131271140105e-11,2.184136742342916542101e-14,2.184136747300758556716e-14,3.601281740632341717541e-03,2.466752237775891989552e-15,0,nan,9.910035685041011736113e-01
24351,3.600987059038439873360e-03,3.600839748468916828861e-03,2.428639968152413871944e-11,2.183420890710541774601e-14,2.183420895668383789216e-14,3.600987059038431149556e-03,2.422614671750129413780e-15,0,nan,9.910042998645788504168e-01
24409,3.592462221717486643702e-03,3.592315607766274811880e-03,2.411391028610216895386e-11,2.162788175364141902142e-14,2.162788180321983916757e-14,3.592462221717478665498e-03,2.220817600240218544428e-15,0,nan,9.910254576811918596191e-01
24414,3.591729211349752037830e-03,3.591582657220368252765e-03,2.409911708156226759793e-11,2.161020926082334850451e-14,2.161020931040176865066e-14,3.591729211349744396745e-03,2.127410995527021450466e-15,0,nan,9.910272769691691554551e-01
24469,3.583685795928831605700e-03,3.583539897430110428289e-03,2.393718757451148085628e-11,2.141699809157579893758e-14,2.141699814115421908374e-14,3.583685795928823591921e-03,2.236183407339123491289e-15,0,nan,9.910472405331125636064e-01
24476,3.582664672113526453667e-03,3.582518856742980626479e-03,2.391668254038014507154e-11,2.139256273817291437356e-14,2.139256278775133451972e-14,3.582664672113518488381e-03,2.223285405341514142895e-15,0,nan,9.910497749755420188200e-01
24529,3.574952148194667639336e-03,3.574806959924166447490e-03,2.376218750781147336722e-11,2.120867847313204647051e-14,2.120867852271046661667e-14,3.574952148194660345324e-03,2.040310517366518396497e-15,0,nan,9.910689178329980822619e-01
24539,3.573500677264072802192e-03,3.573355606860598512875e-03,2.373318683466827526379e-11,2.117420518900595287742e-14,2.117420523858437302358e-14,3.573500677264065698762e-03,1.987807110015685200519e-15,0,nan,9.910725205081788923510e-01
24589,3.566260966507349763899e-03,3.566116483291539417805e-03,2.358888914720739871851e-11,2.100288557886944587203e-14,2.100288562844786601819e-14,3.566260966507342027735e-03,2.169264599019750892650e-15,0,nan,9.910904903465073668110e-01
24602,3.564383444253852416261e-03,3.564239113122885053292e-03,2.355156344809664070362e-11,2.095862656986409445667e-14,2.095862661944251460283e-14,3.564383444253845679385e-03,1.890053820345176014293e-15,0,nan,9.910951506536603491395e-01
24649,3.557611941886139848845e-03,3.557468158601616910891e-03,2.341727185857736277570e-11,2.079958272152624177148e-14,2.079958277110466191764e-14,3.557611941886133294716e-03,1.842283333505500466449e-15,0,nan,9.911119588319045495641e-01
24665,3.555312616065245834990e-03,3.555169018570113713407e-03,2.337178856092832493183e-11,2.074578454911880599713e-14,2.074578459869722614328e-14,3.555312616065238482956e-03,2.067900918391590082653e-15,0,nan,9.911176662881495720439e-01
24709,3.549004768340598310605e-03,3.548861679913480927928e-03,2.324731530731304400835e-11,2.059873383381065242340e-14,2.059873388338907256955e-14,3.549004768340592079619e-03,1.755699562261469890558e-15,0,nan,9.911333240401589861237e-01
24728,3.546287839305802772755e-03,3.546144969866992478769e-03,2.319383871614607661086e-11,2.053563754555141347489e-14,2.053563759512983362105e-14,3.546287839305796866606e-03,1.665445460322132268388e-15,0,nan,9.911400682789550214665e-01
24769,3.540439142834488420175e-03,3.540296744239818278743e-03,2.307899945325956632501e-11,2.040030345645609587623e-14,2.040030350603451602238e-14,3.540439142834481639253e-03,1.915277169208869212272e-15,0,nan,9.911545867150243276046e-01
24791,3.537308764162356081173e-03,3.537166617256790827201e-03,2.301769081302492760379e-11,2.032814471318891536202e-14,2.032814476276733550817e-14,3.537308764162349500786e-03,1.860280695779213611379e-15,0,nan,9.911623574846539600782e-01
24829,3.531914765250210568731e-03,3.531773051511364822086e-03,2.291230454575308209266e-11,2.020425672653489454257e-14,2.020425677611331468872e-14,3.531914765250203967592e-03,1.868997400825426078015e-15,0,nan,9.911757475931258531184e-01
24855,3.528233603094472342621e-03,3.528092184593016253369e-03,2.284056856635045152367e-11,2.012003474346055756510e-14,2.012003479303897771126e-14,3.528233603094465840160e-03,1.842978926375910823043e-15,0,nan,9.911848858774477798042e-01
24889,3.523431338353751312437e-03,3.523290304541864051413e-03,2.274721111875374113864e-11,2.001055936602411188808e-14,2.001055941560253203423e-14,3.523431338353745826628e-03,1.556950698365421456177e-15,0,nan,9.911968074040490222576e-01
24919,3.519204889307792939734e-03,3.519064193625826876544e-03,2.266525895395697129175e-11,1.991458114459207235436e-14,1.991458119417049250052e-14,3.519204889307787420679e-03,1.568267577383873770163e-15,0,nan,9.912072996354106202356e-01
24949,3.514988567760135487056e-03,3.514848208993523979993e-03,2.258369998607184479745e-11,1.981917767061742118578e-14,1.981917772019584133194e-14,3.514988567760128774320e-03,1.909746213276567149362e-15,0,nan,9.912177668704257984048e-01
24982,3.510362267929513155340e-03,3.510222278373900661741e-03,2.249443645326755202361e-11,1.971489276017401761322e-14,1.971489280975243775937e-14,3.510362267929506249269e-03,1.967338653418949442793e-15,0,nan,9.912292520646727779520e-01
25010,3.506446462132088975200e-03,3.506306784705162226529e-03,2.241906624632308391483e-11,1.962694599759160696756e-14,1.962694604717002711371e-14,3.506446462132082314345e-03,1.899602749080872852043e-15,0,nan,9.912389735319351966752e-01
25046,3.501424673309324470116e-03,3.501285395659135043361e-03,2.232265564543789169052e-11,1.951459092551025751802e-14,1.951459097508867766417e-14,3.501424673309317935681e-03,1.866221975701501557603e-15,0,nan,9.912514409208475713660e-01
25070,3.498084797716993852440e-03,3.497945785631857880393e-03,2.225868882909362791485e-11,1.944013398572928415298e-14,1.944013403530770429913e-14,3.498084797716988134756e-03,1.634518453050356551083e-15,0,nan,9.912597328069833694120e-01
25111,3.492393892944150798896e-03,3.492255332778773386365e-03,2.214997639752889005190e-11,1.931375632226764374036e-14,1.931375637184606388652e-14,3.492393892944145786790e-03,1.435149029800650782784e-15,0,nan,9.912738617871895363759e-01
25130,3.489762918461658709746e-03,3.489624566975590806706e-03,2.209983747632183900485e-11,1.925553933043556890942e-14,1.925553938001398905558e-14,3.489762918461653359886e-03,1.533015342261837644433e-15,0,nan,9.912803938760928002070e-01
25175,3.483547447519712726011e-03,3.483409588397606490573e-03,2.198168953849290756045e-11,1.911852950559695043606e-14,1.911852955517537058221e-14,3.483547447519707761127e-03,1.425237834456966497447e-15,0,nan,9.912958256489136129718e-01
25190,3.481480541086520979349e-03,3.481342845501768975408e-03,2.194249407960081700341e-11,1.907313052387677744316e-14,1.907313057345519758931e-14,3.481480541086515559821e-03,1.556673515997443187703e-15,0,nan,9.913009574347678754024e-01
25240,3.474608532471478491294e-03,3.474471379914671580191e-03,2.181251360683585435795e-11,1.892277055980447843652e-14,1.892277060938289858268e-14,3.474608532471473322699e-03,1.487533054686118095600e-15,0,nan,9.913180197437647453028e-01
25250,3.473237384995041168029e-03,3.473100340658290870882e-03,2.178664078776393363312e-11,1.889287657932000652628e-14,1.889287662889842667244e-14,3.473237384995035770100e-03,1.554149232049267959794e-15,0,nan,9.913214241719585817936e-01
25304,3.465851848934246512424e-03,3.465715386778420777775e-03,2.164763231473146339613e-11,1.873246523785564298341e-14,1.873246528743406312956e-14,3.465851848934240876902e-03,1.626013517586625196176e-15,0,nan,9.913397620172585610553e-01
25310,3.465033172242014229691e-03,3.464896774543866405510e-03,2.163226000263168344383e-11,1.871474702130680436069e-14,1.871474707088522450685e-14,3.465033172242008509890e-03,1.650720628129094336750e-15,0,nan,9.913417947701390925300e-01
25369,3.457003404532836207674e-03,3.456867638243260945630e-03,2.148187130409280380354e-11,1.854162879295844295726e-14,1.854162884253686310342e-14,3.457003404532830661303e-03,1.604387120749937210536e-15,0,nan,9.913617327650892357819e-01
25370,3.456867627502325460848e-03,3.456731871876777585639e-03,2.147933437483855849954e-11,1.853871187603473007963e-14,1.853871192561315022578e-14,3.456867627502319900712e-03,1.608431858882426818817e-15,0,nan,9.913620699053811755161e-01
25430,3.448740478040151352657e-03,3.448605359964088904606e-03,2.132784679973857807323e-11,1.836474166194209327474e-14,1.836474171152051342089e-14,3.448740478040146517793e-03,1.401921685239449340090e-15,0,nan,9.913822502474313648089e-01
25434,3.448200026609244111392e-03,3.448064950876699678167e-03,2.131779834440338148432e-11,1.835321635443061309906e-14,1.835321640400903324521e-14,3.448200026609238690593e-03,1.572066313543071985530e-15,0,nan,9.913835922494311902868e-01
25490,3.440651453678592822799e-03,3.440516968671286646142e-03,2.117778041338755949252e-11,1.819280738049100240801e-14,1.819280743006942255416e-14,3.440651453678587743354e-03,1.476303221884481969530e-15,0,nan,9.914023364597858245604e-01
25499,3.439441371737326797603e-03,3.439306981306467121684e-03,2.115539200211896673021e-11,1.816719106813820834047e-14,1.816719111771662848662e-14,3.439441371737321728746e-03,1.473744241218503140602e-15,0,nan,9.914053413136634382232e-01
25550,3.432600286769729551473e-03,3.432466430392340592942e-03,2.102911858860052633314e-11,1.802288050714400442608e-14,1.802288055672242457224e-14,3.432600286769724502097e-03,1.471005865810100511829e-15,0,nan,9.914223291997580815669e-01
25565,3.430593379142909786494e-03,3.430459679234294095851e-03,2.099217066887904724387e-11,1.798070914801932411528e-14,1.798070919759774426144e-14,3.430593379142904964759e-03,1.405510510677240553914e-15,0,nan,9.914273128561377642861e-01
25610,3.424586712165102360406e-03,3.424453480020193344574e-03,2.088184493108289898749e-11,1.785493298253009865627e-14,1.785493303210851880243e-14,3.424586712165097427709e-03,1.440377126621758458245e-15,0,nan,9.914422291185556604192e-01
25630,3.421923829003848099156e-03,3.421790803966310700462e-03,2.083305939301293821767e-11,1.779938554574872504088e-14,1.779938559532714518703e-14,3.421923829003843941071e-03,1.215130711802495085221e-15,0,nan,9.914488419095764804695e-01
25670,3.416610467186601517164e-03,3.416477854917655560679e-03,2.073594327563364843178e-11,1.768893720379540212030e-14,1.768893725337382226645e-14,3.416610467186597617001e-03,1.141529958738319097138e-15,0,nan,9.914620368613480513235e-01
25696,3.413165621646651378546e-03,3.413033276647886669203e-03,2.067314128468594382359e-11,1.761760496925710067286e-14,1.761760501883552081902e-14,3.413165621646647635084e-03,1.096771304225308725082e-15,0,nan,9.914705917520116769935e-01
25730,3.408671291597767903647e-03,3.408539294888712767317e-03,2.059139768241913403501e-11,1.752486601613446898884e-14,1.752486606571288913500e-14,3.408671291597763252378e-03,1.364540395278174281510e-15,0,nan,9.914817530673417950052e-01
25762,3.404452132760004030854e-03,3.404320462598585915470e-03,2.051485574210751434834e-11,1.743813908486073936631e-14,1.743813913443915951247e-14,3.404452132759998902704e-03,1.506306748027895711970e-15,0,nan,9.914922311677302552081e-01
25790,3.400768927575480160552e-03,3.400637542150221175052e-03,2.044819243331586073422e-11,1.736269270449766594835e-14,1.736269275407608609450e-14,3.400768927575475516694e-03,1.365531805370989114458e-15,0,nan,9.915013783698391307275e-01
25828,3.395783020719556587197e-03,3.395652020246969771122e-03,2.035818198524272064238e-11,1.726095261356173137039e-14,1.726095266314015151654e-14,3.395783020719552602542e-03,1.173412646746996881520e-15,0,nan,9.915137609958967918077e-01
25850,3.392903119682051660266e-03,3.392772341304008988649e-03,2.030631202832113581705e-11,1.720239098547116259357e-14,1.720239103504958273972e-14,3.392903119682047329599e-03,1.276390025978771735671e-15,0,nan,9.915209133963154598812e-01
25894,3.387157947371935255709e-03,3.387027611491904774410e-03,2.020309955064772065361e-11,1.708601090208918215519e-14,1.708601095166760230135e-14,3.387157947371931179151e-03,1.203533428389751542233e-15,0,nan,9.915351820672015376989e-01
25910,3.385073614837703481067e-03,3.384943439309357187533e-03,2.016574118202986051936e-11,1.704393499932499853834e-14,1.704393504890341868450e-14,3.385073614837698556841e-03,1.454688021341294519027e-15,0,nan,9.915403587684837138742e-01
25960,3.378576577990758441489e-03,3.378446901658589164585e-03,2.004958828585652056431e-11,1.691327991024731638850e-14,1.691327995982573653465e-14,3.378576577990753709116e-03,1.400700255586371165649e-15,0,nan,9.915564952039527666012e-01
25970,3.377280162293416418406e-03,3.377150585455857174921e-03,2.002646482017615172351e-11,1.688729930222555677804e-14,1.688729935180397692419e-14,3.377280162293411468558e-03,1.465631676276457062266e-15,0,nan,9.915597151023563469150e-01
26027,3.369909549506447648398e-03,3.369780537607714593351e-03,1.989533774967682116572e-11,1.674015862542521719530e-14,1.674015867500363734146e-14,3.369909549506442604952e-03,1.496611660371591144462e-15,0,nan,9.915780217038218080617e-01
26030,3.369522513604165502715e-03,3.369393531336651367164e-03,1.988846807623867081692e-11,1.673245885860886566690e-14,1.673245890818728581305e-14,3.369522513604160333697e-03,1.534050756375686872355e-15,0,nan,9.915789830083162312334e-01
26090,3.361800422602514906018e-03,3.361672030822035906611e-03,1.975173628810808210121e-11,1.657938903371072891777e-14,1.657938908328914906392e-14,3.361800422602509136664e-03,1.716149811629673608031e-15,0,nan,9.915981630911775997596e-01
26093,3.361415247056965573125e-03,3.361286884694330168860e-03,1.974493264354935610820e-11,1.657178158472165345260e-14,1.657178163430007359876e-14,3.361415247056959952214e-03,1.672185738700640049269e-15,0,nan,9.915991198007375087803e-01
26150,3.354113645372576706788e-03,3.353985840033421594875e-03,1.961625499481539837943e-11,1.642806558625029251615e-14,1.642806563582871266230e-14,3.354113645372571541793e-03,1.539898673751165479518e-15,0,nan,9.916172559502479824200e-01
26160,3.352835932114771842760e-03,3.352708224125099806257e-03,1.959379535079331392265e-11,1.640301311778184286887e-14,1.640301316736026301502e-14,3.352835932114766205756e-03,1.681264570682970239898e-15,0,nan,9.916204296551144565597e-01
26210,3.346461940224332645699e-03,3.346334717317666056918e-03,1.948200993332029360217e-11,1.627846466126365039298e-14,1.627846471084207053914e-14,3.346461940224327303674e-03,1.596320273625451852811e-15,0,nan,9.916362621793970189314e-01
26227,3.344300300204973430684e-03,3.344173241597071539327e-03,1.944419663490855225993e-11,1.623638763895449052523e-14,1.623638768853291067139e-14,3.344300300204967882195e-03,1.659088246545692851462e-15,0,nan,9.916416316094187611272e-01
26270,3.338845067668294152446e-03,3.338718423221736369966e-03,1.934898703535753966854e-11,1.613056278308370916952e-14,1.613056283266212931567e-14,3.338845067668289449296e-03,1.408615956808677954312e-15,0,nan,9.916551823671096384293e-01
26294,3.335808018540840740040e-03,3.335681604374147145309e-03,1.929611696723558752180e-11,1.607187257743174136970e-14,1.607187262701016151586e-14,3.335808018540836110794e-03,1.387743775796339302906e-15,0,nan,9.916627264813997872880e-01
26330,3.331262790390520592970e-03,3.331136720467734249618e-03,1.921717242434103688125e-11,1.598433684846349396260e-14,1.598433689804191410875e-14,3.331262790390516665702e-03,1.178912774841212222710e-15,0,nan,9.916740170965538146773e-01
26362,3.327232973516623497356e-03,3.327107208409310797059e-03,1.914736061983044005146e-11,1.590702709257480002256e-14,1.590702714215322016871e-14,3.327232973516619945112e-03,1.067627199784956128963e-15,0,nan,9.916840275424067614372e-01
26390,3.323714873227968848862e-03,3.323589373928250833429e-03,1.908655241232378578790e-11,1.583976411983923668012e-14,1.583976416941765682627e-14,3.323714873227965398262e-03,1.038175836522947688588e-15,0,nan,9.916927669456375659361e-01
26429,3.318827042210226088009e-03,3.318701911740456426264e-03,1.900228360475268479802e-11,1.574666776285564925362e-14,1.574666781243406939978e-14,3.318827042210222754299e-03,1.004484379498118807562e-15,0,nan,9.917049091019466918232e-01
26450,3.316201083144180300488e-03,3.316076150602060169242e-03,1.895711349701291292764e-11,1.569682221873031437936e-14,1.569682226830873452551e-14,3.316201083144176299105e-03,1.206616710659625965109e-15,0,nan,9.917114324870687706685e-01
26497,3.310338968003867510248e-03,3.310214476744530263247e-03,1.885653600548240027115e-11,1.558597586501731525801e-14,1.558597591459573540417e-14,3.310338968003863951651e-03,1.074994797828201009630e-15,0,nan,9.917259953092775563439e-01
26511,3.308596810175714730134e-03,3.308472449910416449820e-03,1.882671432511999108069e-11,1.555314707379085854616e-14,1.555314712336927869231e-14,3.308596810175711309180e-03,1.033959261884686142490e-15,0,nan,9.917303232788446388764e-01
26565,3.301894201088214752388e-03,3.301770344153757454075e-03,1.871227511654611899802e-11,1.542732854370485015216e-14,1.542732859328327029831e-14,3.301894201088211588084e-03,9.583297162163424222933e-16,0,nan,9.917469745234513843935e-01
26571,3.301151142721139592623e-03,3.301027341523632072096e-03,1.869961695800289039855e-11,1.541342736670771941636e-14,1.541342741628613956252e-14,3.301151142721136220373e-03,1.021537571429231906932e-15,0,nan,9.917488205210209968057e-01
26631,3.293738911994519881488e-03,3.293615666103233505929e-03,1.857366105102825009724e-11,1.527527308937171903711e-14,1.527527313895013918327e-14,3.293738911994515117139e-03,1.446486408718894729617e-15,0,nan,9.917672351522918510434e-01
26633,3.293492410862758172641e-03,3.293369183417290887994e-03,1.856948202954521068210e-11,1.527069466091153857299e-14,1.527069471048995871915e-14,3.293492410862753587863e-03,1.392071701798668880149e-15,0,nan,9.917678475570525261479e-01
26691,3.286359893262782300161e-03,3.286237198949818003740e-03,1.844883381861136015971e-11,1.513866324177930135736e-14,1.513866329135772150352e-14,3.286359893262776883808e-03,1.648131171610708536838e-15,0,nan,9.917855677250532262911e-01
26701,3.285133270083481597801e-03,3.285010667340145917165e-03,1.842813812392721961815e-11,1.511604363048505746440e-14,1.511604368006347761055e-14,3.285133270083476230577e-03,1.633791943588483795488e-15,0,nan,9.917886152144495478275e-01
26751,3.279013863802329471070e-03,3.278891717373081868270e-03,1.832512264663805732905e-11,1.500357715185809761812e-14,1.500357720143651776427e-14,3.279013863802324464893e-03,1.526732330037969674581e-15,0,nan,9.918038187867879624279e-01
26770,3.276694462896617438680e-03,3.276572489198967524232e-03,1.828617810165334806783e-11,1.496111426636446164010e-14,1.496111431594288178625e-14,3.276694462896612750141e-03,1.430874673967824307687e-15,0,nan,9.918095813843735937738e-01
26811,3.271700602876628175691e-03,3.271579000669415197844e-03,1.820251508978780239391e-11,1.486999446962746005798e-14,1.486999451920588020413e-14,3.271700602876624810430e-03,1.028597145008454373839e-15,0,nan,9.918219888801182415041e-01
26838,3.268420267834141329510e-03,3.268298909340907904691e-03,1.814769846598956223629e-11,1.481036740022963438306e-14,1.481036744980805452922e-14,3.268420267834137258247e-03,1.245636585063668219430e-15,0,nan,9.918301391496460994441e-01
26871,3.264419891714103339614e-03,3.264298830099800641930e-03,1.808099886890449311639e-11,1.473789516147583476731e-14,1.473789521105425491347e-14,3.264419891714098051799e-03,1.619832958650190960270e-15,0,nan,9.918400785428652756729e-01
26907,3.260066998622089800425e-03,3.259946259634961644724e-03,1.800860793083092185825e-11,1.465933937867439857467e-14,1.465933942825281872082e-14,3.260066998622084994995e-03,1.474027886556179532878e-15,0,nan,9.918508939557792457894e-01
26931,3.257171513486305670232e-03,3.257050988867984941955e-03,1.796056186841361700789e-11,1.460725950455188877335e-14,1.460725955413030891951e-14,3.257171513486301272649e-03,1.350123346498440005194e-15,0,nan,9.918580883080828240533e-01
26976,3.251756318952337375394e-03,3.251636194739686205185e-03,1.787093515904708214903e-11,1.451023159075989416183e-14,1.451023164033831430799e-14,3.251756318952331558819e-03,1.788748810879314630366e-15,0,nan,9.918715435172639446112e-01
26991,3.249955253286407157176e-03,3.249835262098980503270e-03,1.784119213378584468095e-11,1.447806808126793408513e-14,1.447806813084635423129e-14,3.249955253286402301983e-03,1.493926062136396337759e-15,0,nan,9.918760187041359989413e-01
27045,3.243487903931582989892e-03,3.243368389809843637533e-03,1.773466213232283415619e-11,1.436301481317472401593e-14,1.436301486275314416208e-14,3.243487903931577150023e-03,1.800490344904942296472e-15,0,nan,9.918920886328894418122e-01
27051,3.242770898107944204519e-03,3.242651436817812430485e-03,1.772287786904481623181e-11,1.435030177391181212420e-14,1.435030182349023227035e-14,3.242770898107939034865e-03,1.594208779394852946914e-15,0,nan,9.918938702547332995386e-01
27111,3.235618236823865206953e-03,3.235499301928570440451e-03,1.760560743431929508674e-11,1.422394175936594540845e-14,1.422394180894436555460e-14,3.235618236823859882292e-03,1.645639403338301997755e-15,0,nan,9.919116434789863368557e-01
27114,3.235261431962772969012e-03,3.235142523295834494912e-03,1.759977110643912109054e-11,1.421766034015698806507e-14,1.421766038973540821123e-14,3.235261431962767746630e-03,1.614206995670230987503e-15,0,nan,9.919125300933815488806e-01
27171,3.228497060165845273377e-03,3.228378648193729657384e-03,1.748936934343829020725e-11,1.409896950393061574668e-14,1.409896955350903589360e-14,3.228497060165841013649e-03,1.319415385040822437809e-15,0,nan,9.919293388914571301881e-01
27184,3.226958268168886659333e-03,3.226839969042182010295e-03,1.746431938564807981558e-11,1.407207331361991337614e-14,1.407207336319833352307e-14,3.226958268168882489813e-03,1.292089744075079587028e-15,0,nan,9.919331626912278762577e-01
27231,3.221407160703879373614e-03,3.221289268213745494301e-03,1.737415226156845244252e-11,1.397536675824945870744e-14,1.397536680782787885437e-14,3.221407160703876133078e-03,1.005938130853997257725e-15,0,nan,9.919469570022119638843e-01
27253,3.218815326878574859665e-03,3.218697624008922623245e-03,1.733215960208675443483e-11,1.393038532918048531613e-14,1.393038537875890546306e-14,3.218815326878571533790e-03,1.033260541423871977213e-15,0,nan,9.919533977078599485625e-01
27291,3.214348332826137862039e-03,3.214230956406917850271e-03,1.725994500289290146048e-11,1.385311555233473153653e-14,1.385311560191315168345e-14,3.214348332826134616421e-03,1.009728305577895226608e-15,0,nan,9.919644983168672520784e-01
27323,3.210596259004802870834e-03,3.210479156438957731856e-03,1.719944355295204495768e-11,1.378846141788217502313e-14,1.378846146746059517005e-14,3.210596259004799034834e-03,1.194793786082268902181e-15,0,nan,9.919738224568489147947e-01
27351,3.207320372719088281271e-03,3.207203508989512480420e-03,1.714673652833053864568e-11,1.373219819069031739309e-14,1.373219824026873754001e-14,3.207320372719083893853e-03,1.367939088922670059536e-15,0,nan,9.919819633366372450497e-01
27393,3.202419058707192504876e-03,3.202302551864308777924e-03,1.706807903289580148948e-11,1.364834033267939508525e-14,1.364834038225781523218e-14,3.202419058707186999373e-03,1.719169883137875092457e-15,0,nan,9.919941437212614373901e-01
27411,3.200323078347877374383e-03,3.200206723956151248084e-03,1.703451594329530427665e-11,1.361259724753030197180e-14,1.361259729710872211872e-14,3.200323078347872049934e-03,1.663722373051540210432e-15,0,nan,9.919993525583810762788e-01
27464,3.194167482763611565222e-03,3.194051575522259024675e-03,1.693620089256404916044e-11,1.350803102654938005780e-14,1.350803107612780020472e-14,3.194167482763606026262e-03,1.734085714109253207563e-15,0,nan,9.920146503822444151023e-01
27471,3.193356249436971570910e-03,3.193240401060453911852e-03,1.692327249549438169239e-11,1.349429556209108406988e-14,1.349429561166950421680e-14,3.193356249436966667648e-03,1.535457240100550852801e-15,0,nan,9.920166664746519574161e-01
27531,3.186419687451050308802e-03,3.186304341795938386422e-03,1.681299557276475961993e-11,1.337727623403496196703e-14,1.337727628361338211395e-14,3.186419687451046029168e-03,1.343085464496930563135e-15,0,nan,9.920339055737463870204e-01
27534,3.186073650320899765254e-03,3.185958329715908674690e-03,1.680750690944870696184e-11,1.337145862987550148794e-14,1.337145867945392163486e-14,3.186073650320895595734e-03,1.308670213081655193839e-15,0,nan,9.920347655734511781102e-01
27591,3.179513195576143518711e-03,3.179398349377159527923e-03,1.670367470094714903476e-11,1.326152261894313572450e-14,1.326152266852155587143e-14,3.179513195576138833349e-03,1.473610096745693273799e-15,0,nan,9.920510703397473458776e-01
27604,3.178020733376869366021e-03,3.177905994965752115022e-03,1.668011351546992527394e-11,1.323660789576300692115e-14,1.323660794534142706808e-14,3.178020733376864465512e-03,1.542000360435857946286e-15,0,nan,9.920547796216837233485e-01
27651,3.172636578701012403242e-03,3.172522228721096418380e-03,1.659529954179674480327e-11,1.314701832389624498769e-14,1.314701837347466513462e-14,3.172636578701008673756e-03,1.175516317184891656532e-15,0,nan,9.920681612525650236467e-01
27675,3.169894253567099532548e-03,3.169780101174696305272e-03,1.655221198745010648412e-11,1.310156279063413274485e-14,1.310156284021255289178e-14,3.169894253567095280866e-03,1.341269310153966532248e-15,0,nan,9.920749770455168126972e-01
27711,3.165789643398782184786e-03,3.165675786428787281956e-03,1.648785989093016045520e-11,1.303374720314076149621e-14,1.303374725271918164313e-14,3.165789643398779585877e-03,8.209354168026238405810e-16,0,nan,9.920851787879905942023e-01
27746,3.161809228595919337573e-03,3.161695657744036276615e-03,1.642561477327286138237e-11,1.296823553548450312783e-14,1.296823558506292327476e-14,3.161809228595916678313e-03,8.410564160083083825898e-16,0,nan,9.920950719853200091311e-01
27771,3.158972197908802102134e-03,3.158858830767194252054e-03,1.638134567580761326086e-11,1.292169335383904115734e-14,1.292169340341746130426e-14,3.158972197908799011099e-03,9.784938863387220992629e-16,0,nan,9.921021234177367244104e-01
27817,3.153765342061895515791e-03,3.153652348317850535181e-03,1.630030528882644702864e-11,1.283659997440368346391e-14,1.283660002398210361084e-14,3.153765342061892601150e-03,9.241779445760830767897e-16,0,nan,9.921150652194255958232e-01
27831,3.152184052118737426357e-03,3.152071171651299723998e-03,1.627574695374976150671e-11,1.281084111190138130747e-14,1.281084116147980145440e-14,3.152184052118734622254e-03,8.895745062857573202148e-16,0,nan,9.921189956094751555022e-01
27888,3.145762280775340775235e-03,3.145649859751388065926e-03,1.617626720239369029758e-11,1.270663041492909262866e-14,1.270663046450751277558e-14,3.145762280775338265477e-03,7.978220853026154007272e-16,0,nan,9.921349575182955142527e-01
27891,3.145425017546903904281e-03,3.145312620626443400607e-03,1.617105390998872058953e-11,1.270117504789855386839e-14,1.270117509747697401531e-14,3.145425017546901499766e-03,7.644482909636841521687e-16,0,nan,9.921357958268889075176e-01
27951,3.138694907324819909772e-03,3.138582990850878780276e-03,1.606725685575232434877e-11,1.259267996305274941553e-14,1.259268001263116956246e-14,3.138694907324816189391e-03,1.185327205232785372610e-15,0,nan,9.921525245297124203725e-01
27960,3.137687874043694306880e-03,3.137576029370954880382e-03,1.605176398388300210404e-11,1.257650576887191360745e-14,1.257650581845033375438e-14,3.137687874043690281568e-03,1.282891251513055662965e-15,0,nan,9.921550276952291023838e-01
28012,3.131882089096373836951e-03,3.131770657925258844606e-03,1.596263850526714396667e-11,1.248356161031655936116e-14,1.248356165989497950809e-14,3.131882089096371676593e-03,6.897952957722656734490e-16,0,nan,9.921694592017185307148e-01
28032,3.129654811844351670197e-03,3.129543539101918309814e-03,1.592853517290181162756e-11,1.244804257862216624284e-14,1.244804262820058638976e-14,3.129654811844350275134e-03,4.457562728158195676795e-16,0,nan,9.921749956453034959111e-01
28072,3.125209747710936455251e-03,3.125098790813917153802e-03,1.586061939542811665613e-11,1.237738268773088079505e-14,1.237738273730930094197e-14,3.125209747710935416153e-03,3.324889373602208914032e-16,0,nan,9.921860450659867424047e-01
28103,3.121773498375883526545e-03,3.121662785335009571153e-03,1.580824999932623263851e-11,1.232296585014968734862e-14,1.232296589972810749554e-14,3.121773498375882828802e-03,2.235086532266784076204e-16,0,nan,9.921945869154125599966e-01
28132,3.118565776555496781713e-03,3.118455290911054805791e-03,1.575946779174548785603e-11,1.227233025259664317260e-14,1.227233030217506331953e-14,3.118565776555497001730e-03,7.055063891976535456310e-17,0,nan,9.922025607790122734794e-01
28175,3.113821614885728828598e-03,3.113711465127924366697e-03,1.568750431571434831889e-11,1.219772763999432520829e-14,1.219772768957274535522e-14,3.113821614885728214922e-03,1.970810939689174853578e-16,0,nan,9.922143541348917749798e-01
28192,3.111949995069961897448e-03,3.111839977682190339081e-03,1.565917449288038383097e-11,1.216838999372332347424e-14,1.216839004330174362117e-14,3.111949995069961076673e-03,2.637493941707648926839e-16,0,nan,9.922190067850819198770e-01
28248,3.105800541071410472704e-03,3.105690958042583559723e-03,1.556633377984635489300e-11,1.207237007429206157042e-14,1.207237012387048171734e-14,3.105800541071410041776e-03,1.387494162026798345805e-16,0,nan,9.922342938882639875350e-01
28252,3.105362224223220252162e-03,3.105252672121553477597e-03,1.555973041436036320109e-11,1.206554781158769718575e-14,1.206554786116611733267e-14,3.105362224223219904878e-03,1.118334942266302512619e-16,0,nan,9.922353835247297567453e-01
28312,3.098802286497003531662e-03,3.098693196735950033949e-03,1.546112658685154246810e-11,1.196378981476370335857e-14,1.196378986434212350549e-14,3.098802286497003004808e-03,1.700187506276013444730e-16,0,nan,9.922516914347921206650e-01
28320,3.097929721605735368939e-03,3.097820693268884401084e-03,1.544804241836100501239e-11,1.195030326034938000747e-14,1.195030330992780015440e-14,3.097929721605735042408e-03,1.054030370312220738730e-16,0,nan,9.922538606456582890489e-01
28372,3.092270005869930671327e-03,3.092161375528808524987e-03,1.536335415445952122955e-11,1.186310231641957058710e-14,1.186310236599799073402e-14,3.092270005869931068374e-03,1.283997494629368086832e-16,0,nan,9.922679309484338422464e-01
28393,3.089990209295049097826e-03,3.089881739065442577130e-03,1.532932859868105265329e-11,1.182811209559141222467e-14,1.182811214516983237159e-14,3.089990209295049354689e-03,8.312736411985825249917e-17,0,nan,9.922735986991548979858e-01
28432,3.085765207801769143686e-03,3.085657033984445362512e-03,1.526640437305915859065e-11,1.176347183088138200464e-14,1.176347188045980215157e-14,3.085765207801771154966e-03,6.517928610285051542488e-16,0,nan,9.922841024951944377498e-01
28465,3.082199220538622396609e-03,3.082091296583722769137e-03,1.521342951562683795908e-11,1.170912079321046307364e-14,1.170912084278888322057e-14,3.082199220538623989878e-03,5.169260193073795478891e-16,0,nan,9.922929680295035770993e-01
28492,3.079287719217888800310e-03,3.079179999052522598291e-03,1.517026860865231131110e-11,1.166488507026135135758e-14,1.166488511983977150450e-14,3.079287719217890199821e-03,4.544915300920240136188e-16,0,nan,9.923002065010264831206e-01
28538,3.074340031986222757099e-03,3.074232657690837648007e-03,1.509711046450768724786e-11,1.159000053635082782212e-14,1.159000058592924796904e-14,3.074340031986224255924e-03,4.875273341830525602173e-16,0,nan,9.923125074292129446500e-01
28552,3.072837368493903063837e-03,3.072730099132690850805e-03,1.507493833575294176332e-11,1.156732894114942456666e-14,1.156732899072784471358e-14,3.072837368493903925482e-03,2.804067258583087620306e-16,0,nan,9.923162433883230956408e-01
28611,3.066520821755902570516e-03,3.066413992931505284184e-03,1.498197420274213463431e-11,1.147239124410486153936e-14,1.147239129368328168628e-14,3.066520821755902665595e-03,3.100564250362804409135e-17,0,nan,9.923319479504824130664e-01
28612,3.066413985440518286812e-03,3.066307164059443434584e-03,1.498040513579950613338e-11,1.147079054136724309560e-14,1.147079059094566324252e-14,3.066413985440518315188e-03,9.253676727195935768794e-18,0,nan,9.923322135759650672337e-01
28672,3.060017401288560919687e-03,3.059911025087145262924e-03,1.488666069559361683508e-11,1.137525715678275509241e-14,1.137525720636117523934e-14,3.060017401288560802373e-03,3.833771113370797340478e-17,0,nan,9.923481174793521739997e-01
28685,3.058634990640264009892e-03,3.058528710527595555202e-03,1.486645256166298368136e-11,1.135468949967128009425e-14,1.135468954924970024117e-14,3.058634990640264419645e-03,1.339657034880433103333e-16,0,nan,9.923515546286380677741e-01
28732,3.053647448674197233121e-03,3.053541514875256907002e-03,1.479369680576482553954e-11,1.128071625818447736824e-14,1.128071630776289751517e-14,3.053647448674198450942e-03,3.988088475778733725162e-16,0,nan,9.923639555104412309536e-01
28758,3.050895364589517513160e-03,3.050789621641661689133e-03,1.475365281202057280675e-11,1.124005364084148957238e-14,1.124005369041990971931e-14,3.050895364589518203915e-03,2.264107043798335571836e-16,0,nan,9.923707983032729378287e-01
28792,3.047303961624339956743e-03,3.047198467473742969358e-03,1.470150535926091997965e-11,1.118715549821412655426e-14,1.118715554779254670118e-14,3.047303961624340375601e-03,1.374519239603465116384e-16,0,nan,9.923797280777872010138e-01
28832,3.043089592010598653377e-03,3.042984389440100273516e-03,1.464046957231188108764e-11,1.112532016328011440143e-14,1.112532021285853454836e-14,3.043089592010598492652e-03,5.281622406500075104462e-17,0,nan,9.923902069541624275427e-01
28852,3.040986775542221017682e-03,3.040881718308649592913e-03,1.461007834986307773166e-11,1.109456270835614566880e-14,1.109456275793456581573e-14,3.040986775542221743801e-03,2.387774257598600222424e-16,0,nan,9.923954355865637008975e-01
28906,3.035323660454354761928e-03,3.035218994129494987644e-03,1.452844109809286988978e-11,1.101204689643639986062e-14,1.101204694601482000754e-14,3.035323660454355592021e-03,2.734773556850139554660e-16,0,nan,9.924095170515763982889e-01
28912,3.034695727193166374380e-03,3.034591104167880595832e-03,1.451940787072587788116e-11,1.100292589598351727989e-14,1.100292594556193742681e-14,3.034695727193166727593e-03,1.163914839435104524096e-16,0,nan,9.924110784386132020664e-01
28972,3.028430654690526108164e-03,3.028326463187131032534e-03,1.442948611294115282834e-11,1.091223324145805714822e-14,1.091223329103647729515e-14,3.028430654690527820229e-03,5.653308726042824770286e-16,0,nan,9.924266570324693016486e-01
28980,3.027597265668022230578e-03,3.027493131499098093229e-03,1.441755269980682411169e-11,1.090021159602316487229e-14,1.090021164560158501922e-14,3.027597265668023985842e-03,5.797547926376640356229e-16,0,nan,9.924287293445285233089e-01
29032,3.022191397481796635432e-03,3.022087634836012441653e-03,1.434030536412576604899e-11,1.082247309528464006701e-14,1.082247314486306021394e-14,3.022191397481798966255e-03,7.712360357286266980084e-16,0,nan,9.924421717634024871549e-01
29054,3.019910106488973237232e-03,3.019806500427762909616e-03,1.430778991156342006839e-11,1.078979241209001861039e-14,1.078979246166843875732e-14,3.019910106488976307303e-03,1.016610034426671559473e-15,0,nan,9.924478445744566001540e-01
29092,3.015977796334897310243e-03,3.015874459904332050703e-03,1.425185800703236986662e-11,1.073363397531774302483e-14,1.073363402489616317175e-14,3.015977796334900008678e-03,8.947132220252419389403e-16,0,nan,9.924576230234433266955e-01
29128,3.012261884805588624259e-03,3.012158802844827967804e-03,1.419913848717571144234e-11,1.068076788105432146909e-14,1.068076793063274161602e-14,3.012261884805591134441e-03,8.333213495977704850424e-16,0,nan,9.924668634753246923411e-01
29152,3.009789693324628305493e-03,3.009686780488554126711e-03,1.416413651818315505214e-11,1.064570456401965546516e-14,1.064570461359807561208e-14,3.009789693324630003371e-03,5.641183324326425931028e-16,0,nan,9.924730112014215260624e-01
29203,3.004549736645785625033e-03,3.004447181820503465222e-03,1.409013841347641824954e-11,1.057167148582705250202e-14,1.057167153540547264894e-14,3.004549736645787712546e-03,6.947838716222004648813e-16,0,nan,9.924860418425786362431e-01
29212,3.003626931819284619218e-03,3.003524439978415717240e-03,1.407713346652580980212e-11,1.055867370576897658680e-14,1.055867375534739673373e-14,3.003626931819286956394e-03,7.781178264691509468780e-16,0,nan,9.924883366829910096322e-01
29272,2.997489356467448757410e-03,2.997387283043722368964e-03,1.399084151211167382105e-11,1.047253040421872619349e-14,1.047253045379714634041e-14,2.997489356467451620381e-03,9.551231117943163431247e-16,0,nan,9.925035998506738997267e-01
29278,2.996876978227558732670e-03,2.996774946504563753857e-03,1.398225114711701804197e-11,1.046396447101157874840e-14,1.046396452058999889533e-14,2.996876978227561818200e-03,1.029581558077659972829e-15,0,nan,9.925051227548123536685e-01
29332,2.991376813184929567280e-03,2.991275155621290430391e-03,1.390525340479524365055e-11,1.038726381970263477112e-14,1.038726386928105491804e-14,2.991376813184933011527e-03,1.151392130403555528159e-15,0,nan,9.925188010838835661002e-01
29353,2.989243308541885118385e-03,2.989141795929026960282e-03,1.387546252312706318985e-11,1.035762565744549846006e-14,1.035762570702391860699e-14,2.989243308541888401272e-03,1.098233769041102892336e-15,0,nan,9.925241069532261981522e-01
29392,2.985289149141871073434e-03,2.985187904902057622752e-03,1.382036198295497467217e-11,1.030286326668900056716e-14,1.030286331626742071408e-14,2.985289149141873328659e-03,7.554461592817041360309e-16,0,nan,9.925339407589612852000e-01
29428,2.981648429638986217555e-03,2.981547432184633757146e-03,1.376975859235419787496e-11,1.025263424166667466807e-14,1.025263429124509481500e-14,2.981648429638988174624e-03,6.563716919730938486332e-16,0,nan,9.925429951715193892378e-01
29452,2.979226212750007030811e-03,2.979125379318340195028e-03,1.373616017223471979742e-11,1.021931821128084353529e-14,1.021931826085926368221e-14,2.979226212750010011943e-03,1.000639845710051150894e-15,0,nan,9.925490192491973353802e-01
29504,2.973991553549522239702e-03,2.973891074132430870774e-03,1.366373768464433460216e-11,1.014759646856120665769e-14,1.014759651813962680462e-14,2.973991553549527012098e-03,1.604710469796586518948e-15,0,nan,9.925620380686128271146e-01
29513,2.973087421704941491624e-03,2.972987003370304755212e-03,1.365125474173755525822e-11,1.013524703785989920035e-14,1.013524708743831934727e-14,2.973087421704947152980e-03,1.904201141170738792805e-15,0,nan,9.925642867063301206880e-01
29573,2.967073896633430022535e-03,2.966973884095416152951e-03,1.356842247705837154087e-11,1.005339579895458512441e-14,1.005339584853300527134e-14,2.967073896633434782648e-03,1.604312386938989490684e-15,0,nan,9.925792429303949164824e-01
29579,2.966473881833114195627e-03,2.966373909739418793241e-03,1.356017614563038121079e-11,1.004525619412138357281e-14,1.004525624369980371974e-14,2.966473881833119310859e-03,1.724347549390114621967e-15,0,nan,9.925807352425878502238e-01
29633,2.961084649317322677747e-03,2.960985040121091958071e-03,1.348625899877957331640e-11,9.972369174437048195368e-15,9.972369224015468342294e-15,2.961084649317328183250e-03,1.859285718219984216966e-15,0,nan,9.925941390775948797750e-01
29655,2.958894645855506769921e-03,2.958795183940101172770e-03,1.345629862420751175966e-11,9.942864052886879721197e-15,9.942864102465299868122e-15,2.958894645855513413413e-03,2.245261139276366534251e-15,0,nan,9.925995860171625239906e-01
29693,2.955119533030192875700e-03,2.955020324740665824126e-03,1.340475757078897005958e-11,9.892157215197394484479e-15,9.892157264775814631404e-15,2.955119533030199572978e-03,2.266330576765368695559e-15,0,nan,9.926089755093071447293e-01
29731,2.951354041025044689511e-03,2.951255085392508886732e-03,1.335347940215539126014e-11,9.841773211411773034030e-15,9.841773260990193180956e-15,2.951354041025052776770e-03,2.740185931518541524906e-15,0,nan,9.926183411927531459137e-01
29753,2.949178402225599831404e-03,2.949079592427259442766e-03,1.332391153822712743088e-11,9.812750111888790135176e-15,9.812750161467210282101e-15,2.949178402225608573631e-03,2.964292374450551813404e-15,0,nan,9.926237525840134244093e-01
29807,2.943851772736431199329e-03,2.943753319530902513163e-03,1.325170503634687185786e-11,9.741963874164301790765e-15,9.741963923742721937690e-15,2.943851772736440654334e-03,3.211780348892118713995e-15,0,nan,9.926370014949883816544e-01
29813,2.943261112525254706573e-03,2.943162698821950862271e-03,1.324371432634627814139e-11,9.734138192688167951166e-15,9.734138242266588098091e-15,2.943261112525263940080e-03,3.137168536874035418474e-15,0,nan,9.926384706573348657116e-01
29873,2.937367520707318165052e-03,2.937269500722072910343e-03,1.316415943938734802551e-11,9.656311921097073591644e-15,9.656311970675493738569e-15,2.937367520707327524766e-03,3.186429345724558690775e-15,0,nan,9.926531300820519687612e-01
29884,2.936289588201584574434e-03,2.936191640141648778045e-03,1.314964354329513040361e-11,9.642128247789348041018e-15,9.642128297367768187944e-15,2.936289588201594941270e-03,3.530590539536944561467e-15,0,nan,9.926558113091775131906e-01
29933,2.931497484694847981829e-03,2.931399856069664706243e-03,1.308524045947510817136e-11,9.579261893782123938468e-15,9.579261943360544085394e-15,2.931497484694858492025e-03,3.585265422413345675945e-15,0,nan,9.926677312081373596325e-01
29960,2.928863615976909102329e-03,2.928766162699471264919e-03,1.304993269090116973351e-11,9.544840155952037893803e-15,9.544840205530458040728e-15,2.928863615976918604556e-03,3.244339309178143260183e-15,0,nan,9.926742827875565614720e-01
29993,2.925650863544387164650e-03,2.925553623940061950814e-03,1.300695104553096106970e-11,9.502978838454187494350e-15,9.502978888032607641275e-15,2.925650863544395819421e-03,2.958237773567575213731e-15,0,nan,9.926822743827913014944e-01
30037,2.921378141804870879478e-03,2.921281186006594639964e-03,1.294993530186864188415e-11,9.447520085050422747115e-15,9.447520134628842894041e-15,2.921378141804879350019e-03,2.899501817161733814567e-15,0,nan,9.926929027457381356420e-01
30053,2.919827517434668302104e-03,2.919730664530602141926e-03,1.292928493220275279808e-11,9.427453611785227757047e-15,9.427453661363647903972e-15,2.919827517434677165034e-03,3.035429041843617883525e-15,0,nan,9.926967599504495522026e-01
30113,2.914027307655484445165e-03,2.913930839149498925461e-03,1.285223592881205375367e-11,9.352677197362739387141e-15,9.352677246941159534066e-15,2.914027307655492196363e-03,2.659960831513415476503e-15,0,nan,9.927111882528344036594e-01
30114,2.913930832723381041116e-03,2.913834370604630012724e-03,1.285095697210796723608e-11,9.351437217080533149639e-15,9.351437266658953296565e-15,2.913930832723388900947e-03,2.697329115551994844699e-15,0,nan,9.927114282413110520347e-01
30173,2.908250096596658434284e-03,2.908154010204814458179e-03,1.277579791831767687205e-11,9.278640703680178073606e-15,9.278640753258598220531e-15,2.908250096596668524775e-03,3.469609355196754601590e-15,0,nan,9.927255596289589988893e-01
30191,2.906521397591281096612e-03,2.906425425391015188864e-03,1.275298475326037544688e-11,9.256572726035318263503e-15,9.256572775613738410428e-15,2.906521397591291038026e-03,3.420382162651757758624e-15,0,nan,9.927298599915311994469e-01
30233,2.902495747737176591541e-03,2.902400041193591798822e-03,1.269996485629598881255e-11,9.205335362163543279140e-15,9.205335411741963426065e-15,2.902495747737188399815e-03,4.068317608610184435121e-15,0,nan,9.927398744151770814694e-01
30268,2.899149548221218158223e-03,2.899054062216505685962e-03,1.265600589389566600883e-11,9.162908119274742655349e-15,9.162908168853162802274e-15,2.899149548221229580885e-03,3.940004687652705260348e-15,0,nan,9.927481987064170256690e-01
30293,2.896764125634423026751e-03,2.896668796691096153112e-03,1.262473076993706490284e-11,9.132752525232609835686e-15,9.132752574811029982612e-15,2.896764125634434355181e-03,3.910718962088337740349e-15,0,nan,9.927541329451938149995e-01
30346,2.891719989567801459701e-03,2.891624992315626127559e-03,1.255876750476229963671e-11,9.069231848362593094624e-15,9.069231897941013241549e-15,2.891719989567813500910e-03,4.164029941823640250941e-15,0,nan,9.927666814505650790174e-01
30353,2.891055095913550119363e-03,2.890960142340183187254e-03,1.255008975705667040430e-11,9.060883664396603184621e-15,9.060883713975023331546e-15,2.891055095913562043046e-03,4.124336065180020027082e-15,0,nan,9.927683355500884813624e-01
30413,2.885368525256986477201e-03,2.885273944840811757157e-03,1.247603598512403623054e-11,8.989720368383677559413e-15,8.989720417962097706338e-15,2.885368525256998480928e-03,4.160205986493579926983e-15,0,nan,9.927824825583534401195e-01
30424,2.884328413029196586798e-03,2.884233900786522999254e-03,1.246252270348452558634e-11,8.976749641549792623451e-15,8.976749691128212770377e-15,2.884328413029208643676e-03,4.180133813816307804298e-15,0,nan,9.927850701716158586356e-01
30473,2.879704281394049845966e-03,2.879610071939657685303e-03,1.240256369030460837153e-11,8.919254341303149409486e-15,8.919254390881569556412e-15,2.879704281394064006874e-03,4.917487070435897297802e-15,0,nan,9.927965742959070602784e-01
30502,2.876974528081053302658e-03,2.876880497142969214663e-03,1.236725883173447022127e-11,8.885443280803724302330e-15,8.885443330382144449255e-15,2.876974528081067097225e-03,4.794817154654356341492e-15,0,nan,9.928033655854342860638e-01
30533,2.874062233090702266070e-03,2.873968392419871085985e-03,1.232966717651807981683e-11,8.849477400840331269051e-15,8.849477450418751415977e-15,2.874062233090716243384e-03,4.863260794490826982365e-15,0,nan,9.928106110861342082502e-01
30580,2.869658047154473659579e-03,2.869564493853706856064e-03,1.227296342421310368733e-11,8.795294871550964802256e-15,8.795294921129384949181e-15,2.869658047154487287704e-03,4.749041391926368851802e-15,0,nan,9.928215684006428688171e-01
30593,2.868442250139400639258e-03,2.868348776090929534016e-03,1.225734081451084226991e-11,8.780381476482770636174e-15,8.780381526061190783099e-15,2.868442250139414384485e-03,4.791878641064188041884e-15,0,nan,9.928245932498920776595e-01
30653,2.862844203349088241517e-03,2.862751093778630444991e-03,1.218557904094318287752e-11,8.711958607777863601871e-15,8.711958657356283748796e-15,2.862844203349102186644e-03,4.871074336077194812893e-15,0,nan,9.928385211055464142191e-01
30658,2.862378685598513782667e-03,2.862285606304955029588e-03,1.217962420522466835671e-11,8.706286836130334627744e-15,8.706286885708754774670e-15,2.862378685598527498248e-03,4.791672418266107419439e-15,0,nan,9.928396793186970676693e-01
30713,2.857267964535294222511e-03,2.857175217315193610501e-03,1.211437635749061571968e-11,8.644200942620847618978e-15,8.644200992199267765903e-15,2.857267964535308024490e-03,4.830480910557467644302e-15,0,nan,9.928523949689949517359e-01
30737,2.855043546719892265384e-03,2.854950943847898905265e-03,1.208605060994755902126e-11,8.617282395027072441760e-15,8.617282444605492588686e-15,2.855043546719906155030e-03,4.864950758818902079567e-15,0,nan,9.928579294668510277265e-01
30773,2.851713406510346729417e-03,2.851621019529475623000e-03,1.204372732995914359422e-11,8.577100735572673324590e-15,8.577100785151093471515e-15,2.851713406510360425939e-03,4.802909971890359484467e-15,0,nan,9.928662151536879715654e-01
30815,2.847838048342495910481e-03,2.847745912281735881921e-03,1.199459955730966717552e-11,8.530517682596401846498e-15,8.530517732174821993424e-15,2.847838048342509838667e-03,4.890792956531544633310e-15,0,nan,9.928758575107655556737e-01
30833,2.846180403073703558264e-03,2.846088374237302261877e-03,1.197362658741430388169e-11,8.510650346207242704243e-15,8.510650395785662851169e-15,2.846180403073717524779e-03,4.907107959128761123557e-15,0,nan,9.928799819706535968321e-01
30893,2.840668829002396429673e-03,2.840577156231915371271e-03,1.190406882132373372247e-11,8.444842237487416930122e-15,8.444842287065837077048e-15,2.840668829002408871951e-03,4.380052540240930798696e-15,0,nan,9.928936957285245976470e-01
30894,2.840577150279880933037e-03,2.840485483426313535055e-03,1.190291409547127377443e-11,8.443750834733273174721e-15,8.443750884311693321646e-15,2.840577150279893198286e-03,4.317872103304970770354e-15,0,nan,9.928939238433750209389e-01
30953,2.835178560041574577499e-03,2.835087241274516882406e-03,1.183504878471282031041e-11,8.379668974169086975318e-15,8.379669023747507122244e-15,2.835178560041588096569e-03,4.768330836437319404263e-15,0,nan,9.929073567335487837280e-01
30974,2.833261976391515928747e-03,2.833170781041338681661e-03,1.181101784889892868688e-11,8.357006953813976698726e-15,8.357007003392396845651e-15,2.833261976391529754231e-03,4.879705314412815134301e-15,0,nan,9.929121256787591314830e-01
31014,2.829618500201669037408e-03,2.829527539240134833415e-03,1.176542431565653831906e-11,8.314052733742290030085e-15,8.314052783320710177010e-15,2.829618500201682448057e-03,4.739384173678486875855e-15,0,nan,9.929211916562621870284e-01
31053,2.826075122015441094814e-03,2.825984388713876326038e-03,1.172119628579862896595e-11,8.272437758640984753838e-15,8.272437808219404900763e-15,2.826075122015454319963e-03,4.679687676710915455058e-15,0,nan,9.929300086710728680240e-01
31074,2.824170822483153178023e-03,2.824080211413877803533e-03,1.169747298635738184189e-11,8.250137532002043444934e-15,8.250137581580463591859e-15,2.824170822483166498251e-03,4.716509449160173429045e-15,0,nan,9.929347471983932346034e-01
31132,2.818924636171859111206e-03,2.818834361416236011094e-03,1.163228319697873774991e-11,8.188935618059200182811e-15,8.188935667637620329737e-15,2.818924636171871296198e-03,4.322567658025112318471e-15,0,nan,9.929478016061935514210e-01
31134,2.818744080810970959600e-03,2.818653817618956003432e-03,1.163004392275548294311e-11,8.186835346971916777531e-15,8.186835396550336924456e-15,2.818744080810983334751e-03,4.390306819136578830293e-15,0,nan,9.929482508973847403348e-01
31194,2.813338154725909031478e-03,2.813248237411598590835e-03,1.156313211688781412365e-11,8.124139136749506653042e-15,8.124139186327926799967e-15,2.813338154725922279497e-03,4.709003355773816446627e-15,0,nan,9.929617030501714881668e-01
31212,2.811720418045139929103e-03,2.811630604106517706403e-03,1.154315869880228875511e-11,8.105447397648502338026e-15,8.105447447226922484951e-15,2.811720418045153856442e-03,4.953315822528259640442e-15,0,nan,9.929657286886102091138e-01
31254,2.807952924691109117261e-03,2.807863351270241912550e-03,1.149673261830619877619e-11,8.062041953626692902162e-15,8.062042003205113049088e-15,2.807952924691123424283e-03,5.095178636375948069679e-15,0,nan,9.929751039514304244635e-01
31292,2.804552929566037078324e-03,2.804463572924930682417e-03,1.145494235514104132567e-11,8.023020451769024037980e-15,8.023020501347444184905e-15,2.804552929566050762565e-03,4.879294890499433513863e-15,0,nan,9.929835648133260240155e-01
31314,2.802588272083252583788e-03,2.802499040586717109214e-03,1.143084053330811937255e-11,8.000536942652373146726e-15,8.000536992230793293652e-15,2.802588272083266429812e-03,4.940441737451560829010e-15,0,nan,9.929884538935962651532e-01
31372,2.797421890554800064793e-03,2.797332987727474493816e-03,1.136762262808855445195e-11,7.941638632780685744718e-15,7.941638682359105891643e-15,2.797421890554814083824e-03,5.011410899122087726986e-15,0,nan,9.930013106710519674549e-01
31374,2.797244079183846057757e-03,2.797155187657535731910e-03,1.136545102417922568964e-11,7.939617340219824926368e-15,7.939617389798245073293e-15,2.797244079183860124645e-03,5.028838211856440749923e-15,0,nan,9.930017531668771165886e-01
31434,2.791920229170616329917e-03,2.791831675675286381089e-03,1.130055930844751751110e-11,7.879276472678335719606e-15,7.879276522256755866532e-15,2.791920229170631584133e-03,5.463700641487925159173e-15,0,nan,9.930150020592837709055e-01
31453,2.790238565571577858404e-03,2.790150118717486717873e-03,1.128011327860216815155e-11,7.860288118918988154239e-15,7.860288168497408301164e-15,2.790238565571592907003e-03,5.393301950893915860859e-15,0,nan,9.930191870849422836835e-01
31494,2.786616606108998500657e-03,2.786528388720125454237e-03,1.123616065814881165904e-11,7.819507754968472769693e-15,7.819507804546892916618e-15,2.786616606109013369897e-03,5.335947485555867560594e-15,0,nan,9.930282008566518462452e-01
31533,2.783180043285308612883e-03,2.783092043340519572414e-03,1.119456372548490985522e-11,7.780961822296778566218e-15,7.780961871875198713143e-15,2.783180043285323525321e-03,5.358057445425856260419e-15,0,nan,9.930367533459364210108e-01
31554,2.781333094943713897529e-03,2.781245211751355930763e-03,1.117225039910324427255e-11,7.760304689280522359216e-15,7.760304738858942506142e-15,2.781333094943727595957e-03,4.925130544822610538134e-15,0,nan,9.930413498426535990823e-01
31614,2.776069581490451208816e-03,2.775982030599110673974e-03,1.110882391020283435486e-11,7.701660863735825904217e-15,7.701660913314246051143e-15,2.776069581490465580424e-03,5.176962462283682922527e-15,0,nan,9.930544492988203534407e-01
31674,2.770825952427650399473e-03,2.770738731956136780693e-03,1.104587662270989371550e-11,7.643569951090588656314e-15,7.643570000669008803240e-15,2.770825952427661780631e-03,4.107496606133197929906e-15,0,nan,9.930674995045769074529e-01
31695,2.768995359103959899572e-03,2.768908253837581209117e-03,1.102395744594131830489e-11,7.623367599347033392871e-15,7.623367648925453539796e-15,2.768995359103972397543e-03,4.513539936297133365789e-15,0,nan,9.930720554925619286126e-01
31734,2.765602095288349077107e-03,2.765515203369644983006e-03,1.098340401956568318527e-11,7.586025707461306600992e-15,7.586025757039726747918e-15,2.765602095288360797502e-03,4.237917996636354290272e-15,0,nan,9.930805007372318570186e-01
31776,2.761957099778842086857e-03,2.761870436743752744990e-03,1.093995324094874541567e-11,7.546066702093479590682e-15,7.546066751671899737608e-15,2.761957099778853896402e-03,4.275788754938243945084e-15,0,nan,9.930895726085718401305e-01
31794,2.760397898452164600069e-03,2.760311333233292190037e-03,1.092140163470996939252e-11,7.529021971072226483638e-15,7.529022020650646630563e-15,2.760397898452176201244e-03,4.202718387206706162791e-15,0,nan,9.930934532720306289031e-01
31854,2.755213251137328227258e-03,2.755127010779218239833e-03,1.085986505241037205106e-11,7.472552661023519778352e-15,7.472552710601939925277e-15,2.755213251137339989793e-03,4.269192148893786090084e-15,0,nan,9.931063573821529778026e-01
31858,2.754868300379256351035e-03,2.754782081613479319954e-03,1.085577906823584698771e-11,7.468806894734725103912e-15,7.468806944313145250837e-15,2.754868300379268289541e-03,4.333603124850700806318e-15,0,nan,9.931072159410475062901e-01
31914,2.750048043392830723897e-03,2.749962126070190637783e-03,1.079878990660198980123e-11,7.416611776080446268673e-15,7.416611825658866415598e-15,2.750048043392841469568e-03,3.907448727276601900635e-15,0,nan,9.931192133387418707370e-01
31939,2.747901584898854252664e-03,2.747815801638861001044e-03,1.077347708896935658528e-11,7.393457621985522195540e-15,7.393457671563942342466e-15,2.747901584898866050351e-03,4.293343951045798289793e-15,0,nan,9.931245558393906693907e-01
31974,2.744902166090641693064e-03,2.744816569991828224956e-03,1.073817188023680114347e-11,7.361193393482717461030e-15,7.361193443061137607956e-15,2.744902166090654405969e-03,4.631460422944311932360e-15,0,nan,9.931320214109111957270e-01
32021,2.740884660429604522541e-03,2.740799314699505963983e-03,1.069100427692151350418e-11,7.318143489792448584246e-15,7.318143539370868731172e-15,2.740884660429617283940e-03,4.655941407375024677858e-15,0,nan,9.931420211280147033886e-01
32034,2.739775510918038194802e-03,2.739690234244929363527e-03,1.067800670464299070392e-11,7.306291667774078624141e-15,7.306291717352498771066e-15,2.739775510918051282732e-03,4.777008018483340392246e-15,0,nan,9.931447818657853332221e-01
32094,2.734667970369991912144e-03,2.734583011337862138573e-03,1.061829015889354954679e-11,7.251900829651201453116e-15,7.251900879229621600041e-15,2.734667970370003529201e-03,4.248068503183195878938e-15,0,nan,9.931574949684988666185e-01
32103,2.733903481318010822432e-03,2.733818569778917028507e-03,1.060937111274806829002e-11,7.243785915033069624518e-15,7.243785964611489771443e-15,2.733903481318022227095e-03,4.171567664331183497758e-15,0,nan,9.931593978660745983180e-01
32154,2.729579437741653027971e-03,2.729494794579046933886e-03,1.055901806918436290937e-11,7.198015184831949462580e-15,7.198015234410369609505e-15,2.729579437741666598921e-03,4.971809918783529106847e-15,0,nan,9.931701609822131470795e-01
32186,2.726873289198908194286e-03,2.726788813780264483788e-03,1.052758659419802238992e-11,7.169480798619505669774e-15,7.169480848197925816699e-15,2.726873289198920639106e-03,4.563769012880292402896e-15,0,nan,9.931768970256377276049e-01
32214,2.724509807120936884239e-03,2.724425478069547861687e-03,1.050018630822182953905e-11,7.144629112942729743053e-15,7.144629162521149889978e-15,2.724509807120948797334e-03,4.372564508860015529399e-15,0,nan,9.931827801681604295627e-01
32268,2.719963213875487787613e-03,2.719879166031610034926e-03,1.044761083022868563005e-11,7.097004196552471374488e-15,7.097004246130891521413e-15,2.719963213875498980942e-03,4.115250008760272235768e-15,0,nan,9.931940976121118068508e-01
32274,2.719458973381151840887e-03,2.719374956695698886816e-03,1.044179079461900754229e-11,7.091737066423941869427e-15,7.091737116002362016353e-15,2.719458973381162779047e-03,4.022182379449083608324e-15,0,nan,9.931953527856274508974e-01
32334,2.714426832173746830662e-03,2.714343126121855284683e-03,1.038382749230120465623e-11,7.039333569454024933683e-15,7.039333619032445080608e-15,2.714426832173758619243e-03,4.342935644344198874477e-15,0,nan,9.932078790919942637384e-01
32351,2.713004442886415238517e-03,2.712920824534182859256e-03,1.036748258165811881552e-11,7.024573983333768205950e-15,7.024574032912188352876e-15,2.713004442886427485343e-03,4.514119355752555743041e-15,0,nan,9.932114198279160177858e-01
32394,2.709413279921126568167e-03,2.709329882783207982949e-03,1.032629240992014757821e-11,6.987413216891224974265e-15,6.987413266469645121190e-15,2.709413279921137434541e-03,4.010600377069419143629e-15,0,nan,9.932203593427541929873e-01
32434,2.706081188146366913599e-03,2.705997996002031634466e-03,1.028817163726385515278e-11,6.953065424424528010305e-15,6.953065474002948157230e-15,2.706081188146379120615e-03,4.510956793471874003500e-15,0,nan,9.932286540487919761287e-01
32454,2.704418213809532244712e-03,2.704335123878668159514e-03,1.026918160027668614168e-11,6.935970673232747924537e-15,6.935970722811168071462e-15,2.704418213809544499373e-03,4.531348317380258533625e-15,0,nan,9.932327937915130292002e-01
32515,2.699358742257603263615e-03,2.699275962917020536824e-03,1.021154985849068675662e-11,6.884155145340171956166e-15,6.884155194918592103092e-15,2.699358742257618473150e-03,5.634499453901588645091e-15,0,nan,9.932453887871805275683e-01
32517,2.699193178442485518964e-03,2.699110409255689457808e-03,1.020966760298404278552e-11,6.882464482189769074745e-15,6.882464531768189221670e-15,2.699193178442500728076e-03,5.634688159458607560255e-15,0,nan,9.932458009437469722007e-01
32575,2.694400646866010416020e-03,2.694318171328258671587e-03,1.015528283583028970708e-11,6.833660231814637814769e-15,6.833660281393057961695e-15,2.694400646866025118606e-03,5.456718605417702357939e-15,0,nan,9.932577316324640291667e-01
32600,2.692340145316355400767e-03,2.692257795869707794056e-03,1.013196024297805504352e-11,6.812757367803405147531e-15,6.812757417381825294456e-15,2.692340145316370743922e-03,5.698817377609416899504e-15,0,nan,9.932628611750367584091e-01
32635,2.689460732017535417315e-03,2.689378558613213059114e-03,1.009942844028127608397e-11,6.783627443382985818031e-15,6.783627492961405964956e-15,2.689460732017550821245e-03,5.727516017299995210154e-15,0,nan,9.932700294296160707891e-01
32684,2.685439885110245915312e-03,2.685357957218359892942e-03,1.005411747546605091497e-11,6.743106609438601488980e-15,6.743106659017021635905e-15,2.685439885110260783705e-03,5.536669400818809799723e-15,0,nan,9.932800393852338630488e-01
32695,2.684538897896501276341e-03,2.684457024968416125749e-03,1.004398289633153120341e-11,6.734051714116857526434e-15,6.734051763695277673359e-15,2.684538897896515683948e-03,5.366883276532583087262e-15,0,nan,9.932822824248876672406e-01
32755,2.679635045416582043304e-03,2.679553471319639015857e-03,9.988942469847973413590e-12,6.684928042759370280595e-15,6.684928092337790427521e-15,2.679635045416595202808e-03,4.910931393829766697974e-15,0,nan,9.932944908627315036120e-01
32767,2.678656424048887763067e-03,2.678574909521818508962e-03,9.977982672925284868255e-12,6.675157119823358106914e-15,6.675157169401778253839e-15,2.678656424048901118871e-03,4.986008520600465323605e-15,0,nan,9.932969272247950704856e-01
32815,2.674749076214155349418e-03,2.674667799315247167236e-03,9.934303467548471146793e-12,6.636251491783319823105e-15,6.636251541361739970030e-15,2.674749076214170594529e-03,5.699641464872503605584e-15,0,nan,9.933066549858214431667e-01
32851,2.671826038014946634591e-03,2.671744938655913181175e-03,9.901711228486946588854e-12,6.607258148510448842550e-15,6.607258198088868989476e-15,2.671826038014962352135e-03,5.882697131332761607654e-15,0,nan,9.933139322888923669163e-01
32875,2.669880892641736044868e-03,2.669799911319633081708e-03,9.880062236481499641161e-12,6.588017186464868297298e-15,6.588017236043288444223e-15,2.669880892641751739118e-03,5.878258467055586252880e-15,0,nan,9.933187750350845294112e-01
32935,2.665030397761456240624e-03,2.664949710406699836390e-03,9.826215163513127324875e-12,6.540220313972103188521e-15,6.540220363550523335447e-15,2.665030397761471814595e-03,5.843825007689503344570e-15,0,nan,9.933308512496952381973e-01
32995,2.660197495338637724283e-03,2.660117100353433499532e-03,9.772758674821645716630e-12,6.492856122468661133248e-15,6.492856172047081280173e-15,2.660197495338652723965e-03,5.638559908704546720988e-15,0,nan,9.933428838671015956101e-01
33020,2.658188955475933746425e-03,2.658108681842556546282e-03,9.750599572691466737988e-12,6.473247626137669217838e-15,6.473247675716089364763e-15,2.658188955475950045880e-03,6.131789454033028270213e-15,0,nan,9.933478846465600207278e-01
33055,2.655382089835425524910e-03,2.655301985633536695358e-03,9.719689235399421115780e-12,6.445919920231845318611e-15,6.445919969810265465536e-15,2.655382089835440408549e-03,5.605083912274677098110e-15,0,nan,9.933548731230381494172e-01
33104,2.651462421906147001044e-03,2.651382554008601451917e-03,9.676633871945036797918e-12,6.407902944955628786989e-15,6.407902994534048933914e-15,2.651462421906161457779e-03,5.452362706641600219869e-15,0,nan,9.933646323459971407195e-01
33115,2.650584086404494336270e-03,2.650504271411138930425e-03,9.667003348562032253597e-12,6.399407074785098462911e-15,6.399407124363518609836e-15,2.650584086404509167817e-03,5.595576832479079786163e-15,0,nan,9.933668192515445259476e-01
33175,2.645803390882819992186e-03,2.645723863534566767941e-03,9.614697555464399752853e-12,6.353313012044505425783e-15,6.353313061622925572708e-15,2.645803390882834111166e-03,5.336367958480086123728e-15,0,nan,9.933787224849792208184e-01
33189,2.644690375649239467287e-03,2.644610915194423213237e-03,9.602547194413432348768e-12,6.342617503947523644013e-15,6.342617553525943790938e-15,2.644690375649253277948e-03,5.222033011465144158052e-15,0,nan,9.933814937587348465079e-01
33235,2.641039909785515994028e-03,2.640960668530182089975e-03,9.562768434623893839134e-12,6.307633215479082106389e-15,6.307633265057502253314e-15,2.641039909785530885926e-03,5.638649362600500788872e-15,0,nan,9.933905830540298640525e-01
33274,2.637952834315384405967e-03,2.637873778193375404882e-03,9.529214891822380670593e-12,6.278161383068016495516e-15,6.278161432646436642442e-15,2.637952834315400223036e-03,5.995963815121816941770e-15,0,nan,9.933982696536984167892e-01
33295,2.636293550299745932358e-03,2.636214593596297121186e-03,9.511212601450410641910e-12,6.262363225284714826916e-15,6.262363274863134973842e-15,2.636293550299761832649e-03,6.031305097193352129006e-15,0,nan,9.934024011877375501169e-01
33355,2.631564220278690986038e-03,2.631485546597140193215e-03,9.460026707783031397879e-12,6.217498637571314908874e-15,6.217498687149735055800e-15,2.631564220278707738867e-03,6.366110794460521026480e-15,0,nan,9.934141771135052149575e-01
33360,2.631170875262218121493e-03,2.631092225097107425991e-03,9.455777811220588799831e-12,6.213778084634977485869e-15,6.213778134213397632795e-15,2.631170875262234844253e-03,6.355634245053799199959e-15,0,nan,9.934151565425221406939e-01
33415,2.626851828235586810284e-03,2.626773436056896535856e-03,9.409207441433430304126e-12,6.173035103563096536790e-15,6.173035153141516683715e-15,2.626851828235604359324e-03,6.680635797885369377149e-15,0,nan,9.934259110571127753095e-01
33445,2.624501955545182913659e-03,2.624423703551678581369e-03,9.383934268169295977371e-12,6.150952387582408417709e-15,6.150952437160828564635e-15,2.624501955545201009671e-03,6.895027015280579874111e-15,0,nan,9.934317623557224969711e-01
33475,2.622156283337825476848e-03,2.622078171153809349886e-03,9.358751525735771817191e-12,6.128968328811709854160e-15,6.128968378390130001085e-15,2.622156283337842904763e-03,6.646405768694070634834e-15,0,nan,9.934376032427337734781e-01
33531,2.617788895067893299717e-03,2.617711042861009008986e-03,9.311984300633192622888e-12,6.088193562081016380354e-15,6.088193611659436527279e-15,2.617788895067911211076e-03,6.842170786340192976374e-15,0,nan,9.934484784707039220757e-01
33535,2.617477495401115961116e-03,2.617399661714342028879e-03,9.308655719103011558146e-12,6.085294072421946938369e-15,6.085294122000367085294e-15,2.617477495401133685915e-03,6.771710445323356695765e-15,0,nan,9.934492538929448755998e-01
33595,2.612815374883714885507e-03,2.612737818207410637333e-03,9.258916814589603569705e-12,6.042008146289913642214e-15,6.042008195868333789139e-15,2.612815374883732139144e-03,6.603466048520263942734e-15,0,nan,9.934608632287471658069e-01
33617,2.611110089215705389737e-03,2.611032633739478539536e-03,9.240768011890731121238e-12,6.026233119195749644076e-15,6.026233168774169791001e-15,2.611110089215722742689e-03,6.645814094102098284997e-15,0,nan,9.934651096770747510543e-01
33655,2.608169832880709304579e-03,2.608092551738666262096e-03,9.209531639460302679509e-12,5.999106414353283969171e-15,5.999106463931704116096e-15,2.608169832880726446620e-03,6.572440495319399325113e-15,0,nan,9.934724314695727899471e-01
33703,2.604465276467659781701e-03,2.604388214697194500052e-03,9.170276074014638572386e-12,5.965058901961784356710e-15,5.965058951540204503635e-15,2.604465276467675334496e-03,5.971588717858978636901e-15,0,nan,9.934816566203214482618e-01
33715,2.603540781118370180114e-03,2.603463774044850222167e-03,9.160497054765216828500e-12,5.956584791853602451640e-15,5.956584841432022598565e-15,2.603540781118385994219e-03,6.074076211875054850358e-15,0,nan,9.934839588333064318401e-01
33775,2.598928131948555295822e-03,2.598851397488198284452e-03,9.111809954920765269576e-12,5.914439244610232889484e-15,5.914439294188653036410e-15,2.598928131948569904387e-03,5.620996326706887465218e-15,0,nan,9.934954455362904399271e-01
33789,2.597854197958208554570e-03,2.597777526899283217360e-03,9.100499301029846432609e-12,5.904658968833946697740e-15,5.904659018412366844666e-15,2.597854197958223414069e-03,5.719912613017687634257e-15,0,nan,9.934981199393978905940e-01
33835,2.594331798343180693622e-03,2.594255335050912967404e-03,9.063467267296657728163e-12,5.872665788305929398247e-15,5.872665837884349545172e-15,2.594331798343194905776e-03,5.478155906202640859862e-15,0,nan,9.935068917933438038988e-01
33876,2.591200309616566426624e-03,2.591124030796623269046e-03,9.030629617058646743322e-12,5.844332570790695760489e-15,5.844332620369115907414e-15,2.591200309616582007371e-03,6.012946004384624079210e-15,0,nan,9.935146902500945444766e-01
33895,2.589751693888745886357e-03,2.589675500329689187412e-03,9.015465951808651494035e-12,5.831260487783696944004e-15,5.831260537362117090929e-15,2.589751693888761806130e-03,6.147219643865813379466e-15,0,nan,9.935182978177736328731e-01
33955,2.585187732780924122628e-03,2.585111807530305391006e-03,8.967803000517129456217e-12,5.790219456354851188188e-15,5.790219505933271335113e-15,2.585187732780939842924e-03,6.080910885887086507101e-15,0,nan,9.935296638213975118064e-01
33963,2.584580419768058804492e-03,2.584504530184788487907e-03,8.961473345367080364146e-12,5.784774634575325220861e-15,5.784774684153745367787e-15,2.584580419768074499165e-03,6.072426054006584727153e-15,0,nan,9.935311762760706251561e-01
34016,2.580564167002020320441e-03,2.580488513081383075004e-03,8.919689469176430752223e-12,5.748863877081499078240e-15,5.748863926659919225165e-15,2.580564167002034577699e-03,5.524861094520941841892e-15,0,nan,9.935411784483353102066e-01
34050,2.577994268497954023778e-03,2.577918765179609567745e-03,8.893021403678308808864e-12,5.725973443265762008230e-15,5.725973492844182155156e-15,2.577994268497969816919e-03,6.126135054983998531327e-15,0,nan,9.935475786589516776449e-01
34076,2.576032503096717732327e-03,2.575957114641606350569e-03,8.872699865010776281058e-12,5.708545826365848587875e-15,5.708545875944268734800e-15,2.576032503096733989007e-03,6.310743292499402087269e-15,0,nan,9.935524643815811422038e-01
34136,2.571516727331594944633e-03,2.571441602947188102141e-03,8.826039741855431458109e-12,5.668580606697771426032e-15,5.668580656276191572957e-15,2.571516727331610371009e-03,5.998940481184286098218e-15,0,nan,9.935637109240455683594e-01
34137,2.571441598534168239409e-03,2.571366478539178612034e-03,8.825264848112078362654e-12,5.667917487837520274014e-15,5.667917537415940420939e-15,2.571441598534183824392e-03,6.060795906035552884131e-15,0,nan,9.935638980338670280283e-01
34196,2.567016756295724920489e-03,2.566941894596956510316e-03,8.779706216952572955661e-12,5.628964519315576332375e-15,5.628964568893996479301e-15,2.567016756295740534483e-03,6.082544476250432360071e-15,0,nan,9.935749182816492443629e-01
34224,2.564922155213762277465e-03,2.564847415630348587828e-03,8.758194870730516828108e-12,5.610595462958567484876e-15,5.610595512536987631801e-15,2.564922155213778285964e-03,6.241319704027583101990e-15,0,nan,9.935801350295285819768e-01
34256,2.562532507161033833165e-03,2.562457906772506663340e-03,8.733696437758372725226e-12,5.589693910615645904885e-15,5.589693960194066051810e-15,2.562532507161049903074e-03,6.271104475904556891744e-15,0,nan,9.935860866588867111983e-01
34312,2.558361320049849351593e-03,2.558286962318423625462e-03,8.691043577207110090109e-12,5.553349856565043651403e-15,5.553349906143463798328e-15,2.558361320049867063899e-03,6.923301185498469656135e-15,0,nan,9.935964754878534388807e-01
34316,2.558063897677212688436e-03,2.557989557233114781554e-03,8.688007581574146747107e-12,5.550765171523383080187e-15,5.550765221101803227112e-15,2.558063897677230406671e-03,6.926424006356503277664e-15,0,nan,9.935972162588291543839e-01
34376,2.553610846166695733800e-03,2.553536764310717493975e-03,8.642636855182762600505e-12,5.512174736874117025578e-15,5.512174786452537172503e-15,2.553610846166711452614e-03,6.155524418400548305273e-15,0,nan,9.936083072831482845009e-01
34400,2.551833963607451523370e-03,2.551759984809066992423e-03,8.624577020840645096820e-12,5.496832497919702026156e-15,5.496832547498122173082e-15,2.551833963607466719564e-03,5.955009145161340327783e-15,0,nan,9.936127329366060456682e-01
34436,2.549173271519667490631e-03,2.549099446904918436774e-03,8.597581494489846504387e-12,5.473919084803470742371e-15,5.473919134381890889296e-15,2.549173271519683343488e-03,6.218822808040832051233e-15,0,nan,9.936193599321030396707e-01
34488,2.545339830282913363979e-03,2.545266227528297873356e-03,8.558786496060405503272e-12,5.441032297982989861115e-15,5.441032347561410008040e-15,2.545339830282929069029e-03,6.170118994104252923790e-15,0,nan,9.936289080068880221960e-01
34496,2.544751093189156956192e-03,2.544677524478084190002e-03,8.552838764170350130987e-12,5.435994736147536678567e-15,5.435994785725956825492e-15,2.544751093189172487177e-03,6.103144784645344629533e-15,0,nan,9.936303744045811943615e-01
34556,2.540344231186152188645e-03,2.540270917050460597331e-03,8.508405957319702469805e-12,5.398398253852121997842e-15,5.398398303430542144768e-15,2.540344231186167785486e-03,6.139656579921216599933e-15,0,nan,9.936413508980929298517e-01
34576,2.538878667067986840550e-03,2.538805437497167281219e-03,8.493663429775233466468e-12,5.385938364211946190935e-15,5.385938413790366337860e-15,2.538878667068001959664e-03,5.955036287526015816742e-15,0,nan,9.936450013234357282223e-01
34616,2.535952606074782546275e-03,2.535879545195353270554e-03,8.464280395109923722139e-12,5.361126242391317365917e-15,5.361126291969737512842e-15,2.535952606074797573486e-03,5.925667333546105229359e-15,0,nan,9.936522896087909165826e-01
34665,2.532377360084288493713e-03,2.532304505058616435342e-03,8.428470587796554358287e-12,5.330925789638298867475e-15,5.330925839216719014400e-15,2.532377360084302637470e-03,5.585169246964624009698e-15,0,nan,9.936611949974103864900e-01
34676,2.531576138967542126401e-03,2.531503330034354931621e-03,8.420459426450455656925e-12,5.324175347195008200199e-15,5.324175396773428347125e-15,2.531576138967556504785e-03,5.679617554582273972195e-15,0,nan,9.936631907314766206361e-01
34736,2.527214751520567848075e-03,2.527142193232621760618e-03,8.376940427653663198537e-12,5.287542254085293656662e-15,5.287542303663713803587e-15,2.527214751520581774779e-03,5.510692730856740079940e-15,0,nan,9.936740544596147840144e-01
34754,2.525909264174374443263e-03,2.525836780827644349051e-03,8.363943223241302270521e-12,5.276613807012575716433e-15,5.276613856590995863359e-15,2.525909264174388835199e-03,5.697725176007825673148e-15,0,nan,9.936773063148779146898e-01
34796,2.522868365928964372313e-03,2.522796056994200484397e-03,8.333720802104958056341e-12,5.251223688721599394284e-15,5.251223738300019541210e-15,2.522868365928978091283e-03,5.437845793096952101918e-15,0,nan,9.936848809853448020405e-01
34843,2.519474125502758638656e-03,2.519402010997934780734e-03,8.300072866382838902397e-12,5.222991736982747591870e-15,5.222991786561167738796e-15,2.519474125502773224775e-03,5.789350627700983009368e-15,0,nan,9.936933359026889262845e-01
34856,2.518536904922176293542e-03,2.518464844057401435390e-03,8.290797979937431433479e-12,5.215216416054343890121e-15,5.215216465632764037047e-15,2.518536904922190805334e-03,5.761992981112435433156e-15,0,nan,9.936956704994905809785e-01
34916,2.514220291759413240112e-03,2.514148477690223652120e-03,8.248169417710991936069e-12,5.179517239787063301555e-15,5.179517289365483448480e-15,2.514220291759426629162e-03,5.325328827045302427561e-15,0,nan,9.937064231915786902886e-01
34932,2.513071692814187498011e-03,2.512999944343034895017e-03,8.236851176521998064581e-12,5.170049089635857532089e-15,5.170049139214277679015e-15,2.513071692814201373046e-03,5.521145692106485227991e-15,0,nan,9.937092843813464842139e-01
34976,2.509918450225108368240e-03,2.509846881685814674184e-03,8.205832598095774240437e-12,5.144123001846694082077e-15,5.144123051425114229002e-15,2.509918450225121357490e-03,5.175168239023723978202e-15,0,nan,9.937171392498348817418e-01
35022,2.506630328096522315751e-03,2.506558946945061736727e-03,8.173570387287594356377e-12,5.117191980251873172554e-15,5.117192029830293319479e-15,2.506630328096534773064e-03,4.969745006128898110080e-15,0,nan,9.937253302020592106306e-01
35036,2.505631304624441474393e-03,2.505559980357994522004e-03,8.163785029560047960973e-12,5.109030581862135853214e-15,5.109030631440556000139e-15,2.505631304624454050715e-03,5.019222764796663914018e-15,0,nan,9.937278188612091946630e-01
35096,2.501358779778895067430e-03,2.501287698536812202643e-03,8.122024246062252802452e-12,5.074236896650698107285e-15,5.074236946229118254210e-15,2.501358779778907109910e-03,4.814374997582564136433e-15,0,nan,9.937384622113805172786e-01
35111,2.500292924299316651288e-03,2.500221903619246656414e-03,8.111628573763153509687e-12,5.065584794845549096887e-15,5.065584844423969243813e-15,2.500292924299329022839e-03,4.948040827186856827538e-15,0,nan,9.937411174047487730471e-01
35156,2.497100801021860314033e-03,2.497029961564152522602e-03,8.080547806747276112440e-12,5.039738899712439816332e-15,5.039738949290859963257e-15,2.497100801021871696885e-03,4.558427219685639982387e-15,0,nan,9.937490694847681782466e-01
35201,2.493916818194407292869e-03,2.493846159266306389962e-03,8.049625623847795652522e-12,5.014057635198746393720e-15,5.014057684777166540645e-15,2.493916818194416045261e-03,3.509496138814836382905e-15,0,nan,9.937570013746581331325e-01
35216,2.492857294194289821676e-03,2.492786695289389304470e-03,8.039353295646874832792e-12,5.005533580732247273888e-15,5.005533630310667420813e-15,2.492857294194297972674e-03,3.269741140181299157932e-15,0,nan,9.937596408645466752722e-01
35276,2.488628185640380345578e-03,2.488557826065069828597e-03,7.998438321384037140835e-12,4.971617965089387750058e-15,4.971618014667807896984e-15,2.488628185640389604919e-03,3.720660529498789643441e-15,0,nan,9.937701765326373869246e-01
35292,2.487502845721000985235e-03,2.487432549761384344145e-03,7.987574569631721502410e-12,4.962622352693151188047e-15,4.962622402271571334973e-15,2.487502845721010238011e-03,3.719704752694350433899e-15,0,nan,9.937729800359099983421e-01
35336,2.484413402203330956119e-03,2.484343280742672133155e-03,7.957800516881630432551e-12,4.937989113374781254232e-15,4.937989162953201401157e-15,2.484413402203342037428e-03,4.460331973183990735208e-15,0,nan,9.937806766697507687550e-01
35382,2.481191724123464094343e-03,2.481121784399718116498e-03,7.926831108057443571156e-12,4.912399381267276340024e-15,4.912399430845696486949e-15,2.481191724123475422773e-03,4.565721497728190841595e-15,0,nan,9.937887028246489630771e-01
35396,2.480212871221112915648e-03,2.480142986668377493020e-03,7.917437539074719829004e-12,4.904644120915354701013e-15,4.904644170493774847938e-15,2.480212871221123985310e-03,4.463190219628014803532e-15,0,nan,9.937911414553781883335e-01
35456,2.476026520522290295945e-03,2.475956871678889736205e-03,7.877347068626811197143e-12,4.871580117305675324827e-15,4.871580166884095471752e-15,2.476026520522301661009e-03,4.590041534525724095114e-15,0,nan,9.938015710677963526418e-01
35473,2.474842955947245074638e-03,2.474773373671365107873e-03,7.866037327083167164272e-12,4.862262674940633243021e-15,4.862262724519053389946e-15,2.474842955947256678990e-03,4.688924341440606580223e-15,0,nan,9.938045197544964087398e-01
35517,2.471784860178549356191e-03,2.471715449752574355474e-03,7.836865414982941613981e-12,4.838250175647053010296e-15,4.838250225225473157222e-15,2.471784860178560286304e-03,4.421951654230905282591e-15,0,nan,9.938121386322033924731e-01
35564,2.468526595068193905946e-03,2.468457367506876783125e-03,7.805863626691575207960e-12,4.812763969589146498578e-15,4.812764019167566645503e-15,2.468526595068204964173e-03,4.479687157000699682503e-15,0,nan,9.938202562981555819479e-01
35577,2.467626888830063043578e-03,2.467557711720753076123e-03,7.797317541283777369942e-12,4.805744238880429245557e-15,4.805744288458849392482e-15,2.467626888830074675458e-03,4.713792024565133536153e-15,0,nan,9.938224978494120765500e-01
35637,2.463482882978420326209e-03,2.463413938011332036948e-03,7.758035319220741912088e-12,4.773510834879545127197e-15,4.773510884457965274123e-15,2.463482882978432595057e-03,4.980285760975723857400e-15,0,nan,9.938328224240124617039e-01
35655,2.462242393981280662307e-03,2.462173518429020425274e-03,7.746302121175556240080e-12,4.763893547494548323343e-15,4.763893597072968470268e-15,2.462242393981292825700e-03,4.939965761414863231381e-15,0,nan,9.938359130670578847383e-01
35697,2.459352772381527812290e-03,2.459284058390086551843e-03,7.719016521984866800871e-12,4.741547226303745372910e-15,4.741547275882165519835e-15,2.459352772381540921607e-03,5.330393148000253482333e-15,0,nan,9.938431125295365727848e-01
35746,2.455990107695467036808e-03,2.455921581474203221201e-03,7.687345044863829073494e-12,4.715641863186129617343e-15,4.715641912764549764269e-15,2.455990107695480176830e-03,5.350193418769747387517e-15,0,nan,9.938514906664549567708e-01
35757,2.455236487267569139153e-03,2.455168003093003911697e-03,7.680258945129009836475e-12,4.709850707835216096035e-15,4.709850757413636242961e-15,2.455236487267582786972e-03,5.558657356800478823094e-15,0,nan,9.938533683383603532812e-01
35817,2.451133958331074957221e-03,2.451065702822352500995e-03,7.641760406306284211192e-12,4.678418605751554842594e-15,4.678418655329974989519e-15,2.451133958331088452785e-03,5.505845220942033863085e-15,0,nan,9.938635900217118579318e-01
35838,2.449701310346138419943e-03,2.449633134599951515831e-03,7.628346714973556972112e-12,4.667479348427550745571e-15,4.667479398005970892497e-15,2.449701310346151760712e-03,5.445875733058301245228e-15,0,nan,9.938671595802531403630e-01
35877,2.447045116729030644204e-03,2.446977088742792114107e-03,7.603518745011995903727e-12,4.647248277504736124729e-15,4.647248327083156271654e-15,2.447045116729045519161e-03,6.078742579480051478553e-15,0,nan,9.938737777496767363482e-01
35929,2.443512472671353127213e-03,2.443444640952300694198e-03,7.570582103466811923999e-12,4.620443719436706954704e-15,4.620443769015127101629e-15,2.443512472671366945920e-03,5.655263647840596011722e-15,0,nan,9.938825797784086424997e-01
35937,2.442969894077033892604e-03,2.442902092477530241743e-03,7.565531822329085334070e-12,4.616337111306461683486e-15,4.616337160884881830411e-15,2.442969894077048001844e-03,5.775445532447772270684e-15,0,nan,9.938839316912215061202e-01
35997,2.438908222445468777090e-03,2.438840646104497873053e-03,7.527797520676779148188e-12,4.585682525719539951923e-15,4.585682575297960098848e-15,2.438908222445483816795e-03,6.166572860265438406292e-15,0,nan,9.938940520141810769004e-01
36022,2.437219842640127830113e-03,2.437152359825683727024e-03,7.512148954110583931605e-12,4.572984900994246217287e-15,4.572984950572666364212e-15,2.437219842640142960875e-03,6.208205361831385241822e-15,0,nan,9.938982589329423576936e-01
36057,2.434860034355744873996e-03,2.434792682152588181449e-03,7.490313743562810515204e-12,4.555281969255565046719e-15,4.555282018833985193645e-15,2.434860034355760251668e-03,6.315628488778324372660e-15,0,nan,9.939041388852902291851e-01
36114,2.431026683743122210335e-03,2.430959543439584896740e-03,7.454934312896493925511e-12,4.526634437746036487584e-15,4.526634487324456634509e-15,2.431026683743138330642e-03,6.631069763022594840247e-15,0,nan,9.939136905789363018982e-01
36117,2.430825262776550692301e-03,2.430758133597912557661e-03,7.453078415338737531430e-12,4.525132919978412354408e-15,4.525132969556832501334e-15,2.430825262776566949404e-03,6.687894685643672742683e-15,0,nan,9.939141924701772053239e-01
36177,2.426803841120160881023e-03,2.426736933860106082417e-03,7.416089480958613605606e-12,4.495232885113753787681e-15,4.495232934692173934606e-15,2.426803841120176000773e-03,6.230313967093041374403e-15,0,nan,9.939242129333844152331e-01
36206,2.424864919917575807606e-03,2.424798119523891362648e-03,7.398299216820807670230e-12,4.480869734097744938750e-15,4.480869783676165085676e-15,2.424864919917590418289e-03,6.025359575873936716465e-15,0,nan,9.939290443326087402267e-01
36237,2.422795703238764253307e-03,2.422729016798658152609e-03,7.379344905740740932655e-12,4.465579400664251054100e-15,4.465579450242671201026e-15,2.422795703238778695430e-03,5.960933267966626605475e-15,0,nan,9.939342004383631305818e-01
36297,2.418800783420843418525e-03,2.418734316709290812358e-03,7.342842675132671561052e-12,4.436170031030564831112e-15,4.436170080608984978037e-15,2.418800783420858519217e-03,6.243048922803913506483e-15,0,nan,9.939441551474932306067e-01
36299,2.418667846308135763178e-03,2.418601386902155970376e-03,7.341630084486103278622e-12,4.435193894727392131941e-15,4.435193944305812278866e-15,2.418667846308150743591e-03,6.193662751075477951212e-15,0,nan,9.939444864081997865128e-01
36357,2.414819016387586073091e-03,2.414752768320372645905e-03,7.306580794479300591416e-12,4.407002368637939456630e-15,4.407002418216359603555e-15,2.414819016387599975443e-03,5.757098842165726963724e-15,0,nan,9.939540772220961008113e-01
36392,2.412502367174372032432e-03,2.412436246151827660966e-03,7.285538239516295259130e-12,4.390098573108519764670e-15,4.390098622686939911596e-15,2.412502367174386150989e-03,5.852245832035256610915e-15,0,nan,9.939598500919121890789e-01
36417,2.410850337289318842671e-03,2.410784306789351752465e-03,7.270557288793860123942e-12,4.378074033568208967973e-15,4.378074083146629114899e-15,2.410850337289332822526e-03,5.798723820275384774369e-15,0,nan,9.939639668224262513243e-01
36477,2.406894681701994900824e-03,2.406828867699244232231e-03,7.234770202532105090874e-12,4.349382673197366252229e-15,4.349382722775786399154e-15,2.406894681702011312511e-03,6.818614455502613550471e-15,0,nan,9.939738241076937184135e-01
36485,2.406368241512014689160e-03,2.406302456295089740174e-03,7.230016349573697881913e-12,4.345574937969854674154e-15,4.345574987548274821079e-15,2.406368241512031210114e-03,6.865513696000504885872e-15,0,nan,9.939751359793245761697e-01
36537,2.402951985623713246354e-03,2.402886387055154331083e-03,7.199217599369431218312e-12,4.320925961838445479493e-15,4.320926011416865626418e-15,2.402951985623728040208e-03,6.156533309353653238327e-15,0,nan,9.939836492360816389696e-01
36579,2.400199775211264100611e-03,2.400134326817863084785e-03,7.174469267115291473936e-12,4.301144647822798645161e-15,4.301144697401218792087e-15,2.400199775211278962439e-03,6.191913059811414742526e-15,0,nan,9.939905077767944335441e-01
36597,2.399022185471246654265e-03,2.398956801280803258908e-03,7.163897561980679554402e-12,4.292701600389469602833e-15,4.292701649967889749758e-15,2.399022185471261998055e-03,6.395851682489011757159e-15,0,nan,9.939934423647214655905e-01
36657,2.395105218076645954561e-03,2.395040047215133034719e-03,7.128808191823186828055e-12,4.264707315986868778490e-15,4.264707365565288925416e-15,2.395105218076660451318e-03,6.052659826636700640397e-15,0,nan,9.940032036497384098305e-01
36673,2.394062852730733867435e-03,2.393997738580613907772e-03,7.119489743255060388434e-12,4.257280743611484565836e-15,4.257280793189904712761e-15,2.394062852730748491670e-03,6.108542879691489583910e-15,0,nan,9.940058013008569811242e-01
36717,2.391201020683840407915e-03,2.391136062108908597046e-03,7.093947608922350238675e-12,4.236940861663708719085e-15,4.236940911242128866010e-15,2.391201020683854241022e-03,5.785003728331754006376e-15,0,nan,9.940129332462350293859e-01
36767,2.387957232726112266619e-03,2.387892450265318051994e-03,7.065070547602486555356e-12,4.213974583197916570467e-15,4.213974632776336717392e-15,2.387957232726125050463e-03,5.353464702481842036611e-15,0,nan,9.940210171480130905562e-01
36777,2.387309530945292725124e-03,2.387244783621371956028e-03,7.059313951660153528374e-12,4.209400016013071609686e-15,4.209400065591491756611e-15,2.387309530945306144667e-03,5.621199433672149713477e-15,0,nan,9.940226313083104864527e-01
36837,2.383430686918678806374e-03,2.383366149816923667409e-03,7.024905376566394148621e-12,4.182082582856295677903e-15,4.182082632434715824828e-15,2.383430686918691905739e-03,5.496012366200865750232e-15,0,nan,9.940322979890665544772e-01
36861,2.381882676308893966727e-03,2.381818223009424684983e-03,7.011204560019489633023e-12,4.171217677896440405574e-15,4.171217727474860552499e-15,2.381882676308908381745e-03,6.051943111215189338049e-15,0,nan,9.940361559087033004782e-01
36897,2.379564427063599572898e-03,2.379500099161835097866e-03,6.990720058112606306585e-12,4.154986390916049818423e-15,4.154986440494469965348e-15,2.379564427063613569906e-03,5.882172189140022623389e-15,0,nan,9.940419334406131639053e-01
36955,2.375838947015243476230e-03,2.375774820374722349353e-03,6.957884768664185096481e-12,4.129001689367774660521e-15,4.129001738946194807447e-15,2.375838947015255145379e-03,4.911591087648729240720e-15,0,nan,9.940512181674192983619e-01
36957,2.375710690238333130941e-03,2.375646570521000588982e-03,6.956756188508724063822e-12,4.128109293494225047686e-15,4.128109343072645194611e-15,2.375710690238344763245e-03,4.896346812109637783737e-15,0,nan,9.940515378140879172242e-01
37018,2.371805499693195509042e-03,2.371741590595711785677e-03,6.922451424860643448924e-12,4.101006658983118409365e-15,4.101006708561538556290e-15,2.371805499693205026093e-03,4.012576258189612623557e-15,0,nan,9.940612705558898726244e-01
37050,2.369762004864084045663e-03,2.369698205840953600387e-03,6.904545647876069410355e-12,4.086877822291874594935e-15,4.086877871870294741860e-15,2.369762004864094263422e-03,4.311723464953862716599e-15,0,nan,9.940663635257587840417e-01
37078,2.367976833270681123050e-03,2.367913130329493860693e-03,6.888928716043833374262e-12,4.074564970820397232643e-15,4.074565020398817379568e-15,2.367976833270690804425e-03,4.088458422757352711325e-15,0,nan,9.940708127109883491374e-01
37138,2.364160507816613545490e-03,2.364097010035801083028e-03,6.855622108023318516868e-12,4.048336047022713781146e-15,4.048336096601133928071e-15,2.364160507816623903220e-03,4.381145274619313386054e-15,0,nan,9.940803242380498417024e-01
37145,2.363716070982146456869e-03,2.363652597072132561379e-03,6.851750333580918858211e-12,4.045289770644594812042e-15,4.045289820223014958967e-15,2.363716070982156865210e-03,4.403380331350893740803e-15,0,nan,9.940814319279086233756e-01
37198,2.360356463758438421568e-03,2.360293170148484130644e-03,6.822529862261417599883e-12,4.022317836465990424758e-15,4.022317886044410571683e-15,2.360356463758449604733e-03,4.737913283892088694246e-15,0,nan,9.940898052843407586431e-01
37240,2.357700908636883082442e-03,2.357637757361170840337e-03,6.799491913090983422162e-12,4.004229376495215979517e-15,4.004229426073636126442e-15,2.357700908636893764163e-03,4.530566494018450983587e-15,0,nan,9.940964239590814873837e-01
37258,2.356564641906416270045e-03,2.356501551484156079669e-03,6.789650256977394324965e-12,3.996508311058335658357e-15,3.996508360636755805282e-15,2.356564641906426299974e-03,4.256165397848334955435e-15,0,nan,9.940992559961876935963e-01
37318,2.352784983450545083783e-03,2.352722095239118040716e-03,6.756981586959287044067e-12,3.970905465444890670540e-15,3.970905515023310817465e-15,2.352784983450555456972e-03,4.408897991747908080151e-15,0,nan,9.941086765189725197689e-01
37335,2.351716283499424246101e-03,2.351653452404334036785e-03,6.747763578897134319936e-12,3.963688626453973503470e-15,3.963688676032393650395e-15,2.351716283499434678794e-03,4.436203944452941311529e-15,0,nan,9.941113401985686143084e-01
37378,2.349017429957531068879e-03,2.348954742986327729609e-03,6.724522163378264864783e-12,3.945507316717049629147e-15,3.945507366295469776072e-15,2.349017429957541082926e-03,4.263079060718153751162e-15,0,nan,9.941180669971588824713e-01
37431,2.345699446922538608518e-03,2.345636936911134080158e-03,6.696022387326764863782e-12,3.923240985300173604534e-15,3.923241034878593751460e-15,2.345699446922549311838e-03,4.562954599228140856156e-15,0,nan,9.941263370430653058285e-01
37438,2.345261923367767623733e-03,2.345199436672381048535e-03,6.692270313605219113746e-12,3.920311904125716784126e-15,3.920311953704136931052e-15,2.345261923367778355217e-03,4.575814674818081098026e-15,0,nan,9.941274275742832847538e-01
37498,2.341518405992359854600e-03,2.341456118614534866879e-03,6.660224381029802856705e-12,3.895317288798789128104e-15,3.895317338377209275029e-15,2.341518405992371097269e-03,4.801443490742715155121e-15,0,nan,9.941367583929743251096e-01
37527,2.339713320038001084095e-03,2.339651128655302874532e-03,6.644808841736861884095e-12,3.883307968555710370041e-15,3.883308018134130516967e-15,2.339713320038011462366e-03,4.435702056893323743787e-15,0,nan,9.941412576631930548112e-01
37558,2.337786820510167739434e-03,2.337724731497753220821e-03,6.628382724881733835261e-12,3.870521553462619289705e-15,3.870521603041039436630e-15,2.337786820510177768940e-03,4.290171063592790226415e-15,0,nan,9.941460595949551712998e-01
37618,2.334067109964875746247e-03,2.334005218371775630670e-03,6.596743720054320356055e-12,3.845922802167450188228e-15,3.845922851745870335153e-15,2.334067109964885661827e-03,4.248198090133246429634e-15,0,nan,9.941553313210429417609e-01
37623,2.333757668330938006562e-03,2.333695793146930291817e-03,6.594116233207853022903e-12,3.843881738945523249435e-15,3.843881788523943396360e-15,2.333757668330948472925e-03,4.484768386527925867933e-15,0,nan,9.941561026387663486947e-01
37678,2.330359217762102350124e-03,2.330297522648227051545e-03,6.565305756930346617951e-12,3.821519160016848946941e-15,3.821519209595269093867e-15,2.330359217762112983988e-03,4.563186352136386732907e-15,0,nan,9.941645737111684541314e-01
37720,2.327770695005610627343e-03,2.327709136871033025057e-03,6.543417948199497267969e-12,3.804551706749611245563e-15,3.804551756328031392488e-15,2.327770695005620560710e-03,4.267330606060408738249e-15,0,nan,9.941710260038560483431e-01
37738,2.326663087666529499548e-03,2.326601588097749508111e-03,6.534067241210117168090e-12,3.797308772900947030211e-15,3.797308822479367177137e-15,2.326663087666538521719e-03,3.877730078542533557509e-15,0,nan,9.941737869043829784214e-01
37798,2.322978663799049429961e-03,2.322917358847147173417e-03,6.503026593741563385521e-12,3.773289807233412339815e-15,3.773289856811832486740e-15,2.322978663799058575164e-03,3.936843293391067532738e-15,0,nan,9.941829710388479103122e-01
37816,2.321875611042993701322e-03,2.321814364296030577112e-03,6.493752749577319423425e-12,3.766121173098218358884e-15,3.766121222676638505810e-15,2.321875611043002961721e-03,3.988327113671095860519e-15,0,nan,9.941857206332803328919e-01
37858,2.319305890633963085357e-03,2.319244779376586525210e-03,6.472182250352735126402e-12,3.749460449692319204724e-15,3.749460499270739351649e-15,2.319305890633970865566e-03,3.354542154265335046610e-15,0,nan,9.941921262518664975682e-01
37913,2.315949369588117794788e-03,2.315888435078766738329e-03,6.444079393072727542922e-12,3.727781905450642467451e-15,3.727781955029062614377e-15,2.315949369588126908016e-03,3.934985625842818854374e-15,0,nan,9.942004932403124106265e-01
37918,2.315644712996175937775e-03,2.315583794516792165430e-03,6.441532661686147756252e-12,3.725818906964504702758e-15,3.725818956542924849683e-15,2.315644712996185115165e-03,3.963211702450249670570e-15,0,nan,9.942012526798654107143e-01
37978,2.311995076058451486362e-03,2.311934349446301186631e-03,6.411076293035486611761e-12,3.702363405493748157317e-15,3.702363455072168304243e-15,2.311995076058460006666e-03,3.685260623892248613804e-15,0,nan,9.942103504584299020316e-01
38010,2.310053303063392370065e-03,2.309992678410013790952e-03,6.394911376453859512177e-12,3.689929268488817013222e-15,3.689929318067237160147e-15,2.310053303063401731049e-03,4.052280786840345294186e-15,0,nan,9.942151909391117656895e-01
38038,2.308356925338656516489e-03,2.308296389688708864785e-03,6.380811624184077561238e-12,3.679092191232291420773e-15,3.679092240810711567698e-15,2.308356925338666232380e-03,4.209007417713360491438e-15,0,nan,9.942194197222799735471e-01
38098,2.304730206697064472110e-03,2.304669861109970730589e-03,6.350737149245641881024e-12,3.656003529396074585240e-15,3.656003578974494732165e-15,2.304730206697075341025e-03,4.715916418046468442076e-15,0,nan,9.942284606053019980067e-01
38108,2.304126861259610595245e-03,2.304066547262619349401e-03,6.345743122882679647698e-12,3.652173046492424837502e-15,3.652173096070844984427e-15,2.304126861259621890429e-03,4.902153844715492240166e-15,0,nan,9.942299646692455743430e-01
38158,2.301114866333663164927e-03,2.301054709915714181767e-03,6.320851376506917027366e-12,3.633095704223287205257e-15,3.633095753801707352182e-15,2.301114866333674106687e-03,4.754982036958264482086e-15,0,nan,9.942374732405438724370e-01
38205,2.298290762469715111521e-03,2.298230753613658087359e-03,6.297571699698357992412e-12,3.615276450217027965940e-15,3.615276499795448112865e-15,2.298290762469726808199e-03,5.089294252771336439234e-15,0,nan,9.942445134935659946124e-01
38218,2.297510850785492841214e-03,2.297450882648573080441e-03,6.291152828272230910693e-12,3.610367018736350991056e-15,3.610367068314771137981e-15,2.297510850785504133222e-03,4.914887768309440949607e-15,0,nan,9.942464577602188730812e-01
38278,2.293918106924014172626e-03,2.293858326185559647070e-03,6.261640040710121971402e-12,3.587815794507278826510e-15,3.587815844085698973436e-15,2.293918106924026425805e-03,5.341593746522760532806e-15,0,nan,9.942554142957180337344e-01
38303,2.292424444464245727321e-03,2.292364741549316603519e-03,6.249397525852336392189e-12,3.578471431474891160882e-15,3.578471481053311307807e-15,2.292424444464257225793e-03,5.015856590930889339845e-15,0,nan,9.942591379573653726670e-01
38338,2.290336581952499232090e-03,2.290276987735452834255e-03,6.232311563701807609585e-12,3.565440371426315376031e-15,3.565440421004735522956e-15,2.290336581952510642471e-03,4.981966808885066426644e-15,0,nan,9.942643429776195541795e-01
38398,2.286766223403436781164e-03,2.286706814836205782504e-03,6.203165960691498871934e-12,3.543239107473756295163e-15,3.543239157052176442088e-15,2.286766223403448774515e-03,5.244677455730678502347e-15,0,nan,9.942732439356805894154e-01
38401,2.286587997657911659755e-03,2.286528598350389546168e-03,6.201713455399078734566e-12,3.542133586744448215804e-15,3.542133636322868362729e-15,2.286587997657923631295e-03,5.235547537326665759863e-15,0,nan,9.942736882581495758224e-01
38458,2.283206979135979624446e-03,2.283147755352394042000e-03,6.174201808538714273489e-12,3.521210378495070664874e-15,3.521210428073490811799e-15,2.283206979135992977497e-03,5.848375122803564165613e-15,0,nan,9.942821172988600643612e-01
38500,2.280722093385515684277e-03,2.280662998437993013723e-03,6.154034109777353112786e-12,3.505892065530628228134e-15,3.505892115109048375060e-15,2.280722093385530121107e-03,6.329938046757857752614e-15,0,nan,9.942883123027928212768e-01
38519,2.279599754399962846518e-03,2.279540717597350937135e-03,6.144939479560414327376e-12,3.498989720373330024961e-15,3.498989769951750171886e-15,2.279599754399977829049e-03,6.572439087323242470754e-15,0,nan,9.942911103949479327633e-01
38579,2.276062766648854346352e-03,2.276003912899432664318e-03,6.116336978279054151905e-12,3.477304068191667989090e-15,3.477304117770088136015e-15,2.276062766648869034327e-03,6.453238037670130181137e-15,0,nan,9.942999284974732442013e-01
38598,2.274945007584105657883e-03,2.274886211624061425896e-03,6.107316533984234392504e-12,3.470471988590973447663e-15,3.470472038169393594588e-15,2.274945007584120594038e-03,6.565501770642871735415e-15,0,nan,9.943027152179479516664e-01
38639,2.272536737841258924764e-03,2.272478066294960057786e-03,6.087911714521536122832e-12,3.455786157455249356373e-15,3.455786207033669503298e-15,2.272536737841275028131e-03,7.086075489376694964853e-15,0,nan,9.943087193893241058657e-01
38697,2.269138612606888365242e-03,2.269080116387179116288e-03,6.060601145112233939258e-12,3.435143496526792426723e-15,3.435143546105212573648e-15,2.269138612606905193669e-03,7.416218201073857819640e-15,0,nan,9.943171915044376682480e-01
38699,2.269021617123080907658e-03,2.268963126935093221892e-03,6.059662317580002657267e-12,3.434434433564375026254e-15,3.434434483142795173179e-15,2.269021617123097557361e-03,7.337833629286611252052e-15,0,nan,9.943174831962918013418e-01
38759,2.265517353954383042436e-03,2.265459044285109049127e-03,6.031587429447736538682e-12,3.413247358702480762235e-15,3.413247408280900909160e-15,2.265517353954400347531e-03,7.638473764253708405181e-15,0,nan,9.943262200433871271575e-01
38796,2.263361782002779563905e-03,2.263303583237114349758e-03,6.014360984071142944846e-12,3.400263406751253365797e-15,3.400263456329673512722e-15,2.263361782002795388174e-03,6.991489229177633524216e-15,0,nan,9.943315943810690415365e-01
38819,2.262023898106970895561e-03,2.261965768121987786082e-03,6.003685704682134677210e-12,3.392223411629424806534e-15,3.392223461207844953459e-15,2.262023898106986824862e-03,7.042057168094059119147e-15,0,nan,9.943349300548580399625e-01
38879,2.258541199661983321645e-03,2.258483248532003936221e-03,5.975955810269225805637e-12,3.371361087477537906725e-15,3.371361137055958053650e-15,2.258541199662000217835e-03,7.481019039140724472866e-15,0,nan,9.943436133541786170194e-01
38896,2.257556383985516532814e-03,2.257498483381057980540e-03,5.968130063508844124360e-12,3.365479273184616002835e-15,3.365479322763036149760e-15,2.257556383985532490068e-03,7.068374374398803881289e-15,0,nan,9.943460687829056684952e-01
38939,2.255069209007530637440e-03,2.255011435908361831781e-03,5.948396425490033391650e-12,3.350658897550644095667e-15,3.350658947129064242592e-15,2.255069209007545793188e-03,6.720746621188808501795e-15,0,nan,9.943522700640829428882e-01
38996,2.251780691063638272648e-03,2.251723086334937642267e-03,5.922371752511398457890e-12,3.331138799891298635443e-15,3.331138849469718782368e-15,2.251780691063652803074e-03,6.452860507836707667949e-15,0,nan,9.943604694211433170695e-01
38999,2.251607876836320652758e-03,2.251550280948826868871e-03,5.921006241788371585339e-12,3.330115369125651136335e-15,3.330115418704071283261e-15,2.251607876836334992391e-03,6.368618918873672104786e-15,0,nan,9.943609003065390112707e-01
39059,2.248157154143337610464e-03,2.248099734653399676965e-03,5.893783962640430249199e-12,3.309729045257059547277e-15,3.309729094835479694203e-15,2.248157154143351231177e-03,6.058612621106054147274e-15,0,nan,9.943695042027776128724e-01
39095,2.246091792803383679206e-03,2.246034478763275603341e-03,5.877530654444041291786e-12,3.297572108874272089068e-15,3.297572158452692235993e-15,2.246091792803396564271e-03,5.736660111094695516559e-15,0,nan,9.943746539444914201355e-01
39119,2.244716992223524162225e-03,2.244659748322003298832e-03,5.866728303425889951904e-12,3.289498484584051212473e-15,3.289498534162471359398e-15,2.244716992223537128394e-03,5.776304381911498231936e-15,0,nan,9.943780818732887543374e-01
39179,2.241287342669488931446e-03,2.241230273552186416652e-03,5.839837991300571973387e-12,3.269422261140253115977e-15,3.269422310718673262902e-15,2.241287342669502942641e-03,6.251405266189057358881e-15,0,nan,9.943866334378257315955e-01
39196,2.240317513170932747085e-03,2.240260493430297483730e-03,5.832248955747631317691e-12,3.263761861610130440170e-15,3.263761911188550587096e-15,2.240317513170947437601e-03,6.557336553563779621936e-15,0,nan,9.943890516513883124261e-01
39239,2.237868157369240964399e-03,2.237811262236862139968e-03,5.813111765070756615052e-12,3.249498964166143868634e-15,3.249499013744564015559e-15,2.237868157369255980388e-03,6.709952184287562953074e-15,0,nan,9.943951590154196528587e-01
39296,2.234629580291756616173e-03,2.234572849709141797309e-03,5.787872696370212408741e-12,3.230712208758518863931e-15,3.230712258336939010857e-15,2.234629580291772136146e-03,6.945210549068858481742e-15,0,nan,9.944032343514908061526e-01
39299,2.234459388503935457077e-03,2.234402666562052431481e-03,5.786548375068915042226e-12,3.229727197923973209957e-15,3.229727247502393356882e-15,2.234459388503950757668e-03,6.847558509984445262409e-15,0,nan,9.944036587243771094301e-01
39359,2.231060988545644201836e-03,2.231004439004657252665e-03,5.760146583030985840122e-12,3.210105581515235956393e-15,3.210105631093656103318e-15,2.231060988545659693857e-03,6.943790836100349958095e-15,0,nan,9.944121326822851992459e-01
39397,2.228914010142342069787e-03,2.228857569382368397637e-03,5.743508472608429687806e-12,3.197755597734461470200e-15,3.197755647312881617126e-15,2.228914010142357423106e-03,6.888251019136828109822e-15,0,nan,9.944174862563711514581e-01
39419,2.227672910255149452824e-03,2.227616532330251898630e-03,5.733905161975203556992e-12,3.190632748700655028785e-15,3.190632798279075175710e-15,2.227672910255164117082e-03,6.582769773709906084257e-15,0,nan,9.944205810060220435283e-01
39479,2.224295106679751669182e-03,2.224238899590893440289e-03,5.707822896082312016480e-12,3.171307347722582051351e-15,3.171307397301002198276e-15,2.224295106679765370363e-03,6.159785811318835878909e-15,0,nan,9.944290038117561712837e-01
39498,2.223227603352791268559e-03,2.223171450200153980575e-03,5.699596497058800746991e-12,3.165218157153052309211e-15,3.165218206731472456137e-15,2.223227603352805336083e-03,6.327522727220761413431e-15,0,nan,9.944316657323841797834e-01
39539,2.220927531151100243340e-03,2.220871494122951452649e-03,5.681898580577262583310e-12,3.152128041129832514083e-15,3.152128090708252661008e-15,2.220927531151115797829e-03,7.003600661766027508763e-15,0,nan,9.944374012149513556574e-01
39599,2.217570137283055454330e-03,2.217514269544970401810e-03,5.656131021612434978653e-12,3.133093505604966259699e-15,3.133093555183386406625e-15,2.217570137283069410257e-03,6.293341690782884780889e-15,0,nan,9.944457733303921389265e-01
39659,2.214222878969537410682e-03,2.214167179755520322576e-03,5.630519036152029533424e-12,3.114202431793727420321e-15,3.114202481372147567246e-15,2.214222878969552012259e-03,6.594447921176973831038e-15,0,nan,9.944541202721510960447e-01
39700,2.211941391553600561037e-03,2.211885807059517546069e-03,5.613106385608742769952e-12,3.101375374735618133671e-15,3.101375424314038280596e-15,2.211941391553614968644e-03,6.513557263017019431311e-15,0,nan,9.944598095956892267583e-01
39719,2.210885710382435708626e-03,2.210830178931104741946e-03,5.605061451858143594923e-12,3.095453524137028771066e-15,3.095453573715448917991e-15,2.210885710382450590995e-03,6.731405795138830054140e-15,0,nan,9.944624421536303572004e-01
39779,2.207558585969506079888e-03,2.207503221524059495301e-03,5.579757106978004715162e-12,3.076845500705028123510e-15,3.076845550283448270435e-15,2.207558585969521766515e-03,7.105871058813471293434e-15,0,nan,9.944707390875455785923e-01
39802,2.206285841832850494471e-03,2.206230541206626819678e-03,5.570097494994251889234e-12,3.069749511322270235974e-15,3.069749560900690382900e-15,2.206285841832866400479e-03,7.209405009280666329685e-15,0,nan,9.944739129879329066338e-01
39839,2.204241460452304769702e-03,2.204186262260485369702e-03,5.554604850232673210568e-12,3.058377093033551321495e-15,3.058377142611971468420e-15,2.204241460452319095782e-03,6.499324258336483126378e-15,0,nan,9.944790111859437634068e-01
39899,2.200934288824125950601e-03,2.200879256138188553443e-03,5.529603540706998450827e-12,3.040047045962634172021e-15,3.040047095541054318946e-15,2.200934288824139037895e-03,5.946244908920628531347e-15,0,nan,9.944872585601928894716e-01
39904,2.200659139091660273374e-03,2.200604120164267527016e-03,5.527526876320928617681e-12,3.038525748457342756138e-15,3.038525798035762903063e-15,2.200659139091673430760e-03,5.978838818084936346981e-15,0,nan,9.944879447288344238159e-01
39959,2.197637026347972529633e-03,2.197582158424648407502e-03,5.504752047740960940070e-12,3.021854117477321235546e-15,3.021854167055741382472e-15,2.197637026347985381452e-03,5.848017209561548846290e-15,0,nan,9.944954813209983991045e-01
40006,2.195061063182433130914e-03,2.195006323806885165095e-03,5.485388961147327201928e-12,3.007697966792535867964e-15,3.007698016370956014890e-15,2.195061063182446768356e-03,6.212784891395773670914e-15,0,nan,9.945019053631586603264e-01
40020,2.194294921914979098337e-03,2.194240220742940065263e-03,5.479638790987955984334e-12,3.003497272243999576533e-15,3.003497321822419723459e-15,2.194294921914992762885e-03,6.227306606268741469488e-15,0,nan,9.945038160090563675937e-01
40080,2.191017507902305681139e-03,2.190962970007439680059e-03,5.455086030054327289592e-12,2.985577141006328947242e-15,2.985577190584749094168e-15,2.191017507902317705407e-03,5.487983513421250516278e-15,0,nan,9.945119894668228324014e-01
40109,2.189436931521243721172e-03,2.189382472281737289366e-03,5.443271434098750152772e-12,2.976963656129432864482e-15,2.976963705707853011407e-15,2.189436931521255438814e-03,5.351897497196950149308e-15,0,nan,9.945159312597771828933e-01
40140,2.187749869698720275868e-03,2.187695494351064341709e-03,5.430679735905075164761e-12,2.967790459666959763124e-15,2.967790509245379910049e-15,2.187749869698732826779e-03,5.736903870856560072213e-15,0,nan,9.945201386411305894244e-01
40200,2.184491963630413955549e-03,2.184437750104349738184e-03,5.406418818002723139504e-12,2.950136037448498669074e-15,2.950136087026918815999e-15,2.184491963630423970655e-03,4.584638431653395682626e-15,0,nan,9.945282636400743936519e-01
40212,2.183841546447999864417e-03,2.183787365199560230600e-03,5.401583984290660052250e-12,2.946620920183961955027e-15,2.946620969762382101953e-15,2.183841546448009085852e-03,4.222575558890389385658e-15,0,nan,9.945298857482856822745e-01
40260,2.181243746283336587544e-03,2.181189693857559126766e-03,5.382302195538933169943e-12,2.932612695951340354474e-15,2.932612745529760501400e-15,2.181243746283344435939e-03,3.598128610979189321968e-15,0,nan,9.945363645710926227771e-01
40315,2.178274688124657090804e-03,2.178220782744151855920e-03,5.360321136115294290694e-12,2.916663787479352820031e-15,2.916663837057772966957e-15,2.178274688124664271102e-03,3.296323614748706198735e-15,0,nan,9.945437693727535224670e-01
40320,2.178005174501279096744e-03,2.177951282458762995164e-03,5.358328797333449796468e-12,2.915219269006898942740e-15,2.915219318585319089665e-15,2.178005174501286493882e-03,3.396290704435805992152e-15,0,nan,9.945444415409915458158e-01
40380,2.174776205383963535028e-03,2.174722473011933034093e-03,5.334497561734221526973e-12,2.897954602532744429679e-15,2.897954652111164576604e-15,2.174776205383970060358e-03,3.000460484741338819162e-15,0,nan,9.945524946559526046621e-01
40418,2.172736138949087243699e-03,2.172682507334949657263e-03,5.319477497408795785677e-12,2.887086392511328710191e-15,2.887086442089748857116e-15,2.172736138949091951932e-03,2.166960153564852241919e-15,0,nan,9.945575826717393018504e-01
40440,2.171556796285143559055e-03,2.171503222875039579298e-03,5.310807436518605592345e-12,2.880817554389631615157e-15,2.880817603968051762082e-15,2.171556796285148345003e-03,2.203924814865935920609e-15,0,nan,9.945605240215276344920e-01
40500,2.168346904810727459462e-03,2.168293489658178110208e-03,5.287257378795831108255e-12,2.863806994240459292072e-15,2.863807043818879438997e-15,2.168346904810730304434e-03,1.312046474334194186805e-15,0,nan,9.945685297426445195036e-01
40521,2.167225683526720955013e-03,2.167172323598677563528e-03,5.279047757971394531920e-12,2.857882973604227220710e-15,2.857883023182647367635e-15,2.167225683526723294095e-03,1.079297602285871027117e-15,0,nan,9.945713261783544537867e-01
40560,2.165146488816916802572e-03,2.165093231221704422190e-03,5.263846354910555678235e-12,2.846921803411095113328e-15,2.846921852989515260253e-15,2.165146488816919717848e-03,1.346456538285062814914e-15,0,nan,9.945765119236109449074e-01
40620,2.161955506408366756155e-03,2.161902405674399289121e-03,5.240573340347654184468e-12,2.830160874753071511305e-15,2.830160924331491658230e-15,2.161955506408370725563e-03,1.836026753235450436884e-15,0,nan,9.945844706681277363537e-01
40625,2.161690015721908549734e-03,2.161636928028419502024e-03,5.238640120158965835870e-12,2.828769705325223259383e-15,2.828769754903643406308e-15,2.161690015721912020875e-03,1.605753365469891450791e-15,0,nan,9.945851328421792097978e-01
40680,2.158773915936355088790e-03,2.158720971371634860664e-03,5.217437319638022452869e-12,2.813523112508057692591e-15,2.813523162086477839516e-15,2.158773915936359648792e-03,2.112310991846333800569e-15,0,nan,9.945924060792881895698e-01
40729,2.156182555197101377575e-03,2.156129737660103691532e-03,5.198643824231729156600e-12,2.800026216521651764117e-15,2.800026266100071911042e-15,2.156182555197106647814e-03,2.444245263515954807175e-15,0,nan,9.945988694276532522329e-01
40740,2.155601675996967649118e-03,2.155548886913561008882e-03,5.194437286265516242049e-12,2.797007432174123745000e-15,2.797007481752543891926e-15,2.155601675996972931216e-03,2.450405155040914182066e-15,0,nan,9.946003182595779859012e-01
40800,2.152438745429306396484e-03,2.152386111143315093608e-03,5.171572242575036577335e-12,2.780612760373802794522e-15,2.780612809952222941447e-15,2.152438745429311033566e-03,2.154338598294831324419e-15,0,nan,9.946082073108872302083e-01
40834,2.150650534884300957988e-03,2.150597988014791694250e-03,5.158674928995098263622e-12,2.771375756785609775170e-15,2.771375806364029922096e-15,2.150650534884307053449e-03,2.834240499703807271387e-15,0,nan,9.946126675450861080773e-01
40860,2.149285083313702202079e-03,2.149232603145232161496e-03,5.148841199681581674473e-12,2.764338034723833646307e-15,2.764338084302253793232e-15,2.149285083313708117757e-03,2.752393411907649391900e-15,0,nan,9.946160733345021032138e-01
40920,2.146140648969961910869e-03,2.146088322243095043718e-03,5.126243177380537924803e-12,2.748182203706712294496e-15,2.748182253285132441421e-15,2.146140648969967359409e-03,2.538761583882349103871e-15,0,nan,9.946239164311309359696e-01
40938,2.145199112030013281760e-03,2.145146831204414010486e-03,5.119489564226329693125e-12,2.743358482979787894542e-15,2.743358532558208041468e-15,2.145199112030018606421e-03,2.482128971067202014492e-15,0,nan,9.946262649043391244224e-01
40980,2.143005401955608030945e-03,2.142953227998373177954e-03,5.103777204058827306472e-12,2.732144226543812663786e-15,2.732144276122232810711e-15,2.143005401955611729726e-03,1.725978440860378756599e-15,0,nan,9.946317367008879933897e-01
41040,2.139879302064146612133e-03,2.139827280208490920682e-03,5.081442316607193372007e-12,2.716223073070237141335e-15,2.716223122648657288261e-15,2.139879302064150088780e-03,1.624692910787849448194e-15,0,nan,9.946395342433010075046e-01
41043,2.139723236463554091602e-03,2.139671222195510796177e-03,5.080328996078276073327e-12,2.715430063683616850630e-15,2.715430113262036997555e-15,2.139723236463557631353e-03,1.654303054831553136096e-15,0,nan,9.946399235256062701122e-01
41100,2.136762309323355073926e-03,2.136710438905114941427e-03,5.059237560333537281153e-12,2.700417723611329764774e-15,2.700417773189749911700e-15,2.136762309323358427117e-03,1.569286235212940354543e-15,0,nan,9.946473091573276365169e-01
41148,2.134275245566381613155e-03,2.134223495822471384359e-03,5.041566813530614819685e-12,2.687856144335605167260e-15,2.687856193914025314186e-15,2.134275245566384613346e-03,1.405718735391392471761e-15,0,nan,9.946535128622427282910e-01
41160,2.133654383993573069173e-03,2.133602664352445953816e-03,5.037161988877186283457e-12,2.684727168860743113164e-15,2.684727218439163260089e-15,2.133654383993576114891e-03,1.427465827145330356680e-15,0,nan,9.946550615413496688197e-01
41220,2.130555486566013297101e-03,2.130503917045529962276e-03,5.015214664124191589804e-12,2.669150409760122908627e-15,2.669150459338543055552e-15,2.130555486566016996305e-03,1.736262989732616986418e-15,0,nan,9.946627914931766323596e-01
41254,2.128803437149230735198e-03,2.128751952407159121761e-03,5.002834420548458071894e-12,2.660373716247255552108e-15,2.660373765825675699034e-15,2.128803437149234705877e-03,1.865216219214978381496e-15,0,nan,9.946671618787652316179e-01
41280,2.127465577761090964604e-03,2.127414157708587723328e-03,4.993394656123633787335e-12,2.653686457380380773124e-15,2.653686506958800920049e-15,2.127465577761095177110e-03,1.980058643000753980121e-15,0,nan,9.946704991100567667625e-01
41340,2.124384618526761487473e-03,2.124333347293352446811e-03,4.971701043004853342107e-12,2.638334332804480807387e-15,2.638334382382900954312e-15,2.124384618526765367307e-03,1.826333320747229003130e-15,0,nan,9.946781844886761881730e-01
41360,2.123359614191614678363e-03,2.123308392421022726404e-03,4.964497768201362736808e-12,2.633241640800989320650e-15,2.633241690379409467575e-15,2.123359614191618528340e-03,1.813153305627567073013e-15,0,nan,9.946807413563437075157e-01
41400,2.121312570036873370455e-03,2.121261446977423543309e-03,4.950132910895650400368e-12,2.623093067011753750840e-15,2.623093116590173897765e-15,2.121312570036877613455e-03,2.000176612803384384524e-15,0,nan,9.946858477251594444742e-01
41460,2.118249393689543638719e-03,2.118198418162641188250e-03,4.928689353841475329329e-12,2.607961700763753647131e-15,2.607961750342173794056e-15,2.118249393689546298614e-03,1.255704460739788951148e-15,0,nan,9.946934889150855943853e-01
41466,2.117943562543130736620e-03,2.117892601734347804432e-03,4.926551815119116814833e-12,2.606454571972347141828e-15,2.606454621550767288753e-15,2.117943562543133050290e-03,1.092413667834929497815e-15,0,nan,9.946942518251809111111e-01
41521,2.115144220019774760205e-03,2.115093393830569899750e-03,4.907015185127102026902e-12,2.592689828568522105958e-15,2.592689878146942252884e-15,2.115144220019778293391e-03,1.670423296810210968590e-15,0,nan,9.947012349553380982877e-01
41572,2.112555070232789104084e-03,2.112504368396570485211e-03,4.888991596802428616718e-12,2.580007258666103034330e-15,2.580007308244523181255e-15,2.112555070232792137098e-03,1.435708478618081323716e-15,0,nan,9.947076938100946224045e-01
41581,2.112098819312273594723e-03,2.112048139373319793205e-03,4.885820130534650271761e-12,2.577777214517437577041e-15,2.577777264095857723966e-15,2.112098819312275936981e-03,1.108971718547534886951e-15,0,nan,9.947088319731838467960e-01
41641,2.109062175640696087248e-03,2.109011641321652946734e-03,4.864746965198055846146e-12,2.562971664439281672272e-15,2.562971714017701819198e-15,2.109062175640697901380e-03,8.601608979264892790934e-16,0,nan,9.947164072294704873682e-01
41678,2.107193927441368755393e-03,2.107143482608636771147e-03,4.851812224258980304891e-12,2.553894542794727110566e-15,2.553894592373147257491e-15,2.107193927441371748808e-03,1.420569030982072662725e-15,0,nan,9.947210678306057529837e-01
41701,2.106034251287800581481e-03,2.105983861961944602487e-03,4.843794814169321977278e-12,2.548272257266681602509e-15,2.548272306845101749435e-15,2.106034251287804005189e-03,1.625665475624787896880e-15,0,nan,9.947239608175864558235e-01
41761,2.103015008752641586132e-03,2.102964763796840580445e-03,4.822962810026358021624e-12,2.533678081163614351534e-15,2.533678130742034498459e-15,2.103015008752646297329e-03,2.240210950954056153022e-15,0,nan,9.947314928303938825821e-01
41785,2.101809734288254821744e-03,2.101759546906798413468e-03,4.814663456614916563278e-12,2.527869672910518737641e-15,2.527869722488938884566e-15,2.101809734288259417109e-03,2.186385105237668871958e-15,0,nan,9.947344996151305811694e-01
41821,2.100004410749016763721e-03,2.099954309543704267238e-03,4.802250092797529793291e-12,2.519188233419796824972e-15,2.519188282998216971897e-15,2.100004410749020842396e-03,1.942222301243407733439e-15,0,nan,9.947390033602233691415e-01
41881,2.097002420203930399267e-03,2.096952462133080084816e-03,4.781655809887094882727e-12,2.504801820346448584255e-15,2.504801869924868731180e-15,2.097002420203932780489e-03,1.135535824864274047961e-15,0,nan,9.947464924988747236000e-01
41892,2.096452986027455816370e-03,2.096403054131379655595e-03,4.777892971339693382179e-12,2.502175461081852031501e-15,2.502175510660272178426e-15,2.096452986027458484100e-03,1.272497062971331558158e-15,0,nan,9.947478631944917716622e-01
41941,2.094009000256072047796e-03,2.093959184707172571649e-03,4.761179116001506417018e-12,2.490517957173401824236e-15,2.490518006751821971161e-15,2.094009000256074533838e-03,1.187216339513037252672e-15,0,nan,9.947539603376215079080e-01
42000,2.091073792621106486322e-03,2.091024116624892389971e-03,4.741157553260592972715e-12,2.476571309316594059374e-15,2.476571358895014206300e-15,2.091073792621109935441e-03,1.649448323340194318266e-15,0,nan,9.947612830300399034593e-01
42001,2.091024114254313396449e-03,2.090974440618342811149e-03,4.740819173076586643847e-12,2.476335767947554251488e-15,2.476335817525974398413e-15,2.091024114254317034244e-03,1.739719176561330731697e-15,0,nan,9.947614069672254577580e-01
42061,2.088047725756210330761e-03,2.087998193427612232675e-03,4.720575150205492215874e-12,2.462254385432584595917e-15,2.462254435011004742843e-15,2.088047725756213830489e-03,1.676076814073051399346e-15,0,nan,9.947688324779363151827e-01
42107,2.085771559967762849713e-03,2.085722135566870586582e-03,4.705132721534460353272e-12,2.451526390821562893413e-15,2.451526440399983040338e-15,2.085771559967766748182e-03,1.869077714243147395859e-15,0,nan,9.947745111233567697948e-01
42121,2.085079798526513674556e-03,2.085030406903172050387e-03,4.700446223567450358267e-12,2.448272951009930302913e-15,2.448273000588350449839e-15,2.085079798526517957790e-03,2.054230182967124099819e-15,0,nan,9.947762369594837932626e-01
42181,2.082120296535707251739e-03,2.082071045018921758712e-03,4.680431576357415464547e-12,2.434390614581097697262e-15,2.434390664159517844188e-15,2.082120296535711435870e-03,2.009552958184549390409e-15,0,nan,9.947836205010975092907e-01
42215,2.080446971663739170327e-03,2.080397799276201536295e-03,4.669140362461523548028e-12,2.426567625781790844062e-15,2.426567675360210990987e-15,2.080446971663743820962e-03,2.235401555647727221913e-15,0,nan,9.947877952467210074740e-01
42241,2.079169183958542044960e-03,2.079120071953004592058e-03,4.660530398716418300077e-12,2.420606534471139733044e-15,2.420606584049559879969e-15,2.079169183958547274541e-03,2.515226493686005537930e-15,0,nan,9.947909831914955982647e-01
42301,2.076226425172597676166e-03,2.076177452086367270639e-03,4.640741887662784055384e-12,2.406919877333431506574e-15,2.406919926911851653499e-15,2.076226425172603859930e-03,2.978366885449857428156e-15,0,nan,9.947983251189018234404e-01
42323,2.075149499698940736697e-03,2.075100577402137682487e-03,4.633514171932325177153e-12,2.401925682902017651185e-15,2.401925732480437798110e-15,2.075149499698947253345e-03,3.140326988800741211158e-15,0,nan,9.948010119740229150603e-01
42361,2.073291984756846489252e-03,2.073243150001327118892e-03,4.621065247024095181586e-12,2.393329818055610466045e-15,2.393329867634030612970e-15,2.073291984756851599825e-03,2.464955888911214392569e-15,0,nan,9.948056463710442251991e-01
42421,2.070365827490227173674e-03,2.070317130480142653326e-03,4.601499687369864514610e-12,2.379835539666698074994e-15,2.379835589245118221920e-15,2.070365827490231707630e-03,2.189929696584913331380e-15,0,nan,9.948129470351486986130e-01
42432,2.069830261048282750436e-03,2.069781589228302572797e-03,4.597924655400680986362e-12,2.377371914206571430202e-15,2.377371963784991577127e-15,2.069830261048287580006e-03,2.333316986370283204360e-15,0,nan,9.948142832638591121787e-01
42481,2.067447918350243541569e-03,2.067399358503614961724e-03,4.582044425945092830813e-12,2.366436233245458588012e-15,2.366436282823878734937e-15,2.067447918350247006992e-03,1.676184205026768544335e-15,0,nan,9.948202271979577628286e-01
42540,2.064586650326637792124e-03,2.064538224793072487828e-03,4.563020222299067678544e-12,2.353352082715002462308e-15,2.353352132293422609233e-15,2.064586650326640025539e-03,1.081773014137927344454e-15,0,nan,9.948273661167532592856e-01
42541,2.064538222511562437500e-03,2.064489799249685179211e-03,4.562698686604469156995e-12,2.353131097829858401429e-15,2.353131147408278548355e-15,2.064538222511564632798e-03,1.063335915561638779176e-15,0,nan,9.948274869457247980434e-01
42601,2.061636705344628128084e-03,2.061588418092048010516e-03,4.543461699747339325634e-12,2.339919340327690822345e-15,2.339919389906110969271e-15,2.061636705344630516081e-03,1.158301862959652759035e-15,0,nan,9.948347263642172555041e-01
42649,2.059321357107821420102e-03,2.059273178250522334798e-03,4.528149899016825808831e-12,2.329416638435667382523e-15,2.329416688014087529448e-15,2.059321357107824599863e-03,1.544082312853978435869e-15,0,nan,9.948405033192657602285e-01
42661,2.058743332414291870441e-03,2.058695180598783033149e-03,4.524332702253445061433e-12,2.326800175428344191008e-15,2.326800225006764337933e-15,2.058743332414295538094e-03,1.781500687271225455654e-15,0,nan,9.948419455387266255525e-01
42721,2.055858069478450154272e-03,2.055810052530992072112e-03,4.505310937419347250099e-12,2.313772825515668327716e-15,2.313772875094088474642e-15,2.055858069478453235777e-03,1.498890369845855193603e-15,0,nan,9.948491445540728543399e-01
42759,2.054034915488087836843e-03,2.053986983664198105043e-03,4.493318941879809995878e-12,2.305569309420067673610e-15,2.305569358998487820535e-15,2.054034915488091283844e-03,1.678160654845674637114e-15,0,nan,9.948536935419992881398e-01
42781,2.052980882486685979688e-03,2.052932999841441345096e-03,4.486395654895517299724e-12,2.300836520581899379926e-15,2.300836570160319526851e-15,2.052980882486688947691e-03,1.445704376742199027622e-15,0,nan,9.948563234945924442206e-01
42841,2.050111737578938324311e-03,2.050063988673230929577e-03,4.467586110624236784834e-12,2.287990498142741732425e-15,2.287990547721161879351e-15,2.050111737578940283498e-03,9.556489878512085159981e-16,0,nan,9.948634824441591480268e-01
42868,2.048823237122241944230e-03,2.048775548216590254580e-03,4.459156115995446836034e-12,2.282239041266298902515e-15,2.282239090844719049441e-15,2.048823237122244627842e-03,1.309830973465436759545e-15,0,nan,9.948666974716520169995e-01
42901,2.047250601084165538834e-03,2.047202985358458158377e-03,4.448881566778077234519e-12,2.275234003153437775522e-15,2.275234052731857922447e-15,2.047250601084168818758e-03,1.602111303945157162501e-15,0,nan,9.948706214861711535826e-01
42961,2.044397439519040401285e-03,2.044349956416911806567e-03,4.430281291699194291655e-12,2.262566287925980605563e-15,2.262566337504400752489e-15,2.044397439519042888597e-03,1.216648094705796784251e-15,0,nan,9.948777407035781420288e-01
42978,2.043590489016732566346e-03,2.043543043390553398675e-03,4.425030069853641657687e-12,2.258993139965657715498e-15,2.258993189544077862424e-15,2.043590489016734667412e-03,1.028124390359250038275e-15,0,nan,9.948797542223776089391e-01
43022,2.041504866348862849701e-03,2.041457517513489087341e-03,4.411477154109860680381e-12,2.249777692485680364774e-15,2.249777742064100511699e-15,2.041504866348864614918e-03,8.646644400289717848245e-16,0,nan,9.948849583366527528383e-01
43082,2.038667686466539077927e-03,2.038620469142022641196e-03,4.393084953637352399634e-12,2.237286771667469228233e-15,2.237286821245889375158e-15,2.038667686466541093442e-03,9.886431768018738234069e-16,0,nan,9.948920378248489243198e-01
43088,2.038384402147493546648e-03,2.038337197943919376630e-03,4.391251360720208855754e-12,2.236042452742314596240e-15,2.236042502320734743166e-15,2.038384402147494989145e-03,7.076668697299500627421e-16,0,nan,9.948927446955830108271e-01
43142,2.035838381629850001031e-03,2.035791295269043059413e-03,4.374794851536717026650e-12,2.224882418832438812029e-15,2.224882468410858958955e-15,2.035838381629851012600e-03,4.968808459385692640524e-16,0,nan,9.948990977358687833325e-01
43199,2.033157806471733858311e-03,2.033110844022415625298e-03,4.357513178713318028807e-12,2.213177812323287178300e-15,2.213177861901707325225e-15,2.033157806471735326219e-03,7.219843402805286080586e-16,0,nan,9.949057865918558059433e-01
43202,2.033016919096366625225e-03,2.032969963155151476436e-03,4.356606140332242948913e-12,2.212563915028107295739e-15,2.212563964606527442664e-15,2.033016919096367827800e-03,5.915223899852302107515e-16,0,nan,9.949061381508193422588e-01
43262,2.030203266304925549535e-03,2.030156440242195537565e-03,4.338518118422925125780e-12,2.200330548258484355112e-15,2.200330597836904502038e-15,2.030203266304927646365e-03,1.032817795010426207220e-15,0,nan,9.949131591503658110162e-01
43309,2.028004672182694406030e-03,2.027957947482100092840e-03,4.324419045514021146617e-12,2.190806752968878115470e-15,2.190806802547298262396e-15,2.028004672182698171938e-03,1.856952567786469807400e-15,0,nan,9.949186454242226036954e-01
43322,2.027397390874373893366e-03,2.027350694152010857074e-03,4.320530090025592385950e-12,2.188181613407240845378e-15,2.188181662985660992304e-15,2.027397390874376609377e-03,1.339654059730022569847e-15,0,nan,9.949201608147298911194e-01
43382,2.024599260602326800812e-03,2.024552692685181558285e-03,4.302641365118718491029e-12,2.176116412161841264831e-15,2.176116461740261411756e-15,2.024599260602328651367e-03,9.140353192479597194698e-16,0,nan,9.949271432236923398186e-01
43420,2.022831102851290960287e-03,2.022784616235331553447e-03,4.291362890397105601038e-12,2.168518112660388626104e-15,2.168518162238808773030e-15,2.022831102851292814019e-03,9.164045393869506031477e-16,0,nan,9.949315554927500139331e-01
43442,2.021808843463931450180e-03,2.021762403819802548371e-03,4.284851259386798255424e-12,2.164134252938600012087e-15,2.164134302517020159013e-15,2.021808843463933534304e-03,1.030821768070075256923e-15,0,nan,9.949341064565880814858e-01
43502,2.019026107610653181235e-03,2.018979795710267814007e-03,4.267159094165436981490e-12,2.152234450808716022691e-15,2.152234500387136169616e-15,2.019026107610655051060e-03,9.261025521243241642235e-16,0,nan,9.949410505923247885636e-01
43532,2.017637610261178472693e-03,2.017591362035097216077e-03,4.258349528695417041732e-12,2.146315221415218970527e-15,2.146315270993639117453e-15,2.017637610261179449110e-03,4.839408350546158361789e-16,0,nan,9.949445155232991111049e-01
43562,2.016251021369057285643e-03,2.016204836686050477085e-03,4.249564196386927359429e-12,2.140416327425159587348e-15,2.140416377003579734273e-15,2.016251021369059308146e-03,1.003100754008869000043e-15,0,nan,9.949479757093730985379e-01
43622,2.013483553239610313046e-03,2.013437495250504534472e-03,4.232065898526498145770e-12,2.128679210950501942334e-15,2.128679260528922089260e-15,2.013483553239612986917e-03,1.327982665635814459669e-15,0,nan,9.949548818857755631590e-01
43643,2.012516733370708563178e-03,2.012470719601327888426e-03,4.225964193324110021650e-12,2.124590234733980066122e-15,2.124590284312400213047e-15,2.012516733370711659718e-03,1.538640969080835124286e-15,0,nan,9.949572945871653303646e-01
43682,2.010723671895488749717e-03,2.010677740079674404028e-03,4.214663538549139067253e-12,2.117022435985623337990e-15,2.117022485564043484915e-15,2.010723671895491490292e-03,1.362979478059147105494e-15,0,nan,9.949617691991506464918e-01
43742,2.007971346181394202424e-03,2.007925540021110542149e-03,4.197356459856984646083e-12,2.105445343499284500643e-15,2.105445393077704647568e-15,2.007971346181396873119e-03,1.330046311553064725379e-15,0,nan,9.949686377266901973694e-01
43755,2.007376001796506038294e-03,2.007330222793619802640e-03,4.193619087886291613372e-12,2.102947412365218242790e-15,2.102947461943638389715e-15,2.007376001796508441538e-03,1.197206814989554267658e-15,0,nan,9.949701234390648668941e-01
43802,2.005226545112382026403e-03,2.005180864092697638063e-03,4.180144011237291530210e-12,2.093947280758579303973e-15,2.093947330336999450899e-15,2.005226545112385474886e-03,1.719747274897458352389e-15,0,nan,9.949754875451642996799e-01
43862,2.002489237872702096399e-03,2.002443681481494517499e-03,4.163025546810997101674e-12,2.082527601260251358623e-15,2.082527650838671505548e-15,2.002489237872705148682e-03,1.524244509135733867044e-15,0,nan,9.949823187309311659822e-01
43867,2.002261466237292668324e-03,2.002215920208762385546e-03,4.161603230332723425899e-12,2.081579479318127905367e-15,2.081579528896548052292e-15,2.002261466237295566447e-03,1.447424963172677410786e-15,0,nan,9.949828871577355659628e-01
43922,1.999759393814640011378e-03,1.999713961542577949498e-03,4.146000425981804060735e-12,2.071185664662814441247e-15,2.071185714241234588172e-15,1.999759393814642006352e-03,9.976071897405500277939e-16,0,nan,9.949891313599289876125e-01
43979,1.997172926967251405106e-03,1.997127612139134103519e-03,4.129912441944399060862e-12,2.060482256508549907360e-15,2.060482306086970054285e-15,1.997172926967253656096e-03,1.127088209004753432192e-15,0,nan,9.949955862380614844817e-01
43982,1.997036982457374345440e-03,1.996991673797898162596e-03,4.129068013385833872177e-12,2.059920836719531235811e-15,2.059920886297951382737e-15,1.997036982457376580336e-03,1.119106181288844297621e-15,0,nan,9.949959255076808863441e-01
44042,1.994321973485847776519e-03,1.994276787935150407199e-03,4.112227678841869407106e-12,2.048732489212229769106e-15,2.048732538790649916031e-15,1.994321973485849316214e-03,7.720388986038664431610e-16,0,nan,9.950027012493089417409e-01
44092,1.992065098852824258507e-03,1.992020015509896480738e-03,4.098263953028378704136e-12,2.039466839740691093713e-15,2.039466889319111240638e-15,1.992065098852827361824e-03,1.557839130001350503960e-15,0,nan,9.950083336943389220454e-01
44102,1.991614336749632143547e-03,1.991569273806640446439e-03,4.095478797302043196484e-12,2.037619999885864564259e-15,2.037620049464284711184e-15,1.991614336749635310392e-03,1.590089192024689456571e-15,0,nan,9.950094586595176609774e-01
44162,1.988914042261825596003e-03,1.988869101428182573077e-03,4.078820748803204893516e-12,2.026582752383969399101e-15,2.026582801962389546027e-15,1.988914042261828198300e-03,1.308400924779356532841e-15,0,nan,9.950161978126232107181e-01
44205,1.986983331094871896988e-03,1.986938477467872690013e-03,4.066938012910666770393e-12,2.018718668865011598237e-15,2.018718718443431745163e-15,1.986983331094874686903e-03,1.404095709490196322662e-15,0,nan,9.950210163495420106323e-01
44222,1.986221060197929794144e-03,1.986176240977975075014e-03,4.062252918418620745891e-12,2.015620136184777128655e-15,2.015620185763197275580e-15,1.986221060197933113243e-03,1.671062033490480343603e-15,0,nan,9.950229187825246438014e-01
44282,1.983535360894764839473e-03,1.983490662795517767841e-03,4.045774696210398883173e-12,2.004731546538233070557e-15,2.004731596116653217482e-15,1.983535360894768624652e-03,1.908298968431381327463e-15,0,nan,9.950296216427325868498e-01
44318,1.981927424758154511475e-03,1.981882799095808535272e-03,4.035930522927507262466e-12,1.998233676059009874274e-15,1.998233725637430021199e-15,1.981927424758157531147e-03,1.523603952011538893801e-15,0,nan,9.950336346966372318970e-01
44342,1.980856914849374664223e-03,1.980812337380514782242e-03,4.029385477182283556008e-12,1.993916384403697995698e-15,1.993916433982118142623e-15,1.980856914849377576110e-03,1.470014059367275435684e-15,0,nan,9.950363064663610356236e-01
44402,1.978185692717944563906e-03,1.978141235391794698628e-03,4.013084661233010929913e-12,1.983174056388419925635e-15,1.983174105966840072560e-15,1.978185692717946728287e-03,1.094124250538775009745e-15,0,nan,9.950429733261257490471e-01
44432,1.976852781493274036073e-03,1.976808384056421251385e-03,4.004967218208403175350e-12,1.977830021269641116904e-15,1.977830070848061263829e-15,1.976852781493276762884e-03,1.379369693573552632364e-15,0,nan,9.950463000421751724170e-01
44462,1.975521665314731306617e-03,1.975477327646239355391e-03,3.996871653110167015857e-12,1.972503974686766254024e-15,1.972504024265186400950e-15,1.975521665314735144735e-03,1.942837737309536969724e-15,0,nan,9.950496222943503440506e-01
44523,1.972820583127355559272e-03,1.972776366616258488657e-03,3.980477834768234094710e-12,1.961729520586730042407e-15,1.961729570165150189333e-15,1.972820583127360087087e-03,2.295097008958750663838e-15,0,nan,9.950563638115624543173e-01
44546,1.971804058852655566064e-03,1.971759887894959390603e-03,3.974319835578325987121e-12,1.957686126495426894284e-15,1.957686176073847041209e-15,1.971804058852660065927e-03,2.282104305489065660282e-15,0,nan,9.950589009289900682752e-01
44583,1.970170976953723035452e-03,1.970126879130009670688e-03,3.964440114635020429026e-12,1.951203370075591442003e-15,1.951203419654011588928e-15,1.970170976953726077571e-03,1.544088744403055283976e-15,0,nan,9.950629769169622841174e-01
44643,1.967528478411608144211e-03,1.967484498798039577183e-03,3.948488435566881505467e-12,1.940747725909296922402e-15,1.940747775487717069327e-15,1.967528478411610698015e-03,1.297975792469040339011e-15,0,nan,9.950695723466758816950e-01
44660,1.966781058742275278134e-03,1.966737112535170070582e-03,3.943984356057320104534e-12,1.937798033394497073501e-15,1.937798082972917220426e-15,1.966781058742276749430e-03,7.480732147794776731778e-16,0,nan,9.950714378480300718291e-01
44703,1.964893058939572514920e-03,1.964849197061464651515e-03,3.932622221332706562528e-12,1.930362022126220585306e-15,1.930362071704640732232e-15,1.964893058939573511031e-03,5.069541782129582349744e-16,0,nan,9.950761501714934869852e-01
44763,1.962264690128999542612e-03,1.962220945514207490201e-03,3.916840900326114141042e-12,1.920045698057849101439e-15,1.920045747636269248364e-15,1.962264690128999285961e-03,1.307932534836473903124e-16,0,nan,9.950827104618208372180e-01
44774,1.961783585081511814552e-03,1.961739861913979095231e-03,3.913956821862189030686e-12,1.918161853818817773108e-15,1.918161903397237920034e-15,1.961783585081511623122e-03,9.757928832477106818626e-17,0,nan,9.950839112852432490996e-01
44823,1.959643343723077406338e-03,1.959599715901976825505e-03,3.901143905522210269762e-12,1.909798198272296693604e-15,1.909798247850716840530e-15,1.959643343723077197544e-03,1.065467459509766064179e-16,0,nan,9.950892532876893964195e-01
44883,1.957028991615787725383e-03,1.956985480121258350050e-03,3.885530674434824070747e-12,1.899618972518487507445e-15,1.899619022096907654370e-15,1.957028991615788197181e-03,2.410783660548195100554e-16,0,nan,9.950957787187614769667e-01
44889,1.956767940013876515282e-03,1.956724440126408372242e-03,3.883973936809161983967e-12,1.898604783983416544260e-15,1.898604833561836691185e-15,1.956767940013877026043e-03,2.610227082884038285728e-16,0,nan,9.950964303078259011090e-01
44943,1.954421605850898985973e-03,1.954378210218308577206e-03,3.870000649074168994256e-12,1.889507475670993550634e-15,1.889507525249413697559e-15,1.954421605850900476116e-03,7.624469090989000981204e-16,0,nan,9.951022868243285813541e-01
45003,1.951821158620971677355e-03,1.951777878388159109813e-03,3.854553275904968929375e-12,1.879463167675546728943e-15,1.879463217253966875868e-15,1.951821158620972948646e-03,6.513355842543009481558e-16,0,nan,9.951087776733172231671e-01
45004,1.951777876460882629045e-03,1.951734598147498219584e-03,3.854296516799702471864e-12,1.879296328727044248132e-15,1.879296378305464395057e-15,1.951777876460883846443e-03,6.237380380849098097767e-16,0,nan,9.951088857083231768892e-01
45063,1.949227622266365596293e-03,1.949184456973624812032e-03,3.839188005805005489842e-12,1.869485513495179472892e-15,1.869485563073599619818e-15,1.949227622266366685048e-03,5.585571239294777902720e-16,0,nan,9.951152513342829494954e-01
45119,1.946813199207481385675e-03,1.946770140779534958783e-03,3.824920681631028223044e-12,1.860232705125077774935e-15,1.860232754703497921861e-15,1.946813199207482942521e-03,7.996897481931865827583e-16,0,nan,9.951212779705989096095e-01
45123,1.946640969274262547226e-03,1.946597918464325642149e-03,3.823904294024139691642e-12,1.859573983057036816974e-15,1.859574032635456963899e-15,1.946640969274264206457e-03,8.523562848732979464111e-16,0,nan,9.951217078754196751554e-01
45183,1.944061172277694463442e-03,1.944018235495715857947e-03,3.808701600143765438852e-12,1.849728051199812900018e-15,1.849728100778233046943e-15,1.944061172277696588648e-03,1.093178391177429287593e-15,0,nan,9.951281473645641799061e-01
45235,1.941830872907907490008e-03,1.941788034584100404792e-03,3.795591052090600997116e-12,1.841247569934835236964e-15,1.841247619513255383889e-15,1.941830872907909565662e-03,1.068916076165969952981e-15,0,nan,9.951337145141545730345e-01
45243,1.941488204054576298743e-03,1.941445380848116908368e-03,3.793579388036668583787e-12,1.839947197621801585304e-15,1.839947247200221732230e-15,1.941488204054578285247e-03,1.023186242079431207110e-15,0,nan,9.951345698691945430782e-01
45303,1.938922037526747375880e-03,1.938879327445758348272e-03,3.778537125827312641385e-12,1.830230906829567436962e-15,1.830230956407987583887e-15,1.938922037526749606647e-03,1.150519258916737539446e-15,0,nan,9.951409754564301710046e-01
45351,1.936873983419870473913e-03,1.936831363516819046189e-03,3.766560525256047634987e-12,1.822504016028468197440e-15,1.822504065606888344365e-15,1.936873983419871813284e-03,6.915116106216581759413e-16,0,nan,9.951460877905772714437e-01
45363,1.936362645759025528577e-03,1.936320048355832847825e-03,3.763574285852581966791e-12,1.820578668087245436034e-15,1.820578717665665582959e-15,1.936362645759026783139e-03,6.478960316393911580766e-16,0,nan,9.951473641930425087748e-01
45423,1.933810001958258858318e-03,1.933767516787547515594e-03,3.748690344622873556602e-12,1.810989975366404225377e-15,1.810990024944824372302e-15,1.933810001958259543250e-03,3.541878552080694918869e-16,0,nan,9.951537361454454095927e-01
45467,1.931942336440313186599e-03,1.931899933291756753934e-03,3.737825298026618199709e-12,1.803998363895234581013e-15,1.803998413473654727938e-15,1.931942336440314206744e-03,5.280412808433294217864e-16,0,nan,9.951583982815134515757e-01
45483,1.931264079472394621512e-03,1.931221706091193002566e-03,3.733884782783658872774e-12,1.801464327296539130958e-15,1.801464376874959277884e-15,1.931264079472396135477e-03,7.839246482087818577402e-16,0,nan,9.951600913797053635733e-01
45543,1.928724851789554621886e-03,1.928682589757219328214e-03,3.719157085077446084434e-12,1.792001227116146923196e-15,1.792001276694567070121e-15,1.928724851789555722288e-03,5.705332601385531313804e-16,0,nan,9.951664299615499802154e-01
45584,1.926993549742008317652e-03,1.926951363545824401705e-03,3.709137677862710935263e-12,1.785570495662768497130e-15,1.785570545241188644056e-15,1.926993549742009981648e-03,8.635193538161310348193e-16,0,nan,9.951707517820019640209e-01
45603,1.926192292537106482905e-03,1.926150141415306936074e-03,3.704506740306071954543e-12,1.782600182624335603947e-15,1.782600232202755750872e-15,1.926192292537108091633e-03,8.351852155704427362833e-16,0,nan,9.951727519563528611790e-01
45663,1.923666375480758989475e-03,1.923624334833462252298e-03,3.689933241293489095715e-12,1.773260706133067105400e-15,1.773260755711487252229e-15,1.923666375480760599367e-03,8.368873188693450718148e-16,0,nan,9.951790574291531697010e-01
45700,1.922112026227541098367e-03,1.922070053489830518748e-03,3.680984336770356417533e-12,1.767531841955432003752e-15,1.767531891533852150581e-15,1.922112026227542306341e-03,6.284622568404019338436e-16,0,nan,9.951829375964304422435e-01
45723,1.921147074523651358119e-03,1.921105143917107172663e-03,3.675436084848866670450e-12,1.763982314419913174003e-15,1.763982363998333320832e-15,1.921147074523652294514e-03,4.874144908566189807004e-16,0,nan,9.951853464446478494932e-01
45783,1.918634363705454216539e-03,1.918592542708180042135e-03,3.661014771730102510327e-12,1.754764528681383787609e-15,1.754764578259803934438e-15,1.918634363705455146793e-03,4.848521176934606614717e-16,0,nan,9.951916190671933017315e-01
45817,1.917213409718211258176e-03,1.917171650642182558627e-03,3.652876172033798302162e-12,1.749567838727763280048e-15,1.749567888306183426877e-15,1.917213409718211703292e-03,2.321681099901951366219e-16,0,nan,9.951951663009842030953e-01
45843,1.916128217201481858875e-03,1.916086505384247910128e-03,3.646668806607740662381e-12,1.745606874486819034350e-15,1.745606924065239181179e-15,1.916128217201482325696e-03,2.436272420941232300667e-16,0,nan,9.951978753608158344886e-01
45903,1.913628609321802549401e-03,1.913587006257617484720e-03,3.632397698029218209955e-12,1.736508881732789086587e-15,1.736508931311209233416e-15,1.913628609321803452549e-03,4.719561965213181044288e-16,0,nan,9.952041153892035686224e-01
45935,1.912298149860666620498e-03,1.912256604624283998217e-03,3.624816879611705776443e-12,1.731680852818946038700e-15,1.731680902397366185529e-15,1.912298149860667747051e-03,5.891099251078088759406e-16,0,nan,9.952074367755611769950e-01
45963,1.911135514510365089255e-03,1.911094019774461265707e-03,3.618200958383531833830e-12,1.727470084598062263334e-15,1.727470134176482410163e-15,1.911135514510366771463e-03,8.802135800809616006868e-16,0,nan,9.952103392157177334278e-01
46024,1.908607518711906208750e-03,1.908566133676586288465e-03,3.603843346189706879807e-12,1.718340848777796372066e-15,1.718340898356216518895e-15,1.908607518711907919756e-03,8.964685178482481735922e-16,0,nan,9.952166502284789189291e-01
46053,1.907408028719411591245e-03,1.907366695684318711954e-03,3.597044233374184389776e-12,1.714021872116025001432e-15,1.714021921694445148261e-15,1.907408028719413342380e-03,9.180703409880935610992e-16,0,nan,9.952196447147713946504e-01
46084,1.906127481392348808203e-03,1.906086203835400359752e-03,3.589795116140961929018e-12,1.709420029750677574862e-15,1.709420079329097721691e-15,1.906127481392350484376e-03,8.793600322437386069579e-16,0,nan,9.952228415726103259568e-01
46144,1.903653880849254373051e-03,1.903612710352530542485e-03,3.575819806986495035060e-12,1.700557026610610374750e-15,1.700557076189030521579e-15,1.903653880849256367707e-03,1.047804294536786299438e-15,0,nan,9.952290169040214736960e-01
46171,1.902542853930292050813e-03,1.902501731474826474760e-03,3.569554582274316635103e-12,1.696587417833765558985e-15,1.696587467412185705814e-15,1.902542853930293866216e-03,9.541984089622470515316e-16,0,nan,9.952317905955523017077e-01
46204,1.901186692055611190261e-03,1.901145628203131576414e-03,3.561916946196689719895e-12,1.691751390293176839556e-15,1.691751439871596986385e-15,1.901186692055612897561e-03,8.980184804804575768553e-16,0,nan,9.952351762847669107122e-01
46264,1.898725890113982283161e-03,1.898684932491918409339e-03,3.548086064911564435970e-12,1.683002675797966253164e-15,1.683002725376386399993e-15,1.898725890113984427001e-03,1.129094199780430129780e-15,0,nan,9.952413197765761278279e-01
46289,1.897702435086824233543e-03,1.897661521605805779248e-03,3.542344330927914508507e-12,1.679374072953582476899e-15,1.679374122532002623728e-15,1.897702435086825890127e-03,8.729422779693086592064e-16,0,nan,9.952438748900010649732e-01
46324,1.896271450255672527327e-03,1.896230598452334830881e-03,3.534326697907601518346e-12,1.674310442146612571781e-15,1.674310491725032718610e-15,1.896271450255674808069e-03,1.202750845240589030133e-15,0,nan,9.952474474408653391170e-01
46384,1.893823347839893598069e-03,1.893782601445716468405e-03,3.520638383564850806352e-12,1.665674252341288215635e-15,1.665674301919708362464e-15,1.893823347839896356537e-03,1.456560705621439258722e-15,0,nan,9.952535593387311135729e-01
46407,1.892886583715353921234e-03,1.892845877619875197620e-03,3.515409938625970516396e-12,1.662378480973361099821e-15,1.662378530551781246650e-15,1.892886583715356481073e-03,1.352346975113771113344e-15,0,nan,9.952558980654355344996e-01
46444,1.891381558352943012546e-03,1.891340916960472214384e-03,3.507020663834439628401e-12,1.657093673323705995903e-15,1.657093722902126142732e-15,1.891381558352945244161e-03,1.179885765938839698149e-15,0,nan,9.952596555309600710195e-01
46504,1.888946057407381003482e-03,1.888905520611259365379e-03,3.493473084206346966859e-12,1.648568275934565644111e-15,1.648568325512985790940e-15,1.888946057407383263366e-03,1.196372916215622245222e-15,0,nan,9.952657360780206105165e-01
46526,1.888054611223444374801e-03,1.888014112678165334208e-03,3.488523123080451111301e-12,1.645456038770438266308e-15,1.645456088348858413137e-15,1.888054611223446869525e-03,1.321319718757585936603e-15,0,nan,9.952679617038599929634e-01
46564,1.886516820741222354857e-03,1.886476388138176758791e-03,3.479995193677574119979e-12,1.640097634873499477769e-15,1.640097684451919624598e-15,1.886516820741225905196e-03,1.881954382480113021422e-15,0,nan,9.952718010400728100464e-01
46624,1.884093824217133441787e-03,1.884053495405960728520e-03,3.466586544720623263352e-12,1.631681328659476728916e-15,1.631681378237896875745e-15,1.884093824217136691746e-03,1.724945699477965387588e-15,0,nan,9.952778504769761414809e-01
46646,1.883206950910186429013e-03,1.883166660055917394911e-03,3.461687301078718473455e-12,1.628608880931674496606e-15,1.628608930510094643435e-15,1.883206950910189488814e-03,1.624781939849411528625e-15,0,nan,9.952800647257074142041e-01
46684,1.881677043821624066219e-03,1.881636818403178892239e-03,3.453246693252253279199e-12,1.623318939591624974592e-15,1.623318989170045121421e-15,1.881677043821627715131e-03,1.939180833200947095712e-15,0,nan,9.952838844482730699622e-01
46744,1.879266455664263145084e-03,1.879226333241443671132e-03,3.439975198602630726684e-12,1.615010053710564031164e-15,1.615010103288984177993e-15,1.879266455664266315846e-03,1.687233840295038909044e-15,0,nan,9.952899030132100354385e-01
46765,1.878424208323192312955e-03,1.878384121855402807966e-03,3.435346243747144679974e-12,1.612114507746440135820e-15,1.612114557324860282649e-15,1.878424208323195072059e-03,1.468839644600531485576e-15,0,nan,9.952920058821023036066e-01
46804,1.876862035976885507982e-03,1.876822016154621039150e-03,3.426771623484736797787e-12,1.606754260760132880597e-15,1.606754310338553027426e-15,1.876862035976887855851e-03,1.250954734905952351219e-15,0,nan,9.952959062307267636767e-01
46864,1.874463761112812138984e-03,1.874423843498050114287e-03,3.413635533964113421834e-12,1.598551154149581779005e-15,1.598551203728001925834e-15,1.874463761112814524017e-03,1.272381504892562746006e-15,0,nan,9.953018941594612146160e-01
46885,1.873625812267503765521e-03,1.873585930332880272048e-03,3.409053766314827945290e-12,1.595692439302042339877e-15,1.595692488880462486706e-15,1.873625812267505988665e-03,1.186546339525936129573e-15,0,nan,9.953039863333501313701e-01
46924,1.872071607546078224685e-03,1.872031791747770989795e-03,3.400566499428930559285e-12,1.590400330916204259349e-15,1.590400380494624406178e-15,1.872071607546080123733e-03,1.014409844201110362182e-15,0,nan,9.953078668577584195367e-01
46984,1.869685551870658817009e-03,1.869645837499751047511e-03,3.387564092560318060531e-12,1.582301391688369004375e-15,1.582301441266789151204e-15,1.869685551870660793772e-03,1.057270372912134439587e-15,0,nan,9.953138243836616424272e-01
47005,1.868851868697994980661e-03,1.868812189735129377852e-03,3.383028912368251761829e-12,1.579478947197875353616e-15,1.579478996776295500445e-15,1.868851868697996742172e-03,9.425631439483454763175e-16,0,nan,9.953159059439468470207e-01
47044,1.867305570799710108532e-03,1.867265957469126233179e-03,3.374627889303049141893e-12,1.574253940649007816459e-15,1.574253990227427963288e-15,1.867305570799711596980e-03,7.971103764903142546140e-16,0,nan,9.953197667949242195807e-01
47104,1.864931641164807021513e-03,1.864892128489438428637e-03,3.361757468836469193807e-12,1.566257585499488720465e-15,1.566257635077908867294e-15,1.864931641164808938772e-03,1.028058634316814385060e-15,0,nan,9.953256941490011435293e-01
47126,1.864062711959706131193e-03,1.864023236095145629257e-03,3.357054714263380825538e-12,1.563338314008608644719e-15,1.563338363587028791548e-15,1.864062711959708222411e-03,1.121860575953445983831e-15,0,nan,9.953278637508103898995e-01
47164,1.862563739915196626279e-03,1.862524327511889737571e-03,3.348952413545780229596e-12,1.558311937423935307379e-15,1.558311987002355454208e-15,1.862563739915198754237e-03,1.142488966222707908214e-15,0,nan,9.953316065030620717904e-01
47224,1.860201844117048740682e-03,1.860162531604591567083e-03,3.336212308993557618679e-12,1.550416611053924136723e-15,1.550416660632344283552e-15,1.860201844117050413783e-03,8.994195088857138661906e-16,0,nan,9.953375039139861142927e-01
47246,1.859337315843186859768e-03,1.859298039862241876466e-03,3.331557129699368288657e-12,1.547534190830818658799e-15,1.547534240409238805628e-15,1.859337315843188669454e-03,9.732961719149601266918e-16,0,nan,9.953396625650993632104e-01
47284,1.857845930952714552653e-03,1.857806717951825635493e-03,3.323536743891589136304e-12,1.542571224433592025893e-15,1.542571274012012172722e-15,1.857845930952716305588e-03,9.435307067921705771316e-16,0,nan,9.953433864383616013036e-01
47344,1.855495977719995434260e-03,1.855456863853310617990e-03,3.310925310072999097568e-12,1.534775398985155279817e-15,1.534775448563575426646e-15,1.855495977719997026576e-03,8.581619582254711575155e-16,0,nan,9.953492541324956395868e-01
47367,1.854596737762271869282e-03,1.854557661797379868387e-03,3.306107845382715010086e-12,1.531800060677576894172e-15,1.531800110255997041001e-15,1.854596737762273784741e-03,1.032817049709876669497e-15,0,nan,9.953514994949818171116e-01
47404,1.853151961831410671558e-03,1.853112946723471611207e-03,3.298377602464639394230e-12,1.527028759474798425493e-15,1.527028809053218572322e-15,1.853151961831412153971e-03,7.999417032958319419366e-16,0,nan,9.953551070524094079406e-01
47464,1.850813860813476036463e-03,1.850774944090718054576e-03,3.285893219059774962424e-12,1.519330933978967449019e-15,1.519330983557387595848e-15,1.850813860813476529330e-03,2.662976037833265195669e-16,0,nan,9.953609452538448450448e-01
47489,1.849841392444286775065e-03,1.849802516605548487194e-03,3.280709987116589304976e-12,1.516137825844189214610e-15,1.516137875422609361439e-15,1.849841392444287338448e-03,3.045573481832898349221e-16,0,nan,9.953633735069746286831e-01
47525,1.848442831959985549126e-03,1.848404014881145683916e-03,3.273265267445542212555e-12,1.511554472536585671285e-15,1.511554522115005818114e-15,1.848442831959986209600e-03,3.573136962646611971334e-16,0,nan,9.953668657273172507200e-01
47585,1.846116591365153103421e-03,1.846077871923850182573e-03,3.260907377375213321143e-12,1.503953970629188832479e-15,1.503954020207608979308e-15,1.846116591365153224865e-03,6.578314142271005942200e-17,0,nan,9.953726744148944169258e-01
47610,1.845149051618103375888e-03,1.845110372750412633391e-03,3.255776615875247983002e-12,1.500801197103445962268e-15,1.500801246681866109097e-15,1.845149051618103569964e-03,1.051819764205207344374e-16,0,nan,9.953750904033758137822e-01
47645,1.843796198529343982608e-03,1.843757576357653998889e-03,3.248611617093149865732e-12,1.496401180486245494982e-15,1.496401230064665641811e-15,1.843796198529344152121e-03,9.193666236239886246599e-17,0,nan,9.953784685504491093889e-01
47705,1.841481631429773332259e-03,1.841443106161618457894e-03,3.236377596639588938467e-12,1.488895743148370313780e-15,1.488895792726790460609e-15,1.841481631429773141677e-03,1.034940614554186711576e-16,0,nan,9.953842481886089626109e-01
47732,1.840441971039116688530e-03,1.840403489258608891316e-03,3.230892326829390767612e-12,1.485533650282676348899e-15,1.485533699861096495728e-15,1.840441971039116172369e-03,2.804547550834565012179e-16,0,nan,9.953868443104973703982e-01
47765,1.839172868154100503810e-03,1.839134439425237381102e-03,3.224204928988188098916e-12,1.481437302802962994999e-15,1.481437352381383141828e-15,1.839172868154100598783e-03,5.163928353630474555494e-17,0,nan,9.953900133837240724131e-01
47825,1.836869886899741236702e-03,1.836831554347749919168e-03,3.212093230020335947903e-12,1.474025506752732693492e-15,1.474025556331152840321e-15,1.836869886899741671018e-03,2.364436081195052765920e-16,0,nan,9.953957641898766798140e-01
47855,1.835720557747088635056e-03,1.835682273148192371337e-03,3.206060124544484293316e-12,1.470336990964577434121e-15,1.470337040542997580950e-15,1.835720557747089105265e-03,2.561441951827425867546e-16,0,nan,9.953986342139188846505e-01
47885,1.834572665973179623686e-03,1.834534429237452083511e-03,3.200042118499685568350e-12,1.466660005384558854890e-15,1.466660054962979001719e-15,1.834572665973179932641e-03,1.684072117945328317938e-16,0,nan,9.954015006608791602677e-01
47945,1.832281183789285497129e-03,1.832243042511013915788e-03,3.188051216046945112692e-12,1.459340452138702660876e-15,1.459340501717122807705e-15,1.832281183789286205249e-03,3.864688183066717530221e-16,0,nan,9.954072228502725739772e-01
47977,1.831061399045860738077e-03,1.831023308532138188162e-03,3.181680557107238123382e-12,1.455455359345606612412e-15,1.455455408924026759241e-15,1.831061399045861816033e-03,5.887051657913874689089e-16,0,nan,9.954102688634309105777e-01
48005,1.829995418870642006834e-03,1.829957372692808149905e-03,3.176120147114953330983e-12,1.452066503478379998950e-15,1.452066553056800145779e-15,1.829995418870642484455e-03,2.609955731079239070931e-16,0,nan,9.954129308113362717089e-01
48065,1.827715349846870812600e-03,1.827677398414234537227e-03,3.164248538963954602921e-12,1.444837818859651570451e-15,1.444837868438071717280e-15,1.827715349846870912974e-03,5.491741602872900529016e-17,0,nan,9.954186245970813272377e-01
48100,1.826387931518544220644e-03,1.826350035190591131543e-03,3.157350746294446604102e-12,1.440641854985011943848e-15,1.440641904563432090677e-15,1.826387931518544176174e-03,2.434818417458385991561e-17,0,nan,9.954219394468454099891e-01
48125,1.825440955453968118818e-03,1.825403098413056314844e-03,3.152436021637157214121e-12,1.437654060701668360594e-15,1.437654110280088507423e-15,1.825440955453967769629e-03,1.912904010739397692861e-16,0,nan,9.954243042602566263351e-01
48185,1.823172214533643311143e-03,1.823134451532739059090e-03,3.140682227936521222667e-12,1.430514894357242063811e-15,1.430514943935662210640e-15,1.823172214533642426100e-03,4.854415527546455130474e-16,0,nan,9.954299698533498094830e-01
48223,1.821738259823102966395e-03,1.821700556199747165348e-03,3.133268366175536460961e-12,1.426016335482795428614e-15,1.426016385061215575443e-15,1.821738259823102510374e-03,2.503221088535052767062e-16,0,nan,9.954335508086704060278e-01
48245,1.820909106032662146818e-03,1.820871436721793875865e-03,3.128986793398783781471e-12,1.423419988083742773721e-15,1.423420037662162920550e-15,1.820909106032661219317e-03,5.093615459281593060114e-16,0,nan,9.954356214285873859855e-01
48305,1.818651609002197100731e-03,1.818614033033127313013e-03,3.117349356271731692007e-12,1.416369013014328152873e-15,1.416369062592748299702e-15,1.818651609002196213041e-03,4.881036721538648338864e-16,0,nan,9.954412590379398112885e-01
48347,1.817074688739146563765e-03,1.817037177903058032744e-03,3.109237466355781719105e-12,1.411459294835201538004e-15,1.411459344413621684833e-15,1.817074688739145471834e-03,6.009281593630490309806e-16,0,nan,9.954451970824879976515e-01
48365,1.816399702597179879882e-03,1.816362219623395175827e-03,3.105769557490704192036e-12,1.409361643129484523044e-15,1.409361692707904669873e-15,1.816399702597178794938e-03,5.973042853745494026975e-16,0,nan,9.954468827331207217489e-01
48425,1.814153366075659142009e-03,1.814115975752358944639e-03,3.094247040655316982715e-12,1.402397555228885659715e-15,1.402397604807305806544e-15,1.814153366075658066807e-03,5.926745045523824172959e-16,0,nan,9.954524925655870334603e-01
48471,1.812434933897287764673e-03,1.812397614373582703517e-03,3.085451682652392828214e-12,1.397087532481154954441e-15,1.397087582059575101270e-15,1.812434933897286841195e-03,5.095232129289424098829e-16,0,nan,9.954567840809950203290e-01
48485,1.811912578798165153124e-03,1.811875280782251299710e-03,3.082781452006438516468e-12,1.395476428903570826489e-15,1.395476478481990973318e-15,1.811912578798163994806e-03,6.392789414479169645689e-16,0,nan,9.954580885865438204035e-01
48545,1.809677320227077047116e-03,1.809640114177143380841e-03,3.071372440403378285904e-12,1.388597946508424837020e-15,1.388597996086844983849e-15,1.809677320227075271417e-03,9.812239314450944120475e-16,0,nan,9.954636708469445579585e-01
48595,1.807818813321682019715e-03,1.807781683650482636855e-03,3.061907897775427084997e-12,1.382898225797674738303e-15,1.382898275376094885132e-15,1.807818813321679167967e-03,1.577452427286462851003e-15,0,nan,9.954683122556628895971e-01
48605,1.807447569925994855858e-03,1.807410455502317034315e-03,3.060019657301301566888e-12,1.381761793134963269175e-15,1.381761842713383416004e-15,1.807447569925991851750e-03,1.662072126760938255275e-15,0,nan,9.954692393974915578863e-01
48665,1.805223307559114791915e-03,1.805186284423639445085e-03,3.048722756728855131810e-12,1.374967656584414572473e-15,1.374967706162834719302e-15,1.805223307559112120585e-03,1.479778233649787321356e-15,0,nan,9.954747942886333358318e-01
48720,1.803189204102646856637e-03,1.803152264352472127287e-03,3.038416062437566246229e-12,1.368776344296063012446e-15,1.368776393874483159275e-15,1.803189204102644921061e-03,1.073418229873287402897e-15,0,nan,9.954798743156578042955e-01
48725,1.803004512890616457474e-03,1.802967580706951213065e-03,3.037481395266057811278e-12,1.368215227341121950282e-15,1.368215276919542097111e-15,1.803004512890614655517e-03,9.994188607305160750705e-16,0,nan,9.954803355705781447147e-01
48785,1.800791165784046150150e-03,1.800754324217449442100e-03,3.026295232022359865915e-12,1.361504198546213003767e-15,1.361504248124633150596e-15,1.800791165784044541211e-03,8.934623369329053910301e-16,0,nan,9.954858632932888701976e-01
48844,1.798620000494020963050e-03,1.798583247709379566784e-03,3.015349002615601777279e-12,1.354945096391368704040e-15,1.354945145969788850869e-15,1.798620000494020012044e-03,5.287421697015247760078e-16,0,nan,9.954912857133603758166e-01
48845,1.798583246201705156120e-03,1.798546494919075816252e-03,3.015163928614920012192e-12,1.354834265971561136033e-15,1.354834315549981282862e-15,1.798583246201704202572e-03,5.301658082189162876081e-16,0,nan,9.954913775064789153253e-01
48905,1.796380734204049535799e-03,1.796344072873917469685e-03,3.004087149147137160197e-12,1.348205127994054781107e-15,1.348205177572474927936e-15,1.796380734204048707718e-03,4.609716466517307350576e-16,0,nan,9.954968782596235966280e-01
48965,1.794183609949086873753e-03,1.794147038241602218692e-03,2.993064560187341529115e-12,1.341616485570127045041e-15,1.341616535148547191870e-15,1.794183609949085514582e-03,7.575424474123367816577e-16,0,nan,9.955023656019550040274e-01
48970,1.794000758838261346678e-03,1.793964194584492287746e-03,2.992148446813921885135e-12,1.341069250646970104050e-15,1.341069300225390250879e-15,1.794000758838260001590e-03,7.497702069595929142788e-16,0,nan,9.955028222766706554026e-01
49026,1.791955369787656031713e-03,1.791918888860048481720e-03,2.981913473025597738633e-12,1.334959240385635207990e-15,1.334959289964055354819e-15,1.791955369787654681966e-03,7.532257913374659328407e-16,0,nan,9.955079307025445529977e-01
49086,1.789769050852562477447e-03,1.789732658887294809366e-03,2.970999163953966408972e-12,1.328451364739598974597e-15,1.328451414318019121426e-15,1.789769050852561240567e-03,6.910835007672643927860e-16,0,nan,9.955133911485097516787e-01
49095,1.789441563069455549614e-03,1.789405184420467167378e-03,2.969366613977734548950e-12,1.327478606741554108929e-15,1.327478656319974255758e-15,1.789441563069454436295e-03,6.221599816524208213802e-16,0,nan,9.955142090702237752677e-01
49146,1.787588060388487507316e-03,1.787551757060539545444e-03,2.960138054259399774495e-12,1.321983097906782410955e-15,1.321983147485202557784e-15,1.787588060388486588603e-03,5.139400574291353711692e-16,0,nan,9.955188383307285167161e-01
49206,1.785412378939315149531e-03,1.785376163925247918612e-03,2.949329820200786116316e-12,1.315554150953873887644e-15,1.315554200532294034473e-15,1.785412378939314278676e-03,4.877616841735965726375e-16,0,nan,9.955242722974791149651e-01
49221,1.784869285839603414434e-03,1.784833092853653361068e-03,2.946635985790953225821e-12,1.313953024321696662899e-15,1.313953073900116809728e-15,1.784869285839602233670e-03,6.615408410241445243305e-16,0,nan,9.955256287298856690961e-01
49266,1.783241987143536263355e-03,1.783205860121482447603e-03,2.938574140398264857393e-12,1.309164237403530395960e-15,1.309164286981950542789e-15,1.783241987143534615346e-03,9.241642412432713420530e-16,0,nan,9.955296930968059496256e-01
49326,1.781076865733671743541e-03,1.781040826383326145660e-03,2.927870695813146051195e-12,1.302813073210540964728e-15,1.302813122788961111557e-15,1.781076865733670306973e-03,8.065726450000994061590e-16,0,nan,9.955351007765154910142e-01
49347,1.780320314817701587984e-03,1.780284306077069538671e-03,2.924136772096550300698e-12,1.300599268086330233236e-15,1.300599317664750380065e-15,1.780320314817699910859e-03,9.420356671800646488828e-16,0,nan,9.955369903737175391175e-01
49386,1.778916995535707434167e-03,1.778881043538317868052e-03,2.917219169728063970946e-12,1.296500376738272001863e-15,1.296500426316692148692e-15,1.778916995535706302955e-03,6.358995410673799935337e-16,0,nan,9.955404953841890305227e-01
49446,1.776762357468524922491e-03,1.776726492506882238570e-03,2.906619247727275858752e-12,1.290225868735344938815e-15,1.290225918313765085644e-15,1.776762357468523771479e-03,6.478142061947516924643e-16,0,nan,9.955458769671769700708e-01
49473,1.775794472258267892029e-03,1.775758646359630859440e-03,2.901866035412208996520e-12,1.287414725262528731375e-15,1.287414774840948878204e-15,1.775794472258266256196e-03,9.211833942159928873485e-16,0,nan,9.955482944427818361088e-01
49506,1.774612932543339488545e-03,1.774577154301768683320e-03,2.896070617677175964328e-12,1.283989272312576454952e-15,1.283989321890996601781e-15,1.774612932543338185808e-03,7.340962352900578348667e-16,0,nan,9.955512455725998938400e-01
49566,1.772468701863143042061e-03,1.772433010027493717128e-03,2.885572969706993881752e-12,1.277790312920171836250e-15,1.277790362498591983079e-15,1.772468701863141487120e-03,8.772740140841958090382e-16,0,nan,9.955566012473516814517e-01
49600,1.771255936333028697949e-03,1.771220293321863108529e-03,2.879646815982929153677e-12,1.274294172443053159250e-15,1.274294222021473306079e-15,1.771255936333026544156e-03,1.215969404788446167531e-15,0,nan,9.955596304076632291672e-01
49626,1.770329646622149878318e-03,1.770294040879787566753e-03,2.875125996189680710057e-12,1.271628718325162244355e-15,1.271628767903582391184e-15,1.770329646622148281449e-03,9.020178060385827636368e-16,0,nan,9.955619440380998762165e-01
49686,1.768195748105246987644e-03,1.768160228145043396178e-03,2.864729391722972668279e-12,1.265504218589088074609e-15,1.265504268167508221438e-15,1.768195748105246048285e-03,5.312531372794064555851e-16,0,nan,9.955672739912872721895e-01
49727,1.766740540366360098443e-03,1.766705078845793534109e-03,2.857653858474743790360e-12,1.261340340678128087361e-15,1.261340390256548234190e-15,1.766740540366358721696e-03,7.792577037701136112562e-16,0,nan,9.955709087663742254404e-01
49746,1.766066987687450436442e-03,1.766031553199774555007e-03,2.854382853110656796748e-12,1.259416546045929854238e-15,1.259416595624350001067e-15,1.766066987687449315500e-03,6.347110468558506815555e-16,0,nan,9.955725911531382334965e-01
49806,1.763943346833358929299e-03,1.763907997510068357411e-03,2.844086079343980935919e-12,1.253365435280258427121e-15,1.253365484858678573950e-15,1.763943346833357774793e-03,6.545028269644757302295e-16,0,nan,9.955778955696497696157e-01
49855,1.762212825006433157896e-03,1.762177545006506041922e-03,2.835713755070942471738e-12,1.248450633178415727828e-15,1.248450682756835874657e-15,1.762212825006431926310e-03,6.988860186642084559767e-16,0,nan,9.955822180871283907304e-01
49866,1.761824807096619730992e-03,1.761789542631051136770e-03,2.833838771583278029627e-12,1.247350623105645175594e-15,1.247350672684065322423e-15,1.761824807096618300989e-03,8.116603690911994870145e-16,0,nan,9.955831872866016582480e-01
49926,1.759711350119392203259e-03,1.759676170206353300329e-03,2.823640633139748030338e-12,1.241371848543287283117e-15,1.241371898121707429946e-15,1.759711350119390846842e-03,7.708181150376319263613e-16,0,nan,9.955884663495524446110e-01
49982,1.757743359934102250416e-03,1.757708258662695833055e-03,2.814166472362628397210e-12,1.235823944554913476974e-15,1.235823994133333623803e-15,1.757743359934101168544e-03,6.154896423111023194348e-16,0,nan,9.955933820982552446481e-01
49986,1.757602957631819364653e-03,1.757567861967579371171e-03,2.813491369457419999354e-12,1.235428852800875088841e-15,1.235428902379295235670e-15,1.757602957631818171502e-03,6.788517168483450410038e-16,0,nan,9.955937328038448828871e-01
50046,1.755499611451499233569e-03,1.755464599733780198601e-03,2.803390688095278989017e-12,1.229521379251675465549e-15,1.229521428830095612378e-15,1.755499611451499382859e-03,8.504106522138924375805e-17,0,nan,9.955989866946022599109e-01
50106,1.753401293482966579601e-03,1.753366365410935143188e-03,2.793338298709593557884e-12,1.223649173413858563502e-15,1.223649222992278710331e-15,1.753401293482967250663e-03,3.827200624046637949631e-16,0,nan,9.956042280667397489880e-01
50111,1.753226660055010304590e-03,1.753191738939918666723e-03,2.792502770389363092863e-12,1.223161406946999232591e-15,1.223161456525419379420e-15,1.753226660055011034414e-03,4.162751912266077455148e-16,0,nan,9.956046642840771121355e-01
50166,1.751307985717168386533e-03,1.751273140991426889232e-03,2.783333913036358879460e-12,1.217811982930018387957e-15,1.217812032508438534786e-15,1.751307985717169266918e-03,5.027013390748152524956e-16,0,nan,9.956094569649529985597e-01
50226,1.749219670230951675233e-03,1.749184908553529701342e-03,2.773377244873953822353e-12,1.212009557546937072888e-15,1.212009607125357219717e-15,1.749219670230952417551e-03,4.243712278012388796605e-16,0,nan,9.956146734337263176575e-01
50239,1.748767858146952182755e-03,1.748733114424196825182e-03,2.771226228492427743859e-12,1.210756923405416104760e-15,1.210756972983836251589e-15,1.748767858146952943920e-03,4.352578752407703596260e-16,0,nan,9.956158020346734930685e-01
50286,1.747136329186551109705e-03,1.747101650260896596803e-03,2.763468010065940556497e-12,1.206241649095554972192e-15,1.206241698673975119021e-15,1.747136329186551637724e-03,3.022197836962669432788e-16,0,nan,9.956198775173320144314e-01
50346,1.745057944831080723111e-03,1.745023348362052372645e-03,2.753605926484038325656e-12,1.200508011471156279792e-15,1.200508061049576426621e-15,1.745057944831081916369e-03,6.837925743262356448200e-16,0,nan,9.956250692598307758382e-01
50368,1.744297108998361022988e-03,1.744262542689756743941e-03,2.750001587741673193713e-12,1.198414216117041969944e-15,1.198414265695462116773e-15,1.744297108998362188823e-03,6.683694920795928993220e-16,0,nan,9.956269698152899297089e-01
50406,1.742984499496033016369e-03,1.742949985189890752674e-03,2.743790714011261404766e-12,1.194808400613776622313e-15,1.194808450192196769142e-15,1.742984499496034021691e-03,5.767820824356879027798e-16,0,nan,9.956302487050806149108e-01
50466,1.740915975596773286257e-03,1.740881543161171317660e-03,2.734022094525199141181e-12,1.189142574488796732412e-15,1.189142624067216879241e-15,1.740915975596773820312e-03,3.067662545062040079940e-16,0,nan,9.956354158967267206203e-01
50497,1.739849160739071268211e-03,1.739814770489161088393e-03,2.728993139006839594401e-12,1.186228389064721522184e-15,1.186228438643141669013e-15,1.739849160739071944144e-03,3.885005132409305189076e-16,0,nan,9.956380808256655117307e-01
50527,1.738818003413872097240e-03,1.738783653915051703037e-03,2.724138144346386647844e-12,1.183416704550469212568e-15,1.183416754128889359397e-15,1.738818003413872437748e-03,1.958268456662519397147e-16,0,nan,9.956406566913652566881e-01
50587,1.736759351260136908374e-03,1.736725083046497140546e-03,2.714462649428060346744e-12,1.177818282897656627863e-15,1.177818332476076774692e-15,1.736759351260137149143e-03,1.386312473759479035093e-16,0,nan,9.956457993035000172922e-01
50626,1.735423839384611123526e-03,1.735389623851710683838e-03,2.708198136645439226818e-12,1.174197055512358745104e-15,1.174197105090778891933e-15,1.735423839384610979213e-03,8.315734468625574326038e-17,0,nan,9.956491354976481303481e-01
50647,1.734705567998346287945e-03,1.734671380781695367024e-03,2.704832920411073701165e-12,1.172252927916681415796e-15,1.172252977495101562625e-15,1.734705567998346475245e-03,1.079723060310057743211e-16,0,nan,9.956509297924519948314e-01
50707,1.732656636375791425753e-03,1.732622529869297812316e-03,2.695248687019410970008e-12,1.166720405516843737801e-15,1.166720455095263884630e-15,1.732656636375791647675e-03,1.280822913908803068336e-16,0,nan,9.956560482010460978015e-01
50756,1.730986929228381637075e-03,1.730952888423352474881e-03,2.687455125022311183592e-12,1.162226372527332849651e-15,1.162226422105752996480e-15,1.730986929228381985523e-03,2.013002945273912239000e-16,0,nan,9.956602193031471399113e-01
50767,1.730612539221180372698e-03,1.730578513139365611634e-03,2.685709680890178989926e-12,1.161220483538580307630e-15,1.161220533117000454459e-15,1.730612539221180386144e-03,7.769877851291515055698e-18,0,nan,9.956611545719065862266e-01
50827,1.728573259444156438175e-03,1.728539313502886701907e-03,2.676215635557811805927e-12,1.155752931735273907629e-15,1.155752981313694054458e-15,1.728573259444157203469e-03,4.427317521331723085596e-16,0,nan,9.956662489474538664329e-01
50886,1.726572648780462949231e-03,1.726538781368288982473e-03,2.666923410755635977197e-12,1.150407849766704880757e-15,1.150407899345125027586e-15,1.726572648780462699885e-03,1.444163522595506135519e-16,0,nan,9.956712467605981821146e-01
50887,1.726538780034827429491e-03,1.726504913951305928560e-03,2.666766286438468782340e-12,1.150317521755275326995e-15,1.150317571333695473824e-15,1.726538780034827092478e-03,1.951958668904075487400e-16,0,nan,9.956713313699184568191e-01
50947,1.724509084063281880855e-03,1.724475297556040623986e-03,2.657361370814496458076e-12,1.144914027124071647600e-15,1.144914076702491794429e-15,1.724509084063282579975e-03,4.054022244943786237814e-16,0,nan,9.956764018813171982923e-01
51007,1.722484154679134772670e-03,1.722450447468026977355e-03,2.648000627819163457028e-12,1.139542223226712354154e-15,1.139542272805132500983e-15,1.722484154679134106161e-03,3.869464044474101320520e-16,0,nan,9.956814605234898091202e-01
51016,1.722180825351962360492e-03,1.722147130011193261537e-03,2.646600310223736134741e-12,1.138739172173700745103e-15,1.138739221752120891932e-15,1.722180825351961900871e-03,2.668832716273751206746e-16,0,nan,9.956822182986695516120e-01
51067,1.720463975111043760519e-03,1.720430346917236263601e-03,2.638683798421384172577e-12,1.134201887290333781287e-15,1.134201936868753928116e-15,1.720463975111043713297e-03,2.744729764328799389864e-17,0,nan,9.956865073380597112970e-01
51127,1.718448528666262050194e-03,1.718414979212227284774e-03,2.629410625410737371894e-12,1.128892798366955840044e-15,1.128892847945375986873e-15,1.718448528666262009642e-03,2.359785683035440513224e-17,0,nan,9.956915423664719493220e-01
51147,1.717777762115943029214e-03,1.717744238847051076527e-03,2.626329224964127338679e-12,1.127130007911996307766e-15,1.127130057490416454595e-15,1.717777762115943157646e-03,7.476599910644592620684e-17,0,nan,9.956932180972636060303e-01
51187,1.716437798730167637110e-03,1.716404327739676259970e-03,2.620180853382506401030e-12,1.123614737316388829758e-15,1.123614786894808976587e-15,1.716437798730168385357e-03,4.359305827070028390886e-16,0,nan,9.956965656499689350245e-01
51247,1.714431768765813579244e-03,1.714398375963927098273e-03,2.610994228722937961073e-12,1.118367486789366660517e-15,1.118367536367786807346e-15,1.714431768765814451794e-03,5.089440307201420470084e-16,0,nan,9.957015772296074050283e-01
51278,1.713397156012875545417e-03,1.713363803501134199556e-03,2.606264628516498431777e-12,1.115668408159199832684e-15,1.115668457737619979513e-15,1.713397156012876871129e-03,7.737333034078081276711e-16,0,nan,9.957041619735538671076e-01
51307,1.712430422313469162779e-03,1.712397107426531697033e-03,2.601850499594578297595e-12,1.113150831210824891890e-15,1.113150880789245038719e-15,1.712430422313470681191e-03,8.867002228448996933485e-16,0,nan,9.957065771462468435865e-01
51367,1.710433742990175162366e-03,1.710400505745806503180e-03,2.592749415921805923551e-12,1.107964556763382536575e-15,1.107964606341802683404e-15,1.710433742990176213428e-03,6.145002767465963472954e-16,0,nan,9.957115654405632587253e-01
51409,1.709038835670396343572e-03,1.709005652614439037945e-03,2.586403898347440531722e-12,1.104352127786987242869e-15,1.104352177365407389698e-15,1.709038835670397055821e-03,4.167540342891442370485e-16,0,nan,9.957150503529873836910e-01
51427,1.708441714489291078302e-03,1.708408554616379099872e-03,2.583690729376439377248e-12,1.102808451370967817020e-15,1.102808500949387963849e-15,1.708441714489291811092e-03,4.289226681124622971654e-16,0,nan,9.957165421530369839396e-01
51487,1.706454320580054950449e-03,1.706421237808748454096e-03,2.574674193363526830303e-12,1.097682304682639679325e-15,1.097682354261059826154e-15,1.706454320580055937771e-03,5.785814288938506361250e-16,0,nan,9.957215073239624673462e-01
51541,1.704669615283674289838e-03,1.704636601674126145101e-03,2.566595147231991991652e-12,1.093094214877607783302e-15,1.093094264456027930131e-15,1.704669615283675658114e-03,8.026633635651559099004e-16,0,nan,9.957259661429261186796e-01
51547,1.704471545107142304784e-03,1.704438539168843429542e-03,2.565699563007245853127e-12,1.092585908056568043943e-15,1.092585957634988190772e-15,1.704471545107143927911e-03,9.522757301730270084886e-16,0,nan,9.957264609934488458769e-01
51607,1.702493371990228352569e-03,1.702460442617585636288e-03,2.556766595136939853715e-12,1.087519054544181690368e-15,1.087519104122601837197e-15,1.702493371990230224512e-03,1.099530162190109197211e-15,0,nan,9.957314032014209396007e-01
51667,1.700519785223551924233e-03,1.700486932150452497325e-03,2.547875048273271241811e-12,1.082481538874478017496e-15,1.082481588452898164325e-15,1.700519785223553667109e-03,1.024907903594316495927e-15,0,nan,9.957363339876171648511e-01
51673,1.700322678182139774297e-03,1.700289832724405933786e-03,2.546988162495443923826e-12,1.081979393035595688028e-15,1.081979442614015834857e-15,1.700322678182141491974e-03,1.010206450783639897983e-15,0,nan,9.957368264395635436585e-01
51727,1.698550768875484607429e-03,1.698517991837047470816e-03,2.539024682614521491412e-12,1.077473157438501726147e-15,1.077473207016921872976e-15,1.698550768875485796028e-03,6.997724207098625479766e-16,0,nan,9.957412533915925445136e-01
51787,1.696586307088100969293e-03,1.696553605820669838669e-03,2.530215260023002556104e-12,1.072493708273980034231e-15,1.072493757852400181060e-15,1.696586307088102153550e-03,6.980239875992475784124e-16,0,nan,9.957461614527172308006e-01
51806,1.695965174478354306475e-03,1.695932497150306420691e-03,2.527434106911425831343e-12,1.070922881984915562235e-15,1.070922931563335709064e-15,1.695965174478355870522e-03,9.222160694344057948298e-16,0,nan,9.957477133137176738067e-01
51847,1.694626384076755934438e-03,1.694593758317892301379e-03,2.521446544011615510697e-12,1.067542991050128054955e-15,1.067543040628548201784e-15,1.694626384076756555313e-03,3.663787818786138852577e-16,0,nan,9.957510582101848474273e-01
51907,1.692670984129657175618e-03,1.692638433618132935005e-03,2.512718299730494905949e-12,1.062620807052591788799e-15,1.062620856631011935628e-15,1.692670984129658312972e-03,6.719282722923964850446e-16,0,nan,9.957559437030021911013e-01
51938,1.691662461175460693830e-03,1.691629949439773595091e-03,2.508224487179573964010e-12,1.060088793279963518730e-15,1.060088842858383665559e-15,1.691662461175462000378e-03,7.723457552116485380918e-16,0,nan,9.957584634735100387109e-01
51967,1.690720091607450731655e-03,1.690687616083241242779e-03,2.504030293953826091102e-12,1.057726959168573063758e-15,1.057727008746993210587e-15,1.690720091607452376169e-03,9.726710383684514782242e-16,0,nan,9.957608179700031334337e-01
52028,1.688741288899386298189e-03,1.688708889346952554678e-03,2.495238499386992648797e-12,1.052780394056989491178e-15,1.052780443635409638007e-15,1.688741288899388836111e-03,1.502848591962093452982e-15,0,nan,9.957657620066096311592e-01
52071,1.687349176304676684132e-03,1.687316830146034498869e-03,2.489065722561858449287e-12,1.049310839056594599633e-15,1.049310888635014746462e-15,1.687349176304679233701e-03,1.510990853013031895075e-15,0,nan,9.957692402206108829468e-01
52088,1.686799439071713993532e-03,1.686767113985845542579e-03,2.486630938380784730777e-12,1.047943097537181772362e-15,1.047943147115601919191e-15,1.686799439071716160666e-03,1.284760799270095859665e-15,0,nan,9.957706137522750374229e-01
52148,1.684862049924851874413e-03,1.684829799049113001341e-03,2.478062922021687406361e-12,1.043133552061709810104e-15,1.043133601640129956933e-15,1.684862049924854464005e-03,1.536975373211537733796e-15,0,nan,9.957754543881871617467e-01
52205,1.683025647956812222844e-03,1.682993467344244716000e-03,2.469959728089597824343e-12,1.038590014439919861389e-15,1.038590064018340008218e-15,1.683025647956815721937e-03,2.079049187013516587096e-15,0,nan,9.957800427366185540778e-01
52208,1.682929106106223092129e-03,1.682896929185354658459e-03,2.469534223476463545397e-12,1.038351566803741038037e-15,1.038351616382161184866e-15,1.682929106106226645644e-03,2.111506039722807725711e-15,0,nan,9.957802839524678702003e-01
52268,1.681000592333625493630e-03,1.680968489113537564505e-03,2.461044617471466575764e-12,1.033596952465594562517e-15,1.033597002044014709346e-15,1.681000592333628264910e-03,1.648589570888884646064e-15,0,nan,9.957851024830696180898e-01
52328,1.679076493394821576258e-03,1.679044463622586915233e-03,2.452593880280116328458e-12,1.028869521264735239234e-15,1.028869570843155386063e-15,1.679076493394824785771e-03,1.911475581303521253880e-15,0,nan,9.957899100177591616089e-01
52339,1.678724219613005226581e-03,1.678692203278866253852e-03,2.451048777083043574323e-12,1.028005759430106753455e-15,1.028005809008526900284e-15,1.678724219613008507775e-03,1.954575886313685387504e-15,0,nan,9.957907902093393824583e-01
52388,1.677156794147148391808e-03,1.677124837570995738792e-03,2.444181789710560058888e-12,1.024169086919953922640e-15,1.024169136498374069469e-15,1.677156794147151584804e-03,1.903815185876617862471e-15,0,nan,9.957947065941419978702e-01
52448,1.675241479517112922273e-03,1.675209595886420271479e-03,2.435808125093371528558e-12,1.019495464637647285854e-15,1.019495514216067432683e-15,1.675241479517116699405e-03,2.254678932097888115520e-15,0,nan,9.957994922496458636732e-01
52473,1.674444722256018857134e-03,1.674412868945571652643e-03,2.432330387005099785210e-12,1.017555991667194739500e-15,1.017556041245614886329e-15,1.674444722256022473542e-03,2.159765037468514837336e-15,0,nan,9.958014830584622342140e-01
52508,1.673330534500002851270e-03,1.673298723565291379681e-03,2.427472667269420559182e-12,1.014848471098269315842e-15,1.014848520676689462671e-15,1.673330534500006296894e-03,2.059141382573075866794e-15,0,nan,9.958042670215343071137e-01
52568,1.671423944159489962877e-03,1.671392205672416874512e-03,2.419175198577801724752e-12,1.010227924442897104940e-15,1.010227974021317251769e-15,1.671423944159492837601e-03,1.719925069823202696331e-15,0,nan,9.958090309468963234781e-01
52607,1.670186988587733095679e-03,1.670155297058986774289e-03,2.413802113140013074688e-12,1.007238665740154024729e-15,1.007238715318574171558e-15,1.670186988587735330999e-03,1.338365083118162904542e-15,0,nan,9.958121216994287178679e-01
52628,1.669521693627243731986e-03,1.669490027340596403210e-03,2.410915502843916012407e-12,1.005633644259952350816e-15,1.005633693838372497645e-15,1.669521693627245915531e-03,1.307886604431687942112e-15,0,nan,9.958137840626538537484e-01
52688,1.667623768102543830444e-03,1.667592173770233087912e-03,2.402693365367635218839e-12,1.001065451572049516093e-15,1.001065501150469662922e-15,1.667623768102545756173e-03,1.154774501549461362933e-15,0,nan,9.958185264055603786630e-01
52742,1.665919320833150925332e-03,1.665887791050260028497e-03,2.395325377678508479318e-12,9.969762361818363105428e-16,9.969762857602564573718e-16,1.665919320833153193792e-03,1.361686657629331958180e-15,0,nan,9.958227853336318249476e-01
52748,1.665730152851897186844e-03,1.665698630228950585450e-03,2.394508572911585966611e-12,9.965231688229828919082e-16,9.965232184014030387372e-16,1.665730152851899340320e-03,1.292811675161599891163e-15,0,nan,9.958232580122040952125e-01
52808,1.663840833208657214726e-03,1.663809382051213616588e-03,2.386360913689543665000e-12,9.920066198648452692169e-16,9.920066694432654160459e-16,1.663840833208659149137e-03,1.162618115076285961485e-15,0,nan,9.958279789190100267674e-01
52868,1.661955794572642173407e-03,1.661924414637944592138e-03,2.378250177354903741743e-12,9.875156299452695928657e-16,9.875156795236897396947e-16,1.661955794572644495653e-03,1.397297516335694086193e-15,0,nan,9.958326891622338476804e-01
52877,1.661673407114859848943e-03,1.661642037842704297534e-03,2.377036738571314002510e-12,9.868441751899499729170e-16,9.868442247683701197460e-16,1.661673407114862050382e-03,1.324832316920958960074e-15,0,nan,9.958333947812172531606e-01
52928,1.660075022409763937162e-03,1.660043713456153683175e-03,2.370176154989303963533e-12,9.830500256948190717317e-16,9.830500752732392185607e-16,1.660075022409765426457e-03,8.971255271029929073723e-16,0,nan,9.958373887779744677287e-01
52988,1.658198502251647440259e-03,1.658167264038557832395e-03,2.362138639091291285744e-12,9.786096351144772746725e-16,9.786096846928974215015e-16,1.658198502251649178264e-03,1.048128873767162972859e-15,0,nan,9.958420778021581418302e-01
53013,1.657417870357805363135e-03,1.657386661549190487105e-03,2.358800399564175139670e-12,9.767668732904356412533e-16,9.767669228688557880823e-16,1.657417870357807704546e-03,1.412685881045936725577e-15,0,nan,9.958440284447638116984e-01
53048,1.656326219695266818710e-03,1.656295051983217112707e-03,2.354137423565154469046e-12,9.741942875632987447450e-16,9.741943371417188915739e-16,1.656326219695269164462e-03,1.416237840353664957365e-15,0,nan,9.958467562705565533977e-01
53108,1.654458160402573745767e-03,1.654427062953163062725e-03,2.346172303709812467305e-12,9.698038137461604612774e-16,9.698038633245806081064e-16,1.654458160402576466649e-03,1.644575638078123906556e-15,0,nan,9.958514242187801514825e-01
53148,1.653215126747124060630e-03,1.653184076007558137023e-03,2.340882176496404298932e-12,9.668905669441033947202e-16,9.668906165225235415492e-16,1.653215126747126479544e-03,1.463157637494483206525e-15,0,nan,9.958545303572342535141e-01
53168,1.652594310100131838950e-03,1.652563282676032660121e-03,2.338243076207816361751e-12,9.654380457016458133381e-16,9.654380952800659601671e-16,1.652594310100133827254e-03,1.203140996195604803807e-15,0,nan,9.958560816822800666141e-01
53228,1.650734654578750416551e-03,1.650703696943703162325e-03,2.330349539114443534685e-12,9.610968167900438706365e-16,9.610968663684640174655e-16,1.650734654578752102782e-03,1.021503265269974296720e-15,0,nan,9.958607286963424867722e-01
53285,1.648971854364953510894e-03,1.648940962811636838994e-03,2.322883554408009948586e-12,9.569952280965648145424e-16,9.569952776749849613714e-16,1.648971854364955018189e-03,9.140817811105153770901e-16,0,nan,9.958651337129111614501e-01
53288,1.648879179693127795120e-03,1.648848291611934319817e-03,2.322491491846910747397e-12,9.567799616814864663634e-16,9.567800112599066131924e-16,1.648879179693129175995e-03,8.374630957001446995358e-16,0,nan,9.958653652961001248307e-01
53348,1.647027871361490683824e-03,1.646997052600008637838e-03,2.314668735173665518447e-12,9.524873163441902638214e-16,9.524873659226104106504e-16,1.647027871361491301311e-03,3.749098781418607138093e-16,0,nan,9.958699915165284163149e-01
53408,1.645180715565235747208e-03,1.645149965890372505475e-03,2.306881071203767144744e-12,9.482187180328168612786e-16,9.482187676112370081076e-16,1.645180715565236854280e-03,6.729182098885789401181e-16,0,nan,9.958746073924410829002e-01
53421,1.644781044442937718852e-03,1.644750309706220683242e-03,2.305198350255318844909e-12,9.472970088472414917815e-16,9.472970584256616386105e-16,1.644781044442938807502e-03,6.618808619765542428313e-16,0,nan,9.958756061388036039963e-01
53468,1.643337698348581359456e-03,1.643307017528288166766e-03,2.299128303376398375748e-12,9.439740052769681187715e-16,9.439740548553882656005e-16,1.643337698348582488763e-03,6.872030490517287323514e-16,0,nan,9.958792129585045720878e-01
53529,1.641468192475771742736e-03,1.641437581420812467925e-03,2.291281894889097597926e-12,9.396828681790534795037e-16,9.396829177574736263327e-16,1.641468192475772595804e-03,5.196981951364117993663e-16,0,nan,9.958838847505456015673e-01
53558,1.640580901985715274460e-03,1.640550324014454757621e-03,2.287564155170914935062e-12,9.376513714499878354450e-16,9.376514210284079822739e-16,1.640580901985715954840e-03,4.147184781064461061428e-16,0,nan,9.958861020520748540846e-01
53589,1.639633479197908716776e-03,1.639602936532706190312e-03,2.283598908413289273775e-12,9.354858385995000324610e-16,9.354858881779201792900e-16,1.639633479197909148657e-03,2.634008938342475371807e-16,0,nan,9.958884696298854208654e-01
53649,1.637802862776732920960e-03,1.637772388272352216271e-03,2.275950233074870370210e-12,9.313122150823028661059e-16,9.313122646607230129349e-16,1.637802862776733332724e-03,2.514123652134125944614e-16,0,nan,9.958930443030046572952e-01
53695,1.636402156106640760555e-03,1.636371733704487969885e-03,2.270109365376590548459e-12,9.281281903945517157407e-16,9.281282399729718625697e-16,1.636402156106640758226e-03,1.423452417400461972578e-18,0,nan,9.958965446617872664713e-01
53709,1.635976329505264793493e-03,1.635945922933791651932e-03,2.268335677551595172139e-12,9.271618411643203870194e-16,9.271618907427405338484e-16,1.635976329505264517148e-03,1.689171744467016863715e-16,0,nan,9.958976088039519447776e-01
53769,1.634153865737601350402e-03,1.634123526872136543397e-03,2.260755051799981114746e-12,9.230345616012814043089e-16,9.230346111797015511379e-16,1.634153865737600685164e-03,4.070843724679379666231e-16,0,nan,9.959021631666196751895e-01
53829,1.632335457888579649186e-03,1.632305186503233340387e-03,2.253208167045361839720e-12,9.189302223569529794962e-16,9.189302719353731263252e-16,1.632335457888578598547e-03,6.436412851740357141144e-16,0,nan,9.959067074247528587351e-01
53833,1.632214374577468105412e-03,1.632184107682789400012e-03,2.252706236474808088799e-12,9.186574116460246365593e-16,9.186574612244447833883e-16,1.632214374577467176323e-03,5.692201211376262199164e-16,0,nan,9.959070100168460873869e-01
53889,1.630521092433437650368e-03,1.630490888303323757796e-03,2.245694835772008475709e-12,9.148486705924055208445e-16,9.148487201708256676735e-16,1.630521092433436235611e-03,8.676715601636724160571e-16,0,nan,9.959112416119461306261e-01
53949,1.628710755907478114832e-03,1.628680618808708673029e-03,2.238214871713341960638e-12,9.107897546553868359211e-16,9.107898042338069827501e-16,1.628710755907477472145e-03,3.945981485037295354143e-16,0,nan,9.959157657616426500202e-01
53971,1.628047972667055493662e-03,1.628017860090545708765e-03,2.235480541955040379701e-12,9.093071272310554512477e-16,9.093071768094755980767e-16,1.628047972667055053840e-03,2.701528856924792160650e-16,0,nan,9.959174221081679877405e-01
54009,1.626904434905739223194e-03,1.626874364615419179050e-03,2.230768089842252494084e-12,9.067533240698121812830e-16,9.067533736482323281119e-16,1.626904434905738996401e-03,1.394015940711840581731e-16,0,nan,9.959202799071439895172e-01
54069,1.625102116082659340496e-03,1.625072112378880264880e-03,2.223354306361465314728e-12,9.027392295253409700543e-16,9.027392791037611168833e-16,1.625102116082659437481e-03,5.967949429196627505830e-17,0,nan,9.959247840816002830680e-01
54109,1.623902787069545806953e-03,1.623872827633996871952e-03,2.218430026268612112511e-12,9.000755021972656826397e-16,9.000755517756858294687e-16,1.623902787069544860499e-03,5.828264148411374452669e-16,0,nan,9.959277813414091289719e-01
54129,1.623303786151751755551e-03,1.623273848813587289658e-03,2.215973338694035314169e-12,8.987473228670745187125e-16,8.987473724454946655415e-16,1.623303786151750690513e-03,6.560928774636107093032e-16,0,nan,9.959292783180193962649e-01
54189,1.621509431885272698240e-03,1.621479560692772698902e-03,2.208625005473876782861e-12,8.947774570853364499724e-16,8.947775066637565968014e-16,1.621509431885271421655e-03,7.872815942528301596792e-16,0,nan,9.959337626492542670342e-01
54248,1.619748847577423241442e-03,1.619719041214619540889e-03,2.201430792878448929425e-12,8.908951071869132210841e-16,8.908951567653333679131e-16,1.619748847577421790581e-03,8.957324227754145601914e-16,0,nan,9.959381626144312894149e-01
54249,1.619719040113904101955e-03,1.619689234848089437468e-03,2.201309126536436250487e-12,8.908294863055823652435e-16,8.908295358840025120725e-16,1.619719040113902736537e-03,8.429962710556965264892e-16,0,nan,9.959382371080211125897e-01
54309,1.617932597726427475585e-03,1.617902858169284171022e-03,2.194025522909397237723e-12,8.869032657783852103719e-16,8.869033153568053572009e-16,1.617932597726425994336e-03,9.155195145906937581800e-16,0,nan,9.959427017268905564301e-01
54369,1.616150091669404931238e-03,1.616120417603879397955e-03,2.186774016803494493425e-12,8.829986518695309214782e-16,8.829987014479510683072e-16,1.616150091669402751928e-03,1.348457612569751572724e-15,0,nan,9.959471565382910835827e-01
54387,1.615616105492340397881e-03,1.615586451032117705842e-03,2.184604797553796383875e-12,8.818314596506421997456e-16,8.818315092290623465746e-16,1.615616105492337879758e-03,1.558614738060724546279e-15,0,nan,9.959484910740851262585e-01
54429,1.614371508946859778283e-03,1.614341900156853609749e-03,2.179554431603392576626e-12,8.791155020502064940552e-16,8.791155516286266408842e-16,1.614371508946856822773e-03,1.830749424669361715792e-15,0,nan,9.959516015745062158236e-01
54489,1.612596836619961020512e-03,1.612567292890325137619e-03,2.172366591858651124694e-12,8.752536748872889906803e-16,8.752537244657091375093e-16,1.612596836619958430497e-03,1.606114396141053014955e-15,0,nan,9.959560368676761248075e-01
54526,1.611504398972140412669e-03,1.611474895256231453650e-03,2.167949839083009269866e-12,8.728827824905644874736e-16,8.728828320689846343026e-16,1.611504398972137995660e-03,1.499846054737288206949e-15,0,nan,9.959587671224148258567e-01
54549,1.610826061806712840643e-03,1.610796582923242938057e-03,2.165210323274789112082e-12,8.714130300337367110293e-16,8.714130796121568578583e-16,1.610826061806710444705e-03,1.487397446090423192773e-15,0,nan,9.959604624498064370363e-01
54609,1.609059171681639097487e-03,1.609029757431070005794e-03,2.158085452704389410616e-12,8.675934282190598365932e-16,8.675934777974799834222e-16,1.609059171681636682596e-03,1.500809277323340652749e-15,0,nan,9.959648783527596151025e-01
54666,1.607384212624196791197e-03,1.607354859578197323750e-03,2.151345751391517481432e-12,8.639841717204585581595e-16,8.639842212988787049885e-16,1.607384212624194705378e-03,1.297647828211796372385e-15,0,nan,9.959690645241213355875e-01
54669,1.607296153475474328326e-03,1.607266803645474809864e-03,2.150991808138305429749e-12,8.637947312398946221044e-16,8.637947808183147689334e-16,1.607296153475472258707e-03,1.287640191897627779907e-15,0,nan,9.959692846082573241769e-01
54729,1.605536994474858220744e-03,1.605507708854026632794e-03,2.143929218696952231802e-12,8.600168019506734063098e-16,8.600168515290935531388e-16,1.605536994474855967954e-03,1.403138021791935163427e-15,0,nan,9.959736812478863681787e-01
54789,1.603781682022026615006e-03,1.603752460399884838260e-03,2.136897514621641387957e-12,8.562595042543745666521e-16,8.562595538327947134811e-16,1.603781682022024687900e-03,1.201601100526521146370e-15,0,nan,9.959780683030910158459e-01
54806,1.603285041072258308020e-03,1.603255837544939913994e-03,2.134910790234355507421e-12,8.551986687978545449326e-16,8.551987183762746917616e-16,1.603285041072256698869e-03,1.003658613611324781814e-15,0,nan,9.959793095638995913984e-01
54849,1.602030203514511180057e-03,1.602001045681500281809e-03,2.129896527266032131671e-12,8.525227030933775842264e-16,8.525227526717977310554e-16,1.602030203514509780653e-03,8.735193037637610146331e-16,0,nan,9.959824458051818678837e-01
54909,1.600282546404836704276e-03,1.600253452152311517409e-03,2.122926089087628362867e-12,8.488062644403984546809e-16,8.488063140188186015099e-16,1.600282546404835486031e-03,7.612687766453392584054e-16,0,nan,9.959868137853338792165e-01
54946,1.599206723947347967563e-03,1.599177668799180553408e-03,2.118642807714189797260e-12,8.465245528786073099542e-16,8.465246024570274567832e-16,1.599206723947346202981e-03,1.103410435276296356090e-15,0,nan,9.959895026401737983218e-01
54969,1.598538698200220988313e-03,1.598509667320445340813e-03,2.115986033639359237448e-12,8.451100552895152694739e-16,8.451101048679354163029e-16,1.598538698200219284294e-03,1.065985161045759006807e-15,0,nan,9.959911722745859294272e-01
55030,1.596769677693880449751e-03,1.596740711031040173967e-03,2.108961286664415739254e-12,8.413728446430580567433e-16,8.413728942214782035723e-16,1.596769677693877742316e-03,1.695570109203323684462e-15,0,nan,9.959955937076900433103e-01
55087,1.595120193559840899786e-03,1.595091286710608900409e-03,2.102425254276392996442e-12,8.378993497209077659580e-16,8.378993992993279127870e-16,1.595120193559837628544e-03,2.050780408588309977449e-15,0,nan,9.959997164021231218548e-01
55090,1.595033473001744150216e-03,1.595004569295463544773e-03,2.102082001174332623063e-12,8.377170311909247100445e-16,8.377170807693448568735e-16,1.595033473001740816400e-03,2.090122782815656199665e-15,0,nan,9.959999331508211651274e-01
55150,1.593301039856457419416e-03,1.593272198901712335614e-03,2.095232602851461136495e-12,8.340810521046725959174e-16,8.340811016830927427464e-16,1.593301039856452933847e-03,2.815267635617483587793e-15,0,nan,9.960042631958699431839e-01
55210,1.591572365981941232504e-03,1.591543587574597001105e-03,2.088412929565320402962e-12,8.304647783922009060608e-16,8.304648279706210528898e-16,1.591572365981936523425e-03,2.958759382175480807465e-15,0,nan,9.960085838733338716583e-01
55228,1.591054495048681901442e-03,1.591025735365884105979e-03,2.086372799853304873275e-12,8.293837196627555190761e-16,8.293837692411756659051e-16,1.591054495048677359122e-03,2.854911678327286203176e-15,0,nan,9.960098782544375131871e-01
55270,1.589847439155338314556e-03,1.589818723092144758455e-03,2.081622820239715695788e-12,8.268680820390662655898e-16,8.268681316174864124188e-16,1.589847439155333311874e-03,3.146643094421795081998e-15,0,nan,9.960128952135847074179e-01
55330,1.588126247206720839666e-03,1.588097593285307286559e-03,2.074862114844732153395e-12,8.232908360000147278446e-16,8.232908855784348746736e-16,1.588126247206716238266e-03,2.897377091357677757274e-15,0,nan,9.960171972468586316972e-01
55370,1.586980854853855659597e-03,1.586952242248299525806e-03,2.070371234874917823917e-12,8.209167487341516271225e-16,8.209167983125717739515e-16,1.586980854853851849537e-03,2.400822961546770233790e-15,0,nan,9.960200601133714932295e-01
55390,1.586408778018806803659e-03,1.586380186037677532396e-03,2.068130654388826155276e-12,8.197329141906102663314e-16,8.197329637690304131604e-16,1.586408778018803240509e-03,2.246047816372703017514e-15,0,nan,9.960214900032634361901e-01
55450,1.584695019526676613639e-03,1.584666489285206083734e-03,2.061428280910976063096e-12,8.161941914789411499690e-16,8.161942410573612967980e-16,1.584695019526672894952e-03,2.346625912785359616666e-15,0,nan,9.960257735127816248436e-01
55510,1.582984959717486424940e-03,1.582956491015914722922e-03,2.054754837472882542888e-12,8.126745436773963036934e-16,8.126745932558164505224e-16,1.582984959717481897549e-03,2.860034187489846235789e-15,0,nan,9.960300478052607008701e-01
55512,1.582928021283621288981e-03,1.582899554629949414111e-03,2.054532885774935919546e-12,8.125575491550312306779e-16,8.125575987334513775069e-16,1.582928021283616700604e-03,2.898664635146057116151e-15,0,nan,9.960301901232861146668e-01
55570,1.581278586630188850645e-03,1.581250179269616919567e-03,2.048110168151256103711e-12,8.091738475345328126854e-16,8.091738971129529595144e-16,1.581278586630184370053e-03,2.833525079402290724033e-15,0,nan,9.960343129104173580564e-01
55630,1.579575888355256706869e-03,1.579547542137641575818e-03,2.041494118030176621644e-12,8.056919807270246328569e-16,8.056920303054447796859e-16,1.579575888355252987653e-03,2.354566070356956075714e-15,0,nan,9.960385688578447791787e-01
55654,1.578895835334775173825e-03,1.578867513519081715312e-03,2.038855676847263931706e-12,8.043044789928713125177e-16,8.043045285712914593467e-16,1.578895835334771511466e-03,2.319569552170143818307e-15,0,nan,9.960402686792572930037e-01
55690,1.577876853034405457005e-03,1.577848567762555904298e-03,2.034906533193508264484e-12,8.022288218516828049049e-16,8.022288714301029517339e-16,1.577876853034401895761e-03,2.256984846924967490310e-15,0,nan,9.960428156770121364567e-01
55750,1.576181468860315872810e-03,1.576153244337887438659e-03,2.028347260717369338333e-12,7.987842504175495859412e-16,7.987842999959697327702e-16,1.576181468860311419746e-03,2.825222888309012235713e-15,0,nan,9.960470533972601090279e-01
55796,1.574884139620136552090e-03,1.574855961539821944464e-03,2.023337563982908575909e-12,7.961559254258437710581e-16,7.961559750042639178871e-16,1.574884139620131425529e-03,3.255198846167054396817e-15,0,nan,9.960502961723747558458e-01
55810,1.574489724076359948093e-03,1.574461560107851031479e-03,2.021816148662679245136e-12,7.953581468380719113333e-16,7.953581964164920581623e-16,1.574489724076354546353e-03,3.430788261286569410401e-15,0,nan,9.960512820478001113213e-01
55870,1.572801606976330065016e-03,1.572773503367076719517e-03,2.015313046067765920016e-12,7.919503924233533253342e-16,7.919504420017734721632e-16,1.572801606976325164824e-03,3.115581429500850660062e-15,0,nan,9.960555016577172909842e-01
55930,1.571117105904173581396e-03,1.571089062460345612063e-03,2.008837802941060727444e-12,7.885608693724878898347e-16,7.885609189509080366637e-16,1.571117105904168053130e-03,3.518685137217772993617e-15,0,nan,9.960597122559828630380e-01
55939,1.570864741907694291448e-03,1.570836707472013631798e-03,2.007868910126759564195e-12,7.880540061313866469221e-16,7.880540557098067937511e-16,1.570864741907688919141e-03,3.419967566040196224082e-15,0,nan,9.960603430702512217231e-01
55990,1.569436209253715925477e-03,1.569408225782312118340e-03,2.002390270253796786597e-12,7.851894607659412640523e-16,7.851895103443614108813e-16,1.569436209253710598698e-03,3.394071333156280828122e-15,0,nan,9.960639138714329167607e-01
56050,1.567758905468401471606e-03,1.567730981777245040029e-03,1.995970299932835443411e-12,7.818360505580372232986e-16,7.818361001364573701276e-16,1.567758905468396239271e-03,3.337461044026646793566e-15,0,nan,9.960681065327879211350e-01
56083,1.566837915674038506780e-03,1.566810024780400248737e-03,1.992451011371387346532e-12,7.799993049951194893148e-16,7.799993545735396361438e-16,1.566837915674032306817e-03,3.956991003679610564629e-15,0,nan,9.960704086902182119228e-01
56110,1.566085183041025959139e-03,1.566057318938760640689e-03,1.989577744853516762080e-12,7.785005235694959315286e-16,7.785005731479160783576e-16,1.566085183041019609568e-03,4.054422326201612556609e-15,0,nan,9.960722902686464689474e-01
56170,1.564415030513469778706e-03,1.564387225809554847825e-03,1.983212458832561274952e-12,7.751827654800421778698e-16,7.751828150584623246987e-16,1.564415030513463386889e-03,4.085754978333001286226e-15,0,nan,9.960764651074768668486e-01
56226,1.562859432265017826935e-03,1.562831682828369136984e-03,1.977295999815152015571e-12,7.721021226475086497281e-16,7.721021722259287965571e-16,1.562859432265012018407e-03,3.716603243951513642991e-15,0,nan,9.960803536216370590410e-01
56230,1.562748436476442317339e-03,1.562720690981148682214e-03,1.976874296621076186291e-12,7.718826628211030209821e-16,7.718827123995231678111e-16,1.562748436476436815225e-03,3.520793327128747078526e-15,0,nan,9.960806310776325838796e-01
56290,1.561085389569221099429e-03,1.561057703093626965185e-03,1.970563113897589186960e-12,7.686001029685616486166e-16,7.686001525469817954455e-16,1.561085389569215897800e-03,3.332059452893897509449e-15,0,nan,9.960847882073502343133e-01
56350,1.559425878479389843481e-03,1.559398250835375941692e-03,1.964278767261131158558e-12,7.653349741355751363517e-16,7.653350237139952831807e-16,1.559425878479385251080e-03,2.944930531904541474395e-15,0,nan,9.960889365247405347580e-01
56371,1.558845882848756232361e-03,1.558818275751500418910e-03,1.962085559567538654622e-12,7.641962765636580624554e-16,7.641963261420782092844e-16,1.558845882848751837742e-03,2.819148920970345102160e-15,0,nan,9.960903863590992211668e-01
56410,1.557769891942585626168e-03,1.557742322942831745408e-03,1.958021114224412432521e-12,7.620871653654754639924e-16,7.620872149438956108214e-16,1.557769891942581601491e-03,2.583614608098456607181e-15,0,nan,9.960930760577982886832e-01
56470,1.556117418742243444299e-03,1.556089908200223659654e-03,1.951790013207031134162e-12,7.588565665247299116157e-16,7.588566161031500584447e-16,1.556117418742238912884e-03,2.912000376704409618570e-15,0,nan,9.960972068344015822676e-01
56515,1.554880362748393843667e-03,1.554852895927742381654e-03,1.947134027545066072630e-12,7.564448456185852118422e-16,7.564448951970053586712e-16,1.554880362748389139351e-03,3.025515803425983540283e-15,0,nan,9.961002991871308227269e-01
56531,1.554440994466525652676e-03,1.554413543166134831566e-03,1.945482134999470777047e-12,7.555896542532313535864e-16,7.555897038316515004154e-16,1.554440994466520888645e-03,3.064787244850297740216e-15,0,nan,9.961013975093090359208e-01
56591,1.552795572569469310931e-03,1.552768179353051234207e-03,1.939304153553472978252e-12,7.523934304153367149196e-16,7.523934799937568617486e-16,1.552795572569463978541e-03,3.434057988391448525078e-15,0,nan,9.961055107113695043005e-01
56651,1.551153630459253807139e-03,1.551126295142653266357e-03,1.933152302452408362375e-12,7.492140891872755295029e-16,7.492141387656956763319e-16,1.551153630459247894002e-03,3.812089846336868923248e-15,0,nan,9.961096152403522992593e-01
56660,1.550907638592110421305e-03,1.550880311944647337030e-03,1.932231769987561466529e-12,7.487386375102093618799e-16,7.487386870886295087089e-16,1.550907638592104366184e-03,3.904243393928048474154e-15,0,nan,9.961102301733424502889e-01
56711,1.549515157108762204718e-03,1.549487879508602014914e-03,1.927026443691332053042e-12,7.460515236721964760076e-16,7.460515732506166228366e-16,1.549515157108756875081e-03,3.439551500217038308238e-15,0,nan,9.961137111236602488507e-01
56771,1.547880141537423233714e-03,1.547852921471099896591e-03,1.920926440139017795793e-12,7.429056277620759333676e-16,7.429056773404960801966e-16,1.547880141537418015567e-03,3.371156675204347691400e-15,0,nan,9.961177983885880520194e-01
56805,1.546955163428986087387e-03,1.546927975884406728652e-03,1.917481196514583269742e-12,7.411303128336779487936e-16,7.411303624120980956226e-16,1.546955163428980297388e-03,3.742836073697873442105e-15,0,nan,9.961201106901036599387e-01
56831,1.546248572810961707455e-03,1.546221410096640857743e-03,1.914852155531494473389e-12,7.397762961310641872967e-16,7.397763457094843341257e-16,1.546248572810955961078e-03,3.716334808215943446294e-15,0,nan,9.961218770623118780663e-01
56891,1.544620440041154793911e-03,1.544593334497767513069e-03,1.908803454465657133963e-12,7.366634242289029293391e-16,7.366634738073230761681e-16,1.544620440041149158707e-03,3.648277708156140811918e-15,0,nan,9.961259471718900055152e-01
56950,1.543022782838164097888e-03,1.542995733337032939272e-03,1.902880382112600578598e-12,7.336183834048890314829e-16,7.336184329833091783119e-16,1.543022782838159031784e-03,3.283233477738826110891e-15,0,nan,9.961299411212099191425e-01
56951,1.542995732385592623850e-03,1.542968683832831753786e-03,1.902780202392938921204e-12,7.335669082744103349241e-16,7.335669578528304817531e-16,1.542995732385587645308e-03,3.226542965811289700771e-15,0,nan,9.961300087442706864809e-01
57011,1.541374439047437381115e-03,1.541347447305752970531e-03,1.896782265613021692649e-12,7.304866452490218688779e-16,7.304866948274420157069e-16,1.541374439047432363291e-03,3.255421299600299705643e-15,0,nan,9.961340618062921808224e-01
57071,1.539756549275181308697e-03,1.539729614165776926810e-03,1.890809511267596282169e-12,7.274225328903871367970e-16,7.274225824688072836260e-16,1.539756549275175989225e-03,3.454749252652634032628e-15,0,nan,9.961381063846760459610e-01
57096,1.539083430514383375037e-03,1.539056518949170762958e-03,1.888328264522125434531e-12,7.261505619369449614110e-16,7.261506115153651082400e-16,1.539083430514377590014e-03,3.758745729318028699148e-15,0,nan,9.961397891281492433845e-01
57131,1.538142052362410786351e-03,1.538115173707239186074e-03,1.884861807334186342284e-12,7.243744696860357671425e-16,7.243745192644559139715e-16,1.538142052362405273755e-03,3.583931855567367056900e-15,0,nan,9.961421425060322181019e-01
57191,1.536530937647571058713e-03,1.536504115269330924057e-03,1.878939022620027216426e-12,7.213423548671013325348e-16,7.213424044455214793638e-16,1.536530937647564867749e-03,4.029182660623854423060e-15,0,nan,9.961461701968619292268e-01
57243,1.535137365842990670589e-03,1.535110592095247517702e-03,1.873825998625594711449e-12,7.187273451587452035141e-16,7.187273947371653503431e-16,1.535137365842984144094e-03,4.251407647894051268006e-15,0,nan,9.961496540632867872814e-01
57251,1.534923194513729228713e-03,1.534896428235861054815e-03,1.873041026755977061412e-12,7.183260884020982754793e-16,7.183261379805184223083e-16,1.534923194513722635303e-03,4.295596264433760060791e-15,0,nan,9.961501894835522771376e-01
57311,1.533318812388342888831e-03,1.533292102035024428303e-03,1.867167690190495761864e-12,7.153255709907651419359e-16,7.153256205691852887649e-16,1.533318812388336437722e-03,4.207284716841598504062e-15,0,nan,9.961542003923815872700e-01
57371,1.531717780743028969187e-03,1.531691126139172413195e-03,1.861318884183677498215e-12,7.123407040579632698252e-16,7.123407536363834166542e-16,1.531717780743022378212e-03,4.302995763113295171005e-15,0,nan,9.961582029495215617450e-01
57389,1.531238123024477411002e-03,1.531211485111426493649e-03,1.859569006693429113914e-12,7.114482811732454442723e-16,7.114483307516655911013e-16,1.531238123024470755758e-03,4.346315341568260399533e-15,0,nan,9.961594020919829557312e-01
57431,1.530120089093331501445e-03,1.530093490064578926058e-03,1.855494480801311182605e-12,7.093713897476279873411e-16,7.093714393260481341701e-16,1.530120089093324499447e-03,4.576110011487216397646e-15,0,nan,9.961621971810328299659e-01
57491,1.528525726998493068989e-03,1.528499183371212748889e-03,1.849694352909008129593e-12,7.064175309167806739234e-16,7.064175804952008207524e-16,1.528525726998485915796e-03,4.679799046371989506928e-15,0,nan,9.961661831128663258800e-01
57536,1.527332134191495974576e-03,1.527305632001809028442e-03,1.845360111748807126467e-12,7.042122214134638412635e-16,7.042122709918839880925e-16,1.527332134191488434395e-03,4.936831517219966179598e-15,0,nan,9.961691671306302133383e-01
57551,1.526934684061228208671e-03,1.526908195662511364549e-03,1.843918374166378879997e-12,7.034790311295978191758e-16,7.034790807080179660048e-16,1.526934684061221380950e-03,4.471521212302456779158e-15,0,nan,9.961701607708660264023e-01
57611,1.525346949927498547278e-03,1.525320516585154792186e-03,1.838166419021253348979e-12,7.005557946515361030410e-16,7.005558442299562498700e-16,1.525346949927491270100e-03,4.770834391193978339065e-15,0,nan,9.961741301807725292288e-01
57671,1.523762514286284468559e-03,1.523736135828838772141e-03,1.832438362703941544658e-12,6.976477264435033872569e-16,6.976477760219235340859e-16,1.523762514286276973694e-03,4.918656998313039956013e-15,0,nan,9.961780913682138806483e-01
57684,1.523419653656161564664e-03,1.523393287067911815516e-03,1.831200421743098282543e-12,6.970196350589484621475e-16,6.970196846373686089765e-16,1.523419653656153694987e-03,5.165797365771373985142e-15,0,nan,9.961789485442150355915e-01
57731,1.522181366869365237021e-03,1.522155043126053805547e-03,1.826734081221558046594e-12,6.947547321560970506611e-16,6.947547817345171974901e-16,1.522181366869357686146e-03,4.960562106884941053229e-15,0,nan,9.961820443587148255762e-01
57791,1.520603497451095001761e-03,1.520577228251861808678e-03,1.821053451352379924290e-12,6.918767181238859389115e-16,6.918767677023060857405e-16,1.520603497451088586651e-03,4.218792022971259465899e-15,0,nan,9.961859891776916665928e-01
57832,1.519527166746140450088e-03,1.519500934721250287943e-03,1.817185227544886599161e-12,6.899186430664078670634e-16,6.899186926448280138924e-16,1.519527166746133803208e-03,4.374307640431806231716e-15,0,nan,9.961886801172621865746e-01
57851,1.519028895848186389711e-03,1.519002681023679055677e-03,1.815396350640269051791e-12,6.890135913597568703684e-16,6.890136409381770171974e-16,1.519028895848180396741e-03,3.945263896191186657778e-15,0,nan,9.961899258504633905683e-01
57911,1.517457551919487159994e-03,1.517431391301054133952e-03,1.809762657389117771275e-12,6.861652595492986200434e-16,6.861653091277187668724e-16,1.517457551919480302839e-03,4.518844837421221264446e-15,0,nan,9.961938544022410241285e-01
57971,1.515889455565760761402e-03,1.515863348985446983769e-03,1.804152250657339520743e-12,6.833316310452427537740e-16,6.833316806236629006030e-16,1.515889455565754245601e-03,4.298335160806237016835e-15,0,nan,9.961977748581236152218e-01
57980,1.515654520593816062188e-03,1.515628422104776896681e-03,1.803312690670675595682e-12,6.829078492971174278737e-16,6.829078988755375747027e-16,1.515654520593809686253e-03,4.206720294569733316462e-15,0,nan,9.961983622297818973066e-01
58032,1.514298543120738129927e-03,1.514272491307716182393e-03,1.798472085167976618828e-12,6.804657545423865906016e-16,6.804658041208067374306e-16,1.514298543120731599092e-03,4.312779544850146777500e-15,0,nan,9.962017523812975999939e-01
58092,1.512736965492919973333e-03,1.512710967381412615132e-03,1.792908274747997022220e-12,6.776615016220832084002e-16,6.776615512005033552292e-16,1.512736965492913113849e-03,4.534485982410716138877e-15,0,nan,9.962056565864124361293e-01
58128,1.511801563886009834234e-03,1.511775597915747653549e-03,1.789581000635876511079e-12,6.759858823770385102966e-16,6.759859319554586571256e-16,1.511801563886003205989e-03,4.384335040284105610689e-15,0,nan,9.962079952579226922792e-01
58152,1.511178605225830346923e-03,1.511152660649962885600e-03,1.787367390523287049548e-12,6.748716795253290927741e-16,6.748717291037492396031e-16,1.511178605225824289155e-03,4.008637933052721215700e-15,0,nan,9.962095527707433344710e-01
58212,1.509623452386444145135e-03,1.509597561181024285085e-03,1.781849314528511011049e-12,6.720961992296315036927e-16,6.720962488080516505217e-16,1.509623452386438296160e-03,3.874459057840946988524e-15,0,nan,9.962134409589883194064e-01
58272,1.508071497082581410853e-03,1.508045659083095350189e-03,1.776353929525957540325e-12,6.693349723525378615388e-16,6.693350219309580083678e-16,1.508071497082575003473e-03,4.248724773262070645507e-15,0,nan,9.962173211757400565131e-01
58277,1.507942311498024819810e-03,1.507916477924961962814e-03,1.775897001364413649261e-12,6.691055107411436793670e-16,6.691055603195638261960e-16,1.507942311498018501792e-03,4.189827890228364592000e-15,0,nan,9.962176441680796768483e-01
58332,1.506522729462697650707e-03,1.506496944505307696016e-03,1.770881119000314358577e-12,6.665879111463822059506e-16,6.665879607248023527796e-16,1.506522729462691229774e-03,4.262088537456903335808e-15,0,nan,9.962211934454865148439e-01
58392,1.504977139715678487175e-03,1.504951407637218499871e-03,1.765430767153483643682e-12,6.638549284930854966355e-16,6.638549780715056434645e-16,1.504977139715672288482e-03,4.118795444491910589450e-15,0,nan,9.962250577926197000122e-01
58427,1.504077009368716454432e-03,1.504051308061214080672e-03,1.762261720990344570016e-12,6.622671557446300423256e-16,6.622672053230501891546e-16,1.504077009368710690585e-03,3.832149159867748413443e-15,0,nan,9.962273083460707122187e-01
58452,1.503434718070630407571e-03,1.503409038708602984968e-03,1.760002758899435401367e-12,6.611359378989946539758e-16,6.611359874774148008048e-16,1.503434718070624811331e-03,3.722303826116558089909e-15,0,nan,9.962289142414306813912e-01
58512,1.501895454796677801396e-03,1.501869827989250590419e-03,1.754596979859111451861e-12,6.584308534897779469039e-16,6.584309030681980937329e-16,1.501895454796670847255e-03,4.630242720788624473928e-15,0,nan,9.962327628161178996497e-01
58572,1.500359340202750890389e-03,1.500333765788753118131e-03,1.749213316355338580456e-12,6.557395900053491373189e-16,6.557396395837692841479e-16,1.500359340202743222517e-03,5.110690105146279707744e-15,0,nan,9.962366035407679576712e-01
58576,1.500257044279596548714e-03,1.500231473352779806504e-03,1.748855189013991260413e-12,6.555606617734921661823e-16,6.555607113519123130113e-16,1.500257044279588807891e-03,5.159664056393294228846e-15,0,nan,9.962368593105539536347e-01
58632,1.498826364637389921622e-03,1.498800842456309576414e-03,1.743851655407837310819e-12,6.530620627948645495034e-16,6.530621123732846963324e-16,1.498826364637382158988e-03,5.179141245617256321707e-15,0,nan,9.962404364393762118304e-01
58692,1.497296518488540470124e-03,1.497271048380520181570e-03,1.738511884728229190325e-12,6.503981878117483136809e-16,6.503982373901684605099e-16,1.497296518488533133654e-03,4.899811028032455200894e-15,0,nan,9.962442615358404947334e-01
58726,1.496430991146973938505e-03,1.496405550476309848432e-03,1.735495689111979067772e-12,6.488946870112829880459e-16,6.488947365897031348749e-16,1.496430991146966671809e-03,4.856017883540992383923e-15,0,nan,9.962464256362623264739e-01
58752,1.495769792183352861481e-03,1.495744373989187081531e-03,1.733193892715103926064e-12,6.477478816087682584487e-16,6.477479311871884052777e-16,1.495769792183345977644e-03,4.602203359306713008690e-15,0,nan,9.962480788539624773550e-01
58812,1.494246176187981594435e-03,1.494220809749112911097e-03,1.727897568449114913136e-12,6.451110613331547766309e-16,6.451111109115749234599e-16,1.494246176187975202513e-03,4.277690303029200613098e-15,0,nan,9.962518884174457559641e-01
58872,1.492725661007387799248e-03,1.492700346165904117662e-03,1.722622801688127010878e-12,6.424876447217674990672e-16,6.424876943001876458962e-16,1.492725661007381546662e-03,4.188703672565532734066e-15,0,nan,9.962556902498987776266e-01
58877,1.492599091079636723645e-03,1.492573780530827331006e-03,1.722184207433769652947e-12,6.422696291328238113083e-16,6.422696787112439581373e-16,1.492599091079630426696e-03,4.218781082368307680151e-15,0,nan,9.962560067210375461841e-01
58932,1.491208237185141479222e-03,1.491182973783772335377e-03,1.717369482862392837113e-12,6.398775500963036792304e-16,6.398775996747238260594e-16,1.491208237185134728476e-03,4.527031531988685065946e-15,0,nan,9.962594843748339560382e-01
58992,1.489693895303223752230e-03,1.489668683185337277192e-03,1.712137503069769341129e-12,6.372806963585482840007e-16,6.372807459369684308297e-16,1.489693895303217405624e-03,4.260342433804395020089e-15,0,nan,9.962632708156635626151e-01
59028,1.488786765601851419180e-03,1.488761584179135524786e-03,1.709008512875121664502e-12,6.357289062207055323565e-16,6.357289557991256791855e-16,1.488786765601844617611e-03,4.568531131846862611892e-15,0,nan,9.962655390014993967351e-01
59052,1.488182625981837549009e-03,1.488157464991436999477e-03,1.706926754070994505027e-12,6.346970029856798392935e-16,6.346970525640999861225e-16,1.488182625981830326571e-03,4.853193456841758853203e-15,0,nan,9.962670495957150487102e-01
59112,1.486674419879205734721e-03,1.486649309860926240420e-03,1.701737128284957204755e-12,6.321263900255955444239e-16,6.321264396040156912529e-16,1.486674419879198665490e-03,4.755063384517238041274e-15,0,nan,9.962708207382095412221e-01
59172,1.485169267691385710378e-03,1.485144208490491888816e-03,1.696568518784060224765e-12,6.295687780923050394215e-16,6.295688276707251862505e-16,1.485169267691379532543e-03,4.159683973532775211944e-15,0,nan,9.962745842662812931819e-01
59179,1.484993865105172818064e-03,1.484968811822923260429e-03,1.695966878428720132742e-12,6.292712332774894210129e-16,6.292712828559095678419e-16,1.484993865105166504069e-03,4.251866284055802742099e-15,0,nan,9.962750228496219162869e-01
59232,1.483667160152076858540e-03,1.483642151614458261355e-03,1.691420819289581774039e-12,6.270240883613518724183e-16,6.270241379397720192473e-16,1.483667160152070658576e-03,4.178810250077101991435e-15,0,nan,9.962783402029748735552e-01
59292,1.482168088032426471121e-03,1.482143130004595632521e-03,1.686293924167081717797e-12,6.244922425652720682950e-16,6.244922921436922151240e-16,1.482168088032420231770e-03,4.209610650082426098254e-15,0,nan,9.962820885712351313252e-01
59331,1.481195314542964845683e-03,1.481170389264481945454e-03,1.682972548920870557648e-12,6.228533935225253671099e-16,6.228534431009455139389e-16,1.481195314542959128952e-03,3.859539106023736572865e-15,0,nan,9.962845209628602956634e-01
59352,1.480672042140844133981e-03,1.480647134469932884454e-03,1.681187728421855025599e-12,6.219731629891062566205e-16,6.219732125675264034495e-16,1.480672042140837890078e-03,4.216938790616518028245e-15,0,nan,9.962858293939167641726e-01
59412,1.479179013322813292589e-03,1.479154155856569723138e-03,1.676102127694416512463e-12,6.194667724659457988041e-16,6.194668220443659456331e-16,1.479179013322806857679e-03,4.350324904783248816672e-15,0,nan,9.962895626937832604031e-01
59472,1.477688992460704118723e-03,1.477664185047489328259e-03,1.671037018256019580687e-12,6.169729943725195411010e-16,6.169730439509396879300e-16,1.477688992460697214769e-03,4.672129135465977409701e-15,0,nan,9.962932884935062729831e-01
59483,1.477416147531508770069e-03,1.477391349278282285662e-03,1.670110629445302696566e-12,6.165171638053403900898e-16,6.165172133837605369188e-16,1.477416147531502083167e-03,4.526078595574909352031e-15,0,nan,9.962939707450147365118e-01
59533,1.476177212129375871871e-03,1.476152455448585202463e-03,1.665908390465412293988e-12,6.144505043753840098997e-16,6.144505539538041567287e-16,1.476177212129369519018e-03,4.303584238617081908663e-15,0,nan,9.962970687244752679380e-01
59593,1.474693229726930197854e-03,1.474668522795215914664e-03,1.660884292150020034343e-12,6.119819304672411553640e-16,6.119819800456613021930e-16,1.474693229726924028595e-03,4.183418264794421507301e-15,0,nan,9.963007794674974007760e-01
59635,1.473656216079951078446e-03,1.473631543883418973731e-03,1.657379437744353108712e-12,6.102613019701994209599e-16,6.102613515486195677889e-16,1.473656216079944541469e-03,4.435889930844249009205e-15,0,nan,9.963033725640655814270e-01
59653,1.473212227997159349049e-03,1.473187570664713768459e-03,1.655880375985105914113e-12,6.095257410914799363083e-16,6.095257906699000831373e-16,1.473212227997153023619e-03,4.293631407375560572891e-15,0,nan,9.963044827782186578513e-01
59713,1.471734197968736605755e-03,1.471709590086353125829e-03,1.650896540730989922973e-12,6.070818617647834471233e-16,6.070819113432035939522e-16,1.471734197968730129765e-03,4.400244559901398933665e-15,0,nan,9.963081786789466382371e-01
59773,1.470259130706303004818e-03,1.470234572125372419019e-03,1.645932685756799654495e-12,6.046502185259320031612e-16,6.046502681043521499902e-16,1.470259130706295928069e-03,4.813266157152362298482e-15,0,nan,9.963118671919019015814e-01
59788,1.469890825779177848803e-03,1.469866279500460113858e-03,1.644694832196931610771e-12,6.040442109869869315570e-16,6.040442605654070783860e-16,1.469890825779170683010e-03,4.875051077929190559202e-15,0,nan,9.963127881683962434141e-01
59833,1.468787017310285193672e-03,1.468762507882793305614e-03,1.640988711036200642841e-12,6.022307379316214105518e-16,6.022307875100415573808e-16,1.468787017310277890024e-03,4.972570822550872723478e-15,0,nan,9.963155483392127727185e-01
59893,1.467317848916719139063e-03,1.467293388495243943587e-03,1.636064517143171057599e-12,5.998233470523266883981e-16,5.998233966307468352271e-16,1.467317848916711393370e-03,5.278810444434670144305e-15,0,nan,9.963192221429230824932e-01
59941,1.466144628669670095522e-03,1.466120207347260248273e-03,1.632139337790969827097e-12,5.979060902605399750647e-16,5.979061398389601218937e-16,1.466144628669662111919e-03,5.445303968729943948397e-15,0,nan,9.963221559132544594074e-01
59953,1.465851616697069715808e-03,1.465827205134777929535e-03,1.631160005247792056429e-12,5.974279734681944470753e-16,5.974280230466145939043e-16,1.465851616697061813944e-03,5.390630535730403953782e-15,0,nan,9.963228886249858242568e-01
60013,1.464388311858055933407e-03,1.464363949008700392651e-03,1.626275077112092118666e-12,5.950445452649796099613e-16,5.950445948433997567903e-16,1.464388311858047680129e-03,5.635989588947996687850e-15,0,nan,9.963265478072692160746e-01
60073,1.462927925641473994242e-03,1.462903611359390402408e-03,1.621409635085908707536e-12,5.926729910300133104819e-16,5.926730406084334573109e-16,1.462927925641464885356e-03,6.226476558413001096588e-15,0,nan,9.963301997115540003581e-01
60095,1.462393180247117778492e-03,1.462368883736651697589e-03,1.619630502824917894919e-12,5.918063821999697120955e-16,5.918064317783898589245e-16,1.462393180247108535774e-03,6.320268561262523258393e-15,0,nan,9.963315369238718824559e-01
60133,1.461470449324021869675e-03,1.461446183464126412008e-03,1.616563582102789513077e-12,5.903132398482076820793e-16,5.903132894266278289083e-16,1.461470449324011954625e-03,6.784297313565062698990e-15,0,nan,9.963338443595319943408e-01
60193,1.460015874217125610851e-03,1.459991656634911484994e-03,1.611736821675922181411e-12,5.879652212980975288229e-16,5.879652708765176756519e-16,1.460015874217116350240e-03,6.342815428152075469094e-15,0,nan,9.963374817728065179585e-01
60249,1.458660880685814934324e-03,1.458636708032900021828e-03,1.607249166831824919243e-12,5.857842610599825972675e-16,5.857843106384027440965e-16,1.458660880685805769851e-03,6.282798897375737384540e-15,0,nan,9.963408701835443974327e-01
60253,1.458564191666771080527e-03,1.458540022218306328114e-03,1.606929257894118800538e-12,5.856288654479244315278e-16,5.856289150263445783568e-16,1.458564191666761818010e-03,6.350434961575414285252e-15,0,nan,9.963411119729048044408e-01
60313,1.457115393053325493392e-03,1.457091271595249313761e-03,1.602140795417785888141e-12,5.833041028517377895383e-16,5.833041524301579363673e-16,1.457115393053316758153e-03,5.994884872153126718725e-15,0,nan,9.963447349812597740593e-01
60373,1.455669469791373701537e-03,1.455645396180894283328e-03,1.597371339474981698209e-12,5.809908645455526726294e-16,5.809909141239728194584e-16,1.455669469791363622056e-03,6.924291896795788154373e-15,0,nan,9.963483508192292870641e-01
60403,1.454947583743576534562e-03,1.454923534003525319863e-03,1.594993709491654126572e-12,5.798385455808062342564e-16,5.798385951592263810854e-16,1.454947583743567190412e-03,6.422327471558670566817e-15,0,nan,9.963501560559628946758e-01
60433,1.454226413329538216898e-03,1.454202387424429485444e-03,1.592620795857439299875e-12,5.786890820435143054265e-16,5.786891316219344522555e-16,1.454226413329529321676e-03,6.116807048184026156126e-15,0,nan,9.963519595080681274125e-01
60493,1.452786215150326338749e-03,1.452762236808925570830e-03,1.587889070916713398748e-12,5.763986873341382992754e-16,5.763987369125584461044e-16,1.452786215150316646151e-03,6.671730440688471590507e-15,0,nan,9.963555610689714524416e-01
60553,1.451348866769947357214e-03,1.451324935851151928454e-03,1.583176071560250425945e-12,5.741196128765351450756e-16,5.741196624549552919046e-16,1.451348866769936681316e-03,7.355845057318741002569e-15,0,nan,9.963591555230335207612e-01
60558,1.451229216109876365634e-03,1.451205289136612988990e-03,1.582784163961181007949e-12,5.739301988827855958827e-16,5.739302484612057427117e-16,1.451229216109865745535e-03,7.318002542108702865468e-15,0,nan,9.963594547407360785024e-01
60613,1.449914359738152958706e-03,1.449890476101417958327e-03,1.578481705247568218630e-12,5.718517915967035373576e-16,5.718518411751236841866e-16,1.449914359738142220658e-03,7.405988056093805815876e-15,0,nan,9.963627428912672555437e-01
60673,1.448482685638072427203e-03,1.448458849143407839097e-03,1.573805879986441302567e-12,5.695951568838467646935e-16,5.695952064622669115225e-16,1.448482685638062165399e-03,7.084519723800139600732e-15,0,nan,9.963663231946068715456e-01
60713,1.447529805947529984306e-03,1.447506000803412988184e-03,1.570698918548206420711e-12,5.680969158152875746052e-16,5.680969653937077214342e-16,1.447529805947520638674e-03,6.456262320826253526543e-15,0,nan,9.963687061488580017999e-01
60733,1.447053836086046327628e-03,1.447030046594014211433e-03,1.569148504329109575125e-12,5.673496425867178439372e-16,5.673496921651379907662e-16,1.447053836086036903010e-03,6.512969823040518692326e-15,0,nan,9.963698964539036296434e-01
60793,1.445627802731464309205e-03,1.445604060103175981383e-03,1.564509487368527111147e-12,5.651151830100019877512e-16,5.651152325884221345802e-16,1.445627802731454660017e-03,6.674738517516355357357e-15,0,nan,9.963734626899302392901e-01
60853,1.444204577256598788851e-03,1.444180881353712437437e-03,1.559888738734625408616e-12,5.628917129107231438007e-16,5.628917624891432906297e-16,1.444204577256588821814e-03,6.901402230198394824075e-15,0,nan,9.963770219233712399079e-01
60869,1.443825523625015885831e-03,1.443801840158941748177e-03,1.558659612940275210714e-12,5.623006352730451228980e-16,5.623006848514652697270e-16,1.443825523625006304618e-03,6.635991001746186801630e-15,0,nan,9.963779698722599169618e-01
60913,1.442784151376446223972e-03,1.442760502061163655971e-03,1.555286168590623327584e-12,5.606791674946926749334e-16,5.606792170731128217624e-16,1.442784151376436210878e-03,6.940119280694671607582e-15,0,nan,9.963805741748316420329e-01
60973,1.441366516838566433703e-03,1.441342913973631123525e-03,1.550701687629363624868e-12,5.584774824129848702582e-16,5.584775319914050170872e-16,1.441366516838556320765e-03,7.016215513100217916290e-15,0,nan,9.963841194648375778915e-01
61025,1.440140151770406915649e-03,1.440116589051830282148e-03,1.546743034299350605078e-12,5.565780907383338524803e-16,5.565781403167539993093e-16,1.440140151770396529543e-03,7.211871864156793533169e-15,0,nan,9.963871864342712832683e-01
61034,1.439928108098548166158e-03,1.439904552317980727591e-03,1.546059251060359418500e-12,5.562501700551834243141e-16,5.562502196336035711431e-16,1.439928108098537864225e-03,7.154476868616717228339e-15,0,nan,9.963877167276275713653e-01
61094,1.438516077797066024940e-03,1.438492568191680536990e-03,1.541510980434337713235e-12,5.540701927063501506842e-16,5.540702422847702975132e-16,1.438516077797055922167e-03,7.023052349620064935973e-15,0,nan,9.963912480408059794078e-01
61154,1.437106814138660194208e-03,1.437083350572817110405e-03,1.536980532753089100043e-12,5.519008842349493899354e-16,5.519009338133695367644e-16,1.437106814138650179208e-03,6.968862601199379462261e-15,0,nan,9.963947724539624217093e-01
61181,1.436473545944177195727e-03,1.436450103052017146510e-03,1.534947622775798465662e-12,5.509281594506139361303e-16,5.509282090290340829593e-16,1.436473545944167683441e-03,6.621970800396431084146e-15,0,nan,9.963963561941354501431e-01
61214,1.435700309000082072405e-03,1.435676891338672237983e-03,1.532467820800378345240e-12,5.497421820456352137028e-16,5.497422316240553605318e-16,1.435700309000072803959e-03,6.455697062257091068594e-15,0,nan,9.963982899872994639101e-01
61274,1.434296554289855602643e-03,1.434273182398298302972e-03,1.527972757871627709633e-12,5.475940239711085669617e-16,5.475940735495287137907e-16,1.434296554289846278716e-03,6.500696733357920206245e-15,0,nan,9.964018006609470389954e-01
61334,1.432895541948117894976e-03,1.432872215692357819802e-03,1.523495257770401513348e-12,5.454563482687688390039e-16,5.454563978471889858329e-16,1.432895541948108234036e-03,6.742250133525222853144e-15,0,nan,9.964053044949511434578e-01
61338,1.432802238434944912260e-03,1.432778915216817699346e-03,1.523197380117951221495e-12,5.453142077574581169028e-16,5.453142573358782637318e-16,1.432802238434935297906e-03,6.710174711501149224936e-15,0,nan,9.964055378411867783294e-01
61394,1.431497263946466787579e-03,1.431473983192971428935e-03,1.519035234804942278166e-12,5.433290936174040351063e-16,5.433291431958241819353e-16,1.431497263946457187731e-03,6.706158753835857483081e-15,0,nan,9.964088015092792635662e-01
61454,1.430101712287809058444e-03,1.430078476903566759085e-03,1.514592603784733724559e-12,5.412121991139095551432e-16,5.412122486923297019722e-16,1.430101712287799189557e-03,6.900828565396617866388e-15,0,nan,9.964122917238251235755e-01
61495,1.429149649247758854451e-03,1.429126444789605935443e-03,1.511566765116370649866e-12,5.397715819266979913670e-16,5.397716315051181381960e-16,1.429149649247748834474e-03,7.011145582143121468850e-15,0,nan,9.964146728031412134888e-01
61514,1.428708879006205818146e-03,1.428685688858722735786e-03,1.510167280017073235142e-12,5.391056042700300791702e-16,5.391056538484502259992e-16,1.428708879006195361736e-03,7.318782804017403747064e-15,0,nan,9.964157751584030903213e-01
61574,1.427318756166720938386e-03,1.427295611124018443611e-03,1.505759179303682651067e-12,5.370092490091332185255e-16,5.370092985875533653545e-16,1.427318756166710326757e-03,7.434659369082402890744e-15,0,nan,9.964192518327485355062e-01
61634,1.425931335865272299446e-03,1.425908235795885024150e-03,1.501368217937352202231e-12,5.349230736630142719522e-16,5.349231232414344187812e-16,1.425931335865261522857e-03,7.557578796836221780341e-15,0,nan,9.964227217665236052821e-01
61652,1.425515635591883623415e-03,1.425492548988931346479e-03,1.500054259246112333181e-12,5.342991972722008703565e-16,5.342992468506210171855e-16,1.425515635591873012104e-03,7.443840573127664042185e-15,0,nan,9.964237614351742015873e-01
61694,1.424546610228480001889e-03,1.424523555001452586669e-03,1.496994312698591983445e-12,5.328470189687230004436e-16,5.328470685471431472726e-16,1.424546610228469396507e-03,7.444741940395322329815e-15,0,nan,9.964261849793120649223e-01
61754,1.423164571413519131904e-03,1.423141560898404274493e-03,1.492637380852329256415e-12,5.307810260654236053621e-16,5.307810756438437521911e-16,1.423164571413508462571e-03,7.496907312789997244142e-15,0,nan,9.964296414906244241170e-01
61810,1.421877085737569164359e-03,1.421854116836326160575e-03,1.488586152331811584755e-12,5.288617924144949510498e-16,5.288618419929150978788e-16,1.421877085737558548071e-03,7.466389008516073148006e-15,0,nan,9.964328615387725068733e-01
61814,1.421785211607969924563e-03,1.421762245674825777750e-03,1.488297340144614270237e-12,5.287250364912768901894e-16,5.287250860696970370184e-16,1.421785211607959238290e-03,7.516095577891884628887e-15,0,nan,9.964330913198933615312e-01
61874,1.420408523029672047053e-03,1.420385601549060050272e-03,1.483974108799365264519e-12,5.266789921803544278141e-16,5.266790417587745746431e-16,1.420408523029661032872e-03,7.754234780210821271466e-15,0,nan,9.964365344864782669614e-01
61934,1.419034497926575629292e-03,1.419011620769557472863e-03,1.479667605515121711952e-12,5.246428354595734760541e-16,5.246428850379936228831e-16,1.419034497926565590046e-03,7.074702034209676954199e-15,0,nan,9.964399710096582679099e-01
61969,1.418234210218703977152e-03,1.418211358857769622752e-03,1.477163171548043109686e-12,5.234596207208526030540e-16,5.234596702992727498830e-16,1.418234210218693550918e-03,7.351560378214153230320e-15,0,nan,9.964419725878649715736e-01
61994,1.417663128576601835537e-03,1.417640295614737725935e-03,1.475377749461856638678e-12,5.226165090456713863000e-16,5.226165586240915331290e-16,1.417663128576591583474e-03,7.231663905504853908931e-15,0,nan,9.964434009086496611164e-01
62054,1.416294407287489991870e-03,1.416271618392835615965e-03,1.471104460277760802339e-12,5.205999560421851845796e-16,5.206000056206053314086e-16,1.416294407287479951036e-03,7.089510757231134643317e-15,0,nan,9.964468242025832134300e-01
62114,1.414928326396660326209e-03,1.414905581441764899700e-03,1.466847658066105210823e-12,5.185931199364791262368e-16,5.185931695148992730658e-16,1.414928326396650070651e-03,7.248110802981326759094e-15,0,nan,9.964502409105229668081e-01
62128,1.414609953294539493318e-03,1.414587218573968305582e-03,1.465856767990581782580e-12,5.181262503116427665385e-16,5.181262998900629133675e-16,1.414609953294529187362e-03,7.285369174986799453363e-15,0,nan,9.964510371967595568046e-01
62174,1.413564878271067167329e-03,1.413542177128970832659e-03,1.462607263392090132941e-12,5.165959445967827560299e-16,5.165959941752029028589e-16,1.413564878271056764282e-03,7.359440701911438553209e-15,0,nan,9.964536510514558923174e-01
62234,1.412204055307058649105e-03,1.412181397851290307055e-03,1.458383197279739396630e-12,5.146083742692629358554e-16,5.146084238476830826844e-16,1.412204055307048127791e-03,7.450278757989609886818e-15,0,nan,9.964570546442975099329e-01
62287,1.411004172590083708544e-03,1.410981553619094532037e-03,1.454665458284628164557e-12,5.128606323674151531388e-16,5.128606819458352999678e-16,1.411004172590073319897e-03,7.362591508689537218977e-15,0,nan,9.964600557196340009192e-01
62294,1.410845849930234463185e-03,1.410823236034809387632e-03,1.454175381208807961812e-12,5.126303535751171438385e-16,5.126304031535372906675e-16,1.410845849930224184016e-03,7.285819589654628655087e-15,0,nan,9.964604517078897085326e-01
62354,1.409490254595305563229e-03,1.409467684134722799058e-03,1.449983737111716785662e-12,5.106618275076935439470e-16,5.106618770861136907760e-16,1.409490254595296348357e-03,6.537733342346079537764e-15,0,nan,9.964638422610017593557e-01
62414,1.408137261785957338595e-03,1.408114734635197533297e-03,1.445808187370521444823e-12,5.087027414296397601934e-16,5.087027910080599070224e-16,1.408137261785947704124e-03,6.841996615590005957181e-15,0,nan,9.964672263223388691111e-01
62446,1.407416727178298571435e-03,1.407394223075157701011e-03,1.443587781647917498293e-12,5.076617366745584389849e-16,5.076617862529785858139e-16,1.407416727178288491214e-03,7.162215194164924424797e-15,0,nan,9.964690285070707869374e-01
62474,1.406786864014703897566e-03,1.406764380049227349673e-03,1.441648654813873462623e-12,5.067530410700622247230e-16,5.067530906484823715520e-16,1.406786864014694082571e-03,6.976887919111737036915e-15,0,nan,9.964706039105232939336e-01
62535,1.405416612199746452874e-03,1.405394172012128630248e-03,1.437436137461714246049e-12,5.047804118016396472044e-16,5.047804613800597940334e-16,1.405416612199737055150e-03,6.686789233235885420538e-15,0,nan,9.964740311750903318817e-01
62595,1.404071425096567330218e-03,1.404049027844526042683e-03,1.433308673290608380641e-12,5.028494757043271186463e-16,5.028495252827472654753e-16,1.404071425096558179827e-03,6.517041004121657242643e-15,0,nan,9.964773957654540973545e-01
62606,1.403825086737336101661e-03,1.403802697343449479295e-03,1.432553686215855792367e-12,5.024964728865404602144e-16,5.024965224649606070434e-16,1.403825086737326761852e-03,6.653114323955045385384e-15,0,nan,9.964780119103702906531e-01
62655,1.402728810617526666524e-03,1.402706456177954010001e-03,1.429196996179359373704e-12,5.009277638002105059960e-16,5.009278133786306528250e-16,1.402728810617517541861e-03,6.504936916694566034981e-15,0,nan,9.964807539384282707683e-01
62715,1.401388761389568303126e-03,1.401366449639826700438e-03,1.425101030720551040000e-12,4.990152232623337868661e-16,4.990152728407539336951e-16,1.401388761389558925518e-03,6.691653234661536291066e-15,0,nan,9.964841057123561673795e-01
62767,1.400229454717217669052e-03,1.400207179866491159770e-03,1.421563845008082502161e-12,4.973650661773042262066e-16,4.973651157557243730356e-16,1.400229454717208873779e-03,6.281308007986257169431e-15,0,nan,9.964870054210992395861e-01
62775,1.400051270067782620277e-03,1.400029000885702435905e-03,1.421020701938573652162e-12,4.971118016163660638155e-16,4.971118511947862106445e-16,1.400051270067773890014e-03,6.235673574874905082644e-15,0,nan,9.964874511055077202807e-01
62835,1.398716329335276216048e-03,1.398694102599153370886e-03,1.416955935286753654708e-12,4.952174467379195493611e-16,4.952174963163396961901e-16,1.398716329335267574935e-03,6.177887759871791880136e-15,0,nan,9.964907901360908450074e-01
62895,1.397383931903033995811e-03,1.397361747491628449283e-03,1.412906656644482462386e-12,4.933321068498786697195e-16,4.933321564282988165484e-16,1.397383931903025272219e-03,6.242802800724799871353e-15,0,nan,9.964941228222390121961e-01
62928,1.396652194765062981324e-03,1.396630033580740235313e-03,1.410686128436650442624e-12,4.922989939025136509372e-16,4.922990434809337977662e-16,1.396652194765054491407e-03,6.078762587615048321813e-15,0,nan,9.964959531018523260638e-01
62955,1.396054070509788417459e-03,1.396031928302320914911e-03,1.408872792314378657810e-12,4.914557305197610888157e-16,4.914557800981812356447e-16,1.396054070509779759829e-03,6.201500225448439298209e-15,0,nan,9.964974491820170126666e-01
63015,1.394726737921887652419e-03,1.394704637798038207239e-03,1.404854269019476693433e-12,4.895882666570986853112e-16,4.895883162355188321402e-16,1.394726737921879392471e-03,5.922269531145510911992e-15,0,nan,9.965007692334214874346e-01
63075,1.393401926933165915073e-03,1.393379868773071640284e-03,1.400851013900434024278e-12,4.877296645108428829197e-16,4.877297140892630297487e-16,1.393401926933156940548e-03,6.440730173345485675886e-15,0,nan,9.965040829943855097664e-01
63089,1.393093166429699861567e-03,1.393071118043950114979e-03,1.399919110191643742931e-12,4.872972603721289031017e-16,4.872973099505490499307e-16,1.393093166429690785397e-03,6.515120457684561264742e-15,0,nan,9.965048553020666015920e-01
63135,1.392079630364808371171e-03,1.392057614049060877345e-03,1.396862954512741477161e-12,4.858798736667834904474e-16,4.858799232452036372764e-16,1.392079630364799183404e-03,6.600029321928739429082e-15,0,nan,9.965073904827655226031e-01
63195,1.390759841065226454573e-03,1.390737866474869898273e-03,1.392890018823987195409e-12,4.840388440450030665740e-16,4.840388936234232134030e-16,1.390759841065217237690e-03,6.627228414482995429949e-15,0,nan,9.965106917163559153332e-01
63250,1.389552230687951658514e-03,1.389530294241755892237e-03,1.389261385680349163384e-12,4.823588875544874750627e-16,4.823589371329076218917e-16,1.389552230687942310341e-03,6.727471653674771557420e-15,0,nan,9.965137123676295766985e-01
63255,1.389442551909926678796e-03,1.389420618926456027845e-03,1.388932135211118189082e-12,4.822065258973428483030e-16,4.822065754757629951320e-16,1.389442551909917627085e-03,6.514635455256683117929e-15,0,nan,9.965139867128828926298e-01
63315,1.388127755801383568512e-03,1.388105864306741999911e-03,1.384989232457729561893e-12,4.803828698048949619986e-16,4.803829193833151088276e-16,1.388127755801374079308e-03,6.835973266375145800889e-15,0,nan,9.965172754900080394694e-01
63375,1.386815445668909988972e-03,1.386793595545486937337e-03,1.381061239751368805861e-12,4.785678266755113426853e-16,4.785678762539314895143e-16,1.386815445668900054334e-03,7.163633568644831626231e-15,0,nan,9.965205580653223285843e-01
63412,1.386007423880222235932e-03,1.385985599210617924548e-03,1.378646379196815621454e-12,4.774528221852418211882e-16,4.774528717636619680172e-16,1.386007423880212339199e-03,7.140461721346872358460e-15,0,nan,9.965225792362909664314e-01
63435,1.385505614468531812231e-03,1.385483805599160584549e-03,1.377148086680868037517e-12,4.767613477413388133966e-16,4.767613973197589602256e-16,1.385505614468521993742e-03,7.086574160858227538797e-15,0,nan,9.965238344563504926704e-01
63495,1.384198255182863017063e-03,1.384176487450819057964e-03,1.373249703233698742087e-12,4.749633845563746736568e-16,4.749634341347948204858e-16,1.384198255182853289207e-03,7.027790799068276796728e-15,0,nan,9.965271046805546014953e-01
63555,1.382893360820978620462e-03,1.382871634109977343821e-03,1.369366019793334668577e-12,4.731738889940390523636e-16,4.731739385724591991926e-16,1.382893360820968959628e-03,6.985957524717356540257e-15,0,nan,9.965303687553293477872e-01
63575,1.382458942590013024204e-03,1.382437229526927444448e-03,1.368074713338952663275e-12,4.725792638947113634481e-16,4.725793134731315102771e-16,1.382458942590002914654e-03,7.312730723689265037967e-15,0,nan,9.965314554167128176655e-01
63615,1.381590924418291078599e-03,1.381569238612485915965e-03,1.365496967136644729782e-12,4.713928132447716089996e-16,4.713928628231917558285e-16,1.381590924418281041258e-03,7.265059611758583265639e-15,0,nan,9.965336266980052685625e-01
63675,1.380290939036425386724e-03,1.380269294020405185242e-03,1.361642476431297015756e-12,4.696201098136458315839e-16,4.696201593920659784129e-16,1.380290939036414678533e-03,7.757922780152628838227e-15,0,nan,9.965368785258461948109e-01
63735,1.378993397763095480127e-03,1.378971793421883201489e-03,1.357802479233189897566e-12,4.678557315180043282240e-16,4.678557810964244750530e-16,1.378993397763084913709e-03,7.662414045478641118026e-15,0,nan,9.965401242560484200753e-01
63738,1.378928584733644501642e-03,1.378906982423162190868e-03,1.357610858605415374631e-12,4.677677302959349609384e-16,4.677677798743551077674e-16,1.378928584733633881649e-03,7.701626705785828113974e-15,0,nan,9.965402863828033857055e-01
63795,1.377698293711984538212e-03,1.377676729931034873416e-03,1.353976907483904845913e-12,4.660996314851184416686e-16,4.660996810635385884976e-16,1.377698293711974172647e-03,7.523828503914484290794e-15,0,nan,9.965433639057491553852e-01
63855,1.376405620022620518092e-03,1.376384096687817502197e-03,1.350165693508165470418e-12,4.643517631498602031992e-16,4.643518127282803500282e-16,1.376405620022610439565e-03,7.322352695608826240293e-15,0,nan,9.965465974920192012971e-01
63901,1.375416211819519571660e-03,1.375394719416414513954e-03,1.347253444154111556667e-12,4.630172765454465255397e-16,4.630173261238666723686e-16,1.375416211819510079280e-03,6.901460460442331610722e-15,0,nan,9.965490724791593797377e-01
63915,1.375115369860255808143e-03,1.375093886857911519225e-03,1.346368770011328925180e-12,4.626120802523985683079e-16,4.626121298308187151369e-16,1.375115369860246115545e-03,7.048570780221897982452e-15,0,nan,9.965498250318655416857e-01
63975,1.373827536415748616291e-03,1.373806093632600573359e-03,1.342586070076892174798e-12,4.608805368359164580528e-16,4.608805864143366048818e-16,1.373827536415737560394e-03,8.047514881584889831489e-15,0,nan,9.965530465422370057726e-01
64036,1.372520709559237007610e-03,1.372499307549932250766e-03,1.338754837679522522725e-12,4.591284313984214344673e-16,4.591284809768415812963e-16,1.372520709559226130437e-03,7.924961362265501764272e-15,0,nan,9.965563155807894938775e-01
64065,1.371900302762648835020e-03,1.371878920096854595490e-03,1.336938543898729236422e-12,4.582983834470412455993e-16,4.582984330254613924283e-16,1.371900302762638216297e-03,7.740156221812822721207e-15,0,nan,9.965578675394203062216e-01
64096,1.371237729220644565795e-03,1.371216367203410444950e-03,1.335000619909621808659e-12,4.574131640327001343269e-16,4.574132136111202811559e-16,1.371237729220633656010e-03,7.956158241675679627213e-15,0,nan,9.965595249829872466843e-01
64156,1.369957145212901588119e-03,1.369935823075747825112e-03,1.331260426103247303685e-12,4.557058993244742295428e-16,4.557059489028943763718e-16,1.369957145212891058335e-03,7.686214303467939196110e-15,0,nan,9.965627284064345571199e-01
64216,1.368678950828507417253e-03,1.368657668459861585439e-03,1.327534190837974408057e-12,4.540065925113805563619e-16,4.540066420898007031908e-16,1.368678950828497212200e-03,7.456133479909532241335e-15,0,nan,9.965659258678239269488e-01
64229,1.368402323026240638426e-03,1.368381049259439520560e-03,1.326728673334314229853e-12,4.536394539268235101454e-16,4.536395035052436569744e-16,1.368402323026230473078e-03,7.428625418171267454978e-15,0,nan,9.965666178669133443580e-01
64276,1.367403139384970904222e-03,1.367381896673676260068e-03,1.323821849057273977211e-12,4.523151991228883861815e-16,4.523152487013085330105e-16,1.367403139384960760896e-03,7.417948028882676442524e-15,0,nan,9.965691173837850167644e-01
64336,1.366129704224693965087e-03,1.366108501060007496611e-03,1.320123336068127715443e-12,4.506316749781270310760e-16,4.506317245565471779050e-16,1.366129704224683661672e-03,7.542047155300812740562e-15,0,nan,9.965723029708849672924e-01
64394,1.364900969457343233096e-03,1.364879804416165021141e-03,1.316561191405548013389e-12,4.490117071964736688516e-16,4.490117567748938156806e-16,1.364900969457332481283e-03,7.877357373588244525752e-15,0,nan,9.965753767515523800892e-01
64396,1.364858638714856005000e-03,1.364837474986447130726e-03,1.316438587538663224361e-12,4.489559761837319132136e-16,4.489560257621520600425e-16,1.364858638714845376537e-03,7.787226633987783657364e-15,0,nan,9.965754826456293588013e-01
64456,1.363589936247297908570e-03,1.363568811845245658601e-03,1.312767539495797227195e-12,4.472880591317072172041e-16,4.472881087101273640331e-16,1.363589936247287711564e-03,7.478059103005628599198e-15,0,nan,9.965786564244600112018e-01
64516,1.362323590238409933353e-03,1.362302505053201648333e-03,1.309110128322914495165e-12,4.456278804973106741264e-16,4.456279300757308209554e-16,1.362323590238400299836e-03,7.071387103906899626808e-15,0,nan,9.965818243237623232826e-01
64559,1.361417488160041218415e-03,1.361396431013098652987e-03,1.306497336964277550318e-12,4.444428220228082260547e-16,4.444428716012283728837e-16,1.361417488160032057436e-03,6.729000502477475693066e-15,0,nan,9.965840910439640943958e-01
64576,1.361059594129015917069e-03,1.361038548051545079773e-03,1.305466290757544645907e-12,4.439753972369503186050e-16,4.439754468153704654581e-16,1.361059594129006718926e-03,6.758074791249312410166e-15,0,nan,9.965849863598599712327e-01
64636,1.359797941384259870046e-03,1.359776934305824587501e-03,1.301835963889065595137e-12,4.423305665861010833495e-16,4.423306161645212302026e-16,1.359797941384251242697e-03,6.344581016469090370515e-15,0,nan,9.965881425490147202070e-01
64696,1.358538625493495820284e-03,1.358517657305796221684e-03,1.298219085156426579756e-12,4.406933460572421493941e-16,4.406933956356622962471e-16,1.358538625493486219484e-03,7.067006148820247075060e-15,0,nan,9.965912929074339285233e-01
64724,1.357951742641733518593e-03,1.357930792566094382531e-03,1.296535793146613876912e-12,4.399319022751492036545e-16,4.399319518535693505075e-16,1.357951742641723537475e-03,7.350127622114501426002e-15,0,nan,9.965927610838316733706e-01
64756,1.357281639970170285941e-03,1.357260710565307655281e-03,1.294615592345873161888e-12,4.390636934378010779685e-16,4.390637430162212248216e-16,1.357281639970160082477e-03,7.517573701187052416619e-15,0,nan,9.965944374512545893448e-01
64816,1.356026978351715589835e-03,1.356006087622189546990e-03,1.291025423588707799892e-12,4.374415667881282880926e-16,4.374416163665484349457e-16,1.356026978351705975482e-03,7.090090020638745551130e-15,0,nan,9.965975761965573448062e-01
64876,1.354774634199440571866e-03,1.354753782038147771546e-03,1.287448517359067646125e-12,4.358269244394841608558e-16,4.358269740179043077089e-16,1.354774634199430997641e-03,7.067024226291194802538e-15,0,nan,9.966007091593710973967e-01
64890,1.354482753333907142645e-03,1.354461910156500243155e-03,1.286615807674872375131e-12,4.354512470257607405731e-16,4.354512966041808874262e-16,1.354482753333897507540e-03,7.113494528018471603153e-15,0,nan,9.966014393537030090177e-01
64936,1.353524601098415880429e-03,1.353503787398648277457e-03,1.283884812471695965973e-12,4.342197249920350813119e-16,4.342197745704552281649e-16,1.353524601098406061306e-03,7.254484738554954882179e-15,0,nan,9.966038363556598594548e-01
64996,1.352276872657365335353e-03,1.352256097312808016259e-03,1.280334248079745578036e-12,4.326199273128731368358e-16,4.326199768912932836889e-16,1.352276872657356358498e-03,6.638326334281437719990e-15,0,nan,9.966069578013256426217e-01
65056,1.351031442508562061336e-03,1.351010705413291509633e-03,1.276796763672612751924e-12,4.310274905340575229985e-16,4.310275401124776698515e-16,1.351031442508552433748e-03,7.126102275497741209335e-15,0,nan,9.966100735122236512539e-01
65116,1.349788304307711394106e-03,1.349767605356193972410e-03,1.273272299073747218173e-12,4.294423740506544972416e-16,4.294424236290746440946e-16,1.349788304307701856303e-03,7.066147123872225229941e-15,0,nan,9.966131835041367015944e-01
65176,1.348547451733850700145e-03,1.348526790820940481769e-03,1.269760794438522036330e-12,4.278645375188143422098e-16,4.278645870972344890629e-16,1.348547451733841493321e-03,6.827215911715458958543e-15,0,nan,9.966162877927977440133e-01
65223,1.347577042916038320836e-03,1.347556411726845947141e-03,1.267019129403455657980e-12,4.266336244278138420521e-16,4.266336740062339889051e-16,1.347577042916028709341e-03,7.132426796120686515448e-15,0,nan,9.966187155121806623696e-01
65236,1.347308878489240089107e-03,1.347288255510177340177e-03,1.266262190252095347926e-12,4.262939408538518520422e-16,4.262939904322719988953e-16,1.347308878489230373851e-03,7.210860331941076557184e-15,0,nan,9.966193863938837971131e-01
65296,1.346072578299252475720e-03,1.346051993149661703611e-03,1.262776427327281296117e-12,4.247305442283411130595e-16,4.247305938067612599125e-16,1.346072578299243142687e-03,6.933528458854539892527e-15,0,nan,9.966224793230061666533e-01
65356,1.344838544912273182660e-03,1.344817997488161618116e-03,1.259303446802464211084e-12,4.231743080702373027936e-16,4.231743576486574496467e-16,1.344838544912264101091e-03,6.752906999477666100689e-15,0,nan,9.966255665957271648691e-01
65390,1.344140263168560039259e-03,1.344119737076203413562e-03,1.257341076226027292198e-12,4.222956044234601117489e-16,4.222956540018802586020e-16,1.344140263168550968171e-03,6.748616821431849338906e-15,0,nan,9.966273135453452758554e-01
65416,1.343606772099591303501e-03,1.343586262297346732228e-03,1.255843190139500209061e-12,4.216251930610028220947e-16,4.216252426394229689478e-16,1.343606772099581832191e-03,7.049168592057977281930e-15,0,nan,9.966286482275507302799e-01
65476,1.342377253655293667736e-03,1.342356781371683346199e-03,1.252395599121644735229e-12,4.200831601337514172047e-16,4.200832097121715640578e-16,1.342377253655284400243e-03,6.903792007643442682892e-15,0,nan,9.966317242339190091995e-01
65537,1.341129547903851778126e-03,1.341109113658746961745e-03,1.248903472617598572937e-12,4.185226467624748473060e-16,4.185226963408949941590e-16,1.341129547903843013982e-03,6.534897422713569845879e-15,0,nan,9.966348457560517681299e-01
65558,1.340700546378016623159e-03,1.340680125203606940648e-03,1.247704269535817776262e-12,4.179870980264031722820e-16,4.179871476048233191351e-16,1.340700546378007809569e-03,6.573868861490591825584e-15,0,nan,9.966359190396007333972e-01
65597,1.339904556984274942855e-03,1.339884160050763828309e-03,1.245481248198502384173e-12,4.169947782155398504774e-16,4.169948277939599973304e-16,1.339904556984266582216e-03,6.239727047940582329908e-15,0,nan,9.966379104645087420931e-01
65657,1.338681801848992788603e-03,1.338661442124975623630e-03,1.242071515730457402536e-12,4.154738754049013424351e-16,4.154739249833214892882e-16,1.338681801848984354802e-03,6.300079051678983077365e-15,0,nan,9.966409695937680907865e-01
65717,1.337461276382625628353e-03,1.337440953766374542033e-03,1.238674218267111330315e-12,4.139599002561045119542e-16,4.139599498345246588072e-16,1.337461276382618015645e-03,5.691909551234137682446e-15,0,nan,9.966440231590467316173e-01
65726,1.337278389494693346673e-03,1.337258072435856164420e-03,1.238165692661935929356e-12,4.137333991529646641714e-16,4.137334487313848110245e-16,1.337278389494685723906e-03,5.700209611984432357179e-15,0,nan,9.966444807148839717158e-01
65777,1.336242974492079333901e-03,1.336222688882237252458e-03,1.235289299173356408461e-12,4.124528149372767631695e-16,4.124528645156969100226e-16,1.336242974492071595090e-03,5.791469658736398749779e-15,0,nan,9.966470711755158277934e-01
65837,1.335026890106437132480e-03,1.335006641402015610878e-03,1.231916702123324714737e-12,4.109525818573545896115e-16,4.109526314357747364646e-16,1.335026890106430073837e-03,5.287266675402007000307e-15,0,nan,9.966501136582807411548e-01
65894,1.333873658394391700094e-03,1.333853444656913581762e-03,1.228724097192895845624e-12,4.095336732943446296996e-16,4.095337228727647765527e-16,1.333873658394383862710e-03,5.875657003483581169459e-15,0,nan,9.966529989050339954828e-01
65897,1.333813017176866365376e-03,1.333792805277244069434e-03,1.228556371098442773166e-12,4.094591636643427159221e-16,4.094592132427628627751e-16,1.333813017176858542180e-03,5.865287113031220180032e-15,0,nan,9.966531506224039583326e-01
65957,1.332601349676510284550e-03,1.332581174481431256218e-03,1.225208250385454997166e-12,4.079725232435683814119e-16,4.079725728219885282649e-16,1.332601349676501908877e-03,6.285205656380722831925e-15,0,nan,9.966561820828817151339e-01
66017,1.331391881600393727048e-03,1.331371743009966083365e-03,1.221872284574500101437e-12,4.064926237159662386339e-16,4.064926732943863854870e-16,1.331391881600385154862e-03,6.438513936367278192735e-15,0,nan,9.966592080546604256737e-01
66063,1.330466108503418690145e-03,1.330445997909134427453e-03,1.219322907927023191854e-12,4.053625762656014056219e-16,4.053626258440215524749e-16,1.330466108503409293903e-03,7.062368821690494612180e-15,0,nan,9.966615242585944389416e-01
66077,1.330184606965323585240e-03,1.330164504880017566774e-03,1.218548418557182614526e-12,4.050194284363701819340e-16,4.050194780147903287870e-16,1.330184606965314130870e-03,7.107562325942792079201e-15,0,nan,9.966622285526359692953e-01
66137,1.328979519809786674980e-03,1.328959454130432694258e-03,1.215236597524651542326e-12,4.035529009918152776004e-16,4.035529505702354244535e-16,1.328979519809776893656e-03,7.360026675246202347115e-15,0,nan,9.966652435916435413539e-01
66197,1.327776614193855193174e-03,1.327756584821642967323e-03,1.211936766965715283769e-12,4.020930051998620990788e-16,4.020930547782822459319e-16,1.327776614193845577974e-03,7.241579853937575717845e-15,0,nan,9.966682531864686362929e-01
66232,1.327075924343889016740e-03,1.327055916105353630674e-03,1.210017381501835470254e-12,4.012444475482930841378e-16,4.012444971267132309908e-16,1.327075924343879206511e-03,7.392365075744392076380e-15,0,nan,9.966700062751583888919e-01
66257,1.326575884199088922744e-03,1.326555891035565088246e-03,1.208648872664952654479e-12,4.006397051069300785002e-16,4.006397546853502253533e-16,1.326575884199078803029e-03,7.628447418365158178301e-15,0,nan,9.966712573518467060659e-01
66317,1.325377323928434618663e-03,1.325357366875501647155e-03,1.205372860700836151379e-12,3.991929649866403658753e-16,3.991930145650605127283e-16,1.325377323928424603769e-03,7.556258788385655431191e-15,0,nan,9.966742561024527382436e-01
66377,1.324180927506134501301e-03,1.324161006466048748006e-03,1.202108677443886261236e-12,3.977527493381824918917e-16,3.977527989166026387448e-16,1.324180927506123892107e-03,8.011891217508458320142e-15,0,nan,9.966772494529166262598e-01
66402,1.323683066239981576465e-03,1.323663160176484802563e-03,1.200752079506837554093e-12,3.971545767151945398410e-16,3.971546262936146866941e-16,1.323683066239971342401e-03,7.731506195084866599650e-15,0,nan,9.966784950919487660512e-01
66437,1.322986689077625208771e-03,1.322966803952995611462e-03,1.198856269554815798706e-12,3.963190228846821624849e-16,3.963190724631023093380e-16,1.322986689077614438642e-03,8.140769587761887403812e-15,0,nan,9.966802374178082759432e-01
66497,1.321794602809445422914e-03,1.321774753503231550344e-03,1.195615583982706279414e-12,3.948917505715920795135e-16,3.948918001500122263666e-16,1.321794602809435372550e-03,7.603574364099946473918e-15,0,nan,9.966832200116472426652e-01
66557,1.320604662889141760543e-03,1.320584849304652945087e-03,1.192386567963195999151e-12,3.934708975650930737307e-16,3.934709471435132205838e-16,1.320604662889132200082e-03,7.239457154985004482182e-15,0,nan,9.966861972489056149924e-01
66572,1.320307512596766413154e-03,1.320287707927641487546e-03,1.191581131169723549000e-12,3.931166832689220526317e-16,3.931167328473421994848e-16,1.320307512596757472404e-03,6.771718187106161835116e-15,0,nan,9.966869407229434871969e-01
66617,1.319416863525170978411e-03,1.319397085566063713979e-03,1.189169169016662144346e-12,3.920564292505031680854e-16,3.920564788289233149385e-16,1.319416863525162333275e-03,6.552239959958447186814e-15,0,nan,9.966891691439982183236e-01
66677,1.318231198946809984429e-03,1.318211456517087275947e-03,1.185963334946445686408e-12,3.906483112307081851492e-16,3.906483608091283320023e-16,1.318231198946801128700e-03,6.717887932419580141111e-15,0,nan,9.966921357112948459374e-01
66737,1.317047663404057392111e-03,1.317027956408066587113e-03,1.182769013837055449951e-12,3.892465093245943849074e-16,3.892465589030145317605e-16,1.317047663404048432303e-03,6.802949419294373062802e-15,0,nan,9.966950969651054046631e-01
66742,1.316949131364720084261e-03,1.316929427317233567210e-03,1.182503338472926248008e-12,3.891299765351708593189e-16,3.891300261135910061719e-16,1.316949131364710979186e-03,6.913763463252681446883e-15,0,nan,9.966953434968592980469e-01
66797,1.315866251167545049675e-03,1.315846579509976754102e-03,1.179586154052417623138e-12,3.878509895655049670607e-16,3.878510391439251139137e-16,1.315866251167535628551e-03,7.159636435296387376195e-15,0,nan,9.966980529196936911874e-01
66857,1.314686956528442413408e-03,1.314667320114328756889e-03,1.176414704234112542143e-12,3.864617181996999641912e-16,3.864617677781201110442e-16,1.314686956528433186784e-03,7.018114821559149952830e-15,0,nan,9.967010035892680130010e-01
66913,1.313588187056951390660e-03,1.313568583451346465096e-03,1.173464933661244918563e-12,3.851706727709874658042e-16,3.851707223494076126572e-16,1.313588187056942895979e-03,6.466776843364173405400e-15,0,nan,9.967037527917732930394e-01
66917,1.313509773798367209416e-03,1.313490172533080110537e-03,1.173254613299641416514e-12,3.850786616848353614393e-16,3.850787112632555082923e-16,1.313509773798358706476e-03,6.473450301343253534161e-15,0,nan,9.967039489879893442549e-01
66977,1.312334697309293926951e-03,1.312315131098544009058e-03,1.170105830440700050160e-12,3.837017866884513118659e-16,3.837018362668714587190e-16,1.312334697309285455245e-03,6.455446098051094996979e-15,0,nan,9.967068891299714308201e-01
67038,1.311142189579810350339e-03,1.311122658911527188649e-03,1.166916108122528861992e-12,3.823082665459076945530e-16,3.823083161243278414061e-16,1.311142189579801720026e-03,6.582285955744833902557e-15,0,nan,9.967098728999234924226e-01
67085,1.310224849341510991799e-03,1.310205345992392772514e-03,1.164466356507460973092e-12,3.812388835215930550032e-16,3.812389331000132018562e-16,1.310224849341501801809e-03,7.014055522586585989162e-15,0,nan,9.967121681833999431005e-01
67098,1.309971343518159065875e-03,1.309951847715285725565e-03,1.163789976441505335409e-12,3.809437570680567307143e-16,3.809438066464768775674e-16,1.309971343518149558459e-03,7.257727800215625719159e-15,0,nan,9.967128024835285404304e-01
67158,1.308802586721366555469e-03,1.308783125690625654194e-03,1.160675001208137848585e-12,3.795853298121991624687e-16,3.795853793906193093218e-16,1.308802586721356413097e-03,7.749352433532666617677e-15,0,nan,9.967157268526527701623e-01
67218,1.307635913602256481220e-03,1.307616487250702619338e-03,1.157571132698288862636e-12,3.782329522739165644558e-16,3.782330018523367113089e-16,1.307635913602245859321e-03,8.122978978472964732854e-15,0,nan,9.967186460212056692753e-01
67257,1.306878690809022648331e-03,1.306859286949255431406e-03,1.155559550708571908811e-12,3.773571357257095174431e-16,3.773571853041296642962e-16,1.306878690809011716947e-03,8.364497621445948012334e-15,0,nan,9.967205406985261755492e-01
67278,1.306471318593556939225e-03,1.306451926828576049280e-03,1.154478321453530613466e-12,3.768865921512711374754e-16,3.768866417296912843285e-16,1.306471318593545648382e-03,8.642243535768039486116e-15,0,nan,9.967215600030480778708e-01
67338,1.305308796147810037128e-03,1.305289438877117215443e-03,1.151396518279481099029e-12,3.755462173433633347259e-16,3.755462669217834815790e-16,1.305308796147799149896e-03,8.340732967206626698412e-15,0,nan,9.967244688119867083954e-01
67398,1.304148340737287760024e-03,1.304129017868926399340e-03,1.148325674244174766212e-12,3.742117959489077171143e-16,3.742118455273278639674e-16,1.304148340737277269098e-03,8.044273983653789334645e-15,0,nan,9.967273724617864259648e-01
67429,1.303549580173219563095e-03,1.303530275043474550775e-03,1.146743349336422248931e-12,3.735246670475249828975e-16,3.735247166259451297506e-16,1.303549580173208529750e-03,8.464077975729974863572e-15,0,nan,9.967288706639816696451e-01
67458,1.302989946853901764845e-03,1.302970658296241819596e-03,1.145265740676421740009e-12,3.728832962648126542152e-16,3.728833458432328010682e-16,1.302989946853890830603e-03,8.391655256733499624492e-15,0,nan,9.967302709661625612623e-01
67518,1.301833609009115126295e-03,1.301814354670851594728e-03,1.142216669164185498920e-12,3.715606867847730834435e-16,3.715607363631932302966e-16,1.301833609009103431523e-03,8.983307900158485060062e-15,0,nan,9.967331643387777389219e-01
67578,1.300679321733857118568e-03,1.300660101524008524856e-03,1.139178411552978266198e-12,3.702439361978774277019e-16,3.702439857762975745549e-16,1.300679321733844756122e-03,9.504607060791125930181e-15,0,nan,9.967360525932465677330e-01
67602,1.300218179761842250686e-03,1.300198973177957078792e-03,1.137966125662948595884e-12,3.697188694765264539435e-16,3.697189190549466007966e-16,1.300218179761829466417e-03,9.832402339775731738384e-15,0,nan,9.967372064649944596445e-01
67638,1.299527079578437346527e-03,1.299507893406344656573e-03,1.136150919944265977673e-12,3.689330133872243370274e-16,3.689330629656444838805e-16,1.299527079578424352936e-03,9.998707602318364628582e-15,0,nan,9.967389357431369474832e-01
67698,1.298376877112459009539e-03,1.298357724887783896245e-03,1.133134146693878220079e-12,3.676278874285489339090e-16,3.676279370069690807621e-16,1.298376877112445868035e-03,1.012148679637610090965e-14,0,nan,9.967418138019673046766e-01
67758,1.297228708924734550539e-03,1.297209590557458309609e-03,1.130128044410437892298e-12,3.663285275888621746445e-16,3.663285771672823214975e-16,1.297228708924721734402e-03,9.879628626299018622682e-15,0,nan,9.967446867832097503808e-01
67775,1.296903763701372181913e-03,1.296884654910703676967e-03,1.129278248942019265696e-12,3.659614197156908462214e-16,3.659614692941109930745e-16,1.296903763701359359846e-03,9.886675848319105792158e-15,0,nan,9.967454998732874422757e-01
67818,1.296082569623200654585e-03,1.296063485023622252959e-03,1.127132565953795099821e-12,3.650349033250997694494e-16,3.650349529035199163025e-16,1.296082569623188314162e-03,9.521324719408616118044e-15,0,nan,9.967475547002898559061e-01
67878,1.294938453834832596881e-03,1.294919402913567805374e-03,1.124147664433474345752e-12,3.637469842827805932838e-16,3.637470338612007401369e-16,1.294938453834821488361e-03,8.578415007283348779036e-15,0,nan,9.967504175665830385626e-01
67938,1.293796356205563144459e-03,1.293777338873542803038e-03,1.121173293207138284451e-12,3.624647402946803524032e-16,3.624647898731004992562e-16,1.293796356205552695143e-03,8.076476660770659799713e-15,0,nan,9.967532753954235863426e-01
67949,1.293587190132916044105e-03,1.293568178949287177451e-03,1.120629130393423920219e-12,3.622302754461211967267e-16,3.622303250245413435798e-16,1.293587190132905583248e-03,8.086704149811379205416e-15,0,nan,9.967537987853369435272e-01
67998,1.292656271400196036844e-03,1.292637287568664970425e-03,1.118209405879050993269e-12,3.611881413795091790364e-16,3.611881909579293258894e-16,1.292656271400185411663e-03,8.219649357248629084241e-15,0,nan,9.967561282000956328592e-01
68058,1.291518194102321851965e-03,1.291499243682837135688e-03,1.115255956298553760854e-12,3.599171577406018889325e-16,3.599172073190220357856e-16,1.291518194102312076358e-03,7.569082099580140880021e-15,0,nan,9.967589759938300811933e-01
68118,1.290382119014240810961e-03,1.290363201918670685991e-03,1.112312898558571812205e-12,3.586517597646258424853e-16,3.586518093430459893383e-16,1.290382119014231449236e-03,7.255002710020114985039e-15,0,nan,9.967618187898216122614e-01
68123,1.290287536302145692674e-03,1.290268621979599999311e-03,1.112068111389872919154e-12,3.585465611400443224596e-16,3.585466107184644693127e-16,1.290287536302136340795e-03,7.247903083059822374715e-15,0,nan,9.967620554643073729371e-01
68178,1.289248040856876258847e-03,1.289229156997398614490e-03,1.109380186994103447661e-12,3.573919180202881396779e-16,3.573919675987082865310e-16,1.289248040856866411242e-03,7.638254806447897921740e-15,0,nan,9.967646566012155749680e-01
68238,1.288115954369691614628e-03,1.288097103658792687286e-03,1.106457776180729360350e-12,3.561376032570564242274e-16,3.561376528354765710804e-16,1.288115954369682192657e-03,7.314536363609976668797e-15,0,nan,9.967674894411042137783e-01
68297,1.287004673062248742699e-03,1.286985854862411583419e-03,1.103594073059104767777e-12,3.549095551225673722431e-16,3.549096047009875190961e-16,1.287004673062239165403e-03,7.441539145851113751942e-15,0,nan,9.967702702317480270263e-01
68298,1.286985854310614693988e-03,1.286967036661087549279e-03,1.103545620933149179699e-12,3.548887864038974508207e-16,3.548888359823175976738e-16,1.286985854310605032518e-03,7.507051862504492729665e-15,0,nan,9.967703173225443886475e-01
68358,1.285857735455950322592e-03,1.285838950780893771147e-03,1.100643676303698698696e-12,3.536454385680121885425e-16,3.536454881464323353956e-16,1.285857735455941269504e-03,7.040505252351190406885e-15,0,nan,9.967731402585377348258e-01
68418,1.284731592600306176663e-03,1.284712840813123256242e-03,1.097751897580908173493e-12,3.524075310335949964287e-16,3.524075806120151432817e-16,1.284731592600296854113e-03,7.256418811753818017792e-15,0,nan,9.967759582620504660278e-01
68472,1.283719749221813068163e-03,1.283701026959926634954e-03,1.095157951815741629328e-12,3.512980421184061743608e-16,3.512980916968263212139e-16,1.283719749221803520090e-03,7.437817346499325153787e-15,0,nan,9.967784902586142927209e-01
68478,1.283607420556506697323e-03,1.283588701570903588614e-03,1.094870240288041252824e-12,3.511750352605889872673e-16,3.511750848390091341204e-16,1.283607420556497284458e-03,7.333134129529538605554e-15,0,nan,9.967787713459949021757e-01
68539,1.282466527339502044766e-03,1.282447841614019505216e-03,1.091950885638411353674e-12,3.499275164590332906414e-16,3.499275660374534374945e-16,1.282466527339493043241e-03,7.018916141432347333101e-15,0,nan,9.967816262846971658244e-01
68599,1.281346314061675151219e-03,1.281327660964662416149e-03,1.089089505554996944226e-12,3.487058483010834155581e-16,3.487058978795035624112e-16,1.281346314061666313383e-03,6.897304651791140673612e-15,0,nan,9.967844294866159420183e-01
68648,1.280432923882926943976e-03,1.280414297369143099628e-03,1.086760123445429995521e-12,3.477121052923707518959e-16,3.477121548707908987490e-16,1.280432923882918982925e-03,6.217468142621973695676e-15,0,nan,9.967867151469403348219e-01
68659,1.280228056057294231534e-03,1.280209435503363224126e-03,1.086238114137686638931e-12,3.474895068611028575374e-16,3.474895564395230043905e-16,1.280228056057285888789e-03,6.516608580314939362223e-15,0,nan,9.967872278076557707280e-01
68719,1.279111748211568316477e-03,1.279093160115628898671e-03,1.083396667838246535592e-12,3.462784642926946644845e-16,3.462785138711148113376e-16,1.279111748211560911080e-03,5.789484233853433210770e-15,0,nan,9.967900212605520743163e-01
68779,1.277997385427531587890e-03,1.277978829704789608818e-03,1.080565123336077083167e-12,3.450726929191493331602e-16,3.450727424975694800133e-16,1.277997385427524702359e-03,5.387750324643122100311e-15,0,nan,9.967928098579990215788e-01
68824,1.277162886730104146213e-03,1.277144355231791920946e-03,1.078447937081494555282e-12,3.441718070564122912529e-16,3.441718566348324381060e-16,1.277162886730097422995e-03,5.264182203826768806402e-15,0,nan,9.967948981273053008119e-01
68839,1.276884962625964015093e-03,1.276866439191920877400e-03,1.077743437536825391227e-12,3.438721652322621686428e-16,3.438722148106823154959e-16,1.276884962625957189807e-03,5.345262736762373823932e-15,0,nan,9.967955936126441444088e-01
68899,1.275774474745314376531e-03,1.275755983515765084810e-03,1.074931567571004526254e-12,3.426768538911620379528e-16,3.426769034695821848058e-16,1.275774474745307734840e-03,5.206007292053170711042e-15,0,nan,9.967983725370891209165e-01
68959,1.274665916741625666664e-03,1.274647457632657526413e-03,1.072129470792632901214e-12,3.414867317211514003585e-16,3.414867812995715472116e-16,1.274665916741618366193e-03,5.727360398815976635395e-15,0,nan,9.968011466438967637087e-01
69000,1.273909509466599485408e-03,1.273891072258583750942e-03,1.070220303767821054734e-12,3.406764521644679863213e-16,3.406765017428881331744e-16,1.273909509466592094411e-03,5.801823194332656753853e-15,0,nan,9.968030395191759370963e-01
69019,1.273559283588454648165e-03,1.273540856516446615268e-03,1.069337104777867325648e-12,3.403017717125486870035e-16,3.403018212909688338566e-16,1.273559283588447409633e-03,5.683702284045050799781e-15,0,nan,9.968039159455784513830e-01
69079,1.272454570276800945097e-03,1.272436175158421891099e-03,1.066554427323664215627e-12,3.391219470195494983134e-16,3.391219965979696451664e-16,1.272454570276793517995e-03,5.836831186252353746012e-15,0,nan,9.968066804546101606255e-01
69139,1.271351771815027679319e-03,1.271333408567235090381e-03,1.063781396446431621569e-12,3.379472309590872175095e-16,3.379472805375073643626e-16,1.271351771815020096150e-03,5.964649995010091475813e-15,0,nan,9.968094401834208019846e-01
69177,1.270654320933046598635e-03,1.270635977827138047083e-03,1.062030114010677829982e-12,3.372058743714718053026e-16,3.372059239498919521557e-16,1.270654320933039124734e-03,5.881931038276920226047e-15,0,nan,9.968111855448558587724e-01
69199,1.270250883228787527890e-03,1.270232551768826420591e-03,1.061017970380702698376e-12,3.367775970097078633893e-16,3.367776465881280102424e-16,1.270250883228780115928e-03,5.835037710116525471802e-15,0,nan,9.968121951443962841109e-01
69259,1.269151899560948780488e-03,1.269133599806350617620e-03,1.058264107577816818453e-12,3.356130188104532754733e-16,3.356130683888734223263e-16,1.269151899560941325010e-03,5.874378098628809885819e-15,0,nan,9.968149453498823748588e-01
69319,1.268054815871519878934e-03,1.268036547740101051621e-03,1.055519766704603952877e-12,3.344534701597509603188e-16,3.344535197381711071718e-16,1.268054815871511840168e-03,6.339446911364028316541e-15,0,nan,9.968176908121815733084e-01
69354,1.267415725848220105221e-03,1.267397476125815825032e-03,1.053923282114800646250e-12,3.337793790905861881007e-16,3.337794286690063349538e-16,1.267415725848211813086e-03,6.542553281572160528400e-15,0,nan,9.968192901463017588435e-01
69379,1.266959627237574607245e-03,1.266941390647435133898e-03,1.052784906642080438985e-12,3.332989250143128494480e-16,3.332989745927329963011e-16,1.266959627237566130033e-03,6.690987962831030656628e-15,0,nan,9.968204315435508023669e-01
69439,1.265866328753178799565e-03,1.265848123622701458524e-03,1.050059486484157124498e-12,3.321493574880438013983e-16,3.321494070664639482514e-16,1.265866328753171376804e-03,5.863779852914940874715e-15,0,nan,9.968231675562026628651e-01
69499,1.264774915529320951230e-03,1.264756741777169762875e-03,1.047343465536362478213e-12,3.310047418509622528036e-16,3.310047914293823996566e-16,1.264774915529314221976e-03,5.320514477981692942176e-15,0,nan,9.968258988623178011058e-01
69532,1.264175440082572141054e-03,1.264157283553932415235e-03,1.045853645751946176259e-12,3.303773047209219802607e-16,3.303773542993421271138e-16,1.264175440082565444729e-03,5.296990141811274051794e-15,0,nan,9.968273990789180858340e-01
69559,1.263685382693835023565e-03,1.263667240238954166121e-03,1.044636803314556840799e-12,3.298650525281206487397e-16,3.298651021065407955928e-16,1.263685382693827890172e-03,5.644912841528698735989e-15,0,nan,9.968286254740314985298e-01
69619,1.262597725391327368669e-03,1.262579614152940093996e-03,1.041939459543663774744e-12,3.287302640985381658962e-16,3.287303136769583127493e-16,1.262597725391319687986e-03,6.083238432165471337452e-15,0,nan,9.968313474034320201505e-01
69679,1.261511938783106473103e-03,1.261493858680713588821e-03,1.039251394156415112774e-12,3.276003512941442350621e-16,3.276004008725643819151e-16,1.261511938783098878393e-03,6.020322860079317248420e-15,0,nan,9.968340646625666834303e-01
69710,1.260951680398360438481e-03,1.260933616351448934359e-03,1.037866182585623362672e-12,3.270184650476786596565e-16,3.270185146260988065095e-16,1.260951680398352934087e-03,5.951373388825758644625e-15,0,nan,9.968354667538993778872e-01
69739,1.260428018047112267916e-03,1.260409969000491270039e-03,1.036572567292105314831e-12,3.264752889987293769705e-16,3.264753385771495238235e-16,1.260428018047104926364e-03,5.824650107812718970279e-15,0,nan,9.968367772634454075783e-01
69799,1.259345958377843487097e-03,1.259327940307047258989e-03,1.033902939295345965074e-12,3.253550522469017295065e-16,3.253551018253218763596e-16,1.259345958377836113993e-03,5.854709041184172821378e-15,0,nan,9.968394852180369252403e-01
69859,1.258265754986285893391e-03,1.258247767811641187885e-03,1.031242470714830601378e-12,3.242396162230521504073e-16,3.242396658014722972603e-16,1.258265754986278523145e-03,5.857463260912519924523e-15,0,nan,9.968421885382665603714e-01
69889,1.257726347902573529533e-03,1.257708376146212661192e-03,1.029915658932636493995e-12,3.236836907699457404360e-16,3.236837403483658872891e-16,1.257726347902565574411e-03,6.325002013070531736708e-15,0,nan,9.968435384642133913441e-01
69919,1.257187403099843756721e-03,1.257169446741950762439e-03,1.028591122302118303160e-12,3.231289562603302713290e-16,3.231290058387504181820e-16,1.257187403099835383165e-03,6.660547136944420450552e-15,0,nan,9.968448872360231520062e-01
69979,1.256110897962264610558e-03,1.256092972341995000346e-03,1.025948855010401831924e-12,3.220230478396211518896e-16,3.220230974180412987427e-16,1.256110897962256782598e-03,6.231902671864435514672e-15,0,nan,9.968475813231435133581e-01
70040,1.255018339360415742523e-03,1.255000444909224735154e-03,1.023271819297483054272e-12,3.209035534791442039370e-16,3.209036030575643507900e-16,1.255018339360408122297e-03,6.071804524178015653325e-15,0,nan,9.968503155973477946597e-01
70068,1.254517473228071444691e-03,1.254499593056783001560e-03,1.022046134497111259638e-12,3.203913163483932850764e-16,3.203913659268134319295e-16,1.254517473228064167831e-03,5.800525066531936849909e-15,0,nan,9.968515690857204256201e-01
70100,1.253945544098344303668e-03,1.253927680226023678306e-03,1.020647747642075974083e-12,3.198071533489942438326e-16,3.198072029274143906857e-16,1.253945544098336997480e-03,5.826559693957019218332e-15,0,nan,9.968530004222277904335e-01
70160,1.252874581335446753025e-03,1.252856747963681334143e-03,1.018032640525952466909e-12,3.187154316797457923290e-16,3.187154812581659391821e-16,1.252874581335440211284e-03,5.221385626477089176812e-15,0,nan,9.968556806719628573372e-01
70220,1.251805446380432765632e-03,1.251787643431174525122e-03,1.015426459700168886019e-12,3.176283645356043241261e-16,3.176284141140244709792e-16,1.251805446380426819143e-03,4.750329968825887200080e-15,0,nan,9.968583563582384651823e-01
70247,1.251324930726740959283e-03,1.251307141442218728161e-03,1.014256580384830711294e-12,3.171406965149916235774e-16,3.171407460934117704305e-16,1.251324930726735399465e-03,4.443145221625073609361e-15,0,nan,9.968595589313370665331e-01
70280,1.250738134558010937469e-03,1.250720361953477910433e-03,1.012829167111448803990e-12,3.165459281235223987054e-16,3.165459777019425455585e-16,1.250738134558005519847e-03,4.331540376797595530004e-15,0,nan,9.968610274926980263318e-01
70340,1.249672641208822215439e-03,1.249654898871497632831e-03,1.010240724901020563543e-12,3.154680987922291611434e-16,3.154681483706493079965e-16,1.249672641208816504849e-03,4.569668938055805450384e-15,0,nan,9.968636940869481011707e-01
70400,1.248608961689368990547e-03,1.248591249541999544451e-03,1.007661095403448751304e-12,3.143948530312625386260e-16,3.143949026096826854791e-16,1.248608961689363656039e-03,4.272360511870430733991e-15,0,nan,9.968663561525486592604e-01
70427,1.248130896433996333758e-03,1.248113197846972876118e-03,1.006503127285822544698e-12,3.139133815967409403379e-16,3.139134311751610871910e-16,1.248130896433991511600e-03,3.863503886087604659985e-15,0,nan,9.968675526076688565066e-01
70460,1.247547091371951780495e-03,1.247529409337546756759e-03,1.005090241145495371566e-12,3.133261674700161432190e-16,3.133262170484362900721e-16,1.247547091371947088673e-03,3.760837090967289152894e-15,0,nan,9.968690137010264518884e-01
70520,1.246487025644600491261e-03,1.246469373646431335820e-03,1.002528124844973750127e-12,3.122620188767876461935e-16,3.122620684552077930466e-16,1.246487025644596040209e-03,3.570877327344155956047e-15,0,nan,9.968716667438699998555e-01
70580,1.245428759911007196570e-03,1.245411137872605130197e-03,9.999747094096073201753e-13,3.112023841578356071119e-16,3.112024337362557539650e-16,1.245428759911002097961e-03,4.093858365084807347327e-15,0,nan,9.968743152925283227371e-01
70608,1.244935517277010470286e-03,1.244917909193736906340e-03,9.987860827781200327238e-13,3.107094262390035065822e-16,3.107094758174236534352e-16,1.244935517277005077227e-03,4.331998485322468861679e-15,0,nan,9.968755497471028164205e-01
70640,1.244372289590458483671e-03,1.244354697435614501982e-03,9.974299579359047459847e-13,3.101472403564427299825e-16,3.101472899348628768355e-16,1.244372289590452769375e-03,4.592111274267454249865e-15,0,nan,9.968769593584071787070e-01
70700,1.243317610117770834893e-03,1.243300047770534190461e-03,9.948938337080397677444e-13,3.090965646519889526587e-16,3.090966142304090995117e-16,1.243317610117765389318e-03,4.379874276358153795203e-15,0,nan,9.968795989528739408996e-01
70760,1.242264716943227093396e-03,1.242247184327903994708e-03,9.923663001967445983267e-13,3.080503343590323273716e-16,3.080503839374524742246e-16,1.242264716943221360571e-03,4.614817428158135909647e-15,0,nan,9.968822340872649001076e-01
70789,1.241756457567714296703e-03,1.241738939295757970099e-03,9.911477277413018164688e-13,3.075462432437866015619e-16,3.075462928222067484150e-16,1.241756457567708645193e-03,4.551222317997038926381e-15,0,nan,9.968835061400918486768e-01
70820,1.241213605532505990028e-03,1.241196102573658734125e-03,9.898473210581938823220e-13,3.070085269263896784318e-16,3.070085765048098252849e-16,1.241213605532500733660e-03,4.234862403921120574990e-15,0,nan,9.968848647728692262339e-01
70880,1.240164271366621861689e-03,1.240146797989067749962e-03,9.873368601329182701931e-13,3.059711199362340245504e-16,3.059711695146541714035e-16,1.240164271366617113011e-03,3.829072140025083743368e-15,0,nan,9.968874910209445682797e-01
70940,1.239116709941856780269e-03,1.239099266070667251100e-03,9.848348814447074194260e-13,3.049380911031910197047e-16,3.049381406816111665578e-16,1.239116709941852896835e-03,3.134034327651338425421e-15,0,nan,9.968901128427072276788e-01
70970,1.238593592604142479274e-03,1.238576163458115879379e-03,9.835870617467817289935e-13,3.044232115674062576995e-16,3.044232611458264045526e-16,1.238593592604138012128e-03,3.606627639102037553953e-15,0,nan,9.968914220972200921408e-01
71000,1.238070916769698969970e-03,1.238053502330198080844e-03,9.823413491995325688969e-13,3.039094182734481323471e-16,3.039094678518682792002e-16,1.238070916769694842590e-03,3.333718398379246087745e-15,0,nan,9.968927302493414920308e-01
71060,1.237026887376774068883e-03,1.237009502294537629033e-03,9.798562277844616605750e-13,3.028850794238632276703e-16,3.028851290022833745234e-16,1.237026887376769959185e-03,3.322238201042221086451e-15,0,nan,9.968953432519848844228e-01
71120,1.235984617304785714714e-03,1.235967261505640417754e-03,9.773794817666016311721e-13,3.018650526610887354139e-16,3.018651022395088822670e-16,1.235984617304781723813e-03,3.228924983556591879929e-15,0,nan,9.968979518617423864809e-01
71152,1.235429457765044531162e-03,1.235412117553305599849e-03,9.760619629841449497120e-13,3.013227940319178540929e-16,3.013228436103380009460e-16,1.235429457765040193082e-03,3.511393719889699746045e-15,0,nan,9.968993413279017588922e-01
71180,1.234944102110451143173e-03,1.234926775520473266057e-03,9.749110758920341737003e-13,3.008493162206972389820e-16,3.008493657991173858351e-16,1.234944102110446621817e-03,3.661182709078344309120e-15,0,nan,9.969005560896835767813e-01
71240,1.233905337365435919000e-03,1.233888039910950454661e-03,9.724509750847579254856e-13,2.998378484663125322526e-16,2.998378980447326791056e-16,1.233905337365431003245e-03,3.983900191149340473334e-15,0,nan,9.969031559468359168200e-01
71300,1.232868318656294088012e-03,1.232851050263873444318e-03,9.699991444456477766317e-13,2.988306278887522093847e-16,2.988306774671723562378e-16,1.232868318656288261167e-03,4.726251323930083793869e-15,0,nan,9.969057514441945136571e-01
71334,1.232281448095957042399e-03,1.232264196139539781660e-03,9.686134315917844225776e-13,2.982617467102988476368e-16,2.982617962887189944899e-16,1.232281448095951100357e-03,4.821984468960900034821e-15,0,nan,9.969072202949273596635e-01
71360,1.231833041584402474444e-03,1.231815802180865606838e-03,9.675555492514086426532e-13,2.978276331051707356031e-16,2.978276826835908824562e-16,1.231833041584396326891e-03,4.990573531805781011641e-15,0,nan,9.969083425927119390957e-01
71420,1.230799501765901700356e-03,1.230782291278313027652e-03,9.651201549535498409716e-13,2.968288428582151926712e-16,2.968288924366353395243e-16,1.230799501765895476464e-03,5.056788053924650565720e-15,0,nan,9.969109294033087701869e-01
71480,1.229767694831631784022e-03,1.229750513187300321044e-03,9.626929271773538575260e-13,2.958342360151818444746e-16,2.958342855936019913276e-16,1.229767694831626453326e-03,4.334717846980347141306e-15,0,nan,9.969135118868655739944e-01
71517,1.229132275789626346785e-03,1.229115111895841576037e-03,9.612001926221238866564e-13,2.952229712999476588520e-16,2.952230208783678057051e-16,1.229132275789620970984e-03,4.373654963550846641102e-15,0,nan,9.969151022662038658822e-01
71541,1.228720463073415536392e-03,1.228703310678794799818e-03,9.602335821680279464387e-13,2.948273193053329417303e-16,2.948273688837530885833e-16,1.228720463073410171180e-03,4.366503796646381190686e-15,0,nan,9.969161329871850923804e-01
71601,1.227692137558436275696e-03,1.227675013861218716871e-03,9.578227196851822922036e-13,2.938410852153702652096e-16,2.938411347937904120627e-16,1.227692137558431318118e-03,4.038127971577939633909e-15,0,nan,9.969187067775081315070e-01
71661,1.226665531835831931401e-03,1.226648436764057534254e-03,9.554199210694657918643e-13,2.928589715257758255258e-16,2.928590211041959723789e-16,1.226665531835827399986e-03,3.694091332942223584017e-15,0,nan,9.969212762734045570013e-01
71700,1.225999158312264091658e-03,1.225982081808553447733e-03,9.538624102539234727791e-13,2.922227974101468085800e-16,2.922228469885669554331e-16,1.225999158312259903398e-03,3.416201600483115529415e-15,0,nan,9.969229441479385755097e-01
71721,1.225640641594873212622e-03,1.225623575076822870805e-03,9.530251526339650217324e-13,2.918809575961793573091e-16,2.918810071745995041622e-16,1.225640641594868856014e-03,3.554555827567072694568e-15,0,nan,9.969238414856129424681e-01
71781,1.224617462539224913357e-03,1.224600424503418478681e-03,9.506383808604949645008e-13,2.909070229067358197051e-16,2.909070724851559665582e-16,1.224617462539220824411e-03,3.338957510268861965561e-15,0,nan,9.969264024248340834086e-01
71841,1.223595990386887148726e-03,1.223578980762083214320e-03,9.482595723986208420348e-13,2.899371470573229488040e-16,2.899371966357430956571e-16,1.223595990386883107109e-03,3.303065504935165587005e-15,0,nan,9.969289591017352829098e-01
71884,1.222864982949118523026e-03,1.222847993641841763193e-03,9.465596397189941234170e-13,2.892445548134330107544e-16,2.892446043918531576075e-16,1.222864982949114565264e-03,3.236466413897148394137e-15,0,nan,9.969307887708516564503e-01
71901,1.222576220870133989135e-03,1.222559239585328371563e-03,9.458886940646726377885e-13,2.889713097667420697307e-16,2.889713593451622165838e-16,1.222576220870130436997e-03,2.905453650080967226070e-15,0,nan,9.969315115269451844991e-01
71961,1.221558149735456864915e-03,1.221541196719881736815e-03,9.435257128407811222876e-13,2.880094908719291258891e-16,2.880095404503492727422e-16,1.221558149735453039608e-03,3.131497808554799741248e-15,0,nan,9.969340597110631869223e-01
72021,1.220541772743500815238e-03,1.220524847926623621119e-03,9.411705958739009868511e-13,2.870516703271645757120e-16,2.870517199055847225650e-16,1.220541772743497495292e-03,2.720059002405755534958e-15,0,nan,9.969366036646445374480e-01
72068,1.219746791339526960710e-03,1.219729888562517093609e-03,9.393312260257258338591e-13,2.863041573848439241564e-16,2.863042069632640710094e-16,1.219746791339524122302e-03,2.327046421767607702095e-15,0,nan,9.969385934801942846331e-01
72081,1.219527085669010928529e-03,1.219510188980533951092e-03,9.388233104748654072062e-13,2.860978282032985228421e-16,2.860978777817186696952e-16,1.219527085669007894139e-03,2.488169135460832658328e-15,0,nan,9.969391433982177341258e-01
72141,1.218514084300770976624e-03,1.218497215670629818876e-03,9.364838241174241417038e-13,2.851479446869740104212e-16,2.851479942653941572743e-16,1.218514084300767284831e-03,3.029750044068114631070e-15,0,nan,9.969416789222754865215e-01
72201,1.217502764441543566809e-03,1.217485923799906284704e-03,9.341521044372948699724e-13,2.842020000798572792279e-16,2.842020496582774260810e-16,1.217502764441539414971e-03,3.410126031204356959311e-15,0,nan,9.969442102472696527640e-01
72253,1.216627644150370052625e-03,1.216610827709128797927e-03,9.321375381982461557581e-13,2.833853524200431060234e-16,2.833854019984632528765e-16,1.216627644150364879160e-03,4.252299796463490805682e-15,0,nan,9.969464006737469474913e-01
72261,1.216493121908016365393e-03,1.216476309185282383626e-03,9.318281192312321341149e-13,2.832599747978791649380e-16,2.832600243762993117911e-16,1.216493121908010762164e-03,4.606050559839754367948e-15,0,nan,9.969467373836251102319e-01
72321,1.215485152530737912938e-03,1.215468367657537591270e-03,9.295118364560798554282e-13,2.823218493704721759803e-16,2.823218989488923228334e-16,1.215485152530732851598e-03,4.164048805254074705372e-15,0,nan,9.969492603417185830903e-01
72381,1.214478852154069919364e-03,1.214462095061263034734e-03,9.272032242278633103386e-13,2.813876044398283125995e-16,2.813876540182484594525e-16,1.214478852154064861942e-03,4.164273392532524349154e-15,0,nan,9.969517791319105625043e-01
72438,1.213524408935409085869e-03,1.213507678170143043103e-03,9.250171185571696597883e-13,2.805036485352580256852e-16,2.805036981136781725383e-16,1.213524408935403731244e-03,4.412457315039877916049e-15,0,nan,9.969541681314716996304e-01
72441,1.213474216636121994981e-03,1.213457487254796874146e-03,9.249022508208501761859e-13,2.804572207601458304306e-16,2.804572703385659772837e-16,1.213474216636116514783e-03,4.516121739124069517928e-15,0,nan,9.969542937645186965229e-01
72501,1.212471241848696789853e-03,1.212454540110169875708e-03,9.226088846666404792945e-13,2.795306791968910019163e-16,2.795307287753111487694e-16,1.212471241848691247293e-03,4.571292001868519995418e-15,0,nan,9.969568042498243661985e-01
72561,1.211469923677235350015e-03,1.211453249513049466868e-03,9.203230943532584289134e-13,2.786079607260652866981e-16,2.786080103044854335511e-16,1.211469923677229668224e-03,4.689997679692485699776e-15,0,nan,9.969593105980790768506e-01
72621,1.210470258020758787393e-03,1.210453611362682924124e-03,9.180448486242476373429e-13,2.776890464334742877055e-16,2.776890960118944345586e-16,1.210470258020753292055e-03,4.539837279880420206068e-15,0,nan,9.969618128194978120692e-01
72624,1.210420318043077146306e-03,1.210403672758519769484e-03,9.179311338245913402416e-13,2.776432002407438611367e-16,2.776432498191640079897e-16,1.210420318043071663144e-03,4.529965189114739663943e-15,0,nan,9.969619378224221177944e-01
72681,1.209472240791814069694e-03,1.209455621571842078715e-03,9.157741163777751227451e-13,2.767739175140056581501e-16,2.767739670924258050032e-16,1.209472240791808551062e-03,4.562842555183972252161e-15,0,nan,9.969643109242650197031e-01
72741,1.208475867916417208214e-03,1.208459276066766721267e-03,9.135108666657376337692e-13,2.758625552709097175312e-16,2.758626048493298643843e-16,1.208475867916411086601e-03,5.065564941300640359357e-15,0,nan,9.969668049225311252828e-01
72801,1.207481135333996879327e-03,1.207464570787108873798e-03,9.112550686928752072427e-13,2.749549411150855453488e-16,2.749549906935056922018e-16,1.207481135333990313657e-03,5.437492826508823557031e-15,0,nan,9.969692948244095517655e-01
72810,1.207332066671559745938e-03,1.207315506214273010885e-03,9.109173398133224954466e-13,2.748191211204118233751e-16,2.748191706988319702281e-16,1.207332066671553134634e-03,5.475961497306266868394e-15,0,nan,9.969696679570015227694e-01
72861,1.206488038997341298575e-03,1.206471501685878796456e-03,9.090066918158938664924e-13,2.740510565643750680022e-16,2.740511061427952148553e-16,1.206488038997334258143e-03,5.835475985580735212903e-15,0,nan,9.969717806399835693617e-01
72921,1.205496574872541408474e-03,1.205480064729388825842e-03,9.067657055425885668742e-13,2.731508832428587621712e-16,2.731509328212789090243e-16,1.205496574872534668845e-03,5.590749524757696605098e-15,0,nan,9.969742623793000846832e-01
72981,1.204506738938938836814e-03,1.204490255897200682786e-03,9.045320795309791240813e-13,2.722544028801606403117e-16,2.722544524585807871648e-16,1.204506738938932397669e-03,5.345876662092839522003e-15,0,nan,9.969767400523782971758e-01
72996,1.204259533890498926403e-03,1.204243057613687715654e-03,9.039748195274994268698e-13,2.720308576832348145999e-16,2.720309072616549614529e-16,1.204259533890492526964e-03,5.314003846787538891256e-15,0,nan,9.969773588364689327211e-01
73042,1.203502070730916523669e-03,1.203485615173932208807e-03,9.022687405867271902224e-13,2.713467482485870892592e-16,2.713467978270072361122e-16,1.203502070730910519794e-03,4.988670609939720138815e-15,0,nan,9.969792548618399024608e-01
73102,1.202515506139846535039e-03,1.202499077550037674678e-03,9.000498660825307277568e-13,2.704576602042100720737e-16,2.704577097826302189267e-16,1.202515506139840999255e-03,4.603503072114831753521e-15,0,nan,9.969817243650055201996e-01
73162,1.201530557690705380836e-03,1.201514156001835679013e-03,8.978382612097913272125e-13,2.695722106354518044186e-16,2.695722602138719512717e-16,1.201530557690700425799e-03,4.123937448451296311502e-15,0,nan,9.969841898319511224987e-01
73183,1.201186206812320878337e-03,1.201169814523171761739e-03,8.970659114452727414027e-13,2.692631595691845805414e-16,2.692632091476047273944e-16,1.201186206812315537265e-03,4.446498051459007615137e-15,0,nan,9.969850517936575929299e-01
73222,1.200547221415507615633e-03,1.200530846561557833663e-03,8.956338962212888345616e-13,2.686903816889416055519e-16,2.686904312673617524049e-16,1.200547221415501997263e-03,4.679840525151064477915e-15,0,nan,9.969866512725669089115e-01
73282,1.199565493359243742444e-03,1.199549145274410181031e-03,8.934367415157453324155e-13,2.678121556134264475151e-16,2.678122051918465943681e-16,1.199565493359238034712e-03,4.758165808095472366904e-15,0,nan,9.969891086967002613540e-01
73342,1.198585369579832290987e-03,1.198569048198526573387e-03,8.912467676370047443072e-13,2.669375147591085126070e-16,2.669375643375286594601e-16,1.198585369579826959021e-03,4.448549647920843953295e-15,0,nan,9.969915621141728221863e-01
73371,1.198112217008711656574e-03,1.198095908510662900223e-03,8.901908456858456435640e-13,2.665160516704753888698e-16,2.665161012488955357228e-16,1.198112217008706501637e-03,4.302549097397113784129e-15,0,nan,9.969927464992479139482e-01
73402,1.197606846148065390736e-03,1.197590551404912944874e-03,8.890639452731968683370e-13,2.660664415769815649656e-16,2.660664911554017118187e-16,1.197606846148060526438e-03,4.061682240286106765890e-15,0,nan,9.969940115347751116910e-01
73462,1.196629919147556512377e-03,1.196613650977396137165e-03,8.868882452559164527203e-13,2.651989186181738965283e-16,2.651989681965940433814e-16,1.196629919147551321441e-03,4.337962351657948778785e-15,0,nan,9.969964569682674894891e-01
73522,1.195654584674684522971e-03,1.195638343012567304108e-03,8.847196385593949991715e-13,2.643349285332925987549e-16,2.643349781117127456080e-16,1.195654584674680505600e-03,3.359976569488758828670e-15,0,nan,9.969988984243679600852e-01
73559,1.195053920554996337508e-03,1.195037695207222441102e-03,8.833858543559065652986e-13,2.638038881828636359645e-16,2.638039377612837828176e-16,1.195053920554991898950e-03,3.714107327198793746258e-15,0,nan,9.970004020105662591094e-01
73582,1.194680838838550317876e-03,1.194664623619738760482e-03,8.825580962997072384500e-13,2.634744540717835360956e-16,2.634745036502036829487e-16,1.194680838838545826802e-03,3.759225409379525350935e-15,0,nan,9.970013359127810690231e-01
73642,1.193708677760914370694e-03,1.193692488920881965633e-03,8.804035897339403814836e-13,2.626174780812789232114e-16,2.626175276596990700645e-16,1.193708677760909875067e-03,3.766100935099875844979e-15,0,nan,9.970037694431623072821e-01
73702,1.192738097576152497825e-03,1.192721935050581986981e-03,8.782560902594047193756e-13,2.617639835069655187445e-16,2.617640330853856655975e-16,1.192738097576148596709e-03,3.270723158441768495970e-15,0,nan,9.970061990251424311783e-01
73747,1.192011197580202614896e-03,1.191995054748396301592e-03,8.766500469294744951051e-13,2.611261370507478956240e-16,2.611261866291680424771e-16,1.192011197580198204925e-03,3.699605481654383711616e-15,0,nan,9.970080186262699491846e-01
73762,1.191769094431204250445e-03,1.191752958155987626720e-03,8.761155694128391821461e-13,2.609139533909507087995e-16,2.609140029693708556525e-16,1.191769094431200056467e-03,3.519119415672493392018e-15,0,nan,9.970086246683263738800e-01
73822,1.190801664485517837033e-03,1.190785554396755260148e-03,8.739819988696076471439e-13,2.600673708716299703291e-16,2.600674204500501171822e-16,1.190801664485513449403e-03,3.684602396548508465148e-15,0,nan,9.970110463822796898446e-01
73882,1.189835803911002201638e-03,1.189819719945000913927e-03,8.718553504429180739367e-13,2.592242191830649975275e-16,2.592242687614851443805e-16,1.189835803910998362356e-03,3.226733218086709731432e-15,0,nan,9.970134641765380960148e-01
73936,1.188967868052374747545e-03,1.188951807542571815005e-03,8.699472620826231001497e-13,2.584683022432078084654e-16,2.584683518216279553185e-16,1.188967868052370879146e-03,3.253577808159906402374e-15,0,nan,9.970156368478935759504e-01
73942,1.188871508891978234779e-03,1.188855450985251693830e-03,8.697355960830447173362e-13,2.583844816543653740045e-16,2.583845312327855208576e-16,1.188871508891974280511e-03,3.326067960719878963676e-15,0,nan,9.970158780606133193543e-01
74002,1.187908775625123912814e-03,1.187892743714391357787e-03,8.676227078765419819991e-13,2.575481417090692563571e-16,2.575481912874894032102e-16,1.187908775625120340982e-03,3.006823531186854976504e-15,0,nan,9.970182880439777544659e-01
74062,1.186947600319429628815e-03,1.186931594341614996241e-03,8.655166580454828099607e-13,2.567151828645372038724e-16,2.567152324429573507255e-16,1.186947600319425328111e-03,3.623330894647682445400e-15,0,nan,9.970206941360824845488e-01
74122,1.185987979196142247731e-03,1.185971999088373304149e-03,8.634174189466786703544e-13,2.558855887313404361315e-16,2.558856383097605829845e-16,1.185987979196137913570e-03,3.654473559605166308576e-15,0,nan,9.970230963463366362929e-01
74126,1.185924059622082103738e-03,1.185908081236752408677e-03,8.632777111582255851647e-13,2.558304016902762590386e-16,2.558304512686964058916e-16,1.185924059622077740883e-03,3.678865368884085699762e-15,0,nan,9.970232563558957752806e-01
74182,1.185029908488722171986e-03,1.185013954188329646580e-03,8.613249630709320335364e-13,2.550593430126645738852e-16,2.550593925910847207383e-16,1.185029908488717135740e-03,4.249889483852809582528e-15,0,nan,9.970254946841296317178e-01
74242,1.184073384442788480844e-03,1.184057455887305848607e-03,8.592392630422685256319e-13,2.542364295037072117550e-16,2.542364790821273586081e-16,1.184073384442783121984e-03,4.525783528564473941751e-15,0,nan,9.970278891588125449921e-01
74302,1.183118403316072960244e-03,1.183102500443234490410e-03,8.571602916171877194276e-13,2.534168320910873131097e-16,2.534168816695074599627e-16,1.183118403316068044170e-03,4.155182890374017663809e-15,0,nan,9.970302797797085509975e-01
74316,1.182895795995621626706e-03,1.182879899106462420755e-03,8.566761635491287944243e-13,2.532260681260778620050e-16,2.532261177044980088581e-16,1.182895795995616844464e-03,4.042826221268515914950e-15,0,nan,9.970308370377303186201e-01
74362,1.182164961378371964215e-03,1.182149084126112937101e-03,8.550880216839219832315e-13,2.526005347522568087839e-16,2.526005843306769556370e-16,1.182164961378367316334e-03,3.931669176188300526544e-15,0,nan,9.970326665561153018464e-01
74422,1.181213054911495457383e-03,1.181197203217951080187e-03,8.530224262616859446057e-13,2.517875215549138460543e-16,2.517875711333339929073e-16,1.181213054911491026448e-03,3.751173598853988611049e-15,0,nan,9.970350494972969924187e-01
74482,1.180262680209219960589e-03,1.180246854012724066346e-03,8.509634784999411026441e-13,2.509777766564234223281e-16,2.509778262348435691812e-16,1.180262680209215601440e-03,3.693372040835129053424e-15,0,nan,9.970374286124887967548e-01
74506,1.179882958394473961225e-03,1.179867142379575385702e-03,8.501417547503357902808e-13,2.506547902889313314191e-16,2.506548398673514782721e-16,1.179882958394469921301e-03,3.424003722730876996188e-15,0,nan,9.970383791893501938884e-01
74543,1.179298032391869199831e-03,1.179282232054360782941e-03,8.488770021730684889430e-13,2.501578702309684287472e-16,2.501579198093885756002e-16,1.179298032391864982348e-03,3.576265547516961293554e-15,0,nan,9.970398434669176385690e-01
74603,1.178350735523082861572e-03,1.178334960558865369615e-03,8.468313793792441768778e-13,2.493546685738556141783e-16,2.493547181522757610314e-16,1.178350735523078989255e-03,3.286217660629277220484e-15,0,nan,9.970422148943313243202e-01
74663,1.177404959310468903280e-03,1.177389209658472046804e-03,8.447923240284901815595e-13,2.485546879610728753623e-16,2.485547375394930222154e-16,1.177404959310464352066e-03,3.865461809657346970042e-15,0,nan,9.970445825234375208457e-01
74697,1.176869693069101333732e-03,1.176853957733661965382e-03,8.436397645383405882095e-13,2.481027895140460638754e-16,2.481028390924662107284e-16,1.176869693069096649005e-03,3.980667953823899502914e-15,0,nan,9.970459224973655541139e-01
74723,1.176460700095383841296e-03,1.176444975694732920923e-03,8.427598097860864553348e-13,2.477579129043801789292e-16,2.477579624828003257823e-16,1.176460700095380013766e-03,3.253427955642766183283e-15,0,nan,9.970469463633445434845e-01
74783,1.175517954230916560510e-03,1.175502255020932033253e-03,8.407338104439420654432e-13,2.469643280023590387035e-16,2.469643775807791855565e-16,1.175517954230912273888e-03,3.646581468525286362382e-15,0,nan,9.970493064231485310636e-01
74843,1.174576718081832369528e-03,1.174561044002028981428e-03,8.387142999198652108791e-13,2.461739179398492036079e-16,2.461739675182693504610e-16,1.174576718081827837055e-03,3.858814184704453418340e-15,0,nan,9.970516627119030818403e-01
74888,1.173871779540482020859e-03,1.173856124268737258914e-03,8.372039096942277586760e-13,2.455831847167238784898e-16,2.455832342951440253428e-16,1.173871779540477071646e-03,4.216144895096031808244e-15,0,nan,9.970534274591518988278e-01
74903,1.173636988024532017832e-03,1.173621339014617936600e-03,8.367012522568704444493e-13,2.453866674874017816471e-16,2.453867170658219285001e-16,1.173636988024527087465e-03,4.200930166685776025661e-15,0,nan,9.970540152386388350067e-01
74963,1.172698760447002039320e-03,1.172683136446878203810e-03,8.346946416224717366501e-13,2.446025615007288354660e-16,2.446026110791489823191e-16,1.172698760446997587632e-03,3.796104919320058356792e-15,0,nan,9.970563640123528767879e-01
75023,1.171762031748772251577e-03,1.171746432698531504429e-03,8.326944423079939421911e-13,2.438215849201627237648e-16,2.438216344985828706179e-16,1.171762031748767800419e-03,3.798687802828297285094e-15,0,nan,9.970587090420217010484e-01
75080,1.170873524553390316802e-03,1.170857949150223668855e-03,8.308001681392698511914e-13,2.430825421401239121092e-16,2.430825917185440589622e-16,1.170873524553385568018e-03,4.055761993144554107334e-15,0,nan,9.970609333604307062630e-01
75083,1.170826798340865882581e-03,1.170811224180792102859e-03,8.307006287278729256567e-13,2.430437227701129915821e-16,2.430437723485331384352e-16,1.170826798340861031411e-03,4.143370696704772559859e-15,0,nan,9.970610503365883478901e-01
75143,1.169893056645753600525e-03,1.169877507316321486874e-03,8.287131754189693906185e-13,2.422689601585302316023e-16,2.422690097369503784554e-16,1.169893056645749593424e-03,3.425185825713174396963e-15,0,nan,9.970633879049620424502e-01
75203,1.168960803097312964663e-03,1.168945278539186517427e-03,8.267320570398939876344e-13,2.414972822763780893060e-16,2.414973318547982361591e-16,1.168960803097309187849e-03,3.230915889293612715844e-15,0,nan,9.970657217560355878349e-01
75263,1.168030034140777034118e-03,1.168014534294809338502e-03,8.247572483703187566624e-13,2.407286743970998963158e-16,2.407287239755200431689e-16,1.168030034140773506544e-03,3.020106063072167225531e-15,0,nan,9.970680518986650545978e-01
75273,1.167875050067705916881e-03,1.167859554334694290739e-03,8.244287252718620910443e-13,2.406008705269084233702e-16,2.406009201053285702232e-16,1.167875050067702586983e-03,2.851245322605728689396e-15,0,nan,9.970684398958466890315e-01
75323,1.167100746232691867166e-03,1.167085271039924225869e-03,8.227887243103072203156e-13,2.399631218760962930516e-16,2.399631714545164399047e-16,1.167100746232689048240e-03,2.415323319397734532795e-15,0,nan,9.970703783416790292010e-01
75383,1.166172935840873586821e-03,1.166157485242534219000e-03,8.208264598796478027080e-13,2.392006101502060374984e-16,2.392006597286261843514e-16,1.166172935840870152632e-03,2.944836996279568435236e-15,0,nan,9.970727010938856835014e-01
75443,1.165246599444357857023e-03,1.165231173381862331967e-03,8.188704302171795901869e-13,2.384411247371841201530e-16,2.384411743156042670060e-16,1.165246599444354246333e-03,3.098648558708534042507e-15,0,nan,9.970750201640531535101e-01
75465,1.164907311389252672629e-03,1.164891894308591087370e-03,8.181547766023899279733e-13,2.381634021627313223851e-16,2.381634517411514692382e-16,1.164907311389249219064e-03,2.964669420843390003121e-15,0,nan,9.970758695689551466068e-01
75503,1.164321733533360417670e-03,1.164306331948309703242e-03,8.169206105801365650180e-13,2.376846512351924995651e-16,2.376847008136126464181e-16,1.164321733533357303342e-03,2.674800529030943008780e-15,0,nan,9.970773355609269951558e-01
75563,1.163398334609231981815e-03,1.163382957443412444448e-03,8.149769763434927997060e-13,2.369311753222896713425e-16,2.369312249007098181956e-16,1.163398334609229517478e-03,2.118222458815637604797e-15,0,nan,9.970796472932276526186e-01
75623,1.162476399184413349691e-03,1.162461046379795887029e-03,8.130395029993058856970e-13,2.361806827559238866253e-16,2.361807323343440334784e-16,1.162476399184411186687e-03,1.860686816050474706840e-15,0,nan,9.970819553696479437942e-01
75659,1.161923938962503271427e-03,1.161908600746829577088e-03,8.118799660694815823120e-13,2.357318133270910284516e-16,2.357318629055111753046e-16,1.161923938962500896135e-03,2.044275070585777998276e-15,0,nan,9.970833384642835242910e-01
75683,1.161555923782390956425e-03,1.161540595281130129959e-03,8.111081661560668284712e-13,2.354331593724301638235e-16,2.354332089508503106766e-16,1.161555923782388803691e-03,1.853319492734219298521e-15,0,nan,9.970842597988512929900e-01
75743,1.160636904937653070269e-03,1.160621600682086237977e-03,8.091829415380549793168e-13,2.346885910865312416496e-16,2.346886406649513885027e-16,1.160636904937651357145e-03,1.476020733559088684411e-15,0,nan,9.970865605894714806911e-01
75803,1.159719339195648159235e-03,1.159704059128295041900e-03,8.072638049847020520685e-13,2.339469638908436633825e-16,2.339470134692638102356e-16,1.159719339195646841252e-03,1.136467437752493203147e-15,0,nan,9.970888577501191342998e-01
75853,1.158955808601603134148e-03,1.158940548647317478337e-03,8.056691577770545206847e-13,2.333311778417948922033e-16,2.333312274202150390564e-16,1.158955808601601182689e-03,1.683807110566308016196e-15,0,nan,9.970907692839585562431e-01
75863,1.158803223112740655651e-03,1.158787967176302686340e-03,8.053507324499529314016e-13,2.332082638553850985659e-16,2.332083134338052454189e-16,1.158803223112738970161e-03,1.454508972964490144106e-15,0,nan,9.970911512893785828100e-01
75923,1.157888553256165419664e-03,1.157873321393524876366e-03,8.034437000016273862449e-13,2.324724771270839568510e-16,2.324725267055041037040e-16,1.157888553256164095751e-03,1.143385080399509938604e-15,0,nan,9.970934412157995020004e-01
75983,1.156975326203988924806e-03,1.156960118358207846231e-03,8.015426838207993818427e-13,2.317395899292977198033e-16,2.317396395077178666564e-16,1.156975326203988333153e-03,5.113786787470465922010e-16,0,nan,9.970957275379110022859e-01
76044,1.156048354259561370891e-03,1.156033170772736767482e-03,7.996161271099567446425e-13,2.309974462435516345104e-16,2.309974958219717813634e-16,1.156048354259561294234e-03,6.630906176551064471892e-17,0,nan,9.970980482792384322214e-01
76047,1.156002803796213340704e-03,1.155987621505860044741e-03,7.995215377834863695962e-13,2.309610240765844104661e-16,2.309610736550045573192e-16,1.156002803796213281835e-03,5.092443516646660061292e-17,0,nan,9.970981623183266960488e-01
76104,1.155138026497954436417e-03,1.155122866913710051942e-03,7.977271717407559013390e-13,2.302703648352425519638e-16,2.302704144136626988168e-16,1.155138026497954197871e-03,2.065083551042761972640e-16,0,nan,9.971003273584959275869e-01
76164,1.154229131283092358792e-03,1.154213995545029514123e-03,7.958441614651110633574e-13,2.295461418560823492717e-16,2.295461914345024961248e-16,1.154229131283092834295e-03,4.119659674819437904866e-16,0,nan,9.971026028590059119439e-01
76224,1.153321665236115445979e-03,1.153306553288012837460e-03,7.939670729127388585159e-13,2.288247638315974952266e-16,2.288248134100176420797e-16,1.153321665236114955336e-03,4.254180333953979018027e-16,0,nan,9.971048747891979773320e-01
76242,1.153049703605929987224e-03,1.153034598783878646872e-03,7.934050976028031518442e-13,2.286089031851200420278e-16,2.286089527635401888808e-16,1.153049703605929246282e-03,6.425933490061643231631e-16,0,nan,9.971055556732979778707e-01
76284,1.152415624988777044166e-03,1.152400536774589876257e-03,7.920958828235022097060e-13,2.281062173613568407255e-16,2.281062669397769875785e-16,1.152415624988776013539e-03,8.943191295082516460417e-16,0,nan,9.971071431574591883941e-01
76344,1.151511007183408409615e-03,1.151495942647267961209e-03,7.902305680468194995216e-13,2.273904891185121661296e-16,2.273905386969323129826e-16,1.151511007183407489632e-03,7.989360536699117282670e-16,0,nan,9.971094079721568051943e-01
76404,1.150607808472875774261e-03,1.150592767559088314480e-03,7.883711055410587022067e-13,2.266775658493356231590e-16,2.266776154277557700120e-16,1.150607808472875415754e-03,3.115802728656991413666e-16,0,nan,9.971116692416333554647e-01
76437,1.150111652861923261862e-03,1.150096624916753951934e-03,7.873508873799573165254e-13,2.262866488927008251056e-16,2.262866984711209719586e-16,1.150111652861923661767e-03,3.477100933872957498307e-16,0,nan,9.971129114317080426142e-01
76464,1.149706025520538712342e-03,1.149691008173585283700e-03,7.865174723729407256038e-13,2.259674343727613167653e-16,2.259674839511814636183e-16,1.149706025520539092025e-03,3.302431318778517029831e-16,0,nan,9.971139269742055283936e-01
76524,1.148805655000208507041e-03,1.148790661164743841238e-03,7.846696457169425245295e-13,2.252600815799299641115e-16,2.252601311583501109645e-16,1.148805655000209998666e-03,1.298413716560744325343e-15,0,nan,9.971161811781623817894e-01
76584,1.147906693596109552885e-03,1.147891723216961420290e-03,7.828276028547124515031e-13,2.245554944337389875867e-16,2.245555440121591344398e-16,1.147906693596110899667e-03,1.173250747336612994678e-15,0,nan,9.971184318617734261081e-01
76633,1.147173584770552756673e-03,1.147158633506589753281e-03,7.813275425490267570308e-13,2.239821241371314397919e-16,2.239821737155515866450e-16,1.147173584770554608605e-03,1.614343011937050893728e-15,0,nan,9.971202673143766992176e-01
76644,1.147009138002833385575e-03,1.146994191025002161541e-03,7.809913211744733326512e-13,2.238536599683898510934e-16,2.238537095468099979464e-16,1.147009138002835140310e-03,1.529834916931021558482e-15,0,nan,9.971206790332704302405e-01
76704,1.146112984925304421197e-03,1.146098061293962435542e-03,7.791607781704519372223e-13,2.231545652889475799596e-16,2.231546148673677268126e-16,1.146112984925306134215e-03,1.494632971822630177062e-15,0,nan,9.971229227008692380988e-01
76764,1.145218231078735070250e-03,1.145203330739225739895e-03,7.773359514422899294790e-13,2.224581975708949339402e-16,2.224582471493150807933e-16,1.145218231078737040448e-03,1.720369604540504191104e-15,0,nan,9.971251628727540125031e-01
76824,1.144324873188588657935e-03,1.144309996086425619544e-03,7.755168186944744727421e-13,2.217645440596956394921e-16,2.217645936381157863331e-16,1.144324873188590627710e-03,1.721342570620892518712e-15,0,nan,9.971273995570879605972e-01
76829,1.144250489607266489667e-03,1.144235614439094829778e-03,7.753654806224056303281e-13,2.217068617185832575919e-16,2.217069112970034044329e-16,1.144250489607268702223e-03,1.933629006447736720878e-15,0,nan,9.971275857902792790128e-01
76884,1.143432907990537573950e-03,1.143418054071404683925e-03,7.737033577357640464300e-13,2.210735920703568309725e-16,2.210736416487769778135e-16,1.143432907990539329320e-03,1.535175253221463565429e-15,0,nan,9.971296327620068064091e-01
76944,1.142542332230423590689e-03,1.142527501440173624131e-03,7.718955464786174744024e-13,2.203853289869960983262e-16,2.203853785654162451672e-16,1.142542332230425482960e-03,1.656193867646102836592e-15,0,nan,9.971318624956191583415e-01
77004,1.141653142664219699326e-03,1.141638334948873699515e-03,7.700933629386331626435e-13,2.196997422624125883967e-16,2.196997918408327352378e-16,1.141653142664221756663e-03,1.802068485495672240790e-15,0,nan,9.971340887660115241491e-01
77026,1.141327453168993789900e-03,1.141312653900954663180e-03,7.694339680347354446854e-13,2.194490285712369551027e-16,2.194490781496571019438e-16,1.141327453168995868943e-03,1.821600245628926675575e-15,0,nan,9.971349041990205252931e-01
77064,1.140765336057989343815e-03,1.140750551363736622207e-03,7.682967852339861831578e-13,2.190168194176589594851e-16,2.190168689960791063261e-16,1.140765336057991757436e-03,2.115790432010839441064e-15,0,nan,9.971363115812436100005e-01
77124,1.139878909187848473814e-03,1.139864147461045525839e-03,7.665057915848706714357e-13,2.183365480416183535219e-16,2.183365976200385003629e-16,1.139878909187850828353e-03,2.065605228899024847502e-15,0,nan,9.971385309493528170980e-01
77184,1.138993858839924995519e-03,1.138979120027094416381e-03,7.647203603129422659256e-13,2.176589157905821863622e-16,2.176589653690023332032e-16,1.138993858839927022574e-03,1.779689772833821520933e-15,0,nan,9.971407468783490036265e-01
77224,1.138404588426626630124e-03,1.138389864860150143405e-03,7.635331523482146216427e-13,2.172086210717951031216e-16,2.172086706502152499627e-16,1.138404588426628384435e-03,1.541026038296867212447e-15,0,nan,9.971422222576722904056e-01
77244,1.138110181810320174073e-03,1.138095465858150875590e-03,7.629404698407701969025e-13,2.169839103878322426062e-16,2.169839599662523894473e-16,1.138110181810322262856e-03,1.835308462495788296352e-15,0,nan,9.971429593762154267077e-01
77304,1.137227874905072204370e-03,1.137213181760418113930e-03,7.611660986912910886928e-13,2.163115196232271954969e-16,2.163115692016473423379e-16,1.137227874905073681172e-03,1.298598087618230231374e-15,0,nan,9.971451684509166607084e-01
77364,1.136346934940114144011e-03,1.136332264549993770891e-03,7.593972254872592633008e-13,2.156417313527875787545e-16,2.156417809312077255955e-16,1.136346934940115135675e-03,8.726769901924646499790e-16,0,nan,9.971473741103861276685e-01
77421,1.135511305210627460219e-03,1.135496656388389549730e-03,7.577218690340388433074e-13,2.150078320543473464821e-16,2.150078816327674933231e-16,1.135511305210628200949e-03,6.523319573964841678956e-16,0,nan,9.971494663307297287602e-01
77424,1.135467358741238134631e-03,1.135452711052834136318e-03,7.576338289507109609225e-13,2.149745334982882942991e-16,2.149745830767084411401e-16,1.135467358741238909560e-03,6.824760409478897818906e-16,0,nan,9.971495763625350335123e-01
77484,1.134589143144056587464e-03,1.134574518104714902292e-03,7.558758879024245663578e-13,2.143099140468515133312e-16,2.143099636252716601723e-16,1.134589143144057586222e-03,8.802814040363293631698e-16,0,nan,9.971517752152500485606e-01
77545,1.133697682174132420271e-03,1.133683080107527512206e-03,7.540942187392360355231e-13,2.136368485097478996683e-16,2.136368980881680465093e-16,1.133697682174133703844e-03,1.132200032361300348184e-15,0,nan,9.971540072387250982252e-01
77605,1.132822200871385406179e-03,1.132807621348151314034e-03,7.523472155686254091510e-13,2.129773925610597928169e-16,2.129774421394799396580e-16,1.132822200871386771067e-03,1.204856079208195743714e-15,0,nan,9.971561992598112727886e-01
77620,1.132603541779650261137e-03,1.132588967884101769507e-03,7.519113081194061920389e-13,2.128129263085135168955e-16,2.128129758869336637365e-16,1.132603541779651880770e-03,1.430008661039247178005e-15,0,nan,9.971567467373107002040e-01
77665,1.131948070683544112572e-03,1.131933513651515749859e-03,7.506056045884626824948e-13,2.123204791684157453321e-16,2.123205287468358921731e-16,1.131948070683545154316e-03,9.203113402325146174055e-16,0,nan,9.971583879051127649075e-01
77725,1.131075288485284754958e-03,1.131060753892457713954e-03,7.488693650107927968475e-13,2.116660965773763268361e-16,2.116661461557964736771e-16,1.131075288485285752763e-03,8.821736466383301420372e-16,0,nan,9.971605731824172659723e-01
77785,1.130203851160916251467e-03,1.130189338955446586368e-03,7.471384761437593827645e-13,2.110142330968527335791e-16,2.110142826752728804202e-16,1.130203851160917154298e-03,7.988215946418088041874e-16,0,nan,9.971627550994920783007e-01
77819,1.129710632471683231723e-03,1.129696132929430179084e-03,7.461600064143059788145e-13,2.106459575777781867242e-16,2.106460071561983335653e-16,1.129710632471684343136e-03,9.838033510266230680006e-16,0,nan,9.971639900305394499012e-01
77845,1.129333755604341842094e-03,1.129319265734544767976e-03,7.454129173910821427221e-13,2.103648770987159122659e-16,2.103649266771360591069e-16,1.129333755604342560378e-03,6.360245017977612930363e-16,0,nan,9.971649336640796101156e-01
77905,1.128464998719023093185e-03,1.128450531133373202844e-03,7.436926682515469891131e-13,2.097180170174100405048e-16,2.097180665958301873459e-16,1.128464998719022881956e-03,1.871824482472363610381e-16,0,nan,9.971671088839006727119e-01
77965,1.127597577417939565120e-03,1.127583132065069744868e-03,7.419777083184848326061e-13,2.090736413495653319301e-16,2.090736909279854787711e-16,1.127597577417940005365e-03,3.904277404918964536629e-16,0,nan,9.971692807666418497184e-01
78018,1.126832463754459884644e-03,1.126818037997944334586e-03,7.404672103943504373317e-13,2.085065002434127266567e-16,2.085065498218328734977e-16,1.126832463754460131343e-03,2.189308116539773533622e-16,0,nan,9.971711964934023630989e-01
78025,1.126731488623559972531e-03,1.126717065452260534836e-03,7.402680172792789348612e-13,2.084317386536219164311e-16,2.084317882320420632722e-16,1.126731488623560226959e-03,2.258102521323200761423e-16,0,nan,9.971714493199829060536e-01
78085,1.125866729267797515177e-03,1.125852328227016415502e-03,7.385635749148454315447e-13,2.077922975494444608972e-16,2.077923471278646077383e-16,1.125866729267797857907e-03,3.044149874698443044100e-16,0,nan,9.971736145515676194183e-01
78145,1.125003296291978002394e-03,1.124988917330819321316e-03,7.368643610991363821542e-13,2.071553067179487954862e-16,2.071553562963689423273e-16,1.125003296291978993740e-03,8.811940275288416700888e-16,0,nan,9.971757764690192672556e-01
78205,1.124141186646804291271e-03,1.124126829714528234480e-03,7.351703557986446610943e-13,2.065207549007282573599e-16,2.065208044791484042009e-16,1.124141186646805452554e-03,1.033039429993333798901e-15,0,nan,9.971779350799425022047e-01
78218,1.123954570349776013738e-03,1.123940218183752020112e-03,7.348040058842712519875e-13,2.063835890575703098112e-16,2.063836386359904566522e-16,1.123954570349777205407e-03,1.060247014519050847202e-15,0,nan,9.971784023438952896550e-01
78265,1.123280397292317905888e-03,1.123266062338340153665e-03,7.334815390719017754311e-13,2.058886308996804165477e-16,2.058886804781005633887e-16,1.123280397292318878918e-03,8.662388309311513343777e-16,0,nan,9.971800903919146353313e-01
78325,1.122420925197864126008e-03,1.122406612171754749022e-03,7.317978910689856632654e-13,2.052589235766388013439e-16,2.052589731550589481849e-16,1.122420925197865011051e-03,7.885130532525646943015e-16,0,nan,9.971822424124886257617e-01
78385,1.121562767342056642084e-03,1.121548476193540318235e-03,7.301193920310337274310e-13,2.046316218530067158069e-16,2.046316714314268626479e-16,1.121562767342058113486e-03,1.311921322055061715523e-15,0,nan,9.971843911491939587777e-01
78418,1.121091339623870534320e-03,1.121077060486656102808e-03,7.291984051767322712301e-13,2.042876272968924288664e-16,2.042876768753125757075e-16,1.121091339623871724401e-03,1.061538207307503161829e-15,0,nan,9.971855715573574256553e-01
78445,1.120705920712743944995e-03,1.120691651391698658372e-03,7.284460222897563981729e-13,2.040067147093947169941e-16,2.040067642878148638351e-16,1.120705920712745571827e-03,1.451614223011920004241e-15,0,nan,9.971865366095431227863e-01
78505,1.119850382306970945287e-03,1.119836134763427769323e-03,7.267777622669491261407e-13,2.033841911852569868098e-16,2.033842407636771336509e-16,1.119850382306972649835e-03,1.522121128109436219992e-15,0,nan,9.971886788010205353327e-01
78565,1.118996149130946230268e-03,1.118981923315088460383e-03,7.251145924740146456114e-13,2.027640403785341862566e-16,2.027640899569543330976e-16,1.118996149130947408280e-03,1.052739164749408562429e-15,0,nan,9.971908177310909526065e-01
78619,1.118228452776945033853e-03,1.118214246473536645915e-03,7.236220757714179750512e-13,2.022079243621690565532e-16,2.022079739405892033942e-16,1.118228452776946065539e-03,9.226076542710982871739e-16,0,nan,9.971927399857981065882e-01
78625,1.118143218200004767454e-03,1.118129014062167921051e-03,7.234564935114819307086e-13,2.021462514452953353097e-16,2.021463010237154821507e-16,1.118143218200005784000e-03,9.091370401190722313712e-16,0,nan,9.971929534071910887212e-01
78685,1.117291586538576679544e-03,1.117277404029246978129e-03,7.218034460685349326585e-13,2.015308135993864253744e-16,2.015308631778065722154e-16,1.117291586538576828516e-03,1.333330720406409370909e-16,0,nan,9.971950858367423132394e-01
78745,1.116441251180148213143e-03,1.116427090249963016005e-03,7.201554309225354709953e-13,2.009177161120756832601e-16,2.009177656904958301011e-16,1.116441251180148103770e-03,9.796586179397913258305e-17,0,nan,9.971972150271349356085e-01
78805,1.115592209167231597944e-03,1.115578069766978317953e-03,7.185124289385592113773e-13,2.003069483117075575716e-16,2.003069978901277044126e-16,1.115592209167231240284e-03,3.206007168561302337567e-16,0,nan,9.971993409857436519513e-01
78821,1.115366016019020975816e-03,1.115351882351790259451e-03,7.180751393109171714788e-13,2.001444690006762935078e-16,2.001445185790964403489e-16,1.115366016019020423657e-03,4.950478986818807762087e-16,0,nan,9.971999073631658243181e-01
78865,1.114744457551328183850e-03,1.114730339631943420095e-03,7.168744210689245261026e-13,1.996984995833541180465e-16,1.996985491617742648875e-16,1.114744457551327646620e-03,4.819316599035914669423e-16,0,nan,9.972014637199184410748e-01
78925,1.113897993392893963349e-03,1.113883896905463501137e-03,7.152413883527297729541e-13,1.990923593684704416399e-16,1.990924089468905884810e-16,1.113897993392894379454e-03,3.735574871368911825245e-16,0,nan,9.972035832369833979229e-01
78985,1.113052813761309864371e-03,1.113038738657068024707e-03,7.136133119153993475580e-13,1.984885171645556461459e-16,1.984885667429757929869e-16,1.113052813761310166444e-03,2.713915468159835779055e-16,0,nan,9.972056995442521106529e-01
79023,1.112518196386951246230e-03,1.112504134800239817549e-03,7.125847518022374769657e-13,1.981072676058630745153e-16,1.981073171842832213564e-16,1.112518196386950992437e-03,2.281241310436929520428e-16,0,nan,9.972070382153184893133e-01
79046,1.112194861609175659464e-03,1.112180808194669547756e-03,7.119631623773023217619e-13,1.978769559356397539643e-16,1.978770055140599008053e-16,1.112194861609175271629e-03,3.487115649526781129971e-16,0,nan,9.972078478403279069050e-01
79106,1.111352263561853244422e-03,1.111338231432640322183e-03,7.103450240387547289213e-13,1.972777163337791594492e-16,1.972777659121993062902e-16,1.111352263561852077952e-03,1.049595421481461441763e-15,0,nan,9.972099576966347858555e-01
79166,1.110510941254381610949e-03,1.110496930362140505233e-03,7.087317855590912887965e-13,1.966807433964346585505e-16,1.966807929748548053916e-16,1.110510941254380266601e-03,1.210566340654393640189e-15,0,nan,9.972120643650447000613e-01
79225,1.109684882201409468136e-03,1.109670892145212190219e-03,7.071501944587188251837e-13,1.960959203510317012250e-16,1.960959699294518480661e-16,1.109684882201407204758e-03,2.039658240357189464512e-15,0,nan,9.972141328206758752466e-01
79226,1.109670891791636948218e-03,1.109656902088192219694e-03,7.071234284058646217464e-13,1.960860268428064976260e-16,1.960860764212266444671e-16,1.109670891791634743179e-03,1.987110355196919157564e-15,0,nan,9.972141678527796572365e-01
79286,1.108832112287246257978e-03,1.108818143724568184086e-03,7.055199341306722209194e-13,1.954935564464537312959e-16,1.954936060248738781370e-16,1.108832112287243951614e-03,2.079994627408109515118e-15,0,nan,9.972162681670300814728e-01
79346,1.107994599863560032660e-03,1.107980652393763740249e-03,7.039212843687217941839e-13,1.949033220349700298970e-16,1.949033716133901767380e-16,1.107994599863556819229e-03,2.900222838668814397165e-15,0,nan,9.972183653149755184109e-01
79406,1.107158351651613224093e-03,1.107144425226958472583e-03,7.023274608383791061655e-13,1.943153134896533313036e-16,1.943153630680734781446e-16,1.107158351651609846337e-03,3.050833361257267091210e-15,0,nan,9.972204593037626910970e-01
79428,1.106852043496867749051e-03,1.106838124776831841500e-03,7.017442645166115262799e-13,1.941002660683252933054e-16,1.941003156467454401464e-16,1.106852043496863982507e-03,3.402933373374335457318e-15,0,nan,9.972212263095186638232e-01
79466,1.106323364791097487933e-03,1.106309459363988018793e-03,7.007384453407376699574e-13,1.937295207451855598611e-16,1.937295703236057067021e-16,1.106323364791094346605e-03,2.839429830359004068417e-15,0,nan,9.972225501405235907094e-01
79526,1.105489636430327139716e-03,1.105475751953310242781e-03,6.991542197591800235080e-13,1.931459337893099914360e-16,1.931459833677301382770e-16,1.105489636430323835228e-03,2.989161704080898022205e-15,0,nan,9.972246378323704105152e-01
79586,1.104657163726205110904e-03,1.104643300151970757017e-03,6.975747660589401434971e-13,1.925645426625107088583e-16,1.925645922409308556993e-16,1.104657163726201565118e-03,3.209851809917525152328e-15,0,nan,9.972267223863899301907e-01
79632,1.104019783241009730612e-03,1.104005935660291350120e-03,6.963670719637891090169e-13,1.921202903401753719317e-16,1.921203399185955187727e-16,1.104019783241006159945e-03,3.234242214997546636240e-15,0,nan,9.972283184238786546937e-01
79646,1.103825943844191940710e-03,1.103812101125572348037e-03,6.960000662866756133786e-13,1.919853374576962435407e-16,1.919853870361163903818e-16,1.103825943844188208259e-03,3.381376115402241999860e-15,0,nan,9.972288038096483115736e-01
79706,1.102995973958273900548e-03,1.102982152048243317741e-03,6.944301025700400332585e-13,1.914083083198846481488e-16,1.914083578983047949898e-16,1.102995973958269684759e-03,3.822125336028251060869e-15,0,nan,9.972308821091922561024e-01
79766,1.102167251250928082726e-03,1.102153450102602138400e-03,6.928648571172507658790e-13,1.908334454458884914507e-16,1.908334950243086382917e-16,1.102167251250925134734e-03,2.674723178768292280357e-15,0,nan,9.972329572920386480295e-01
79826,1.101339772913098547999e-03,1.101325992479733383370e-03,6.913043122166802710232e-13,1.902607390840095389464e-16,1.902607886624296857874e-16,1.101339772913095036518e-03,3.188372061305911087524e-15,0,nan,9.972350293652036963121e-01
79836,1.101201980640390508392e-03,1.101188203654984059179e-03,6.910446771588443298075e-13,1.901654970027180025711e-16,1.901655465811381494121e-16,1.101201980640387293797e-03,2.919170116347844855329e-15,0,nan,9.972353744088895865149e-01
79886,1.100513536144152523799e-03,1.100499776379144359004e-03,6.897484502364132717894e-13,1.896901795337215971997e-16,1.896902291121417440408e-16,1.100513536144149466010e-03,2.778510976158955077559e-15,0,nan,9.972370983356593495219e-01
79946,1.099688538151859804395e-03,1.099674799008744938492e-03,6.881972536238499561265e-13,1.891217571453714223113e-16,1.891218067237915691523e-16,1.099688538151856502555e-03,3.002523162662732820833e-15,0,nan,9.972391642103731929678e-01
80006,1.098864776152353936456e-03,1.098851057584807446380e-03,6.866507049052738108255e-13,1.885554623198689875430e-16,1.885555118982891343840e-16,1.098864776152350773105e-03,2.878744035927685905072e-15,0,nan,9.972412269962818606424e-01
80040,1.098398525275022909534e-03,1.098384818346455045826e-03,6.857763838371458512356e-13,1.882355026918273906480e-16,1.882355522702475374891e-16,1.098398525275019645916e-03,2.971251208620902646457e-15,0,nan,9.972423945398405372245e-01
80066,1.098042247370105764515e-03,1.098028549331941721920e-03,6.851087866854502536264e-13,1.879912855083882409781e-16,1.879913350868083878191e-16,1.098042247370102138896e-03,3.301893584046760211795e-15,0,nan,9.972432867003087305952e-01
80126,1.097220949037888302821e-03,1.097207271483058689879e-03,6.835714816472058769494e-13,1.874292172120638293691e-16,1.874292667904839762101e-16,1.097220949037884523360e-03,3.444576057322609496487e-15,0,nan,9.972453433293496461516e-01
80186,1.096400878396748762925e-03,1.096387221279343472322e-03,6.820387725510277909135e-13,1.868692479816946634543e-16,1.868692975601148102953e-16,1.096400878396744879067e-03,3.542370220532022763359e-15,0,nan,9.972473968902841049886e-01
80245,1.095595670101484706699e-03,1.095582033036243772145e-03,6.805360736453657502529e-13,1.863206493372550705972e-16,1.863206989156752174382e-16,1.095595670101481321426e-03,3.089892690527566341414e-15,0,nan,9.972494132400215326758e-01
80246,1.095582032695975593928e-03,1.095568395970221127825e-03,6.805106422346513317417e-13,1.863113684174459723463e-16,1.863114179958661191873e-16,1.095582032695972294099e-03,3.011941147068495329286e-15,0,nan,9.972494473899678275788e-01
80306,1.094764409193070076390e-03,1.094750792813329763262e-03,6.789870736126637212300e-13,1.857555691685563647366e-16,1.857556187469765115776e-16,1.094764409193067236288e-03,2.594258132886381392254e-15,0,nan,9.972514948352413845126e-01
80366,1.093948005153714663623e-03,1.093934409074488007738e-03,6.774680496760993281010e-13,1.852018409330445476456e-16,1.852018905114646944866e-16,1.093948005153710936043e-03,3.407456501651190349545e-15,0,nan,9.972535392329264955741e-01
80426,1.093132817851739154585e-03,1.093119242027661185482e-03,6.759535534920346858961e-13,1.846501744574164570450e-16,1.846502240358366038860e-16,1.093132817851734905127e-03,3.887412716789173947412e-15,0,nan,9.972555805898138939409e-01
80451,1.092793514935935794696e-03,1.092779947538146355368e-03,6.753238457207415567623e-13,1.844209197411964698198e-16,1.844209693196166166608e-16,1.092793514935931082970e-03,4.311634891516257032136e-15,0,nan,9.972564302593391529373e-01
80486,1.092318844569094673028e-03,1.092305288954935511836e-03,6.744435682032005621941e-13,1.841005605363795383745e-16,1.841006101147996852155e-16,1.092318844569090591494e-03,3.736577608045734502006e-15,0,nan,9.972576189126791598185e-01
80547,1.091492546810017951267e-03,1.091479011696381293609e-03,6.729130234878633675873e-13,1.835438810973253338140e-16,1.835439306757454806551e-16,1.091492546810014341848e-03,3.306865591557396457088e-15,0,nan,9.972596881042644636974e-01
80607,1.090681013564832879670e-03,1.090667498570310062211e-03,6.714120842006377572536e-13,1.829983786888466457460e-16,1.829984282672667925871e-16,1.090681013564829219535e-03,3.355825579324328266989e-15,0,nan,9.972617203290560034196e-01
80657,1.090005657124346917508e-03,1.089992158861504811113e-03,6.701647094888249057541e-13,1.825453406634388882944e-16,1.825453902418590351355e-16,1.090005657124343248797e-03,3.365772855229023102335e-15,0,nan,9.972634115473006336948e-01
80667,1.089870686188422000198e-03,1.089857191268187551481e-03,6.699156054102358006902e-13,1.824549013547876683334e-16,1.824549509332078151744e-16,1.089870686188418394167e-03,3.308677864627835625975e-15,0,nan,9.972637495401491340426e-01
80727,1.089061561995049130791e-03,1.089048087104410502540e-03,6.684235705593097761776e-13,1.819134400805923992431e-16,1.819134896590125460842e-16,1.089061561995045391035e-03,3.433925566517383470779e-15,0,nan,9.972657757442412831722e-01
80787,1.088253638306947409034e-03,1.088240183401344759323e-03,6.669359631642099580045e-13,1.813739858984858826002e-16,1.813740354769060294412e-16,1.088253638306943473825e-03,3.616077222537289862422e-15,0,nan,9.972677989480085156745e-01
80847,1.087446912454290235545e-03,1.087433477489295778270e-03,6.654527668146022803370e-13,1.808365298871972844197e-16,1.808365794656174312608e-16,1.087446912454286102659e-03,3.800540017685031061682e-15,0,nan,9.972698191581073764393e-01
80864,1.087218557533973020690e-03,1.087205128210758575333e-03,6.650333275389795657162e-13,1.806846127333357768621e-16,1.806846623117559237031e-16,1.087218557533968788490e-03,3.892685690129863173500e-15,0,nan,9.972703910076222238415e-01
80907,1.086641381775162434192e-03,1.086627966706480005396e-03,6.639739651730896153535e-13,1.803010631716848674641e-16,1.803011127501050143051e-16,1.086641381775157526907e-03,4.516011871277308204027e-15,0,nan,9.972718363811770540144e-01
80967,1.085837043615527726034e-03,1.085823648398992133379e-03,6.624995419748275027289e-13,1.797675769228602657468e-16,1.797676265012804125878e-16,1.085837043615523505904e-03,3.886522315913928553071e-15,0,nan,9.972738506238275249093e-01
81027,1.085033895329206177910e-03,1.085020519920782983841e-03,6.610294810271613741977e-13,1.792360623573211160565e-16,1.792361119357412628975e-16,1.085033895329202159797e-03,3.703213845055486711409e-15,0,nan,9.972758618926638564200e-01
81071,1.084445674621757399123e-03,1.084432313711372391704e-03,6.599541994470776998666e-13,1.788475330619434067562e-16,1.788475826403635535972e-16,1.084445674621753816914e-03,3.303262023066567325644e-15,0,nan,9.972773349369276239210e-01
81087,1.084231934277838206929e-03,1.084218578633623078153e-03,6.595637662092395001345e-13,1.787065107370764839385e-16,1.787065603154966307795e-16,1.084231934277834952734e-03,3.001382454576113013434e-15,0,nan,9.972778701942606513877e-01
81147,1.083431157830860511182e-03,1.083417821907078784985e-03,6.581023814716509765512e-13,1.781789133692819097086e-16,1.781789629477020565496e-16,1.083431157830857799512e-03,2.502854087144108140670e-15,0,nan,9.972798755351798405530e-01
81207,1.082631563365475061561e-03,1.082618247118481095287e-03,6.566453108360521537538e-13,1.776532616059715507063e-16,1.776533111843916975473e-16,1.082631563365472305845e-03,2.545386545176118309557e-15,0,nan,9.972818779219625000818e-01
81267,1.081833148266620261979e-03,1.081819851652897433031e-03,6.551925383948005780611e-13,1.771295468437934476591e-16,1.771295964222135945001e-16,1.081833148266617131134e-03,2.894018857071582930621e-15,0,nan,9.972838773611281620673e-01
81279,1.081673606541250611326e-03,1.081660313848971247466e-03,6.549024982949551259140e-13,1.770250355775240468072e-16,1.770250851559441936482e-16,1.081673606541247338179e-03,3.026002526671261194044e-15,0,nan,9.972842768958198064830e-01
81327,1.081035909926942976955e-03,1.081022632903102598592e-03,6.537440483105892811647e-13,1.766077605237470309876e-16,1.766078101021671778287e-16,1.081035909926939480509e-03,3.234347809392981351811e-15,0,nan,9.972858738591768577083e-01
81387,1.080239845746770342358e-03,1.080226588269551446855e-03,6.522998248160861434419e-13,1.760878941309221395675e-16,1.760879437093422864085e-16,1.080239845746766722245e-03,3.351212188385718284866e-15,0,nan,9.972878674225899005377e-01
81447,1.079444953134081792989e-03,1.079431715160350914798e-03,6.508598522135739712375e-13,1.755699391942398255265e-16,1.755699887726599723675e-16,1.079444953134078129466e-03,3.393895506534651974007e-15,0,nan,9.972898580578310122574e-01
81487,1.078915674319888941615e-03,1.078902449324583038767e-03,6.499022243646290394821e-13,1.752256936596808406115e-16,1.752257432381009874525e-16,1.078915674319885305197e-03,3.370437938973685328527e-15,0,nan,9.972911835244126026699e-01
81507,1.078651229504480005966e-03,1.078638010991230531191e-03,6.494241148745897209429e-13,1.750538872861940867500e-16,1.750539368646142335910e-16,1.078651229504476748489e-03,3.019953871836481279525e-15,0,nan,9.972918457713429788965e-01
81567,1.077858672281164012507e-03,1.077845473185515311546e-03,6.479925972395699304250e-13,1.745397300225966352423e-16,1.745397796010167820834e-16,1.077858672281161390199e-03,2.432886790279378324688e-15,0,nan,9.972938305695518629908e-01
81627,1.077067278894901225517e-03,1.077054099174099086739e-03,6.465652838174987896375e-13,1.740274590623225649569e-16,1.740275086407427117979e-16,1.077067278894898743816e-03,2.304127796810416271003e-15,0,nan,9.972958124588667573065e-01
81687,1.076277046783998382964e-03,1.076263886395413494831e-03,6.451421591855502438458e-13,1.735170661070569199145e-16,1.735171156854770667556e-16,1.076277046783995614755e-03,2.572023215599643452257e-15,0,nan,9.972977914456750624344e-01
81696,1.076158611969384041110e-03,1.076145454476962713686e-03,6.449290508238880734152e-13,1.734406686308332338070e-16,1.734407182092533806480e-16,1.076158611969381158657e-03,2.678464946938877024108e-15,0,nan,9.972980880437491690025e-01
81747,1.075487973394274225994e-03,1.075474832295402610738e-03,6.437232079887421267333e-13,1.730085429010439770169e-16,1.730085924794641238579e-16,1.075487973394271284143e-03,2.735364204629851595298e-15,0,nan,9.972997675363437269013e-01
81807,1.074700056179033044387e-03,1.074686934327495190650e-03,6.423084149395878067719e-13,1.725018812308386584441e-16,1.725019308092588052851e-16,1.074700056179029990410e-03,2.841701992817826736861e-15,0,nan,9.973017407372232612109e-01
81867,1.073913292599036920991e-03,1.073900189952577133301e-03,6.408977648177500511794e-13,1.719970729250586652775e-16,1.719971225034788121185e-16,1.073913292599033530000e-03,3.157601780873269309266e-15,0,nan,9.973037110546464860243e-01
81905,1.073415604534392253297e-03,1.073402514029349243824e-03,6.400064890054246923386e-13,1.716783159067248980439e-16,1.716783654851450448849e-16,1.073415604534389241036e-03,2.806239173297392795151e-15,0,nan,9.973049574338245772879e-01
81927,1.073127680122476675095e-03,1.073114596638963073871e-03,6.394912424696951459604e-13,1.714941098541373343329e-16,1.714941594325574811739e-16,1.073127680122473981213e-03,2.510309313162482087068e-15,0,nan,9.973056784949219868313e-01
81987,1.072343216224949311033e-03,1.072330151862373182059e-03,6.380888328083581313920e-13,1.709929839300822023314e-16,1.709930335085023491724e-16,1.072343216224946544517e-03,2.579878758025002400960e-15,0,nan,9.973076430643513071205e-01
82048,1.071546852787554808886e-03,1.071533807821659989648e-03,6.366672502439365314557e-13,1.704853809433900709979e-16,1.704854305218102178390e-16,1.071546852787552310245e-03,2.331807805493285690176e-15,0,nan,9.973096374400541133426e-01
82108,1.070764697542339084768e-03,1.070751671613036663452e-03,6.352730888778310372558e-13,1.699879354981470803535e-16,1.699879850765672271945e-16,1.070764697542336689571e-03,2.236903609257854422431e-15,0,nan,9.973115962390101873146e-01
82115,1.070673520468996310628e-03,1.070660496757914938865e-03,6.351107019605551642502e-13,1.699300184451802245585e-16,1.699300680236003713995e-16,1.070673520468994070544e-03,2.092219958098118724021e-15,0,nan,9.973118245796608450195e-01
82168,1.069983683305446124645e-03,1.069970676371096015775e-03,6.338829950850214394450e-13,1.694923030504019039839e-16,1.694923526288220508249e-16,1.069983683305443652474e-03,2.310475920570054265881e-15,0,nan,9.973135521859963692677e-01
82228,1.069203807581934392162e-03,1.069190819601018157745e-03,6.324969540419958397689e-13,1.689984756767119083200e-16,1.689985252551320551610e-16,1.069203807581933050674e-03,1.254661104553913543851e-15,0,nan,9.973155052872289809299e-01
82288,1.068425067884134745458e-03,1.068412098815254510781e-03,6.311149509900264206950e-13,1.685064454940070520115e-16,1.685064950724271988526e-16,1.068425067884133398675e-03,1.260530501031253343921e-15,0,nan,9.973174555489201739168e-01
82325,1.067945410269013906124e-03,1.067932452841972639987e-03,6.302647222095851540563e-13,1.682039193195171755929e-16,1.682039688979373224340e-16,1.067945410269012516037e-03,1.301646069355318976360e-15,0,nan,9.973186567975519468466e-01
82348,1.067647461731616826894e-03,1.067634511533495280527e-03,6.297369712348286203763e-13,1.680162046593504509584e-16,1.680162542377705977995e-16,1.067647461731615423995e-03,1.314008948810290593085e-15,0,nan,9.973194029772512849753e-01
82408,1.066870986651168246376e-03,1.066858055282648206491e-03,6.283630001462420573472e-13,1.675277453697085049578e-16,1.675277949481286517989e-16,1.066870986651165731217e-03,2.357509473238321516476e-15,0,nan,9.973213475783934970817e-01
82468,1.066095640176762272128e-03,1.066082727596806252815e-03,6.269930231578935576921e-13,1.670410598617152275189e-16,1.670411094401353743599e-16,1.066095640176760581026e-03,1.586256631640312292302e-15,0,nan,9.973232893584851436217e-01
82528,1.065321419849541350819e-03,1.065308526017230694727e-03,6.256270257668891134900e-13,1.665561404114479711522e-16,1.665561899898681179932e-16,1.065321419849539782749e-03,1.471921726520798920415e-15,0,nan,9.973252283236677819640e-01
82536,1.065218275427444460934e-03,1.065205384091734604202e-03,6.254451926855521837539e-13,1.664916175068760138846e-16,1.664916670852961607256e-16,1.065218275427443138187e-03,1.241762234810714283366e-15,0,nan,9.973254866400044288334e-01
82588,1.064548323217782413094e-03,1.064535448092317291430e-03,6.242649935334776012219e-13,1.660729793341931355246e-16,1.660730289126132823657e-16,1.064548323217780703147e-03,1.606265986217522859765e-15,0,nan,9.973271644800537131495e-01
82648,1.063776347836874539010e-03,1.063763491377573734697e-03,6.229069120807361200457e-13,1.655915689842210678487e-16,1.655916185626412146897e-16,1.063776347836872385429e-03,2.024468087463348322051e-15,0,nan,9.973290978337393040791e-01
82708,1.063005491269292286660e-03,1.062992653435592110139e-03,6.215527670942481814133e-13,1.651119017545596506787e-16,1.651119513329797975197e-16,1.063005491269289782195e-03,2.356022322898518112479e-15,0,nan,9.973310283908016651930e-01
82748,1.062492207253343126996e-03,1.062479381814232862191e-03,6.206521836549340321176e-13,1.647930882625449272139e-16,1.647931378409650740549e-16,1.062492207253340808985e-03,2.181673920481839947773e-15,0,nan,9.973323138781560959969e-01
82768,1.062235751084570538685e-03,1.062222931836025044752e-03,6.202025443217900392389e-13,1.646339700767702394739e-16,1.646340196551903863149e-16,1.062235751084568100183e-03,2.295631618063085398753e-15,0,nan,9.973329561573005921146e-01
82828,1.061467124859279131943e-03,1.061454324155559035547e-03,6.188562295730136967943e-13,1.641577664207248537133e-16,1.641578159991450005543e-16,1.061467124859277256400e-03,1.766934330355716266296e-15,0,nan,9.973348811392792840963e-01
82888,1.060699610176998571379e-03,1.060686827977891464464e-03,6.175138087191380021396e-13,1.636832832943854170550e-16,1.636833328728055638960e-16,1.060699610176996444691e-03,2.004986097773580934399e-15,0,nan,9.973368033427687253897e-01
82948,1.059933204628291190247e-03,1.059920440893700891230e-03,6.161752676926295920973e-13,1.632105132435815538314e-16,1.632105628220017006725e-16,1.059933204628288813578e-03,2.242281457453388362028e-15,0,nan,9.973387227737745246571e-01
82960,1.059780056403038239754e-03,1.059767296356549847944e-03,6.159080238329628094335e-13,1.631161641491711473622e-16,1.631162137275912942033e-16,1.059780056403035804323e-03,2.298053701688767322689e-15,0,nan,9.973391063278052228879e-01
83008,1.059167905810678381867e-03,1.059155160500624068276e-03,6.148405924868972265984e-13,1.627394488517935085896e-16,1.627394984302136554307e-16,1.059167905810676252109e-03,2.010784555563394009562e-15,0,nan,9.973406394382861627824e-01
83068,1.058403711328616313495e-03,1.058390984403232955649e-03,6.135097691559876845289e-13,1.622700827399354658160e-16,1.622701323183556126570e-16,1.058403711328614286756e-03,1.914900772597029740344e-15,0,nan,9.973425533422801422074e-01
83128,1.057640618793468821265e-03,1.057627910213006098075e-03,6.121827838142734190860e-13,1.618024075661384795159e-16,1.618024571445586263569e-16,1.057640618793467084742e-03,1.641884199730065031585e-15,0,nan,9.973444644917121034810e-01
83172,1.057081716570064866198e-03,1.057069021417346736322e-03,6.112120924775201965718e-13,1.614605162257093821374e-16,1.614605658041295289784e-16,1.057081716570062907858e-03,1.852591094287595186917e-15,0,nan,9.973458642540605844458e-01
83188,1.056878625823483991431e-03,1.056865935548306073555e-03,6.108596226361523744120e-13,1.613364160255370037524e-16,1.613364656039571505935e-16,1.056878625823482569262e-03,1.345630693715531287561e-15,0,nan,9.973463728925224203387e-01
83248,1.056117730043768790024e-03,1.056105058034353906191e-03,6.095402718557440831419e-13,1.608721008500555446633e-16,1.608721504284756915043e-16,1.056117730043767636048e-03,1.092658970385578437603e-15,0,nan,9.973482785506340375864e-01
83308,1.055357929086264776736e-03,1.055345275303205213741e-03,6.082247177665903217938e-13,1.604094548081972891560e-16,1.604095043866174359970e-16,1.055357929086263483740e-03,1.225172766838616130328e-15,0,nan,9.973501814719539915861e-01
83368,1.054599220589722084057e-03,1.054586584993722885722e-03,6.069129467213513142219e-13,1.599484707048329819153e-16,1.599485202832531287563e-16,1.054599220589721045065e-03,9.852006038320534920436e-16,0,nan,9.973520816623679726017e-01
83386,1.054371820718477464549e-03,1.054359190570950885468e-03,6.065201510683269706187e-13,1.598104984806217582785e-16,1.598105480590419051195e-16,1.054371820718476411898e-03,9.983671552251638277705e-16,0,nan,9.973526511878444106404e-01
83428,1.053841602199677733240e-03,1.053828984751557134095e-03,6.056049451315162278976e-13,1.594891413809937344498e-16,1.594891909594138812908e-16,1.053841602199676527594e-03,1.144048136628459070601e-15,0,nan,9.973539791277508847122e-01
83488,1.053085071568428529240e-03,1.053072472229117303999e-03,6.043006994671009315178e-13,1.590314597136618211082e-16,1.590315092920819679492e-16,1.053085071568427058579e-03,1.396526258301173515086e-15,0,nan,9.973558738739565057208e-01
83549,1.052317044784048744380e-03,1.052304463815424218423e-03,6.029785528332675660166e-13,1.585678317896534454801e-16,1.585678813680735923211e-16,1.052317044784047016221e-03,1.642241736177744103526e-15,0,nan,9.973577974177489088923e-01
83599,1.051688349589639630277e-03,1.051675783649007626594e-03,6.018977010105306796969e-13,1.581890683115511053274e-16,1.581891178899712521685e-16,1.051688349589637721277e-03,1.815177001456048799733e-15,0,nan,9.973593720057443842903e-01
83609,1.051562700685858536137e-03,1.051550137747593767490e-03,6.016818406997370160935e-13,1.581134513748108741994e-16,1.581135009532310210405e-16,1.051562700685856282712e-03,2.142930017945593970197e-15,0,nan,9.973596866980220805154e-01
83669,1.050809437304941595243e-03,1.050796892358304328655e-03,6.003888440278025825095e-13,1.576606973444368752354e-16,1.576607469228570220765e-16,1.050809437304939287713e-03,2.195954304022771121616e-15,0,nan,9.973615732766770120379e-01
83729,1.050057252320508744542e-03,1.050044725326877096544e-03,5.990995495196285286547e-13,1.572095627178569004864e-16,1.572096122962770473275e-16,1.050057252320506244524e-03,2.380839462130578700929e-15,0,nan,9.973634571595040109295e-01
83789,1.049306143418409810464e-03,1.049293634339272703049e-03,5.978139439344498448010e-13,1.567600405493263712850e-16,1.567600901277465181260e-16,1.049306143418407676047e-03,2.034122416370279111055e-15,0,nan,9.973653383522718944717e-01
83813,1.049006000643515085918e-03,1.048993498719417343315e-03,5.973007316437052193766e-13,1.565806816209389579623e-16,1.565807311993591048033e-16,1.049006000643512755201e-03,2.221833842760514003510e-15,0,nan,9.973660900774540628085e-01
83849,1.048556108291113240019e-03,1.048543617088069533280e-03,5.965320140882901947812e-13,1.563121239278330671404e-16,1.563121735062532139814e-16,1.048556108291110681450e-03,2.440087732138493593390e-15,0,nan,9.973672168607407830182e-01
83909,1.047807144637678128385e-03,1.047794671272436186835e-03,5.952537468536712993840e-13,1.558658059768961918544e-16,1.558658555553163386955e-16,1.047807144637675305965e-03,2.693644220517039264290e-15,0,nan,9.973690926906456454383e-01
83969,1.047059250163734052744e-03,1.047046794598111962155e-03,5.939791291593374956596e-13,1.554210798543713238107e-16,1.554211294327914706518e-16,1.047059250163731010731e-03,2.905292083967288833805e-15,0,nan,9.973709658477091487012e-01
84028,1.046324860977610772539e-03,1.046312422877820847919e-03,5.927293012804424712489e-13,1.549853114856719981525e-16,1.549853610640921449936e-16,1.046324860977607825605e-03,2.816461323362538702247e-15,0,nan,9.973728051846289121727e-01
84029,1.046312422581456135634e-03,1.046299984777380618836e-03,5.927081479899702390367e-13,1.549779387522537166812e-16,1.549779883306738635222e-16,1.046312422581453244816e-03,2.762862704743884599494e-15,0,nan,9.973728363376359757893e-01
84089,1.045566659609542927226e-03,1.045554239529049127266e-03,5.914407903859125542081e-13,1.545363758964844758583e-16,1.545364254749046226994e-16,1.045566659609540115606e-03,2.689087265217718295188e-15,0,nan,9.973747041661175033803e-01
84149,1.044821958973192336032e-03,1.044809556578423599335e-03,5.901770434428900886888e-13,1.540963845467567602864e-16,1.540964341251769071274e-16,1.044821958973189161034e-03,3.038792491291629342216e-15,0,nan,9.973765693388286567933e-01
84209,1.044078318404078426981e-03,1.044065933657285869668e-03,5.889168943117346956586e-13,1.536579579963236812047e-16,1.536580075747438280457e-16,1.044078318404074219663e-03,4.029696291904244090603e-15,0,nan,9.973784318614276917935e-01
84244,1.043645016717296546832e-03,1.043632642247766971130e-03,5.881834637179318730791e-13,1.534029291530929839781e-16,1.534029787315131308191e-16,1.043645016717293013116e-03,3.385936329137632517800e-15,0,nan,9.973795171113452621633e-01
84269,1.043335735640326267931e-03,1.043323368503868558976e-03,5.876603301981068609761e-13,1.532210895718062249655e-16,1.532211391502263718066e-16,1.043335735640322399532e-03,3.707722584366624638193e-15,0,nan,9.973802917395481304583e-01
84329,1.042594208426495449790e-03,1.042581858862837726823e-03,5.864073383622323597151e-13,1.527857726330074399874e-16,1.527858222114275868284e-16,1.042594208426491145804e-03,4.128150845698246784830e-15,0,nan,9.973821489788234874929e-01
84389,1.041853734513550162541e-03,1.041841402485264465524e-03,5.851579061186215776792e-13,1.523520005727198630073e-16,1.523520501511400098483e-16,1.041853734513545404545e-03,4.566855850630306177222e-15,0,nan,9.973840035848602294144e-01
84449,1.041114311658839245919e-03,1.041101997128604083470e-03,5.839120208358030629816e-13,1.519197668165399683821e-16,1.519198163949601152231e-16,1.041114311658834886135e-03,4.187613607664014425851e-15,0,nan,9.973858555632484814823e-01
84459,1.040991176545488739943e-03,1.040978864927974206420e-03,5.837047172481356785984e-13,1.518478769547068762417e-16,1.518479265331270230828e-16,1.040991176545484267821e-03,4.296023159491679656097e-15,0,nan,9.973861639712402365251e-01
84509,1.040375937626076023254e-03,1.040363640556675071600e-03,5.826696699360580551220e-13,1.514890648226836076540e-16,1.514891144011037544951e-16,1.040375937626071424077e-03,4.420687733175023444931e-15,0,nan,9.973877049195715749114e-01
84569,1.039638610185310762732e-03,1.039626330539633949912e-03,5.814308408951494331192e-13,1.510598880817982742333e-16,1.510599376602184210743e-16,1.039638610185306429841e-03,4.167689733828437645004e-15,0,nan,9.973895516593869654560e-01
84629,1.038902327112911812279e-03,1.038890064853953583424e-03,5.801955212420578642182e-13,1.506322301167815584402e-16,1.506322796952017052812e-16,1.038902327112908444476e-03,3.241693574450029669732e-15,0,nan,9.973913957882400177935e-01
84676,1.038326300064712449586e-03,1.038314051399571048134e-03,5.792302973412856792688e-13,1.502982880225971585054e-16,1.502983376010173053464e-16,1.038326300064709729022e-03,2.620143539938126505155e-15,0,nan,9.973928385357436222089e-01
84689,1.038167086191543915519e-03,1.038154841282403449687e-03,5.789636985587225585087e-13,1.502060844825990589665e-16,1.502061340610192058075e-16,1.038167086191540784356e-03,3.016049353028931926871e-15,0,nan,9.973932373116666528210e-01
84749,1.037432885210142190918e-03,1.037420657614023401100e-03,5.777353604797724336100e-13,1.497814447661008882984e-16,1.497814943445210351394e-16,1.037432885210139282842e-03,2.803146022859855212880e-15,0,nan,9.973950762351789476072e-01
84809,1.036699721963892399310e-03,1.036687511644102848221e-03,5.765104946922677191391e-13,1.493583045858429305415e-16,1.493583541642630773825e-16,1.036699721963890125661e-03,2.193159832588968718928e-15,0,nan,9.973969125642745276730e-01
84869,1.035967594254210777729e-03,1.035955401174161677816e-03,5.752890889354457451996e-13,1.489366575919089210026e-16,1.489367071703290678436e-16,1.035967594254207780609e-03,2.893063664697503722161e-15,0,nan,9.973987463044439583776e-01
84893,1.035675032629275807428e-03,1.035662846434901246742e-03,5.748014927047865194207e-13,1.487684154700971417073e-16,1.487684650485172885483e-16,1.035675032629272571868e-03,3.124107347822116312420e-15,0,nan,9.973994790768361672507e-01
84929,1.035236499888716500684e-03,1.035224324011922497277e-03,5.740711310004535583230e-13,1.485164974657293629383e-16,1.485165470441495097793e-16,1.035236499888713020225e-03,3.361993496792342808104e-15,0,nan,9.974005774611493894423e-01
84989,1.034506436681213682391e-03,1.034494277971292203189e-03,5.728566087300974202167e-13,1.480978179199070252175e-16,1.480978674983271720585e-16,1.034506436681211038166e-03,2.556025761979811521065e-15,0,nan,9.974024060398395562428e-01
85050,1.033765260586519884808e-03,1.033753119292393990794e-03,5.716253539764932362033e-13,1.476736717329792688445e-16,1.476737213113994156856e-16,1.033765260586517885387e-03,1.934115362765607636840e-15,0,nan,9.974042624576286826749e-01
85110,1.033037270256066111548e-03,1.033025146055752477303e-03,5.704177235257658795484e-13,1.472579590252309110881e-16,1.472580086036510579291e-16,1.033037270256064206995e-03,1.843644597091064217478e-15,0,nan,9.974060858538587545120e-01
85170,1.032310304525832760775e-03,1.032298197383257161094e-03,5.692134923758822715512e-13,1.468437081179420209534e-16,1.468437576963621677945e-16,1.032310304525830148207e-03,2.530796442923729200450e-15,0,nan,9.974079066884386025383e-01
85230,1.031584361234246394884e-03,1.031572271113435869047e-03,5.680126485745923435928e-13,1.464309128471646678119e-16,1.464309624255848146529e-16,1.031584361234243038198e-03,3.253912929461499470663e-15,0,nan,9.974097249667568626345e-01
85290,1.030859438225809011566e-03,1.030847365090891646494e-03,5.668151802200400708083e-13,1.460195670792526100753e-16,1.460196166576727569164e-16,1.030859438225806230228e-03,2.698077408317485145245e-15,0,nan,9.974115406941847564431e-01
85328,1.030400847057472450349e-03,1.030388784661779265350e-03,5.660585240687264341331e-13,1.457597950357201144302e-16,1.457598446141402612713e-16,1.030400847057469959967e-03,2.416906732130384449616e-15,0,nan,9.974126893379495585124e-01
85350,1.030135533351079829209e-03,1.030123477166284325784e-03,5.656210754605205446388e-13,1.456096647106929369482e-16,1.456097142891130837893e-16,1.030135533351077765625e-03,2.003216034141989539348e-15,0,nan,9.974133538760882233191e-01
85410,1.029412644466651000769e-03,1.029400605196306673836e-03,5.644303224942293124269e-13,1.452011996679352840262e-16,1.452012492463554308673e-16,1.029412644466649131896e-03,1.815474415477470423112e-15,0,nan,9.974151645178162146335e-01
85470,1.028690769435126146567e-03,1.028678747043662057570e-03,5.632429095690154924506e-13,1.447941659072236737562e-16,1.447942154856438205973e-16,1.028690769435124105958e-03,1.983694526757110422619e-15,0,nan,9.974169726246995239726e-01
85530,1.027969906125100404970e-03,1.027957900577045578794e-03,5.620588249821418233411e-13,1.443885574144302213525e-16,1.443886069928503681935e-16,1.027969906125097689276e-03,2.641802538998851082644e-15,0,nan,9.974187782020551696466e-01
85547,1.027765845162928719930e-03,1.027753844380738029382e-03,5.617239378458256921675e-13,1.442738933009128534571e-16,1.442739428793330002981e-16,1.027765845162926258770e-03,2.394670069013260299008e-15,0,nan,9.974192893231556422554e-01
85590,1.027250052411136796784e-03,1.027238063671119354392e-03,5.608780570800363059683e-13,1.439843682048877652490e-16,1.439844177833079120900e-16,1.027250052411135129612e-03,1.622947202115134119352e-15,0,nan,9.974205812551761165608e-01
85650,1.026531206173752130625e-03,1.026519234206499289058e-03,5.597005942580639223301e-13,1.435815923232288528205e-16,1.435816419016489996615e-16,1.026531206173751031812e-03,1.070414113294531017113e-15,0,nan,9.974223817893577201778e-01
85710,1.025813365299389897864e-03,1.025801410069727536561e-03,5.585264249602760578792e-13,1.431802238432183979179e-16,1.431802734216385447589e-16,1.025813365299388556905e-03,1.307215405826379431467e-15,0,nan,9.974241798098733092549e-01
85766,1.025144285684780054435e-03,1.025132346045220469583e-03,5.574334949540686752110e-13,1.428068778480866400720e-16,1.428069274265067869130e-16,1.025144285684779097288e-03,9.336707464140047097953e-16,0,nan,9.974258556991020604619e-01
85770,1.025096527680399455945e-03,1.025084589153251683064e-03,5.573555376791721851645e-13,1.427802568675908695523e-16,1.427803064460110163934e-16,1.025096527680398706744e-03,7.308586280569394462125e-16,0,nan,9.974259753219738165644e-01
85830,1.024380691215019982196e-03,1.024368769355408700927e-03,5.561879209554705160323e-13,1.423816855278911078986e-16,1.423817351063112547396e-16,1.024380691215019697063e-03,2.783461932802371979504e-16,0,nan,9.974277683309056522377e-01
85890,1.023665853807357271898e-03,1.023653948580402180471e-03,5.550235633778688317693e-13,1.419845039843121045042e-16,1.419845535627322513452e-16,1.023665853807356414489e-03,8.375868919229587394971e-16,0,nan,9.974295588419004189151e-01
85950,1.022952013367361186885e-03,1.022940124738279128042e-03,5.538624535828058070732e-13,1.415887064255341211398e-16,1.415887560039542679808e-16,1.022952013367359963558e-03,1.195879491986204262070e-15,0,nan,9.974313468601667813677e-01
85986,1.022524186780564454946e-03,1.022512308093550831983e-03,5.531673419319408706239e-13,1.413518897960741950715e-16,1.413519393744943419125e-16,1.022524186780563636500e-03,8.004168467264904558505e-16,0,nan,9.974324184767782967994e-01
86010,1.022239167810808525144e-03,1.022227295744913486142e-03,5.527045802542344569407e-13,1.411942870685677739224e-16,1.411943366469879207635e-16,1.022239167810807294617e-03,1.203756569765312279255e-15,0,nan,9.974331323909031371891e-01
86070,1.021527315059281987297e-03,1.021515459521984232547e-03,5.515499321233878975866e-13,1.408012401585958891296e-16,1.408012897370160359706e-16,1.021527315059280920565e-03,1.044252172431121197564e-15,0,nan,9.974349154392947573201e-01
86130,1.020816453040149576759e-03,1.020804613996955647823e-03,5.503984979685497947238e-13,1.404095599688165433990e-16,1.404096095472366902400e-16,1.020816453040148716067e-03,8.431401658598903253567e-16,0,nan,9.974366960105122770566e-01
86190,1.020106579686544867255e-03,1.020094757103057366010e-03,5.492502666148255981901e-13,1.400192408002875172727e-16,1.400192903787076641137e-16,1.020106579686543801582e-03,1.044668614030285410457e-15,0,nan,9.974384741097132454826e-01
86206,1.019917446837062535714e-03,1.019905628637033040765e-03,5.489446110835743489926e-13,1.399153848257227103397e-16,1.399154344041428571808e-16,1.019917446837061475546e-03,1.039464140842893547654e-15,0,nan,9.974389478526599467877e-01
86250,1.019397692937346402986e-03,1.019385886779263557939e-03,5.481052269339135121595e-13,1.396302769817711979885e-16,1.396303265601913448296e-16,1.019397692937344512832e-03,1.854187070358757620616e-15,0,nan,9.974402497420399545179e-01
86310,1.018689790737155364056e-03,1.018678000970270379824e-03,5.469633678438738118010e-13,1.392426628695794589673e-16,1.392427124479996058083e-16,1.018689790737154450954e-03,8.963489429685833530969e-16,0,nan,9.974420229126101378734e-01
86370,1.017982871036283857094e-03,1.017971097626485131246e-03,5.458246783089181680642e-13,1.388563928474252694624e-16,1.388564424258454163035e-16,1.017982871036282616614e-03,1.218566428324224787502e-15,0,nan,9.974437936265489620079e-01
86427,1.017312205498678437735e-03,1.017300447596601988345e-03,5.447458490408663999907e-13,1.384906761988963010866e-16,1.384907257773164479277e-16,1.017312205498677677311e-03,7.474832448557863522751e-16,0,nan,9.974454735339724700143e-01
86430,1.017276931790724340751e-03,1.017265174703994813285e-03,5.446891473391668499495e-13,1.384714613262648812846e-16,1.384715109046850281256e-16,1.017276931790723629349e-03,6.993196978554474737548e-16,0,nan,9.974455618889468080002e-01
86490,1.016571970962137916317e-03,1.016560230164554635979e-03,5.435567639904392208507e-13,1.380878627441512457558e-16,1.380879123225713925968e-16,1.016571970962138025372e-03,1.072776892085419437557e-16,0,nan,9.974473277048906253751e-01
86551,1.015856261704353377673e-03,1.015844537432723446169e-03,5.424087231000559601737e-13,1.376992315944361343088e-16,1.376992811728562811499e-16,1.015856261704353036848e-03,3.355050266458269282018e-16,0,nan,9.974491204483781913478e-01
86611,1.015153267839406878853e-03,1.015141559788797567809e-03,5.412826543486258437025e-13,1.373183042972888951747e-16,1.373183538757090420157e-16,1.015153267839406567780e-03,3.064294424636106825039e-16,0,nan,9.974508813460547055891e-01
86649,1.014708541415416422071e-03,1.014696843620714562448e-03,5.405710892395790232627e-13,1.370777315194020361065e-16,1.370777810978221829475e-16,1.014708541415415726128e-03,6.858555110978408044413e-16,0,nan,9.974519953234631302534e-01
86671,1.014451246276571816721e-03,1.014439554413342501130e-03,5.401597004778765898977e-13,1.369386933232880296505e-16,1.369387429017081764915e-16,1.014451246276571226127e-03,5.821804888512567707798e-16,0,nan,9.974526398125335260370e-01
86731,1.013750195000069371370e-03,1.013738519290672667611e-03,5.390398507249480814044e-13,1.365603932178162537070e-16,1.365604427962364005480e-16,1.013750195000068812752e-03,5.510413033401913722519e-16,0,nan,9.974543958528407676866e-01
86791,1.013050111999690486297e-03,1.013038452410671384774e-03,5.379230943715775652674e-13,1.361833985526090340778e-16,1.361834481310291809188e-16,1.013050111999689441271e-03,1.031564861694930057742e-15,0,nan,9.974561494719943830628e-01
86851,1.012350995270773316992e-03,1.012339351768769398973e-03,5.368094207438806181083e-13,1.358077039256073918893e-16,1.358077535040275387303e-16,1.012350995270772326069e-03,9.788331061047494621377e-16,0,nan,9.974579006749910705331e-01
86871,1.012118170742438635901e-03,1.012106532595375167280e-03,5.364388794129624254700e-13,1.356827603507203022288e-16,1.356828099291404490698e-16,1.012118170742437183451e-03,1.435059450853322798902e-15,0,nan,9.974584838732642650175e-01
86911,1.011652842814188052109e-03,1.011641215365928622369e-03,5.356988192121414823779e-13,1.354333039608155374378e-16,1.354333535392356842789e-16,1.011652842814186647199e-03,1.388727400035298466743e-15,0,nan,9.974596494668219022147e-01
86971,1.010955652636314145223e-03,1.010944041208620448880e-03,5.345912791905958121406e-13,1.350601933081552747367e-16,1.350602428865754215778e-16,1.010955652636312495097e-03,1.632243764666312727156e-15,0,nan,9.974613958524577408591e-01
87031,1.010259422749024702318e-03,1.010247827308809274310e-03,5.334867901372227532516e-13,1.346883666433250957991e-16,1.346884162217452426401e-16,1.010259422749021893874e-03,2.779923208335904255802e-15,0,nan,9.974631398368625549928e-01
87091,1.009564151169662846175e-03,1.009552571683929077587e-03,5.323853415535270479946e-13,1.343178186676558228116e-16,1.343178682460759696526e-16,1.009564151169659903476e-03,2.914820553473989184575e-15,0,nan,9.974648814249747601776e-01
87093,1.009540991931447964300e-03,1.009529412976963068729e-03,5.323486788422182971911e-13,1.343054890287111252628e-16,1.343055386071312721038e-16,1.009540991931445040342e-03,2.896323930668485565180e-15,0,nan,9.974649394366999419215e-01
87151,1.008869835921028489112e-03,1.008858272356870627168e-03,5.312869229843390325629e-13,1.339485441079726473210e-16,1.339485936863927941620e-16,1.008869835921025799041e-03,2.666420052994655578568e-15,0,nan,9.974666206217293511010e-01
87211,1.008176475031357516299e-03,1.008164927355960230684e-03,5.301915240176022360636e-13,1.335805377164539388650e-16,1.335805872948740857060e-16,1.008176475031354328596e-03,3.161849831671597832159e-15,0,nan,9.974683574320497724984e-01
87271,1.007484066534300969076e-03,1.007472534714939135098e-03,5.290991342841630553600e-13,1.332137942704908917084e-16,1.332138438489110385495e-16,1.007484066534297048266e-03,3.891684011648114940862e-15,0,nan,9.974700918608394490414e-01
87316,1.006965383989324351946e-03,1.006953864040567277541e-03,5.282818105798269458475e-13,1.329395623664591050640e-16,1.329396119448792519050e-16,1.006965383989320591967e-03,3.733970713040633978818e-15,0,nan,9.974713911224920793379e-01
87331,1.006792608468907480879e-03,1.006781092472945745783e-03,5.280097434575659205334e-13,1.328483085725497217511e-16,1.328483581509698685921e-16,1.006792608468903732123e-03,3.723464032986596524701e-15,0,nan,9.974718239129858690932e-01
87391,1.006102098879607447887e-03,1.006090598674500014020e-03,5.269233412538528583436e-13,1.324840754500355843862e-16,1.324841250284557312272e-16,1.006102098879603862503e-03,3.563638909611394129390e-15,0,nan,9.974735535933712674613e-01
87451,1.005412535816191778662e-03,1.005401051369481969788e-03,5.258399174313548398502e-13,1.321210897551544314215e-16,1.321211393335745782626e-16,1.005412535816188191901e-03,3.567452053138190230287e-15,0,nan,9.974752809068615245222e-01
87511,1.004723917333794113230e-03,1.004712448613113940851e-03,5.247594617904899388627e-13,1.317593463647775091487e-16,1.317593959431976559898e-16,1.004723917333790384167e-03,3.711529591315764761009e-15,0,nan,9.974770058583085022437e-01
87540,1.004391423097623654154e-03,1.004379961966281277139e-03,5.242383025589898110748e-13,1.315849475438803535985e-16,1.315849971223005004395e-16,1.004391423097620487627e-03,3.152682033490471844189e-15,0,nan,9.974778387395479130957e-01
87571,1.004036241492871957964e-03,1.004024788465942338161e-03,5.236819641735617984400e-13,1.313988401803060813366e-16,1.313988897587262281776e-16,1.004036241492868729498e-03,3.215487594013005808676e-15,0,nan,9.974787284525477780396e-01
87631,1.003349506359191073077e-03,1.003338068993820959146e-03,5.226074144645614564092e-13,1.310395661275386476645e-16,1.310396157059587945055e-16,1.003349506359187935561e-03,3.127041869122263294489e-15,0,nan,9.974804486944090162475e-01
87691,1.002663710003803571730e-03,1.002652288267890171025e-03,5.215358025889636982115e-13,1.306815191565356503696e-16,1.306815687349557972107e-16,1.002663710003800990820e-03,2.574052859930543593586e-15,0,nan,9.974821665887010417009e-01
87751,1.001978850503033825411e-03,1.001967444364561948822e-03,5.204671185135335472511e-13,1.303246942414890496694e-16,1.303247438199091965104e-16,1.001978850503031104636e-03,2.715402330431712847784e-15,0,nan,9.974838821402276623591e-01
87764,1.001830587573575509844e-03,1.001819184810337970068e-03,5.202359552236045170312e-13,1.302475427627457500297e-16,1.302475923411658968708e-16,1.001830587573572904582e-03,2.600501142440999632074e-15,0,nan,9.974842535347343533869e-01
87811,1.001294925938456996731e-03,1.001283535365498625000e-03,5.194013522461238902721e-13,1.299690863805888181772e-16,1.299691359590089650182e-16,1.001294925938453720619e-03,3.271874846137182822298e-15,0,nan,9.974855953537738622629e-01
87871,1.000611934396881475343e-03,1.000600559357595759069e-03,5.183384938354805122103e-13,1.296146905958922514251e-16,1.296147401743123982661e-16,1.000611934396878604430e-03,2.869156560010943623541e-15,0,nan,9.974873062341072211352e-01
87931,9.999298739703352170011e-04,9.999185144329682597975e-04,5.172785333710531345223e-13,1.292615019331960596220e-16,1.292615515116162064630e-16,9.999298739703320024052e-04,3.214821356606307260504e-15,0,nan,9.974890147859946262191e-01
87989,9.992714321792649581622e-04,9.992600875969833481433e-04,5.162566503028778791610e-13,1.289212290275320935458e-16,1.289212786059522403868e-16,9.992714321792627658291e-04,2.193931453588931012449e-15,0,nan,9.974906641772893363374e-01
87991,9.992487427560410237493e-04,9.992373986889252317212e-04,5.162214609827898575583e-13,1.289095154619034827247e-16,1.289095650403236295657e-16,9.992487427560388762031e-04,2.149160731212631997744e-15,0,nan,9.974907210141745827841e-01
88052,9.985572099703780672708e-04,9.985458815989761011123e-04,5.151497212679283447634e-13,1.285528899042622524231e-16,1.285529394826823992641e-16,9.985572099703754945141e-04,2.576474009178559995327e-15,0,nan,9.974924533022599432586e-01
88112,9.978779469006738515185e-04,9.978666339359220163741e-04,5.140984433078127470404e-13,1.282033129498829760795e-16,1.282033625283031229205e-16,9.978779469006707128380e-04,3.145355196794659493487e-15,0,nan,9.974941548587017455104e-01
88172,9.971996073345010952460e-04,9.971883097449911383808e-04,5.130500238926641945317e-13,1.278549234546777611011e-16,1.278549730330979079421e-16,9.971996073344987454707e-04,2.356374047401356191545e-15,0,nan,9.974958541056788022890e-01
88215,9.967140310130860863386e-04,9.967027444232263218987e-04,5.123004096372699798919e-13,1.276059720734125368780e-16,1.276060216518326837191e-16,9.967140310130839377336e-04,2.155688475304241707688e-15,0,nan,9.974970704813250321329e-01
88232,9.965221893897906451504e-04,9.965109071441993152801e-04,5.120044533131978503139e-13,1.275077165815929750301e-16,1.275077661600131218712e-16,9.965221893897885130626e-04,2.139528682911763078617e-15,0,nan,9.974975510478943732402e-01
88292,9.958456911895818917252e-04,9.958344242566713726966e-04,5.109617218996739181014e-13,1.271616875165457117197e-16,1.271617370949658585607e-16,9.958456911895796089714e-04,2.292276617799584884707e-15,0,nan,9.974992456900304770256e-01
88352,9.951701108620062893872e-04,9.951588592106231159762e-04,5.099218200217088399251e-13,1.268168314682996424110e-16,1.268168810467197892520e-16,9.951701108620049630395e-04,1.332784919688715658861e-15,0,nan,9.975009380367513416336e-01
88412,9.944954465402745628910e-04,9.944842101393498376427e-04,5.088847380880973989760e-13,1.264731436683434601350e-16,1.264731932467636069761e-16,9.944954465402735765212e-04,9.918294452821189722841e-16,0,nan,9.975026280927213733494e-01
88441,9.941696865947864929919e-04,9.941584575538042842929e-04,5.083844898559336659585e-13,1.263074452737826549754e-16,1.263074948522028018164e-16,9.941696865947851211161e-04,1.379921109741008178662e-15,0,nan,9.975034441333164571221e-01
88472,9.938216963626543727639e-04,9.938104751812033323122e-04,5.078504665466180269589e-13,1.261306193707651707386e-16,1.261306689491853175796e-16,9.938216963626533279488e-04,1.051310455650304330626e-15,0,nan,9.975043158625846029383e-01
88532,9.931488584724551364757e-04,9.931376524795771515430e-04,5.068189958838517084497e-13,1.257892538521307556141e-16,1.257893034305509024551e-16,9.931488584724538471857e-04,1.298184067615491177916e-15,0,nan,9.975060013509725187898e-01
88592,9.924769310180113317255e-04,9.924657401828890397610e-04,5.057903166249974327538e-13,1.254490424113627650482e-16,1.254490919897829118893e-16,9.924769310180094603120e-04,1.885598908500988818349e-15,0,nan,9.975076845625055564485e-01
88652,9.918059121526642818445e-04,9.917947364445638038649e-04,5.047644193336892052440e-13,1.251099803696188469437e-16,1.251100299480389937847e-16,9.918059121526622038609e-04,2.095151432745000487184e-15,0,nan,9.975093655017882007308e-01
88667,9.916382991874441148877e-04,9.916271272563065373312e-04,5.045083785911119355496e-13,1.250253939065860170352e-16,1.250254434850061638762e-16,9.916382991874420247281e-04,2.107784338484193126193e-15,0,nan,9.975097853821085542203e-01
88712,9.911358000347467601260e-04,9.911246394230172670342e-04,5.037412946118155967595e-13,1.247720630701724027903e-16,1.247721126485925496313e-16,9.911358000347449071355e-04,1.869562628221310338485e-15,0,nan,9.975110441734151426924e-01
88772,9.904665928275662931113e-04,9.904554472816395720158e-04,5.027209330993391688087e-13,1.244352858782932758836e-16,1.244353354567134227247e-16,9.904665928275643437708e-04,1.968103177940032355839e-15,0,nan,9.975127205819719465748e-01
88832,9.897982886993873796744e-04,9.897871581887778338893e-04,5.017033254741157786681e-13,1.240996441811285841693e-16,1.240996937595487310103e-16,9.897982886993844504227e-04,2.959443073690581772227e-15,0,nan,9.975143947320310656881e-01
88892,9.891308858234121922232e-04,9.891197703177164075872e-04,5.006884624517111364842e-13,1.237651333875834856548e-16,1.237651829660036324958e-16,9.891308858234096141725e-04,2.606379692552772500393e-15,0,nan,9.975160666281414478937e-01
88895,9.890975393047831028259e-04,9.890864245485362152288e-04,5.006377911803891381247e-13,1.237484374520698530524e-16,1.237484870304899998935e-16,9.890975393047804963997e-04,2.635155941902252367094e-15,0,nan,9.975161501638627274658e-01
88952,9.884643823777708188799e-04,9.884532818466671300756e-04,4.996763347852333936062e-13,1.234317489282074074448e-16,1.234317985066275542858e-16,9.884643823777680275887e-04,2.823866239715831865237e-15,0,nan,9.975177362748563497804e-01
89012,9.877987765454982783953e-04,9.877876909587467689489e-04,4.986669332651471155772e-13,1.230994862550743135049e-16,1.230995358334944603459e-16,9.877987765454951115508e-04,3.205961079059060603874e-15,0,nan,9.975194036767075423571e-01
89072,9.871340665145199918390e-04,9.871229958419622772803e-04,4.976602487190999984823e-13,1.227683408416678924666e-16,1.227683904200880393077e-16,9.871340665145170022362e-04,3.028568143626200460186e-15,0,nan,9.975210688382133424426e-01
89122,9.865808244774092270607e-04,9.865697662103669295097e-04,4.968234138052004215950e-13,1.224932365418552600579e-16,1.224932861202754068989e-16,9.865808244774062607513e-04,3.006656228957034015612e-15,0,nan,9.975224547646821979209e-01
89132,9.864702504776370374506e-04,9.864591946891956147914e-04,4.966562720117497469643e-13,1.224383081827672919392e-16,1.224383577611874387802e-16,9.864702504776341087283e-04,2.968890640981932070055e-15,0,nan,9.975227317638855196297e-01
89192,9.858073266325075023619e-04,9.857962856981857500960e-04,4.956549940445875276952e-13,1.221093837943315717883e-16,1.221094333727517186293e-16,9.858073266325047339406e-04,2.808278285412158279059e-15,0,nan,9.975243924582201655144e-01
89252,9.851452931816317374475e-04,9.851342670715134818699e-04,4.946564057557665259894e-13,1.217815632133867602019e-16,1.217816127918069070430e-16,9.851452931816287633031e-04,3.018990657145967326987e-15,0,nan,9.975260509257040726530e-01
89312,9.844841483323343595685e-04,9.844731370165840916159e-04,4.936604981199280575886e-13,1.214548419979119483432e-16,1.214548915763320951843e-16,9.844841483323314168702e-04,2.989076403987443552935e-15,0,nan,9.975277071708076815563e-01
89351,9.840548798457995644667e-04,9.840438781304268640870e-04,4.930145913972990499127e-13,1.212430606474690283441e-16,1.212431102258891751851e-16,9.840548798457962411330e-04,3.377183363059001088767e-15,0,nan,9.975287825404893067246e-01
89372,9.838238902967508074660e-04,9.838128937456125985145e-04,4.926672621480324247552e-13,1.211292157267282887761e-16,1.211292653051484356172e-16,9.838238902967470708860e-04,3.798017109105663927434e-15,0,nan,9.975293611979962105671e-01
89432,9.831645172918069587598e-04,9.831535354756046774655e-04,4.916766888871840742752e-13,1.208046799993852111394e-16,1.208047295778053579804e-16,9.831645172918031390647e-04,3.885102654197580473712e-15,0,nan,9.975310130117123940058e-01
89492,9.825060275392078542461e-04,9.824950604283451665449e-04,4.906887694204689789099e-13,1.204812304360517734204e-16,1.204812800144719202614e-16,9.825060275392040230102e-04,3.899452819791207828477e-15,0,nan,9.975326626163958905827e-01
89553,9.818374665855264527003e-04,9.818265143948332485807e-04,4.896870959820831332887e-13,1.201534990219775868569e-16,1.201535486003977336979e-16,9.818374665855227399432e-04,3.781437653794211826474e-15,0,nan,9.975343374544868376591e-01
89580,9.815418365680702965370e-04,9.815308909716673104601e-04,4.892446027327789147955e-13,1.200087933859794802767e-16,1.200088429643996271177e-16,9.815418365680665047940e-04,3.863047755194621609246e-15,0,nan,9.975350780499509692717e-01
89613,9.811807526686334816890e-04,9.811698151238339334068e-04,4.887045013556779843037e-13,1.198322266502110761945e-16,1.198322762286312230356e-16,9.811807526686295986782e-04,3.957487728830246047741e-15,0,nan,9.975359826177374166097e-01
89673,9.805249166683401712552e-04,9.805139937400760355435e-04,4.877245338403125557992e-13,1.195120273537659103720e-16,1.195120769321860572130e-16,9.805249166683358292584e-04,4.428237052350845965579e-15,0,nan,9.975376255852702375563e-01
89733,9.798699568253773587584e-04,9.798590484843686717470e-04,4.867471846618919611421e-13,1.191928968345233878716e-16,1.191929464129435347126e-16,9.798699568253729803392e-04,4.468367616516466949713e-15,0,nan,9.975392663614720742122e-01
89793,9.792158713851743800927e-04,9.792049776022192404679e-04,4.857724450814642375888e-13,1.188748308144370030102e-16,1.188748803928571498512e-16,9.792158713851700312138e-04,4.441185071161678631920e-15,0,nan,9.975409049507223440876e-01
89809,9.790415960546268187709e-04,9.790307061488972596719e-04,4.855129541473025646271e-13,1.187901924473425210419e-16,1.187902420257626678829e-16,9.790415960546226740269e-04,4.233470759418950817486e-15,0,nan,9.975413415390606080256e-01
89853,9.785626585978423729734e-04,9.785517793438167251374e-04,4.848003063950547071891e-13,1.185578250354248904671e-16,1.185578746138450373082e-16,9.785626585978377246683e-04,4.750135329050106251603e-15,0,nan,9.975425413573889622289e-01
89913,9.779103167181586644258e-04,9.778994519640162984969e-04,4.838307599335030715855e-13,1.182418752592634127925e-16,1.182419248376835596336e-16,9.779103167181529613529e-04,5.831897604887327569310e-15,0,nan,9.975441755858283549344e-01
89973,9.772588440055492067099e-04,9.772479937223211080011e-04,4.828637970622970932148e-13,1.179269772674804120321e-16,1.179270268459005588731e-16,9.772588440055432571505e-04,6.088007755579296849134e-15,0,nan,9.975458076403772374901e-01
90033,9.766082387240770847775e-04,9.765974028828716506367e-04,4.818994091814183316352e-13,1.176131268612520034990e-16,1.176131764396721503401e-16,9.766082387240712615319e-04,5.962724255595999559623e-15,0,nan,9.975474375253689304907e-01
90039,9.765432258379467232723e-04,9.765323914393573894940e-04,4.818031116877226778757e-13,1.175817992767635863034e-16,1.175818488551837331444e-16,9.765432258379409711774e-04,5.890261397031202033711e-15,0,nan,9.975476003947087193973e-01
90093,9.759584991424250606171e-04,9.759476777144271246456e-04,4.809375877251767118015e-13,1.173003198612970772198e-16,1.173003694397172240608e-16,9.759584991424193399154e-04,5.861623944158229719732e-15,0,nan,9.975490652451250926896e-01
90153,9.753096235338799607426e-04,9.752988164903512264756e-04,4.799783241620524688310e-13,1.169885521077732918306e-16,1.169886016861934386717e-16,9.753096235338742157416e-04,5.890438098966177255985e-15,0,nan,9.975506908039547170281e-01
90213,9.746616101763171721023e-04,9.746508174885956709080e-04,4.790216099945354749838e-13,1.166778194601737129994e-16,1.166778690385938598404e-16,9.746616101763116745938e-04,5.640427886024928060425e-15,0,nan,9.975523142061533112489e-01
90270,9.740467945821874862222e-04,9.740360155060039885205e-04,4.781150852038884306980e-13,1.163835784578911469970e-16,1.163836280363112938380e-16,9.740467945821815777439e-04,6.065908082071991376419e-15,0,nan,9.975538544445697988804e-01
90273,9.740144573521871979721e-04,9.740036789916869637909e-04,4.780674367589701293940e-13,1.163681177972250255119e-16,1.163681673756451723529e-16,9.740144573521813281926e-04,6.026378213883444734901e-15,0,nan,9.975539354560102698753e-01
90333,9.733681633484972265183e-04,9.733573992867082958630e-04,4.771157960253937949195e-13,1.160594430167839394985e-16,1.160594925952040863395e-16,9.733681633484914399068e-04,5.944936023364060078720e-15,0,nan,9.975555545577955742485e-01
90393,9.727227264567995298344e-04,9.727119766652872912688e-04,4.761666793973846150398e-13,1.157517910357374470999e-16,1.157518406141575939409e-16,9.727227264567938118327e-04,5.878347070584807803483e-15,0,nan,9.975571715157742186506e-01
90453,9.720781449731745503876e-04,9.720674094235799613667e-04,4.752200785119044745271e-13,1.154451577899011109654e-16,1.154452073683212578064e-16,9.720781449731687285183e-04,5.989095871378030891482e-15,0,nan,9.975587863341986363396e-01
90501,9.715630945379347127577e-04,9.715523703615062045200e-04,4.744646035393965225929e-13,1.152005819634740450626e-16,1.152006315418941919036e-16,9.715630945379286392668e-04,6.251257343711555230483e-15,0,nan,9.975600766513093318262e-01
90513,9.714344171982159390280e-04,9.714236958622549837974e-04,4.742759850391431797948e-13,1.151395392339188604649e-16,1.151395888123390073059e-16,9.714344171982099649046e-04,6.149795880420849311796e-15,0,nan,9.975603990173088619084e-01
90573,9.707915414370159182603e-04,9.707808342864793910154e-04,4.733343906823654465053e-13,1.148349313411635107870e-16,1.148349809195836576280e-16,9.707915414370098498515e-04,6.250990529792925096076e-15,0,nan,9.975620095693337942180e-01
90633,9.701495159991503202529e-04,9.701388230059037167188e-04,4.723952871777578146041e-13,1.145313301036376904422e-16,1.145313796820578372832e-16,9.701495159991443911811e-04,6.111503138767448756979e-15,0,nan,9.975636179944908739012e-01
90693,9.695083391986641669497e-04,9.694976603346471422801e-04,4.714586662942762849134e-13,1.142287315318755864083e-16,1.142287811102957332493e-16,9.695083391986584591123e-04,5.887352551200632051905e-15,0,nan,9.975652242969877539556e-01
90733,9.690813586329974317277e-04,9.690706891729144187644e-04,4.708356275559715921186e-13,1.140275542254771197442e-16,1.140276038038972665853e-16,9.690813586329916236757e-04,5.993358481228557814202e-15,0,nan,9.975662939881370715558e-01
90753,9.688680093540567080795e-04,9.688573445912831852769e-04,4.705245198334954662479e-13,1.139271316548449890342e-16,1.139271812332651358752e-16,9.688680093540510290942e-04,5.861464388954143410253e-15,0,nan,9.975668284810215006328e-01
90813,9.682285247882659170657e-04,9.682178740988235448803e-04,4.695928396294557512648e-13,1.136265265198496368591e-16,1.136265760982697837001e-16,9.682285247882604807023e-04,5.614752298054192646403e-15,0,nan,9.975684305507753131298e-01
90873,9.675898838286548300780e-04,9.675792471847050914280e-04,4.686636175485157875432e-13,1.133269121924329795905e-16,1.133269617708531264316e-16,9.675898838286499584209e-04,5.034836698888663127029e-15,0,nan,9.975700305104225941184e-01
90933,9.669520848069977766656e-04,9.669414621807753381158e-04,4.677368454892034346913e-13,1.130282847562824313640e-16,1.130283343347025782050e-16,9.669520848069927872710e-04,5.159919208652571836490e-15,0,nan,9.975716283641303503446e-01
90966,9.666016536181334505712e-04,9.665910386898525800611e-04,4.672281622533352426067e-13,1.128644589156785735786e-16,1.128645084940987204197e-16,9.666016536181284344421e-04,5.189448098773550492931e-15,0,nan,9.975725062875162735547e-01
90993,9.663151260594625988412e-04,9.663045174232753106031e-04,4.668125153820636481994e-13,1.127306403131322894532e-16,1.127306898915524362942e-16,9.663151260594579477833e-04,4.813189598242075728310e-15,0,nan,9.975732241160457979619e-01
91054,9.656684110198835314237e-04,9.656578165785855392966e-04,4.658752748279998862000e-13,1.124290388337341063450e-16,1.124290884121542531860e-16,9.656684110198789417757e-04,4.752819883431959293594e-15,0,nan,9.975748443134692021667e-01
91114,9.650331417819399361033e-04,9.650225612750527523498e-04,4.649558449083544369751e-13,1.121333649750554320133e-16,1.121334145534755788544e-16,9.650331417819351097625e-04,5.001217662829646029769e-15,0,nan,9.975764358393612260024e-01
91174,9.643987078253793551394e-04,9.643881412254300556502e-04,4.640388327905309950814e-13,1.118386624579937198993e-16,1.118387120364138667404e-16,9.643987078253746986287e-04,4.828408261217283762645e-15,0,nan,9.975780252759200913146e-01
91199,9.641346064759345312750e-04,9.641240456624514815198e-04,4.636574561060691049102e-13,1.117161555128198842654e-16,1.117162050912400311064e-16,9.641346064759299456504e-04,4.756207885700917056405e-15,0,nan,9.975786869254871032007e-01
91234,9.637651075038817724550e-04,9.637545547834695325654e-04,4.631242305322108194557e-13,1.115449274558249237070e-16,1.115449770342450705480e-16,9.637651075038773782068e-04,4.559459641632669533412e-15,0,nan,9.975796126272553836049e-01
91294,9.631323391754516207580e-04,9.631218003072476068274e-04,4.622120302223639449942e-13,1.112521561594023432043e-16,1.112522057378224900453e-16,9.631323391754464628038e-04,5.355395082218574945804e-15,0,nan,9.975811978974692515072e-01
91354,9.625004012023997837857e-04,9.624898761591468279372e-04,4.613022239810996740342e-13,1.109603447770626531723e-16,1.109603943554828000194e-16,9.625004012023947272637e-04,5.253527158009848827996e-15,0,nan,9.975827810906406342478e-01
91414,9.618692919513355732083e-04,9.618587807058479564881e-04,4.603948039595325859134e-13,1.106694895345370641928e-16,1.106695391129572110398e-16,9.618692919513302793583e-04,5.503710416288905062819e-15,0,nan,9.975843622108505967939e-01
91432,9.616801205331399144197e-04,9.616696134216913289389e-04,4.601230420963029823044e-13,1.105824188469253381373e-16,1.105824684253454849844e-16,9.616801205331346602214e-04,5.463561322724248981767e-15,0,nan,9.975848361432934315106e-01
91474,9.612390097931476466708e-04,9.612285123183108822079e-04,4.594897623396331233621e-13,1.103795866748578830875e-16,1.103796362532780299346e-16,9.612390097931424860167e-04,5.368752264200969485934e-15,0,nan,9.975859412621616046789e-01
91534,9.606095531029933826117e-04,9.605990693717641071975e-04,4.585870913340911767590e-13,1.100906324582694902972e-16,1.100906820366896371443e-16,9.606095531029879549834e-04,5.650191890967010488716e-15,0,nan,9.975875182486316313153e-01
91594,9.599809202602819667091e-04,9.599704502456873986965e-04,4.576867831861705096621e-13,1.098026231621369285723e-16,1.098026727405570754193e-16,9.599809202602765737562e-04,5.617770918392366907325e-15,0,nan,9.975890931743019409339e-01
91654,9.593531096486633330186e-04,9.593426533238012723220e-04,4.567888301695736500598e-13,1.095155550808576872737e-16,1.095156046592778341208e-16,9.593531096486576002467e-04,5.975664089602849413596e-15,0,nan,9.975906660432089615191e-01
91667,9.592171922336871405651e-04,9.592067388713948310197e-04,4.565945833519497826944e-13,1.094534806943677394655e-16,1.094535302727878863126e-16,9.592171922336813372777e-04,6.050024401586675063475e-15,0,nan,9.975910065607711102974e-01
91714,9.587261196560111419993e-04,9.587156769940498616742e-04,4.558932245882979529855e-13,1.092294245257712533730e-16,1.092294741041914002200e-16,9.587261196560058091857e-04,5.562395190305339526760e-15,0,nan,9.975922368593711419475e-01
91774,9.580999486744133479543e-04,9.580895196485909436762e-04,4.549999587765025500046e-13,1.089442278250726314073e-16,1.089442774034927782543e-16,9.580999486744076948564e-04,5.900321670820065764281e-15,0,nan,9.975938056268071562845e-01
91834,9.574745951001534423341e-04,9.574641796837780492388e-04,4.541090250983646387509e-13,1.086599613237221004331e-16,1.086600109021422472802e-16,9.574745951001477238029e-04,5.972514795081807263991e-15,0,nan,9.975953723495150779954e-01
91894,9.568500573337005874960e-04,9.568396555001498380785e-04,4.532204159479467847624e-13,1.083766213833595188886e-16,1.083766709617796657357e-16,9.568500573336946447658e-04,6.210722539889531441449e-15,0,nan,9.975969370314883388046e-01
91902,9.567668471845542331466e-04,9.567564471600390439698e-04,4.531021099514723681087e-13,1.083389125366903407183e-16,1.083389621151104875653e-16,9.567668471845483601908e-04,6.138335474968725634215e-15,0,nan,9.975971455017761632439e-01
91954,9.562263337796937873528e-04,9.562159455024148114674e-04,4.523341237490582116073e-13,1.080942043822164002764e-16,1.080942539606365471234e-16,9.562263337796878503400e-04,6.208794441495557168088e-15,0,nan,9.975984996767066327822e-01
92014,9.556034228469300695688e-04,9.555930480994390607483e-04,4.514501409551210439211e-13,1.078127067150302965855e-16,1.078127562934504434326e-16,9.556034228469237947487e-04,6.566343237413254658372e-15,0,nan,9.976000602891433183543e-01
92074,9.549813229483490898894e-04,9.549709617042311969246e-04,4.505684600490331859275e-13,1.075321247929580425568e-16,1.075321743713781894039e-16,9.549813229483424580979e-04,6.944420128022831274608e-15,0,nan,9.976016188727576722750e-01
92134,9.543600325010202301348e-04,9.543496847339294486545e-04,4.496890735430348964884e-13,1.072524550434906100729e-16,1.072525046219107569199e-16,9.543600325010138723585e-04,6.661821687849046334129e-15,0,nan,9.976031754314973223592e-01
92137,9.543289891984117149365e-04,9.543186421044818961920e-04,4.496451643118254865148e-13,1.072384954366887196244e-16,1.072385450151088664714e-16,9.543289891984053607600e-04,6.658266221005163726888e-15,0,nan,9.976032532063521743185e-01
92194,9.537395499261307803968e-04,9.537292156097894107666e-04,4.488119739785769147572e-13,1.069736939103689221251e-16,1.069737434887890689721e-16,9.537395499261246920298e-04,6.383678800168348148018e-15,0,nan,9.976047299693050080796e-01
92254,9.531198736489705433672e-04,9.531095527571692991101e-04,4.479371539261856644104e-13,1.066958378534985282491e-16,1.066958874319186750962e-16,9.531198736489648230890e-04,6.001635627116398144554e-15,0,nan,9.976062824901101619532e-01
92314,9.525010020989197996946e-04,9.524906946055173738094e-04,4.470646059853321525086e-13,1.064188833488662629700e-16,1.064189329272864098171e-16,9.525010020989140990041e-04,5.984970662641941748484e-15,0,nan,9.976078329978343257282e-01
92373,9.518932282762749327171e-04,9.518829339325389753829e-04,4.462088089858511568971e-13,1.061474204894296022211e-16,1.061474700678497490682e-16,9.518932282762693538934e-04,5.860766231644720663804e-15,0,nan,9.976093557045188576419e-01
92374,9.518829337094345628342e-04,9.518726395883574109558e-04,4.461943227842987208806e-13,1.061428268884561547896e-16,1.061428764668763016366e-16,9.518829337094290139214e-04,5.829406790432885311838e-15,0,nan,9.976093814963850029570e-01
92434,9.512656669180350865050e-04,9.512553861432774269039e-04,4.453262969800509977775e-13,1.058676649801672549891e-16,1.058677145585874018361e-16,9.512656669180295021227e-04,5.870476078698214170651e-15,0,nan,9.976109279896629204948e-01
92494,9.506492001662916616414e-04,9.506389327119150415429e-04,4.444605212581057122478e-13,1.055933941477307135136e-16,1.055934437261508603607e-16,9.506492001662857728566e-04,6.194487731666585689372e-15,0,nan,9.976124724815577212897e-01
92555,9.500232775181460852590e-04,9.500130235796355173891e-04,4.435826150770672122432e-13,1.053154620441093917431e-16,1.053155116225295385902e-16,9.500232775181398015451e-04,6.614273637191006042854e-15,0,nan,9.976140406672864457591e-01
92610,9.494596272278259295810e-04,9.494493854528855344976e-04,4.427930413659990361754e-13,1.050656510484277359108e-16,1.050657006268478827579e-16,9.494596272278198219970e-04,6.432694798797211631943e-15,0,nan,9.976154528385964817463e-01
92615,9.494084194556958724784e-04,9.493981787854612140048e-04,4.427213548874814732963e-13,1.050429777045678869129e-16,1.050430272829880337599e-16,9.494084194556898750616e-04,6.317003999682752747461e-15,0,nan,9.976155811348434158036e-01
92675,9.487943567560441771036e-04,9.487841293283489621166e-04,4.418623228865119750396e-13,1.047713740492250448358e-16,1.047714236276451916828e-16,9.487943567560383893804e-04,6.100081801516887188012e-15,0,nan,9.976171196126883566500e-01
92735,9.481810878768981215234e-04,9.481708736660722372860e-04,4.410055118730606012412e-13,1.045006476645835028831e-16,1.045006972430036497301e-16,9.481810878768925305765e-04,5.896496902284048706661e-15,0,nan,9.976186561046700860471e-01
92795,9.475686112799502468923e-04,9.475584102603901506812e-04,4.401509146739395523948e-13,1.042307951525718045920e-16,1.042308447309919514391e-16,9.475686112799444743098e-04,6.091994190584094910782e-15,0,nan,9.976201906146293002563e-01
92847,9.470384379114799543176e-04,9.470282483036908003846e-04,4.394120489741772314782e-13,1.039976272263236558072e-16,1.039976768047438026543e-16,9.470384379114739597066e-04,6.329849715093243355525e-15,0,nan,9.976215189229836514625e-01
92855,9.469569254308644185025e-04,9.469467375770324870862e-04,4.392985241437422989722e-13,1.039618131304642400419e-16,1.039618627088843868889e-16,9.469569254308585240003e-04,6.224678358269274317613e-15,0,nan,9.976217231463934170441e-01
92915,9.463460287992638995599e-04,9.463358540856884291992e-04,4.384483331647202689050e-13,1.036936982308020833119e-16,1.036937478092222301590e-16,9.463460287992582965958e-04,5.920629407108870315825e-15,0,nan,9.976232537037803345566e-01
92975,9.457359198587196418007e-04,9.457257582599946314078e-04,4.376003346466591895699e-13,1.034264471013153576201e-16,1.034264966797355044672e-16,9.457359198587139613860e-04,6.006343402260500071360e-15,0,nan,9.976247822906029106465e-01
93035,9.451265970867351066606e-04,9.451164485775199325390e-04,4.367545215267513345759e-13,1.031600564048435145922e-16,1.031601059832636614393e-16,9.451265970867295255605e-04,5.905134938178483387257e-15,0,nan,9.976263089106585992558e-01
93085,9.446194275598149758463e-04,9.446092899392143560008e-04,4.360513415849301736620e-13,1.029387190358020760618e-16,1.029387686142222229088e-16,9.446194275598092077637e-04,6.106250246689703768734e-15,0,nan,9.976275795943832557845e-01
93095,9.445180589647360737751e-04,9.445079235197553811990e-04,4.359108867694757305516e-13,1.028945228192587314175e-16,1.028945723976788782645e-16,9.445180589647301697437e-04,6.250840144941848072385e-15,0,nan,9.976278335677399143220e-01
93155,9.439103039780556789889e-04,9.439001815720992737829e-04,4.350694233664720014001e-13,1.026298430373875491648e-16,1.026298926158076960119e-16,9.439103039780496329207e-04,6.405341919101025125455e-15,0,nan,9.976293562656245534552e-01
93215,9.433033306159236807548e-04,9.432932212238459871931e-04,4.342301243364200468456e-13,1.023660137669347850926e-16,1.023660633453549319397e-16,9.433033306159176453274e-04,6.398183055922591131113e-15,0,nan,9.976308770080831710711e-01
93275,9.426971373714534497071e-04,9.426870409681735105134e-04,4.333929827249184734459e-13,1.021030317304068725179e-16,1.021030813088270193650e-16,9.426971373714474100445e-04,6.406789956018076083840e-15,0,nan,9.976323957988773351584e-01
93323,9.422127434504376031557e-04,9.422026574201810677350e-04,4.327248181208266042246e-13,1.018932539165375331920e-16,1.018933034949576800391e-16,9.422127434504313207653e-04,6.667698429995233052010e-15,0,nan,9.976336094288363648863e-01
93335,9.420917227416293919171e-04,9.420816393021308682645e-04,4.325579916043634329038e-13,1.018408936650358114641e-16,1.018409432434559583111e-16,9.420917227416231319730e-04,6.644728858148080230310e-15,0,nan,9.976339126417591089929e-01
93395,9.414870852272942637270e-04,9.414770147266248931373e-04,4.317251440738271203048e-13,1.015795963227034909893e-16,1.015796459011236378363e-16,9.414870852272875968895e-04,7.081177866132411032623e-15,0,nan,9.976354275404699674780e-01
93455,9.408832233331365950055e-04,9.408731657464080829281e-04,4.308944332589383258597e-13,1.013191364698664748510e-16,1.013191860482866216980e-16,9.408832233331297964014e-04,7.225768196752208637879e-15,0,nan,9.976369404987399650193e-01
93515,9.402801355676794134442e-04,9.402700908700672164167e-04,4.300658523117645731187e-13,1.010595108874817605482e-16,1.010595604659019073952e-16,9.402801355676726013934e-04,7.244703426541364995849e-15,0,nan,9.976384515202922237420e-01
93563,9.397982217281456536126e-04,9.397881873239957196964e-04,4.294045164737754894164e-13,1.008524089423141910223e-16,1.008524585207343378693e-16,9.397982217281386721553e-04,7.428676867114063264532e-15,0,nan,9.976396589455937042213e-01
93575,9.396778204432675593930e-04,9.396677886100108850406e-04,4.292393944106933066098e-13,1.008007163709323380903e-16,1.008007659493524849373e-16,9.396778204432604821680e-04,7.531544129420081895111e-15,0,nan,9.976399606088412484782e-01
93635,9.390762764760541333325e-04,9.390662574824553982672e-04,4.284150527603113980432e-13,1.005427497299527866712e-16,1.005427993083729335182e-16,9.390762764760472767596e-04,7.301401452793317914731e-15,0,nan,9.976414677680873483302e-01
93695,9.384755021859908464751e-04,9.384654960074157847155e-04,4.275928205912921789901e-13,1.002856077885569515040e-16,1.002856573669770983510e-16,9.384755021859840054665e-04,7.289490927579295057711e-15,0,nan,9.976429730017274376003e-01
93755,9.378754960968139261362e-04,9.378655027086911554271e-04,4.267726911602752770037e-13,1.000292873849641134291e-16,1.000293369633842602761e-16,9.378754960968067319678e-04,7.670707346898651708120e-15,0,nan,9.976444763134467605100e-01
93802,9.374060269395922701668e-04,9.373960435535354067393e-04,4.261317207893647458430e-13,9.982907484989615726910e-17,9.982912442831630411615e-17,9.374060269395851164442e-04,7.631402433489635106324e-15,0,nan,9.976456525675981035239e-01
93815,9.372762567360316474097e-04,9.372662761138526692217e-04,4.259546577497505603995e-13,9.977378537152626043073e-17,9.977383494994640727778e-17,9.372762567360244714524e-04,7.656181620357710901973e-15,0,nan,9.976459777069173108120e-01
93875,9.366777826349142500872e-04,9.366678147542330159364e-04,4.251387136679446799173e-13,9.951909861465677217269e-17,9.951914819307691901974e-17,9.366777826349071454396e-04,7.584943078064084706657e-15,0,nan,9.976474771858062134868e-01
93935,9.360800723284800608712e-04,9.360701171649128638982e-04,4.243248522487039920985e-13,9.926522399475787946158e-17,9.926527357317802630863e-17,9.360800723284735817573e-04,6.921538043331202421497e-15,0,nan,9.976489747537677605727e-01
93995,9.354831243554857355543e-04,9.354731818847112105250e-04,4.235130668513833259054e-13,9.901215840615026956948e-17,9.901220798457041641653e-17,9.354831243554795608430e-04,6.600558797958471293382e-15,0,nan,9.976504704144527986218e-01
94043,9.350061138775889440361e-04,9.349961815435787852724e-04,4.228651288230077391179e-13,9.881028635961873170010e-17,9.881033593803887854715e-17,9.350061138775830709743e-04,6.281308401406068310667e-15,0,nan,9.976516655722054438288e-01
94056,9.348770072448183256555e-04,9.348670776535140773678e-04,4.226898730891230330660e-13,9.875570124006380537669e-17,9.875575081848395222374e-17,9.348770072448129665840e-04,5.732381411276050517752e-15,0,nan,9.976519890513389975605e-01
94116,9.342815922145982377583e-04,9.342716752672267652505e-04,4.218822542397486581084e-13,9.850425780734033638105e-17,9.850430738576048322810e-17,9.342815922145930579401e-04,5.544172414249085661489e-15,0,nan,9.976534808767368903387e-01
94176,9.336869351322515594993e-04,9.336770308046777634703e-04,4.210766915330571315262e-13,9.825361412071258475299e-17,9.825366369913273160004e-17,9.336869351322457786053e-04,6.191469290585497321385e-15,0,nan,9.976549708058062530401e-01
94236,9.330930345514232109039e-04,9.330831428195734663159e-04,4.202731784297098957537e-13,9.800376712969329562122e-17,9.800381670811344246827e-17,9.330930345514174881905e-04,6.133057689235506612944e-15,0,nan,9.976564588421509395880e-01
94284,9.326184577982527239975e-04,9.326085761256902584293e-04,4.196318392829316761281e-13,9.780446111645154764958e-17,9.780451069487169449663e-17,9.326184577982470052546e-04,6.131921254151869055039e-15,0,nan,9.976576479108872047129e-01
94296,9.324998890294380025912e-04,9.324900098692998334088e-04,4.194717084153125315395e-13,9.775471379736231215419e-17,9.775476337578245900124e-17,9.324998890294322171973e-04,6.204176447083607994245e-15,0,nan,9.976579449893751247208e-01
94356,9.319074971272858906243e-04,9.318976305149077529744e-04,4.186722750002998421871e-13,9.750645110029637759838e-17,9.750650067871652444543e-17,9.319074971272799852694e-04,6.336846637443477971986e-15,0,nan,9.976594292510702419044e-01
94416,9.313158574096115681698e-04,9.313060033211028503411e-04,4.178748717198274593335e-13,9.725897602850113882296e-17,9.725902560692128567001e-17,9.313158574096051643360e-04,6.876113756776757884662e-15,0,nan,9.976609116308202659983e-01
94476,9.307249684447012382307e-04,9.307151268562317185731e-04,4.170794921336591211352e-13,9.701228558534234107625e-17,9.701233516376248792330e-17,9.307249684446948853248e-04,6.825760711782561577800e-15,0,nan,9.976623921321947389084e-01
94525,9.302429650411934026338e-04,9.302331336434541955369e-04,4.164314288568019460884e-13,9.681140168707192314720e-17,9.681145126549206999425e-17,9.302429650411871343253e-04,6.738356260721956541277e-15,0,nan,9.976635998174122102445e-01
94536,9.301348288044740484498e-04,9.301249996922742206348e-04,4.162861298260626291077e-13,9.676637678747934137523e-17,9.676642636589948822228e-17,9.301348288044674891325e-04,7.052006936295245063949e-15,0,nan,9.976638707587615858868e-01
94596,9.295454370644674543800e-04,9.295356204048278768795e-04,4.154947784056956370900e-13,9.652124666479645275628e-17,9.652129624321659960333e-17,9.295454370644610226471e-04,6.919223816589716427747e-15,0,nan,9.976653475140737180457e-01
94656,9.289567918038282206064e-04,9.289469875730994082724e-04,4.147054315055015669648e-13,9.627689226033700695193e-17,9.627694183875715379898e-17,9.289567918038217767503e-04,6.936658564370682350938e-15,0,nan,9.976668224016796218678e-01
94716,9.283688916052993019001e-04,9.283590997798918343850e-04,4.139180827826000315892e-13,9.603331063023606346993e-17,9.603336020865621031698e-17,9.283688916052928690555e-04,6.929190234238253769616e-15,0,nan,9.976682954251160895774e-01
94767,9.278697611856096634161e-04,9.278599798862225724039e-04,4.132504027146012345704e-13,9.582687164897262191653e-17,9.582692122739276876358e-17,9.278697611856031629677e-04,7.005776830445093927208e-15,0,nan,9.976695460319701374424e-01
94776,9.277817350552094348773e-04,9.277719556115933061125e-04,4.131327259181800786185e-13,9.579049884365460699482e-17,9.579054842207475384187e-17,9.277817350552028698955e-04,7.075998103005382800685e-15,0,nan,9.976697665879123919086e-01
94836,9.271953207434613201954e-04,9.271855536581661552317e-04,4.123493546173942057363e-13,9.554845398271351803537e-17,9.554850356113366488242e-17,9.271953207434544700282e-04,7.388051955643671892133e-15,0,nan,9.976712358935882182299e-01
94896,9.266096472635201300103e-04,9.265998925131348597575e-04,4.115679626092514062282e-13,9.530717314242803582761e-17,9.530722272084818267466e-17,9.266096472635131936045e-04,7.485790553885809366100e-15,0,nan,9.976727033456528206208e-01
94956,9.260247132124029912151e-04,9.260149707735755271812e-04,4.107885436465127229838e-13,9.506665343064297726173e-17,9.506670300906312410878e-17,9.260247132123961516887e-04,7.385900455675767084334e-15,0,nan,9.976741689476081796336e-01
95010,9.254989036213303980893e-04,9.254891722429877103789e-04,4.100887483895834942764e-13,9.485083407482553822718e-17,9.485088365324568507423e-17,9.254989036213233320346e-04,7.634860179159027538833e-15,0,nan,9.976754864104138506727e-01
95016,9.254405171906677097377e-04,9.254307870401049440287e-04,4.100110915055866916157e-13,9.482689196796799295535e-17,9.482694154638813980240e-17,9.254405171906608405122e-04,7.422654742682238304059e-15,0,nan,9.976756327029487222925e-01
95076,9.248570578024014948379e-04,9.248473399168690833178e-04,4.092355999864245369102e-13,9.458788588771317348482e-17,9.458793546613332033188e-17,9.248570578023939797498e-04,8.125675208809022813746e-15,0,nan,9.976770946151608577298e-01
95136,9.242743336552078402615e-04,9.242646280115297688709e-04,4.084620629124133935772e-13,9.434963233582425049735e-17,9.434968191424439734440e-17,9.242743336552003951066e-04,8.055135404578583176624e-15,0,nan,9.976785546877143652598e-01
95196,9.236923433601994769260e-04,9.236826499352583869432e-04,4.076904741302793589670e-13,9.411212847082062799504e-17,9.411217804924077484209e-17,9.236923433601919410327e-04,8.158445143791014129117e-15,0,nan,9.976800129240798121403e-01
95254,9.231304490066754610267e-04,9.231207673712602153338e-04,4.069464511714996045947e-13,9.388325136103748666451e-17,9.388330093945763351156e-17,9.231304490066679146513e-04,8.174765932470789142724e-15,0,nan,9.976814208104172896556e-01
95256,9.231110855319840614516e-04,9.231014043027204905509e-04,4.069208275099789059725e-13,9.387537146373078172746e-17,9.387542104215092857451e-17,9.231110855319764669013e-04,8.227125059672123113942e-15,0,nan,9.976814693277144377491e-01
95316,9.225305587886545267626e-04,9.225208897320672342748e-04,4.061531169445998316571e-13,9.363935849802990859395e-17,9.363940807645005544100e-17,9.225305587886468241626e-04,8.349425297184181921194e-15,0,nan,9.976829239020679820373e-01
95376,9.219507617517774811233e-04,9.219411048449227975149e-04,4.053873363502573457843e-13,9.340408676957711699450e-17,9.340413634799726384155e-17,9.219507617517699147368e-04,8.206931230002347985309e-15,0,nan,9.976843766505799016237e-01
95436,9.213716930463833418991e-04,9.213620482663753856120e-04,4.046234796659953497325e-13,9.316955348655365921709e-17,9.316960306497380606414e-17,9.213716930463757802242e-04,8.206975464347533207046e-15,0,nan,9.976858275766839169929e-01
95496,9.207933513009543009115e-04,9.207837186249646531030e-04,4.038615408536834379824e-13,9.293575586940061754101e-17,9.293580544782076438806e-17,9.207933513009467339426e-04,8.217879531390260955430e-15,0,nan,9.976872766838029939944e-01
95498,9.207740857466602778236e-04,9.207644534737454474621e-04,4.038361758530090847548e-13,9.292797525295931930108e-17,9.292802483137946614813e-17,9.207740857466528070460e-04,8.113583745317610147823e-15,0,nan,9.976873249560861339280e-01
95557,9.202061143511201714990e-04,9.201964939575391208212e-04,4.030888629454991034181e-13,9.269881293235055708713e-17,9.269886251077070393418e-17,9.202061143511131750597e-04,7.603121839387997325713e-15,0,nan,9.976887480815128204513e-01
95617,9.196292344837353124887e-04,9.196196261483090836700e-04,4.023307735672543874679e-13,9.246649050277558568924e-17,9.246654008119573253629e-17,9.196292344837281954002e-04,7.739084615096346943943e-15,0,nan,9.976901935307247054640e-01
95677,9.190530774597098408879e-04,9.190434811597820779702e-04,4.015745839832142926282e-13,9.223489542772428940842e-17,9.223494500614443625547e-17,9.190530774597026108264e-04,7.866859550168807328774e-15,0,nan,9.976916371712272476420e-01
95737,9.184776419212839319861e-04,9.184680576342551996255e-04,4.008202882459305241816e-13,9.200402497626619572445e-17,9.200407455468634257150e-17,9.184776419212766744490e-04,7.901702534175027624411e-15,0,nan,9.976930790064093119659e-01
95742,9.184297214843280222560e-04,9.184201381973558812530e-04,4.007575155680705008406e-13,9.198481839536606067291e-17,9.198486797378620751996e-17,9.184297214843207096617e-04,7.962061855430518629959e-15,0,nan,9.976931990779572709759e-01
95797,9.179029265140966264633e-04,9.178933542174238678288e-04,4.000678804302837136008e-13,9.177387642942605578859e-17,9.177392600784620263564e-17,9.179029265140889964964e-04,8.312389784750530955101e-15,0,nan,9.976945190396534958606e-01
95857,9.173289298871733620649e-04,9.173193695583698988386e-04,3.993173546333839737571e-13,9.154444708012333305289e-17,9.154449665854347989994e-17,9.173289298871659207746e-04,8.111910655279055939021e-15,0,nan,9.976959572743281447508e-01
95917,9.167556506929181673465e-04,9.167461023095535913030e-04,3.985687049744771440832e-13,9.131573423311387828735e-17,9.131578381153402513440e-17,9.167556506929109379733e-04,7.885823512287136309169e-15,0,nan,9.976973937137994631955e-01
95977,9.161830875871011933484e-04,9.161735511268010410946e-04,3.978219255948452227199e-13,9.108773520493005570409e-17,9.108778478335020255115e-17,9.161830875870941399462e-04,7.698681918523909691819e-15,0,nan,9.976988283614231855590e-01
95988,9.160781952541649075100e-04,9.160686609773372336002e-04,3.976852184541326016673e-13,9.104601260150467899262e-17,9.104606217992482583967e-17,9.160781952541577691399e-04,7.792315328502212223108e-15,0,nan,9.976990911860533718029e-01
96037,9.156112392288490641964e-04,9.156017146692947087511e-04,3.970770106577114869849e-13,9.086044732382231306556e-17,9.086049690224245991261e-17,9.156112392288417125857e-04,8.029183557913353772017e-15,0,nan,9.977002612205483325549e-01
96097,9.150401042806329508783e-04,9.150305915995614932518e-04,3.963339543481427898932e-13,9.063386792970015979788e-17,9.063391750812030664493e-17,9.150401042806254691951e-04,8.176344587980085053520e-15,0,nan,9.977016922945108775536e-01
96157,9.144696814082594639450e-04,9.144601805834635162989e-04,3.955927508729558184847e-13,9.040799437407457903743e-17,9.040804395249472588448e-17,9.144696814082524216601e-04,7.700949529771807840182e-15,0,nan,9.977031215866395240247e-01
96217,9.138999692808613293724e-04,9.138904802901887981792e-04,3.948533944606236230015e-13,9.018282402000065838473e-17,9.018287359842080523178e-17,9.138999692808543915372e-04,7.591460056818390817963e-15,0,nan,9.977045491002603877181e-01
96234,9.137386798783692998596e-04,9.137291942366786677565e-04,3.946442451539045865384e-13,9.011915323538218959412e-17,9.011920281380233644117e-17,9.137386798783620986502e-04,7.881038176821711715300e-15,0,nan,9.977049532395701487292e-01
96277,9.133309665708844865550e-04,9.133214893922383557576e-04,3.941158793611779240090e-13,8.995835424201911419353e-17,8.995840382043926104058e-17,9.133309665708776600518e-04,7.474292966709196764819e-15,0,nan,9.977059748386858861941e-01
96337,9.127626719540793062690e-04,9.127532065654176372804e-04,3.933801998461174740725e-13,8.973458242609975416998e-17,8.973463200451990101703e-17,9.127626719540726563722e-04,7.285461001576216574206e-15,0,nan,9.977073988052214366992e-01
96397,9.121950841094902907510e-04,9.121856304888258971941e-04,3.926463502083141604079e-13,8.951150596958464213880e-17,8.951155554800478898585e-17,9.121950841094836838941e-04,7.242811437679895419202e-15,0,nan,9.977088210031653716520e-01
96457,9.116282017194453400968e-04,9.116187598448456793840e-04,3.919143247619196639262e-13,8.928912228113139513879e-17,8.928917185955154198584e-17,9.116282017194386850119e-04,7.300218350491523331128e-15,0,nan,9.977102414358067819489e-01
96480,9.114110835697269768704e-04,9.114016461919818108336e-04,3.916341974776723724465e-13,8.920405833648365531171e-17,8.920410791490380215876e-17,9.114110835697201937776e-04,7.442407606679883445363e-15,0,nan,9.977107854676274059928e-01
96517,9.110620234695457776014e-04,9.110525933191328425143e-04,3.911841178422732315325e-13,8.906742878065708056603e-17,8.906747835907722741308e-17,9.110620234695390455953e-04,7.389185294875203582586e-15,0,nan,9.977116601064265122073e-01
96577,9.104965480486559414181e-04,9.104871296006059348468e-04,3.904557238058090223667e-13,8.884642289928224189081e-17,8.884647247770238873786e-17,9.104965480486494350403e-04,7.145966362156766838112e-15,0,nan,9.977130770182960927718e-01
96637,9.099317741488937519995e-04,9.099223673814370869431e-04,3.897291370299658158938e-13,8.862610207927560272937e-17,8.862615165769574957643e-17,9.099317741488876859201e-04,6.666521121316852013883e-15,0,nan,9.977144921746807805767e-01
96697,9.093677004656208458580e-04,9.093583053570418201633e-04,3.890043519130957259059e-13,8.840646377399889448799e-17,8.840651335241904133504e-17,9.093677004656147100572e-04,6.747326507913235089698e-15,0,nan,9.977159055788405443601e-01
96728,9.090765363167640925393e-04,9.090671472234478989530e-04,3.886305836675693537310e-13,8.829325056216059835505e-17,8.829330014058074520210e-17,9.090765363167580741055e-04,6.620381835419808346982e-15,0,nan,9.977166351521915287656e-01
96757,9.088043256974306493418e-04,9.087949422260674457036e-04,3.882813628743715086013e-13,8.818750544785117644636e-17,8.818755502627132329341e-17,9.088043256974244530311e-04,6.818091124518053406100e-15,0,nan,9.977173172340218371959e-01
96817,9.082416485461400302778e-04,9.082322766903843909783e-04,3.875601643536980400164e-13,8.796922457621484232364e-17,8.796927415463498917069e-17,9.082416485461338860067e-04,6.765018021470077191532e-15,0,nan,9.977187271434649023356e-01
96877,9.076796677167795401528e-04,9.076703074550766586412e-04,3.868407508116230680000e-13,8.775161864540136408745e-17,8.775166822382151093450e-17,9.076796677167730329281e-04,7.169076238681630673535e-15,0,nan,9.977201353104047435155e-01
96937,9.071183819175820299899e-04,9.071090332284304424623e-04,3.861231167292460032529e-13,8.753468515259669495758e-17,8.753473473101684180463e-17,9.071183819175750374682e-04,7.708499592521364050908e-15,0,nan,9.977215417380647787416e-01
96975,9.067632598113160077163e-04,9.067539184403499742670e-04,3.856695330226666691439e-13,8.739764060853941338786e-17,8.739769018695956023491e-17,9.067632598113086729934e-04,8.088906237331792706927e-15,0,nan,9.977224315774492611922e-01
96997,9.065577898599738683114e-04,9.065484527219252368704e-04,3.854072566081302996597e-13,8.731842160580796734476e-17,8.731847118422811419181e-17,9.065577898599662653436e-04,8.386633284270836637364e-15,0,nan,9.977229464296617633266e-01
97058,9.059885644578759885531e-04,9.059792390415157556718e-04,3.846812783947857079338e-13,8.709923789660117405000e-17,8.709928747502132089705e-17,9.059885644578688061902e-04,7.927652973171316242286e-15,0,nan,9.977243727563821779482e-01
97118,9.054293675391699098079e-04,9.054200536308193913645e-04,3.839689791199282014911e-13,8.688431787125098010626e-17,8.688436744967112695332e-17,9.054293675391623731734e-04,8.323823742713720578142e-15,0,nan,9.977257739566688454574e-01
97178,9.048708604941019728249e-04,9.048615580724722086414e-04,3.832584373424662965651e-13,8.667006033942401692349e-17,8.667010991784416377054e-17,9.048708604940943622339e-04,8.410693020796594712226e-15,0,nan,9.977271734305465339756e-01
97224,9.044431381603643344338e-04,9.044338445308358403682e-04,3.827148754787098978816e-13,8.650624335707977716174e-17,8.650629293549992400879e-17,9.044431381603569024609e-04,8.217180986572929554897e-15,0,nan,9.977282451933461858732e-01
97238,9.043130420468255617483e-04,9.043037510906799586116e-04,3.825496476452722301054e-13,8.645646285205660405332e-17,8.645651243047675090037e-17,9.043130420468182655124e-04,8.068263520800128225413e-15,0,nan,9.977285711811997797422e-01
97298,9.037559109246390059642e-04,9.037466314127932292058e-04,3.818426046312436403792e-13,8.624352297064134059951e-17,8.624357254906148744656e-17,9.037559109246316941111e-04,8.090517594528802036637e-15,0,nan,9.977299672118089302899e-01
97358,9.031994658579737622964e-04,9.031901977692958442129e-04,3.811373029232148210069e-13,8.603123826717432075039e-17,8.603128784559446759744e-17,9.031994658579666992592e-04,7.820019206421773848580e-15,0,nan,9.977313615255407236492e-01
97418,9.026437055803867171716e-04,9.026344488937964065031e-04,3.804337371638723528800e-13,8.581960632410420043091e-17,8.581965590252434727796e-17,9.026437055803801287376e-04,7.299041671979026173012e-15,0,nan,9.977327541255569035277e-01
97473,9.021348591484227262549e-04,9.021256128952721180594e-04,3.797903223081858646975e-13,8.562618175210662740114e-17,8.562623133052677424819e-17,9.021348591484165002981e-04,6.901359366594267539148e-15,0,nan,9.977340291728150805176e-01
97478,9.020886288285502119591e-04,9.020793835230194075703e-04,3.797319020156705529150e-13,8.560862473428066297430e-17,8.560867431270080982135e-17,9.020886288285440187718e-04,6.865386698212482766572e-15,0,nan,9.977341450150126265627e-01
97538,9.015342343422422851512e-04,9.015250003967942770897e-04,3.790317921607446934871e-13,8.539829110090323945370e-17,8.539834067932338630075e-17,9.015342343422360212367e-04,6.948060634252166588295e-15,0,nan,9.977355341970556699320e-01
97598,9.009805208643358303416e-04,9.009712982580456250986e-04,3.783334023008261090155e-13,8.518860303746998869775e-17,8.518865261589013554481e-17,9.009805208643298669650e-04,6.618763123475185352522e-15,0,nan,9.977369216748206758667e-01
97658,9.004274871407919825922e-04,9.004182758527858694217e-04,3.776367271571606805753e-13,8.497955816772804658978e-17,8.497960774614819343683e-17,9.004274871407858636791e-04,6.795564505517080952498e-15,0,nan,9.977383074514419635057e-01
97718,8.998751319206476501078e-04,8.998659319301030926064e-04,3.769417614704216716976e-13,8.477115412562222256418e-17,8.477120370404236941123e-17,8.998751319206414278567e-04,6.914571666949473420316e-15,0,nan,9.977396915300402624352e-01
97723,8.998291329067195859839e-04,8.998199338566917901763e-04,3.768839246617863898208e-13,8.475381597443892440476e-17,8.475386555285907125181e-17,8.998291329067132173020e-04,7.077656944885475178009e-15,0,nan,9.977398067933749139591e-01
97778,8.993234539560080332415e-04,8.993142652421535609281e-04,3.762485000006288101239e-13,8.456338855524574883518e-17,8.456343813366589568223e-17,8.993234539560016530188e-04,7.094469412054229419921e-15,0,nan,9.977410739137313791503e-01
97838,8.987724520020361077335e-04,8.987632745441510992088e-04,3.755569375270637717140e-13,8.435625911079014394453e-17,8.435630868921029079159e-17,8.987724520020299131169e-04,6.892308088958566079675e-15,0,nan,9.977424546056212568881e-01
97898,8.982221248169442763543e-04,8.982129585943589593008e-04,3.748670688481891662801e-13,8.414976345649615501658e-17,8.414981303491630186363e-17,8.982221248169384975249e-04,6.433630594727346259173e-15,0,nan,9.977438336088105050444e-01
97958,8.976724711619848279254e-04,8.976633161540799538472e-04,3.741788887815657000917e-13,8.394389926660450831703e-17,8.394394884502465516408e-17,8.976724711619792838300e-04,6.176078152868983292997e-15,0,nan,9.977452109263934830778e-01
97973,8.975351628424510898666e-04,8.975260106350005286785e-04,3.740071070050688542945e-13,8.389253161384273281892e-17,8.389258119226287966597e-17,8.975351628424455026255e-04,6.225094358010094167680e-15,0,nan,9.977455549927752615652e-01
98018,8.971234898014401795002e-04,8.971143459876469153022e-04,3.734923921637701101336e-13,8.373866422530683783394e-17,8.373871380372698468099e-17,8.971234898014344421755e-04,6.395245240917362883555e-15,0,nan,9.977465865614562674671e-01
98078,8.965751795026129017038e-04,8.965660468624127212717e-04,3.728075738503129151009e-13,8.353405602669679078540e-17,8.353410560511693763245e-17,8.965751795026071752317e-04,6.387051805525084878256e-15,0,nan,9.977479605170734914253e-01
98138,8.960275390358181293177e-04,8.960184175487424882572e-04,3.721244287155592334863e-13,8.333007237472227826714e-17,8.333012195314242511419e-17,8.960275390358124919958e-04,6.291460536356657938479e-15,0,nan,9.977493327963156494404e-01
98198,8.954805671743734781995e-04,8.954714568200039222570e-04,3.714429516526476446500e-13,8.312671098313704604683e-17,8.312676056155719289388e-17,8.954805671743680152605e-04,6.100566772269069594190e-15,0,nan,9.977507034022451622721e-01
98224,8.952437533651723226835e-04,8.952346478286469155447e-04,3.711481616720140424844e-13,8.303878038608783212122e-17,8.303882996450797896827e-17,8.952437533651669281424e-04,6.025779082566142237167e-15,0,nan,9.977512968125946989702e-01
98258,8.949342626945904800861e-04,8.949251634525584283078e-04,3.707631375734103512402e-13,8.292396957545306312634e-17,8.292401915387320997339e-17,8.949342626945848221178e-04,6.322216687051586965371e-15,0,nan,9.977520723379190465286e-01
98318,8.943886243757638489921e-04,8.943795362257501600431e-04,3.700849814082911304357e-13,8.272184588489235529308e-17,8.272189546331250214013e-17,8.943886243757583175493e-04,6.184607710978537433336e-15,0,nan,9.977534396063817652206e-01
98378,8.938436510001643254750e-04,8.938345739218995144801e-04,3.694084781062691603785e-13,8.252033765434041544222e-17,8.252038723276056228927e-17,8.938436510001591443333e-04,5.796474264687731743935e-15,0,nan,9.977548052106738848987e-01
98438,8.932993413530292440769e-04,8.932902753262932657799e-04,3.687336226347790074661e-13,8.231944263629901320140e-17,8.231949221471916004845e-17,8.932993413530241227039e-04,5.733098324666055494797e-15,0,nan,9.977561691538304381290e-01
98476,8.929549546546645131043e-04,8.929458956167940757859e-04,3.683070641868353359395e-13,8.219252527557961596885e-17,8.219257485399976281591e-17,8.929549546546595761727e-04,5.528757645990097042613e-15,0,nan,9.977570321266925388150e-01
98498,8.927556942225521249834e-04,8.927466392271739400663e-04,3.680604099796300252536e-13,8.211915859283889244823e-17,8.211920817125903929528e-17,8.927556942225472241567e-04,5.489549700338613496137e-15,0,nan,9.977575314388747699406e-01
98559,8.922036642320388876923e-04,8.921946204312469763664e-04,3.673776560786239755447e-13,8.191616051871488494908e-17,8.191621009713503179613e-17,8.922036642320338680162e-04,5.626154952442714352031e-15,0,nan,9.977589147319878300061e-01
98619,8.916613495027418245104e-04,8.916523166927787114738e-04,3.667077412586811838921e-13,8.171710183871711469867e-17,8.171715141713726154572e-17,8.916613495027367228309e-04,5.721543772372509528169e-15,0,nan,9.977602736823479727705e-01
98679,8.911196936523132182406e-04,8.911106718131555325113e-04,3.660394542394827993197e-13,8.151864743972007171495e-17,8.151869701814021856200e-17,8.911196936523077299436e-04,6.158877512493209196935e-15,0,nan,9.977616309836800485519e-01
98728,8.906778292985944060420e-04,8.906688164041082211853e-04,3.654948905768113933552e-13,8.135702307369896242462e-17,8.135707265211910927167e-17,8.906778292985887709435e-04,6.326752788136314148320e-15,0,nan,9.977627382252614746680e-01
98739,8.905786954807340350879e-04,8.905696845924069779410e-04,3.653727900798653846459e-13,8.132079512176496203856e-17,8.132084470018510888561e-17,8.905786954807284804046e-04,6.237161609191324995655e-15,0,nan,9.977629866389772329361e-01
98799,8.900383537908983840742e-04,8.900293538334756206221e-04,3.647077438566541701423e-13,8.112354269423169861624e-17,8.112359227265184546329e-17,8.900383537908929318819e-04,6.125794736346011531973e-15,0,nan,9.977643406512289150955e-01
98859,8.894986673886041929002e-04,8.894896783422076352518e-04,3.640443106645859581566e-13,8.092688797579344371474e-17,8.092693755421359056179e-17,8.894986673885985782364e-04,6.312166589835527682356e-15,0,nan,9.977656930234185150732e-01
98919,8.889596350825435585458e-04,8.889506569273433658068e-04,3.633824856162323622384e-13,8.073082879437126989988e-17,8.073087837279141674693e-17,8.889596350825376523968e-04,6.643888822262499807358e-15,0,nan,9.977670437585196826788e-01
98979,8.884212556842942904931e-04,8.884122884005087603457e-04,3.627222638419244463942e-13,8.053536298708949073960e-17,8.053541256550963758665e-17,8.884212556842883595154e-04,6.675861927307896028818e-15,0,nan,9.977683928594976996867e-01
98981,8.884033209350292691064e-04,8.883943540132841062626e-04,3.627002840047031989060e-13,8.052885765423564577300e-17,8.052890723265579262005e-17,8.884033209350233660280e-04,6.644593001206677319491e-15,0,nan,9.977684378014215300034e-01
99039,8.878835280083124297315e-04,8.878745715762074563332e-04,3.620636404896784817883e-13,8.034048840023157601478e-17,8.034053797865172286183e-17,8.878835280083061442706e-04,7.079150278594805304656e-15,0,nan,9.977697403293151329749e-01
99099,8.873464508719215151564e-04,8.873375052718110228209e-04,3.614066107251197717946e-13,8.014620288919511722389e-17,8.014625246761526407094e-17,8.873464508719149885028e-04,7.355248392527236418071e-15,0,nan,9.977710861709227291240e-01
99159,8.868100230953052109939e-04,8.868010883075505036699e-04,3.607511697314083973823e-13,7.995250431844824311426e-17,7.995255389686838996131e-17,8.868100230952987399798e-04,7.296956406831504064486e-15,0,nan,9.977724303872652658566e-01
99219,8.862742435014986331840e-04,8.862653195065085028753e-04,3.600973127091659444861e-13,7.975939056148578968137e-17,7.975944013990593652842e-17,8.862742435014924729781e-04,6.950676918294236426939e-15,0,nan,9.977737729812814217699e-01
99235,8.861314782641347472664e-04,8.861225571439124235745e-04,3.599232177411381796511e-13,7.970799205776368802146e-17,7.970804163618383486851e-17,8.861314782641285357620e-04,7.009687064294921234001e-15,0,nan,9.977741307327345232658e-01
99279,8.857391109163798926032e-04,8.857301976946104025284e-04,3.594450348764014857785e-13,7.956685950078577510905e-17,7.956690907920592195610e-17,8.857391109163738820045e-04,6.785969659911746743874e-15,0,nan,9.977751139559044828023e-01
99339,8.852046241686607709262e-04,8.851957217006153639388e-04,3.587943314684376221254e-13,7.937490902776578813314e-17,7.937495860618593498019e-17,8.852046241686547030998e-04,6.854716108688681179280e-15,0,nan,9.977764533140589974696e-01
99399,8.846707820898784806890e-04,8.846618903561073287561e-04,3.581451977378368417795e-13,7.918353704273999160128e-17,7.918358662116013844833e-17,8.846707820898721698700e-04,7.133522550173991759741e-15,0,nan,9.977777910586621720160e-01
99459,8.841375835143866664112e-04,8.841287024954869958743e-04,3.574976289543293848930e-13,7.899274145487607643404e-17,7.899279103329622328109e-17,8.841375835143804966762e-04,6.978252212417989064435e-15,0,nan,9.977791271926217067808e-01
99489,8.838712251768789281148e-04,8.838623495081535542256e-04,3.571744299442034443719e-13,7.889755915890536519343e-17,7.889760873732551204048e-17,8.838712251768726048550e-04,7.154050940696261027416e-15,0,nan,9.977797946565193167620e-01
99519,8.836050272793483572817e-04,8.835961569559640151755e-04,3.568516204047416771442e-13,7.880252018215313482034e-17,7.880256976057328166739e-17,8.836050272793423965520e-04,6.745920953912476938730e-15,0,nan,9.977804617188422991883e-01
99579,8.830731122247264261796e-04,8.830642525775479886527e-04,3.562071673929236274044e-13,7.861287115131885984299e-17,7.861292072973900669004e-17,8.830731122247206268097e-04,6.567259054512327719443e-15,0,nan,9.977817946402207604476e-01
99639,8.825418371932758918388e-04,8.825329882030402304724e-04,3.555642652396771564465e-13,7.842379229784762338842e-17,7.842384187626777023547e-17,8.825418371932695662497e-04,7.167466565271350852013e-15,0,nan,9.977831259596493158632e-01
99699,8.820112010305332936669e-04,8.820023626780236838951e-04,3.549229092826828065040e-13,7.823528156589772926489e-17,7.823533114431787611195e-17,8.820112010305268229175e-04,7.336357377674233840512e-15,0,nan,9.977844556800055231651e-01
99744,8.816136424731497176280e-04,8.816048120863515316636e-04,3.544429042110335445654e-13,7.809427011484203151471e-17,7.809431969326217836176e-17,8.816136424731434787539e-04,7.076653322944474320994e-15,0,nan,9.977854519226110737383e-01
99759,8.814812025848110538934e-04,8.814723748508569581631e-04,3.542830948764316408803e-13,7.804733690827065820776e-17,7.804738648669080505481e-17,8.814812025848048720881e-04,7.012974581434434664919e-15,0,nan,9.977857838041646111084e-01
99819,8.809518407071892376337e-04,8.809430235726661969839e-04,3.536448173921548194770e-13,7.785995628636959691421e-17,7.786000586478974376126e-17,8.809518407071827227856e-04,7.395237439379501293121e-15,0,nan,9.977871103349999327243e-01
99879,8.804231142515043856064e-04,8.804143076973336944080e-04,3.530080722177495533996e-13,7.767313767015714656570e-17,7.767318724857729341275e-17,8.804231142514976176014e-04,7.687218676161830187374e-15,0,nan,9.977884352753700055805e-01
99939,8.798950220743434426016e-04,8.798862260814922569771e-04,3.523728547577123014555e-13,7.748687903811505045920e-17,7.748692861653519730625e-17,8.798950220743367597234e-04,7.595085809037594522733e-15,0,nan,9.977897586281284968493e-01
100000,8.793587774086471199261e-04,8.793499921336731493804e-04,3.517286117393254594738e-13,7.729808808201518872713e-17,7.729813766043533557418e-17,8.793587774086405771790e-04,7.440361488935021085704e-15,0,nan,9.977911024121810392535e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p6_a4_extended.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,3.891197080015033647449e-03,2.449134995874583594133e-04,2.449134995874602555760e-04,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,6.199659375739619443871e-06
2,9.980544014599924831726e-01,9.976652817519909798288e-01,3.611360008546433728401e-03,2.375696466454034668434e-04,2.375696466454053630061e-04,9.980544014599924832268e-01,5.431578533692610682037e-20,0,nan,4.811007607819904572408e-05
3,9.958596017477177629660e-01,9.951280018436261895639e-01,3.358906897383385610020e-03,2.297965654458067463259e-04,2.297965654458086424885e-04,9.958596017477177630203e-01,5.443549324537047513281e-20,0,nan,1.570588461425054282500e-04
4,9.934485483949344967461e-01,9.924152398151702398179e-01,3.130486427010228618087e-03,2.217901830667214216622e-04,2.217901830667233178248e-04,9.934485483949344968545e-01,1.091352113038159915231e-19,0,nan,3.593166966035595683248e-04
5,9.908499966016651254973e-01,9.895507207050304398729e-01,2.923235249199040066164e-03,2.136991291267980850472e-04,2.136991291267999812099e-04,9.908499966016651255515e-01,5.471071182338450996425e-20,0,nan,6.761886399228672110894e-04
6,9.880891030804309198570e-01,9.865552733464119167174e-01,2.734696189604420335583e-03,2.056345514336571410502e-04,2.056345514336590372128e-04,9.880891030804309198570e-01,0.000000000000000000000e+00,0,nan,1.124358854103707969493e-03
7,9.851879252516097065263e-01,9.834472185543169785605e-01,2.562751872352918763224e-03,1.976783881864291955698e-04,1.976783881864310917325e-04,9.851879252516097066348e-01,1.100502903756770284409e-19,0,nan,1.716360124878965453495e-03
8,9.821658426181405191651e-01,9.802426991241146726330e-01,2.405570552343530503431e-03,1.898899936276663210778e-04,1.898899936276682172404e-04,9.821658426181405192735e-01,1.103889104507409503027e-19,0,nan,2.461088016969195714056e-03
9,9.790399138479429073825e-01,9.769559613344778328608e-01,2.261561671746251865695e-03,1.823113399083300676570e-04,1.823113399083319638197e-04,9.790399138479429075451e-01,1.661120487249962928977e-19,0,nan,3.364312399478078463419e-03
10,9.758251804986047069253e-01,9.735995958721397989123e-01,2.129339208630289953824e-03,1.749710669241138964168e-04,1.749710669241157925795e-04,9.758251804986047070337e-01,1.111061893208703370705e-19,0,nan,4.429159753817000557264e-03
11,9.725349262678246539280e-01,9.701847446744103303741e-01,2.007691304864780920268e-03,1.678876243688643915568e-04,1.678876243688662877195e-04,9.725349262678246540365e-01,1.114820808180340802254e-19,0,nan,5.656552786140948085679e-03
12,9.691808990219779399171e-01,9.667212790416903496460e-01,1.895554981363977074357e-03,1.610717064924266890606e-04,1.610717064924285852233e-04,9.691808990219779399713e-01,5.593394244457340349410e-20,0,nan,7.045601941025239559622e-03
13,9.657735015510083610994e-01,9.632179534477811769862e-01,1.791994996079438056560e-03,1.545281382723536737110e-04,1.545281382723555698737e-04,9.657735015510083612079e-01,1.122625719948106420262e-19,0,nan,8.593948250481589835496e-03
14,9.623219559497414579349e-01,9.596825387252432378775e-01,1.696186091963440138526e-03,1.482573366509381899288e-04,1.482573366509400860915e-04,9.623219559497414579891e-01,5.633261123173045072624e-20,0,nan,1.029805971944468587447e-02
15,9.588344456792615178053e-01,9.561219376911104532901e-01,1.607398031798779198844e-03,1.422564425151062944784e-04,1.422564425151081906410e-04,9.588344456792615179137e-01,1.130750128315873534827e-19,0,nan,1.215348490653863937138e-02
16,9.553182386752110636795e-01,9.525422857772764946528e-01,1.524982934246196295585e-03,1.365201972729453461324e-04,1.365201972729472422951e-04,9.553182386752110637337e-01,5.674560207230123388536e-20,0,nan,1.415506800180392993368e-02
17,9.517797943101533964601e-01,9.489490388181072626846e-01,1.448364518143127132590e-03,1.310416210298821265676e-04,1.310416210298840227303e-04,9.517797943101533965143e-01,5.695656594975996025042e-20,0,nan,1.629712985122488720813e-02
18,9.482248565590356991395e-01,9.453470498081308965492e-01,1.377028935606233663025e-03,1.258125364123708964555e-04,1.258125364123727926181e-04,9.482248565590356992479e-01,1.143401973683657489071e-19,0,nan,1.857361923727868822047e-02
19,9.446585353403277797338e-01,9.417406361613849365491e-01,1.310516933101016268534e-03,1.208239721377389437526e-04,1.208239721377408399152e-04,9.446585353403277797880e-01,5.738593004375405927761e-20,0,nan,2.097823842659825857551e-02
20,9.410853776948344284357e-01,9.381336387702964425784e-01,1.248417126592741487204e-03,1.160664727829913494720e-04,1.160664727829932456346e-04,9.410853776948344284899e-01,5.760381566767252761310e-20,0,nan,2.350454662271129058921e-02
21,9.375094302070000718105e-01,9.345294739671381080014e-01,1.190360214677114871626e-03,1.115303353198670593829e-04,1.115303353198689555456e-04,9.375094302070000719732e-01,1.734706026764095992771e-19,0,nan,2.614604456444379603138e-02
22,9.339342938597995505217e-01,9.309311793281511126499e-01,1.136013984130891130509e-03,1.072057884429487258371e-04,1.072057884429506219997e-04,9.339342938597995506301e-01,1.160897698707124264777e-19,0,nan,2.889624311914971294463e-02
23,9.303631723360856671003e-01,9.273414541237123810908e-01,1.085078987115059137923e-03,1.030831272060298586834e-04,1.030831272060317548460e-04,9.303631723360856672629e-01,1.748030561704960343483e-19,0,nan,3.174871835142339737890e-02
24,9.267989146301548515237e-01,9.237626951028804530696e-01,1.037284789470797196400e-03,9.915281275897005080686e-05,9.915281275897194696952e-05,9.267989146301548516321e-01,1.169835392953780463217e-19,0,nan,3.469715521095857125515e-02
25,9.232440527081450544738e-01,9.201970282035652284620e-01,9.923867060835953779580e-04,9.540554486024802284097e-05,9.540554486024991900363e-05,9.232440527081450546906e-01,2.348679461958562525382e-19,0,nan,3.773538168110234307013e-02
26,9.197008348505234307641e-01,9.166463366974013413742e-01,9.501629528722701149951e-04,9.183231319025462833011e-05,9.183231319025652449277e-05,9.197008348505234309809e-01,2.357727929347192502718e-19,0,nan,4.085739496262401022070e-02
27,9.161712552209652062822e-01,9.131122862086814117710e-01,9.104121561553027044712e-04,8.842443220090389551064e-05,8.842443220090579167331e-05,9.161712552209652064448e-01,1.775108364795858460688e-19,0,nan,4.405738103365976973748e-02
28,9.126570801306037603929e-01,9.095963469873857268799e-01,8.729511694084062526352e-04,8.517356322716277358529e-05,8.517356322716466974795e-05,9.126570801306037605555e-01,1.781943398166075851942e-19,0,nan,4.732972872412217592170e-02
29,9.091598714026815237230e-01,9.060998137657495666436e-01,8.376131551145228048876e-04,8.207172679329318599186e-05,8.207172679329508215452e-05,9.091598714026815239398e-01,2.385063851999455133674e-19,0,nan,5.066903926806332454525e-02
30,9.056810071881923052670e-01,9.026238234845502648074e-01,8.042458958089423881831e-04,7.911130742300817082696e-05,7.911130742301006698962e-05,9.056810071881923054297e-01,1.795668945048690385613e-19,0,nan,5.407013214744031625076e-02
31,9.022217005366457936002e-01,8.991693711382224009593e-01,7.727103037697696213559e-04,7.628505277135364075199e-05,7.628505277135553691465e-05,9.022217005366457937628e-01,1.802553915252674231192e-19,0,nan,5.752804791243363534268e-02
32,8.987830159863375161259e-01,8.957373239560644703739e-01,7.428791032846538602198e-04,7.358606850828515687023e-05,7.358606850828705303289e-05,8.987830159863375163428e-01,2.412600490221069089148e-19,0,nan,6.103804855410061615069e-02
33,8.953658844044221434572e-01,8.923284341093862566527e-01,7.146356631901005756631e-04,7.100781007736872835078e-05,7.100781007737062451344e-05,8.953658844044221436199e-01,1.816356069686570764823e-19,0,nan,6.459561591215012043622e-02
34,8.919711162777912063365e-01,8.889433501107960461916e-01,6.878729605529807620137e-04,6.854407221047493322357e-05,6.854407221047682938623e-05,8.919711162777912065534e-01,2.431025293755915094489e-19,0,nan,6.819644852171744187134e-02
35,8.885994136305195558118e-01,8.855826270513817632599e-01,6.624926590455185938071e-04,6.618897688723317536256e-05,6.618897688723507152522e-05,8.885994136305195560286e-01,2.440249578954407644769e-19,0,nan,7.183645723618708604829e-02
36,8.852513807218590039818e-01,8.822467358038303036146e-01,6.384042878372728782275e-04,6.393696027578122590537e-05,6.393696027578312206803e-05,8.852513807218590041444e-01,1.837108977341693603577e-19,0,nan,7.551175990659734986563e-02
37,8.819275336599116671822e-01,8.789360713041590640626e-01,6.155245087579157122681e-04,6.178275907067601078451e-05,6.178275907067790694717e-05,8.819275336599116672906e-01,1.229355169337069120120e-19,0,nan,7.921867535044025941275e-02
38,8.786283090497801061703e-01,8.756509600113686974483e-01,5.937764611285147219381e-04,5.972139654818864549313e-05,5.972139654819054165579e-05,8.786283090497801063871e-01,2.467942726903594926720e-19,0,nan,8.295371680242917189680e-02
39,8.753540717808044401113e-01,8.723916666326835993913e-01,5.730891750624296607982e-04,5.774816858343601416521e-05,5.774816858343791032787e-05,8.753540717808044402740e-01,1.857880497910673804106e-19,0,nan,8.671358500591590865293e-02
40,8.721051220451523845636e-01,8.691584001918865667337e-01,5.533970452378446757291e-04,5.585862981382993015993e-05,5.585862981383182632259e-05,8.721051220451523847263e-01,1.864801865759545899959e-19,0,nan,9.049516107513428720723e-02
41,8.688817016692676443936e-01,8.659513195093724260325e-01,5.346393581739397280456e-04,5.404858008592808277490e-05,5.404858008592997893756e-05,8.688817016692676446104e-01,2.495626666789207345611e-19,0,nan,9.429549923450355769522e-02
42,8.656839998302854561956e-01,8.627705381547683513750e-01,5.167598669280470862015e-04,5.231405128539002640072e-05,5.231405128539192256338e-05,8.656839998302854563583e-01,1.878633842195406333216e-19,0,nan,9.811181952114200899041e-02
43,8.625121582213043278618e-01,8.596161289261476454583e-01,4.997064078937936016212e-04,5.065129462034303983518e-05,5.065129462034493599785e-05,8.625121582213043279702e-01,1.257028277400025514579e-19,0,nan,1.019415005199215096165e-01
44,8.593662757222007486852e-01,8.564881279038719421584e-01,4.834305550385745324882e-04,4.905676840542818106627e-05,4.905676840543007722893e-05,8.593662757222007487936e-01,1.261629881361535148605e-19,0,nan,1.057820721863316448019e-01
45,8.562464126263526548915e-01,8.533865381218252356031e-01,4.678873074881640041928e-04,4.752712637583598126087e-05,4.752712637583787742353e-05,8.562464126263526550541e-01,1.899340230506682525897e-19,0,nan,1.096312088006879503739e-01
46,8.531525944680811536025e-01,8.503113328941583462842e-01,4.530348068598175756643e-04,4.605920654672403156985e-05,4.605920654672592773251e-05,8.531525944680811536567e-01,6.354092922623512558202e-20,0,nan,1.134867220874486109074e-01
47,8.500848154907284375285e-01,8.472624588315639387339e-01,4.388340811738068842876e-04,4.465002062271218109045e-05,4.465002062271407725311e-05,8.500848154907284375285e-01,0.000000000000000000000e+00,0,nan,1.173465545252896771855e-01
48,8.470430417909770352499e-01,8.442398385774806449360e-01,4.252488125461947737423e-04,4.329674395401686967534e-05,4.329674395401876583800e-05,8.470430417909770353583e-01,1.279984745749261039619e-19,0,nan,1.212087728668695251209e-01
49,8.440272141712075475617e-01,8.412433732914203281489e-01,4.122451261906473895970e-04,4.199670602968728782241e-05,4.199670602968918398507e-05,8.440272141712075476701e-01,1.284558310776906247690e-19,0,nan,1.250715618816682204886e-01
50,8.410372507283250044811e-01,8.382729449037732193453e-01,3.997913985408398850750e-04,4.074738149392052469760e-05,4.074738149392242086026e-05,8.410372507283250044811e-01,0.000000000000000000000e+00,0,nan,1.289332183307300401054e-01
51,8.380730492045027993928e-01,8.353284181639266835944e-01,3.878580825532044710257e-04,3.954638166822247493801e-05,3.954638166822437110068e-05,8.380730492045027993928e-01,0.000000000000000000000e+00,0,nan,1.327921451784098378431e-01
52,8.351344891226500813212e-01,8.324096425012957427823e-01,3.764175484672186772848e-04,3.839144655997507054406e-05,3.839144655997696670673e-05,8.351344891226500813755e-01,6.491183076539637482808e-20,0,nan,1.366468460431928765540e-01
53,8.322214337270621334450e-01,8.295164537168733246602e-01,3.654439384912599953825e-04,3.728043733655131244008e-05,3.728043733655320860274e-05,8.322214337270621334992e-01,6.513904404203813550083e-20,0,nan,1.404959198872104953853e-01
54,8.293337317476276946684e-01,8.266486755211360235376e-01,3.549130340497886808301e-04,3.621132924331377925858e-05,3.621132924331567542125e-05,8.293337317476276947226e-01,6.536585520287477377683e-20,0,nan,1.443380559421153796915e-01
55,8.264712190041111291878e-01,8.238061209325612234086e-01,3.448021343752891704929e-04,3.518220494350071518096e-05,3.518220494350261134363e-05,8.264712190041111292962e-01,1.311845043789856727487e-19,0,nan,1.481720288674298926493e-01
56,8.236337198653735788226e-01,8.209885935496012860919e-01,3.350899453586019763483e-04,3.419124825803530186412e-05,3.419124825803719802678e-05,8.236337198653735789311e-01,1.316364478936974402400e-19,0,nan,1.519966941362710784543e-01
57,8.208210485769219851167e-01,8.181958887077004976759e-01,3.257564776862497308716e-04,3.323673828359963690942e-05,3.323673828360153307208e-05,8.208210485769219851709e-01,6.604376035222372168965e-20,0,nan,1.558109836424293533384e-01
58,8.180330104688573727837e-01,8.154277945318133907987e-01,3.167829533950328244398e-04,3.231704386782468020279e-05,3.231704386782657636546e-05,8.180330104688573728379e-01,6.626885214962728921968e-20,0,nan,1.596139015220863006163e-01
59,8.152694030551158743550e-01,8.126840928938738274536e-01,3.081517200642084902156e-04,3.143061842110495372200e-05,3.143061842110684988467e-05,8.152694030551158744092e-01,6.649349088918325910606e-20,0,nan,1.634045201829597266751e-01
60,8.125300170338417232274e-01,8.099645602837595816711e-01,2.998461719454143607850e-04,3.057599504530776166960e-05,3.057599504530965783227e-05,8.125300170338417233358e-01,1.334353377421560065443e-19,0,nan,1.671819765333269766037e-01
61,8.098146371977868744792e-01,8.072689686014854537946e-01,2.918506774014033988328e-04,2.975178196047622799724e-05,2.975178196047812415990e-05,8.098146371977868746418e-01,2.008241372810668111377e-19,0,nan,1.709454684031716419963e-01
62,8.071230432627847521036e-01,8.045970858776289141552e-01,2.841505120877066308063e-04,2.895665821149619359335e-05,2.895665821149808975601e-05,8.071230432627847521578e-01,6.716461520554727234821e-20,0,nan,1.746942511496000085771e-01
63,8.044550106215850608562e-01,8.019486769283368660381e-01,2.767317973674767675659e-04,2.818936963758772437812e-05,2.818936963758962054078e-05,8.044550106215850609646e-01,1.347747429216414185861e-19,0,nan,1.784276344386615515656e-01
64,8.018103110296531276695e-01,7.993235039506723546804e-01,2.695814434998110790068e-04,2.744872508837628540564e-05,2.744872508837818156830e-05,8.018103110296531277237e-01,6.760964267803034567118e-20,0,nan,1.821449791957654559457e-01
65,7.991887132289224491503e-01,7.967213270635288693356e-01,2.626870971865223157107e-04,2.673359287118407338660e-05,2.673359287118596954926e-05,7.991887132289224492587e-01,1.356628484034836110968e-19,0,nan,1.858456947169982465413e-01
66,7.965899835149356081657e-01,7.941419047988610478250e-01,2.560370931022478847566e-04,2.604289741504923323408e-05,2.604289741505112939674e-05,7.965899835149356083283e-01,2.041581356009812784130e-19,0,nan,1.895292359338042385527e-01
67,7.940138862523099238795e-01,7.915849945475485644484e-01,2.496204090685072689447e-04,2.537561613782286610056e-05,2.537561613782476226322e-05,7.940138862523099239879e-01,1.365470039324958092947e-19,0,nan,1.931951008236807296929e-01
68,7.914601843430143107727e-01,7.890503529638198589730e-01,2.434266245643153770931e-04,2.473077650350599629786e-05,2.473077650350789246053e-05,7.914601843430143108269e-01,6.849379121866333974621e-20,0,nan,1.968428279597553892986e-01
69,7.889286396515377013019e-01,7.865377363318097923362e-01,2.374458822946557133493e-04,2.410745325776769483812e-05,2.410745325776959100078e-05,7.889286396515377014645e-01,2.061407302245459586518e-19,0,nan,2.004719941923473062383e-01
70,7.864190133906624644803e-01,7.840469008975064187442e-01,2.316688525638814127102e-04,2.350476583032928209803e-05,2.350476583033117826069e-05,7.864190133906624645887e-01,1.378657120471876034710e-19,0,nan,2.040822124558599903499e-01
71,7.839310664712244780192e-01,7.815776031690534097671e-01,2.260867002242692644925e-04,2.292187589360683321033e-05,2.292187589360872937299e-05,7.839310664712244780734e-01,6.915162690043116929640e-20,0,nan,2.076731296946096188720e-01
72,7.814645598189412751080e-01,7.791296001881131763622e-01,2.206910539907880136396e-04,2.235798506767471640356e-05,2.235798506767661256622e-05,7.814645598189412752164e-01,1.387397750624423584287e-19,0,nan,2.112444249014511891846e-01
73,7.790192546611177823413e-01,7.767026497747586839251e-01,2.154739779319098187323e-04,2.181233276224680386773e-05,2.181233276224870003039e-05,7.790192546611177824498e-01,1.391752727546053639737e-19,0,nan,2.147958072633258822600e-01
74,7.765949127857927290200e-01,7.742965107481468992534e-01,2.104279449632156008111e-04,2.128419414696993509009e-05,2.128419414697183125275e-05,7.765949127857927291284e-01,1.396097443641841956416e-19,0,nan,2.183270144081123651723e-01
75,7.741912967756652914821e-01,7.719109431250315686481e-01,2.055458121858180951001e-04,2.077287824188713259992e-05,2.077287824188902876258e-05,7.741912967756652915905e-01,1.400431879047162566177e-19,0,nan,2.218378107474209777255e-01
76,7.718081702189386596137e-01,7.695457082979956546986e-01,2.008207979254250265055e-04,2.027772612045714587858e-05,2.027772612045904204124e-05,7.718081702189386597221e-01,1.404756018814816425168e-19,0,nan,2.253279859102211776382e-01
77,7.694452978990329421725e-01,7.672005691951225106223e-01,1.962464603403434713822e-04,1.979810921801346907340e-05,1.979810921801536523606e-05,7.694452978990329422809e-01,1.409069852588499502571e-19,0,nan,2.287973532624380447763e-01
78,7.671024459649523388727e-01,7.648752904226781850925e-01,1.918166774780221858053e-04,1.933342773901148210363e-05,1.933342773901337826629e-05,7.671024459649523389269e-01,7.066866871488504320177e-20,0,nan,2.322457485078921339593e-01
79,7.647793820839391740044e-01,7.625696383922437245366e-01,1.875256286699631705346e-04,1.888310915684830381560e-05,1.888310915685019997827e-05,7.647793820839391741129e-01,1.417666581872504863055e-19,0,nan,2.356730283661878331967e-01
80,7.624758755779087429270e-01,7.602833814336147181547e-01,1.833677771641152520690e-04,1.844660680044784624466e-05,1.844660680044974240732e-05,7.624758755779087430354e-01,1.421949476976891103756e-19,0,nan,2.390790693233781423379e-01
81,7.601916975450326605470e-01,7.580162898946744868493e-01,1.793378539022873190191e-04,1.802339852218494660085e-05,1.802339852218684276352e-05,7.601916975450326606012e-01,7.131110323796175502128e-20,0,nan,2.424637664514481099883e-01
82,7.579266209677233431894e-01,7.557681362293462290079e-01,1.754308423577728823274e-04,1.761298544207883479046e-05,1.761298544208073095312e-05,7.579266209677233432436e-01,7.152421768094062541723e-20,0,nan,2.458270322928648818377e-01
83,7.556804208081673425532e-01,7.535386950746372024105e-01,1.716419643553374391579e-04,1.721489076351903844264e-05,1.721489076352093460530e-05,7.556804208081673426074e-01,7.173681774936006457693e-20,0,nan,2.491687958066393335943e-01
84,7.534528740924595337182e-01,7.513277433177038080211e-01,1.679666668020540433816e-04,1.682865865609755925214e-05,1.682865865609945541480e-05,7.534528740924595337182e-01,0.000000000000000000000e+00,0,nan,2.524890013725326091889e-01
85,7.512437599843027809807e-01,7.491350601537895170139e-01,1.644006092632416773484e-04,1.645385320141114390914e-05,1.645385320141304007180e-05,7.512437599843027809807e-01,0.000000000000000000000e+00,0,nan,2.557876078502206452223e-01
86,7.490528598491578962030e-01,7.469604271358172758793e-01,1.609396523230201416578e-04,1.609005739796803160882e-05,1.609005739796992777148e-05,7.490528598491578962030e-01,0.000000000000000000000e+00,0,nan,2.590645876904010857286e-01
87,7.468799573096557658483e-01,7.448036282163537301327e-01,1.575798466737932113472e-04,1.573687222158593600191e-05,1.573687222158783216457e-05,7.468799573096557657941e-01,7.258209046008682610585e-20,0,nan,2.623199260949900515558e-01
88,7.447248382930168335465e-01,7.426644497826037883640e-01,1.543174228833526750200e-04,1.539391573790339940330e-05,1.539391573790529556596e-05,7.447248382930168335465e-01,0.000000000000000000000e+00,0,nan,2.655536202237112744290e-01
89,7.425872910711621120456e-01,7.405426806850402045041e-01,1.511487817922989471343e-04,1.506082226384616027261e-05,1.506082226384805643445e-05,7.425872910711621120456e-01,0.000000000000000000000e+00,0,nan,2.687656784445273549947e-01
90,7.404671062941440550518e-01,7.384381122602235488894e-01,1.480704854981346422182e-04,1.473724157509486105554e-05,1.473724157509675721737e-05,7.404671062941440550518e-01,0.000000000000000000000e+00,0,nan,2.719561196255026568470e-01
91,7.383640770174744815497e-01,7.363505383483227622796e-01,1.450792488857376198947e-04,1.442283815679128623340e-05,1.442283815679318239523e-05,7.383640770174744815497e-01,0.000000000000000000000e+00,0,nan,2.751249724658198569449e-01
92,7.362779987238798934564e-01,7.342797553058050775087e-01,1.421719316669881810946e-04,1.411729049489829610301e-05,1.411729049490019226484e-05,7.362779987238798935106e-01,7.362722873457092113941e-20,0,nan,2.782722748637977464546e-01
93,7.342086693399715834063e-01,7.322255620137261195902e-01,1.393455308951371036232e-04,1.382029040579458603133e-05,1.382029040579648219316e-05,7.342086693399715834063e-01,0.000000000000000000000e+00,0,nan,2.813980733198767847857e-01
94,7.321558892482785510275e-01,7.301877598820161591989e-01,1.365971739220802893193e-04,1.353154240184017614488e-05,1.353154240184207230672e-05,7.321558892482785510817e-01,7.404175725463876107463e-20,0,nan,2.845024223726514746042e-01
95,7.301194612950551190403e-01,7.281661528501265209985e-01,1.339241117690729181375e-04,1.325076309079288850831e-05,1.325076309079478467014e-05,7.301194612950551190403e-01,0.000000000000000000000e+00,0,nan,2.875853840661350990272e-01
96,7.280991907942419845250e-01,7.261605473843707948714e-01,1.313237128835900941537e-04,1.297768060709071660406e-05,1.297768060709261276590e-05,7.280991907942419845250e-01,0.000000000000000000000e+00,0,nan,2.906470274465430647486e-01
97,7.260948855279289998314e-01,7.241707524722685344822e-01,1.287934572570391416238e-04,1.271203407314060371622e-05,1.271203407314249987806e-05,7.260948855279289997772e-01,7.465981334500124059791e-20,0,nan,2.936874280869762821532e-01
98,7.241063557436400149447e-01,7.221965796141743561916e-01,1.263309308798664311011e-04,1.245357308887134708242e-05,1.245357308887324324425e-05,7.241063557436400148905e-01,7.486484298097719188209e-20,0,nan,2.967066676384759703062e-01
99,7.221334141487344229510e-01,7.202378428124525796758e-01,1.239338205122928809947e-04,1.220205724791771490075e-05,1.220205724791961106258e-05,7.221334141487344228968e-01,7.506938131117946107773e-20,0,nan,2.997048334060062541387e-01
100,7.201758759021964332345e-01,7.182943585584366178853e-01,1.215999087504698015490e-04,1.195725567890494561298e-05,1.195725567890684177482e-05,7.201758759021964331802e-01,7.527343033583817472016e-20,0,nan,3.026820179480011957572e-01
101,7.182335586040613829590e-01,7.163659458173930654010e-01,1.193270693692819865579e-04,1.171894661039809673998e-05,1.171894661039999290182e-05,7.182335586040613828506e-01,1.509539841876407715367e-19,0,nan,3.056383186981886905672e-01
102,7.163062822827084244362e-01,7.144524260116927214751e-01,1.171132629243483881071e-04,1.148691695816969429543e-05,1.148691695817159045726e-05,7.163062822827084243278e-01,1.513601373186891267240e-19,0,nan,3.085738376084752307210e-01
103,7.143938693802305472860e-01,7.125536230023744767715e-01,1.149565325969917702377e-04,1.126096193352223884831e-05,1.126096193352413501014e-05,7.143938693802305471775e-01,1.517653242777824442792e-19,0,nan,3.114886808117430883416e-01
104,7.124961447360759809089e-01,7.106693630692729870884e-01,1.128550002670760543037e-04,1.104088467147975724253e-05,1.104088467148165340436e-05,7.124961447360759808005e-01,1.521695493365955579492e-19,0,nan,3.143829583034752359950e-01
105,7.106129355691394490903e-01,7.087994748898672332750e-01,1.108068627996514637940e-04,1.082649587773512711180e-05,1.082649587773702327364e-05,7.106129355691394489276e-01,2.288592252300795112468e-19,0,nan,3.172567836411835052936e-01
106,7.087440714584674075435e-01,7.069437895169943399760e-01,1.088103885323101655230e-04,1.061761349330769483157e-05,1.061761349330959099341e-05,7.087440714584674073808e-01,2.294626966517854616167e-19,0,nan,3.201102736606722655118e-01
107,7.068893843227281849014e-01,7.051021403555612976420e-01,1.068639139510453811909e-04,1.041406237592908374351e-05,1.041406237593097990535e-05,7.068893843227281847388e-01,2.300647448944816627841e-19,0,nan,3.229435482082235072104e-01
108,7.050487083985857749476e-01,7.032743631383764248066e-01,1.049658405432308008227e-04,1.021567399723434981912e-05,1.021567399723624598095e-05,7.050487083985857747850e-01,2.306653766407380286003e-19,0,nan,3.257567298878397719713e-01
109,7.032218802181048094213e-01,7.014602959012124497795e-01,1.031146318170999787061e-04,1.002228615489106948005e-05,1.002228615489296564188e-05,7.032218802181048091502e-01,3.854409977080200821661e-19,0,nan,3.285499438227290906387e-01
110,7.014087385853038997740e-01,6.996597789572039072757e-01,1.013088104778121199921e-04,9.833742698850799694710e-06,9.833742698852695856545e-06,7.014087385853038995030e-01,3.864373627110314288577e-19,0,nan,3.313233174302611092391e-01
111,6.996091245519650012388e-01,6.978726548706730816243e-01,9.954695575084578627098e-05,9.649893270955877611106e-06,9.649893270957773772940e-06,6.996091245519650009678e-01,3.874314007767679356243e-19,0,nan,3.340769802096660637519e-01
112,6.978228813927976587170e-01,6.960987684304709193959e-01,9.782770084406964457991e-05,9.470593057179951429499e-06,9.470593057181847591334e-06,6.978228813927976584459e-01,3.884231233294919934913e-19,0,nan,3.368110635417883438143e-01
113,6.960498545800488845903e-01,6.943379666229121371370e-01,9.614973054040321393593e-05,9.295702551823166467800e-06,9.295702551825062629635e-06,6.960498545800488843192e-01,3.894125418428689133244e-19,0,nan,3.395257005002442104698e-01
114,6.942898917576419355645e-01,6.925900986043771044467e-01,9.451177891350405255459e-05,9.125087333022765162221e-06,9.125087333024661324055e-06,6.942898917576419352393e-01,4.684796013985338847330e-19,0,nan,3.422210256733689155142e-01
115,6.925428427149203524271e-01,6.908550156736469585110e-01,9.291262715940411804641e-05,8.958617848977179206043e-06,8.958617848979075367877e-06,6.925428427149203521561e-01,3.913845128465963622567e-19,0,nan,3.448971749963721530690e-01
116,6.908085593600672564803e-01,6.891325712440327519925e-01,9.135110153747000241172e-05,8.796169214316664244581e-06,8.796169214318560406416e-06,6.908085593600672561550e-01,4.708405061555079560862e-19,0,nan,3.475542855931525493989e-01
117,6.890868956932640169988e-01,6.874226208153542188261e-01,8.982607141448201410563e-05,8.637621016086310005807e-06,8.637621016088206167642e-06,6.890868956932640166735e-01,4.720168875340736335235e-19,0,nan,3.501924956272518949158e-01
118,6.873777077796469777934e-01,6.857250219458189316500e-01,8.833644740601809464238e-05,8.482857128837996961294e-06,8.482857128839893123129e-06,6.873777077796469775223e-01,3.943254779048885295038e-19,0,nan,3.528119441614581286589e-01
119,6.856808537221159225968e-01,6.840396342238481806755e-01,8.688117960969250192761e-05,8.331765538356700352939e-06,8.331765538358596514774e-06,6.856808537221159222715e-01,4.743615779557246610875e-19,0,nan,3.554127710255928013423e-01
120,6.839961936340433344326e-01,6.823663192398918060535e-01,8.545925592513813581123e-05,8.184238173573590374099e-06,8.184238173575486535933e-06,6.839961936340433341073e-01,4.755299148925888210380e-19,0,nan,3.579951166920439757505e-01
121,6.823235896119292369800e-01,6.807049405582704329639e-01,8.406970045593716947075e-05,8.040170746243759960378e-06,8.040170746245656122213e-06,6.823235896119292366547e-01,4.766955982434125645581e-19,0,nan,3.605591221586293186553e-01
122,6.806629057080424643838e-01,6.790553636890800685497e-01,8.271157198899901628600e-05,7.899462597990239612688e-06,7.899462597992135774522e-06,6.806629057080424641127e-01,3.982155349562094909325e-19,0,nan,3.631049288383966322600e-01
123,6.790140079030855690023e-01,6.774174560601907973002e-01,8.138396254715918525132e-05,7.762016554338332468976e-06,7.762016554340228630811e-06,6.790140079030855687313e-01,3.991825499424198304729e-19,0,nan,3.656326784559902883865e-01
124,6.773767640789172177294e-01,6.757910869893683420730e-01,8.008599601102871168824e-05,7.627738785385318144127e-06,7.627738785387214306375e-06,6.773767640789172175125e-01,3.201179107345909373658e-19,0,nan,3.681425129502320782275e-01
125,6.757510439913628277355e-01,6.741761276565445124205e-01,7.881682680636293553347e-05,7.496538672770318171112e-06,7.496538672772214333360e-06,6.757510439913628274102e-01,4.813320743457241013200e-19,0,nan,3.706345743825839121729e-01
126,6.741367192431413309420e-01,6.725724510762600355865e-01,7.757563865344167489993e-05,7.368328682627672005103e-06,7.368328682629568167351e-06,6.741367192431413306710e-01,4.020705821004479836860e-19,0,nan,3.731090048511776883513e-01
127,6.725336632569333147717e-01,6.709799320703009298424e-01,7.636164337516144317960e-05,7.243024244224616456715e-06,7.243024244226512618963e-06,6.725336632569333144465e-01,4.836347524531117043613e-19,0,nan,3.755659464101145305303e-01
128,6.709417512486133491098e-01,6.693984472405474282319e-01,7.517407976073532870205e-05,7.120543634000464797150e-06,7.120543634002360959398e-06,6.709417512486133487845e-01,4.847822499350289971785e-19,0,nan,3.780055409937515481858e-01
129,6.693608602006670605560e-01,6.678278749420524777356e-01,7.401221248207848024790e-05,7.000807864739911125861e-06,7.000807864741807288109e-06,6.693608602006670602307e-01,4.859272047190535558783e-19,0,nan,3.804279303457093481112e-01
130,6.677908688358114384768e-01,6.662680952563650080256e-01,7.287533106012769424199e-05,6.883740579627602484559e-06,6.883740579629498646807e-06,6.677908688358114381515e-01,4.870696305157514700281e-19,0,nan,3.828332559523477583935e-01
131,6.662316575908349441828e-01,6.647189899651114795669e-01,7.176274887850322298242e-05,6.769267950944784207182e-06,6.769267950946680369430e-06,6.662316575908349438576e-01,4.882095409903346479030e-19,0,nan,3.852216589804706971202e-01
132,6.646831085906722279581e-01,6.631804425238476662910e-01,7.067380224207037119339e-05,6.657318583181686038557e-06,6.657318583183582200805e-06,6.646831085906722276870e-01,4.077891247997630740520e-19,0,nan,3.875932802190338228622e-01
133,6.631451056227266311173e-01,6.616523380361911988736e-01,6.960784947809842922563e-05,6.547823420351428898159e-06,6.547823420353325060408e-06,6.631451056227266307921e-01,4.904818703897621435212e-19,0,nan,3.899482600246406359650e-01
134,6.616175341114521496781e-01,6.601345632282440764734e-01,6.856427007784566022220e-05,6.440715657302641169363e-06,6.440715657304537331611e-06,6.616175341114521493528e-01,4.916143163927391591625e-19,0,nan,3.922867382706240630959e-01
135,6.601002810932051536046e-01,6.586270064233131429237e-01,6.754246387652201557121e-05,6.335930654838722927565e-06,6.335930654840619089813e-06,6.601002810932051533335e-01,4.106202510207751071238e-19,0,nan,3.946088542995212966786e-01
136,6.585932351913748819148e-01,6.571295575169354094038e-01,6.654185026969656135478e-05,6.233405858461827955306e-06,6.233405858463724117554e-06,6.585932351913748816438e-01,4.115598652370212821825e-19,0,nan,3.969147468787598314255e-01
137,6.570962865918005611603e-01,6.556421079522140781199e-01,6.556186746432477261883e-05,6.133080720569184226605e-06,6.133080720571080388853e-06,6.570962865918005608892e-01,4.124974507575589702488e-19,0,nan,3.992045541593822373665e-01
138,6.556093270184819157354e-01,6.541645506954701822259e-01,6.460197176267237867563e-05,6.034896625938380202932e-06,6.034896625940276365180e-06,6.556093270184819154101e-01,4.961196223745640661154e-19,0,nan,4.014784136376463025001e-01
139,6.541322497095888460501e-01,6.526967802122138909908e-01,6.366163687750775764806e-05,5.938796820346739679536e-06,5.938796820348635841784e-06,6.541322497095888457248e-01,4.972398958926965339364e-19,0,nan,4.037364621193457739563e-01
140,6.526649493937751371031e-01,6.512386924434387347168e-01,6.274035327702440409586e-05,5.844726342177923308480e-06,5.844726342179819470728e-06,6.526649493937751367778e-01,4.983577746097261756429e-19,0,nan,4.059788356867050514414e-01
141,6.512073222668002225031e-01,6.497901847822412777682e-01,6.183762755803910738399e-05,5.752631956876459787527e-06,5.752631956878355949775e-06,6.512073222668002222321e-01,4.162277263373989806101e-19,0,nan,4.082056696677088919152e-01
142,6.497592659684622582242e-01,6.483511560507680998762e-01,6.095298184609053923106e-05,5.662462094118050701329e-06,5.662462094119946863577e-06,6.497592659684622579531e-01,4.171553332408071357881e-19,0,nan,4.104170986077354487916e-01
143,6.483206795598450545670e-01,6.469215064774913359668e-01,6.008595322113728603248e-05,5.574166787570236408096e-06,5.574166787572132570344e-06,6.483206795598450542959e-01,4.180809770026100636315e-19,0,nan,4.126132562433678729690e-01
144,6.468914635008807673122e-01,6.455011376748134674809e-01,5.923609316762428370269e-05,5.487697617124379388865e-06,5.487697617126275551113e-06,6.468914635008807670954e-01,3.352037346784460240119e-19,0,nan,4.147942754782662152255e-01
145,6.454715196282296553422e-01,6.440899526170015463558e-01,5.840296704775240283213e-05,5.403007653485938813014e-06,5.403007653487834975262e-06,6.454715196282296551253e-01,3.359411343539895271855e-19,0,nan,4.169602883609875420147e-01
146,6.440607511334776701778e-01,6.426878556184505705351e-01,5.758615359684786006234e-05,5.320051405015696651724e-06,5.320051405017592813972e-06,6.440607511334776699610e-01,3.366769891124168607530e-19,0,nan,4.191114260646480228236e-01
147,6.426590625416521465846e-01,6.412947523122753036183e-01,5.678524443978644056942e-05,5.238784766719970913590e-06,5.238784766721867075838e-06,6.426590625416521464219e-01,2.530584805412049039885e-19,0,nan,4.212478188683262786646e-01
148,6.412663596900554104194e-01,6.399105496292294487028e-01,5.599984362748243949910e-05,5.159164971292933960840e-06,5.159164971294830123088e-06,6.412663596900554102026e-01,3.381440975664259394681e-19,0,nan,4.233695961401125179417e-01
149,6.398825497074157075180e-01,6.385351557769507336161e-01,5.522956719250397818916e-05,5.081150542118960554469e-06,5.081150542120856716717e-06,6.398825497074157072470e-01,4.235942099769920602580e-19,0,nan,4.254768863217129480820e-01
150,6.385075409933544816335e-01,6.371684802195301505334e-01,5.447404272292512995812e-05,5.004701248147477448490e-06,5.004701248149373610738e-06,6.385075409933544814166e-01,3.396051269179258432449e-19,0,nan,4.275698169145236512034e-01
151,6.371412431981686879702e-01,6.358104336574033045256e-01,5.373290895357127826493e-05,4.929778060557089012056e-06,4.929778060558985174304e-06,6.371412431981686877534e-01,3.403333826086305748183e-19,0,nan,4.296485144670925647448e-01
152,6.357835672029265188833e-01,6.344609280075615670544e-01,5.300581537385750456053e-05,4.856343111129825675446e-06,4.856343111131721837695e-06,6.357835672029265186665e-01,3.410601432356472643427e-19,0,nan,4.317131045638924154227e-01
153,6.344344250998746383174e-01,6.331198763840804983011e-01,5.229242185146073010957e-05,4.784359652260217525749e-06,4.784359652262113687997e-06,6.344344250998746380463e-01,4.272317711617027874892e-19,0,nan,4.337637118153314637965e-01
154,6.330937301731547679111e-01,6.317871930789627923182e-01,5.159239827110495609782e-05,4.713792018527546149559e-06,4.713792018529442311807e-06,6.330937301731547676943e-01,3.425092117683645102667e-19,0,nan,4.358004598489326907225e-01
155,6.317613968798272397931e-01,6.304627935432928136994e-01,5.090542418777541114572e-05,4.644605589763085902402e-06,4.644605589764982064650e-06,6.317613968798272396305e-01,2.574236518344297885729e-19,0,nan,4.378234713016156475851e-01
156,6.304373408311989259649e-01,6.291465943686996263053e-01,5.023118849371185012602e-05,4.576766755547422100111e-06,4.576766755549318262359e-06,6.304373408311989258022e-01,2.579642977022998319861e-19,0,nan,4.398328678130185979717e-01
157,6.291214787744527703935e-01,6.278385132691252687020e-01,4.956938909856377651544e-05,4.510242881076038256719e-06,4.510242881077934418968e-06,6.291214787744527702309e-01,2.585038523714598733149e-19,0,nan,4.418287700198017909985e-01
158,6.278137285745759868191e-01,6.265384690628948997286e-01,4.891973262212110084781e-05,4.445002274334307479174e-06,4.445002274336203641423e-06,6.278137285745759866564e-01,2.590423217441753161224e-19,0,nan,4.438112975508757694263e-01
159,6.265140091965838391847e-01,6.252463816550853248507e-01,4.828193409906280235998e-05,4.381014154525813342587e-06,4.381014154527709504835e-06,6.265140091965838390221e-01,2.595797116833447994777e-19,0,nan,4.457805690235015096243e-01
160,6.252222406880357934459e-01,6.239621720201883132355e-01,4.765571669519363435285e-05,4.318248621700571588974e-06,4.318248621702467751222e-06,6.252222406880357932291e-01,3.468213706832875457398e-19,0,nan,4.477367020402119352114e-01
161,6.239383441618407164322e-01,6.226857621850650315130e-01,4.704081143466489845429e-05,4.256676627532233969873e-06,4.256676627534130132122e-06,6.239383441618407161611e-01,4.344187941926990461579e-19,0,nan,4.496798131865069513219e-01
162,6.226622417793476990970e-01,6.214170752121878458108e-01,4.643695693769989485642e-05,4.196269947195736955727e-06,4.196269947197633117975e-06,6.226622417793476988801e-01,3.482472839166349376227e-19,0,nan,4.516100180292766167443e-01
163,6.213938567337189958413e-01,6.201560351831656830437e-01,4.584389916836792235044e-05,4.137001152299117995762e-06,4.137001152301014158010e-06,6.213938567337189956244e-01,3.489581239777557159540e-19,0,nan,4.535274311159094124085e-01
164,6.201331132335814990612e-01,6.189025671825490920231e-01,4.526139119197272300264e-05,4.078843584825367234301e-06,4.078843584827263396549e-06,6.201331132335814988444e-01,3.496675630920953793856e-19,0,nan,4.554321659740447868767e-01
165,6.188799364869531056759e-01,6.176565972819111026144e-01,4.468919294164212190756e-05,4.021771332042219352526e-06,4.021771332044115514774e-06,6.188799364869531055133e-01,2.627817065713749314529e-19,0,nan,4.573243351119312649058e-01
166,6.176342526854402815409e-01,6.164180525241999502695e-01,4.412707099372536328710e-05,3.965759202339724480136e-06,3.965759202341620642384e-06,6.176342526854402813783e-01,2.633117013276349486750e-19,0,nan,4.592040500193534083751e-01
167,6.163959889887030875878e-01,6.151868609083597100057e-01,4.357479835162335932471e-05,3.910782701957274382557e-06,3.910782701959170544805e-06,6.163959889887030874252e-01,2.638406621361162848069e-19,0,nan,4.610714211690928103992e-01
168,6.151650735091838982974e-01,6.139629513742148654728e-01,4.303215423769480212835e-05,3.856818012563505794350e-06,3.856818012565401956598e-06,6.151650735091838980806e-01,3.524914593413821975664e-19,0,nan,4.629265580188901102975e-01
169,6.139414352970960180706e-01,6.127462537876148327277e-01,4.249892389289790243268e-05,3.803841969654161564589e-06,3.803841969656057726630e-06,6.139414352970960178538e-01,3.531940052102336997657e-19,0,nan,4.647695690138767173343e-01
170,6.127250043256683838212e-01,6.115366989258344520555e-01,4.197489838384345930489e-05,3.751832041734567106059e-06,3.751832041736463268100e-06,6.127250043256683836044e-01,3.538951943633238947797e-19,0,nan,4.666005615894465575859e-01
171,6.115157114766425303521e-01,6.103342184632264665880e-01,4.145987441695008556988e-05,3.700766310254878694462e-06,3.700766310256774856503e-06,6.115157114766425301353e-01,3.545950339910168107288e-19,0,nan,4.684196421745396937090e-01
172,6.103134885260179915518e-01,6.091387449571220136344e-01,4.095365415940675854389e-05,3.650623450267685720673e-06,3.650623450269581882714e-06,6.103134885260179913350e-01,3.552935312322805770443e-19,0,nan,4.702269161953111307594e-01
173,6.091182681300423102863e-01,6.079502118339751672092e-01,4.045604506666147773026e-05,3.601382711778904831677e-06,3.601382711780800993718e-06,6.091182681300423100153e-01,4.449883664686096615342e-19,0,nan,4.720224880791595006965e-01
174,6.079299838114418364746e-01,6.067685533757475880830e-01,3.996685971616773311469e-05,3.553023901764193868456e-06,3.553023901766090030497e-06,6.079299838114418362577e-01,3.566865268556272482586e-19,0,nan,4.738064612590916433452e-01
175,6.067485699458895042203e-01,6.055937047065293591980e-01,3.948591564713275548405e-05,3.505527366824340861496e-06,3.505527366826237023537e-06,6.067485699458895039493e-01,4.467262990756594451462e-19,0,nan,4.755789381784003408329e-01
176,6.055739617487057928043e-01,6.044256017793921084724e-01,3.901303520602317161078e-05,3.458873976454251576944e-06,3.458873976456147738986e-06,6.055739617487057925333e-01,4.475927966563621597659e-19,0,nan,4.773400202956336553018e-01
177,6.044060952617890968876e-01,6.032641813634705497461e-01,3.854804539759475534432e-05,3.413045106901271177550e-06,3.413045106903167339591e-06,6.044060952617890965623e-01,5.381491919017953309044e-19,0,nan,4.790898080898354446943e-01
178,6.032449073407717523632e-01,6.021093810312686033046e-01,3.809077774122348175359e-05,3.368022625589634350627e-06,3.368022625591530512668e-06,6.032449073407717520380e-01,5.391850768860486821764e-19,0,nan,4.808284010660376938165e-01
179,6.020903356423979915627e-01,6.009611391461862914612e-01,3.764106813232508730031e-05,3.323788876088846768142e-06,3.323788876090742930184e-06,6.020903356423979912375e-01,5.402190211185099262576e-19,0,nan,4.825558977609863264694e-01
180,6.009423186121201288976e-01,5.998193948502636402937e-01,3.719875670865983992030e-05,3.280326663604761165236e-06,3.280326663606657327277e-06,6.009423186121201286266e-01,4.510425289191963640118e-19,0,nan,4.842723957490831134930e-01
181,5.998007954719093103827e-01,5.986840880521378575017e-01,3.676368772132825903413e-05,3.237619240973026577124e-06,3.237619240974922739165e-06,5.998007954719093100574e-01,5.422811276696354118530e-19,0,nan,4.859779916485272193750e-01
182,5.986657062082771933362e-01,5.975551594152100950540e-01,3.633570941027211755232e-05,3.195650295135461262492e-06,3.195650295137357424534e-06,5.986657062082771930110e-01,5.433093099748933876590e-19,0,nan,4.876727811276407889790e-01
183,5.975369915605049589836e-01,5.964325503460181490461e-01,3.591467388410323508756e-05,3.154403934080731156761e-06,3.154403934082627318802e-06,5.975369915605049586584e-01,5.443355915023987728161e-19,0,nan,4.893568589113638166947e-01
184,5.964145930090760973894e-01,5.953162029828114895180e-01,3.550043700409034793099e-05,3.113864674231507954195e-06,3.113864674233404116237e-06,5.964145930090760971726e-01,3.635733213754564519991e-19,0,nan,4.910303187879043053225e-01
185,5.952984527643094443683e-01,5.942060601843250605800e-01,3.509285827214174841783e-05,3.074017428261036599869e-06,3.074017428262932761910e-06,5.952984527643094441515e-01,3.642549942641163706777e-19,0,nan,4.926932536155304850423e-01
186,5.941885137551889897061e-01,5.931020655187483329898e-01,3.469180072262843207651e-05,3.034847493322762459811e-06,3.034847493324658621853e-06,5.941885137551889893809e-01,5.474031291686356015063e-19,0,nan,4.943457553294925586537e-01
187,5.930847196183870187946e-01,5.920041632528861420110e-01,3.429713081789920550502e-05,2.996340539677355821044e-06,2.996340539679251983085e-06,5.930847196183870185236e-01,4.570182541471987459819e-19,0,nan,4.959879149490621193447e-01
188,5.919870146874771923919e-01,5.909122983415078859373e-01,3.390871834734559822552e-05,2.958482599702127109887e-06,2.958482599704023271929e-06,5.919870146874771921750e-01,3.662925522303486060600e-19,0,nan,4.976198225846780209315e-01
189,5.908953439823342131316e-01,5.898264164168817126014e-01,3.352643632988051314977e-05,2.921260057268451978648e-06,2.921260057270348140689e-06,5.908953439823342129148e-01,3.669692724869121457138e-19,0,nan,4.992415674451880878027e-01
190,5.898096531987167723439e-01,5.887464637784903666133e-01,3.315016091970035276461e-05,2.884659637473422698454e-06,2.884659637475318860495e-06,5.898096531987167721271e-01,3.676447703443125993627e-19,0,nan,5.008532378451766344245e-01
191,5.887298886980305163952e-01,5.876723873829254203831e-01,3.277977131520588835193e-05,2.848668396712512360171e-06,2.848668396714408522212e-06,5.887298886980305162326e-01,2.762392890099070553630e-19,0,nan,5.024549212123682995863e-01
192,5.876559974972678174546e-01,5.866041348339566610399e-01,3.241514967096241244374e-05,2.813273713080582838273e-06,2.813273713082479000315e-06,5.876559974972678172919e-01,2.767440927437855010094e-19,0,nan,5.040467040950992351619e-01
193,5.865879272591211798338e-01,5.855416543727734531737e-01,3.205618101258474112215e-05,2.778463277089087261277e-06,2.778463277090983423318e-06,5.865879272591211796169e-01,3.696639913990475246996e-19,0,nan,5.056286721698471727134e-01
194,5.855256262822671608093e-01,5.844848948683949492618e-01,3.170275315443742689457e-05,2.744225082687814289885e-06,2.744225082689710451927e-06,5.855256262822671606467e-01,2.777509959819003380475e-19,0,nan,5.072009102488123635983e-01
195,5.844690434918177305863e-01,5.834338058082460666369e-01,3.135475662004511738161e-05,2.710547418579995887131e-06,2.710547418581892049172e-06,5.844690434918177304236e-01,2.782531045634453812086e-19,0,nan,5.087635022875418405980e-01
196,5.834181284299360440403e-01,5.823883372888962004377e-01,3.101208456511235567699e-05,2.677418859820053445393e-06,2.677418859821949607435e-06,5.834181284299360439318e-01,1.858362158548709956095e-19,0,nan,5.103165313925898593714e-01
197,5.823728312466136442546e-01,5.813484400069576925026e-01,3.067463270305628543889e-05,2.644828259683690378906e-06,2.644828259685586540947e-06,5.823728312466136441462e-01,1.861697720624581085271e-19,0,nan,5.118600798292077982249e-01
198,5.813331026906061643257e-01,5.803140652501411218128e-01,3.034229923295969511241e-05,2.612764741800453218955e-06,2.612764741802349380996e-06,5.813331026906061642714e-01,9.325137063995239395681e-20,0,nan,5.133942290290571591944e-01
199,5.802988941005246419959e-01,5.792851648884645359241e-01,3.001498476985563234636e-05,2.581217692539279160806e-06,2.581217692541175322848e-06,5.802988941005246419417e-01,9.341756321680057278850e-20,0,nan,5.149190595979396917691e-01
200,5.792701573960796081306e-01,5.782616913656137867328e-01,2.969259227725844118624e-05,2.550176753637926421486e-06,2.550176753639822583527e-06,5.792701573960796080764e-01,9.358346521415692311866e-20,0,nan,5.164346513235389963116e-01
201,5.782468450694751575434e-01,5.772435976904511863465e-01,2.937502700185953620772e-05,2.519631815067545758316e-06,2.519631815069441920357e-06,5.782468450694751574892e-01,9.374907807367628566366e-20,0,nan,5.179410831831682961537e-01
202,5.772289101769502565908e-01,5.762308374286697439299e-01,2.906219641030953273998e-05,2.489573008123997709405e-06,2.489573008125893871446e-06,5.772289101769502564824e-01,1.878288064527365545920e-19,0,nan,5.194384333515193790049e-01
203,5.762163063304645891738e-01,5.752233646945902939464e-01,2.875401012801151086635e-05,2.459990698737851340654e-06,2.459990698739747502695e-06,5.762163063304645891196e-01,9.407944209268055236713e-20,0,nan,5.209267792084080023435e-01
204,5.752089876895262882117e-01,5.742211341430988722932e-01,2.845037987985320961895e-05,2.430875480995317219751e-06,2.430875480997213381792e-06,5.752089876895262881033e-01,1.884883921651640362896e-19,0,nan,5.224061973465113396797e-01
205,5.742069089531589456792e-01,5.732241009617217443158e-01,2.815121943280883205874e-05,2.402218170862670640777e-06,2.402218170864566802818e-06,5.742069089531589455707e-01,1.888173331912919326873e-19,0,nan,5.238767635790933099925e-01
206,5.732100253520053399401e-01,5.722322208628355352561e-01,2.785644454034390127449e-05,2.374009800107011477282e-06,2.374009800108907639324e-06,5.732100253520053398317e-01,1.891457100422661719091e-19,0,nan,5.253385529477138926320e-01
207,5.722182926405653632961e-01,5.712454500760099576498e-01,2.756597288855924308581e-05,2.346241610406484925594e-06,2.346241610408381087635e-06,5.722182926405653632419e-01,9.473676273807432367654e-20,0,nan,5.267916397299187586953e-01
208,5.712316670895656780388e-01,5.702637453404806787633e-01,2.727972404401269549411e-05,2.318905047643353582884e-06,2.318905047645249744926e-06,5.712316670895656779304e-01,1.898007822307071216153e-19,0,nan,5.282360974469057912227e-01
209,5.702501054784586723926e-01,5.692870638977499121421e-01,2.699761940315955595718e-05,2.291991756373566121882e-06,2.291991756375462283923e-06,5.702501054784586722842e-01,1.901274830235801540245e-19,0,nan,5.296719988711652744059e-01
210,5.692735650880483323517e-01,5.683153634843123648860e-01,2.671958214335508755541e-05,2.265493574466711974718e-06,2.265493574468608136760e-06,5.692735650880483322432e-01,1.904536305524415469064e-19,0,nan,5.310994160340907470504e-01
211,5.683020036932406873699e-01,5.673486023245042133016e-01,2.644553717536461260180e-05,2.239402527910485226749e-06,2.239402527912381388791e-06,5.683020036932406872615e-01,1.907792274951642579618e-19,0,nan,5.325184202335576975711e-01
212,5.673353795559165310171e-01,5.663867391234728240908e-01,2.617541109732883773049e-05,2.213710825774005053627e-06,2.213710825775901215669e-06,5.673353795559165309087e-01,1.911042765099837303871e-19,0,nan,5.339290820414674803305e-01
213,5.663736514179241596711e-01,5.654297330602649803550e-01,2.590913215013407805232e-05,2.188410855324554709774e-06,2.188410855326450871815e-06,5.663736514179241595085e-01,2.871431703534908917750e-19,0,nan,5.353314713112539994979e-01
214,5.654167784941899133544e-01,5.644775437810314134895e-01,2.564663017413898502740e-05,2.163495177292506843383e-06,2.163495177294403005424e-06,5.654167784941899131917e-01,2.876291119374640475286e-19,0,nan,5.367256571853508700541e-01
215,5.644647204659443440211e-01,5.635301313923454823770e-01,2.538783656721123990083e-05,2.138956521279400254577e-06,2.138956521281296416619e-06,5.644647204659443437500e-01,4.801904056955660666144e-19,0,nan,5.381117081026169400647e-01
216,5.635174374740618767187e-01,5.625874564546338837327e-01,2.513268424402944973495e-05,2.114787781304322265077e-06,2.114787781306218427118e-06,5.635174374740618764477e-01,4.809976144417931770770e-19,0,nan,5.394896918057181907846e-01
217,5.625748901125118689990e-01,5.616494799757173159464e-01,2.488110759660718823321e-05,2.090982011483932281875e-06,2.090982011485828443916e-06,5.625748901125118687822e-01,3.854427886991792298703e-19,0,nan,5.408596753484641875493e-01
218,5.616370394219190123890e-01,5.607161634044590581196e-01,2.463304245599775248804e-05,2.067532421841636035598e-06,2.067532421843532197639e-06,5.616370394219190121722e-01,3.860864210812914092801e-19,0,nan,5.422217251030973825623e-01
219,5.607038468832310592520e-01,5.597874686245194656266e-01,2.438842605513977153246e-05,2.044432374241586831249e-06,2.044432374243482993290e-06,5.607038468832310590894e-01,2.900467453127606530604e-19,0,nan,5.435759067675337058889e-01
220,5.597752744114918957733e-01,5.588633579482144213106e-01,2.414719699280530076829e-05,2.021675378443350173518e-06,2.021675378445246335559e-06,5.597752744114918956107e-01,2.905278837901578973182e-19,0,nan,5.449222853725529946978e-01
221,5.588512843497180186680e-01,5.579437941104758179106e-01,2.390929519861347157833e-05,1.999255088273221705688e-06,1.999255088275117867729e-06,5.588512843497180183970e-01,4.850137249604280585738e-19,0,nan,5.462609252889379326569e-01
222,5.579318394628765112099e-01,5.570287402629121860744e-01,2.367466189907414456794e-05,1.977165297908335790071e-06,1.977165297910231952113e-06,5.579318394628765109930e-01,3.886504034361153281834e-19,0,nan,5.475918902345602829558e-01
223,5.570169029319626490373e-01,5.561181599679676162496e-01,2.344323958462733324389e-05,1.955399938269843448699e-06,1.955399938271739610741e-06,5.570169029319626488204e-01,3.892887870291201283521e-19,0,nan,5.489152432814132934538e-01
224,5.561064383481753026217e-01,5.552120171931771605263e-01,2.321497197764543324106e-05,1.933953073521574197598e-06,1.933953073523470359640e-06,5.561064383481753024049e-01,3.899261356174737121471e-19,0,nan,5.502310468625892590343e-01
225,5.552004097071883378153e-01,5.543102763055169337949e-01,2.298980400136650631662e-05,1.912818897670726643495e-06,1.912818897672622805536e-06,5.552004097071883374900e-01,5.858436810541858072664e-19,0,nan,5.515393627792013182907e-01
226,5.542987814035162505346e-01,5.534129020658471691382e-01,2.276768174972803446279e-05,1.891991731267257865998e-06,1.891991731269154028039e-06,5.542987814035162502635e-01,4.889971838564404103777e-19,0,nan,5.528402522072486475406e-01
227,5.534015182249723051409e-01,5.525198596234465152886e-01,2.254855245807167775104e-05,1.871466018198761806736e-06,1.871466018200657968777e-06,5.534015182249723048698e-01,4.897900244125946141851e-19,0,nan,5.541337757044242975642e-01
228,5.525085853472174794677e-01,5.516311145106358975322e-01,2.233236447469064308212e-05,1.851236322577742356388e-06,1.851236322579638518430e-06,5.525085853472174792509e-01,3.924652761021443367058e-19,0,nan,5.554199932168650055762e-01
229,5.516199483283985521929e-01,5.507466326374902960798e-01,2.211906723319230204909e-05,1.831297325718297713685e-06,1.831297325720193875726e-06,5.516199483283985519760e-01,3.930975214986391861863e-19,0,nan,5.566989640858423808094e-01
230,5.507355731038736999620e-01,5.498663802866368280147e-01,2.190861122564968439260e-05,1.811643823199339143621e-06,1.811643823201235305662e-06,5.507355731038736997994e-01,2.952965702873747685108e-19,0,nan,5.579707470543949378154e-01
231,5.498554259810240031690e-01,5.489903241081375490692e-01,2.170094797651642431574e-05,1.792270722011569652629e-06,1.792270722013465814670e-06,5.498554259810240029522e-01,3.943589973859496695707e-19,0,nan,5.592354002739005148018e-01
232,5.489794736341492908472e-01,5.481184311144554247128e-01,2.149603001728064894197e-05,1.773173037785546522685e-06,1.773173037787442684726e-06,5.489794736341492906303e-01,3.949882371041209703450e-19,0,nan,5.604929813105886910818e-01
233,5.481076830994467843461e-01,5.472506686755019474641e-01,2.129381086183417391770e-05,1.754345892098246145730e-06,1.754345892100142307772e-06,5.481076830994467841292e-01,3.956164841020082904276e-19,0,nan,5.617435471519928503505e-01
234,5.472400217700710303671e-01,5.463870045137649093781e-01,2.109424498253421381129e-05,1.735784509855640623463e-06,1.735784509857536785504e-06,5.472400217700710302045e-01,2.971828071835663397516e-19,0,nan,5.629871542133416284395e-01
235,5.463764573912736422835e-01,5.455274066995148657638e-01,2.089728778693562236503e-05,1.717484216748882894579e-06,1.717484216750779056620e-06,5.463764573912736420666e-01,3.968700180319374731484e-19,0,nan,5.642238583438895021486e-01
236,5.455169580556213979440e-01,5.446718436460888564392e-01,2.070289559517245616731e-05,1.699440436781781313543e-06,1.699440436783677475584e-06,5.455169580556213977272e-01,3.974953139311787294741e-19,0,nan,5.654537148331863593404e-01
237,5.446614921982912701864e-01,5.438202841052499779319e-01,2.051102561796840110340e-05,1.681648689867325333364e-06,1.681648689869221495405e-06,5.446614921982912699695e-01,3.981196350450955669298e-19,0,nan,5.666767784172859072399e-01
238,5.438100285924409937150e-01,5.429726971626214271967e-01,2.032163593525631940237e-05,1.664104589491101791425e-06,1.664104589492997953467e-06,5.438100285924409934982e-01,3.987429857782416549219e-19,0,nan,5.678931032848928513916e-01
239,5.429625363446537990525e-01,5.421290522331936654449e-01,2.013468547538786477625e-05,1.646803840439515991322e-06,1.646803840441412153364e-06,5.429625363446537988899e-01,2.995240278780368209960e-19,0,nan,5.691027430834487880833e-01
240,5.421189848904559715364e-01,5.412893190569033757278e-01,1.995013399491477750417e-05,1.629742236590803815702e-06,1.629742236592699977743e-06,5.421189848904559713738e-01,2.999900951738257029998e-19,0,nan,5.703057509251568231922e-01
241,5.412793439899059183833e-01,5.404534676942829152365e-01,1.976794205892410833579e-05,1.612915658766890279751e-06,1.612915658768786441793e-06,5.412793439899059181664e-01,4.006072592734014421672e-19,0,nan,5.715021793929449458603e-01
242,5.404435837232534531847e-01,5.396214685221789874605e-01,1.958807102191023512231e-05,1.596320072644216596104e-06,1.596320072646112758146e-06,5.404435837232534529137e-01,5.015334648883050911851e-19,0,nan,5.726920805463682324584e-01
243,5.396116744866680323004e-01,5.387932922295392849303e-01,1.941048300916712528863e-05,1.579951526721721948913e-06,1.579951526723618110955e-06,5.396116744866680320835e-01,4.018453357284772309485e-19,0,nan,5.738755059274499862243e-01
244,5.387835869880347013572e-01,5.379689098132658778327e-01,1.923514089868486605470e-05,1.563806150344227881685e-06,1.563806150346124043726e-06,5.387835869880347011945e-01,3.018472162115757940316e-19,0,nan,5.750525065664619451178e-01
245,5.379592922428165353800e-01,5.371482925741341462786e-01,1.906200830353503037076e-05,1.547880151779532680754e-06,1.547880151781428842795e-06,5.379592922428165352173e-01,3.023097253228964860762e-19,0,nan,5.762231329876437308781e-01
246,5.371387615699823787929e-01,5.363314121127760801359e-01,1.889104955472997239944e-05,1.532169816347580300763e-06,1.532169816349476462805e-06,5.371387615699823786302e-01,3.027715322526337416227e-19,0,nan,5.773874352148617239769e-01
247,5.363219665879987151113e-01,5.355182403257267900721e-01,1.872222968454165352087e-05,1.516671504600123536779e-06,1.516671504602019698821e-06,5.363219665879987149487e-01,3.032326401013477460102e-19,0,nan,5.785454627772075916065e-01
248,5.355088792108845192398e-01,5.347087494015330994164e-01,1.855551441026608514659e-05,1.501381650549354177189e-06,1.501381650551250339230e-06,5.355088792108845190771e-01,3.036930519480359575685e-19,0,nan,5.796972647145367063082e-01
249,5.346994716443279663763e-01,5.339029118169231048307e-01,1.839087011841994601572e-05,1.486296759944024009171e-06,1.486296759945920171212e-06,5.346994716443279662137e-01,3.041527708503222529579e-19,0,nan,5.808428895829467233621e-01
250,5.338937163818638948366e-01,5.331007003330356188754e-01,1.822826384935638149353e-05,1.471413408591629786778e-06,1.471413408593525948820e-06,5.338937163818638946739e-01,3.046117998446443914589e-19,0,nan,5.819823854601966025180e-01
251,5.330915862011109407088e-01,5.323020879917084268026e-01,1.806766328228742833222e-05,1.456728240725282724838e-06,1.456728240727178886880e-06,5.330915862011109405461e-01,3.050701419464398035462e-19,0,nan,5.831157999510663841490e-01
252,5.322930541600672830690e-01,5.315070481118243102920e-01,1.790903672070092697439e-05,1.442237967413928772650e-06,1.442237967415824934691e-06,5.322930541600672829064e-01,3.055278001503297096982e-19,0,nan,5.842431801926580378246e-01
253,5.314980935934639597897e-01,5.307155542857138134493e-01,1.775235307816018695890e-05,1.427939365014630017634e-06,1.427939365016526179676e-06,5.314980935934639596271e-01,3.059847774303015749401e-19,0,nan,5.853645728596377340969e-01
254,5.307066781091747333815e-01,5.299275803756137439519e-01,1.759758186447506002501e-05,1.413829273665659990219e-06,1.413829273667556152261e-06,5.307066781091747332188e-01,3.064410767398899063876e-19,0,nan,5.864800241694198892624e-01
255,5.299187815846815064217e-01,5.291431005101804225014e-01,1.744469317223344945745e-05,1.399904595819206600843e-06,1.399904595821102762884e-06,5.299187815846815062049e-01,4.091956013498072004969e-19,0,nan,5.875895798872933597536e-01
256,5.291343781635943058000e-01,5.283620890810567144501e-01,1.729365766368264617775e-05,1.386162294812515892967e-06,1.386162294814412055008e-06,5.291343781635943056374e-01,3.073516531608624469571e-19,0,nan,5.886932853314901743021e-01
257,5.283534422522248731168e-01,5.275845207394918932441e-01,1.714444655795022863623e-05,1.372599393476347819928e-06,1.372599393478243981969e-06,5.283534422522248729542e-01,3.078059360786549999914e-19,0,nan,5.897911853781971946759e-01
258,5.275759485162129181434e-01,5.268103703930134069011e-01,1.699703161859460031750e-05,1.359212972779651987721e-06,1.359212972781548149762e-06,5.275759485162129179265e-01,4.110127368523077602539e-19,0,nan,5.908833244665111287500e-01
259,5.268018718772041095958e-01,5.260396132021496340284e-01,1.685138514147556044863e-05,1.346000170509406614216e-06,1.346000170511302776258e-06,5.268018718772041094332e-01,3.087125056965141007863e-19,0,nan,5.919697466033372995056e-01
260,5.260311875095788962343e-01,5.252722245772027355654e-01,1.670747994293561657918e-05,1.332958179984598165546e-06,1.332958179986494327587e-06,5.260311875095788960717e-01,3.091647980850264845479e-19,0,nan,5.930504953682326206598e-01
261,5.252638708372312677242e-01,5.245081801750707245339e-01,1.656528934828304673431e-05,1.320084248803351956321e-06,1.320084248805248118362e-06,5.252638708372312675615e-01,3.096164326200564808812e-19,0,nan,5.941256139181931988382e-01
262,5.244998975303965829632e-01,5.237474558961178934817e-01,1.642478718056801008936e-05,1.307375677622255837194e-06,1.307375677624151999235e-06,5.244998975303965828005e-01,3.100674120978272933619e-19,0,nan,5.951951449923870265989e-01
263,5.237392435025276094646e-01,5.229900278810927558406e-01,1.628594774964328351178e-05,1.294829818966949678476e-06,1.294829818968845840517e-06,5.237392435025276093020e-01,3.105177392956630670628e-19,0,nan,5.962591309168322137595e-01
264,5.229818849072179342435e-01,5.222358725080926736251e-01,1.614874584150147151163e-05,1.282444076073082941197e-06,1.282444076074979103238e-06,5.229818849072179340266e-01,4.146232226295380881045e-19,0,nan,5.973176136090212182453e-01
265,5.222277981351719228632e-01,5.214849663895743594067e-01,1.601315670788079693266e-05,1.270215901756771171958e-06,1.270215901758667333999e-06,5.222277981351719227006e-01,3.114164478673172910637e-19,0,nan,5.983706345824915509611e-01
266,5.214769598112204190203e-01,5.207372863694094580040e-01,1.587915605613183123372e-05,1.258142797313709769131e-06,1.258142797315605931172e-06,5.214769598112204188577e-01,3.118648347027630481933e-19,0,nan,5.994182349513434203501e-01
267,5.207293467913813920611e-01,5.199928095199844247710e-01,1.574672003933776451994e-05,1.246222311446129981872e-06,1.246222311448026143914e-06,5.207293467913813918985e-01,3.123125801818499790937e-19,0,nan,6.004604554347048020382e-01
268,5.199849361599647558710e-01,5.192515131393439372048e-01,1.561582524668105008706e-05,1.234452039216807740849e-06,1.234452039218703902891e-06,5.199849361599647558168e-01,1.042532289966153546045e-19,0,nan,6.014973363611444122389e-01
269,5.192437052267205966705e-01,5.185133747483770868939e-01,1.548644869404948332901e-05,1.222829621029360707280e-06,1.222829621031256869322e-06,5.192437052267205966163e-01,1.044020525980283690632e-19,0,nan,6.025289176730330704241e-01
270,5.185056315240300621613e-01,5.177783720880456160679e-01,1.535856781487499257163e-05,1.211352741634092859821e-06,1.211352741635989021863e-06,5.185056315240300620528e-01,2.091013301627481464725e-19,0,nan,6.035552389308539456025e-01
271,5.177706928041381785588e-01,5.170464831166534757484e-01,1.523216045119863009551e-05,1.200019129158669019636e-06,1.200019129160565181678e-06,5.177706928041381785046e-01,1.046990673239626015961e-19,0,nan,6.045763393174621702490e-01
272,5.170388670364278764155e-01,5.163176860071569968663e-01,1.510720484495545417500e-05,1.188826554162924058532e-06,1.188826554164820220574e-06,5.170388670364278763071e-01,2.096945203945600425241e-19,0,nan,6.055922576422943238690e-01
273,5.163101324047345191460e-01,5.155919591445149786132e-01,1.498367962947318912566e-05,1.177772828717133073154e-06,1.177772828719029235195e-06,5.163101324047345190376e-01,2.099904891340773529091e-19,0,nan,6.066030323455282804871e-01
274,5.155844673047002420479e-01,5.148692811230780122804e-01,1.486156382117873966322e-05,1.166855805503089614105e-06,1.166855805504985776147e-06,5.155844673047002419395e-01,2.102860425864540937529e-19,0,nan,6.076087015021939093584e-01
275,5.148618503411674228887e-01,5.141496307440163709285e-01,1.474083681150681880678e-05,1.156073376937359222231e-06,1.156073376939255384273e-06,5.148618503411674227803e-01,2.105811824603182467195e-19,0,nan,6.086093028262351411909e-01
276,5.141422603256106174923e-01,5.134329870127858093235e-01,1.462147835900512516494e-05,1.145423474316094907488e-06,1.145423474317991069530e-06,5.141422603256106174381e-01,1.054379552265233050453e-19,0,nan,6.096048736745238864660e-01
277,5.134256762736063067678e-01,5.127193291366306290412e-01,1.450346858163067596813e-05,1.134904066980820027937e-06,1.134904066982716189979e-06,5.134256762736063067136e-01,1.055851141254308220095e-19,0,nan,6.105954510508263114225e-01
278,5.127120774023398137127e-01,5.120086365221233775150e-01,1.438678794923206721677e-05,1.124513161504602162937e-06,1.124513161506498324979e-06,5.127120774023398136043e-01,2.114641375289273744220e-19,0,nan,6.115810716097219698400e-01
279,5.120014431281487614443e-01,5.113008887727405609737e-01,1.427141727621259162522e-05,1.114248800898059112808e-06,1.114248800899955274849e-06,5.120014431281487613900e-01,1.058788199757221818254e-19,0,nan,6.125617716604762850725e-01
280,5.112937530641024546979e-01,5.105960656864737635735e-01,1.415733771436929925688e-05,1.104109063834655146289e-06,1.104109063836551308330e-06,5.112937530641024545894e-01,2.120507371717437561745e-19,0,nan,6.135375871708668898464e-01
281,5.105889870176165789401e-01,5.098941472534755746772e-01,1.404453074590323379760e-05,1.094092063894761967786e-06,1.094092063896658129827e-06,5.105889870176165788859e-01,1.061717154161902032953e-19,0,nan,6.145085537709643086794e-01
282,5.098871249881026230621e-01,5.091951136537397402232e-01,1.393297817659622235855e-05,1.084195948827974773572e-06,1.084195948829870935614e-06,5.098871249881026229537e-01,2.126357225652250991206e-19,0,nan,6.154747067568674892416e-01
283,5.091881471646514421359e-01,5.084989452548149630124e-01,1.382266212914973505775e-05,1.074418899833189063259e-06,1.074418899835085225300e-06,5.091881471646514420817e-01,1.064638069957779326503e-19,0,nan,6.164360810943946713636e-01
284,5.084920339237503881537e-01,5.078056226095517879126e-01,1.371356503668146513399e-05,1.064759130855958705657e-06,1.064759130857854867698e-06,5.084920339237503881537e-01,0.000000000000000000000e+00,0,nan,6.173927114227300869489e-01
285,5.077987658270334471889e-01,5.071151264538820192546e-01,1.360566963637541066700e-05,1.055214887902670099282e-06,1.055214887904566261323e-06,5.077987658270334471347e-01,1.067551011786828240392e-19,0,nan,6.183446320580269846452e-01
286,5.071083236190638315519e-01,5.064274377046301275581e-01,1.349895896328136470051e-05,1.045784448371081123032e-06,1.045784448372977285074e-06,5.071083236190638314977e-01,1.069004512436231869216e-19,0,nan,6.192918769969674655388e-01
287,5.064206882251484869014e-01,5.057425374573561124869e-01,1.339341634425984172055e-05,1.036466120396786988515e-06,1.036466120398683150557e-06,5.064206882251484868472e-01,1.070456043457965245230e-19,0,nan,6.202344799202796166247e-01
288,5.057358407491839825628e-01,5.050604069842292996096e-01,1.328902539206858670261e-05,1.027258242215188081261e-06,1.027258242217084243302e-06,5.057358407491839825086e-01,1.071905612700293697212e-19,0,nan,6.211724741962124246315e-01
289,5.050537624715332653421e-01,5.043810277319325579225e-01,1.318576999958692635986e-05,1.018159181538547446666e-06,1.018159181540443608708e-06,5.050537624715332652879e-01,1.073353227961165973108e-19,0,nan,6.221058928839689610183e-01
290,5.043744348469327644412e-01,5.037043813195964341955e-01,1.308363433417433230122e-05,1.009167334947737678895e-06,1.009167334949633840937e-06,5.043744348469327644412e-01,0.000000000000000000000e+00,0,nan,6.230347687370982981718e-01
291,5.036978395024293470614e-01,5.030304495367627108855e-01,1.298260283215967260083e-05,1.000281127298288799207e-06,1.000281127300184961248e-06,5.036978395024293470071e-01,1.076242627481306975495e-19,0,nan,6.239591342068466576489e-01
292,5.030239582353466310026e-01,5.023592143413769009713e-01,1.288266019345773094724e-05,9.914990111403600016386e-07,9.914990111422561636800e-07,5.030239582353466310026e-01,0.000000000000000000000e+00,0,nan,6.248790214454682377014e-01
293,5.023527730112801720610e-01,5.016906578578092058070e-01,1.278379137630967283838e-05,9.828194661522692347955e-07,9.828194661541653968369e-07,5.023527730112801720610e-01,0.000000000000000000000e+00,0,nan,6.257944623094962118730e-01
294,5.016842659621210510175e-01,5.010247623749034669117e-01,1.268598159214423427802e-05,9.742409985872251850909e-07,9.742409985891213471323e-07,5.016842659621210510175e-01,0.000000000000000000000e+00,0,nan,6.267054883629743491035e-01
295,5.010184193841073948248e-01,5.003615103440536534597e-01,1.258921630055650221082e-05,9.657621407329165871292e-07,9.657621407348127491706e-07,5.010184193841073947706e-01,1.081998316367583808426e-19,0,nan,6.276121308806497289725e-01
296,5.003552157359033752178e-01,4.997008843773074361486e-01,1.249348120440124641108e-05,9.573814503836237545413e-07,9.573814503855199165827e-07,5.003552157359033752178e-01,0.000000000000000000000e+00,0,nan,6.285144208511270066345e-01
297,4.996946376367052355082e-01,4.990428672454964043341e-01,1.239876224499784999792e-05,9.490975103245269033240e-07,9.490975103264230653654e-07,4.996946376367052355082e-01,0.000000000000000000000e+00,0,nan,6.294123889799846842202e-01
298,4.990366678643739054044e-01,4.983874418763924933173e-01,1.230504559744397052845e-05,9.409089278278952140698e-07,9.409089278297913761111e-07,4.990366678643739054586e-01,1.086295098439704592436e-19,0,nan,6.303060656928538446641e-01
299,4.983812893535937713421e-01,4.977345913528901953432e-01,1.221231766603514609251e-05,9.328143341608496365819e-07,9.328143341627457986233e-07,4.983812893535937713150e-01,5.438617960014746159193e-20,0,nan,6.311954811384597921584e-01
300,4.977284851940571777510e-01,4.970842989112141365653e-01,1.212056507978763971955e-05,9.248123841044012389894e-07,9.248123841062974010308e-07,4.977284851940571777510e-01,0.000000000000000000000e+00,0,nan,6.320806651916270471679e-01
301,4.970782386286742427341e-01,4.964365479391516094987e-01,1.202977468806189327699e-05,9.169017554834754094747e-07,9.169017554853715715161e-07,4.970782386286742427341e-01,0.000000000000000000000e+00,0,nan,6.329616474562481387434e-01
302,4.964305330518075785493e-01,4.957913219743096575021e-01,1.193993355628403580009e-05,9.090811487076404580175e-07,9.090811487095366200589e-07,4.964305330518075785493e-01,0.000000000000000000000e+00,0,nan,6.338384572682166280284e-01
303,4.957853520075315154937e-01,4.951486047023963160164e-01,1.185102896176296416729e-05,9.013492863222671590164e-07,9.013492863241633210578e-07,4.957853520075315154937e-01,0.000000000000000000000e+00,0,nan,6.347111236983247991358e-01
304,4.951426791879154345132e-01,4.945083799555256217099e-01,1.176304838960058365771e-05,8.937049125698535113914e-07,8.937049125717496734328e-07,4.951426791879154345403e-01,5.474190662899968208765e-20,0,nan,6.355796755551264474418e-01
305,4.945024984313308213978e-01,4.938706317105460084612e-01,1.167597952869286391045e-05,8.861467929612564893022e-07,8.861467929631526513436e-07,4.945024984313308213978e-01,0.000000000000000000000e+00,0,nan,6.364441413877651895466e-01
306,4.938647937207816620328e-01,4.932353440873917150720e-01,1.158981026781943156356e-05,8.786737138565798216928e-07,8.786737138584759837342e-07,4.938647937207816620599e-01,5.488355245557776112368e-20,0,nan,6.373045494887687158420e-01
307,4.932295491822578053620e-01,4.926025013474568371664e-01,1.150452869181948456158e-05,8.712844820554738892937e-07,8.712844820573700513350e-07,4.932295491822578053891e-01,5.495423856311125417204e-20,0,nan,6.381609278968094070084e-01
308,4.925967490831109274398e-01,4.919720878919916620729e-01,1.142012307785187485570e-05,8.639779243966106400642e-07,8.639779243985068021056e-07,4.925967490831109274127e-01,5.502483392874451526335e-20,0,nan,6.390133043994317239432e-01
309,4.919663778304527361560e-01,4.913440882605209319403e-01,1.133658189173726604469e-05,8.567528873661030501356e-07,8.567528873679992121769e-07,4.919663778304527361560e-01,0.000000000000000000000e+00,0,nan,6.398617065357467827385e-01
310,4.913384199695750632919e-01,4.907184871292836865692e-01,1.125389378438033061156e-05,8.496082367146450640860e-07,8.496082367165412261274e-07,4.913384199695750632919e-01,0.000000000000000000000e+00,0,nan,6.407061615990945181937e-01
311,4.907128601823914963937e-01,4.900952693096943443818e-01,1.117204758827000763563e-05,8.425428570831541744158e-07,8.425428570850503364572e-07,4.907128601823914964208e-01,5.523607900160395173848e-20,0,nan,6.415466966396738409751e-01
312,4.900896832859002093740e-01,4.894744197468246847227e-01,1.109103231405589626850e-05,8.355556516367048158093e-07,8.355556516386009778506e-07,4.900896832859002094282e-01,1.106126296330360574550e-19,0,nan,6.423833384671411798200e-01
313,4.894688742306676567675e-01,4.888559235179064022989e-01,1.101083714719891342431e-05,8.286455417065466091592e-07,8.286455417084427712006e-07,4.894688742306676567946e-01,5.537646158755347579639e-20,0,nan,6.432161136531778067413e-01
314,4.888504180993328028569e-01,4.882397658308539092323e-01,1.093145144469439502409e-05,8.218114664400071474674e-07,8.218114664419033095088e-07,4.888504180993328028840e-01,5.544651964812261374386e-20,0,nan,6.440450485340263303406e-01
315,4.882343001051315620361e-01,4.876259320228070663996e-01,1.085286473186587031826e-05,8.150523824580845218634e-07,8.150523824599806839048e-07,4.882343001051315620361e-01,0.000000000000000000000e+00,0,nan,6.448701692129967438035e-01
316,4.876205055904411334413e-01,4.870144075586935315423e-01,1.077506669922778658618e-05,8.083672635205401135435e-07,8.083672635224362755848e-07,4.876205055904411334684e-01,5.558637096140395280224e-20,0,nan,6.456915015629424084019e-01
317,4.870090200253439176575e-01,4.864051780298104170699e-01,1.069804719941550873839e-05,8.017551001983073482411e-07,8.017551002002035102825e-07,4.870090200253439177117e-01,1.113123297417656272059e-19,0,nan,6.465090712287063458492e-01
318,4.863998290062107093183e-01,4.857982291524249552836e-01,1.062179624418096329494e-05,7.952148995530371323273e-07,7.952148995549332943687e-07,4.863998290062107093454e-01,5.572587138346118468848e-20,0,nan,6.473229036295382152373e-01
319,4.857929182543028647900e-01,4.851935467663938754922e-01,1.054630400145234060502e-05,7.887456848236055511825e-07,7.887456848255017132239e-07,4.857929182543028648442e-01,1.115909816451818167014e-19,0,nan,6.481330239614823387952e-01
320,4.851882736143931493028e-01,4.845911168338012012084e-01,1.047156079245631177495e-05,7.823464951194141404101e-07,7.823464951213103024515e-07,4.851882736143931493299e-01,5.586502350977993055790e-20,0,nan,6.489394571997371461802e-01
321,4.845858810534049730461e-01,4.839909254376141816833e-01,1.039755708890125804194e-05,7.760163851203176096449e-07,7.760163851222137716862e-07,4.845858810534049731004e-01,1.118689395292160070049e-19,0,nan,6.497422281009863880420e-01
322,4.839857266590697310548e-01,4.833929587803570766455e-01,1.032428351022005091090e-05,7.697544247830183628551e-07,7.697544247849145248965e-07,4.839857266590697311361e-01,1.680114897142267067533e-19,0,nan,6.505413612057024835313e-01
323,4.833877966386019666193e-01,4.827972031828025183163e-01,1.025173082087096005289e-05,7.635596990537714600619e-07,7.635596990556676221033e-07,4.833877966386019666735e-01,1.121462084919049805720e-19,0,nan,6.513368808404223482089e-01
324,4.827920773173920828347e-01,4.822036450826801792964e-01,1.017988992769530407650e-05,7.574313075872478572927e-07,7.574313075891440193340e-07,4.827920773173920829160e-01,1.684268793063799067086e-19,0,nan,6.521288111199960491385e-01
325,4.821985551377163316418e-01,4.816122710334024798558e-01,1.010875187733049607350e-05,7.513683644714078348318e-07,7.513683644733039968732e-07,4.821985551377163317231e-01,1.686341903558569362665e-19,0,nan,6.529171759498086369256e-01
326,4.816072166574638145978e-01,4.810230677028070728457e-01,1.003830785367717124954e-05,7.453699979582404520589e-07,7.453699979601366141002e-07,4.816072166574638146791e-01,1.688412468167956651721e-19,0,nan,6.537019990279754836499e-01
327,4.810180485488802342440e-01,4.804360218719158488157e-01,9.968549175419119102538e-06,7.394353502002287203264e-07,7.394353502021248823677e-07,4.810180485488802343253e-01,1.690480496141918139973e-19,0,nan,6.544833038475114733116e-01
328,4.804310375973281392527e-01,4.798511204337102085547e-01,9.899467293594775751338e-06,7.335635769924038838120e-07,7.335635769943000458533e-07,4.804310375973281393611e-01,2.256727995567649596592e-19,0,nan,6.552611136984743678280e-01
329,4.798461707000634111659e-01,4.792683503919223545018e-01,9.831053789219065028539e-06,7.277538475198558224643e-07,7.277538475217519845057e-07,4.798461707000634112743e-01,2.259478638547278830158e-19,0,nan,6.560354516700826804014e-01
330,4.792634348650277449589e-01,4.786876988598423570277e-01,9.763300370954408552996e-06,7.220053441105700901391e-07,7.220053441124662521805e-07,4.792634348650277450674e-01,2.262225935911096930880e-19,0,nan,6.568063406528083771280e-01
331,4.786828172096568798370e-01,4.781091530591407555992e-01,9.696198872829755827231e-06,7.163172619934655146907e-07,7.163172619953616767320e-07,4.786828172096568799455e-01,2.264969899704250114376e-19,0,nan,6.575738033404447315661e-01
332,4.781043049597043407357e-01,4.775327003187064588217e-01,9.629741252006515306830e-06,7.106888090615095756559e-07,7.106888090634057376972e-07,4.781043049597043408442e-01,2.267710541901276804105e-19,0,nan,6.583378622321496382252e-01
333,4.775278854480804555528e-01,4.769583280734997118562e-01,9.563919586590296529632e-06,7.051192056397920117178e-07,7.051192056416881737592e-07,4.775278854480804556612e-01,2.270447874406666567407e-19,0,nan,6.590985396344647085569e-01
334,4.769535461137064167149e-01,4.763860238634199035558e-01,9.498726073487401500929e-06,6.996076842584402077206e-07,6.996076842603363697620e-07,4.769535461137064168233e-01,2.273181909055413678362e-19,0,nan,6.598558576633104498792e-01
335,4.763812745003831598584e-01,4.758157753321879888909e-01,9.434153026305031104138e-06,6.941534894302629500169e-07,6.941534894321591120583e-07,4.763812745003831599668e-01,2.275912657613565361540e-19,0,nan,6.606098382459578326003e-01
336,4.758110582556748363581e-01,4.752475702262433072487e-01,9.370192873294198772050e-06,6.887558774330120860206e-07,6.887558774349082480620e-07,4.758110582556748364665e-01,2.278640131778764777995e-19,0,nan,6.613605031229765488844e-01
337,4.752428851298066601557e-01,4.746813963936545801181e-01,9.306838155334369825766e-06,6.834141160961544755905e-07,6.834141160980506376319e-07,4.752428851298066602913e-01,2.851705428975986004719e-19,0,nan,6.621078738501602573376e-01
338,4.746767429745769129393e-01,4.741172417830448753860e-01,9.244081523958869683974e-06,6.781274845920494050798e-07,6.781274845939455671212e-07,4.746767429745769130477e-01,2.284085303382080662164e-19,0,nan,6.628519718004291063403e-01
339,4.741126197422828959305e-01,4.735550944425303294266e-01,9.181915739420128820872e-06,6.728952732314293389350e-07,6.728952732333255009763e-07,4.741126197422828960390e-01,2.286803023878277457804e-19,0,nan,6.635928181657098307651e-01
340,4.735505034846606193545e-01,4.729949425186724218005e-01,9.120333668793856211044e-06,6.677167832630844919344e-07,6.677167832649806539758e-07,4.735505034846606194630e-01,2.289517516098732675943e-19,0,nan,6.643304339587936970901e-01
341,4.729903823518380248929e-01,4.724367742554436001129e-01,9.059328284121255756999e-06,6.625913266776542790333e-07,6.625913266795504410746e-07,4.729903823518380249743e-01,1.719171593555275268661e-19,0,nan,6.650648400151725930557e-01
342,4.724322445913015394877e-01,4.718805779932060568153e-01,8.998892660588422820138e-06,6.575182260154311508690e-07,6.575182260173273129103e-07,4.724322445913015395961e-01,2.294936861101514347034e-19,0,nan,6.657960569948535274414e-01
343,4.718760785468757626003e-01,4.713263421677034628989e-01,8.939019974742080031829e-06,6.524968141780847556212e-07,6.524968141799809176626e-07,4.718760785468757627088e-01,2.297641736415762650704e-19,0,nan,6.665241053841518249442e-01
344,4.713218726577160918798e-01,4.707740553090654663350e-01,8.879703502740832207733e-06,6.475264342442166911567e-07,6.475264342461128531980e-07,4.713218726577160919882e-01,2.300343428519123644690e-19,0,nan,6.672490054974632822768e-01
345,4.707696154573140959296e-01,4.702237060408247666101e-01,8.820936618641141386649e-06,6.426064392886583978724e-07,6.426064392905545599138e-07,4.707696154573140960109e-01,1.727281461387898123821e-19,0,nan,6.679707774790155555599e-01
346,4.702192955725154460136e-01,4.696752830789465800649e-01,8.762712792717242616046e-06,6.377361922054269494674e-07,6.377361922073231115088e-07,4.702192955725154461220e-01,2.305737307452332875470e-19,0,nan,6.686894413045990429576e-01
347,4.696709017225502214347e-01,4.691287752308703137025e-01,8.705025589814240988542e-06,6.329150655342556558978e-07,6.329150655361518179391e-07,4.696709017225502215160e-01,1.731322137228086718843e-19,0,nan,6.694050167832775263973e-01
348,4.691244227180754066049e-01,4.685841713945632677318e-01,8.647868667733648985607e-06,6.281424412906184761835e-07,6.281424412925146382248e-07,4.691244227180754067133e-01,2.311118585989852848434e-19,0,nan,6.701175235590788269971e-01
349,4.685798474602294008858e-01,4.680414605575861906905e-01,8.591235775650641908828e-06,6.234177107991692790245e-07,6.234177108010654410658e-07,4.685798474602294009942e-01,2.313804527365052390560e-19,0,nan,6.708269811126657296957e-01
350,4.680371649396983653685e-01,4.675006317961705144066e-01,8.535120752562327116479e-06,6.187402745305189676988e-07,6.187402745324151297402e-07,4.680371649396983654769e-01,2.316487351223897802249e-19,0,nan,6.715334087629874324117e-01
351,4.674963642357942332300e-01,4.669616742743070969264e-01,8.479517525766339890067e-06,6.141095419412754016195e-07,6.141095419431715636609e-07,4.674963642357942333384e-01,2.319167068299718825410e-19,0,nan,6.722368256689117618904e-01
352,4.669574345155442137703e-01,4.664245772428463071991e-01,8.424420109369096210692e-06,6.095249313172729260232e-07,6.095249313191690880646e-07,4.669574345155442138516e-01,1.741382766949093085665e-19,0,nan,6.729372508308384054961e-01
353,4.664203650327916226496e-01,4.658893300386092853663e-01,8.369822602823048736781e-06,6.049858696199201354774e-07,6.049858696218162975188e-07,4.664203650327916227309e-01,1.743387918550597177726e-19,0,nan,6.736347030922933982328e-01
354,4.658851451273078738509e-01,4.653559220835102174603e-01,8.315719189492308743117e-06,6.004917923355962729020e-07,6.004917923374924349434e-07,4.658851451273078739593e-01,2.327187685259282344083e-19,0,nan,6.743292011415051085050e-01
355,4.653517642239154713071e-01,4.648243428836894643218e-01,8.262104135246012030964e-06,5.960421433280283744967e-07,5.960421433299245365381e-07,4.653517642239154713613e-01,1.164927540667723605434e-19,0,nan,6.750207635129619482967e-01
356,4.648202118316218413308e-01,4.642945820286573882865e-01,8.208971787078822361822e-06,5.916363746935829665314e-07,5.916363746954791285728e-07,4.648202118316218413850e-01,1.166259711699294349412e-19,0,nan,6.757094085889520524704e-01
357,4.642904775427638488800e-01,4.637666291904487230054e-01,8.156316571757980443015e-06,5.872739466194077293922e-07,5.872739466213038914336e-07,4.642904775427638489342e-01,1.167590360913274511868e-19,0,nan,6.763951546010851476618e-01
358,4.637625510321628440025e-01,4.632404741227873350455e-01,8.104132994496321101306e-06,5.829543272443601413536e-07,5.829543272462563033950e-07,4.637625510321628440297e-01,5.844597467348721324742e-20,0,nan,6.770780196317968396965e-01
359,4.632364220562900868593e-01,4.627161066602612275950e-01,8.052415637650695184003e-06,5.786769925226616574473e-07,5.786769925245578194887e-07,4.632364220562900869677e-01,2.340494229000322022093e-19,0,nan,6.777580216158355454789e-01
360,4.627120804524424022496e-01,4.621935167175076397727e-01,8.001159159445246398644e-06,5.744414260902174742350e-07,5.744414260921136362764e-07,4.627120804524424023309e-01,1.757359843661363273894e-19,0,nan,6.784351783417322865710e-01
361,4.621895161379279171629e-01,4.616726942884080967433e-01,7.950358292719006444619e-06,5.702471191335433974224e-07,5.702471191354395594637e-07,4.621895161379279172442e-01,1.759346763550269043083e-19,0,nan,6.791095074532535634179e-01
362,4.616687191092617372379e-01,4.611536294452932688824e-01,7.900007843697284972831e-06,5.660935702612427513254e-07,5.660935702631389133668e-07,4.616687191092617373463e-01,2.348441918649700825654e-19,0,nan,6.797810264508375253782e-01
363,4.611496794413714202362e-01,4.606363123381575001532e-01,7.850102690786343163379e-06,5.619802853779776511122e-07,5.619802853798738131536e-07,4.611496794413714203447e-01,2.351085170001392613296e-19,0,nan,6.804497526930136490093e-01
364,4.606323872868121069649e-01,4.601207331938828679497e-01,7.800637783390852147904e-06,5.579067775608803062194e-07,5.579067775627764682608e-07,4.606323872868121071004e-01,2.942156810964823340043e-19,0,nan,6.811157033978061303898e-01
365,4.601168328749911725240e-01,4.596068823154726395563e-01,7.751608140753649376565e-06,5.538725669383513389214e-07,5.538725669402475009628e-07,4.601168328749911726595e-01,2.945453456111848498683e-19,0,nan,6.817788956441212031684e-01
366,4.596030065114022627342e-01,4.590947500812939915168e-01,7.703008850817317588671e-06,5.498771805711933736137e-07,5.498771805730895356550e-07,4.596030065114022628698e-01,2.948746410285412614795e-19,0,nan,6.824393463731185820501e-01
367,4.590908985768685828736e-01,4.585843269443298616985e-01,7.654835069107122429621e-06,5.459201523360293983652e-07,5.459201523379255604066e-07,4.590908985768685829820e-01,2.361628548608591930071e-19,0,nan,6.830970723895672334349e-01
368,4.585804995267953081334e-01,4.580756034314398045715e-01,7.607082017634855526714e-06,5.420010228109566107172e-07,5.420010228128527727586e-07,4.585804995267953082690e-01,2.955321294746184028166e-19,0,nan,6.837520903631856722155e-01
369,4.580717998904309871239e-01,4.575685701426297233383e-01,7.559744983823141029800e-06,5.381193391633876381803e-07,5.381193391652838002217e-07,4.580717998904309872594e-01,2.958603249383724952456e-19,0,nan,6.844044168299669812436e-01
370,4.575647902701378117688e-01,4.570632177503303541241e-01,7.512819319449773373125e-06,5.342746550400321698368e-07,5.342746550419283318782e-07,4.575647902701378119314e-01,3.554257874099353680274e-19,0,nan,6.850540681934887441784e-01
371,4.570594613406706292302e-01,4.565595369986843791142e-01,7.466300439611664856165e-06,5.304665304589731545284e-07,5.304665304608693165698e-07,4.570594613406706293657e-01,2.965156243854098665507e-19,0,nan,6.857010607262080840530e-01
372,4.565558038484645732953e-01,4.560575187028420486189e-01,7.420183821707991052092e-06,5.266945317037928098830e-07,5.266945317056889719244e-07,4.565558038484645734308e-01,2.968427307643431997285e-19,0,nan,6.863454105707419947461e-01
373,4.560538086109311946335e-01,4.555571537482651923155e-01,7.374465004442131922836e-06,5.229582312197047455396e-07,5.229582312216009075810e-07,4.560538086109311947962e-01,3.566033717998590663989e-19,0,nan,6.869871337411331515188e-01
374,4.555534665157629712598e-01,4.550584330900395035760e-01,7.329139586842015917714e-06,5.192572075116495370233e-07,5.192572075135456990647e-07,4.555534665157629713953e-01,2.974958627737686976422e-19,0,nan,6.876262461241013843310e-01
375,4.550547685202460825688e-01,4.545613477521949810612e-01,7.284203227298483306703e-06,5.155910450443120904063e-07,5.155910450462082524477e-07,4.550547685202460826772e-01,2.382575126091150105297e-19,0,nan,6.882627634802809907743e-01
376,4.545577056505813318273e-01,4.540658888270344148506e-01,7.239651642621294149261e-06,5.119593341440201221804e-07,5.119593341459162842218e-07,4.545577056505813319087e-01,1.788885369791087138240e-19,0,nan,6.888967014454440726621e-01
377,4.540622690012131042029e-01,4.535720474744698053004e-01,7.195480607112414852674e-06,5.083616709024840272879e-07,5.083616709043801893293e-07,4.540622690012131043385e-01,2.984728765479652208555e-19,0,nan,6.895280755317100662813e-01
378,4.535684497341662490915e-01,4.530798149213666050435e-01,7.151685951656225715265e-06,5.047976570823393446744e-07,5.047976570842355067157e-07,4.535684497341662491999e-01,2.390382693330959927187e-19,0,nan,6.901569011287416454694e-01
379,4.530762390783907769397e-01,4.525891824608956762264e-01,7.108263562826300177469e-06,5.012669000244539277376e-07,5.012669000263500897790e-07,4.530762390783907770210e-01,1.794734658825129165633e-19,0,nan,6.907831935049271624241e-01
380,4.525856283291142630654e-01,4.521001414518928564060e-01,7.065209382008414507119e-06,4.977690125569628183843e-07,4.977690125588589804257e-07,4.525856283291142632009e-01,2.994466971057593441038e-19,0,nan,6.914069678085498006398e-01
381,4.520966088472018521945e-01,4.516126833182260289412e-01,7.022519404539454550710e-06,4.943036129059946780906e-07,4.943036129078908401320e-07,4.520966088472018523301e-01,2.997705997093476244378e-19,0,nan,6.920282390689436052573e-01
382,4.516091720585237592007e-01,4.511267995481695944468e-01,6.980189678861893574041e-06,4.908703246080544661077e-07,4.908703246099506281491e-07,4.516091720585237593091e-01,2.400753216644154717524e-19,0,nan,6.926470221976365502581e-01
383,4.511233094533301635058e-01,4.506424816937862423704e-01,6.938216305693523106151e-06,4.874687764240278806875e-07,4.874687764259240427289e-07,4.511233094533301636142e-01,2.403338842764159728227e-19,0,nan,6.932633319894808141340e-01
384,4.506390125856333956082e-01,4.501597213703159224853e-01,6.896595437212125425410e-06,4.840986022547738631097e-07,4.840986022566700251511e-07,4.506390125856333957438e-01,3.007402106246508091274e-19,0,nan,6.938771831237704148425e-01
385,4.501562730725973163984e-01,4.496785102555719184215e-01,6.855323276254783866827e-06,4.807594410582722510993e-07,4.807594410601684131406e-07,4.501562730725973165069e-01,2.408501752258495506953e-19,0,nan,6.944885901653463680357e-01
386,4.496750825939337910318e-01,4.491988400893439266077e-01,6.814396075531533724300e-06,4.774509367682944176444e-07,4.774509367701905796858e-07,4.496750825939337911673e-01,3.013848816770447353162e-19,0,nan,6.950975675656895212164e-01
387,4.491954328913061608394e-01,4.487207026728080448057e-01,6.773810136853063383842e-06,4.741727382145654722285e-07,4.741727382164616342958e-07,4.491954328913061609749e-01,3.017066996615740607759e-19,0,nan,6.957041296640012193516e-01
388,4.487173157677396182722e-01,4.482440898679435774038e-01,6.733561810372181837038e-06,4.709244990443873181858e-07,4.709244990462834802530e-07,4.487173157677396183806e-01,2.416225392662800349225e-19,0,nan,6.963082906882719521594e-01
389,4.482407230870383913130e-01,4.477689935969565646339e-01,6.693647493838775144555e-06,4.677058776456925622207e-07,4.677058776475887242880e-07,4.482407230870383914756e-01,3.628191672385073954738e-19,0,nan,6.969100647563381339348e-01
390,4.477656467732096452522e-01,4.472954058417099449372e-01,6.654063631867980614287e-06,4.645165370714999547368e-07,4.645165370733961168040e-07,4.477656467732096453877e-01,3.026700965948169596589e-19,0,nan,6.975094658769271639643e-01
391,4.472920788098940109720e-01,4.468233186431602613035e-01,6.614806715221313574892e-06,4.613561449657427032742e-07,4.613561449676388653415e-07,4.472920788098940111076e-01,3.029905468509053829818e-19,0,nan,6.981065079506909098290e-01
392,4.468200112398026506444e-01,4.463527241008008230585e-01,6.575873280100487523279e-06,4.582243734904416567981e-07,4.582243734923378188653e-07,4.468200112398026507799e-01,3.033106578746164403268e-19,0,nan,6.987012047712277625663e-01
393,4.463494361641607728326e-01,4.458836143721112372032e-01,6.537259907453674273989e-06,4.551208992541959846203e-07,4.551208992560921466875e-07,4.463494361641607729139e-01,1.821782584407842935802e-19,0,nan,6.992935700260934007337e-01
394,4.458803457421575103692e-01,4.454159816720132228406e-01,6.498963222293956271469e-06,4.520454032419645984194e-07,4.520454032438607604866e-07,4.458803457421575104776e-01,2.431598931953089397080e-19,0,nan,6.998836172978004075188e-01
395,4.454127321904020758725e-01,4.449498182723326256398e-01,6.460979893029728848114e-06,4.489975707461121614400e-07,4.489975707480083235073e-07,4.454127321904020760080e-01,3.042689662107696809721e-19,0,nan,7.004713600648068750113e-01
396,4.449465877823861107679e-01,4.444851165012675488263e-01,6.423306630806815473533e-06,4.459770912986941210894e-07,4.459770913005902831566e-07,4.449465877823861108763e-01,2.436701847494029102908e-19,0,nan,7.010568117024941332772e-01
397,4.444819048479521454156e-01,4.440218687428625197360e-01,6.385940188862064337710e-06,4.429836586049557747696e-07,4.429836586068519368368e-07,4.444819048479521455511e-01,3.049061617188856809527e-19,0,nan,7.016399854841337421448e-01
398,4.440186757727680887022e-01,4.435600674364886111063e-01,6.348877361888199758311e-06,4.400169704780209310321e-07,4.400169704799170930993e-07,4.440186757727680888106e-01,2.441794076788693385623e-19,0,nan,7.022208945818438714163e-01
399,4.435568929978076670032e-01,4.430997050763294385525e-01,6.312114985409706734344e-06,4.370767287747462818353e-07,4.370767287766424439025e-07,4.435568929978076671387e-01,3.055420256119385886292e-19,0,nan,7.027995520675352056805e-01
400,4.430965490188367336927e-01,4.426407742108729560598e-01,6.275649935169532076229e-06,4.341626393327181283909e-07,4.341626393346142904582e-07,4.430965490188367338282e-01,3.058594607897220634953e-19,0,nan,7.033759709138465024761e-01
401,4.426376363859053712747e-01,4.421832674424089728638e-01,6.239479126526389981391e-06,4.312744119083686225587e-07,4.312744119102647846259e-07,4.426376363859053714102e-01,3.061765661574536169249e-19,0,nan,7.039501639950699292468e-01
402,4.421801477028457096454e-01,4.417271774265323162879e-01,6.203599513862464853261e-06,4.284117601161891912796e-07,4.284117601180853533468e-07,4.421801477028457098080e-01,3.677920112825070544601e-19,0,nan,7.045221440880663031224e-01
403,4.417240756267753850521e-01,4.412724968716515661310e-01,6.168008090001308539810e-06,4.255744013690193103862e-07,4.255744013709154724535e-07,4.417240756267753852148e-01,3.681717498464729928138e-19,0,nan,7.050919238731703647129e-01
404,4.412694128676065654824e-01,4.408192185385032871281e-01,6.132701885635733469113e-06,4.227620568193892670370e-07,4.227620568212854291042e-07,4.412694128676065656450e-01,3.685510962927752494597e-19,0,nan,7.056595159350861988902e-01
405,4.408161521875604692711e-01,4.403673352396716877055e-01,6.097677968765507766803e-06,4.199744513018960294287e-07,4.199744513037921914959e-07,4.408161521875604693796e-01,2.459533678848031736341e-19,0,nan,7.062249327637729306561e-01
406,4.403642864006873049632e-01,4.399168398391136337194e-01,6.062933444144662281737e-06,4.172113132765917948552e-07,4.172113132784879569224e-07,4.403642864006873050987e-01,3.077571813745442077510e-19,0,nan,7.067881867553208114006e-01
407,4.399138083723915613880e-01,4.394677252516889470030e-01,6.028465452738223919957e-06,4.144723747733652385381e-07,4.144723747752614006053e-07,4.399138083723915615235e-01,3.080723291276288343946e-19,0,nan,7.073492902128178149769e-01
408,4.394647110189625778803e-01,4.390199844426959202538e-01,5.994271171188193300211e-06,4.117573713372959201556e-07,4.117573713391920822229e-07,4.394647110189625780158e-01,3.083871541049407236188e-19,0,nan,7.079082553472068580283e-01
410,4.385706302535063354849e-01,4.381285962706394294974e-01,5.926692619469384346947e-06,4.063981291016877003026e-07,4.063981291035838623699e-07,4.385706302535063356204e-01,3.090158396661230623042e-19,0,nan,7.090198190347860547145e-01
411,4.381256329243296948053e-01,4.376849350862562100506e-01,5.893302876289166119094e-06,4.037533784896968154103e-07,4.037533784915929774775e-07,4.381256329243296949408e-01,3.093297022046074331930e-19,0,nan,7.095724415567227694374e-01
412,4.376819884348180654846e-01,4.372426200367716084846e-01,5.860175895936349075896e-06,4.011315392171800454800e-07,4.011315392190762075472e-07,4.376819884348180655659e-01,1.857859475259688919065e-19,0,nan,7.101229736946952705444e-01
413,4.372396899488236403212e-01,4.368016443328868538584e-01,5.827309025738782453576e-06,3.985323636182329763150e-07,3.985323636201291383822e-07,4.372396899488236404025e-01,1.859738829883680021444e-19,0,nan,7.106714272114592986676e-01
414,4.367987306783739844690e-01,4.363620012330605363391e-01,5.794699645681589299074e-06,3.959556072336629743404e-07,3.959556072355591364076e-07,4.367987306783739845503e-01,1.861616282861573956445e-19,0,nan,7.112178137825782896849e-01
415,4.363591038832376955362e-01,4.359236840430787873670e-01,5.762345167933082060812e-06,3.934010287626431007989e-07,3.934010287645392628662e-07,4.363591038832376956447e-01,2.484655786568895716688e-19,0,nan,7.117621449972180894370e-01
416,4.359208028704948208383e-01,4.354866861156301597279e-01,5.730243036378601629224e-06,3.908683900151973809517e-07,3.908683900170935430190e-07,4.359208028704948208925e-01,1.243577004522543696363e-19,0,nan,7.123044323589331727449e-01
417,4.354838209941119704378e-01,4.350510008498851471708e-01,5.698390726162129896430e-06,3.883574558655013715717e-07,3.883574558673975336389e-07,4.354838209941119705191e-01,1.867237289109582497513e-19,0,nan,7.128446872864444562286e-01
418,4.350481516545220660988e-01,4.346166216910802843738e-01,5.666785743235529475774e-06,3.858679942059823287020e-07,3.858679942078784907693e-07,4.350481516545220662072e-01,2.492142923403303691940e-19,0,nan,7.133829211144088225079e-01
419,4.346137882982086666031e-01,4.341835421301067685464e-01,5.635425623915266882190e-06,3.833997759022036002026e-07,3.833997759040997622698e-07,4.346137882982086666844e-01,1.870975222733125298177e-19,0,nan,7.139191450941804453420e-01
420,4.341807244172948109103e-01,4.337517557031035448571e-01,5.604307934446478714383e-06,3.809525747485181990973e-07,3.809525747504143611645e-07,4.341807244172948109916e-01,1.872841385244457175904e-19,0,nan,7.144533703945640142606e-01
421,4.337489535491363216177e-01,4.333212559910547992219e-01,5.573430270574243428012e-06,3.785261674244768394149e-07,3.785261674263730014821e-07,4.337489535491363217533e-01,3.124509476086502280451e-19,0,nan,7.149856081025599636915e-01
422,4.333184692759195120960e-01,4.328920366193918019433e-01,5.542790257121923794148e-06,3.761203334519760195044e-07,3.761203334538721815716e-07,4.333184692759195122316e-01,3.127613549155946402856e-19,0,nan,7.155158692241017957618e-01
423,4.328892652242632409785e-01,4.324640912575990475274e-01,5.512385547576448339740e-06,3.737348551531320497576e-07,3.737348551550282118248e-07,4.328892652242632410598e-01,1.878428722280433108360e-19,0,nan,7.160441646847855953241e-01
424,4.324613350648252593040e-01,4.320374136188246357634e-01,5.482213823680402566114e-06,3.713695176088672169748e-07,3.713695176107633790420e-07,4.324613350648252594396e-01,3.133812449160872006066e-19,0,nan,7.165705053305918304516e-01
426,4.316092713230973254394e-01,4.311878365789328154060e-01,5.422560198684433898494e-06,3.666984186581880831001e-07,3.666984186600842451673e-07,4.316092713230973255750e-01,3.139999081698027837107e-19,0,nan,7.176173651676929199882e-01
427,4.311851252988334731991e-01,4.307649248189813777268e-01,5.393073798769614273936e-06,3.643922408446252851901e-07,3.643922408465214472574e-07,4.311851252988334733346e-01,3.143087820266575040663e-19,0,nan,7.181379056592606516035e-01
428,4.307622282820819929099e-01,4.303432560636298303148e-01,5.363811386104294969135e-06,3.621053708932895985861e-07,3.621053708951857606534e-07,4.307622282820819930183e-01,2.516938815200671022306e-19,0,nan,7.186565339378876293578e-01
429,4.303405741579367781461e-01,4.299228242386447598224e-01,5.334770777820350912765e-06,3.598376070819200463230e-07,3.598376070838162083902e-07,4.303405741579367782817e-01,3.149256186820760169326e-19,0,nan,7.191732604620396120381e-01
430,4.299201568532558496592e-01,4.295036233112047680763e-01,5.305949816993965767844e-06,3.575887502127961232696e-07,3.575887502146922853368e-07,4.299201568532558497947e-01,3.152335832603139343876e-19,0,nan,7.196880956147406198549e-01
431,4.295009703362962710858e-01,4.290856472895390849424e-01,5.277346372281993601020e-06,3.553586035759459427774e-07,3.553586035778421048446e-07,4.295009703362962712213e-01,3.155412465181922863444e-19,0,nan,7.202010497042432524096e-01
432,4.290830086163529439583e-01,4.286688902225700152269e-01,5.248958337564188848229e-06,3.531469729129659983203e-07,3.531469729148621603875e-07,4.290830086163529440667e-01,2.526788874678790990706e-19,0,nan,7.207121329646919983799e-01
433,4.286662657434012331471e-01,4.282533461995591710428e-01,5.220783631591197414649e-06,3.509536663814411252169e-07,3.509536663833372872841e-07,4.286662657434012332555e-01,2.529245380681543248566e-19,0,nan,7.212213555567796199712e-01
434,4.282507358077433754645e-01,4.278390093497574432374e-01,5.192820197638204046851e-06,3.487784945199534825184e-07,3.487784945218496445856e-07,4.282507358077433755458e-01,1.898774622839598167302e-19,0,nan,7.217287275683966944273e-01
435,4.278364129396586241301e-01,4.274258738420586650698e-01,5.165066003164133163139e-06,3.466212702136696075088e-07,3.466212702155657695760e-07,4.278364129396586242385e-01,2.534151230924840905591e-19,0,nan,7.222342590152743949431e-01
437,4.270113651251371844912e-01,4.266031837247074668675e-01,5.110177321400430381035e-06,3.423599273377844670988e-07,3.423599273396806291660e-07,4.270113651251371845996e-01,2.539047578201519691416e-19,0,nan,7.232398399207493303758e-01
438,4.266006286360467666615e-01,4.261936176479911825667e-01,5.083038886955901681268e-06,3.402554459696017459318e-07,3.402554459714979079990e-07,4.266006286360467667971e-01,3.176865256715575363345e-19,0,nan,7.237399090557038380269e-01
439,4.261910761285477046152e-01,4.257852299785825707270e-01,5.056101797036194730123e-06,3.381681864945119872192e-07,3.381681864964081492864e-07,4.261910761285477047236e-01,2.543934477310565498402e-19,0,nan,7.242381769798730107939e-01
440,4.257827019276840526199e-01,4.253780150785212010997e-01,5.029364135094379421431e-06,3.360979730339035712073e-07,3.360979730357997332745e-07,4.257827019276840527012e-01,1.909780800588361932203e-19,0,nan,7.247346533576015825576e-01
441,4.253755003964536538993e-01,4.249719673474865921025e-01,5.002824006833593680143e-06,3.340446318608257820692e-07,3.340446318627219441365e-07,4.253755003964536540349e-01,3.186014978163465603031e-19,0,nan,7.252293477847939745908e-01
442,4.249694659354831753183e-01,4.245670812224764763189e-01,4.976479539902409820191e-06,3.320079913693341390102e-07,3.320079913712303010774e-07,4.249694659354831754268e-01,2.551247229254119645258e-19,0,nan,7.257222697895119284503e-01
443,4.245645929827065251036e-01,4.241633511774884098932e-01,4.950328883595003212312e-06,3.299878820443339202383e-07,3.299878820462300823055e-07,4.245645929827065252662e-01,3.830520221441310005116e-19,0,nan,7.262134288325659847740e-01
445,4.237583095381004074157e-01,4.233593374066805078613e-01,4.898601706490184656587e-06,3.259965891101536351613e-07,3.259965891120497972285e-07,4.237583095381004075512e-01,3.198173782324447416994e-19,0,nan,7.271904955441749763547e-01
446,4.233568881058272627773e-01,4.229590428110353933716e-01,4.873021589876190514539e-06,3.240250766604188377402e-07,3.240250766623149998074e-07,4.233568881058272628858e-01,2.560964998907693496296e-19,0,nan,7.276764218033336539685e-01
447,4.229566063002404552849e-01,4.225598825551477527389e-01,4.847628091685417154801e-06,3.220694376390975091920e-07,3.220694376409936712592e-07,4.229566063002404554204e-01,3.204235837481728126386e-19,0,nan,7.281606222831769690130e-01
448,4.225574587411019100280e-01,4.221618512933526201581e-01,4.822419465104771084863e-06,3.201295125498072308696e-07,3.201295125517033929368e-07,4.225574587411019101906e-01,3.848715068415539744146e-19,0,nan,7.286431061169214144259e-01
449,4.221594400836200677732e-01,4.217649437151424896128e-01,4.797393983263946957961e-06,3.182051438160421344474e-07,3.182051438179382965146e-07,4.221594400836200679629e-01,4.494400981472333400710e-19,0,nan,7.291238823739559878263e-01
450,4.217625450181508576413e-01,4.213691545448712211046e-01,4.772549938966908460716e-06,3.162961757542592606407e-07,3.162961757561554227080e-07,4.217625450181508578039e-01,3.855968904631556383754e-19,0,nan,7.296029600603925879950e-01
451,4.213667682699017376423e-01,4.209744785414609799393e-01,4.747885644427532262644e-06,3.144024545473953128971e-07,3.144024545492914749644e-07,4.213667682699017378320e-01,4.502855812858749578427e-19,0,nan,7.300803481196108133473e-01
453,4.205785487983966678218e-01,4.201884452420163422600e-01,4.699089648969261198055e-06,3.106601466066209332657e-07,3.106601466085170953330e-07,4.205785487983966679845e-01,3.866824076916536390491e-19,0,nan,7.310300908194791411369e-01
454,4.201860956971918576190e-01,4.197970776340719910454e-01,4.674954667205313287388e-06,3.088112613385050344876e-07,3.088112613404011965548e-07,4.201860956971918577816e-01,3.870435684050469128444e-19,0,nan,7.315024630380530247216e-01
455,4.197947401567383884002e-01,4.194068025686032900965e-01,4.650992873008202841517e-06,3.069770258068218771326e-07,3.069770258087180391998e-07,4.197947401567383885629e-01,3.874043915178749620677e-19,0,nan,7.319731807863075264287e-01
456,4.194044770721667859796e-01,4.190176149730816463398e-01,4.627202671816707558566e-06,3.051572951441891283333e-07,3.051572951460852904005e-07,4.194044770721667861151e-01,3.231373983100525337031e-19,0,nan,7.324422527019412448466e-01
457,4.190153013717457379820e-01,4.186295098078500903920e-01,4.603582486976816670864e-06,3.033519261994207208917e-07,3.033519262013168829589e-07,4.190153013717457381447e-01,3.881250287051971875632e-19,0,nan,7.329096873630752669655e-01
458,4.186272080166066019747e-01,4.182424820658504519639e-01,4.580130759504550252508e-06,3.015607775138483586718e-07,3.015607775157445207391e-07,4.186272080166066021916e-01,5.179797928674024513736e-19,0,nan,7.333754932887605436777e-01
460,4.178542483493793638773e-01,4.174716389846905450112e-01,4.533726527679300608890e-06,2.980205834087387502467e-07,2.980205834106349123139e-07,4.178542483493793640941e-01,5.189379678528353015296e-19,0,nan,7.343022527176466082341e-01
461,4.174693721214267053588e-01,4.170878137919908800922e-01,4.510770991624155794566e-06,2.962712633265256394952e-07,2.962712633284218015624e-07,4.174693721214267055756e-01,5.194163907047769378642e-19,0,nan,7.347632229680939480753e-01
462,4.170855584064950680103e-01,4.167050463149176813265e-01,4.487977849082716988873e-06,2.945356141333500686870e-07,2.945356141352462307542e-07,4.170855584064950682000e-01,4.549075755819998686787e-19,0,nan,7.352225979785652117821e-01
463,4.167028023259931399504e-01,4.163233317054096833953e-01,4.465345625987897683093e-06,2.928135024907715996065e-07,2.928135024926677616738e-07,4.167028023259931401672e-01,5.203719132358107175589e-19,0,nan,7.356803859801948068295e-01
464,4.163210990325966894226e-01,4.159426651464241913691e-01,4.442872864593380648867e-06,2.911047966183970712951e-07,2.911047966202932333624e-07,4.163210990325966896124e-01,4.557428884239844074684e-19,0,nan,7.361365951479861527602e-01
465,4.159404437099918946767e-01,4.155630418516828674172e-01,4.420558123260489645858e-06,2.894093662726770520674e-07,2.894093662745732141346e-07,4.159404437099918948936e-01,5.213256796165019223182e-19,0,nan,7.365912336012845503777e-01
467,4.151822578654319280855e-01,4.148069060621335918382e-01,4.376397013506696077025e-06,2.860578187462988255388e-07,2.860578187481949876060e-07,4.151822578654319283295e-01,5.875624118993679118258e-19,0,nan,7.374958305662974138574e-01
468,4.148047178636268385126e-01,4.144303841463381403529e-01,4.354547840473034474162e-06,2.844014485765029311953e-07,2.844014485783990932625e-07,4.148047178636268387565e-01,5.880971896019735496515e-19,0,nan,7.379458050426021106165e-01
469,4.144282068724179038269e-01,4.140548866523209092588e-01,4.332851077871173288990e-06,2.827578479149323693021e-07,2.827578479168285313693e-07,4.144282068724179040437e-01,5.232279823169840595382e-19,0,nan,7.383942407345075847327e-01
470,4.140527202267819736751e-01,4.136804089438998357608e-01,4.311305361514003198939e-06,2.811268938955265428995e-07,2.811268938974227049667e-07,4.140527202267819738919e-01,5.237024753232743060210e-19,0,nan,7.388411454899986602232e-01
471,4.136782532912190787498e-01,4.133069464141841407368e-01,4.289909342108717501049e-06,2.795084650685634371295e-07,2.795084650704595991968e-07,4.136782532912190789396e-01,4.586544704137356321678e-19,0,nan,7.392865271041422455043e-01
473,4.129323601544947172398e-01,4.125630486083420486699e-01,4.247561070306111393708e-06,2.763087041609662483641e-07,2.763087041628624104313e-07,4.129323601544947174567e-01,5.251233747240640074570e-19,0,nan,7.401727518267067708791e-01
474,4.125609248278068956321e-01,4.121926042627684477738e-01,4.226606192082636825835e-06,2.747271360928895049299e-07,2.747271360947856669971e-07,4.125609248278068958218e-01,4.598966328770818631436e-19,0,nan,7.406136102646194363996e-01
475,4.121904909596724064682e-01,4.118231569565432268235e-01,4.205795758789163824032e-06,2.731576212057748263666e-07,2.731576212076709884338e-07,4.121904909596724066580e-01,4.603099400551830489173e-19,0,nan,7.410529762210285626583e-01
476,4.118210540586638322355e-01,4.114547022257221354699e-01,4.185128492783528684766e-06,2.716000448521058273271e-07,2.716000448540019893944e-07,4.118210540586638324252e-01,4.607228754213608185004e-19,0,nan,7.414908572329405651207e-01
478,4.110851533326991181670e-01,4.107207527738083689542e-01,4.144218420817722228837e-06,2.685202556702659734466e-07,2.685202556721621355138e-07,4.110851533326991183838e-01,5.274830110967489843818e-19,0,nan,7.423621943200343860142e-01
479,4.107186806645979600735e-01,4.103552492634519983320e-01,4.123973127800094091588e-06,2.669978200105270705570e-07,2.669978200124232326243e-07,4.107186806645979602903e-01,5.279536692760698273417e-19,0,nan,7.427956652192074921939e-01
480,4.103531872768880982803e-01,4.099907207495319413459e-01,4.103866027612190428240e-06,2.654868771871980833138e-07,2.654868771890942453810e-07,4.103531872768880984972e-01,5.284239070642007612084e-19,0,nan,7.432276808226852407102e-01
481,4.099886688165181352543e-01,4.096271629054074281081e-01,4.083895909809034472998e-06,2.639873189145194977107e-07,2.639873189164156597780e-07,4.099886688165181354983e-01,5.950054412806496498930e-19,0,nan,7.436582484199101647114e-01
482,4.096251209574525236040e-01,4.092645714312451850304e-01,4.064061576878970202594e-06,2.624990381291197021813e-07,2.624990381310158642485e-07,4.096251209574525238208e-01,5.293631259485766542917e-19,0,nan,7.440873752520269305546e-01
484,4.089009198728845714073e-01,4.085422705262370147181e-01,4.024795539282473161267e-06,2.595558867824168184792e-07,2.595558867843129805464e-07,4.089009198728845716512e-01,5.965882612469398944492e-19,0,nan,7.449413353463963202608e-01
485,4.085402581284673734978e-01,4.081825526278568739191e-01,4.005361502804138535924e-06,2.581008080628607215017e-07,2.581008080647568835689e-07,4.085402581284673737688e-01,6.634610365281137398580e-19,0,nan,7.453661828529920497176e-01
486,4.081805499471054718668e-01,4.078237841639551195287e-01,3.986058587260769515571e-06,2.566565904831221248683e-07,2.566565904850182869356e-07,4.081805499471054721108e-01,5.976411390519475843629e-19,0,nan,7.457896180839384188432e-01
487,4.078217911346614891349e-01,4.074659609655843960562e-01,3.966885657409077660896e-06,2.552231328554459174489e-07,2.552231328573420795161e-07,4.078217911346614893788e-01,5.981668810058471214926e-19,0,nan,7.462116480447517102197e-01
489,4.071071049685632935319e-01,4.067531338172505085411e-01,3.928925273608456379241e-06,2.523880983380275660242e-07,2.523880983399237280914e-07,4.071071049685632937758e-01,5.992169771344961069084e-19,0,nan,7.470515199485187325494e-01
490,4.067511693546137042986e-01,4.063981216563959575805e-01,3.910135608527860551005e-06,2.509863246617049998494e-07,2.509863246636011619167e-07,4.067511693546137045696e-01,6.663792597116515983708e-19,0,nan,7.474693756740961776436e-01
491,4.063961665885916936503e-01,4.060440383388937478717e-01,3.891471506583258660651e-06,2.495949173355636138992e-07,2.495949173374597759664e-07,4.063961665885916938943e-01,6.002652309862769929636e-19,0,nan,7.478858536955240388306e-01
492,4.060420926031404562507e-01,4.056908798216120571277e-01,3.872931891009152519089e-06,2.482137806746098117256e-07,2.482137806765059737928e-07,4.060420926031404564676e-01,5.340343733994039983751e-19,0,nan,7.483009607921180221394e-01
494,4.053367148281467055929e-01,4.049873211378704791351e-01,3.836221868092812609311e-06,2.454819418856954856227e-07,2.454819418875916476899e-07,4.053367148281467057826e-01,4.680932499919397702873e-19,0,nan,7.491270891076815535833e-01
495,4.049854030269364327309e-01,4.046369130072619853375e-01,3.818049362986939716886e-06,2.441310536244583566985e-07,2.441310536263545187657e-07,4.049854030269364329477e-01,5.354277780789012100627e-19,0,nan,7.495381236659609965035e-01
496,4.046350039825804918638e-01,4.042874137481993481412e-01,3.799997148452181285170e-06,2.427900637351902286153e-07,2.427900637370863906826e-07,4.046350039825804920806e-01,5.358914388593920360882e-19,0,nan,7.499478139787278629892e-01
498,4.039369284064320581463e-01,4.035911261797515137411e-01,3.764249514426676524898e-06,2.401374179514384937116e-07,2.401374179533346557788e-07,4.039369284064320583902e-01,6.039197499758827461604e-19,0,nan,7.507631880737163500121e-01
499,4.035892440549943004124e-01,4.032443300967950905521e-01,3.746552082943632527396e-06,2.388255839637819635976e-07,2.388255839656781256648e-07,4.035892440549943006021e-01,4.701200118185244666615e-19,0,nan,7.511688848532666076775e-01
500,4.032424568207536187258e-01,4.028984273378786681071e-01,3.728970917790062067733e-06,2.375232921366084422148e-07,2.375232921385046042820e-07,4.032424568207536189155e-01,4.705243135380039021010e-19,0,nan,7.515732633826367735949e-01
501,4.028965628524197730787e-01,4.025534140743107992171e-01,3.711505038736991483158e-06,2.362304558344741563936e-07,2.362304558363703184609e-07,4.028965628524197732955e-01,5.382037338862310321087e-19,0,nan,7.519763300563371905471e-01
503,4.022074394235787615402e-01,4.018660408328618446980e-01,3.676915268303151155901e-06,2.336728079639335290575e-07,2.336728079658296911247e-07,4.022074394235787617570e-01,5.391258670099799412541e-19,0,nan,7.527785532097715441688e-01
504,4.018642023752276931311e-01,4.015236733114790000068e-01,3.659789466385887114904e-06,2.324078277893700706911e-07,2.324078277912662327583e-07,4.018642023752276933480e-01,5.395863408969011595170e-19,0,nan,7.531777222745041496747e-01
505,4.015218434167458070770e-01,4.011821801980944870417e-01,3.642775129256600114159e-06,2.311519659041617676111e-07,2.311519659060579296783e-07,4.015218434167458072667e-01,4.725406183893062935636e-19,0,nan,7.535756046542082539435e-01
507,4.008397448411949025738e-01,4.005018023539723774336e-01,3.609077134744289059618e-06,2.286672697229487101726e-07,2.286672697248448722398e-07,4.008397448411949027635e-01,4.733447284777931179989e-19,0,nan,7.543675340887487355845e-01
508,4.004999978154050052854e-01,4.001629102575273577041e-01,3.592391643655992806692e-06,2.274382739875358876496e-07,2.274382739894320497168e-07,4.004999978154050054751e-01,4.737462702120025131818e-19,0,nan,7.547615934103487241838e-01
509,4.001611140617055297050e-01,3.998248778373318312808e-01,3.575813949718633732548e-06,2.262180736406077813057e-07,2.262180736425039433729e-07,4.001611140617055298405e-01,3.386767649287127510093e-19,0,nan,7.551543905810675031006e-01
510,3.998230899303569719409e-01,3.994877014647499233971e-01,3.559343159176260867276e-06,2.250065901131370052240e-07,2.250065901150331672913e-07,3.998230899303569721036e-01,4.067557126356893608772e-19,0,nan,7.555459316373316812831e-01
512,3.991496060433440236305e-01,3.988159024546814114857e-01,3.526718758346126684169e-06,2.226094634348206417466e-07,2.226094634367168038139e-07,3.991496060433440237931e-01,4.074420302826642099964e-19,0,nan,7.563252693613321391312e-01
513,3.988141390953022384148e-01,3.984812726662375213153e-01,3.510563405317796124996e-06,2.214236673089761907299e-07,2.214236673108723527971e-07,3.988141390953022386045e-01,4.757488804568770382113e-19,0,nan,7.567130779119483502968e-01
514,3.984795173845348624086e-01,3.981474846231738103964e-01,3.494511469991999785553e-06,2.202462820320658017914e-07,2.202462820339619638586e-07,3.984795173845348625983e-01,4.761483888314079156986e-19,0,nan,7.570996541144615063555e-01
516,3.978127955211608588772e-01,3.974824197006730995519e-01,3.462714462489108227018e-06,2.179164469448469201680e-07,2.179164469467430822353e-07,3.978127955211608590669e-01,4.769463987109752995215e-19,0,nan,7.578691328313306798965e-01
517,3.974806883434418549792e-01,3.971511358363206895873e-01,3.446967716520669974959e-06,2.167638505597029296918e-07,2.167638505615990917590e-07,3.974806883434418551960e-01,5.455370307443481049968e-19,0,nan,7.582520469321448847947e-01
518,3.971494123524624292472e-01,3.968206797472102927691e-01,3.431321040472084231740e-06,2.156193718544338699967e-07,2.156193718563300320639e-07,3.971494123524624294641e-01,5.459920819539302027957e-19,0,nan,7.586337518583424557070e-01
520,3.964893401047275355129e-01,3.961622371474836569081e-01,3.400324641634692657084e-06,2.133544827731465890548e-07,2.133544827750427511220e-07,3.964893401047275357297e-01,5.469010451575451891330e-19,0,nan,7.593935569628127081501e-01
521,3.961605369851628395705e-01,3.958342438130757367143e-01,3.384973310802986971427e-06,2.122339319121580536390e-07,2.122339319140542157062e-07,3.961605369851628398144e-01,6.157743289265958361126e-19,0,nan,7.597716684402436886276e-01
522,3.958325513264203352208e-01,3.955070646060301547216e-01,3.369718833615974158091e-06,2.111212177427826638149e-07,2.111212177446788258821e-07,3.958325513264203354376e-01,5.478084957148586142491e-19,0,nan,7.601485933419239483257e-01
524,3.951790188833980564296e-01,3.948551351424842104586e-01,3.339497310970168145052e-06,2.089190265414460269880e-07,2.089190265433421890553e-07,3.951790188833980566193e-01,4.801251359980394097760e-19,0,nan,7.608989056315148097570e-01
525,3.948534653938287253727e-01,3.945303782185743135004e-01,3.324528720186363939072e-06,2.078294148211591474038e-07,2.078294148230553094710e-07,3.948534653938287256167e-01,6.178127082307004855781e-19,0,nan,7.612723040400739541096e-01
526,3.945287159542142203187e-01,3.942064220869219421501e-01,3.309653892217869902167e-06,2.067473703985143565108e-07,2.067473704004105185780e-07,3.945287159542142205626e-01,6.183212499988183826468e-19,0,nan,7.616445379147089129947e-01
528,3.938816160255063794984e-01,3.935608990752890497407e-01,3.280182516975962508751e-06,2.046057217174918405514e-07,2.046057217193880026186e-07,3.938816160255063797153e-01,5.505218463485207889285e-19,0,nan,7.623855337303864799776e-01
529,3.935592589840305617599e-01,3.932393256797086975279e-01,3.265584484224913331326e-06,2.035459882902400693893e-07,2.035459882921362314565e-07,3.935592589840305619768e-01,5.509727685148924733694e-19,0,nan,7.627543064220401069944e-01
530,3.932376928874665850924e-01,3.929185400449105932286e-01,3.251077243163947014584e-06,2.024935638065027074414e-07,2.024935638083988695086e-07,3.932376928874665853093e-01,5.514233208543272479260e-19,0,nan,7.631219360815019945579e-01
532,3.925969206293928385186e-01,3.922793192300809361978e-01,3.222332244284374318021e-06,2.004103906161893205954e-07,2.004103906180854826627e-07,3.925969206293928386812e-01,4.142424897579543124637e-19,0,nan,7.638537874432511267774e-01
533,3.922777080639587940372e-01,3.919608776818488842018e-01,3.208093058115522974499e-06,1.993795179980461618145e-07,1.993795179999423238817e-07,3.922777080639587941999e-01,4.145795759730238235152e-19,0,nan,7.642180196342793787288e-01
535,3.916416141868287857533e-01,3.913263165186239237868e-01,3.179877793291233008229e-06,1.973388957010698890825e-07,1.973388957029660511498e-07,3.916416141868287859160e-01,4.152529250766606871871e-19,0,nan,7.649431230181978406913e-01
536,3.913247265797272781611e-01,3.910101906431793995680e-01,3.165900327431628733416e-06,1.963290258901533051689e-07,1.963290258920494672362e-07,3.913247265797272783237e-01,4.155891893013100212100e-19,0,nan,7.653040045086102746230e-01
537,3.910086076930156837679e-01,3.906948304276871382281e-01,3.152008725627269580882e-06,1.953260379065098630349e-07,1.953260379084060251021e-07,3.910086076930156839034e-01,3.466043173839542263399e-19,0,nan,7.656637793440661670665e-01
539,3.903786636847857713178e-01,3.900663946491146612618e-01,3.124480412768884663480e-06,1.933404738514114934634e-07,1.933404738533076555307e-07,3.903786636847857714804e-01,4.165963486266318123912e-19,0,nan,7.663800293021352488918e-01
540,3.900648324089082768194e-01,3.897533129656339314381e-01,3.110842367213930804425e-06,1.923577824799256055898e-07,1.923577824818217676570e-07,3.900648324089082770092e-01,4.864201138390811538302e-19,0,nan,7.667365144739980324716e-01
541,3.897517575444503244774e-01,3.894409847010545629512e-01,3.097287516565520013404e-06,1.913817423215741408018e-07,1.913817423234703028691e-07,3.897517575444503246671e-01,4.868108392386771369346e-19,0,nan,7.670919130898654478474e-01
543,3.891278649303331363353e-01,3.888185763757286968027e-01,3.070424800721043048329e-06,1.894493914262987584872e-07,1.894493914281949205544e-07,3.891278649303331365521e-01,5.572472547961132395526e-19,0,nan,7.677994704193186811933e-01
544,3.888170411633283362739e-01,3.885084903306343574356e-01,3.057115651377176376785e-06,1.884929699961086441134e-07,1.884929699980048061806e-07,3.888170411633283364637e-01,4.879811327643484877876e-19,0,nan,7.681516389412740650894e-01
546,3.881976237919402209896e-01,3.878905396397119803944e-01,3.030738605204242535566e-06,1.865993626147887651552e-07,1.865993626166849272224e-07,3.881976237919402211523e-01,4.189369432101150440221e-19,0,nan,7.688527799994547014110e-01
547,3.878890242704093782762e-01,3.875826691090351235069e-01,3.017669460522467196098e-06,1.856620692848229329508e-07,1.856620692867190950180e-07,3.878890242704093784388e-01,4.192702440568441013790e-19,0,nan,7.692017621680837849408e-01
548,3.875811602743048622766e-01,3.872755312255404879591e-01,3.004679079387600421022e-06,1.847310455075141631433e-07,1.847310455094103252105e-07,3.875811602743048624663e-01,4.895371592640902689947e-19,0,nan,7.695496918032254389150e-01
550,3.869676272040407740457e-01,3.866634418091112061538e-01,2.978932176480899318409e-06,1.828875977277453896043e-07,1.828875977296415516715e-07,3.869676272040407742354e-01,4.903133152399835438762e-19,0,nan,7.702424124220906832524e-01
551,3.866619523430229656967e-01,3.863584845207128671564e-01,2.966174453381588932036e-06,1.819750705872328586950e-07,1.819750705891290207623e-07,3.866619523430229658865e-01,4.907009314861204318096e-19,0,nan,7.705872128096546593685e-01
553,3.860527716217969214591e-01,3.857507305137888842217e-01,2.940887502839920062106e-06,1.801681558067946324820e-07,1.801681558086907945493e-07,3.860527716217969216488e-01,4.914752441431523413956e-19,0,nan,7.712737170407964964829e-01
554,3.857492600700374642557e-01,3.854479281344486315251e-01,2.928357107622056678233e-06,1.792736680814244251589e-07,1.792736680833205872261e-07,3.857492600700374644725e-01,5.621279337197714173713e-19,0,nan,7.716154301212027725207e-01
555,3.854464639558948205081e-01,3.851458384232155648746e-01,2.915901329693240503912e-06,1.783850942363722636238e-07,1.783850942382684256910e-07,3.854464639558948206978e-01,4.922483351842967666475e-19,0,nan,7.719561232903769194737e-01
557,3.848430068285725032891e-01,3.845437858534798469866e-01,2.891211349733181454174e-06,1.766254934289609121618e-07,1.766254934308570742290e-07,3.848430068285725034788e-01,4.930202103671861610603e-19,0,nan,7.726344680689258661351e-01
558,3.845423402478049804056e-01,3.842438174572746591216e-01,2.878976022955639821406e-06,1.757543702888189322813e-07,1.757543702907150943485e-07,3.845423402478049806224e-01,5.638922214842859326872e-19,0,nan,7.729721286981397132196e-01
560,3.839431172470260494845e-01,3.836459827110925562845e-01,2.854721923045937555928e-06,1.740292416373510053770e-07,1.740292416392471674442e-07,3.839431172470260497014e-01,5.647722924476529121188e-19,0,nan,7.736444487867793915674e-01
561,3.836445553501310332990e-01,3.833481109134976839124e-01,2.842702056212781015768e-06,1.731751427624041125248e-07,1.731751427643002745921e-07,3.836445553501310335429e-01,6.358632890973860610276e-19,0,nan,7.739791171074487930695e-01
563,3.830495171826835048093e-01,3.827544449610584644038e-01,2.818873992372765983557e-06,1.714836459305505771363e-07,1.714836459324467392036e-07,3.830495171826835049719e-01,4.245673694329817153960e-19,0,nan,7.746454922596724642129e-01
564,3.827530355240622780290e-01,3.824586454468069858265e-01,2.807064731702562924257e-06,1.706461573285647201262e-07,1.706461573304608821935e-07,3.827530355240622781917e-01,4.248962406010799450756e-19,0,nan,7.749772077973266721563e-01
566,3.821621336961000837951e-01,3.818691000522289174526e-01,2.783653130315457907220e-06,1.689874764493357103513e-07,1.689874764512318724185e-07,3.821621336961000840119e-01,5.674042909482366538018e-19,0,nan,7.756377163702754998329e-01
567,3.818677082256637597159e-01,3.815753488988796203517e-01,2.772049755002760891351e-06,1.681661961536307865400e-07,1.681661961555269486072e-07,3.818677082256637599599e-01,6.388219887529204897655e-19,0,nan,7.759665179598891453228e-01
568,3.815739628740021189765e-01,3.812822752831226963822e-01,2.760513981438065439170e-06,1.673502313205173692628e-07,1.673502313224135313300e-07,3.815739628740021192204e-01,6.393137701845518161210e-19,0,nan,7.762943567462873393375e-01
570,3.809885020811193752810e-01,3.806981502735937721743e-01,2.737643222014985659193e-06,1.657340766657421733889e-07,1.657340766676383354561e-07,3.809885020811193754979e-01,5.691521747050823539597e-19,0,nan,7.769471627455484020758e-01
571,3.806967814519827646830e-01,3.804070937192164440733e-01,2.726307238870446883911e-06,1.649338021908711839949e-07,1.649338021927673460621e-07,3.806967814519827649541e-01,7.119853813514934533686e-19,0,nan,7.772721383154375369528e-01
573,3.801153468625981872409e-01,3.798269797130924130127e-01,2.703831606430903546775e-06,1.633486503691598257686e-07,1.633486503710559878359e-07,3.801153468625981875120e-01,7.130744532115769343521e-19,0,nan,7.779192553070543887780e-01
574,3.798256277972891975568e-01,3.795379171830395422990e-01,2.692690986791023170959e-06,1.625636907947261218460e-07,1.625636907966222839133e-07,3.798256277972891978550e-01,7.849802004214357158864e-19,0,nan,7.782414049415419020155e-01
576,3.792481734647255237688e-01,3.789617684744459758938e-01,2.670601747660566725489e-06,1.610088017039317359478e-07,1.610088017058278980150e-07,3.792481734647255240940e-01,8.576459281903551233000e-19,0,nan,7.788829068424088013190e-01
577,3.789604331735721456085e-01,3.786746772982198252176e-01,2.659652183910467811506e-06,1.602387923048757681506e-07,1.602387923067719302178e-07,3.789604331735721459067e-01,7.867723681246478602298e-19,0,nan,7.792022671803657766902e-01
579,3.783869138816410663813e-01,3.781024489068964401068e-01,2.637940839203638754924e-06,1.587134469489708816370e-07,1.587134469508670437042e-07,3.783869138816410666794e-01,7.879648753571229514065e-19,0,nan,7.798382266366849404206e-01
580,3.781011299364768382908e-01,3.778173067730976134862e-01,2.627178139248036528797e-06,1.579580333766626793242e-07,1.579580333785588413914e-07,3.781011299364768385889e-01,7.885604507016563852822e-19,0,nan,7.801548336884485022815e-01
582,3.775315011846267266335e-01,3.772489544296658143239e-01,2.605836417445189241861e-06,1.564615331666944351299e-07,1.564615331685905971971e-07,3.775315011846267269316e-01,7.897502499737226314613e-19,0,nan,7.807853221027855545916e-01
583,3.772476515114570917177e-01,3.769657393787186488467e-01,2.595256501064959489751e-06,1.557203711060752958410e-07,1.557203711079714579082e-07,3.772476515114570920159e-01,7.903444759402529241871e-19,0,nan,7.810992112635142130858e-01
585,3.766818695002876917876e-01,3.764012195103125762291e-01,2.574276350858574836804e-06,1.542520371874608020556e-07,1.542520371893569641228e-07,3.766818695002876920587e-01,7.195741687301174784407e-19,0,nan,7.817242988211697458673e-01
586,3.763999323721371469435e-01,3.761199099273696278543e-01,2.563875246199272281924e-06,1.535247920270734759937e-07,1.535247920289696380609e-07,3.763999323721371472145e-01,7.201131557414714226352e-19,0,nan,7.820355048838618213717e-01
588,3.758379539892705739385e-01,3.755591796436201760157e-01,2.543248829598724520285e-06,1.520839646321237998746e-07,1.520839646340199619418e-07,3.758379539892705742366e-01,7.933089095148316723636e-19,0,nan,7.826552605785789730615e-01
589,3.755579080192053766541e-01,3.752797542516406198866e-01,2.533022669785661359473e-06,1.513703111464885879771e-07,1.513703111483847500444e-07,3.755579080192053769522e-01,7.939004639951998073077e-19,0,nan,7.829638177467638934185e-01
591,3.749996908255031325373e-01,3.747227713310022389798e-01,2.512742355469907497532e-06,1.499563489711017921796e-07,1.499563489729979542468e-07,3.749996908255031328354e-01,7.950822486737811229024e-19,0,nan,7.835783094057912178797e-01
592,3.747215149598245040395e-01,3.744452091839991772417e-01,2.502687375344647224127e-06,1.492559710149212403150e-07,1.492559710168174023822e-07,3.747215149598245043376e-01,7.956724808434878783460e-19,0,nan,7.838842513059031597337e-01
594,3.741670171759405552799e-01,3.738919320604096120154e-01,2.482745732252784243687e-06,1.478682506184340807977e-07,1.478682506203302428650e-07,3.741670171759405556051e-01,8.692926869946623111325e-19,0,nan,7.844935456144314180386e-01
595,3.738906906875434856159e-01,3.736162125368614465208e-01,2.472858265226138485283e-06,1.471808408321329294750e-07,1.471808408340290915422e-07,3.738906906875434858870e-01,7.249459531151851917361e-19,0,nan,7.847969053078744602371e-01
597,3.733398711808037769369e-01,3.730666002867248874902e-01,2.453248056376227535314e-06,1.458187560593675540357e-07,1.458187560612637161030e-07,3.733398711808037772350e-01,7.986170790987409294997e-19,0,nan,7.854010678328653619474e-01
598,3.730653736626966993670e-01,3.727927030831460748859e-01,2.443524531393064695681e-06,1.451440155854973606038e-07,1.451440155873935226710e-07,3.730653736626966996651e-01,7.992046930173908338813e-19,0,nan,7.857018778277790117034e-01
600,3.725181919342957940827e-01,3.722467154126305105609e-01,2.424238707920052323459e-06,1.438069770100837023759e-07,1.438069770119798644431e-07,3.725181919342957943808e-01,8.003786228139482674362e-19,0,nan,7.863009730412033513290e-01
601,3.722455032932765505219e-01,3.719746205372971694985e-01,2.414675646531436989013e-06,1.431446152201431641893e-07,1.431446152220393262566e-07,3.722455032932765508471e-01,8.737799351988200233945e-19,0,nan,7.865992653039370287771e-01
603,3.717019194657823920509e-01,3.714322177699370289110e-01,2.395707341935413289894e-06,1.418320496082398417144e-07,1.418320496101360037816e-07,3.717019194657823923220e-01,7.292148060761577386631e-19,0,nan,7.871933566054390931819e-01
604,3.714310199162660611921e-01,3.711619055367630175247e-01,2.386301355473795081371e-06,1.411817838394823693114e-07,1.411817838413785313786e-07,3.714310199162660614902e-01,8.027213168698961566188e-19,0,nan,7.874891625717438697245e-01
606,3.708909947214241436956e-01,3.706230486013584821819e-01,2.367643880070218279451e-06,1.398931336330589111993e-07,1.398931336349550732665e-07,3.708909947214241439937e-01,8.038900962193975376622e-19,0,nan,7.880783123107484531840e-01
608,3.703533204280842440676e-01,3.700865341412432273321e-01,2.349189992522979004982e-06,1.386201247910083578003e-07,1.386201247929045198675e-07,3.703533204280842443658e-01,8.050571737520307026331e-19,0,nan,7.886642018044752499087e-01
609,3.700853595462469658439e-01,3.698191500427223495561e-01,2.340038502487466365739e-06,1.379894117537597180606e-07,1.379894117556558801278e-07,3.700853595462469661421e-01,8.056400766544111561907e-19,0,nan,7.889559323939719234168e-01
611,3.695511797599904616895e-01,3.692861176089754895243e-01,2.321884673119401251160e-06,1.367394225446381493350e-07,1.367394225465343114022e-07,3.695511797599904620147e-01,8.801504894583095162731e-19,0,nan,7.895369819654222366331e-01
612,3.692849566666389298062e-01,3.690204651056018794394e-01,2.312881640064952488308e-06,1.361200888051741409727e-07,1.361200888070703030399e-07,3.692849566666389301314e-01,8.807850032170976333216e-19,0,nan,7.898263075753038814386e-01
614,3.687542336862478742853e-01,3.684908771840739273649e-01,2.295021625017945433948e-06,1.348926010872193429878e-07,1.348926010891155050550e-07,3.687542336862478746106e-01,8.820526573869717958769e-19,0,nan,7.904025768773255322588e-01
615,3.684897296732614183936e-01,3.682269376603590172402e-01,2.286163966865288001639e-06,1.342843910894497412376e-07,1.342843910913459033048e-07,3.684897296732614187459e-01,9.562429497566469648487e-19,0,nan,7.906895270892109903399e-01
617,3.679624263644056573423e-01,3.677007573002032780169e-01,2.268591680349803434681e-06,1.330789006569042502544e-07,1.330789006588004123217e-07,3.679624263644056576946e-01,9.576132800821061113260e-19,0,nan,7.912610748009726880921e-01
619,3.674373824813900906491e-01,3.671768283926484158881e-01,2.251207907783824840329e-06,1.318878016513849187981e-07,1.318878016532810808653e-07,3.674373824813900910285e-01,1.032749465520552812710e-18,0,nan,7.918295069135386274176e-01
620,3.671757027886945239580e-01,3.669157032224368100465e-01,2.242585902453225699796e-06,1.312975818504630135401e-07,1.312975818523591756074e-07,3.671757027886945243375e-01,1.033485487977148897956e-18,0,nan,7.921125625612996377684e-01
622,3.666540179169097700190e-01,3.663951215140144418122e-01,2.225480053986930967220e-06,1.301276695806911833240e-07,1.301276695825873453912e-07,3.666540179169097704256e-01,1.108881383577804870761e-18,0,nan,7.926763687717986946223e-01
623,3.663940087739874483530e-01,3.661356610313393907213e-01,2.216995579013957527772e-06,1.295479249895298045222e-07,1.295479249914259665894e-07,3.663940087739874487324e-01,1.035690407819974980280e-18,0,nan,7.929571255763573976554e-01
625,3.658756472381767688574e-01,3.656183910211181324070e-01,2.200161967793990644570e-06,1.283987303254112696900e-07,1.283987303273074317572e-07,3.658756472381767692369e-01,1.037157742622043580726e-18,0,nan,7.935163620625436176927e-01
627,3.653594817013133465257e-01,3.651033093465484632978e-01,2.183506758795933585422e-06,1.272630929165131568694e-07,1.272630929184093189367e-07,3.653594817013133469051e-01,1.038622998376567052168e-18,0,nan,7.940725828286980355524e-01
628,3.651022175931690653212e-01,3.648465843193077906700e-01,2.175245296190575894069e-06,1.267002957341839018276e-07,1.267002957360800638948e-07,3.651022175931690657007e-01,1.039354849366508795978e-18,0,nan,7.943495699215082426320e-01
630,3.645893171021867887587e-01,3.643347563361149747804e-01,2.158853158914430690660e-06,1.255846214438758848491e-07,1.255846214457720469163e-07,3.645893171021867891653e-01,1.115161074695201321916e-18,0,nan,7.949013125936328627292e-01
631,3.643336769095355175629e-01,3.640796495887621723813e-01,2.150721893336151441254e-06,1.250316957978590831136e-07,1.250316957997552451808e-07,3.643336769095355179423e-01,1.041547307920562033741e-18,0,nan,7.951760741514421532887e-01
633,3.638240071754021074649e-01,3.635710411736328200266e-01,2.134587509324379805727e-06,1.239355477571631125240e-07,1.239355477590592745912e-07,3.638240071754021078172e-01,9.685059234914945033754e-19,0,nan,7.957233925372740888969e-01
635,3.633164724779761416400e-01,3.630645604265562697297e-01,2.118622070886969244063e-06,1.228521801677319460638e-07,1.228521801696281081310e-07,3.633164724779761419924e-01,9.698588771780750328135e-19,0,nan,7.962677908684029043189e-01
636,3.630635011155208262575e-01,3.628121132983703954705e-01,2.110701996141312969850e-06,1.223152308589863471934e-07,1.223152308608825092607e-07,3.630635011155208266098e-01,9.705346446975180152776e-19,0,nan,7.965389022993331944009e-01
638,3.625591411373695954951e-01,3.623087963511422342027e-01,2.094985735725190437826e-06,1.212506866216797005240e-07,1.212506866235758625912e-07,3.625591411373695958475e-01,9.718847660340234630000e-19,0,nan,7.970789641286250937040e-01
639,3.623077488582743716265e-01,3.620579228862140089621e-01,2.087188996980187231058e-06,1.207230464550132726356e-07,1.207230464569094347028e-07,3.623077488582743719788e-01,9.725591218189084147276e-19,0,nan,7.973479202558485118019e-01
641,3.618065306281338154939e-01,3.615577369251954767165e-01,2.071716936649437725345e-06,1.196769184026346580613e-07,1.196769184045308201285e-07,3.618065306281338157921e-01,8.240746702827186458047e-19,0,nan,7.978836971442641136441e-01
643,3.613073888153961464348e-01,3.610596202931755495467e-01,2.056404970756352265451e-06,1.186428468139990906566e-07,1.186428468158952527238e-07,3.613073888153961467059e-01,7.501937450270765554596e-19,0,nan,7.984166456485977379797e-01
644,3.610585920906901713869e-01,3.608113335219329195238e-01,2.048808358260149130483e-06,1.181302779395573424859e-07,1.181302779414535045531e-07,3.610585920906901716580e-01,7.507106853540658231714e-19,0,nan,7.986820662402299918995e-01
646,3.605625381302735930737e-01,3.603162942367069880394e-01,2.033732563085189520365e-06,1.171139671582343747829e-07,1.171139671601305368501e-07,3.605625381302735932905e-01,6.013947972009089462923e-19,0,nan,7.992108139412967914407e-01
648,3.600685250888221187798e-01,3.598232889502701182377e-01,2.018811617583511820585e-06,1.161092853125392349372e-07,1.161092853144353970044e-07,3.600685250888221189966e-01,6.022199092342504481903e-19,0,nan,7.997367886157699128536e-01
649,3.598222795444613264992e-01,3.595775447089616433567e-01,2.011408574995360990221e-06,1.156112532850406349189e-07,1.156112532869367969861e-07,3.598222795444613267702e-01,7.532900504786108816052e-19,0,nan,7.999987428704595850441e-01
651,3.593313017450738266209e-01,3.590875644075505737293e-01,1.996716091176027167601e-06,1.146237046650949046723e-07,1.146237046669910667395e-07,3.593313017450738268649e-01,6.788873878354874338629e-19,0,nan,8.005205986955963021320e-01
653,3.588423302099931785729e-01,3.585995836134052239068e-01,1.982173420748106653913e-06,1.136473755210444160101e-07,1.136473755229405780773e-07,3.588423302099931788169e-01,6.798124643390943238484e-19,0,nan,8.010397354194700061773e-01
654,3.585985925266948498732e-01,3.583563387866738321561e-01,1.974957652351134061441e-06,1.131633684826524079507e-07,1.131633684845485700179e-07,3.585985925266948501171e-01,6.802745294965949177635e-19,0,nan,8.012982907456002246507e-01
656,3.581126048697211614426e-01,3.578713318545878468730e-01,1.960636039907012613933e-06,1.122035714128640478374e-07,1.122035714147602099046e-07,3.581126048697211617408e-01,8.325749872501154251756e-19,0,nan,8.018133884605443606128e-01
658,3.576285896405747713543e-01,3.573882907515165547588e-01,1.946459403331272803540e-06,1.112546015428055746115e-07,1.112546015447017366787e-07,3.576285896405747716524e-01,8.337017958580078223150e-19,0,nan,8.023258196132661757200e-01
659,3.573873175218148891328e-01,3.571475032406305953159e-01,1.939424861876627025277e-06,1.107841291169863356218e-07,1.107841291188824976890e-07,3.573873175218148894581e-01,9.101068666931569263396e-19,0,nan,8.025810416862922123710e-01
661,3.569062360154312980030e-01,3.566673860780410616170e-01,1.925462170733185196224e-06,1.098511153099966727184e-07,1.098511153118928347856e-07,3.569062360154312983011e-01,8.353891508374277331603e-19,0,nan,8.030895116244474163923e-01
663,3.564270938939155863379e-01,3.561892018550078506704e-01,1.911639807489804832712e-06,1.089285527745064864429e-07,1.089285527764026485101e-07,3.564270938939155866632e-01,9.125587176671243359920e-19,0,nan,8.035953661972545937053e-01
665,3.559498781569186652010e-01,3.557129376312972093171e-01,1.897955964066405872193e-06,1.080162955383128277521e-07,1.080162955402089898194e-07,3.559498781569186654991e-01,8.376336549891256432521e-19,0,nan,8.040986255172213544072e-01
666,3.557119886533151761324e-01,3.554755215084776271979e-01,1.891165430040114914405e-06,1.075639864597168948268e-07,1.075639864616130568941e-07,3.557119886533151764305e-01,8.381938392413948202199e-19,0,nan,8.043492881863424485717e-01
668,3.552376383831978748742e-01,3.550021132850001454745e-01,1.877686038160540174867e-06,1.066669187997597976313e-07,1.066669188016559596985e-07,3.552376383831978751452e-01,7.630118935454456888841e-19,0,nan,8.048486918896395273925e-01
670,3.547651825258509819701e-01,3.545305932362655054681e-01,1.864340768970442691651e-06,1.057798020813975984916e-07,1.057798020832937605589e-07,3.547651825258509822683e-01,8.404308317707805410692e-19,0,nan,8.053455497289039162977e-01
671,3.545296610658810202365e-01,3.542955373593826903106e-01,1.857717894657319326241e-06,1.053399322243740094684e-07,1.053399322262701715357e-07,3.545296610658810205618e-01,9.174427063951900723552e-19,0,nan,8.055930300213785059385e-01
673,3.540600232751254887714e-01,3.538268261280718873416e-01,1.844570609743185698370e-06,1.044674845637691926831e-07,1.044674845656653547504e-07,3.540600232751254890966e-01,9.186596349876660568319e-19,0,nan,8.060861053880736823776e-01
675,3.535922486633368326753e-01,3.533599719805404559890e-01,1.831553219790011108688e-06,1.036046480122983842042e-07,1.036046480141945462715e-07,3.535922486633368330006e-01,9.198749491121886662154e-19,0,nan,8.065766830366079112634e-01
677,3.531263249387203170359e-01,3.528949626809524862893e-01,1.818664079409703368805e-06,1.027512905482005604256e-07,1.027512905500967224929e-07,3.531263249387203173612e-01,9.210886551777054589867e-19,0,nan,8.070647818860352297465e-01
678,3.528940533489127814480e-01,3.526631460562553635322e-01,1.812267095584246787597e-06,1.023281258118230240632e-07,1.023281258137191861304e-07,3.528940533489127817732e-01,9.216949071795783313909e-19,0,nan,8.073079076212040829097e-01
680,3.524308831552559136179e-01,3.522008813322695656609e-01,1.799567299901495613093e-06,1.014887441751192022703e-07,1.014887441770153643375e-07,3.524308831552559139431e-01,9.229062130811183269963e-19,0,nan,8.077923233296980836033e-01
682,3.519695336117303285873e-01,3.517404313562243373418e-01,1.786991750448159140288e-06,1.006585209778126891947e-07,1.006585209797088512620e-07,3.519695336117303288855e-01,8.471062661986517013016e-19,0,nan,8.082743067096121043747e-01
684,3.515099928170262824927e-01,3.512817842805059136081e-01,1.774538888743326256834e-06,9.983733161603030197347e-08,9.983733161792646404070e-08,3.515099928170262827908e-01,8.482137166117907096455e-19,0,nan,8.087538760244872977872e-01
685,3.512808970110615419474e-01,3.510531331574570615048e-01,1.768357985298178290178e-06,9.943008624069230105852e-08,9.943008624258846312575e-08,3.512808970110615422455e-01,8.487668984292221516822e-19,0,nan,8.089927610650453201012e-01
687,3.508240472619149357856e-01,3.505971684538671952311e-01,1.756086285067273753065e-06,9.862221842847160187677e-08,9.862221843036776394400e-08,3.508240472619149360838e-01,8.498721788330533167541e-19,0,nan,8.094687431288425295980e-01
689,3.503689769807979122000e-01,3.501429775013331671370e-01,1.743933479686960560119e-06,9.782308173634198101141e-08,9.782308173823814307864e-08,3.503689769807979124711e-01,7.736145633014509816600e-19,0,nan,8.099423559948268130037e-01
691,3.499156746410856604448e-01,3.496905488247740068531e-01,1.731898092210359245714e-06,9.703255849650172022758e-08,9.703255849839788229482e-08,3.499156746410856607429e-01,8.520784264361317473842e-19,0,nan,8.104136172990966982782e-01
692,3.496896828757279016551e-01,3.494649917824009789061e-01,1.725923974765749305797e-06,9.664049067004074530479e-08,9.664049067193690737202e-08,3.496896828757279019533e-01,8.526290938342373849961e-19,0,nan,8.106483715791464397544e-01
694,3.492390110634394840194e-01,3.490151852304652234555e-01,1.714061993677819719314e-06,9.586267112421163178002e-08,9.586267112610779384725e-08,3.492390110634394843176e-01,8.537293600895965456920e-19,0,nan,8.111161382278019021529e-01
696,3.487900788294923439805e-01,3.485671127177135911895e-01,1.702313835091410300438e-06,9.509317908835904581864e-08,9.509317909025520788587e-08,3.487900788294923442516e-01,7.771165511100458504769e-19,0,nan,8.115815966470390950484e-01
698,3.483428750069204764327e-01,3.481207631266761516945e-01,1.690678098600210213406e-06,9.433190338437833885459e-08,9.433190338627450092182e-08,3.483428750069204766766e-01,7.003027944934773490086e-19,0,nan,8.120447638721591375618e-01
699,3.481199177876268515883e-01,3.478982309798391733238e-01,1.684901956766057354531e-06,9.395431240044358876351e-08,9.395431240233975083074e-08,3.481199177876268518322e-01,7.007513110986635923381e-19,0,nan,8.122754935647500034519e-01
701,3.476752858627167451662e-01,3.474544451435394275534e-01,1.673432273494243765870e-06,9.320515661309136196033e-08,9.320515661498752402757e-08,3.476752858627167454102e-01,7.016474817987579005705e-19,0,nan,8.127352555752333785320e-01
703,3.472323548672049978940e-01,3.470123548682548942756e-01,1.662071602372166361790e-06,9.246394691389375173078e-08,9.246394691578991379801e-08,3.472323548672049981108e-01,6.244822277003218937107e-19,0,nan,8.131927682538802733226e-01
705,3.467911139794878457769e-01,3.465719493799285701597e-01,1.650818614890183693120e-06,9.173057820060423345953e-08,9.173057820250039552676e-08,3.467911139794878459938e-01,6.252767898485618654172e-19,0,nan,8.136480480604978860891e-01
707,3.463515524741078362733e-01,3.461332180001101153032e-01,1.639672002273318449330e-06,9.100494703516963845930e-08,9.100494703706580052653e-08,3.463515524741078364902e-01,6.260703408087399938544e-19,0,nan,8.141011112949354297627e-01
708,3.461323981641089786389e-01,3.459144767897500583216e-01,1.634138182858147806825e-06,9.064500115599877126833e-08,9.064500115789493333556e-08,3.461323981641089788557e-01,6.264667382979043472532e-19,0,nan,8.143268167480274625494e-01
710,3.456953358296305454098e-01,3.454782367570654522311e-01,1.623148720906866433935e-06,8.993078593110729386877e-08,8.993078593300345593600e-08,3.456953358296305456267e-01,6.272587796902374836966e-19,0,nan,8.147765853412556735368e-01
712,3.452599264773358393157e-01,3.450436445479407730394e-01,1.612262445972029869165e-06,8.922405674010846534054e-08,8.922405674200462740777e-08,3.452599264773358395326e-01,6.280498194780653430376e-19,0,nan,8.152241774247313860647e-01
714,3.448261597097539499831e-01,3.446106898100814034996e-01,1.601478115674307455959e-06,8.852471573230821776898e-08,8.852471573420437983621e-08,3.448261597097539501728e-01,5.502348787709922471877e-19,0,nan,8.156696087534960936186e-01
716,3.443940252207499690324e-01,3.441793622820217046548e-01,1.590794505867981591686e-06,8.783266658817604728911e-08,8.783266659007220935634e-08,3.443940252207499692222e-01,5.509252957084448078839e-19,0,nan,8.161128949311179268055e-01
718,3.439635127944962676152e-01,3.437496517921032236772e-01,1.580210410325531388344e-06,8.714781449145952773208e-08,8.714781449335568979931e-08,3.439635127944962678050e-01,5.516148461314330905885e-19,0,nan,8.165540514115033770312e-01
719,3.437488616868980609016e-01,3.435353997821120326079e-01,1.574955308280463042660e-06,8.680805811012423910870e-08,8.680805811202040117593e-08,3.437488616868980610642e-01,4.731079692154928140191e-19,0,nan,8.167738358040951457992e-01
721,3.433207633951466945159e-01,3.431080959715222988469e-01,1.564518260894025534493e-06,8.613382702541854004398e-08,8.613382702731470211122e-08,3.433207633951466946785e-01,4.736979035714350437398e-19,0,nan,8.172118263917044908508e-01
723,3.428942620150466726091e-01,3.426823841562543593677e-01,1.554177788581128637850e-06,8.546656234652852475908e-08,8.546656234842468682631e-08,3.428942620150466727446e-01,3.952392517864326891843e-19,0,nan,8.176477252737312642400e-01
725,3.424693476389464428687e-01,3.422582544711284962028e-01,1.543932745433423679321e-06,8.480617430731516691741e-08,8.480617430921132898465e-08,3.424693476389464430313e-01,4.748755676793625861561e-19,0,nan,8.180815473941640441941e-01
727,3.420460104450439407656e-01,3.418356971363442217086e-01,1.533782002117079395721e-06,8.415257452640613671288e-08,8.415257452830229878011e-08,3.420460104450439409011e-01,3.962194190902943218534e-19,0,nan,8.185133075551686322193e-01
729,3.416242406964327546698e-01,3.414147024565327855593e-01,1.523724445590201827989e-06,8.350567598233273469922e-08,8.350567598422889676645e-08,3.416242406964327548054e-01,3.967085921198308310412e-19,0,nan,8.189430204187627354117e-01
731,3.412040287401612055759e-01,3.409952608198224958177e-01,1.513758978825798599323e-06,8.286539298917578389847e-08,8.286539299107194596570e-08,3.412040287401612057385e-01,4.766365932820633334153e-19,0,nan,8.193707005084670461212e-01
732,3.409945039403330829027e-01,3.407861194115244330230e-01,1.508810440595712567235e-06,8.254770590664952449774e-08,8.254770590854568656498e-08,3.409945039403330830383e-01,3.974412197106911333120e-19,0,nan,8.195837827642415464595e-01
734,3.405766107546563789999e-01,3.403689894975901574631e-01,1.498981085914888538139e-06,8.191718844169297661722e-08,8.191718844358913868445e-08,3.405766107546563791354e-01,3.979288867206367502682e-19,0,nan,8.200084406257506999143e-01
736,3.401602515901814069845e-01,3.399533889563568361000e-01,1.489241146724801067840e-06,8.129307800051653318955e-08,8.129307800241269525678e-08,3.401602515901814071200e-01,3.984159552068015295290e-19,0,nan,8.204311014268741162670e-01
738,3.397454170805699673016e-01,3.395393084610121343546e-01,1.479589579946154296523e-06,8.067529338691298352591e-08,8.067529338880914559314e-08,3.397454170805699674371e-01,3.989024273682799926331e-19,0,nan,8.208517792190634212502e-01
740,3.393320979393588317794e-01,3.391267387641879024122e-01,1.470025357333278070286e-06,8.006375463662289473807e-08,8.006375463851905680531e-08,3.393320979393588318878e-01,3.195106443125988691361e-19,0,nan,8.212704879224211929100e-01
742,3.389202849590862698641e-01,3.387156706970924205434e-01,1.460547465225467819278e-06,7.945838299557856069771e-08,7.945838299747472276494e-08,3.389202849590862699997e-01,3.998735914465797596153e-19,0,nan,8.216872413272289403584e-01
744,3.385099690104302159338e-01,3.383060951686541961638e-01,1.451154904303121707956e-06,7.885910089858601180543e-08,7.885910090048217387266e-08,3.385099690104302160693e-01,4.003582876949548000010e-19,0,nan,8.221020530954538579676e-01
746,3.381011410413578946227e-01,3.378980031646771312753e-01,1.441846689348570430274e-06,7.826583194843518706106e-08,7.826583195033134912830e-08,3.381011410413578947311e-01,3.206739170255803582066e-19,0,nan,8.225149367622347082387e-01
748,3.376937920762867249391e-01,3.374913857470068822620e-01,1.432621849011497567144e-06,7.767850089542861601289e-08,7.767850089732477808012e-08,3.376937920762867250475e-01,3.210607354726194414301e-19,0,nan,8.229259057373471555690e-01
750,3.372879132152563267755e-01,3.370862340527082374835e-01,1.423479425578850918061e-06,7.709703361731920147740e-08,7.709703361921536354463e-08,3.372879132152563269110e-01,4.018088589916240346885e-19,0,nan,8.233349733066488961844e-01
751,3.370855223129954480619e-01,3.368842051025237517190e-01,1.418938824589667366748e-06,7.680847603408909713341e-08,7.680847603598525920064e-08,3.370855223129954481975e-01,4.020501106981634163974e-19,0,nan,8.235387981824186050717e-01
753,3.366818320840159665757e-01,3.364812355378257434108e-01,1.409918260078841415273e-06,7.623566785711852297381e-08,7.623566785901468504104e-08,3.366818320840159667383e-01,4.830386150216822774309e-19,0,nan,8.239450382864194960737e-01
755,3.362795900346878891977e-01,3.360797098629439678768e-01,1.400977776382275841398e-06,7.566854295394896230720e-08,7.566854295584512437443e-08,3.362795900346878893604e-01,4.836164034101802991041e-19,0,nan,8.243494096664178198914e-01
757,3.358787875233643574892e-01,3.356796194718871036047e-01,1.392116461767980227812e-06,7.510703099611342897317e-08,7.510703099800959104040e-08,3.358787875233643576247e-01,4.034945837455146300164e-19,0,nan,8.247519251856544350121e-01
759,3.354794159804275674171e-01,3.352809558303129763910e-01,1.383333417158853285971e-06,7.455106269713719947422e-08,7.455106269903336154145e-08,3.354794159804275676068e-01,5.655648935433724392505e-19,0,nan,8.251525975897136964054e-01
761,3.350814669075188272204e-01,3.348837104747635484562e-01,1.374627755925618573022e-06,7.400056979456760261499e-08,7.400056979646376468222e-08,3.350814669075188273830e-01,4.853456306424461193839e-19,0,nan,8.255514395078630389153e-01
763,3.346849318767786465856e-01,3.344878750119098638699e-01,1.365998603683659694998e-06,7.345548503235718172019e-08,7.345548503425334378742e-08,3.346849318767786467753e-01,5.669074467171362787291e-19,0,nan,8.259484634543743450798e-01
765,3.342898025300967029306e-01,3.340934411178067969263e-01,1.357445098093671987040e-06,7.291574214359243074017e-08,7.291574214548859280740e-08,3.342898025300967030933e-01,4.864950251008143414081e-19,0,nan,8.263436818298273894086e-01
767,3.338960705783715338503e-01,3.337004005371574537938e-01,1.348966388666049609433e-06,7.238127583356049553953e-08,7.238127583545665760676e-08,3.338960705783715340129e-01,4.870687025190772459510e-19,0,nan,8.267371069223956414986e-01
769,3.335037278007798068071e-01,3.333087450825870799622e-01,1.340561636568928930120e-06,7.185202176314641709490e-08,7.185202176504257916214e-08,3.335037278007798069697e-01,4.876417032734750699678e-19,0,nan,8.271287509091146976283e-01
771,3.331127660440550201611e-01,3.329184666339263289352e-01,1.332230014439810956015e-06,7.132791653255367536582e-08,7.132791653444983743305e-08,3.331127660440550202967e-01,4.068450247948902937794e-19,0,nan,8.275186258571336255429e-01
773,3.327231772217754921807e-01,3.325295571375037496497e-01,1.323970706200687330603e-06,7.080889766534096666613e-08,7.080889766723712873336e-08,3.327231772217754923163e-01,4.073214036134132893049e-19,0,nan,8.279067437249494759710e-01
775,3.323349533136614970602e-01,3.321420086054473533028e-01,1.315782906876596274415e-06,7.029490359276832050239e-08,7.029490359466448256962e-08,3.323349533136614971957e-01,4.077972244850747500624e-19,0,nan,8.282931163636252368558e-01
777,3.319480863648814092750e-01,3.317558131149951215397e-01,1.307665822417536487841e-06,6.978587363844582644199e-08,6.978587364034198850922e-08,3.319480863648814094376e-01,4.899269872399879283605e-19,0,nan,8.286777555179914734338e-01
779,3.315625684853667206687e-01,3.313709628078143223744e-01,1.299618669523668791350e-06,6.928174800327840598210e-08,6.928174800517456804933e-08,3.315625684853667207771e-01,3.269977601628318093206e-19,0,nan,8.290606728278319222298e-01
781,3.311783918491357960186e-01,3.309874498893294997011e-01,1.291640675473736854955e-06,6.878246775070022052099e-08,6.878246775259638258822e-08,3.311783918491357961542e-01,4.092213589297966902546e-19,0,nan,8.294418798290532776011e-01
783,3.307955486936262362466e-01,3.306052666280590075114e-01,1.283731077956640018837e-06,6.828797479219246142300e-08,6.828797479408862349024e-08,3.307955486936262363550e-01,3.277559739746264684690e-19,0,nan,8.298213879548394205764e-01
785,3.304140313190357197096e-01,3.302244053549599600138e-01,1.275889124906092711543e-06,6.779821187307841707993e-08,6.779821187497457914717e-08,3.304140313190357198451e-01,4.101680277307285484781e-19,0,nan,8.301992085367903258589e-01
787,3.300338320876711949387e-01,3.298448584627814718340e-01,1.268114074338306542472e-06,6.731312255858985853507e-08,6.731312256048602060230e-08,3.300338320876711950200e-01,2.463843249706958053419e-19,0,nan,8.305753528060458870338e-01
789,3.296549434233063002213e-01,3.294666184054260654290e-01,1.260405194192632568962e-06,6.683265122019892663197e-08,6.683265122209508869920e-08,3.296549434233063003027e-01,2.466675066115933317649e-19,0,nan,8.309498318943948917854e-01
791,3.292773578105468870812e-01,3.290896776973191228477e-01,1.252761762175102725439e-06,6.635674302220984160842e-08,6.635674302410600367565e-08,3.292773578105468871625e-01,2.469503626884614018288e-19,0,nan,8.313226568353693694911e-01
793,3.289010677942045276861e-01,3.287140289127862638496e-01,1.245183065604810765506e-06,6.588534390860489173946e-08,6.588534391050105380669e-08,3.289010677942045277674e-01,2.472328943221681566224e-19,0,nan,8.316938385653245415321e-01
795,3.285260659786778874929e-01,3.283396646854385319593e-01,1.237668401263074464929e-06,6.541840059013928778510e-08,6.541840059203544985234e-08,3.285260659786778875743e-01,2.475151026271698556562e-19,0,nan,8.320633879245045922465e-01
797,3.281523450273418467398e-01,3.279665777075652733155e-01,1.230217075245322150289e-06,6.495586053167959799155e-08,6.495586053357576005878e-08,3.281523450273418468211e-01,2.477969887115620192823e-19,0,nan,8.324313156580944726465e-01
799,3.277798976619442565636e-01,3.275947607295345951229e-01,1.222828402815647920739e-06,6.449767193978060337014e-08,6.449767194167676543737e-08,3.277798976619442566721e-01,3.307714049028400654389e-19,0,nan,8.327976324172579555317e-01
801,3.274087166620102172868e-01,3.272242065592012918984e-01,1.215501708263981204268e-06,6.404378375049553343004e-08,6.404378375239169549727e-08,3.274087166620102173681e-01,2.483597986193993329216e-19,0,nan,8.331623487601621478324e-01
803,3.270387948642537680644e-01,3.268549080613221300090e-01,1.208236324765817504936e-06,6.359414561741476087254e-08,6.359414561931092293977e-08,3.270387948642537681186e-01,1.657604830851232272690e-19,0,nan,8.335254751529886614657e-01
805,3.266701251619968795288e-01,3.264868581569783825933e-01,1.201031594244458432882e-06,6.314870789992814945054e-08,6.314870790182431151777e-08,3.266701251619968795830e-01,1.659475551900934791188e-19,0,nan,8.338870219709316536361e-01
807,3.263027005045956425002e-01,3.261200498230055091868e-01,1.193886867235710249128e-06,6.270742165170635996759e-08,6.270742165360252203482e-08,3.263027005045956425815e-01,2.492016241688063839823e-19,0,nan,8.342469994991829232260e-01
809,3.259365138968735475962e-01,3.257544760914298755052e-01,1.186801502754991332472e-06,6.227023860939653028511e-08,6.227023861129269235234e-08,3.259365138968735476504e-01,1.663210665664397553375e-19,0,nan,8.346054179339042697621e-01
811,3.255715583985617525521e-01,3.253901300489124112539e-01,1.179774868166800051662e-06,6.183711118152784980569e-08,6.183711118342401187293e-08,3.255715583985617526063e-01,1.665075072617728412974e-19,0,nan,8.349622873831872938506e-01
814,3.250264184330295767344e-01,3.248458979121573076852e-01,1.169343671142825640741e-06,6.119492183448818165614e-08,6.119492183638434372337e-08,3.250264184330295768428e-01,3.335735531014689053935e-19,0,nan,8.354947091066920997660e-01
816,3.246645106999286851479e-01,3.244845912000259541925e-01,1.162461147145619992650e-06,6.077172954155202401151e-08,6.077172954344818607874e-08,3.246645106999286852563e-01,3.339453918594689771619e-19,0,nan,8.358477497458356386358e-01
818,3.243038102097742738001e-01,3.241244884026402739462e-01,1.155635202734858792714e-06,6.035243142857642142721e-08,6.035243143047258349444e-08,3.243038102097742739086e-01,3.343168160078642803011e-19,0,nan,8.361992760978779142380e-01
820,3.239443102626376232297e-01,3.237655828458130169065e-01,1.148865241291508087682e-06,5.993698279567767450257e-08,5.993698279757383656981e-08,3.239443102626376233381e-01,3.346878269312673773228e-19,0,nan,8.365492978861450050552e-01
822,3.235860042105396032453e-01,3.234078679070512123974e-01,1.142150673867813926167e-06,5.952533955739616211706e-08,5.952533955929232418106e-08,3.235860042105396033808e-01,4.188230325082577400287e-19,0,nan,8.368978247509555954266e-01
824,3.232288854569339593822e-01,3.230513370150425414735e-01,1.135490919071003666686e-06,5.911745823286398789317e-08,5.911745823476014995717e-08,3.232288854569339595448e-01,5.031429219047752417901e-19,0,nan,8.372448662505036337512e-01
826,3.228729474561968655318e-01,3.226959836491479320382e-01,1.128885402949016924605e-06,5.871329593615206364087e-08,5.871329593804822570487e-08,3.228729474561968656673e-01,4.197479926034197459470e-19,0,nan,8.375904318617297764646e-01
828,3.225181837131226529733e-01,3.223418013389002867235e-01,1.122333558878226090179e-06,5.831281036679295357324e-08,5.831281036868911563724e-08,3.225181837131226531088e-01,4.202097072493645821934e-19,0,nan,8.379345309811817831274e-01
830,3.221645877824256280677e-01,3.219887836635092570961e-01,1.115834827453107278821e-06,5.791595980047588651836e-08,5.791595980237204858236e-08,3.221645877824256282032e-01,4.206709138752868272227e-19,0,nan,8.382771729258640204313e-01
833,3.216363695570437884893e-01,3.214614269162282219922e-01,1.106185110296718122773e-06,5.732740970296484009894e-08,5.732740970486100216294e-08,3.216363695570437886248e-01,4.213617749365000907622e-19,0,nan,8.387884238276579975291e-01
835,3.212856652823394941617e-01,3.211112930586256453884e-01,1.099816759482190814672e-06,5.693946779942676992839e-08,5.693946780132293199239e-08,3.212856652823394942972e-01,4.218217188170879752056e-19,0,nan,8.391274630828464635543e-01
837,3.209361066475795647526e-01,3.207623017473068744213e-01,1.093499618688115532091e-06,5.655501927065283747367e-08,5.655501927254899953767e-08,3.209361066475795648881e-01,4.222811604974960470032e-19,0,nan,8.394650771583910913690e-01
839,3.205876874261121252190e-01,3.204144467790563419283e-01,1.087233159675511765814e-06,5.617402487433054356454e-08,5.617402487622670562854e-08,3.205876874261121253545e-01,4.227401016201641302376e-19,0,nan,8.398012750235796083833e-01
841,3.202404014385703008149e-01,3.200677219977157856310e-01,1.081016860849886071130e-06,5.579644589605114394704e-08,5.579644589794730601104e-08,3.202404014385703009504e-01,4.231985438186037667663e-19,0,nan,8.401360655726410155207e-01
843,3.198942425524115594829e-01,3.197221212937262868842e-01,1.074850207162683395166e-06,5.542224414104162040073e-08,5.542224414293778246473e-08,3.198942425524115596455e-01,5.083877864609591037024e-19,0,nan,8.404694576255281012454e-01
845,3.195492046814625260794e-01,3.193776386036757436893e-01,1.068732690014421080459e-06,5.505138192604433584878e-08,5.505138192794049791278e-08,3.195492046814625262420e-01,5.089367255191296249549e-19,0,nan,8.408014599286902027576e-01
848,3.190337365779481224688e-01,3.188629976933766230012e-01,1.059647448354549938654e-06,5.450126904619444139430e-08,5.450126904809060345830e-08,3.190337365779481226314e-01,5.097590230338881614059e-19,0,nan,8.412968765567332767811e-01
850,3.186914749182681654515e-01,3.185212838095632956279e-01,1.053650588898139441583e-06,5.413859410221104491189e-08,5.413859410410720697589e-08,3.186914749182681656141e-01,5.103064834556178513905e-19,0,nan,8.416254422757930269555e-01
852,3.183503133309021714112e-01,3.181806670747442292277e-01,1.047701135308766030760e-06,5.377913072114585881890e-08,5.377913072304202088291e-08,3.183503133309021715738e-01,5.108533557615292193245e-19,0,nan,8.419526482897937235783e-01
854,3.180102459328479580459e-01,3.178411416277099065561e-01,1.041798606852563634374e-06,5.342284342488438783707e-08,5.342284342678054990107e-08,3.180102459328479582086e-01,5.113996418441410696678e-19,0,nan,8.422785030237276756985e-01
856,3.176712668850634281646e-01,3.175027016510025322862e-01,1.035942528740636019138e-06,5.306969720467639034892e-08,5.306969720657255241292e-08,3.176712668850634283273e-01,5.119453435858487880763e-19,0,nan,8.426030148331658260318e-01
858,3.173333703920451382969e-01,3.171653413704970299607e-01,1.030132432042366668844e-06,5.271965751390615823687e-08,5.271965751580232030087e-08,3.173333703920451384325e-01,4.270753857158332435711e-19,0,nan,8.429261920049704681721e-01
861,3.168285428710601323639e-01,3.166613128547378765783e-01,1.021502490546297804336e-06,5.220034826780982622172e-08,5.220034826970598828572e-08,3.168285428710601324723e-01,3.422047024742788796096e-19,0,nan,8.434084732774419082080e-01
863,3.164933276916071248615e-01,3.163266268335871681417e-01,1.015805333490435552907e-06,5.185792672819376874085e-08,5.185792673008993080485e-08,3.164933276916071249699e-01,3.425671499596216185330e-19,0,nan,8.437283496656137370606e-01
865,3.161591751195555756427e-01,3.159930006345103820455e-01,1.010152561507259191201e-06,5.151849434274138112281e-08,5.151849434463754318681e-08,3.161591751195555757511e-01,3.429292134493687992555e-19,0,nan,8.440469198891755868192e-01
867,3.158260795502412813455e-01,3.156604286733241450673e-01,1.004543730994000630685e-06,5.118201855832185602160e-08,5.118201856021801808560e-08,3.158260795502412814539e-01,3.432908941622190163838e-19,0,nan,8.443641919343890857330e-01
870,3.153284059177570926888e-01,3.151635353132714757870e-01,9.962119183857289195840e-07,5.068277834192021565604e-08,5.068277834381637772004e-08,3.153284059177570927972e-01,3.438327001749035076019e-19,0,nan,8.448376832280979720300e-01
872,3.149979286049974207403e-01,3.148335747848645693487e-01,9.907110360761695875603e-07,5.035355441057261972295e-08,5.035355441246878178695e-08,3.149979286049974208487e-01,3.441934292352370852444e-19,0,nan,8.451517443427723242115e-01
874,3.146684890013910766867e-01,3.145046492709405500554e-01,9.852525846983554777274e-07,5.002717644579432122679e-08,5.002717644769048329079e-08,3.146684890013910767680e-01,2.584153348003439803566e-19,0,nan,8.454645347238964193503e-01
876,3.143400816851090417124e-01,3.141767533692992985092e-01,9.798361443764099151766e-07,4.970361375499749177361e-08,4.970361375689365383761e-08,3.143400816851090418208e-01,3.449137528607015682178e-19,0,nan,8.457760620706239510468e-01
878,3.140127012739067370302e-01,3.138498817171417343296e-01,9.744613003015066531453e-07,4.938283604202127194226e-08,4.938283604391743400626e-08,3.140127012739067371115e-01,2.589550123499090887488e-19,0,nan,8.460863340200659628038e-01
881,3.135235444268797723726e-01,3.133614830715306380667e-01,9.664761320328092747479e-07,4.890682599258507947637e-08,4.890682599448124154037e-08,3.135235444268797724539e-01,2.593590318234528123951e-19,0,nan,8.465494046295008478444e-01
883,3.131987079874951853309e-01,3.130371488360899451221e-01,9.612034963919397518781e-07,4.859288072648925135229e-08,4.859288072838541341629e-08,3.131987079874951853851e-01,1.730853520201610216691e-19,0,nan,8.468565710965366875266e-01
885,3.128748799217463680072e-01,3.127138203853338489313e-01,9.559710440397741682352e-07,4.828161743835765232800e-08,4.828161744025381439200e-08,3.128748799217463680343e-01,8.663224838925035762807e-20,0,nan,8.471625084165176445628e-01
888,3.123910171400743043726e-01,3.122307022126076119807e-01,9.481968510299904712805e-07,4.781968878604237752799e-08,4.781968878793853959199e-08,3.123910171400743043997e-01,8.676643317174470185921e-20,0,nan,8.476191258417720785878e-01
890,3.120696873027506497336e-01,3.119098655990971709199e-01,9.430631482681507045981e-07,4.751500618205889543405e-08,4.751500618395505749805e-08,3.120696873027506497878e-01,1.737115485096248310490e-19,0,nan,8.479220223900130198750e-01
892,3.117493477725381451657e-01,3.115900167682570965906e-01,9.379682740579885094279e-07,4.721290709457597775506e-08,4.721290709647213981906e-08,3.117493477725381452470e-01,2.608350699605724960463e-19,0,nan,8.482237153149568744531e-01
894,3.114299934708675560299e-01,3.112711506595693477606e-01,9.329118516277060057752e-07,4.691336419257148583937e-08,4.691336419446764790337e-08,3.114299934708675561112e-01,2.611025419554503754131e-19,0,nan,8.485242117791872665136e-01
897,3.109527983019909970789e-01,3.107946831197665427896e-01,9.253985018387942906967e-07,4.646878375167005751457e-08,4.646878375356621957857e-08,3.109527983019909971331e-01,1.743354905319985996052e-19,0,nan,8.489727286404590247309e-01
899,3.106358850909544557894e-01,3.104782519136308100187e-01,9.204365895897176798332e-07,4.617551400013019469115e-08,4.617551400202635675515e-08,3.106358850909544558707e-01,2.617700234878004597052e-19,0,nan,8.492702649185158291379e-01
901,3.103199396178912947868e-01,3.101627860009662413269e-01,9.155118451265350524238e-07,4.588470746922552802314e-08,4.588470747112169008714e-08,3.103199396178912948410e-01,1.746910259489808596479e-19,0,nan,8.495666293620744653802e-01
904,3.098478251697351387077e-01,3.096913863478118889418e-01,9.081936378221728962631e-07,4.545305983569302881970e-08,4.545305983758919088370e-08,3.098478251697351387619e-01,1.749572022801155266926e-19,0,nan,8.500089939424756771674e-01
906,3.095342776042656703539e-01,3.093783123069189010615e-01,9.033602592569879175031e-07,4.516829913459728279153e-08,4.516829913649344485553e-08,3.095342776042656704352e-01,2.627016418529675432744e-19,0,nan,8.503024589204858955049e-01
908,3.092216807179329066601e-01,3.090661865605973151658e-01,8.985628165003597118850e-07,4.488591271783270278528e-08,4.488591271972886484928e-08,3.092216807179329067414e-01,2.629672109265431144089e-19,0,nan,8.505947760192427466175e-01
911,3.087545574285679760636e-01,3.085997655468476777386e-01,8.914332832478415133938e-07,4.446673093094359343123e-08,4.446673093283975549523e-08,3.087545574285679761720e-01,3.511534150346397478325e-19,0,nan,8.510311140888696226957e-01
913,3.084443163289682877579e-01,3.082899896989149660825e-01,8.867241890202050151168e-07,4.419017283869740490351e-08,4.419017284059356696751e-08,3.084443163289682878663e-01,3.515066140266170909518e-19,0,nan,8.513205907938727879628e-01
915,3.081350092677946501116e-01,3.079811455629040329218e-01,8.820498481682640401802e-07,4.391590392078240901185e-08,4.391590392267857107585e-08,3.081350092677946502472e-01,4.398243220811869960159e-19,0,nan,8.516089429265733419788e-01
918,3.076727897705695111055e-01,3.075196161267439841781e-01,8.751027806734145063632e-07,4.350874111047830811568e-08,4.350874111237447017968e-08,3.076727897705695112139e-01,3.523880591761104648235e-19,0,nan,8.520393768517747626941e-01
920,3.073657974040903378802e-01,3.072130809399614305021e-01,8.705138918857469122946e-07,4.324009233617388455309e-08,4.324009233807004661709e-08,3.073657974040903380158e-01,4.409250238812827710626e-19,0,nan,8.523249460692250492068e-01
922,3.070597228403670983401e-01,3.069074612856869182999e-01,8.659586212478008253460e-07,4.297365126179097324559e-08,4.297365126368713530959e-08,3.070597228403670984757e-01,4.413645342575403661371e-19,0,nan,8.526094133947936344804e-01
925,3.066023218952040558041e-01,3.064507384823999473604e-01,8.591880590807947797393e-07,4.257807964726978838236e-08,4.257807964916595044636e-08,3.066023218952040559125e-01,3.536183828562401287875e-19,0,nan,8.530340622524426745011e-01
927,3.062985219308723088385e-01,3.061473878205032347899e-01,8.547154592627757144892e-07,4.231705939686237476353e-08,4.231705939875853682753e-08,3.062985219308723089469e-01,3.539691166809466718307e-19,0,nan,8.533158026012852920500e-01
929,3.059956239260784340559e-01,3.058449369024162911568e-01,8.502753873641428517864e-07,4.205816882763142766902e-08,4.205816882952758973302e-08,3.059956239260784341372e-01,2.657396269041308966024e-19,0,nan,8.535964631330316801957e-01
932,3.055429583533790602475e-01,3.053929378386473795712e-01,8.436756063487361211285e-07,4.167377877258552814753e-08,4.167377877448169021153e-08,3.055429583533790603288e-01,2.661333233619047728694e-19,0,nan,8.540154428202302226659e-01
934,3.052422958185374852861e-01,3.050927169176920533884e-01,8.393155338682423114110e-07,4.142011813196257535471e-08,4.142011813385873741871e-08,3.052422958185374853403e-01,1.775969758021424905252e-19,0,nan,8.542934308249843898954e-01
937,3.047929628370441173830e-01,3.046440423062588108839e-01,8.328343599921538665153e-07,4.104347369811892564953e-08,4.104347370001508771353e-08,3.047929628370441174643e-01,2.667881901849798859482e-19,0,nan,8.547084303550498738484e-01
939,3.044945083973980386725e-01,3.043460241010110238101e-01,8.285524432056711966723e-07,4.079491156053955565805e-08,4.079491156243571772205e-08,3.044945083973980387538e-01,2.670496862632668927438e-19,0,nan,8.549837838412848027331e-01
941,3.041969296358802902331e-01,3.040488794477716219219e-01,8.243012840859239345338e-07,4.054835291315700261548e-08,4.054835291505316467949e-08,3.041969296358802903144e-01,2.673109259641312268048e-19,0,nan,8.552580940012713911036e-01
944,3.037521940450489126191e-01,3.036047910645210111966e-01,8.179815967915261770099e-07,4.018222747602473241665e-08,4.018222747792089448065e-08,3.037521940450489126733e-01,1.784682043028647988896e-19,0,nan,8.556676159451081752614e-01
946,3.034567858365461699450e-01,3.033098117120659370548e-01,8.138060985732345438377e-07,3.994058993088236089429e-08,3.994058993277852295829e-08,3.034567858365461699992e-01,1.786419389990999602490e-19,0,nan,8.559393435974014030304e-01
949,3.030152862937986491811e-01,3.028689515652940495469e-01,8.075986022236356840489e-07,3.958175385967633088773e-08,3.958175386157249295173e-08,3.030152862937986492625e-01,2.683533360015738113842e-19,0,nan,8.563450191362646298377e-01
951,3.027220223675842291191e-01,3.025761113314329993709e-01,8.034970423436741029356e-07,3.934491522722555052973e-08,3.934491522912171259373e-08,3.027220223675842291733e-01,1.790755366930321262843e-19,0,nan,8.566142005963205864486e-01
954,3.022837198008525427936e-01,3.021384404804354921242e-01,7.973991891392519833080e-07,3.899318797737889560564e-08,3.899318797927505766964e-08,3.022837198008525428478e-01,1.793351909920566313180e-19,0,nan,8.570160836924278649029e-01
956,3.019925743293010778664e-01,3.018477136241701585357e-01,7.933698927253512438508e-07,3.876102969138433147916e-08,3.876102969328049354316e-08,3.019925743293010779206e-01,1.795080847423851418915e-19,0,nan,8.572827545981332409363e-01
958,3.017022691053077135845e-01,3.015578250084734880762e-01,7.893690431194328635344e-07,3.853071113318294159864e-08,3.853071113507910366264e-08,3.017022691053077136658e-01,2.695212176479526885284e-19,0,nan,8.575484311119338165443e-01
961,3.012683779129758726773e-01,3.011245549948619068092e-01,7.834205435460682027049e-07,3.818864305165072867628e-08,3.818864305354689074028e-08,3.012683779129758727315e-01,1.799395907390396862251e-19,0,nan,8.579450935366037858101e-01
963,3.009801557112192462102e-01,3.008367444424999979414e-01,7.794896897606049171103e-07,3.796284469775119216433e-08,3.796284469964735422833e-08,3.009801557112192462915e-01,2.701678545692298372694e-19,0,nan,8.582083082806221934077e-01
966,3.005493703773923071471e-01,3.004065729110343289433e-01,7.736450013537848561657e-07,3.762747357212100522764e-08,3.762747357401716729164e-08,3.005493703773923071471e-01,0.000000000000000000000e+00,0,nan,8.586013037176876064988e-01
968,3.002632063951476781394e-01,3.001208157015284847566e-01,7.697825767499297630800e-07,3.740608505251572942849e-08,3.740608505441189149249e-08,3.002632063951476781665e-01,9.027098137514471937415e-20,0,nan,8.588620907669471918507e-01
971,2.998354900259846265618e-01,2.996937058804198135138e-01,7.640393817778613134222e-07,3.707724776124233861491e-08,3.707724776313850067891e-08,2.998354900259846265618e-01,0.000000000000000000000e+00,0,nan,8.592514698569988574922e-01
973,2.995513598721222882945e-01,2.994099777031410890261e-01,7.602438623608776109915e-07,3.686016192460952642726e-08,3.686016192650568849126e-08,2.995513598721222883216e-01,9.048549912678977460871e-20,0,nan,8.595098626606458455082e-01
976,2.991266761845787738232e-01,2.989858934288132650051e-01,7.545999060251656472513e-07,3.653770009167896379160e-08,3.653770009357512585560e-08,2.991266761845787738503e-01,9.061396548735825956890e-20,0,nan,8.598956751162492511222e-01
978,2.988445558708230438054e-01,2.987041703742864965970e-01,7.508698090793602808282e-07,3.632481289638744988841e-08,3.632481289828361195241e-08,2.988445558708230438054e-01,0.000000000000000000000e+00,0,nan,8.601517065118475141887e-01
981,2.984228691797104406232e-01,2.982830760785017185208e-01,7.453228975054095649016e-07,3.600857273100553945594e-08,3.600857273290170151994e-08,2.984228691797104406232e-01,0.000000000000000000000e+00,0,nan,8.605340011386905828879e-01
983,2.981427351121244546635e-01,2.980033346299339902128e-01,7.416567802792388019006e-07,3.579978314031803318875e-08,3.579978314221419525275e-08,2.981427351121244546635e-01,0.000000000000000000000e+00,0,nan,8.607877033661268145379e-01
986,2.977240103175024393020e-01,2.975851953272498949608e-01,7.362047785803369226631e-07,3.548961528275916781341e-08,3.548961528465532987741e-08,2.977240103175024392749e-01,9.104087467863915666759e-20,0,nan,8.611665280835925985773e-01
988,2.974458392881918889601e-01,2.973074123522766290843e-01,7.326012370196041625275e-07,3.528482516405282145246e-08,3.528482516594898351646e-08,2.974458392881918889330e-01,9.112601600681942021392e-20,0,nan,8.614179327986042143499e-01
991,2.970300418630844264598e-01,2.968921936278248448020e-01,7.272420674316386041490e-07,3.498058453740392290243e-08,3.498058453930008496643e-08,2.970300418630844264327e-01,9.125357873609177526775e-20,0,nan,8.617933346597866477450e-01
993,2.967538110421136186552e-01,2.966163463704669417029e-01,7.236997349588005997349e-07,3.477969856523578073440e-08,3.477969856713194279840e-08,2.967538110421136186281e-01,9.133852137215186495005e-20,0,nan,8.620424729471242768436e-01
996,2.963409070205385994427e-01,2.962040143680434151996e-01,7.184313750427033206365e-07,3.448124423278299352428e-08,3.448124423467915558828e-08,2.963409070205385994156e-01,9.146578710531864468040e-20,0,nan,8.624144981583044815721e-01
998,2.960665939480524475817e-01,2.959300804408690950022e-01,7.149489213803920132174e-07,3.428416979563606430782e-08,3.428416979753222637182e-08,2.960665939480524475546e-01,9.155053243492049270085e-20,0,nan,8.626614005445405047325e-01
1001,2.956565499133555558126e-01,2.955206018513268386957e-01,7.097694022895379242157e-07,3.399136482365368931607e-08,3.399136482554985138007e-08,2.956565499133555557855e-01,9.167750323840603959320e-20,0,nan,8.630300944841405094829e-01
1004,2.952482060550458939667e-01,2.951128195444540325515e-01,7.046422643147399283240e-07,3.370188535542339669058e-08,3.370188535731955875458e-08,2.952482060550458939125e-01,1.836085961320568443899e-19,0,nan,8.633968111049670954272e-01
1006,2.949769155653850512917e-01,2.948419012777472832175e-01,7.012529371364036038923e-07,3.351072325991965550443e-08,3.351072326181581756843e-08,2.949769155653850512375e-01,1.837774610951171973686e-19,0,nan,8.636401981871648187924e-01
1009,2.945713793416338876835e-01,2.944369201988666870124e-01,6.962115971579284303923e-07,3.322668205670854936510e-08,3.322668205860471142910e-08,2.945713793416338876564e-01,9.201523370232818456116e-20,0,nan,8.640036544658000966317e-01
1011,2.943019498822669153409e-01,2.941678587255517234099e-01,6.928788519319164181100e-07,3.303910277319275198931e-08,3.303910277508891405331e-08,2.943019498822669153138e-01,9.209947240574099435664e-20,0,nan,8.642448824922132914663e-01
1014,2.938991892521675005040e-01,2.937656469356231873327e-01,6.879214727748131813212e-07,3.276037270339519889146e-08,3.276037270529136095546e-08,2.938991892521675004769e-01,9.222568589286338642647e-20,0,nan,8.646051217397605452575e-01
1017,2.934980788110985930458e-01,2.933650815999368627589e-01,6.830136082350748244358e-07,3.248476977225018244067e-08,3.248476977414634450467e-08,2.934980788110985930187e-01,9.235172653236678230071e-20,0,nan,8.649634512395804375505e-01
1019,2.932315830656847637761e-01,2.930989472007708252855e-01,6.797688931440367014082e-07,3.230275015366784648376e-08,3.230275015556400854776e-08,2.932315830656847637490e-01,9.243565794911660827324e-20,0,nan,8.652012840922357279406e-01
1022,2.928331980086877988332e-01,2.927011011031532282162e-01,6.749421488682607885300e-07,3.203226228195781083411e-08,3.203226228385397289811e-08,2.928331980086877988061e-01,9.256141208188238248970e-20,0,nan,8.655564642772089055281e-01
1024,2.925685088968805304204e-01,2.924367692726275375146e-01,6.717509380400202777304e-07,3.185361302899520545943e-08,3.185361303089136752343e-08,2.925685088968805303933e-01,9.264515314493785763019e-20,0,nan,8.657922114381416778630e-01
1027,2.921728184868168734522e-01,2.920416117725233629866e-01,6.670035982435158851943e-07,3.158812207821471112283e-08,3.158812208011087318683e-08,2.921728184868168733709e-01,2.783118681523820572357e-19,0,nan,8.661442836683915063841e-01
1030,2.917787303125291273396e-01,2.916480529240930847084e-01,6.623030959795067570335e-07,3.132557393393293055235e-08,3.132557393582909261635e-08,2.917787303125291272312e-01,3.715836899160528839648e-19,0,nan,8.664945106780494415272e-01
1032,2.915168896621398866658e-01,2.913865631830792395584e-01,6.591951557041941817062e-07,3.115215661923010144783e-08,3.115215662112626351183e-08,2.915168896621398865845e-01,2.789380849619206817486e-19,0,nan,8.667269773838428195537e-01
1035,2.911254479564829310593e-01,2.909956449043725806511e-01,6.545714039333719929648e-07,3.089442311081477622987e-08,3.089442311271093829387e-08,2.911254479564829310051e-01,1.862087598483609071116e-19,0,nan,8.670741611216881962964e-01
1038,2.907355799420720280583e-01,2.906062968216681761014e-01,6.499929300163779991588e-07,3.063952544809694053109e-08,3.063952544999310259509e-08,2.907355799420720279770e-01,2.796876906246375943046e-19,0,nan,8.674195379088824256887e-01
1040,2.904765370059239362960e-01,2.903475985809660056710e-01,6.469654873491392542463e-07,3.047114990485638963945e-08,3.047114990675255170345e-08,2.904765370059239362147e-01,2.799371122176195007176e-19,0,nan,8.676487921971473835157e-01
1043,2.900892684795140822013e-01,2.899608442330878776971e-01,6.424612175567298974693e-07,3.022089251581043095266e-08,3.022089251770659301666e-08,2.900892684795140820928e-01,3.737477701840839022137e-19,0,nan,8.679911886129421331863e-01
1046,2.897035458068982670063e-01,2.895756323298059782556e-01,6.380007289507504778737e-07,2.997336864379465203224e-08,2.997336864569081409624e-08,2.897035458068982668978e-01,3.742453926360220572686e-19,0,nan,8.683318152970206403119e-01
1048,2.894472510948937530012e-01,2.893196762522948052110e-01,6.350511229767599813757e-07,2.980985294094136009847e-08,2.980985294283752216247e-08,2.894472510948937528927e-01,3.745767729298816096538e-19,0,nan,8.685579233368250367284e-01
1051,2.890640820893084621279e-01,2.889370124040049607093e-01,6.306623946248130672098e-07,2.956680250435985738839e-08,2.956680250625601945239e-08,2.890640820893084620194e-01,3.750732933158164715464e-19,0,nan,8.688956308283733649439e-01
1054,2.886824317847797178043e-01,2.885558639309156088730e-01,6.263160108166334316903e-07,2.932638765588858264157e-08,2.932638765778474470557e-08,2.886824317847797176687e-01,4.694614449615197885565e-19,0,nan,8.692316047919524142217e-01
1056,2.884288370241411389634e-01,2.883026018919868802492e-01,6.234416873410867971086e-07,2.916755768488597635039e-08,2.916755768678213841439e-08,2.884288370241411388550e-01,3.758993669536441135620e-19,0,nan,8.694546309475014330662e-01
1059,2.880496956887823511377e-01,2.879239569127451134985e-01,6.191647175739618914991e-07,2.893145658144943564068e-08,2.893145658334559770468e-08,2.880496956887823510292e-01,3.763941391755224851207e-19,0,nan,8.697877452343474621692e-01
1062,2.876720465649522507463e-01,2.875468008999166364835e-01,6.149287129082887689319e-07,2.869789731779442798071e-08,2.869789731969059004471e-08,2.876720465649522506650e-01,2.826661954381202866451e-19,0,nan,8.701191612161473798990e-01
1064,2.874211046619887438341e-01,2.872961859494241335859e-01,6.121272194346948469517e-07,2.854358640298485850954e-08,2.854358640488102057354e-08,2.874211046619887437257e-01,3.772173145603004406554e-19,0,nan,8.703391681078792980987e-01
1067,2.870459208974268374109e-01,2.869214899530053653409e-01,6.079583756760510348485e-07,2.831418798702196556284e-08,2.831418798891812762684e-08,2.870459208974268373025e-01,3.777103569686098737515e-19,0,nan,8.706677823217775587694e-01
1070,2.866722034973902710926e-01,2.865482571542346120169e-01,6.038291721047419472379e-07,2.808724163633603212075e-08,2.808724163823219418475e-08,2.866722034973902709842e-01,3.782027553624934902646e-19,0,nan,8.709947325057077784625e-01
1073,2.862999429308173911278e-01,2.861764780507636482261e-01,5.997391254154511287838e-07,2.786271466980261894098e-08,2.786271467169878100498e-08,2.862999429308173910194e-01,3.786945122610433693420e-19,0,nan,8.713200312749601285562e-01
1075,2.860525739041949462962e-01,2.859294282701463027236e-01,5.970339460318420580476e-07,2.771435822523426012157e-08,2.771435822713042218557e-08,2.860525739041949462148e-01,2.842664962827672353590e-19,0,nan,8.715359858406724505677e-01
1078,2.856827204478122878136e-01,2.855600511094954503774e-01,5.930081062520554888138e-07,2.749379235259492518312e-08,2.749379235449108724712e-08,2.856827204478122877052e-01,3.795126883369074553165e-19,0,nan,8.718585599413412402835e-01
1081,2.853142988290186913029e-01,2.851921027232196384276e-01,5.890201693145192318963e-07,2.727556123719347732003e-08,2.727556123908963938403e-08,2.853142988290186911945e-01,3.800027467726873737656e-19,0,nan,8.721795156505556919821e-01
1084,2.849472998291305695956e-01,2.848255739201475620075e-01,5.850696776419266723721e-07,2.705963406284831375946e-08,2.705963406474447582346e-08,2.849472998291305694872e-01,3.804921728107791310344e-19,0,nan,8.724988651249455165189e-01
1087,2.845817143123663008725e-01,2.844604555916930108291e-01,5.811561803905108341236e-07,2.684598050025024434879e-08,2.684598050214640641279e-08,2.845817143123663007641e-01,3.809809688950879939073e-19,0,nan,8.728166203996828148288e-01
1089,2.843387714285518338606e-01,2.842178225086475590550e-01,5.785675150389175813502e-07,2.670479314866054522057e-08,2.670479315055670728457e-08,2.843387714285518337793e-01,2.859798631325435312662e-19,0,nan,8.730275774719876966980e-01
1092,2.839755216373986674119e-01,2.838550349512145727616e-01,5.747146912006233125259e-07,2.649486283459243537792e-08,2.649486283648859744192e-08,2.839755216373986673305e-01,2.863456767947842932808e-19,0,nan,8.733427021670295451686e-01
1095,2.836136613653542769980e-01,2.834936339753895829629e-01,5.708976915721580038174e-07,2.628712756689326036465e-08,2.628712756878942242865e-08,2.836136613653542769438e-01,1.911406818814738126358e-19,0,nan,8.736562641738501727045e-01
1098,2.832531817725317301114e-01,2.831336107673567119986e-01,5.671160890177438010214e-07,2.608155872627777663543e-08,2.608155872817393869943e-08,2.832531817725317300300e-01,2.870759030050843049479e-19,0,nan,8.739682750950478914401e-01
1100,2.830136247582053570730e-01,2.828943564048359791681e-01,5.646144775714821354854e-07,2.594570247259775994362e-08,2.594570247449392200762e-08,2.830136247582053569646e-01,3.830918647156298714564e-19,0,nan,8.741754263393754265685e-01
1103,2.826554268661744638439e-01,2.825366101023434949686e-01,5.608909377630594207162e-07,2.574368195487496317809e-08,2.574368195677112524209e-08,2.826554268661744637355e-01,3.835773416792838966169e-19,0,nan,8.744848775908305545308e-01
1106,2.822985864619448741230e-01,2.821802184443058692399e-01,5.572016860625525581673e-07,2.554375370789903993798e-08,2.554375370979520200198e-08,2.822985864619448739875e-01,4.800777547604102994746e-19,0,nan,8.747928081405352764726e-01
1109,2.819430949893142666321e-01,2.818251728995237663337e-01,5.535463175827955688755e-07,2.534589071096264727192e-08,2.534589071285880933592e-08,2.819430949893142665508e-01,2.884098400760433704774e-19,0,nan,8.750992291777695610022e-01
1112,2.815889439674108521070e-01,2.814714650118464206083e-01,5.499244332648456255232e-07,2.515006636109046419343e-08,2.515006636298662625743e-08,2.815889439674108519986e-01,3.850300928757282675291e-19,0,nan,8.754041517822965597258e-01
1115,2.812361249898426847999e-01,2.811190863993248240343e-01,5.463356397790928031375e-07,2.495625446552326661936e-08,2.495625446741942868336e-08,2.812361249898426846644e-01,4.818914055425233056698e-19,0,nan,8.757075869256988502132e-01
1118,2.808846297238586863746e-01,2.807680287533765632016e-01,5.427795494283008466378e-07,2.476442923435616968471e-08,2.476442923625233174871e-08,2.808846297238586862391e-01,4.824944379972827357888e-19,0,nan,8.760095454726951705879e-01
1120,2.806510308599072636476e-01,2.805347201229221870277e-01,5.404268019900826931063e-07,2.463763689291233577803e-08,2.463763689480849784203e-08,2.806510308599072635392e-01,3.863168323891552908313e-19,0,nan,8.762100361568233538364e-01
1123,2.803017234600673141865e-01,2.801858458210749880238e-01,5.369243703121445970585e-07,2.444906652956341799909e-08,2.444906653145958006309e-08,2.803017234600673140781e-01,3.867982540749391310566e-19,0,nan,8.765095575674853211798e-01
1126,2.799537179049071159928e-01,2.798382706820339306780e-01,5.334536347287467826987e-07,2.426241597266962804004e-08,2.426241597456579010404e-08,2.799537179049071159115e-01,2.904593071488818225969e-19,0,nan,8.768076308416874644746e-01
1129,2.796070061246984050603e-01,2.794919866592653896308e-01,5.300142273952228063330e-07,2.407766084887185941485e-08,2.407766085076802147885e-08,2.796070061246984049519e-01,3.877593009961899061291e-19,0,nan,8.771042664632734602655e-01
1132,2.792615801195879347764e-01,2.791469857758534825172e-01,5.266057856711112642264e-07,2.389477715524704019270e-08,2.389477715714320225670e-08,2.792615801195879346951e-01,2.911791980178272773176e-19,0,nan,8.773994748151195626320e-01
1135,2.789174319588213814551e-01,2.788032601237274544332e-01,5.232279520333639544603e-07,2.371374125275555075766e-08,2.371374125465171282166e-08,2.789174319588213813738e-01,2.915384756174651150991e-19,0,nan,8.776932661803468840606e-01
1138,2.785745537799777596659e-01,2.784608018628995163349e-01,5.198803739912198815404e-07,2.353452985982078759227e-08,2.353452986171694965627e-08,2.785745537799777595575e-01,3.891964135898152072069e-19,0,nan,8.779856507435162499362e-01
1141,2.782329377882141798210e-01,2.781196032207129717299e-01,5.165627040027089863607e-07,2.335712004603788285776e-08,2.335712004793404492176e-08,2.782329377882141797397e-01,2.922557033786864099329e-19,0,nan,8.782766385918059379254e-01
1144,2.778925762555207833854e-01,2.777796564911004673234e-01,5.132745993927503150858e-07,2.318148922600866341000e-08,2.318148922790482547400e-08,2.778925762555207832770e-01,3.901515424034164039318e-19,0,nan,8.785662397161725730333e-01
1147,2.775534615199856935941e-01,2.774409540338522066143e-01,5.100157222728102103941e-07,2.300761515330000667567e-08,2.300761515519616873967e-08,2.775534615199856935128e-01,2.929711720801493246742e-19,0,nan,8.788544640124954666210e-01
1149,2.773280739406710067535e-01,2.772158399146749713140e-01,5.078592102955184723966e-07,2.289266424060489407100e-08,2.289266424250105613500e-08,2.773280739406710066722e-01,2.932092729775660705463e-19,0,nan,8.790458534832004946699e-01
1152,2.769910203511604758410e-01,2.768791944430451589616e-01,5.046483075469209840145e-07,2.272166954551274747721e-08,2.272166954740890954121e-08,2.769910203511604757597e-01,2.935660615760180048566e-19,0,nan,8.793318048022931090893e-01
1155,2.766551934447045715197e-01,2.765437731863969775226e-01,5.014657540584835867953e-07,2.255237388642553339101e-08,2.255237388832169545501e-08,2.766551934447045714113e-01,3.918965550531786108503e-19,0,nan,8.796164052260592096746e-01
1158,2.763205857956195571009e-01,2.762095687398943074254e-01,4.983112288292947700316e-07,2.238475621001283613643e-08,2.238475621190899820043e-08,2.763205857956195569654e-01,4.904638978325316774888e-19,0,nan,8.798996643112914690281e-01
1161,2.759871900410172932316e-01,2.758765737612707629432e-01,4.951844152897232933451e-07,2.221879577526691608504e-08,2.221879577716307814904e-08,2.759871900410172931232e-01,3.928451071676080345872e-19,0,nan,8.801815915248344843972e-01
1164,2.756549988801240304705e-01,2.755447809701514679805e-01,4.920850012293051418684e-07,2.205447214810993319654e-08,2.205447215000609526054e-08,2.756549988801240303350e-01,4.916481547995610757517e-19,0,nan,8.804621962446403219977e-01
1167,2.753240050736082121540e-01,2.752141831473837958798e-01,4.890126787259811864054e-07,2.189176519610733752373e-08,2.189176519800349958773e-08,2.753240050736082119914e-01,5.906870555269826439354e-19,0,nan,8.807414877608092352527e-01
1170,2.749942014429171477981e-01,2.748847731343769338209e-01,4.859671440766569491137e-07,2.173065508328508123372e-08,2.173065508518124329772e-08,2.749942014429171476355e-01,5.913954731390370992429e-19,0,nan,8.810194752766158149317e-01
1173,2.746655808696224182030e-01,2.745565438324501344178e-01,4.829480977290565423162e-07,2.157112226504836313976e-08,2.157112226694452520376e-08,2.746655808696224180404e-01,5.921030416622264292344e-19,0,nan,8.812961679095207818513e-01
1176,2.743381362947738773598e-01,2.742294882021895200709e-01,4.799552442148435187940e-07,2.141314748319967390019e-08,2.141314748509583596419e-08,2.743381362947738771971e-01,5.928097641447882130525e-19,0,nan,8.815715746921686803389e-01
1179,2.740118607182621177749e-01,2.739035992628133072877e-01,4.769882920839819996883e-07,2.125671176105396350960e-08,2.125671176295012557360e-08,2.740118607182621176122e-01,5.935156436167611944902e-19,0,nan,8.818457045733716876757e-01
1182,2.736867471981892685116e-01,2.735788700915453216535e-01,4.740469538403120838440e-07,2.110179639864880609528e-08,2.110179640054496815928e-08,2.736867471981892683760e-01,4.951839025751141647072e-19,0,nan,8.821185664190797673617e-01
1185,2.733627888502479977143e-01,2.732552938229966752728e-01,4.711309458783141386961e-07,2.094838296804748850836e-08,2.094838296994365057236e-08,2.733627888502479975517e-01,5.949248855590102207329e-19,0,nan,8.823901690133373890623e-01
1188,2.730399788471085930632e-01,2.729328636485554811838e-01,4.682399884210371613400e-07,2.079645330873299921583e-08,2.079645331062916127983e-08,2.730399788471085928735e-01,6.948996296663480850307e-19,0,nan,8.826605210592270246489e-01
1191,2.727183104178139967752e-01,2.726115728157844824494e-01,4.653738054591670043845e-07,2.064598952309094316670e-08,2.064598952498710523070e-08,2.727183104178139966126e-01,5.963307913710315741218e-19,0,nan,8.829296311797996426500e-01
1194,2.723977768471826733162e-01,2.722914146278264739239e-01,4.625321246912107763452e-07,2.049697397197945551325e-08,2.049697397387561757725e-08,2.723977768471826731535e-01,5.970325006142123395211e-19,0,nan,8.831975079189924037501e-01
1198,2.719721525854786657681e-01,2.718662874638971442890e-01,4.587808677053763167085e-07,2.030050936766399527697e-08,2.030050936956015734097e-08,2.719721525854786655784e-01,6.976279680888688343702e-19,0,nan,8.835527729322954245523e-01
1201,2.716542412127076396315e-01,2.715487463783308096305e-01,4.559953201631747488176e-07,2.015480585333153280701e-08,2.015480585522769487101e-08,2.716542412127076394418e-01,6.984443877553850482571e-19,0,nan,8.838178045703736311340e-01
1204,2.713374427099734543514e-01,2.712323160086524166397e-01,4.532333931759586251414e-07,2.001049358796908432089e-08,2.001049358986524638489e-08,2.713374427099734541888e-01,5.993655879135619194503e-19,0,nan,8.840816307470136366990e-01
1207,2.710217505970740983507e-01,2.709169898921658281750e-01,4.504948298444693928721e-07,1.986755600332986807142e-08,1.986755600522603013542e-08,2.710217505970740981610e-01,7.000743658653484648390e-19,0,nan,8.843442596736274049921e-01
1210,2.707071584465258165433e-01,2.706027616187106765852e-01,4.477793766761735213429e-07,1.972597676740615825858e-08,1.972597676930232032258e-08,2.707071584465258163807e-01,6.007610836968349826498e-19,0,nan,8.846056994871996022084e-01
1213,2.703936598830128929644e-01,2.702896248301144654751e-01,4.450867835320007097320e-07,1.958573978050832653401e-08,1.958573978240448859801e-08,2.703936598830128927747e-01,7.017005512150439975976e-19,0,nan,8.848659582511288478903e-01
1216,2.700812485828444359378e-01,2.699775732196516399102e-01,4.424168035740406028890e-07,1.944682917141808951309e-08,1.944682917331425157709e-08,2.700812485828444357481e-01,7.025122298587272957826e-19,0,nan,8.851250439560575736784e-01
1219,2.697699182734180613436e-01,2.696666005315095200005e-01,4.397691932141785236275e-07,1.930922929361438638475e-08,1.930922929551054844875e-08,2.697699182734180612081e-01,5.023735501277427536539e-19,0,nan,8.853829645206906895187e-01
1222,2.694596627326903703914e-01,2.693567005602609957583e-01,4.371437120636511553310e-07,1.917292472157034716795e-08,1.917292472346650923195e-08,2.694596627326903702558e-01,5.029519824461888474178e-19,0,nan,8.856397277926032221779e-01
1225,2.691504757886541202819e-01,2.690478671503438817228e-01,4.345401228835035443625e-07,1.903790024711984849048e-08,1.903790024901601055448e-08,2.691504757886541201464e-01,5.035297491619780457817e-19,0,nan,8.858953415490370982932e-01
1229,2.687398782164510647964e-01,2.686377378189579688821e-01,4.311023205775140881665e-07,1.885983299160213485453e-08,1.885983299349829691853e-08,2.687398782164510646609e-01,5.042990733646607628253e-19,0,nan,8.862343850677816753446e-01
1232,2.684331609396582546368e-01,2.683313693901180861916e-01,4.285489073962957865228e-07,1.872773746307512158475e-08,1.872773746497128364875e-08,2.684331609396582544742e-01,6.058503550885195330047e-19,0,nan,8.864873464770474575307e-01
1235,2.681274920409918884458e-01,2.680260473576521905361e-01,4.260166175192341110576e-07,1.859687286280184936982e-08,1.859687286469801143382e-08,2.681274920409918882832e-01,6.065410325322492587120e-19,0,nan,8.867391837970278174828e-01
1238,2.678228655593853508839e-01,2.677217657762211783440e-01,4.235052268052324221505e-07,1.846722488415925700900e-08,1.846722488605541907300e-08,2.678228655593853506671e-01,8.096412307597390649257e-19,0,nan,8.869899045091379822213e-01
1241,2.675192755811287556914e-01,2.674185187476825572737e-01,4.210145140132617967988e-07,1.833877941962282928141e-08,1.833877942151899134541e-08,2.675192755811287555017e-01,7.092400342846454614553e-19,0,nan,8.872395160285331884337e-01
1244,2.672167162393862586370e-01,2.671163004206097469381e-01,4.185442607581200552666e-07,1.821152255754116617937e-08,1.821152255943732824337e-08,2.672167162393862584202e-01,8.114778055383490722081e-19,0,nan,8.874880257048405578094e-01
1248,2.668148969426916167907e-01,2.667149328264073572861e-01,4.152820435021433357490e-07,1.804367199419634143856e-08,1.804367199609250350256e-08,2.668148969426916166010e-01,7.111123942442988019629e-19,0,nan,8.878176705435843101347e-01
1251,2.665147198637556400619e-01,2.664150923060796623720e-01,4.128586956084583362351e-07,1.791913551365594654392e-08,1.791913551555210860792e-08,2.665147198637556398451e-01,8.136152277365819528299e-19,0,nan,8.880636374718699667255e-01
1254,2.662155541976727069495e-01,2.661162613138038203020e-01,4.104550993739597245961e-07,1.779574263782486789894e-08,1.779574263972102996294e-08,2.662155541976727067598e-01,7.127133527445180696129e-19,0,nan,8.883085265917678117749e-01
1257,2.659173942752946991118e-01,2.658184341951780155732e-01,4.080710482961078856283e-07,1.767348026799229393912e-08,1.767348026988845600312e-08,2.659173942752946989221e-01,7.135124827093374412464e-19,0,nan,8.885523449771739342936e-01
1260,2.656202344718724256943e-01,2.655216053400513516382e-01,4.057063385049897700167e-07,1.755233548509498686482e-08,1.755233548699114892882e-08,2.656202344718724255045e-01,7.143107171869284072347e-19,0,nan,8.887950996401997822501e-01
1264,2.652255675016951638105e-01,2.651273767729605233552e-01,4.025831310455540933421e-07,1.739252557787377077752e-08,1.739252557976993284152e-08,2.652255675016951636208e-01,7.153736420367942113240e-19,0,nan,8.891171298503308139706e-01
1267,2.649307196812158291454e-01,2.648328556273313346260e-01,4.002627725892291455181e-07,1.727393924477721074319e-08,1.727393924667337280719e-08,2.649307196812158289286e-01,8.184797699489862172621e-19,0,nan,8.893574294217531614774e-01
1270,2.646368535454997923261e-01,2.645393143586239454953e-01,3.979610943636806259139e-07,1.715642869608861636668e-08,1.715642869798477843068e-08,2.646368535454997921363e-01,7.169650698417993180610e-19,0,nan,8.895966882068537157665e-01
1273,2.643439636571074625386e-01,2.642467475433762903411e-01,3.956779034584494406676e-07,1.703998175873594471357e-08,1.703998176063210677757e-08,2.643439636571074623759e-01,6.152223929114599817960e-19,0,nan,8.898349129576761618000e-01
1277,2.639549530935646674097e-01,2.638581649774706206033e-01,3.926620780906878016731e-07,1.688635295075719334325e-08,1.688635295265335540725e-08,2.639549530935646672199e-01,7.188172753011661682792e-19,0,nan,8.901509490221314159302e-01
1280,2.636643202055989837289e-01,2.635678510305483869753e-01,3.904212876375389519488e-07,1.677234135511387099046e-08,1.677234135701003305446e-08,2.636643202055989835392e-01,7.196096158820892807125e-19,0,nan,8.903867869579685106769e-01
1283,2.633746457417439352361e-01,2.632784937594726270855e-01,3.881983588134178775604e-07,1.665935397060708752811e-08,1.665935397250324959211e-08,2.633746457417439350464e-01,7.204010835994107989734e-19,0,nan,8.906216129488328023646e-01
1287,2.629898949230023380650e-01,2.628941631680367300007e-01,3.852619231245672015416e-07,1.651027752759977311673e-08,1.651027752949593518073e-08,2.629898949230023378482e-01,8.245200240890890543785e-19,0,nan,8.909331513666820066420e-01
1290,2.627024364036111044995e-01,2.626070178139818277262e-01,3.830799650975946699500e-07,1.639963560266601874848e-08,1.639963560456218081248e-08,2.627024364036111043097e-01,7.222444632887126731391e-19,0,nan,8.911656413495681038094e-01
1293,2.624159189374782136738e-01,2.623208118090413050948e-01,3.809152686966767609413e-07,1.628998022739895381524e-08,1.628998022929511587925e-08,2.624159189374782135112e-01,6.197426075800419718031e-19,0,nan,8.913971408518959204412e-01
1296,2.621303373993517377291e-01,2.620355400409195501183e-01,3.787676587433637426578e-07,1.618130042898553322691e-08,1.618130043088169529091e-08,2.621303373993517375664e-01,6.204177947745923843463e-19,0,nan,8.916276561944407603034e-01
1300,2.617510091177173702523e-01,2.616566221773789883433e-01,3.759304590019341661208e-07,1.603789290310219730320e-08,1.603789290499835936720e-08,2.617510091177173700897e-01,6.213169012070011676791e-19,0,nan,8.919334898936326509245e-01
1303,2.614675916984540618004e-01,2.613735106316944685760e-01,3.738220482957135459176e-07,1.593144759532972464727e-08,1.593144759722588671127e-08,2.614675916984540616648e-01,5.183253139723218448298e-19,0,nan,8.921617331436538221611e-01
1306,2.611850934025880545375e-01,2.610913165605029899582e-01,3.717301555896994037669e-07,1.582594233120464995557e-08,1.582594233310081201957e-08,2.611850934025880544020e-01,5.188859356218724740607e-19,0,nan,8.923890129186124463875e-01
1310,2.608098501899562217030e-01,2.607164764372566849958e-01,3.689663733456597163169e-07,1.568671305686670339739e-08,1.568671305876286546139e-08,2.608098501899562215946e-01,4.157059910489749679677e-19,0,nan,8.926905644019309808875e-01
1313,2.605294772950703804872e-01,2.604364039676925869171e-01,3.669123805601358142580e-07,1.558336119171840686805e-08,1.558336119361456893205e-08,2.605294772950703803516e-01,5.201916994874053795655e-19,0,nan,8.929156196718211727266e-01
1316,2.602500071384792861148e-01,2.601572326284527359027e-01,3.648743602716519978994e-07,1.548091537898924020136e-08,1.548091538088540226536e-08,2.602500071384792860335e-01,3.124501852295625643612e-19,0,nan,8.931397315755781574314e-01
1320,2.598787761697456545184e-01,2.597863976023336635341e-01,3.621815708693572369557e-07,1.534571327000777157873e-08,1.534571327190393364274e-08,2.598787761697456544371e-01,3.128965132700948581214e-19,0,nan,8.934370902196529308265e-01
1323,2.596013936593667369959e-01,2.595093102039388288627e-01,3.601802034283594757180e-07,1.524534327095279185198e-08,1.524534327284895391598e-08,2.596013936593667369146e-01,3.132308412916676253259e-19,0,nan,8.936590238857089266698e-01
1327,2.592329288993949808824e-01,2.591412364889977161379e-01,3.575357185584053573499e-07,1.511287378054011062324e-08,1.511287378243627268724e-08,2.592329288993949807740e-01,4.182347424336163624541e-19,0,nan,8.939534993948564551582e-01
1330,2.589576081635151980867e-01,2.588662072237517568142e-01,3.555701607789975245570e-07,1.501452727727416960308e-08,1.501452727917033166708e-08,2.589576081635151979783e-01,4.186794047776730994526e-19,0,nan,8.941732864493357317050e-01
1333,2.586831632364329636566e-01,2.585920522259696363739e-01,3.536196977522516758000e-07,1.491703236297643852650e-08,1.491703236487260059050e-08,2.586831632364329635481e-01,4.191235946401962381524e-19,0,nan,8.943921630573311790514e-01
1337,2.583185910297935762873e-01,2.582278642137685846373e-01,3.510423043269875379949e-07,1.478834795604428136604e-08,1.478834795794044343085e-08,2.583185910297935762060e-01,3.147863365631094737783e-19,0,nan,8.946825920425879524267e-01
1340,2.580461716901676006070e-01,2.579557312510999108409e-01,3.491264871334377393632e-07,1.469280451534522673789e-08,1.469280451724138880270e-08,2.580461716901676004986e-01,4.201582086586003273835e-19,0,nan,8.948993661655514078525e-01
1344,2.576842836630295819256e-01,2.575942227225869154061e-01,3.465947598142467593728e-07,1.456668944725189918037e-08,1.456668944914806124518e-08,2.576842836630295818171e-01,4.207482726821250953546e-19,0,nan,8.951870120438856650680e-01
1347,2.574138651070920965627e-01,2.573240870519098796193e-01,3.447128012121518713758e-07,1.447304889127883085441e-08,1.447304889317499291921e-08,2.574138651070920964813e-01,3.158927080426814623356e-19,0,nan,8.954017138530082928292e-01
1351,2.570546284714183072663e-01,2.569652252990202248866e-01,3.422257049599476479725e-07,1.434943934807608698421e-08,1.434943934997224904902e-08,2.570546284714183071850e-01,3.163341715337142768743e-19,0,nan,8.956866164673349789936e-01
1354,2.567861863186510290526e-01,2.566970625991377340453e-01,3.403768394609013008467e-07,1.425765453266507248826e-08,1.425765453456123455307e-08,2.567861863186510289984e-01,2.111099097714112694550e-19,0,nan,8.958992755590877868441e-01
1358,2.564295688445359039452e-01,2.563408154701955617377e-01,3.379333677655468168677e-07,1.413648859311658226622e-08,1.413648859501274433103e-08,2.564295688445359038639e-01,3.171052515621211914996e-19,0,nan,8.961814739951706274153e-01
1361,2.561630791284278109931e-01,2.560746018326282119040e-01,3.361168509276462501332e-07,1.404651376893959639207e-08,1.404651377083575845688e-08,2.561630791284278109118e-01,3.174351401969420128275e-19,0,nan,8.963921194049246349679e-01
1365,2.558090491319392969930e-01,2.557209377202346496660e-01,3.337160248832716798625e-07,1.392773133934323271505e-08,1.392773134123939477986e-08,2.558090491319392968575e-01,5.297907639334050038728e-19,0,nan,8.966716520092773500634e-01
1368,2.555444882909898999591e-01,2.554566496402580953143e-01,3.319311326306551041559e-07,1.383952210399342917084e-08,1.383952210588959123565e-08,2.555444882909898998236e-01,5.303392472560969103102e-19,0,nan,8.968803122245383120572e-01
1372,2.551930146223335632376e-01,2.551055374695001147826e-01,3.295720000453856448374e-07,1.372306485555631895517e-08,1.372306485745248101998e-08,2.551930146223335631292e-01,4.248557406988753088404e-19,0,nan,8.971572166218204210861e-01
1375,2.549303594912940021334e-01,2.548431518374192029583e-01,3.278180280130288034869e-07,1.363657810750534975709e-08,1.363657810940151182189e-08,2.549303594912940020250e-01,4.252934702045679556983e-19,0,nan,8.973639195950907735408e-01
1379,2.545814115232892638858e-01,2.544945610543892179818e-01,3.254996625516784769488e-07,1.352238941615974904106e-08,1.352238941805591110587e-08,2.545814115232892637503e-01,5.323455108123246431432e-19,0,nan,8.976382327050145721616e-01
1382,2.543206393246338358784e-01,2.542340551470415314537e-01,3.237759254543929953009e-07,1.343758331050524106028e-08,1.343758331240140312509e-08,2.543206393246338356887e-01,7.460479050729771204895e-19,0,nan,8.978430058662947908874e-01
1386,2.539741869414926540155e-01,2.538879557076581035160e-01,3.214974258127477554074e-07,1.332560819905872140384e-08,1.332560820095488346864e-08,2.539741869414926538529e-01,6.403419490433898826154e-19,0,nan,8.981147639200594188732e-01
1389,2.537152752771136413393e-01,2.536293071801398174158e-01,3.198032568373730829802e-07,1.324244210498398062456e-08,1.324244210688014268937e-08,2.537152752771136411767e-01,6.409954059533746802566e-19,0,nan,8.983176341890005157107e-01
1393,2.533712888635123021712e-01,2.532856695392601797370e-01,3.175637459467505226428e-07,1.313262718750255475183e-08,1.313262718939871681664e-08,2.533712888635123020086e-01,6.418656454813727117804e-19,0,nan,8.985868727452684973523e-01
1396,2.531142157066312236256e-01,2.530288564168673909121e-01,3.158984961665780035634e-07,1.305106164737432055653e-08,1.305106164927048262134e-08,2.531142157066312234630e-01,6.425175505010759759126e-19,0,nan,8.987878665429869670883e-01
1400,2.527726661370662373130e-01,2.526876515176828303809e-01,3.136971204274116029697e-07,1.294335507570200288302e-08,1.294335507759816494782e-08,2.527726661370662371504e-01,6.433857282046437897077e-19,0,nan,8.990546205034179987753e-01
1403,2.525174098243548884352e-01,2.524326521880617574289e-01,3.120601582379235191124e-07,1.286335176573562814699e-08,1.286335176763179021179e-08,2.525174098243548882726e-01,6.440360923468502884312e-19,0,nan,8.992537637639840931796e-01
1407,2.521782684527742997651e-01,2.520938514517672099390e-01,3.098960867811769811221e-07,1.275770317805853823504e-08,1.275770317995470029984e-08,2.521782684527742995754e-01,7.523859266267236993201e-19,0,nan,8.995180673883403136789e-01
1411,2.518404905138682189642e-01,2.517564118720270179637e-01,3.077529675162367551093e-07,1.265320852475557162656e-08,1.265320852665173369137e-08,2.518404905138682187745e-01,7.533950549326579734473e-19,0,nan,8.997809859606198490769e-01
1414,2.515880463263809144225e-01,2.515042199729964158043e-01,3.061592213314974034518e-07,1.257558534185082706427e-08,1.257558534374698912908e-08,2.515880463263809142327e-01,7.541510137521509213902e-19,0,nan,8.999772724907866263072e-01
1418,2.512526325147147445913e-01,2.511691405882390239960e-01,3.040521449191264389529e-07,1.247307241720478006669e-08,1.247307241910094213150e-08,2.512526325147147443744e-01,8.630374628389277121395e-19,0,nan,9.002377933020612941735e-01
1422,2.509185572756688467936e-01,2.508353975577795065132e-01,3.019653148650985323222e-07,1.237167082797502158919e-08,1.237167082987118365400e-08,2.509185572756688465497e-01,9.722098335725345902459e-19,0,nan,9.004969586731277582446e-01
1425,2.506688739380661541103e-01,2.505859619332131897444e-01,3.004133288017307657364e-07,1.229633990473075926962e-08,1.229633990662692133443e-08,2.506688739380661538664e-01,9.731782210403640615778e-19,0,nan,9.006904495495149825840e-01
1429,2.503371198766824664043e-01,2.502545362476505199679e-01,2.983613319144796493516e-07,1.219684715479226048045e-08,1.219684715668842254526e-08,2.503371198766824662146e-01,7.579194818508259472821e-19,0,nan,9.009472682407283479575e-01
1433,2.500066801580133177187e-01,2.499244227424042405543e-01,2.963289043977126541219e-07,1.209842501475328593313e-08,1.209842501664944799794e-08,2.500066801580133175019e-01,8.673385621538186227479e-19,0,nan,9.012027602651662711725e-01
1436,2.497597076946955349183e-01,2.496776935320513990700e-01,2.948172820720322239430e-07,1.202530234815102037760e-08,1.202530235004718244241e-08,2.497597076946955346743e-01,9.767207491587702518941e-19,0,nan,9.013935148350297518055e-01
1440,2.494315472888646483061e-01,2.493498556031563094266e-01,2.928185272904437134102e-07,1.192871935192361312191e-08,1.192871935381977518671e-08,2.494315472888646480757e-01,9.236721022555878846474e-19,0,nan,9.016467098195403630668e-01
1444,2.491046776055989934860e-01,2.490233062885527394855e-01,2.908386923541990589422e-07,1.183316801808926268203e-08,1.183316801998542474684e-08,2.491046776055989932556e-01,9.248841244881997842232e-19,0,nan,9.018986061017410827160e-01
1447,2.488603672986447778358e-01,2.487792348861285725097e-01,2.893660940296623903376e-07,1.176217327264051143841e-08,1.176217327453667350322e-08,2.488603672986447776054e-01,9.257920984127083477293e-19,0,nan,9.020866820437558820022e-01
1451,2.485357361131693521928e-01,2.484549204260189412483e-01,2.874188182985519900377e-07,1.166839441891994219608e-08,1.166839442081610426089e-08,2.485357361131693519759e-01,8.724718541013506904465e-19,0,nan,9.023363295352069296420e-01
1455,2.482123726202750638333e-01,2.481318716026116512233e-01,2.854898390434134072150e-07,1.157560996818128306952e-08,1.157560997007744513433e-08,2.482123726202750636435e-01,7.644074232964520109202e-19,0,nan,9.025847055080808681760e-01
1458,2.479706769690319863195e-01,2.478904106155329114652e-01,2.840549789347059276957e-07,1.150666629045315409243e-08,1.150666629234931615724e-08,2.479706769690319861297e-01,7.651524869961077243674e-19,0,nan,9.027701588905790040167e-01
1462,2.476495121750467880080e-01,2.475695569379618520526e-01,2.821574900322866675530e-07,1.141559053514413649799e-08,1.141559053704029856280e-08,2.476495121750467878454e-01,6.566955228156202595080e-19,0,nan,9.030163329795040315058e-01
1466,2.473295926149965862664e-01,2.472499464891794593101e-01,2.802776991565289702425e-07,1.132547352674591825653e-08,1.132547352864208032133e-08,2.473295926149965861038e-01,6.575449551076676765115e-19,0,nan,9.032612619799121939004e-01
1470,2.470109102601977035736e-01,2.469315712585506445581e-01,2.784153946377162221426e-07,1.123630268118030660045e-08,1.123630268307646866526e-08,2.470109102601977033975e-01,7.132593975031548742806e-19,0,nan,9.035049553209748004557e-01
1473,2.467727056210890533637e-01,2.466935956692764199703e-01,2.770300160796599018088e-07,1.117003800785821490558e-08,1.117003800975437697039e-08,2.467727056210890531740e-01,7.688669608230311502062e-19,0,nan,9.036869200439479597221e-01
1477,2.464561692734591742237e-01,2.463773630111999459152e-01,2.751978126072842700409e-07,1.108249325943949419109e-08,1.108249326133565625589e-08,2.464561692734591740340e-01,7.698544562479160836816e-19,0,nan,9.039284733850110460608e-01
1481,2.461408484225019830950e-01,2.460623439112665081420e-01,2.733825291531793568345e-07,1.099586107624049017798e-08,1.099586107813665224279e-08,2.461408484225019829324e-01,6.607205870748844860701e-19,0,nan,9.041688165106523598327e-01
1485,2.458267353063951107220e-01,2.457485306249359746953e-01,2.715839653496674001529e-07,1.091012959717525670270e-08,1.091012959907141876751e-08,2.458267353063951105594e-01,6.615648443206367748541e-19,0,nan,9.044079584998698619677e-01
1489,2.455138222325464189620e-01,2.454359154767008391562e-01,2.698019237215011222301e-07,1.082528714569380649259e-08,1.082528714758996855740e-08,2.455138222325464187858e-01,7.176086927684956936317e-19,0,nan,9.046459083410397855542e-01
1492,2.452799203659357022935e-01,2.452022358148609715539e-01,2.684761179890825609433e-07,1.076223180954013769294e-08,1.076223181143629975775e-08,2.452799203659357021309e-01,6.630397043108778140585e-19,0,nan,9.048235937313283360731e-01
1496,2.449690890611475392906e-01,2.448916991439268442507e-01,2.667225235175727235532e-07,1.067891760278455290910e-08,1.067891760468071497391e-08,2.449690890611475391144e-01,7.192044257670276504486e-19,0,nan,9.050594786731421118649e-01
1500,2.446594369945307874935e-01,2.445823398529875065076e-01,2.649849226801981228054e-07,1.059646123758181260511e-08,1.059646123947797466992e-08,2.446594369945307873173e-01,7.201146834684857502170e-19,0,nan,9.052941957268239008146e-01
1504,2.443509567261422615029e-01,2.442741505184675502302e-01,2.632631284177842577473e-07,1.051485170019186646509e-08,1.051485170208802852990e-08,2.443509567261422613267e-01,7.210237904914463474733e-19,0,nan,9.055277535508285930528e-01
1508,2.440436408816038173935e-01,2.439671237821716912871e-01,2.615569563382202743427e-07,1.043407814614140211385e-08,1.043407814803756417866e-08,2.440436408816038172173e-01,7.219317511918634015726e-19,0,nan,9.057601607182000606625e-01
1512,2.437374821513612156221e-01,2.436612523505461793175e-01,2.598662246716346493856e-07,1.035412989719636134137e-08,1.035412989909252340618e-08,2.437374821513612154460e-01,7.228385698982676206554e-19,0,nan,9.059914257176218847843e-01
1516,2.434324732899531987880e-01,2.433565289939503812857e-01,2.581907542264378772601e-07,1.027499643839618825094e-08,1.027499644029235031575e-08,2.434324732899531986118e-01,7.237442509120075775441e-19,0,nan,9.062215569544526088796e-01
1519,2.432044669224818423178e-01,2.431287355873207207811e-01,2.569440602050814880162e-07,1.021617481544522876423e-08,1.021617481734139082903e-08,2.432044669224818421281e-01,7.801475959133549979399e-19,0,nan,9.063934163602781906872e-01
1523,2.429014530873533722567e-01,2.428260041553821061729e-01,2.552948733190099790091e-07,1.013844241852486922879e-08,1.013844242042103129359e-08,2.429014530873533720941e-01,6.695321242658016390050e-19,0,nan,9.066215834909777577274e-01
1527,2.425995695206704378776e-01,2.425244012406834282440e-01,2.536604678227293584207e-07,1.006149671397652247749e-08,1.006149671587268454230e-08,2.425995695206704377015e-01,7.262290422732304079678e-19,0,nan,9.068486395524519615499e-01
1531,2.422988092109803267296e-01,2.422239198469397378427e-01,2.520406738159740405752e-07,9.985327773715194074096e-09,9.985327775611356138904e-09,2.422988092109803265535e-01,7.271304947911825736325e-19,0,nan,9.070745926465541160411e-01
1535,2.419991652075859127010e-01,2.419245530384531677452e-01,2.504353237792338484331e-07,9.909925819642709726881e-09,9.909925821538871791689e-09,2.419991652075859125249e-01,7.280308296839186465658e-19,0,nan,9.072994507965266549666e-01
1539,2.417006306198703415874e-01,2.416262939394399006452e-01,2.488442525344279239462e-07,9.835281221010581558900e-09,9.835281222906743623708e-09,2.417006306198703413976e-01,7.850015934934222976452e-19,0,nan,9.075232219479524061324e-01
1543,2.414031986166308694667e-01,2.413291357333662534275e-01,2.472672972063262803617e-07,9.761384491835736856172e-09,9.761384493731898920981e-09,2.414031986166308692634e-01,8.421094190382739597939e-19,0,nan,9.077459139696920880475e-01
1547,2.411068624254217074884e-01,2.410330716622937321565e-01,2.457042971847029232452e-07,9.688226288367920006779e-09,9.688226290264082071587e-09,2.411068624254217072987e-01,7.869347984388106318736e-19,0,nan,9.079675346548082568777e-01
1551,2.408116153319057297434e-01,2.407380950262329149782e-01,2.441550940872048618401e-07,9.615797406607608130468e-09,9.615797408503770195276e-09,2.408116153319057295673e-01,7.316210756115947466194e-19,0,nan,9.081880917214759351688e-01
1555,2.405174506792149029315e-01,2.404441991825060223549e-01,2.426195317229216983594e-07,9.544088779873309636395e-09,9.544088781769471701203e-09,2.405174506792149027688e-01,6.761685084120172461852e-19,0,nan,9.084075928138801426484e-01
1559,2.402243618673192998868e-01,2.401513775451180373314e-01,2.410974560566408555763e-07,9.473091476417143093403e-09,9.473091478313305158211e-09,2.402243618673192996970e-01,7.898257225458170055947e-19,0,nan,9.086260455031005502297e-01
1563,2.399323423524045608281e-01,2.398596235841362402265e-01,2.395887151737738513012e-07,9.402796697087621009376e-09,9.402796698983783074184e-09,2.399323423524045606519e-01,7.343022257921485935279e-19,0,nan,9.088434572879834718890e-01
1567,2.396413856462576690975e-01,2.395689308250780253284e-01,2.380931592459393831778e-07,9.333195773038589718482e-09,9.333195774934751783290e-09,2.396413856462576689348e-01,6.786404002557784498779e-19,0,nan,9.090598355960014048064e-01
1571,2.393514853156609105113e-01,2.392792928483068689335e-01,2.366106404971893110978e-07,9.264280163483302385700e-09,9.264280165379464450508e-09,2.393514853156609103487e-01,6.794623633036826863662e-19,0,nan,9.092751877841003256661e-01
1575,2.390626349817938876017e-01,2.389907032884363210774e-01,2.351410131708639689917e-07,9.196041453492627247529e-09,9.196041455388789312337e-09,2.390626349817938874526e-01,6.235930542977160149070e-19,0,nan,9.094895211395349433133e-01
1579,2.387748283196434628042e-01,2.387031558337418951507e-01,2.336841334970635417270e-07,9.128471351836417745273e-09,9.128471353732579810082e-09,2.387748283196434626551e-01,6.243447006783694873385e-19,0,nan,9.097028428806921133325e-01
1583,2.384880590574215062619e-01,2.384166442255807317997e-01,2.322398596607225669219e-07,9.061561688867094853869e-09,9.061561690763256918677e-09,2.384880590574215061128e-01,6.250954421196532021303e-19,0,nan,9.099151601579026003267e-01
1587,2.382023209759903269091e-01,2.381311622578189164131e-01,2.308080517702749145323e-07,8.995304414444515256853e-09,8.995304416340677321661e-09,2.382023209759903267872e-01,5.120552306327591475272e-19,0,nan,9.101264800542413892313e-01
1591,2.379176079082956670173e-01,2.378467037762663307442e-01,2.293885718268969024608e-07,8.929691595901221392353e-09,8.929691597797383457161e-09,2.379176079082956668954e-01,5.126680008132610594350e-19,0,nan,9.103368095863167280281e-01
1595,2.376339137388071428653e-01,2.375632626781189218846e-01,2.279812836943164833684e-07,8.864715416047191406551e-09,8.864715417943353471359e-09,2.376339137388071427704e-01,3.992178077610356484865e-19,0,nan,9.105461557050480862806e-01
1599,2.373512324029660164185e-01,2.372808329114082741257e-01,2.265860530691767283301e-07,8.800368171213228438187e-09,8.800368173109390502996e-09,2.373512324029660163101e-01,4.567923079686338716050e-19,0,nan,9.107545252964332153770e-01
1603,2.370695578866401845292e-01,2.369994084744583705580e-01,2.252027474519421002556e-07,8.736642269332149342075e-09,8.736642271228311406884e-09,2.370695578866401844208e-01,4.573350463680953077828e-19,0,nan,9.109619251823044825994e-01
1607,2.367888842255862745523e-01,2.367189834153494337922e-01,2.238312361183362771269e-07,8.673530228056953317568e-09,8.673530229953115382376e-09,2.367888842255862744438e-01,4.578771406569053515410e-19,0,nan,9.111683621210746588325e-01
1612,2.364394405956936915454e-01,2.363698484788134758408e-01,2.221332363383218810241e-07,8.595492193516473835387e-09,8.595492195412635900195e-09,2.364394405956936914912e-01,2.292769281118936926077e-19,0,nan,9.114250643447908078283e-01
1616,2.361609973070472229170e-01,2.360916505122758527987e-01,2.207877931877629540454e-07,8.533734537102294252465e-09,8.533734538998456317273e-09,2.361609973070472228492e-01,2.869340685085341092534e-19,0,nan,9.116293590395187373021e-01
1620,2.358835358280559087158e-01,2.358144329171196890680e-01,2.194537313918579551879e-07,8.472567159354188863878e-09,8.472567161250350928686e-09,2.358835358280559086616e-01,2.298172631420572828055e-19,0,nan,9.118327123228144510426e-01
1624,2.356070504006631033584e-01,2.355381899470677045259e-01,2.181309274644341748738e-07,8.411983024068066464037e-09,8.411983025964228528845e-09,2.356070504006631033042e-01,2.300869542404943679826e-19,0,nan,9.120351306916395494337e-01
1628,2.353315353139892316851e-01,2.352629159028959325789e-01,2.168192595529225976876e-07,8.351975195456183899849e-09,8.351975197352345964657e-09,2.353315353139892316173e-01,2.879454115230764487826e-19,0,nan,9.122366205832849973476e-01
1632,2.350569849038358992394e-01,2.349886051319394160349e-01,2.155186074128789202291e-07,8.292536836479055750934e-09,8.292536838375217815742e-09,2.350569849038358991581e-01,3.459380837786192880987e-19,0,nan,9.124371883760547374668e-01
1636,2.347833935521963591995e-01,2.347152520276042354742e-01,2.142288523829619965233e-07,8.233661207208959704922e-09,8.233661209105121769730e-09,2.347833935521963591182e-01,3.463412028684860232700e-19,0,nan,9.126368403899399223307e-01
1641,2.344427445539470946772e-01,2.343748988983307698182e-01,2.126318044043048887401e-07,8.160847895876741768480e-09,8.160847897772903833288e-09,2.344427445539470945959e-01,3.468444420880833982287e-19,0,nan,9.128851271280929778975e-01
1645,2.341712907791097415122e-01,2.341036802801535952439e-01,2.113661420503114545739e-07,8.103214257731501952464e-09,8.103214259627664017272e-09,2.341712907791097414309e-01,3.472465077417035012779e-19,0,nan,9.130827414494190598327e-01
1649,2.339007781174762798832e-01,2.338334014195650155263e-01,2.101110017963694301643e-07,8.046122096006170283801e-09,8.046122097902332348610e-09,2.339007781174762798154e-01,2.897067565389216239847e-19,0,nan,9.132794601370848775368e-01
1653,2.336312011420368512087e-01,2.335640569004722897305e-01,2.088662714404255997597e-07,7.989565065947360586303e-09,7.989565067843522651112e-09,2.336312011420368511409e-01,2.900410366813442506549e-19,0,nan,9.134752892705624459022e-01
1658,2.332955375344719159013e-01,2.332286819888080152310e-01,2.073248288413543386941e-07,7.919611785407120760868e-09,7.919611787303282825676e-09,2.332955375344719158200e-01,3.485500142684797209252e-19,0,nan,9.137188339246798721941e-01
1662,2.330280462362002909824e-01,2.329614201606459916385e-01,2.061031180375502813807e-07,7.864236062299921580183e-09,7.864236064196083644992e-09,2.330280462362002909010e-01,3.489501124426487036642e-19,0,nan,9.139126835058305435154e-01
1666,2.327614732859651656337e-01,2.326950753705313024313e-01,2.048914624352930748674e-07,7.809375457668133607479e-09,7.809375459564295672287e-09,2.327614732859651655388e-01,4.075747105103148595955e-19,0,nan,9.141056629149705969190e-01
1670,2.324958134394841294501e-01,2.324296423846290093017e-01,2.036897558803660973508e-07,7.755023995161902467888e-09,7.755023997058064532696e-09,2.324958134394841293823e-01,2.914574450949493254590e-19,0,nan,9.142977780023888003725e-01
1675,2.321650147618908973437e-01,2.320991254710218562319e-01,2.022014540254392618779e-07,7.687791677817156647938e-09,7.687791679713318712746e-09,2.321650147618908972759e-01,2.918727261721219282935e-19,0,nan,9.145367152371041574331e-01
1679,2.319013904404764348660e-01,2.318357251238643816383e-01,2.010217517452531334777e-07,7.634564361904103754952e-09,7.634564363800265819760e-09,2.319013904404764347847e-01,3.506454307236441461234e-19,0,nan,9.147269067205670035068e-01
1683,2.316386624656488289466e-01,2.315732198569750010392e-01,1.998516628418745537118e-07,7.581827331413910778213e-09,7.581827333310072843021e-09,2.316386624656488288652e-01,3.510431379237979128636e-19,0,nan,9.149162525372342032442e-01
1688,2.313115052654216528003e-01,2.312463392761380362634e-01,1.984024175590062430547e-07,7.516586933560294423596e-09,7.516586935456456488404e-09,2.313115052654216527054e-01,4.101295782223386056833e-19,0,nan,9.151517541640808613688e-01
1692,2.310507755964390502469e-01,2.309858295022930095000e-01,1.972535932940533361333e-07,7.464932568762768995812e-09,7.464932570658931060620e-09,2.310507755964390501520e-01,4.105923896926478738975e-19,0,nan,9.153392177457557291639e-01
1696,2.307909259443619883731e-01,2.307261985111735064832e-01,1.961140604740478780672e-07,7.413750464633546213194e-09,7.413750466529708278002e-09,2.307909259443619882782e-01,4.110546794866272300991e-19,0,nan,9.155258537823340337920e-01
1701,2.304673438799118757479e-01,2.304028880520883566579e-01,1.947025638080534198805e-07,7.350428753809627556696e-09,7.350428755705789621504e-09,2.304673438799118756801e-01,2.940227220028737100275e-19,0,nan,9.157579934237840872061e-01
1705,2.302094562605012753213e-01,2.301452163519651577606e-01,1.935835861508843556326e-07,7.300289657904508596788e-09,7.300289659800670661596e-09,2.302094562605012752400e-01,3.532225142150456111326e-19,0,nan,9.159427874160589063660e-01
1709,2.299524327418789179048e-01,2.298884075495476789729e-01,1.924735910858359105526e-07,7.250605587348828082696e-09,7.250605589244990147504e-09,2.299524327418789178371e-01,2.946810997925272288761e-19,0,nan,9.161267714706297550118e-01
1714,2.296323611518099625726e-01,2.295686026771586487461e-01,1.910985882209872213630e-07,7.189132538575479522361e-09,7.189132540471641587169e-09,2.296323611518099625455e-01,1.180367356594764029398e-19,0,nan,9.163556206596553960621e-01
1718,2.293772643080197124734e-01,2.293137178767373276096e-01,1.900084675611247118361e-07,7.140453549367848395989e-09,7.140453551264010460797e-09,2.293772643080197124192e-01,2.363360152010491775048e-19,0,nan,9.165378017239989540056e-01
1722,2.291230160490927508191e-01,2.290596804881939528548e-01,1.889270330962343934843e-07,7.092213099578888677094e-09,7.092213101475050741903e-09,2.291230160490927507784e-01,1.774487005683225269776e-19,0,nan,9.167191899618452671718e-01
1727,2.288063918978755630036e-01,2.287433182892477847171e-01,1.875873198235168167504e-07,7.032521732640039149913e-09,7.032521734536201214721e-09,2.288063918978755629765e-01,1.184628370182750899260e-19,0,nan,9.169448182155401850710e-01
1731,2.285540358418006534825e-01,2.284911704973483969949e-01,1.865251063603671059930e-07,6.985250080439570448214e-09,6.985250082335732513022e-09,2.285540358418006534418e-01,1.778904551759854726102e-19,0,nan,9.171244414205289034107e-01
1736,2.282397622822360110805e-01,2.281771556604954024543e-01,1.852091443584182613203e-07,6.926754474608148831252e-09,6.926754476504310896060e-09,2.282397622822360110263e-01,2.375138673569080185633e-19,0,nan,9.173478794934832498162e-01
1740,2.279892750677864227148e-01,2.279268741488930870401e-01,1.841657148840364418808e-07,6.880427419462949917246e-09,6.880427421359111982054e-09,2.279892750677864226335e-01,3.566622285729711451771e-19,0,nan,9.175257633215106551836e-01
1745,2.276773231508684189155e-01,2.276151777806050262065e-01,1.828729654987083568386e-07,6.823097779085374419044e-09,6.823097780981536483852e-09,2.276773231508684188342e-01,3.571509090632185604786e-19,0,nan,9.177470429723784258401e-01
1749,2.274286818187025339147e-01,2.273667396338490992609e-01,1.818478950830435150400e-07,6.777691842342685432643e-09,6.777691844238847497451e-09,2.274286818187025338334e-01,3.575413720299103582293e-19,0,nan,9.179232125842978423451e-01
1754,2.271190230922161334764e-01,2.270573333361691930520e-01,1.805778345160585838496e-07,6.721499258339896529852e-09,6.721499260236058594660e-09,2.271190230922161334086e-01,2.983573760478472273569e-19,0,nan,9.181423649604098893612e-01
1758,2.268722050760305649719e-01,2.268107160308848218775e-01,1.795707099191373376812e-07,6.676991658228159093880e-09,6.676991660124321158688e-09,2.268722050760305649042e-01,2.986819639613194074630e-19,0,nan,9.183168450339171216953e-01
1763,2.265648115736422049709e-01,2.265035718905509540613e-01,1.783228287462930079569e-07,6.621908077468622091312e-09,6.621908079364784156120e-09,2.265648115736422048896e-01,3.589046435394152249222e-19,0,nan,9.185339006859231994191e-01
1767,2.263197946915618109060e-01,2.262587532868548380560e-01,1.773332480400390810831e-07,6.578276705082827768156e-09,6.578276706978989832964e-09,2.263197946915618108247e-01,3.592931985787304910889e-19,0,nan,9.187067154271011518488e-01
1772,2.260146389222014168946e-01,2.259538438647131476872e-01,1.761070507473520905596e-07,6.524274900958833912671e-09,6.524274902854995977479e-09,2.260146389222014167998e-01,4.197413519092315098358e-19,0,nan,9.189217043231930988540e-01
1776,2.257714013683987488480e-01,2.257108021978578291436e-01,1.751346229514524603932e-07,6.481498297187065699384e-09,6.481498299083227764192e-09,2.257714013683987487396e-01,4.802212175298391657167e-19,0,nan,9.190928774777269246897e-01
1781,2.254684563059240105538e-01,2.254081005185575743564e-01,1.739296274884893242412e-07,6.428551841341403163320e-09,6.428551843237565228128e-09,2.254684563059240104725e-01,3.606498410850047546656e-19,0,nan,9.193058290174568911537e-01
1785,2.252269766424610065254e-01,2.251668143907972171512e-01,1.729739722197185742060e-07,6.386609174691271506772e-09,6.386609176587433571580e-09,2.252269766424610064441e-01,3.610365159121123624894e-19,0,nan,9.194753838815305911516e-01
1790,2.249262157155950876301e-01,2.248662939327581204935e-01,1.717897095693942098614e-07,6.334692409843912050071e-09,6.334692411740074114879e-09,2.249262157155950875352e-01,4.217724901059812703391e-19,0,nan,9.196863269092377086793e-01
1794,2.246864728644800761982e-01,2.246267423054288518046e-01,1.708504567038361213448e-07,6.293563455129590630423e-09,6.293563457025752695231e-09,2.246864728644800760898e-01,4.825400295190188484795e-19,0,nan,9.198542863401226795262e-01
1799,2.243878699470142490938e-01,2.243283769910724520269e-01,1.696864704679958632820e-07,6.242651468956474844813e-09,6.242651470852636909621e-09,2.243878699470142489719e-01,5.435799378701764943069e-19,0,nan,9.200632491579810452297e-01
1804,2.240904547952507020408e-01,2.240311978709828366559e-01,1.685335562115504467714e-07,6.192287194534453754888e-09,6.192287196430615819696e-09,2.240904547952507019188e-01,5.443013827432523839082e-19,0,nan,9.202711238931885728821e-01
1808,2.238533725837205822271e-01,2.237943033631174485530e-01,1.676191058157592185351e-07,6.152385186827251183688e-09,6.152385188723413248496e-09,2.238533725837205821051e-01,5.448778501606079579506e-19,0,nan,9.204366459650270800626e-01
1813,2.235580756628359115574e-01,2.234992396817822572937e-01,1.664857821673311839155e-07,6.102988360442927057221e-09,6.102988362339089122029e-09,2.235580756628359114490e-01,4.849756240166729992964e-19,0,nan,9.206425834681118473249e-01
1818,2.232639446941777268158e-01,2.232053404214454456970e-01,1.653631574169750682910e-07,6.054118972136074832910e-09,6.054118974032236897718e-09,2.232639446941777267074e-01,4.856145375244631873306e-19,0,nan,9.208474564185026773645e-01
1822,2.230294742585888630670e-01,2.229710542594690662313e-01,1.644726737290853214045e-07,6.015398494667988193622e-09,6.015398496564150258430e-09,2.230294742585888629585e-01,4.861250631064301217764e-19,0,nan,9.210105938403284018276e-01
1827,2.227374227615034123581e-01,2.226792317497611033839e-01,1.633689819189892256857e-07,5.967460875919505475160e-09,5.967460877815667539968e-09,2.227374227615034122226e-01,6.084530829190837785316e-19,0,nan,9.212135713010479323519e-01
1832,2.224465159600359806747e-01,2.223885524433372383831e-01,1.622756311761938770974e-07,5.920031315528612814956e-09,5.920031317424774879765e-09,2.224465159600359805527e-01,5.483239145293355657964e-19,0,nan,9.214155070651557785048e-01
1836,2.222146096841856225090e-01,2.221568270981741058699e-01,1.614083125988791618651e-07,5.882448954206249779331e-09,5.882448956102411844139e-09,2.222146096841856224006e-01,4.879076915898495933324e-19,0,nan,9.215763110364408372869e-01
1841,2.219257445808631258664e-01,2.218681868378154375688e-01,1.603332639129681725958e-07,5.835917052365060488449e-09,5.835917054261222553257e-09,2.219257445808631257444e-01,5.496106124820323257234e-19,0,nan,9.217763918621284678005e-01
1846,2.216380034552694811207e-01,2.215806691004847267263e-01,1.592682129828377252158e-07,5.789874677460583169178e-09,5.789874679356745233986e-09,2.216380034552694810123e-01,4.891770163884894641810e-19,0,nan,9.219754531973699151928e-01
1850,2.214086149297414673890e-01,2.213514582470204873724e-01,1.584232904449911796595e-07,5.753388918584324939839e-09,5.753388920480487004647e-09,2.214086149297414672670e-01,5.508943021179382481806e-19,0,nan,9.221339734616946238457e-01
1855,2.211228786827297900381e-01,2.210659428028312097753e-01,1.573759361930823534909e-07,5.708211578930150679877e-09,5.708211580826312744685e-09,2.211228786827297899161e-01,5.516061708821521564443e-19,0,nan,9.223312192607668450785e-01
1860,2.208382462168468131391e-01,2.207815297214912321049e-01,1.563382502135498032799e-07,5.663506040081593858916e-09,5.663506041977755923724e-09,2.208382462168468130036e-01,6.136856902386929306531e-19,0,nan,9.225274671485845366008e-01
1865,2.205547104421448946634e-01,2.204982119257760581933e-01,1.553101180594186961890e-07,5.619266158646199193994e-09,5.619266160542361258802e-09,2.205547104421448945279e-01,6.144746185152937285363e-19,0,nan,9.227227246842701218507e-01
1869,2.203286667162140953003e-01,2.202723415794905993719e-01,1.544944152370493502499e-07,5.584205459647190824751e-09,5.584205461543352889559e-09,2.203286667162140951648e-01,6.151050318624502561264e-19,0,nan,9.228782226903514161265e-01
1874,2.200470873215347375598e-01,2.199909776653931012280e-01,1.534831968157850929679e-07,5.540788584732019553438e-09,5.540788586628181618246e-09,2.200470873215347374514e-01,4.927137121798202641678e-19,0,nan,9.230717163986104826330e-01
1879,2.197665851022403840176e-01,2.197106895559769172048e-01,1.524812204648609969152e-07,5.497820669602483718085e-09,5.497820671498645782893e-09,2.197665851022403839092e-01,4.933425943626093437080e-19,0,nan,9.232642405180129423019e-01
1884,2.194871532062273200868e-01,2.194314704113160256516e-01,1.514883778651692867467e-07,5.455295925592411320415e-09,5.455295927488573385223e-09,2.194871532062273199648e-01,5.557170095054047162986e-19,0,nan,9.234558023232195023448e-01
1889,2.192087848422712388559e-01,2.191533134522250503680e-01,1.505045622452104549442e-07,5.413208653374973923041e-09,5.413208655271135987849e-09,2.192087848422712387475e-01,4.945979574977470294358e-19,0,nan,9.236464090162671336298e-01
1894,2.189314732793334551859e-01,2.188762119595674024262e-01,1.495296683550292901733e-07,5.371553241358089745772e-09,5.371553243254251810580e-09,2.189314732793334550639e-01,5.571275001150469549364e-19,0,nan,9.238360677274733052142e-01
1898,2.187103804404614244643e-01,2.186552862239303179719e-01,1.487561071160340584560e-07,5.338536135145041307363e-09,5.338536137041203372171e-09,2.187103804404614243424e-01,5.576906965228536948648e-19,0,nan,9.239871168958461868201e-01
1903,2.184349543466368571520e-01,2.183800678276966909065e-01,1.477970118687375929131e-07,5.297644204325703535672e-09,5.297644206221865600480e-09,2.184349543466368570165e-01,6.204376582770791089406e-19,0,nan,9.241750869826129432833e-01
1908,2.181605665213225537212e-01,2.181058863980022894714e-01,1.468465515302894131759e-07,5.257168874741773018002e-09,5.257168876637935082811e-09,2.181605665213225535992e-01,5.590962030835113827440e-19,0,nan,9.243621286784109459264e-01
1913,2.178872104560259031445e-01,2.178327354377536596213e-01,1.459046264036710857268e-07,5.217104854129338549531e-09,5.217104856025500614339e-09,2.178872104560259030090e-01,6.219973686249924562128e-19,0,nan,9.245482488490354061389e-01
1918,2.176148796992411862440e-01,2.175606085067162287781e-01,1.449711381951416247111e-07,5.177446930701428534327e-09,5.177446932597590599135e-09,2.176148796992411861220e-01,5.604981818026139442462e-19,0,nan,9.247334542927188135624e-01
1923,2.173435678558095560104e-01,2.172894992208760389131e-01,1.440459899909541555447e-07,5.138189971723793952581e-09,5.138189973619956017389e-09,2.173435678558095559155e-01,4.364872217217807168596e-19,0,nan,9.249177517409601707215e-01
1928,2.170732685862877822739e-01,2.170194012518102155864e-01,1.431290862345171962180e-07,5.099328922119425683593e-09,5.099328924015587748401e-09,2.170732685862877821791e-01,4.370307348772943229619e-19,0,nan,9.251011478593420457204e-01
1933,2.168039756063256194964e-01,2.167503083260660324069e-01,1.422203327039909583769e-07,5.060858803101155562548e-09,5.060858804997317627356e-09,2.168039756063256193744e-01,5.625945929427896042972e-19,0,nan,9.252836492483356428261e-01
1938,2.165356826860516587018e-01,2.164822142245484324046e-01,1.413196364903093024021e-07,5.022774710831706955773e-09,5.022774712727869020581e-09,2.165356826860516586069e-01,4.381157364720684247808e-19,0,nan,9.254652624440941074513e-01
1943,2.162683836494675272493e-01,2.162151127819158704101e-01,1.404269059756182031959e-07,4.985071815110576427532e-09,4.985071817006738492340e-09,2.162683836494675271680e-01,3.759919113660654485983e-19,0,nan,9.256459939192342555991e-01
1948,2.160020723738503026711e-01,2.159489978859843433020e-01,1.395420508121218033075e-07,4.947745358087143565665e-09,4.947745359983305630473e-09,2.160020723738503025763e-01,4.391980551385049314270e-19,0,nan,9.258258500836069291055e-01
1953,2.157367427891630092099e-01,2.156838634771394772185e-01,1.386649819013273436664e-07,4.910790652999421026865e-09,4.910790654895583091673e-09,2.157367427891630091286e-01,3.769184696363066373477e-19,0,nan,9.260048372850561652762e-01
1958,2.154723888774730683482e-01,2.154197035477565433495e-01,1.377956113736804693836e-07,4.874203082937871525437e-09,4.874203084834033590246e-09,2.154723888774730682668e-01,3.773808948795390934869e-19,0,nan,9.261829618101673795979e-01
1963,2.152090046723785764915e-01,2.151565121416282761623e-01,1.369338525685826096453e-07,4.837978099633732572059e-09,4.837978101529894636867e-09,2.152090046723785763966e-01,4.408165459289335141950e-19,0,nan,9.263602298850047309857e-01
1968,2.149465842584422859080e-01,2.148942833534003704491e-01,1.360796200147823280672e-07,4.802111222271303764085e-09,4.802111224167465828893e-09,2.149465842584422858131e-01,4.413547227083027967036e-19,0,nan,9.265366476758378672693e-01
1973,2.146851217706331668565e-01,2.146330113280145356286e-01,1.352328294111327313610e-07,4.766598036323664736124e-09,4.766598038219826800932e-09,2.146851217706331667209e-01,6.312746334861598740084e-19,0,nan,9.267122212898582209227e-01
1978,2.144246113937754309367e-01,2.143726902601589877302e-01,1.343933976077072100566e-07,4.731434192411305001019e-09,4.731434194307467065827e-09,2.144246113937754308148e-01,5.688374278110503165575e-19,0,nan,9.268869567758850260149e-01
1983,2.141650473620048987305e-01,2.141133143937262627092e-01,1.335612425872659696554e-07,4.696615405183159720124e-09,4.696615407079321784932e-09,2.141650473620048986085e-01,5.695268481343164270641e-19,0,nan,9.270608601250612421053e-01
1988,2.139064239582325955332e-01,2.138548780212782350862e-01,1.327362834470659818289e-07,4.662137452219557684706e-09,4.662137454115719749514e-09,2.139064239582325954112e-01,5.702154341490729028481e-19,0,nan,9.272339372715395348131e-01
1993,2.136487355136154625698e-01,2.135973754835182297757e-01,1.319184403810071653041e-07,4.627996172956599996867e-09,4.627996174852762061676e-09,2.136487355136154624342e-01,6.343368765318588292894e-19,0,nan,9.274061940931584949351e-01
1998,2.133919764070340718983e-01,2.133408011687701159864e-01,1.311076346621077671071e-07,4.594187467631499547975e-09,4.594187469527661612784e-09,2.133919764070340717628e-01,6.351001281424970876894e-19,0,nan,9.275776364121092464358e-01
2003,2.131361410645772359727e-01,2.130851495124642739883e-01,1.303037886253020842649e-07,4.560707296248422884690e-09,4.560707298144584949499e-09,2.131361410645772358507e-01,5.722762164848580636524e-19,0,nan,9.277482699955926065925e-01
2008,2.128812239590334046358e-01,2.128304149966303285475e-01,1.295068256505538203620e-07,4.527551677564387161030e-09,4.527551679460549225838e-09,2.128812239590334045273e-01,5.092991069490219291913e-19,0,nan,9.279181005564669578334e-01
2014,2.125765277910614699908e-01,2.125259365018731694968e-01,1.285594493612590299427e-07,4.488187824448303178972e-09,4.488187826344465243780e-09,2.125765277910614698689e-01,5.737827486038560801678e-19,0,nan,9.281208452040186374652e-01
2019,2.123236115778720059001e-01,2.122732004982657500115e-01,1.277773644646768757135e-07,4.455732490919328104763e-09,4.455732492815490169571e-09,2.123236115778720057510e-01,7.021253906190313045745e-19,0,nan,9.282889289606932862629e-01
2024,2.120715962225357577574e-01,2.120213642849827521481e-01,1.270019242774678195807e-07,4.423589353469566260039e-09,4.423589355365728324847e-09,2.120715962225357576490e-01,5.112434629613505244191e-19,0,nan,9.284562276181071330630e-01
2029,2.118204763885746490579e-01,2.117704225343797559862e-01,1.262330563911781295586e-07,4.391754666979144086677e-09,4.391754668875306151485e-09,2.118204763885746489630e-01,4.478683633892473449725e-19,0,nan,9.286227466677514862082e-01
2034,2.115702467836709137146e-01,2.115203699628788824269e-01,1.254706893594137292936e-07,4.360224740114523695476e-09,4.360224742010685760284e-09,2.115702467836709136333e-01,3.843412019061310336807e-19,0,nan,9.287884915500001482510e-01
2039,2.113209021591982932195e-01,2.112712013305012041450e-01,1.247147526827700613660e-07,4.328995934429394844620e-09,4.328995936325556909428e-09,2.113209021591982931382e-01,3.847946989889063281648e-19,0,nan,9.289534676547029772324e-01
2045,2.110228494578168100687e-01,2.109733584571476424350e-01,1.238160188536853011753e-07,4.291913801465040774075e-09,4.291913803361202838883e-09,2.110228494578168100009e-01,3.211151586401532734116e-19,0,nan,9.291504317090993915191e-01
2050,2.107754335274846882881e-01,2.107261162580231598780e-01,1.230739853727720177935e-07,4.261334910047545495403e-09,4.261334911943707560211e-09,2.107754335274846882339e-01,2.571936763076629311809e-19,0,nan,9.293137352302281407272e-01
2055,2.105288860702348096389e-01,2.104797415177362918749e-01,1.223381628419795730296e-07,4.231045842017205727922e-09,4.231045843913367792730e-09,2.105288860702348095847e-01,2.574948722532551584215e-19,0,nan,9.294762868885755705581e-01
2060,2.102832020159612274544e-01,2.102342291744525307266e-01,1.216084845807268336623e-07,4.201043171616002249945e-09,4.201043173512164314753e-09,2.102832020159612274002e-01,2.577957159895277115511e-19,0,nan,9.296380918680888148743e-01
2066,2.099895137651579472810e-01,2.099407456604707428280e-01,1.207408885064283371987e-07,4.165413260163206198508e-09,4.165413262059368263316e-09,2.099895137651579472133e-01,3.226953316160656537774e-19,0,nan,9.298312794561496402702e-01
2071,2.097457115537903685193e-01,2.096971129756426170735e-01,1.200244972041786073689e-07,4.136028843607557689731e-09,4.136028845503719754539e-09,2.097457115537903684651e-01,2.584563385000258277898e-19,0,nan,9.299914597561135658774e-01
2076,2.095027567968048750062e-01,2.094543267651158887505e-01,1.193140425933418666180e-07,4.106920184127711016192e-09,4.106920186023873081000e-09,2.095027567968048749520e-01,2.587560634195052257237e-19,0,nan,9.301509096488928759767e-01
2082,2.092123228327568681338e-01,2.091640937742508876896e-01,1.184692447005245943582e-07,4.072349251055636948946e-09,4.072349252951799013754e-09,2.092123228327568680796e-01,2.591152752871563491514e-19,0,nan,9.303412924023501115521e-01
2087,2.089712152854962122668e-01,2.089231526450180400853e-01,1.177716298359987539769e-07,4.043835960196253590140e-09,4.043835962092415654948e-09,2.089712152854962122126e-01,2.594142382251710566524e-19,0,nan,9.304991528925416636249e-01
2092,2.087309396535057599462e-01,2.086830424760165417529e-01,1.170797525919885168947e-07,4.015588256775658780433e-09,4.015588258671820845241e-09,2.087309396535057598920e-01,2.597128567248546412720e-19,0,nan,9.306562987776249709702e-01
2098,2.084437003039938095532e-01,2.083960004322148798766e-01,1.162569883865629040207e-07,3.982037247028433305472e-09,3.982037248924595370280e-09,2.084437003039938094854e-01,3.250884324233313654177e-19,0,nan,9.308439373789957816036e-01
2103,2.082052381345138524312e-01,2.081577016514785569259e-01,1.155775219365903471594e-07,3.954363036118441835697e-09,3.954363038014603900505e-09,2.082052381345138523906e-01,1.952764581356931452920e-19,0,nan,9.309995281240731759636e-01
2108,2.079675927372538559340e-01,2.079202187121484182155e-01,1.149036021344734740743e-07,3.926944689788903590761e-09,3.926944691685065655569e-09,2.079675927372538559069e-01,1.303330675485681165546e-19,0,nan,9.311544196133674031603e-01
2114,2.076834898510161557528e-01,2.076363095571774766235e-01,1.141021382229869475119e-07,3.894376264153013388539e-09,3.894376266049175453347e-09,2.076834898510161557121e-01,1.957670371264106841200e-19,0,nan,9.313393730064953916184e-01
2119,2.074476250260869270763e-01,2.074006051683574905904e-01,1.134402176483919469309e-07,3.867510491803506864498e-09,3.867510493699668929306e-09,2.074476250260869270221e-01,2.613194950651192034726e-19,0,nan,9.314927426401953073905e-01
2125,2.071656454926785849847e-01,2.071188169611798890392e-01,1.126529877115333771272e-07,3.835596782745967908497e-09,3.835596784642129973305e-09,2.071656454926785849576e-01,1.308375925345958346603e-19,0,nan,9.316758832708891629147e-01
2130,2.069315391107447611046e-01,2.068848690285914191289e-01,1.120027930661358938899e-07,3.809269733013170305438e-09,3.809269734909332370246e-09,2.069315391107447610640e-01,1.964784181421830569981e-19,0,nan,9.318277533826887709732e-01
2136,2.066516566061353134926e-01,2.066051754867750156247e-01,1.112294737242581523479e-07,3.777994369794867212208e-09,3.777994371691029277016e-09,2.066516566061353134926e-01,0.000000000000000000000e+00,0,nan,9.320091077887887137080e-01
2141,2.064192869210615032742e-01,2.063729622985616505985e-01,1.105907392793894927759e-07,3.752192605913353566836e-09,3.752192607809515631644e-09,2.064192869210615032742e-01,0.000000000000000000000e+00,0,nan,9.321595002773219299820e-01
2147,2.061414755759322234096e-01,2.060953375934654349075e-01,1.098310160871399661940e-07,3.721539706583850105390e-09,3.721539708480012170198e-09,2.061414755759322234231e-01,6.574381559171837464755e-20,0,nan,9.323390944809683724532e-01
2152,2.059108212162923336506e-01,2.058648378117233016920e-01,1.092034834372499936281e-07,3.696250191979267899030e-09,3.696250193875429963838e-09,2.059108212162923336641e-01,6.581745959739043288337e-20,0,nan,9.324880308203542400732e-01
2158,2.056350556059857984559e-01,2.055892565584717430219e-01,1.084570505933151133428e-07,3.666204346433975751130e-09,3.666204348330137815938e-09,2.056350556059857984559e-01,0.000000000000000000000e+00,0,nan,9.326658903404573502764e-01
2163,2.054060955668011944047e-01,2.053604492110079879271e-01,1.078404684186537153060e-07,3.641414430885557341354e-09,3.641414432781719406162e-09,2.054060955668011944047e-01,0.000000000000000000000e+00,0,nan,9.328133915905399616572e-01
2169,2.051323507015410613035e-01,2.050868864587348081485e-01,1.071070284863298168894e-07,3.611960684590812957910e-09,3.611960686486975022718e-09,2.051323507015410613035e-01,0.000000000000000000000e+00,0,nan,9.329895414548890903426e-01
2174,2.049050643362403082451e-01,2.048597509310470175093e-01,1.065011523244582208400e-07,3.587658090938037390690e-09,3.587658092834199455498e-09,2.049050643362403082315e-01,6.614051829304568660055e-20,0,nan,9.331356282711824869048e-01
2180,2.046333156516127576972e-01,2.045881821533998741344e-01,1.057804159625933432448e-07,3.558781929294609999856e-09,3.558781931190772064664e-09,2.046333156516127576701e-01,1.324567029851768434965e-19,0,nan,9.333100930282075430333e-01
2185,2.044076826642059535523e-01,2.043626981808694673598e-01,1.051850079883547864801e-07,3.534954740664057873326e-09,3.534954742560219938134e-09,2.044076826642059535388e-01,6.630145687005531936588e-20,0,nan,9.334547856715554508883e-01
2191,2.041379060118945629258e-01,2.040930992667673390966e-01,1.044766936922273243846e-07,3.506642073981050122537e-09,3.506642075877212187345e-09,2.041379060118945629122e-01,6.638907697661568240184e-20,0,nan,9.336275894017518360893e-01
2197,2.038691949812989675096e-01,2.038245648068206940484e-01,1.037750391406948232736e-07,3.478630976919395916141e-09,3.478630978815557980949e-09,2.038691949812989674960e-01,6.647658150272279309526e-20,0,nan,9.337994971031268045614e-01
2202,2.036460780881216378222e-01,2.036015941716955851017e-01,1.031953563575442038565e-07,3.455515870563125841502e-09,3.455515872459287906310e-09,2.036460780881216377951e-01,1.330988279597936776481e-19,0,nan,9.339420740747400311748e-01
2208,2.033793025672651910571e-01,2.033349931086882028268e-01,1.025057036554988286764e-07,3.428047295860544734017e-09,3.428047297756706798825e-09,2.033793025672651910571e-01,0.000000000000000000000e+00,0,nan,9.341123570698992498846e-01
2214,2.031135730054856557147e-01,2.030694368672187001459e-01,1.018224862560824399810e-07,3.400869108444669750023e-09,3.400869110340831814832e-09,2.031135730054856557418e-01,1.334477746172362508711e-19,0,nan,9.342817635577610777355e-01
2219,2.028929257794460607649e-01,2.028489332132941192123e-01,1.012579986932332560650e-07,3.378439679417914959941e-09,3.378439681314077024749e-09,2.028929257794460607785e-01,6.679644992059026040545e-20,0,nan,9.344222709518630069964e-01
2225,2.026290961449856011743e-01,2.025852748404712963981e-01,1.005863801712729733072e-07,3.351783971565293505538e-09,3.351783973461455570346e-09,2.026290961449856011878e-01,6.688342105800872947282e-20,0,nan,9.345900880024241250696e-01
2231,2.023662933112563105763e-01,2.023226421598765641449e-01,9.992098168598494213359e-08,3.325407962595643087510e-09,3.325407964491805152319e-09,2.023662933112563105627e-01,6.697027916217195032280e-20,0,nan,9.347570475039926265353e-01
2236,2.021480705160115371838e-01,2.021045603193699423492e-01,9.937118104035103180442e-08,3.303638972308616436482e-09,3.303638974204778501291e-09,2.021480705160115371702e-01,6.704257488817015814995e-20,0,nan,9.348955300849087813892e-01
2242,2.018871329364454918285e-01,2.018437908866234782964e-01,9.871699487460679812253e-08,3.277766282170358297813e-09,3.277766284066520362622e-09,2.018871329364454918421e-01,6.712922690489230150329e-20,0,nan,9.350609344041963204145e-01
2248,2.016272034870478367284e-01,2.015840285036321945244e-01,9.806882221550741165510e-08,3.252163071173961871292e-09,3.252163073070123936100e-09,2.016272034870478367555e-01,1.344315342541503335702e-19,0,nan,9.352254995897485700669e-01
2254,2.013682756916803952952e-01,2.013252667039531622914e-01,9.742659217725985385143e-08,3.226825839747695751524e-09,3.226825841643857816332e-09,2.013682756916803953358e-01,2.019065879595561301504e-19,0,nan,9.353892320150545157311e-01
2259,2.011532630492318914951e-01,2.011103915802529035369e-01,9.689588954481081771773e-08,3.205912171928914092036e-09,3.205912173825076156844e-09,2.011532630492318915222e-01,1.347482705538000574788e-19,0,nan,9.355250441201173707603e-01
2265,2.008961549919793483968e-01,2.008534475805173254864e-01,9.626437357376980418235e-08,3.181053660397387725923e-09,3.181053662293549790731e-09,2.008961549919793484239e-01,1.349207221672299450097e-19,0,nan,9.356872661584820110073e-01
2271,2.006400305530187761031e-01,2.005974861552248416551e-01,9.563860485504725417117e-08,3.156451505142473166672e-09,3.156451507038635231480e-09,2.006400305530187761302e-01,1.350929534720896475978e-19,0,nan,9.358486731477289946590e-01
2277,2.003848834753408054510e-01,2.003425010566420102370e-01,9.501851631490604951792e-08,3.132102409841375797053e-09,3.132102411737537861861e-09,2.003848834753408055052e-01,2.705299306219686570187e-19,0,nan,9.360092712188147865034e-01
2283,2.001307075575266340007e-01,2.000884860925202353649e-01,9.440404183387559713452e-08,3.108003128905919987725e-09,3.108003130802082052533e-09,2.001307075575266340820e-01,4.063102755634797823558e-19,0,nan,9.361690664413331056061e-01
2288,1.999196317149045823105e-01,1.998775436012251582337e-01,9.389622123086251327973e-08,3.088108918149373506547e-09,3.088108920045535571355e-09,1.999196317149045823647e-01,2.711595062438968194028e-19,0,nan,9.363016201766635839606e-01
2294,1.996672203323304679211e-01,1.996252913159104986843e-01,9.329187056750664298337e-08,3.064459365443809691151e-09,3.064459367339971755959e-09,1.996672203323304679753e-01,2.715022953394489933437e-19,0,nan,9.364599590736463874245e-01
2300,1.994157628353139164964e-01,1.993739919161715456650e-01,9.269295166817465417784e-08,3.041050698911333731659e-09,3.041050700807495796468e-09,1.994157628353139165506e-01,2.718446518645782917446e-19,0,nan,9.366175119926662316302e-01
2306,1.991652532297412119016e-01,1.991236394166729270597e-01,9.209940192583844699796e-08,3.017879859188755602905e-09,3.017879861084917667714e-09,1.991652532297412119423e-01,2.041399330901714097768e-19,0,nan,9.367742847750897275329e-01
2312,1.989156855741076567194e-01,1.988742278845894501842e-01,9.151115961318927127879e-08,2.994943833423529723163e-09,2.994943835319691787971e-09,1.989156855741076567872e-01,3.406600921630109754912e-19,0,nan,9.369302832045187341757e-01
2318,1.986670539789253186005e-01,1.986257514390152049619e-01,9.092816386806612176412e-08,2.972239654450863891839e-09,2.972239656347025956647e-09,1.986670539789253186818e-01,4.093037134634249817610e-19,0,nan,9.370855130075028388407e-01
2324,1.984193526061389060023e-01,1.983782042503807746406e-01,9.035035467916192056571e-08,2.949764399987425894134e-09,2.949764401883587958942e-09,1.984193526061389060565e-01,2.732097847929275649554e-19,0,nan,9.372399798542413107351e-01
2330,1.981725756685496420064e-01,1.981315805398784229719e-01,8.977767287200150078673e-08,2.927515191841272099190e-09,2.927515193737434163998e-09,1.981725756685496420741e-01,3.419375034701034266164e-19,0,nan,9.373936893592747167012e-01
2336,1.979267174292470069088e-01,1.978858745788951289398e-01,8.921006009518554873906e-08,2.905489195137631776304e-09,2.905489197033793841112e-09,1.979267174292470069630e-01,2.738897978422430244207e-19,0,nan,9.375466470821663710132e-01
2342,1.976817722010482230444e-01,1.976410806884533431375e-01,8.864745880689480208062e-08,2.883683617560190054971e-09,2.883683619456352119779e-09,1.976817722010482231257e-01,4.113437573481125060021e-19,0,nan,9.376988585281738015692e-01
2348,1.974377343459453572962e-01,1.973971932386593413109e-01,8.808981226164893699909e-08,2.862095708607521305513e-09,2.862095710503683370321e-09,1.974377343459453573775e-01,4.118521882647542951122e-19,0,nan,9.378503291489103912601e-01
2354,1.971945982745599194001e-01,1.971542066481590537200e-01,8.753706449731471147440e-08,2.840722758864333456148e-09,2.840722760760495520956e-09,1.971945982745599194679e-01,3.436333265376574294526e-19,0,nan,9.380010643429973689095e-01
2360,1.969523584456048360898e-01,1.969121153836012507989e-01,8.698916032235805971048e-08,2.819562099287192159604e-09,2.819562101183354224412e-09,1.969523584456048361576e-01,3.440559753391275498472e-19,0,nan,9.381510694567063157203e-01
2366,1.967110093653536836636e-01,1.966709139591079678568e-01,8.644604530333496018008e-08,2.798611100504401923866e-09,2.798611102400563988674e-09,1.967110093653536837449e-01,4.133737262533446661298e-19,0,nan,9.383003497845923412957e-01
2372,1.964705455871170632212e-01,1.964305969357520535712e-01,8.590766575261601954501e-08,2.777867172129729304308e-09,2.777867174025891369116e-09,1.964705455871170633160e-01,4.828596052858026353313e-19,0,nan,9.384489105701180894229e-01
2378,1.962309617107260055691e-01,1.961911589210417296492e-01,8.537396871633983806101e-08,2.757327762089661047200e-09,2.757327763985823112008e-09,1.962309617107260056504e-01,4.143849789427400891475e-19,0,nan,9.385967570062687328905e-01
2384,1.959922523820222942846e-01,1.959525945684120502578e-01,8.484490196259033346132e-08,2.736990355963897570744e-09,2.736990357860059635552e-09,1.959922523820222943524e-01,3.457414002685325751644e-19,0,nan,9.387438942361580998574e-01
2390,1.957544122923555979216e-01,1.957148985767231528414e-01,8.432041396979331927214e-08,2.716852476338789587726e-09,2.716852478234951652534e-09,1.957544122923555979758e-01,2.769291787063957774937e-19,0,nan,9.388903273536260914211e-01
2396,1.955174361780873037786e-01,1.954780656897651928299e-01,8.380045391532773756983e-08,2.696911682173432750981e-09,2.696911684069594815789e-09,1.955174361780873038192e-01,2.079486221943571662629e-19,0,nan,9.390360614038275229314e-01
2402,1.952813188201009482643e-01,1.952420906957698577860e-01,8.328497166434705957149e-08,2.677165568178142242157e-09,2.677165570074304306965e-09,1.952813188201009483185e-01,2.776000743533241488621e-19,0,nan,9.391811013838125450095e-01
2409,1.950069270399694781296e-01,1.949678639255142597941e-01,8.268916920584058778057e-08,2.654371329187172307497e-09,2.654371331083334372305e-09,1.950069270399694782244e-01,4.864836933358635951629e-19,0,nan,9.393494440667202983412e-01
2415,1.947726526252940858523e-01,1.947337300291353776467e-01,8.218322008180496550605e-08,2.635038937355989029197e-09,2.635038939252151094005e-09,1.947726526252940859607e-01,5.566501035293210759237e-19,0,nan,9.394929971448682903107e-01
2421,1.945392207279715419380e-01,1.945004378095393454771e-01,8.168159441487053233576e-08,2.615893837951341216106e-09,2.615893839847503280914e-09,1.945392207279715420464e-01,5.573180402534705867084e-19,0,nan,9.396358716658854323667e-01
2427,1.943066263092665630979e-01,1.942679822350144221854e-01,8.118424482007157081682e-08,2.596933768220250905529e-09,2.596933770116412970337e-09,1.943066263092665632198e-01,6.277333239808421206414e-19,0,nan,9.397780724324524169932e-01
2433,1.940748643725377949851e-01,1.940363583158675143747e-01,8.069112454564597482192e-08,2.578156498136894671583e-09,2.578156500033056736391e-09,1.940748643725377951071e-01,6.284829557859980992419e-19,0,nan,9.399196042020151160108e-01
2440,1.938055210028803219513e-01,1.937671749311604410879e-01,8.012110144372725886182e-08,2.556477791084804371698e-09,2.556477792980966436506e-09,1.938055210028803220868e-01,6.992848854841131618295e-19,0,nan,9.400838853467902720210e-01
2446,1.935755458336397240906e-01,1.935373360120226869223e-01,7.963698726812604405413e-08,2.538089089235705347232e-09,2.538089091131867412041e-09,1.935755458336397242126e-01,6.301040964618719974412e-19,0,nan,9.402239837312575635874e-01
2452,1.933463875962914452114e-01,1.933083132196963225966e-01,7.915695843080191757401e-08,2.519876334999309927244e-09,2.519876336895471992053e-09,1.933463875962914453198e-01,5.607563637285667034609e-19,0,nan,9.403634278915342401364e-01
2458,1.931180414647962608154e-01,1.930801017347871332690e-01,7.868097071299666692548e-08,2.501837428901492818617e-09,2.501837430797654883425e-09,1.931180414647962609645e-01,7.719516912350855917289e-19,0,nan,9.405022224022241554868e-01
2465,1.928526576731659496905e-01,1.928148740304736026216e-01,7.813070105304411904511e-08,2.481009003922342903907e-09,2.481009005818504968715e-09,1.928526576731659498260e-01,7.027399735935576580788e-19,0,nan,9.406633342903360549075e-01
2471,1.926260547375268125902e-01,1.925884040339380741104e-01,7.766332016718301565906e-08,2.463339708637584292787e-09,2.463339710533746357596e-09,1.926260547375268126986e-01,5.628533346451203194135e-19,0,nan,9.408007367182181213930e-01
2477,1.924002488860205845977e-01,1.923627303436822091605e-01,7.719984418166455885128e-08,2.445837808657119857125e-09,2.445837810553281921933e-09,1.924002488860205847061e-01,5.635139137100567359039e-19,0,nan,9.409375037042729816319e-01
2484,1.921378099330934944862e-01,1.921004446042387003087e-01,7.666400176175711050441e-08,2.425627857441110917360e-09,2.425627859337272982169e-09,1.921378099330934946217e-01,7.053545140744596799803e-19,0,nan,9.410962679285612581545e-01
2490,1.919137151518396760532e-01,1.918764803206083756386e-01,7.620884356640427919246e-08,2.408481899791715056441e-09,2.408481901687877121249e-09,1.919137151518396761752e-01,6.355603314130830822487e-19,0,nan,9.412316731659505729662e-01
2497,1.916532598489136819100e-01,1.916161763073806908829e-01,7.568259307991747301565e-08,2.388681923379939083269e-09,2.388681925276101148077e-09,1.916532598489136820049e-01,4.949964856703655049435e-19,0,nan,9.413888605526856151072e-01
2503,1.914308546330346055397e-01,1.913938999546727000604e-01,7.523556172906303126655e-08,2.371882904775821346228e-09,2.371882906671983411036e-09,1.914308546330346056345e-01,4.955715747826506670273e-19,0,nan,9.415229242900854507111e-01
2509,1.912092220679575036129e-01,1.911723955080621204341e-01,7.479221830942370827586e-08,2.355241050882770788380e-09,2.355241052778932853188e-09,1.912092220679575037078e-01,4.961459968639211060224e-19,0,nan,9.416563755921158358222e-01
2516,1.909516213331170059842e-01,1.909149433115591549225e-01,7.427959341897670528669e-08,2.336021748401422041953e-09,2.336021750297584106761e-09,1.909516213331170060656e-01,4.258416994247863472217e-19,0,nan,9.418113003146443552274e-01
2522,1.907316475782028995214e-01,1.906950960821262611259e-01,7.384410730892298032902e-08,2.319714161374054400740e-09,2.319714163270216465548e-09,1.907316475782028996163e-01,4.973883007726047698570e-19,0,nan,9.419434389947674389617e-01
2529,1.904759700580583689131e-01,1.904395652580216869918e-01,7.334054465643789692200e-08,2.300879929455597161376e-09,2.300879931351759226184e-09,1.904759700580583689944e-01,4.269050994286965372265e-19,0,nan,9.420968436273056797114e-01
2535,1.902576345202015687156e-01,1.902213546802559569174e-01,7.291273771809923354968e-08,2.284898258289496002748e-09,2.284898260185658067557e-09,1.902576345202015687969e-01,4.273950064683411320442e-19,0,nan,9.422276889680621768256e-01
2542,1.900038563983774705615e-01,1.899677214440094341499e-01,7.241803236409489691631e-08,2.266439500669433086740e-09,2.266439502565595151548e-09,1.900038563983774706428e-01,4.279658554188546444507e-19,0,nan,9.423795957862644557504e-01
2548,1.897871388406646891354e-01,1.897511273079811141331e-01,7.199773137098828120320e-08,2.250775643485630945713e-09,2.250775645381793010521e-09,1.897871388406646892032e-01,3.570454573174949227415e-19,0,nan,9.425091666942046263016e-01
2555,1.895352367117141329005e-01,1.894993682852770688110e-01,7.151168401219014143713e-08,2.232683049463482603766e-09,2.232683051359644668574e-09,1.895352367117141329818e-01,4.290239870283032627945e-19,0,nan,9.426595975404293124996e-01
2561,1.893201172455413161771e-01,1.892843707287704942897e-01,7.109872048998852623232e-08,2.217329144880539859768e-09,2.217329146776701924576e-09,1.893201172455413162584e-01,4.295114756925172376633e-19,0,nan,9.427879125552353152713e-01
2568,1.890700681058737905676e-01,1.890344629464647831886e-01,7.062113727705216429322e-08,2.199593679454350876150e-09,2.199593681350512940958e-09,1.890700681058737906624e-01,5.017594325896072817205e-19,0,nan,9.429368888490320737769e-01
2574,1.888565271832751650544e-01,1.888210424473233919787e-01,7.021534735027997033307e-08,2.184542098300261182689e-09,2.184542100196423247497e-09,1.888565271832751651492e-01,5.023267742312004682341e-19,0,nan,9.430639661523759524012e-01
2581,1.886083084223279031594e-01,1.885729633246329983460e-01,6.974603971228267668123e-08,2.167154992688724674320e-09,2.167154994584886739128e-09,1.886083084223279032407e-01,4.311324544321428674975e-19,0,nan,9.432115089006698047569e-01
2588,1.883610660196773582524e-01,1.883258596466741208094e-01,6.928111184418617292383e-08,2.149951923869925831841e-09,2.149951925766087896649e-09,1.883610660196773583472e-01,5.036480844856291805716e-19,0,nan,9.433582882993988576637e-01
2594,1.881499162201557985693e-01,1.881148280332374235447e-01,6.888604843210656666202e-08,2.135351072572810393931e-09,2.135351074468972458740e-09,1.881499162201557986371e-01,3.601523569165685801084e-19,0,nan,9.434834961317983851800e-01
2601,1.879044701584758214228e-01,1.878695190216982040081e-01,6.842911594946326633776e-08,2.118483372109913100887e-09,2.118483374006075165695e-09,1.879044701584758214906e-01,3.606227979738535915085e-19,0,nan,9.436288735203463625290e-01
2608,1.876599823661157112213e-01,1.876251673895030009005e-01,6.797641550595549694815e-08,2.101792870677971314114e-09,2.101792872574133378922e-09,1.876599823661157112891e-01,3.610926257476798841935e-19,0,nan,9.437735042900657529436e-01
2614,1.874511793887608959399e-01,1.874164804186333270193e-01,6.759171679246094652640e-08,2.087626002278522953229e-09,2.087626004174685018038e-09,1.874511793887608960212e-01,4.337938187509119848415e-19,0,nan,9.438968836263286923244e-01
2621,1.872084547793470947225e-01,1.871738903379137379052e-01,6.714674305277504095416e-08,2.071258454847303623741e-09,2.071258456743465688549e-09,1.872084547793470948174e-01,5.067489617618887383466e-19,0,nan,9.440401430026162505303e-01
2628,1.869666708160728696761e-01,1.869322400361697670797e-01,6.670585966638686912931e-08,2.055061571307317154192e-09,2.055061573203479219000e-09,1.869666708160728697710e-01,5.074042858997422709020e-19,0,nan,9.441826720052459836216e-01
2634,1.867601715007559926810e-01,1.867258546036068502687e-01,6.633117864074020823647e-08,2.041312680044669104699e-09,2.041312681940831169508e-09,1.867601715007559927894e-01,5.805317931404425035460e-19,0,nan,9.443042626309720699975e-01
2641,1.865201184131071425210e-01,1.864859335876831080629e-01,6.589776422996212695308e-08,2.025426883564259759297e-09,2.025426885460421824105e-09,1.865201184131071426430e-01,6.539388106888955285714e-19,0,nan,9.444454499715592934897e-01
2648,1.862809887989037878337e-01,1.862469352001064298689e-01,6.546830424141220133070e-08,2.009705502945976763583e-09,2.009705504842138828391e-09,1.862809887989037879421e-01,5.820251328255160430576e-19,0,nan,9.445859227155870461393e-01
2655,1.860427767513922268753e-01,1.860088535416752453082e-01,6.504275240757521458415e-08,1.994146416479944266893e-09,1.994146418376106331702e-09,1.860427767513922269702e-01,5.099240709530621856247e-19,0,nan,9.447256862775777946700e-01
2661,1.858393208657243066779e-01,1.858055087571190888609e-01,6.468106967598859472958e-08,1.980937645222599535169e-09,1.980937647118761599977e-09,1.858393208657243067593e-01,4.375562854922721446694e-19,0,nan,9.448449232298078571523e-01
2668,1.856027973792063292174e-01,1.855691141239802555206e-01,6.426265533613600838580e-08,1.965674444514400971655e-09,1.965674446410563036463e-09,1.856027973792063293258e-01,5.841518488917834843440e-19,0,nan,9.449833839188127566455e-01
2675,1.853671748716336181950e-01,1.853336196533450675757e-01,6.384802055670126426032e-08,1.950567654512315947312e-09,1.950567656408478012120e-09,1.853671748716336183034e-01,5.848943715284608375275e-19,0,nan,9.451211505974052152872e-01
2682,1.851324476364739915425e-01,1.850990196459062061353e-01,6.343712155516800736080e-08,1.935615276709328514766e-09,1.935615278605490579575e-09,1.851324476364739916645e-01,6.588404461876120514234e-19,0,nan,9.452582284733131070121e-01
2689,1.848986100176749613062e-01,1.848653084527540455158e-01,6.302991516731159710934e-08,1.920815343164219602471e-09,1.920815345060381667279e-09,1.848986100176749614146e-01,5.863765943842750344015e-19,0,nan,9.453946227022704346869e-01
2696,1.846656564090909939424e-01,1.846324804748050483301e-01,6.262635883690656211758e-08,1.906165915957536040565e-09,1.906165917853698105373e-09,1.846656564090909940509e-01,5.871163017359679045989e-19,0,nan,9.455303383886647747183e-01
2703,1.844335812539186937728e-01,1.844005301622380651696e-01,6.222641060563124734944e-08,1.891665086658598247182e-09,1.891665088554760311990e-09,1.844335812539186938676e-01,5.143731930351266596973e-19,0,nan,9.456653805861750707994e-01
2710,1.842023790441397802266e-01,1.841694520139384098456e-01,6.183002910316538169061e-08,1.877310975803295216105e-09,1.877310977699457280914e-09,1.842023790441397803350e-01,5.885929259500501942147e-19,0,nan,9.457997542983999405067e-01
2717,1.839720443199717322632e-01,1.839392405769495840423e-01,6.143717353747639939680e-08,1.863101732382421816916e-09,1.863101734278583881724e-09,1.839720443199717323852e-01,6.629960810376126723622e-19,0,nan,9.459334644794766662696e-01
2724,1.837425716693259753447e-01,1.837098904459325270929e-01,6.104780368529044761780e-08,1.849035533340319549554e-09,1.849035535236481614261e-09,1.837425716693259754395e-01,5.163076212039263116151e-19,0,nan,9.460665160346910214167e-01
2730,1.835465628980900073815e-01,1.835139860856746690831e-01,6.071680236024840356863e-08,1.837091281128067597022e-09,1.837091283024229661729e-09,1.835465628980900074763e-01,5.168589844156043020609e-19,0,nan,9.461800396954650888546e-01
2737,1.833186770430056899782e-01,1.832862213424182962836e-01,6.033380116267405810152e-08,1.823285992577788890463e-09,1.823285994473950955170e-09,1.833186770430056900595e-01,4.435727130920581645736e-19,0,nan,9.463118809382330901946e-01
2744,1.830916380563995194883e-01,1.830593027189615521687e-01,5.995417380627092739975e-08,1.809618689363265721016e-09,1.809618691259427785723e-09,1.830916380563995195967e-01,5.921636749743464341443e-19,0,nan,9.464430773063827304526e-01
2752,1.828331951997599998978e-01,1.828009965117466780946e-01,5.952439633407279186563e-08,1.794165670982277196323e-09,1.794165672878439261031e-09,1.828331951997599999927e-01,5.188756340927643982645e-19,0,nan,9.465922324262370196970e-01
2759,1.826079533676833029180e-01,1.825758734601832218656e-01,5.915187096226781196467e-08,1.780788292528170841331e-09,1.780788294424332906038e-09,1.826079533676833030400e-01,6.679486964022079907337e-19,0,nan,9.467220627631897902823e-01
2766,1.823835421087488770661e-01,1.823515802531593009759e-01,5.878260139692192937146e-08,1.767543580308012730135e-09,1.767543582204174794842e-09,1.823835421087488771745e-01,5.944627239660872999702e-19,0,nan,9.468512629131484228126e-01
2773,1.821599563301635159036e-01,1.821281118041240147448e-01,5.841655114396396681041e-08,1.754429893720943118323e-09,1.754429895617105183030e-09,1.821599563301635159849e-01,4.463942821167003732442e-19,0,nan,9.469798374557762227709e-01
2780,1.819371909827508056510e-01,1.819054630700746561482e-01,5.805368420804122907750e-08,1.741445616452944163461e-09,1.741445618349106228168e-09,1.819371909827508057594e-01,5.959211344470499316588e-19,0,nan,9.471077909264521487798e-01
2787,1.817152410604719651142e-01,1.816836290510784710124e-01,5.769396508448496019618e-08,1.728589156058401408331e-09,1.728589157954563473038e-09,1.817152410604719652091e-01,5.220678768541553841739e-19,0,nan,9.472351278168049444227e-01
2794,1.814941015999531039390e-01,1.814626047898008209130e-01,5.733735875142478314293e-08,1.715858943549884491620e-09,1.715858945446046556327e-09,1.814941015999531040475e-01,5.973759824301555038525e-19,0,nan,9.473618525752395496775e-01
2801,1.812737676800187983480e-01,1.812423853710396493542e-01,5.698383066204900181669e-08,1.703253432995965921794e-09,1.703253434892127986501e-09,1.812737676800187984564e-01,5.981020786191847965763e-19,0,nan,9.474879696074559390362e-01
2808,1.810542344212318843305e-01,1.810229659212661513460e-01,5.663334673700771228689e-08,1.690771101126901119032e-09,1.690771103023063183739e-09,1.810542344212318844254e-01,5.239738821670811200076e-19,0,nan,9.476134832769604934822e-01
2816,1.808043134652348707712e-01,1.807731741926645736401e-01,5.623647812192173801578e-08,1.676654485565347021322e-09,1.676654487461509086029e-09,1.808043134652348708931e-01,6.746119164246168230705e-19,0,nan,9.477561942013266193825e-01
2823,1.805864796695312016119e-01,1.805554527423732608197e-01,5.589240477854262403377e-08,1.664431081722084351068e-09,1.664431083618246415775e-09,1.805864796695312017474e-01,7.504729690101714947902e-19,0,nan,9.478804294509715895438e-01
2830,1.803694314662936886389e-01,1.803385162105438449342e-01,5.555127145383277630744e-08,1.652326212406459688518e-09,1.652326214302621753225e-09,1.803694314662936887744e-01,7.513760533531102766278e-19,0,nan,9.480040747826753857823e-01
2837,1.801531641442300695302e-01,1.801223598915321437420e-01,5.521304592714042171738e-08,1.640338444196994438187e-09,1.640338446093156502895e-09,1.801531641442300696657e-01,7.522780529804457848132e-19,0,nan,9.481271343904322213784e-01
2845,1.799069516802511465057e-01,1.798762734769533796402e-01,5.483002227621090803259e-08,1.626779715547614064571e-09,1.626779717443776129278e-09,1.799069516802511466277e-01,6.779768278293190256562e-19,0,nan,9.482670620565115573563e-01
2852,1.796923419933929738000e-01,1.796617733796930911573e-01,5.449792124021751749726e-08,1.615038147486162735098e-09,1.615038149382324799805e-09,1.796923419933929739356e-01,7.542072748190410995651e-19,0,nan,9.483888804802771831820e-01
2859,1.794784986357577395418e-01,1.794480389606591025814e-01,5.416862950885361470715e-08,1.603409308972059905241e-09,1.603409310868221969948e-09,1.794784986357577396908e-01,8.306164796893163436261e-19,0,nan,9.485101261050846377853e-01
2867,1.792350387536697026907e-01,1.792047027896175196500e-01,5.379569698450545283815e-08,1.590255513494111079902e-09,1.590255515390273144609e-09,1.792350387536697028126e-01,6.805184145509157510470e-19,0,nan,9.486479963182834042128e-01
2874,1.790228222552875867433e-01,1.789925938529594620608e-01,5.347232306992226740540e-08,1.578863718203818549261e-09,1.578863720099980613968e-09,1.790228222552875868517e-01,6.056223216833358953130e-19,0,nan,9.487680280475939182555e-01
2881,1.788113579110634030470e-01,1.787812364362467572288e-01,5.315166401361293082504e-08,1.567580475290800701927e-09,1.567580477186962766634e-09,1.788113579110634031555e-01,6.063385375244235294215e-19,0,nan,9.488874995252948626036e-01
2889,1.785705996946136754248e-01,1.785405996527785986292e-01,5.278848335282122813483e-08,1.554816607878862802317e-09,1.554816609775024867024e-09,1.785705996946136755061e-01,4.553670261256651148357e-19,0,nan,9.490233573555460906386e-01
2896,1.783607322278336272290e-01,1.783308377720015789925e-01,5.247354389997195114302e-08,1.543761656944888391591e-09,1.543761658841050456299e-09,1.783607322278336273239e-01,5.318866373081490609265e-19,0,nan,9.491416414318323739943e-01
2903,1.781516031045734822492e-01,1.781218136167636082839e-01,5.216122871100889411282e-08,1.532811265596404051203e-09,1.532811267492566115910e-09,1.781516031045734823441e-01,5.325110099446879929717e-19,0,nan,9.492593774399132797973e-01
2911,1.779134969465412165630e-01,1.778838266719528019293e-01,5.180747448788684027112e-08,1.520422983483119591050e-09,1.520422985379281655757e-09,1.779134969465412166307e-01,3.808740592665945459365e-19,0,nan,9.493932666498387671554e-01
2918,1.777059354869029191281e-01,1.776763688730372737790e-01,5.150068874336644520868e-08,1.509692517733347084815e-09,1.509692519629509149522e-09,1.777059354869029192094e-01,4.575827065855424408378e-19,0,nan,9.495098409848820828773e-01
2926,1.774696097589718073796e-01,1.774401608773042857218e-01,5.115318183345960460239e-08,1.497552416560369695185e-09,1.497552418456531759892e-09,1.774696097589718074610e-01,4.581920422705049745312e-19,0,nan,9.496424123970708878312e-01
2933,1.772635964718515209362e-01,1.772342499662905447832e-01,5.085180029976165385773e-08,1.487036382625570645140e-09,1.487036384521732709847e-09,1.772635964718515210175e-01,4.587245466912617380861e-19,0,nan,9.497578421762652967054e-01
2941,1.770290290924669164828e-01,1.769997988637146780014e-01,5.051039956585119204359e-08,1.475138278231213571540e-09,1.475138280127375636247e-09,1.770290290924669165371e-01,3.062215779083319527929e-19,0,nan,9.498891151607658863581e-01
2948,1.768245448243934259233e-01,1.767954157093111176586e-01,5.021430045863311748595e-08,1.464831346196975575601e-09,1.464831348093137640308e-09,1.768245448243934259504e-01,1.532878500496408179073e-19,0,nan,9.500034171665284564575e-01
2956,1.765917140935617055136e-01,1.765626998249650182732e-01,4.987886864110139794545e-08,1.453169238424273533525e-09,1.453169240320435598232e-09,1.765917140935617055678e-01,3.069799107083453399232e-19,0,nan,9.501334107154819574544e-01
2964,1.763598008315725844961e-01,1.763309006566805085792e-01,4.954656542223618129496e-08,1.441630603707027893971e-09,1.441630605603189958678e-09,1.763598008315725845503e-01,3.073835895065851499397e-19,0,nan,9.502627295368061512344e-01
2971,1.761576246120654510414e-01,1.761288236570680964936e-01,4.925833710513663548115e-08,1.431634302911640456445e-09,1.431634304807802521152e-09,1.761576246120654510820e-01,2.308022803880478906732e-19,0,nan,9.503753341404186824842e-01
2979,1.759274154471535165192e-01,1.758987271929048718726e-01,4.893179958391863228477e-08,1.420322807490380670512e-09,1.420322809386542735219e-09,1.759274154471535165598e-01,2.311042958533058516852e-19,0,nan,9.505034019344026424356e-01
2986,1.757267211855706322732e-01,1.756981309428055130860e-01,4.864855986557886681951e-08,1.410522801751462085826e-09,1.410522803647624150533e-09,1.757267211855706322867e-01,7.712274527535905493273e-20,0,nan,9.506149198362345839131e-01
2994,1.754981953471236506587e-01,1.754697164358468190417e-01,4.832766005553553605686e-08,1.399432883735443285421e-09,1.399432885631605350128e-09,1.754981953471236506722e-01,7.722317103753013743571e-20,0,nan,9.507417546781064740784e-01
3002,1.752705589120296649430e-01,1.752421906114790680037e-01,4.800971589007054262461e-08,1.388458922521937513550e-09,1.388458924418099578257e-09,1.752705589120296649565e-01,7.732346630372176004145e-20,0,nan,9.508679392162452109348e-01
3009,1.750721020945349979320e-01,1.750438299922443995062e-01,4.773391184195947478885e-08,1.378950638320564007655e-09,1.378950640216726072362e-09,1.750721020945349979726e-01,2.322333540397672075833e-19,0,nan,9.509778211597036213848e-01
3017,1.748461178201018104025e-01,1.748179549946130656809e-01,4.742141581468836325658e-08,1.368190040246069078553e-09,1.368190042142231143260e-09,1.748461178201018104296e-01,1.550223399299368439281e-19,0,nan,9.511027997906493717650e-01
3025,1.746210065430924618851e-01,1.745929522921755224380e-01,4.711177641655041144304e-08,1.357541116165774034377e-09,1.357541118061936099084e-09,1.746210065430924619393e-01,3.104443714845808624892e-19,0,nan,9.512271423302245190734e-01
3033,1.743967626564040663797e-01,1.743688162841309746795e-01,4.680496016067939454594e-08,1.347002421077826220372e-09,1.347002422973988285080e-09,1.743967626564040664203e-01,2.331326616899985168673e-19,0,nan,9.513508536246838394801e-01
3040,1.742012564170610474431e-01,1.741734038726219397508e-01,4.653878583515003343461e-08,1.337870366184279881543e-09,1.337870368080441946250e-09,1.742012564170610474702e-01,1.555962044684941584544e-19,0,nan,9.514585869614542344101e-01
3048,1.739786239489894135763e-01,1.739508779950635822519e-01,4.623717437331732180833e-08,1.327534533332528261140e-09,1.327534535228690325847e-09,1.739786239489894136169e-01,2.336929706957978455023e-19,0,nan,9.515811275629462612528e-01
3056,1.737568430289701485733e-01,1.737292029873476287304e-01,4.593829241666493971905e-08,1.317304898357955744641e-09,1.317304900254117809348e-09,1.737568430289701486139e-01,2.339912532908281194521e-19,0,nan,9.517030505808288704016e-01
3064,1.735359082415996718709e-01,1.735083734400971230809e-01,4.564210828829586939445e-08,1.307180100762754210628e-09,1.307180102658916275335e-09,1.735359082415996719251e-01,3.123855412610223436818e-19,0,nan,9.518243606744314802928e-01
3072,1.733158142195722911948e-01,1.732883839919643127232e-01,4.534859075947255336393e-08,1.297158800911521647967e-09,1.297158802807683712674e-09,1.733158142195722912625e-01,3.909778001821353457381e-19,0,nan,9.519450624563150243360e-01
3080,1.730965556431322963023e-01,1.730692293290836968913e-01,4.505770904214282593313e-08,1.287239679658970911884e-09,1.287239681555132976591e-09,1.730965556431322963836e-01,4.697676544417078790549e-19,0,nan,9.520651604928574394406e-01
3087,1.729053855689823412451e-01,1.728781496421965899874e-01,4.480532585526283327078e-08,1.278643245254976029414e-09,1.278643247151138094121e-09,1.729053855689823413128e-01,3.919058712795816446671e-19,0,nan,9.521697545700183878698e-01
3095,1.726876792778703692815e-01,1.726605460421596409214e-01,4.451930480428419889942e-08,1.268912223159382825372e-09,1.268912225055544890079e-09,1.726876792778703693763e-01,5.493599224286915883915e-19,0,nan,9.522887327335187370868e-01
3103,1.724707933980574110409e-01,1.724437622096520199337e-01,4.423583343814280009165e-08,1.259279697986053690835e-09,1.259279699882215755543e-09,1.724707933980574111628e-01,7.072081133360929005514e-19,0,nan,9.524071200279446017061e-01
3111,1.722547227890079044429e-01,1.722277930097746486419e-01,4.395488260845994039461e-08,1.249744426610301318463e-09,1.249744428506463383171e-09,1.722547227890079045648e-01,7.080952117290957607966e-19,0,nan,9.525249208460846375582e-01
3119,1.720394623551719272541e-01,1.720126333525507922995e-01,4.367642357310396911243e-08,1.240305184687948769310e-09,1.240305186584110834017e-09,1.720394623551719273625e-01,6.302055107840266177073e-19,0,nan,9.526421395372758911925e-01
3127,1.718250070454802567196e-01,1.717982781924219860988e-01,4.340042798951580484555e-08,1.230960766325136327537e-09,1.230960768221298392244e-09,1.718250070454802568281e-01,6.309920721833741109754e-19,0,nan,9.527587804079398659690e-01
3135,1.716113518528463399807e-01,1.715847225277508582584e-01,4.312686790816066932692e-08,1.221709983754746630837e-09,1.221709985650908695545e-09,1.716113518528463401162e-01,7.897220673192910148975e-19,0,nan,9.528748477221106818764e-01
3143,1.713984918136750632120e-01,1.713719614003307380493e-01,4.285571576610333365401e-08,1.212551667019299174180e-09,1.212551668915461238887e-09,1.713984918136750633611e-01,8.697731067483212085737e-19,0,nan,9.529903457019554417805e-01
3151,1.711864220073782104494e-01,1.711599898949019400794e-01,4.258694438070424325416e-08,1.203484663660169057144e-09,1.203484665556331121851e-09,1.711864220073782105850e-01,7.916823657593991598333e-19,0,nan,9.531052785282869527455e-01
3159,1.709751375558965045143e-01,1.709488031386746175020e-01,4.232052694343395099042e-08,1.194507838412988420964e-09,1.194507840309150485671e-09,1.709751375558965046363e-01,7.133946265417858358419e-19,0,nan,9.532196503410689298772e-01
3167,1.707646336232281247987e-01,1.707383963008580789531e-01,4.205643701380334756563e-08,1.185620072909092546155e-09,1.185620074805254610863e-09,1.707646336232281249071e-01,6.349102559946152027613e-19,0,nan,9.533334652399138133883e-01
3176,1.705287436948722092967e-01,1.705026148929564622968e-01,4.176208548517445336129e-08,1.175726419751101212363e-09,1.175726421647263277070e-09,1.705287436948722094051e-01,6.357885181078164113803e-19,0,nan,9.534608463682550838665e-01
3184,1.703198824969428297813e-01,1.702938495310645141957e-01,4.150285536415810763762e-08,1.167024268300167457564e-09,1.167024270196329522271e-09,1.703198824969428298897e-01,6.365681778256072986856e-19,0,nan,9.535734912556172133491e-01
3192,1.701117869713098964510e-01,1.700858492569840675970e-01,4.124587243144928971722e-08,1.158407787399935716969e-09,1.158407789296097781676e-09,1.701117869713098965459e-01,5.576785229378696285986e-19,0,nan,9.536855917856142495848e-01
3200,1.699044524506107241367e-01,1.698786094083312519468e-01,4.099111170297212799479e-08,1.149875925346062884876e-09,1.149875927242224949583e-09,1.699044524506107242586e-01,7.178902179745720716515e-19,0,nan,9.537971518965169702084e-01
3208,1.696978743072216069202e-01,1.696721253624067759358e-01,4.073854853331183429036e-08,1.141427645889800530164e-09,1.141427647785962594871e-09,1.696978743072216070287e-01,6.389014458263991833186e-19,0,nan,9.539081754886847898411e-01
3216,1.694920479528238173994e-01,1.694663925357626515529e-01,4.048815861030281773900e-08,1.133061927973647574535e-09,1.133061929869809639242e-09,1.694920479528238174943e-01,5.597176459799870953109e-19,0,nan,9.540186664250209674682e-01
3225,1.692613862638157115880e-01,1.692358353904914274713e-01,4.020903780522224582940e-08,1.123747929987624876048e-09,1.123747931883786940756e-09,1.692613862638157116964e-01,6.405490327224636129150e-19,0,nan,9.541423368004882594236e-01
3233,1.690571424033192087026e-01,1.690316838630442503055e-01,3.996318679783957709909e-08,1.115554332959289138414e-09,1.115554334855451203121e-09,1.690571424033192087974e-01,5.611575396569523402557e-19,0,nan,9.542517085008407249865e-01
3241,1.688536362419690069084e-01,1.688282694799152949854e-01,3.971943515156061183478e-08,1.107440201754153764017e-09,1.107440203650315828724e-09,1.688536362419690070168e-01,6.420958391040104744873e-19,0,nan,9.543605593804202546029e-01
3250,1.686255680762313695500e-01,1.686003039072798629895e-01,3.944769532555895756099e-08,1.098405594527877650690e-09,1.098405596424039715398e-09,1.686255680762313696990e-01,8.840758872898951117033e-19,0,nan,9.544823986981996144464e-01
3258,1.684236148606892611684e-01,1.683984413063487923926e-01,3.920832886109584289751e-08,1.090457154432793516344e-09,1.090457156328955581051e-09,1.684236148606892613310e-01,9.656028699261948163554e-19,0,nan,9.545901551183445756161e-01
3266,1.682223856214287405176e-01,1.681973021412579221649e-01,3.897099091927447305254e-08,1.082585222700976335146e-09,1.082585224597138399853e-09,1.682223856214287406802e-01,9.667579333871321584893e-19,0,nan,9.546974022046223819519e-01
3275,1.679968627328629181289e-01,1.679718799457405610227e-01,3.870638301092067364338e-08,1.073819607945975540979e-09,1.073819609842137605686e-09,1.679968627328629182644e-01,8.067131097334302021232e-19,0,nan,9.548174508500886883185e-01
3283,1.677971576580707493601e-01,1.677722638115690850970e-01,3.847328283357349266630e-08,1.066107223643537379717e-09,1.066107225539699444424e-09,1.677971576580707494956e-01,8.076732255313594459568e-19,0,nan,9.549236275272948909270e-01
3291,1.675981631914763553661e-01,1.675733577590645559071e-01,3.824214324008761328174e-08,1.058468521350784788822e-09,1.058468523246946853529e-09,1.675981631914763554745e-01,6.469057606835660007327e-19,0,nan,9.550293060220984541755e-01
3300,1.673751385813269428607e-01,1.673504319908167602485e-01,3.798442838324941252676e-08,1.049961961756173577459e-09,1.049961963652335642166e-09,1.673751385813269429827e-01,7.287387209263050523043e-19,0,nan,9.551476032012659833593e-01
3308,1.671776402392192692784e-01,1.671530209583199945829e-01,3.775738514893179687415e-08,1.042476934566606189811e-09,1.042476936462768254518e-09,1.671776402392192694411e-01,9.727995062025835387658e-19,0,nan,9.552522346375927186218e-01
3317,1.669562882298147969560e-01,1.669317665591503492003e-01,3.750422609851367387765e-08,1.034141080360248081614e-09,1.034141082256410146321e-09,1.669562882298147971321e-01,1.055263356037116352547e-18,0,nan,9.553693626324823800176e-01
3325,1.667602673559921309189e-01,1.667358319096813472267e-01,3.728118635440845976031e-08,1.026805882973316699226e-09,1.026805884869478763933e-09,1.667602673559921310815e-01,9.752342596432155071572e-19,0,nan,9.554729625019701665383e-01
3334,1.665405671424231009715e-01,1.665162280960624062302e-01,3.703248008472601967212e-08,1.018636473378081436467e-09,1.018636475274243501174e-09,1.665405671424231011477e-01,1.057897520417505393568e-18,0,nan,9.555889385685180877398e-01
3342,1.663460054047912886686e-01,1.663217515163207251233e-01,3.681335352228259425403e-08,1.011447375382900118874e-09,1.011447377279062183581e-09,1.663460054047912888312e-01,9.776629470426790274917e-19,0,nan,9.556915220585976658454e-01
3351,1.661279365426895532782e-01,1.661037778647914622013e-01,3.656899984097973400519e-08,1.003440276608787187201e-09,1.003440278504949251908e-09,1.661279365426895534679e-01,1.142103996074178447073e-18,0,nan,9.558063631147181199075e-01
3359,1.659348159260577967910e-01,1.659107413579636041990e-01,3.635369862904397851829e-08,9.963936584991096424217e-10,9.963936603952717071288e-10,1.659348159260577969536e-01,9.800856135296847802140e-19,0,nan,9.559079451160455477305e-01
3368,1.657183583236022581371e-01,1.656943777971479432376e-01,3.611360008546433718832e-08,9.885448593494993740878e-10,9.885448612456614387949e-10,1.657183583236022582727e-01,8.178048161450197866511e-19,0,nan,9.560216677498694317532e-01
3377,1.655027457248897501045e-01,1.654788586293517153218e-01,3.587571571869830761488e-08,9.807782825433567123986e-10,9.807782844395187771058e-10,1.655027457248897502807e-01,1.064531299811532687494e-18,0,nan,9.561348048832293280920e-01
3385,1.653117950328115949105e-01,1.652879904787496848388e-01,3.566610058732020081452e-08,9.739428163466838964847e-10,9.739428182428459611918e-10,1.653117950328115950867e-01,1.065760933718765526115e-18,0,nan,9.562348833414151228708e-01
3394,1.650977636293558828770e-01,1.650740513676808462242e-01,3.543232741946450654281e-08,9.663286319657513728068e-10,9.663286338619134375139e-10,1.650977636293558830261e-01,9.029667963972921557958e-19,0,nan,9.563469268028071752405e-01
3403,1.648845615214910369873e-01,1.648609409573048861113e-01,3.520069381036041272089e-08,9.587936131068527576682e-10,9.587936150030148223753e-10,1.648845615214910371229e-01,8.219403339531197044476e-19,0,nan,9.564583976729260194195e-01
3411,1.646957404157076149261e-01,1.646722008653104350610e-01,3.499657313356219388798e-08,9.521614485331671388765e-10,9.521614504293292035836e-10,1.646957404157076150346e-01,6.583061406135190122161e-19,0,nan,9.565570057388029021192e-01
3420,1.644840902183211814801e-01,1.644606412562774089980e-01,3.476891269110717372820e-08,9.447731774677242198981e-10,9.447731793638862846053e-10,1.644840902183211816021e-01,7.415473693700329979105e-19,0,nan,9.566674069621110427500e-01
3429,1.642732540142009445061e-01,1.642498950609147921761e-01,3.454332023989781016042e-08,9.374611504719127801157e-10,9.374611523680748448229e-10,1.642732540142009446281e-01,7.424991069701161463536e-19,0,nan,9.567772481264887755913e-01
3438,1.640632265984867346780e-01,1.640399570795412397743e-01,3.431977169040872976604e-08,9.302243865358170515277e-10,9.302243884319791162853e-10,1.640632265984867348135e-01,8.260551396588106279318e-19,0,nan,9.568865334847595337394e-01
3447,1.638540028127975099661e-01,1.638308221588951866404e-01,3.409824329520019393350e-08,9.230619197579034594527e-10,9.230619216540655242103e-10,1.638540028127975101016e-01,8.271099224565486578566e-19,0,nan,9.569952672467828582435e-01
3455,1.636686966327910532136e-01,1.636455944962021083369e-01,3.390300616482977124611e-08,9.167568863635809008912e-10,9.167568882597429656488e-10,1.636686966327910533356e-01,7.452417408704529706191e-19,0,nan,9.570914597811928281232e-01
3464,1.634609769029177846927e-01,1.634379625697939439176e-01,3.368523000942112079458e-08,9.097321755704720420337e-10,9.097321774666341067913e-10,1.634609769029177848011e-01,6.632789018075123121535e-19,0,nan,9.571991629757318526700e-01
3473,1.632540461573253230351e-01,1.632311190728328593579e-01,3.346940727422657379884e-08,9.027790539665340343321e-10,9.027790558626960990897e-10,1.632540461573253231164e-01,4.980897248822286808364e-19,0,nan,9.573063264994195858937e-01
3482,1.630478994133918874821e-01,1.630250590275935127578e-01,3.325551548870400194554e-08,8.958966118811216676042e-10,8.958966137772837323618e-10,1.630478994133918875634e-01,4.987194758654709623513e-19,0,nan,9.574129544001054851641e-01
3491,1.628425317324418757986e-01,1.628197775002413194025e-01,3.304353249742875522604e-08,8.890839534796285588797e-10,8.890839553757906236374e-10,1.628425317324418758529e-01,3.328989548832674844433e-19,0,nan,9.575190506852452364608e-01
3500,1.626379382192487327633e-01,1.626152696003360849939e-01,3.283343645488440413116e-08,8.823401965185820944983e-10,8.823401984147441592560e-10,1.626379382192487328446e-01,4.999765972610498612519e-19,0,nan,9.576246193224034836881e-01
3509,1.624341140215446755172e-01,1.624115304803424834229e-01,3.262520582035259393234e-08,8.756644721056802303501e-10,8.756644740018422951077e-10,1.624341140215446756257e-01,6.674719648741395322023e-19,0,nan,9.577296642397490781325e-01
3518,1.622310543295371638582e-01,1.622085553351472672477e-01,3.241881935289987823163e-08,8.690559244646582239461e-10,8.690559263608202887038e-10,1.622310543295371639667e-01,6.683074192954347186151e-19,0,nan,9.578341893265429552915e-01
3527,1.620287543754320064743e-01,1.620063394015831020103e-01,3.221425610645945147968e-08,8.625137107048762213997e-10,8.625137126010382861574e-10,1.620287543754320065692e-01,5.854991014290373144601e-19,0,nan,9.579381984336187881514e-01
3536,1.618272094329629953626e-01,1.618048779579589171909e-01,3.201149542500575017889e-08,8.560370005955213179523e-10,8.560370024916833827099e-10,1.618272094329629954575e-01,5.862283013153027722040e-19,0,nan,9.580416953738565226232e-01
3545,1.616264148169279635226e-01,1.616041663235966687135e-01,3.181051693781993978757e-08,8.496249763443203981604e-10,8.496249782404824629180e-10,1.616264148169279636039e-01,5.031056528013531014340e-19,0,nan,9.581446839226489361379e-01
3554,1.614263658827311619890e-01,1.614041998583744095842e-01,3.161130055484435196117e-08,8.432768323806626129706e-10,8.432768342768246777282e-10,1.614263658827311620974e-01,6.716388407536396485794e-19,0,nan,9.582471678183613173038e-01
3563,1.612270580259318552798e-01,1.612049739622755677220e-01,3.141382646212398373893e-08,8.369917751430329010135e-10,8.369917770391949657711e-10,1.612270580259318553747e-01,5.884104768395827367134e-19,0,nan,9.583491507627844105551e-01
3572,1.610284866817990351051e-01,1.610064840749443312770e-01,3.121807511733321305491e-08,8.307690228706603645328e-10,8.307690247668224292904e-10,1.610284866817990352136e-01,6.732983677775885307630e-19,0,nan,9.584506364215807135013e-01
3581,1.608306473248721549761e-01,1.608087256752470439790e-01,3.102402724538593062845e-08,8.246078053992877282433e-10,8.246078072954497930009e-10,1.608306473248721550710e-01,5.898607738663906337426e-19,0,nan,9.585516284247242640775e-01
3591,1.606116788650075977130e-01,1.605898465871451913400e-01,3.081039328372611143482e-08,8.178332561612900839760e-10,8.178332580574521487336e-10,1.606116788650075978079e-01,5.906649551444943126661e-19,0,nan,9.586632671536968144823e-01
3600,1.604153701272570827191e-01,1.603936177659679195907e-01,3.061987951176280982665e-08,8.117994673514219672511e-10,8.117994692475840320087e-10,1.604153701272570828004e-01,5.069038139668644714479e-19,0,nan,9.587632287574400009227e-01
3609,1.602197795439509826531e-01,1.601981066128226132529e-01,3.043101090823994160637e-08,8.058248892776956640647e-10,8.058248911738577288223e-10,1.602197795439509827345e-01,5.075226240347354520056e-19,0,nan,9.588627077752387198296e-01
3618,1.600249027465842265798e-01,1.600033087633392203512e-01,3.024376925232129664140e-08,7.999087973894978570782e-10,7.999087992856599218358e-10,1.600249027465842266611e-01,5.081406802363985560388e-19,0,nan,9.589617076948328383535e-01
3628,1.598092048611501836218e-01,1.597876980371145428527e-01,3.003760926224811718157e-08,7.934030888749354367082e-10,7.934030907710975014658e-10,1.598092048611501836896e-01,4.240221071071558037487e-19,0,nan,9.590711499003385274390e-01
3637,1.596158207657804062622e-01,1.595943918848639236544e-01,2.985374353951673342874e-08,7.876081359725105236041e-10,7.876081378686725883617e-10,1.596158207657804063164e-01,3.396286681620546271467e-19,0,nan,9.591691496935269173351e-01
3646,1.594231371009899785198e-01,1.594017856934940673266e-01,2.967144963325778777643e-08,7.818694821636518667504e-10,7.818694840598139315080e-10,1.594231371009899785740e-01,3.400391537266932267938e-19,0,nan,9.592666810265793216062e-01
3656,1.592098605031229740175e-01,1.591885946311314604143e-01,2.947072338337970949284e-08,7.755584007181249710373e-10,7.755584026142870357949e-10,1.592098605031229740717e-01,3.404946681880414415757e-19,0,nan,9.593745038222377623629e-01
3665,1.590186417149792442289e-01,1.589974523377534206225e-01,2.929169144063819844542e-08,7.699363727325678641328e-10,7.699363746287299288905e-10,1.590186417149792442831e-01,3.409041106101256287443e-19,0,nan,9.594710571542156427515e-01
3674,1.588281103493257664813e-01,1.588069970093271669357e-01,2.911417844947610607223e-08,7.643685541644673338664e-10,7.643685560606293986240e-10,1.588281103493257665355e-01,3.413130616806167044456e-19,0,nan,9.595671523513984292153e-01
3684,1.586172100712634018131e-01,1.585961806851014600837e-01,2.891870318246232154711e-08,7.582448755499203736876e-10,7.582448774460824384452e-10,1.586172100712634018809e-01,4.272085970362212851286e-19,0,nan,9.596733914312592742544e-01
3693,1.584281164777579817369e-01,1.584071621754117778610e-01,2.874434285263424434479e-08,7.527893699235454198825e-10,7.527893718197074846401e-10,1.584281164777579818182e-01,5.132621957784167663216e-19,0,nan,9.597685301046583207767e-01
3703,1.582188036843636035148e-01,1.581979322858117162104e-01,2.855233047610503334380e-08,7.467889063016512026440e-10,7.467889081978132674016e-10,1.582188036843636035826e-01,4.282843391707483301520e-19,0,nan,9.598737143172977125767e-01
3712,1.580311298690441198042e-01,1.580103326175505584923e-01,2.838105118194290295975e-08,7.414428958228446134119e-10,7.414428977190066781695e-10,1.580311298690441198719e-01,4.287929589347173968537e-19,0,nan,9.599679106837417988103e-01
3722,1.578233847422907485666e-01,1.578026693628455125580e-01,2.819242322014505467931e-08,7.355625636155381094875e-10,7.355625655117001742451e-10,1.578233847422907486072e-01,2.576144310590983614544e-19,0,nan,9.600720556688852524649e-01
3731,1.576371130249280053104e-01,1.576164708720655645231e-01,2.802415531486803433169e-08,7.303233149022567354354e-10,7.303233167984188001931e-10,1.576371130249280053782e-01,4.298647347698403782933e-19,0,nan,9.601653236647672485962e-01
3741,1.574309160914663508586e-01,1.574103547967947113980e-01,2.783883545476075469520e-08,7.245601226756365635431e-10,7.245601245717986283007e-10,1.574309160914663509263e-01,4.304277549968290284229e-19,0,nan,9.602684447543963726151e-01
3750,1.572460290985654678678e-01,1.572255401259208973809e-01,2.767351120618487544739e-08,7.194249838223844982083e-10,7.194249857185465629659e-10,1.572460290985654679627e-01,6.033073816637771092683e-19,0,nan,9.603607980425556179291e-01
3760,1.570413612220540310884e-01,1.570209521112343818678e-01,2.749142522735237494427e-08,7.137760290901902592387e-10,7.137760309863523239963e-10,1.570413612220540311697e-01,5.177945625511642287524e-19,0,nan,9.604629102684421742566e-01
3770,1.568374905377755572681e-01,1.568171607712724442105e-01,2.731101216739196698516e-08,7.081860627032850690000e-10,7.081860645994471337576e-10,1.568374905377755573901e-01,7.777014538194306477060e-19,0,nan,9.605644974517472806899e-01
3779,1.566546842536884829168e-01,1.566344254584722661531e-01,2.715005446317002309817e-08,7.032048930017472108455e-10,7.032048948979092756031e-10,1.566546842536884830117e-01,6.055847646333496016239e-19,0,nan,9.606554803458647849319e-01
3789,1.564523140511524737105e-01,1.564321336298437809437e-01,2.697276588305074795267e-08,6.977248985655993086478e-10,6.977249004617613734055e-10,1.564523140511524737782e-01,4.331200608396809303105e-19,0,nan,9.607560810463708994783e-01
3799,1.562507261983879810574e-01,1.562306236469102311117e-01,2.679709383973143010323e-08,6.923016981068191564536e-10,6.923017000029812212112e-10,1.562507261983879810709e-01,8.673577067962852852913e-20,0,nan,9.608561683089771340936e-01
3808,1.560699618830565437117e-01,1.560499289871842782740e-01,2.664035551173114787238e-08,6.874687697619962174321e-10,6.874687716581582821897e-10,1.560699618830565437388e-01,1.736724606394628881497e-19,0,nan,9.609458110984755901994e-01
3818,1.558698466789618818551e-01,1.558498907076053738963e-01,2.646770303647968511624e-08,6.821514654218815037556e-10,6.821514673180435685132e-10,1.558698466789618818686e-01,8.694771596190978832088e-20,0,nan,9.610449336018877275782e-01
3828,1.556704993662273905832e-01,1.556506198282969159058e-01,2.629661302116502992525e-08,6.768888579251291354542e-10,6.768888598212912002118e-10,1.556704993662273906103e-01,1.741181175784037731659e-19,0,nan,9.611435539324972246065e-01
3838,1.554719150459284882109e-01,1.554521114547126472923e-01,2.612706733287325004134e-08,6.716802457542953764660e-10,6.716802476504574412236e-10,1.554719150459284882380e-01,1.743405186983797966848e-19,0,nan,9.612416758983334112471e-01
3848,1.552740888627880596620e-01,1.552543607359037142532e-01,2.595904809523185781413e-08,6.665249381613854744082e-10,6.665249400575475391658e-10,1.552740888627880596891e-01,1.745626363719299547292e-19,0,nan,9.613393032690089734646e-01
3857,1.550966895271244282910e-01,1.550770289092383619249e-01,2.580912132518971056991e-08,6.619301743651091266632e-10,6.619301762612711914208e-10,1.550966895271244283181e-01,1.747623008252363977706e-19,0,nan,9.614267481087637542037e-01
3867,1.549002905824373228403e-01,1.548807045241028999648e-01,2.564395399447509576476e-08,6.568742801893018380032e-10,6.568742820854639027608e-10,1.549002905824373228945e-01,3.499677658475715769139e-19,0,nan,9.615234459984426855592e-01
3877,1.547046359368551071223e-01,1.546851239679644347347e-01,2.548026268451389491134e-08,6.518697465635260345714e-10,6.518697484596880993290e-10,1.547046359368551071494e-01,1.752051846927258434845e-19,0,nan,9.616196600120241877040e-01
3887,1.545097209006238437039e-01,1.544902825552086063577e-01,2.531803047931578349887e-08,6.469159229380982617207e-10,6.469159248342603264783e-10,1.545097209006238437581e-01,3.508524143871930624340e-19,0,nan,9.617153937738476676819e-01
3897,1.543155408252585012639e-01,1.542961756414432098237e-01,2.515724069923606271495e-08,6.420121686266674276025e-10,6.420121705228294923601e-10,1.543155408252585013182e-01,3.512939029625074818648e-19,0,nan,9.618106508721358673228e-01
3907,1.541220911030771747264e-01,1.541027986230330588816e-01,2.499787689708300194111e-08,6.371578526321836759710e-10,6.371578545283457407286e-10,1.541220911030771747535e-01,1.758674186039280651106e-19,0,nan,9.619054348594437248393e-01
3917,1.539293671667417150612e-01,1.539101469366412491222e-01,2.483992285429897065747e-08,6.323523534763678214542e-10,6.323523553725298862118e-10,1.539293671667417150747e-01,8.804380480164145942992e-20,0,nan,9.619997492531005605569e-01
3927,1.537373644888046646554e-01,1.537182160587767163732e-01,2.468336257721377838420e-08,6.275950590326023298334e-10,6.275950609287643945910e-10,1.537373644888046646554e-01,0.000000000000000000000e+00,0,nan,9.620935975356457007276e-01
3937,1.535460785812623961242e-01,1.535270015053479885443e-01,2.452818029336867911347e-08,6.228853663621667985059e-10,6.228853682583288632635e-10,1.535460785812623961378e-01,8.826358368309806832928e-20,0,nan,9.621869831552576458954e-01
3947,1.533555049951143546642e-01,1.533364988312230310148e-01,2.437436044790953370471e-08,6.182226815537428310082e-10,6.182226834499048957659e-10,1.533555049951143547048e-01,2.651198042711391260422e-19,0,nan,9.622799095261769106646e-01
3957,1.531656393199283053150e-01,1.531467036297950873189e-01,2.422188770004765918843e-08,6.136064195661150434701e-10,6.136064214622771082277e-10,1.531656393199283053286e-01,8.848281648706240108690e-20,0,nan,9.623723800291226226390e-01
3968,1.529575994971809593364e-01,1.529387408264993901478e-01,2.405570552343530513987e-08,6.085814621498675485592e-10,6.085814640460296133168e-10,1.529575994971809592957e-01,2.658094897008091712779e-19,0,nan,9.624735750492458391503e-01
3978,1.527692062482042589176e-01,1.527504171431881027334e-01,2.390601267891388514169e-08,6.040608223647681574687e-10,6.040608242609302222263e-10,1.527692062482042588769e-01,2.661372829426763480317e-19,0,nan,9.625650990868886438222e-01
3988,1.525815074783511388990e-01,1.525627875123271262630e-01,2.375762069877742536610e-08,5.995848464938231135884e-10,5.995848483899851783460e-10,1.525815074783511388854e-01,8.882155760580416987605e-20,0,nan,9.626561775281594144217e-01
3998,1.523944989308981981350e-01,1.523758476808480719056e-01,2.361051508428931755937e-08,5.951529842839693229080e-10,5.951529861801313876656e-10,1.523944989308981981486e-01,8.893055360360525164959e-20,0,nan,9.627468136205667426347e-01
4008,1.522081763855630417667e-01,1.521895934320833974277e-01,2.346468153373000875488e-08,5.907646935971739336525e-10,5.907646954933359984101e-10,1.522081763855630417802e-01,8.903941613319443038850e-20,0,nan,9.628370105801294690190e-01
4019,1.520040089253138295452e-01,1.519855006179166521512e-01,2.330571702993156695150e-08,5.859872616627652798855e-10,5.859872635589273446431e-10,1.520040089253138295452e-01,0.000000000000000000000e+00,0,nan,9.629357238374839387325e-01
4029,1.518191134072517612058e-01,1.518006725272686525876e-01,2.316250912012744360225e-08,5.816887418282000203173e-10,5.816887437243620850749e-10,1.518191134072517612465e-01,2.678027855369123398667e-19,0,nan,9.630250089482853398642e-01
4039,1.516348910357219514818e-01,1.516165171747061005033e-01,2.302053015719610160813e-08,5.774321629704170460601e-10,5.774321648665791108177e-10,1.516348910357219514954e-01,8.937604705289179524713e-20,0,nan,9.631138646998664133258e-01
4050,1.514330190488010268536e-01,1.514147184410163872497e-01,2.286575659337206980152e-08,5.727977592421538439358e-10,5.727977611383159086934e-10,1.514330190488010268536e-01,0.000000000000000000000e+00,0,nan,9.632111138047306655801e-01
4060,1.512501970619739846219e-01,1.512319626266219630838e-01,2.272631460723870635865e-08,5.686276042971074600310e-10,5.686276061932695247886e-10,1.512501970619739846219e-01,0.000000000000000000000e+00,0,nan,9.632990779272901193768e-01
4070,1.510680357008843554981e-01,1.510498670401094311721e-01,2.258806022377950111031e-08,5.644978324614642539885e-10,5.644978343576263187462e-10,1.510680357008843555116e-01,8.971141441795730346720e-20,0,nan,9.633866221762735936236e-01
4081,1.508684164899304205941e-01,1.508503197256536785241e-01,2.243733660506503514718e-08,5.600011441225099931791e-10,5.600011460186720579367e-10,1.508684164899304205941e-01,0.000000000000000000000e+00,0,nan,9.634824394760679372647e-01
4091,1.506876295622431611448e-01,1.506695977478791966940e-01,2.230153416653466299662e-08,5.559545978940138283399e-10,5.559545997901758930975e-10,1.506876295622431611313e-01,8.993788803659418484953e-20,0,nan,9.635691117221785025547e-01
4102,1.504895127276556601498e-01,1.504715519106254031852e-01,2.215347688097185940178e-08,5.515483018016353312240e-10,5.515483036977973959816e-10,1.504895127276556601633e-01,9.005628970701185133999e-20,0,nan,9.636639769867708753812e-01
4112,1.503100830345624369487e-01,1.502921863571844883018e-01,2.202007075983562272943e-08,5.475828951390486775872e-10,5.475828970352107423448e-10,1.503100830345624369622e-01,9.016379262429470567556e-20,0,nan,9.637497901988938909992e-01
4123,1.501134498234722600358e-01,1.500956232599295459126e-01,2.187461946810627191846e-08,5.432647312848105159360e-10,5.432647331809725806936e-10,1.501134498234722600493e-01,9.028189793790006709461e-20,0,nan,9.638437175524081736763e-01
4133,1.499353604659877084768e-01,1.499175972459188102467e-01,2.174355557156303891525e-08,5.393784405786116245837e-10,5.393784424747736893413e-10,1.499353604659877085175e-01,2.711673973494027170120e-19,0,nan,9.639286844434531969909e-01
4144,1.497401924516280876179e-01,1.497224984772127419976e-01,2.160065159491435742135e-08,5.351462164240980079655e-10,5.351462183202600727231e-10,1.497401924516280876179e-01,0.000000000000000000000e+00,0,nan,9.640216877319224561896e-01
4155,1.495457846746127556343e-01,1.495281594970875159868e-01,2.145905904946204717706e-08,5.309581552345673212564e-10,5.309581571307293860140e-10,1.495457846746127556615e-01,1.812492031862602454036e-19,0,nan,9.641142124208279302216e-01
4165,1.493697058983537139383e-01,1.493521428774514618062e-01,2.133146358161072334383e-08,5.271886664658458811290e-10,5.271886683620079458866e-10,1.493697058983537139925e-01,3.629257237820718052396e-19,0,nan,9.641979135632876521281e-01
4176,1.491767358499201567477e-01,1.491592407804159968118e-01,2.119233200831682052228e-08,5.230833284492608742938e-10,5.230833303454229390515e-10,1.491767358499201568154e-01,4.542439904873431068218e-19,0,nan,9.642895347664506823190e-01
4187,1.489845118399304107842e-01,1.489670842847454838414e-01,2.105446758153098976204e-08,5.190205066568974415262e-10,5.190205085530595062838e-10,1.489845118399304108926e-01,7.277281101879743243597e-19,0,nan,9.643806879891359208536e-01
4197,1.488104060928782130385e-01,1.487930395383683934029e-01,2.093022341708345877771e-08,5.153634644295244337643e-10,5.153634663256864985219e-10,1.488104060928782131605e-01,8.196519827282202110102e-19,0,nan,9.644631514676720920052e-01
4208,1.486195930589306572896e-01,1.486022931951809297740e-01,2.079473716975993535180e-08,5.113802926753730190145e-10,5.113802945715350837721e-10,1.486195930589306573981e-01,7.295149651335651748241e-19,0,nan,9.645534211771798309963e-01
4219,1.484295122330664259215e-01,1.484122786342942313726e-01,2.066047559834480708172e-08,5.074380635435499138050e-10,5.074380654397119785626e-10,1.484295122330664260299e-01,7.304491917908297163600e-19,0,nan,9.646432332133672864671e-01
4230,1.482401589439983372542e-01,1.482229911882173890462e-01,2.052742450667173699946e-08,5.035362523149035868955e-10,5.035362542110656516532e-10,1.482401589439983373490e-01,6.399594466727496630323e-19,0,nan,9.647325910493445862539e-01
4241,1.480515285620581787700e-01,1.480344262310350528271e-01,2.039556989918482290033e-08,4.996743423195485024952e-10,4.996743442157105672528e-10,1.480515285620581788649e-01,6.407748100534897226714e-19,0,nan,9.648214981231594099135e-01
4251,1.478806698508631725398e-01,1.478636266370855030847e-01,2.027672873099417689542e-08,4.961977118279047594136e-10,4.961977137240668241712e-10,1.478806698508631726346e-01,6.415151499391717128667e-19,0,nan,9.649019344430157080184e-01
4262,1.476934068568956353321e-01,1.476764282796969402162e-01,2.014712016798484552614e-08,4.924105706837957465079e-10,4.924105725799578112655e-10,1.476934068568956354134e-01,5.505673182500381942497e-19,0,nan,9.649899903929466943981e-01
4273,1.475068535341782139959e-01,1.474899391860012474548e-01,2.001866848466915050700e-08,4.886618721770217038439e-10,4.886618740731837686016e-10,1.475068535341782140907e-01,6.431408969787307591542e-19,0,nan,9.650776053870229417874e-01
4284,1.473210054112330834520e-01,1.473041548881094838349e-01,1.989136043822148993116e-08,4.849511297511941268720e-10,4.849511316473561916296e-10,1.473210054112330835604e-01,7.359454067388784407035e-19,0,nan,9.651647827304040866718e-01
4295,1.471358580559293410838e-01,1.471190709574390981717e-01,1.976518297062376515185e-08,4.812778642212385898568e-10,4.812778661174006546145e-10,1.471358580559293411922e-01,7.368714783811415098533e-19,0,nan,9.652515256952916268226e-01
4306,1.469514070750389365955e-01,1.469346830042704169319e-01,1.964012320562513767642e-08,4.776416036434328134886e-10,4.776416055395948782462e-10,1.469514070750389366903e-01,6.455718388871133001587e-19,0,nan,9.653378375213388026279e-01
4317,1.467676481137987124610e-01,1.467509866773092338035e-01,1.951616844575934953500e-08,4.740418831880568556759e-10,4.740418850842189204335e-10,1.467676481137987125558e-01,6.463801206307020224642e-19,0,nan,9.654237214160543666119e-01
4328,1.465845768554784556782e-01,1.465679776632554016404e-01,1.939330616941837506895e-08,4.704782450145965168723e-10,4.704782469107585816299e-10,1.465845768554784557866e-01,7.396427344156728954194e-19,0,nan,9.655091805552003647443e-01
4339,1.464021890209548637507e-01,1.463856516863773298519e-01,1.927152402798120120838e-08,4.669502381494425086490e-10,4.669502400456045734066e-10,1.464021890209548638591e-01,7.405641812707597001853e-19,0,nan,9.655942180831840192549e-01
4350,1.462204803682913293250e-01,1.462040045080922919646e-01,1.915080984299656242920e-08,4.634574183660293783312e-10,4.634574202621914430888e-10,1.462204803682913294334e-01,7.414844827172509453530e-19,0,nan,9.656788371134438240867e-01
4362,1.460230224109766477609e-01,1.460066131805176780652e-01,1.902032553187163890661e-08,4.596866862061156327676e-10,4.596866881022776975252e-10,1.460230224109766478693e-01,7.424871466049070317337e-19,0,nan,9.657706751096074098925e-01
4373,1.458427203199677693531e-01,1.458263717731847138205e-01,1.890180572764043682196e-08,4.562660330104792857549e-10,4.562660349066413505125e-10,1.458427203199677694751e-01,8.363307002023850085736e-19,0,nan,9.658544290256164860419e-01
4384,1.456630845300689961890e-01,1.456467962938276660979e-01,1.878431728387193938699e-08,4.528792352422254003101e-10,4.528792371383874650678e-10,1.456630845300689963245e-01,9.304023184591549024890e-19,0,nan,9.659377738755129850926e-01
4395,1.454841109472148596022e-01,1.454678826515854535479e-01,1.866784869002541056115e-08,4.495258750777566748548e-10,4.495258769739187396124e-10,1.454841109472148597107e-01,7.452375145481550913301e-19,0,nan,9.660207126499468514229e-01
4407,1.452896175145016632499e-01,1.452734541904502384087e-01,1.854194183944894836760e-08,4.459053158877312301597e-10,4.459053177838932949174e-10,1.452896175145016633177e-01,4.663969589814667620820e-19,0,nan,9.661107316648098863182e-01
4418,1.451120154711468745258e-01,1.450959113244175005336e-01,1.842756915099131511810e-08,4.426205476280882499679e-10,4.426205495242503147255e-10,1.451120154711468746071e-01,5.603613365330247822392e-19,0,nan,9.661928309086111308929e-01
4429,1.449350632008844776225e-01,1.449190178712307495881e-01,1.831418171362418460076e-08,4.393679640781611682917e-10,4.393679659743232330493e-10,1.449350632008844776903e-01,4.675379047954939607854e-19,0,nan,9.662745331384134906631e-01
4440,1.447587567509577804976e-01,1.447427698811962517016e-01,1.820176864185551087207e-08,4.361471720044881448318e-10,4.361471739006502095894e-10,1.447587567509577805654e-01,4.681073345837206702640e-19,0,nan,9.663558412280735320865e-01
4452,1.445671543930118879131e-01,1.445512308938709827069e-01,1.808023484496617434611e-08,4.326693835369939092408e-10,4.326693854331559739984e-10,1.445671543930118879809e-01,4.687277415458317210305e-19,0,nan,9.664440947907331146919e-01
4463,1.443921856692881840536e-01,1.443763198929523619709e-01,1.796982455099078233930e-08,4.295138190795901157944e-10,4.295138209757521805521e-10,1.443921856692881841756e-01,8.447323090183163001952e-19,0,nan,9.665245879342194187511e-01
4475,1.442020334273800511192e-01,1.441862302246710903934e-01,1.785045053290725287208e-08,4.261062851003936089342e-10,4.261062869965556736918e-10,1.442020334273800512547e-01,9.398291295867086192539e-19,0,nan,9.666119591496114970977e-01
4486,1.440283855970498950473e-01,1.440126393930052286899e-01,1.774199737248560982410e-08,4.230143053134957807725e-10,4.230143072096578455301e-10,1.440283855970498951829e-01,9.409622346240058909086e-19,0,nan,9.666916495421952269362e-01
4498,1.438396652699624847808e-01,1.438239808565144172971e-01,1.762473403514313576865e-08,4.196752607058838321239e-10,4.196752626020458968815e-10,1.438396652699624849299e-01,1.036416474113474144275e-18,0,nan,9.667781515813361155115e-01
4509,1.436673217952843551603e-01,1.436516936690152064385e-01,1.751819362904384504879e-08,4.166452720542607604040e-10,4.166452739504228251617e-10,1.436673217952843553365e-01,1.226325171425847407093e-18,0,nan,9.668570511761057248391e-01
4521,1.434800155000587690643e-01,1.434644483950064670067e-01,1.740299323168809959581e-08,4.133730046535790737487e-10,4.133730065497411385064e-10,1.434800155000587692405e-01,1.227926080261834835453e-18,0,nan,9.669426969491001825317e-01
4532,1.433089601317416742697e-01,1.432934486147553646240e-01,1.729832242446236138357e-08,4.104034612875027071672e-10,4.104034631836647719249e-10,1.433089601317416744459e-01,1.229391748198663524384e-18,0,nan,9.670208174629447253384e-01
4544,1.431230502965574209859e-01,1.431075990447542591294e-01,1.718513853952642565704e-08,4.071963100370822593139e-10,4.071963119332443240715e-10,1.431230502965574211621e-01,1.230988667889872705366e-18,0,nan,9.671056196254160737037e-01
4556,1.429378621754234038457e-01,1.429224707995499201249e-01,1.707298874309664996557e-08,4.040224895634956141950e-10,4.040224914596576789527e-10,1.429378621754234039948e-01,1.042955284540341686687e-18,0,nan,9.671899865841590335615e-01
4567,1.427687364245729794571e-01,1.427533995960193681128e-01,1.697108283045306205538e-08,4.011420653159017389475e-10,4.011420672120638037051e-10,1.427687364245729796197e-01,1.139117218136520264916e-18,0,nan,9.672669435041629394504e-01
4579,1.425849186051943270128e-01,1.425696409162802652331e-01,1.686088132022120821297e-08,3.980309273907725414309e-10,3.980309292869346061885e-10,1.425849186051943271754e-01,1.140585746821761621893e-18,0,nan,9.673504856366658270534e-01
4591,1.424018090313619993990e-01,1.423865901029613876102e-01,1.675167904269153274214e-08,3.949518792124604758782e-10,3.949518811086225406359e-10,1.424018090313619995481e-01,1.046881354463162522833e-18,0,nan,9.674336022199980233971e-01
4602,1.422345768872773860171e-01,1.422194114925285441319e-01,1.665244482680404644993e-08,3.921572557628410645273e-10,3.921572576590031292849e-10,1.422345768872773861933e-01,1.238678082956730709049e-18,0,nan,9.675094213597337129153e-01
4614,1.420528121378434805366e-01,1.420377047864035045089e-01,1.654512540947518576738e-08,3.891385648635769516694e-10,3.891385667597390164270e-10,1.420528121378434807263e-01,1.335667892310714444550e-18,0,nan,9.675917313474012690822e-01
4626,1.418717425147504397934e-01,1.418566928372843171394e-01,1.643877179430823662400e-08,3.861507777211311074717e-10,3.861507796172931722294e-10,1.418717425147504400103e-01,1.528425820769459664797e-18,0,nan,9.676736251569145649798e-01
4638,1.416913635983023560586e-01,1.416763712287570596684e-01,1.633337283510111787756e-08,3.831934998675934430290e-10,3.831935017637555077866e-10,1.416913635983023562754e-01,1.530371569518150310827e-18,0,nan,9.677551059377926726923e-01
4650,1.415116710080473491320e-01,1.414967355836144334200e-01,1.622891754247234062717e-08,3.802663428619457400385e-10,3.802663447581078047961e-10,1.415116710080473493081e-01,1.245005813116823939261e-18,0,nan,9.678361768078470648126e-01
4662,1.413326604023306531113e-01,1.413177815634093698239e-01,1.612539508126012983158e-08,3.773689241829037134383e-10,3.773689260790657781959e-10,1.413326604023306532740e-01,1.150691746761626809476e-18,0,nan,9.679168408535797102246e-01
4674,1.411543274778539082669e-01,1.411395048680148335730e-01,1.602279476797119135789e-08,3.745008671239310347538e-10,3.745008690200930995114e-10,1.411543274778539084296e-01,1.152145518870763528396e-18,0,nan,9.679971011305751861726e-01
4686,1.409766679692405564456e-01,1.409619012351897208128e-01,1.592110606827805273009e-08,3.716618006903759157147e-10,3.716618025865379804723e-10,1.409766679692405566218e-01,1.249730580008710998464e-18,0,nan,9.680769606638869117328e-01
4698,1.407996776486072402449e-01,1.407849664401507529824e-01,1.582031859456393273866e-08,3.688513594986820943408e-10,3.688513613948441590984e-10,1.407996776486072404211e-01,1.251301536844372404162e-18,0,nan,9.681564224484176008610e-01
4710,1.406233523251411082967e-01,1.406086962951502687425e-01,1.572042210351411895530e-08,3.660691836776272806962e-10,3.660691855737893454538e-10,1.406233523251411084729e-01,1.252870523393118660483e-18,0,nan,9.682354894492940443037e-01
4722,1.404476878446829307771e-01,1.404330866490598181878e-01,1.562140649375285765396e-08,3.633149187715432949473e-10,3.633149206677053597049e-10,1.404476878446829309397e-01,1.157942351124169998537e-18,0,nan,9.683141646022363148612e-01
4734,1.402726800893159307486e-01,1.402581333869594651392e-01,1.552326180352478352078e-08,3.605882156454732702375e-10,3.605882175416353349951e-10,1.402726800893159308842e-01,9.661558578220288115407e-19,0,nan,9.683924508139214859374e-01
4746,1.400983249769602391509e-01,1.400838324297327055497e-01,1.542597820841994042031e-08,3.578887303922224174865e-10,3.578887322883844822441e-10,1.400983249769602393135e-01,1.160829909276723389893e-18,0,nan,9.684703509623419672423e-01
4758,1.399246184609728827999e-01,1.399101797336669114380e-01,1.532954601914146673382e-08,3.552161242412599252084e-10,3.552161261374219899661e-10,1.399246184609728829625e-01,1.162270997495596183125e-18,0,nan,9.685478678971585539794e-01
4770,1.397515565297532161260e-01,1.397371712900592111606e-01,1.523395567931504037122e-08,3.525700634694306169639e-10,3.525700653655926817216e-10,1.397515565297532162887e-01,1.163710300702100164647e-18,0,nan,9.686250044400482612367e-01
4783,1.395647955552288375659e-01,1.395504678887685079202e-01,1.513133855268786479427e-08,3.497330721685963111029e-10,3.497330740647583758605e-10,1.395647955552288377285e-01,1.165267539180174510952e-18,0,nan,9.687081430063696125036e-01
4795,1.393930637754965427762e-01,1.393787889135036625789e-01,1.503747194186318072183e-08,3.471412639971681471938e-10,3.471412658933302119514e-10,1.393930637754965429524e-01,1.263928406887237713192e-18,0,nan,9.687844960083196840968e-01
4807,1.392219644279038196752e-01,1.392077420468032250436e-01,1.494441852906008320163e-08,3.445750030750970717242e-10,3.445750049712591364818e-10,1.392219644279038198514e-01,1.265481734529976910637e-18,0,nan,9.688604771459798831222e-01
4819,1.390514936399558622114e-01,1.390373234189416706494e-01,1.485216927878308249255e-08,3.420339753992744323515e-10,3.420339772954364971092e-10,1.390514936399558623876e-01,1.267033157407732210384e-18,0,nan,9.689360891302639912305e-01
4832,1.388675218129230858380e-01,1.388534077398245173860e-01,1.475312973140181062892e-08,3.393093117164075158886e-10,3.393093136125695806462e-10,1.388675218129230859871e-01,1.073525305057208847265e-18,0,nan,9.690175886469522705370e-01
4844,1.386983482308826276345e-01,1.386842856582868548207e-01,1.466252733224553003670e-08,3.368198648901104758172e-10,3.368198667862725405748e-10,1.386983482308826277972e-01,1.172546954936369847218e-18,0,nan,9.690924401540649035834e-01
4857,1.385157728042916291136e-01,1.385017656713915332883e-01,1.456525136078088627900e-08,3.341503697530408497463e-10,3.341503716492029145039e-10,1.385157728042916293034e-01,1.369774548729837583960e-18,0,nan,9.691731220365812140291e-01
4869,1.383478800581868084084e-01,1.383339237778246483664e-01,1.447625820488328449079e-08,3.317112015565229281625e-10,3.317112034526849929202e-10,1.383478800581868086117e-01,1.469396619995424443626e-18,0,nan,9.692472244855601096387e-01
4881,1.381805963834662554564e-01,1.381666906486687172419e-01,1.438802443541337753384e-08,3.292957161330120858346e-10,3.292957180291741505923e-10,1.381805963834662556597e-01,1.471175495413885193618e-18,0,nan,9.693209713756484867961e-01
4894,1.380000554622907236037e-01,1.379862041417784545346e-01,1.429328516169209802604e-08,3.267053331438259398030e-10,3.267053350399880045606e-10,1.380000554622907238069e-01,1.473100185793632692726e-18,0,nan,9.694004655628649807261e-01
4907,1.378202204126667570312e-01,1.378064231524630552621e-01,1.419941694028597193565e-08,3.241420490061419169568e-10,3.241420509023039817144e-10,1.378202204126667572616e-01,1.671692012705522964663e-18,0,nan,9.694795486734549083241e-01
4919,1.376548413731465342536e-01,1.376410937033671196900e-01,1.411353359068057085202e-08,3.217996870504537512455e-10,3.217996889466158160032e-10,1.376548413731465344569e-01,1.476794461518221113292e-18,0,nan,9.695521863587837555604e-01
4932,1.374763509095864559838e-01,1.374626566283966167946e-01,1.402131173267088751807e-08,3.192875274545987548175e-10,3.192875293507608195751e-10,1.374763509095864561735e-01,1.380131047482819898981e-18,0,nan,9.696304878508035912633e-01
4944,1.373122052970262597509e-01,1.372985599916095425565e-01,1.393693093380135888218e-08,3.169917675509749397921e-10,3.169917694471370045498e-10,1.373122052970262599813e-01,1.677876785641860647972e-18,0,nan,9.697024093923018163931e-01
4957,1.371350427462733321979e-01,1.371214501693548553247e-01,1.384631849855029220324e-08,3.145294642116046666029e-10,3.145294661077667313605e-10,1.371350427462733324554e-01,1.877696690857704599313e-18,0,nan,9.697799407999904524854e-01
4970,1.369585642167855120589e-01,1.369450240296272628510e-01,1.375652870012848117428e-08,3.120925974233431445025e-10,3.120925993195052092602e-10,1.369585642167855123300e-01,1.979069689226169690207e-18,0,nan,9.698570762469495074162e-01
4982,1.367962642805114440326e-01,1.367827721551055035866e-01,1.367436767535665455178e-08,3.098654753309459070352e-10,3.098654772271079717928e-10,1.367962642805114443036e-01,1.981417727647633417446e-18,0,nan,9.699279293714478587763e-01
4995,1.366210888700184232026e-01,1.366076484914645172003e-01,1.358613306970660297364e-08,3.074766085284960659517e-10,3.074766104246581307093e-10,1.366210888700184235007e-01,2.182354129216314104700e-18,0,nan,9.700043118353327347109e-01
5008,1.364465847568370282061e-01,1.364331957951822562372e-01,1.349869348549778800016e-08,3.051122347334162609141e-10,3.051122366295783256717e-10,1.364465847568370284907e-01,2.085820402061650725236e-18,0,nan,9.700803070990796065265e-01
5021,1.362727476641043883652e-01,1.362594097923339260303e-01,1.341203973631131422440e-08,3.027720408354076735484e-10,3.027720427315697383060e-10,1.362727476641043886633e-01,2.187932675786582824664e-18,0,nan,9.701559181003465519018e-01
5034,1.360995733530101170711e-01,1.360862862470136627985e-01,1.332616276513289162524e-08,3.004557185152279637583e-10,3.004557204113900285159e-10,1.360995733530101173557e-01,2.091138592618889656106e-18,0,nan,9.702311477471426274296e-01
5047,1.359270576223620971903e-01,1.359138209609007862339e-01,1.324105364220405200549e-08,2.981629641593789172043e-10,2.981629660555409819620e-10,1.359270576223620974750e-01,2.093792621246465642837e-18,0,nan,9.703059989182010421690e-01
5060,1.357551963081583073053e-01,1.357420097728320852281e-01,1.315670356291443095529e-08,2.958934787765258510824e-10,2.958934806726879158400e-10,1.357551963081583076034e-01,2.196273922043570726438e-18,0,nan,9.703804744633467131319e-01
5073,1.355839852831645898169e-01,1.355708485583800379791e-01,1.307310384573422785360e-08,2.936469679156093296538e-10,2.936469698117713944115e-10,1.355839852831645900744e-01,1.899177217925314443850e-18,0,nan,9.704545772038582991453e-01
5086,1.354134204564982633175e-01,1.354003332294368688860e-01,1.299024593018597808955e-08,2.914231415856107346154e-10,2.914231434817727993730e-10,1.354134204564982635750e-01,1.901569394652643558872e-18,0,nan,9.705283099328247976563e-01
5099,1.352434977732174844328e-01,1.352304597338043478267e-01,1.290812137485479284156e-08,2.892217141769342122203e-10,2.892217160730962769779e-10,1.352434977732174847039e-01,2.004166910677555246164e-18,0,nan,9.706016754154968171828e-01
5112,1.350742132139162650936e-01,1.350612240547892376136e-01,1.282672185543624122238e-08,2.870424043843684530510e-10,2.870424062805305178086e-10,1.350742132139162653511e-01,1.906344740705682702532e-18,0,nan,9.706746763896326088395e-01
5125,1.349055627943250534851e-01,1.348926222108042982428e-01,1.274603916282106992570e-08,2.848849351315926753440e-10,2.848849370277547401017e-10,1.349055627943250537291e-01,1.808268567702831040086e-18,0,nan,9.707473155658389398805e-01
5138,1.347375425649167888083e-01,1.347246502549747580702e-01,1.266606520121597468178e-08,2.827490334971920827262e-10,2.827490353933541474839e-10,1.347375425649167890116e-01,1.508769593620038038067e-18,0,nan,9.708195956279069180578e-01
5151,1.345701486105183411512e-01,1.345573042747501633893e-01,1.258679198629965598427e-08,2.806344306421489205805e-10,2.806344325383109853381e-10,1.345701486105183413816e-01,1.712065893008619288255e-18,0,nan,9.708915192331428359145e-01
5164,1.344033770499272498699e-01,1.343905803915215199320e-01,1.250821164341341064234e-08,2.785408617387761084900e-10,2.785408636349381732476e-10,1.344033770499272500867e-01,1.613355551449800853600e-18,0,nan,9.709630890126941346499e-01
5177,1.342372240355336750304e-01,1.342244747602436409525e-01,1.243031640578552730536e-08,2.764680659010612354433e-10,2.764680677972233002009e-10,1.342372240355336752472e-01,1.615352492984371279208e-18,0,nan,9.710343075718705549404e-01
5191,1.340589773925133124604e-01,1.340462788190336584714e-01,1.234718662503347952600e-08,2.742587609322660462317e-10,2.742587628284281109893e-10,1.340589773925133126772e-01,1.617500287669735765896e-18,0,nan,9.711106146553447733224e-01
5204,1.338940969006729838703e-01,1.338814451072529347966e-01,1.227068994033399363022e-08,2.722282922948933589390e-10,2.722282941910554236966e-10,1.338940969006729841143e-01,1.821928632075581583268e-18,0,nan,9.711811119710217187211e-01
5217,1.337298233229993291052e-01,1.337172180231067604764e-01,1.219485512150325202307e-08,2.702178180025871086461e-10,2.702178198987491734037e-10,1.337298233229993293356e-01,1.722824093595776803110e-18,0,nan,9.712512659239358549278e-01
5231,1.335535877947473289563e-01,1.335410322471771089371e-01,1.211391862604496132578e-08,2.680747708583362352013e-10,2.680747727544982999589e-10,1.335535877947473292274e-01,2.029526481444600643914e-18,0,nan,9.713264352080346295828e-01
5244,1.333905628988294174799e-01,1.333780532574827570370e-01,1.203943509764272489793e-08,2.661050429553174128447e-10,2.661050448514794776023e-10,1.333905628988294177239e-01,1.828806202686616489029e-18,0,nan,9.713958839934441067874e-01
5258,1.332156635920242660929e-01,1.332032030761149252245e-01,1.195993713743860070669e-08,2.640053193183432811376e-10,2.640053212145053458952e-10,1.332156635920242663504e-01,1.932940984732098167025e-18,0,nan,9.714702995927898582403e-01
5271,1.330538716374940761403e-01,1.330414564508389148334e-01,1.188677409840352199654e-08,2.620753107371592929814e-10,2.620753126333213577390e-10,1.330538716374940763843e-01,1.833433975328949271485e-18,0,nan,9.715390537927608508853e-01
5285,1.328802917506401514249e-01,1.328679250735406526041e-01,1.180868196656830550836e-08,2.600178213256002270692e-10,2.600178232217622918268e-10,1.328802917506401516689e-01,1.835828967526806236654e-18,0,nan,9.716127269892530693885e-01
5298,1.327197172735335063963e-01,1.327073953588206985186e-01,1.173680946960036345115e-08,2.581265359095742176266e-10,2.581265378057362823843e-10,1.327197172735335066538e-01,1.940163988102893889698e-18,0,nan,9.716807969751268930759e-01
5312,1.325474402994343033210e-01,1.325351662891517846849e-01,1.166009136355862860279e-08,2.561102241427567721726e-10,2.561102260389188369303e-10,1.325474402994343035514e-01,1.738192462507727367543e-18,0,nan,9.717537388265623985958e-01
5325,1.323880681059812658863e-01,1.323758383010935610254e-01,1.158948028729172762274e-08,2.542566955660515151923e-10,2.542566974622135799499e-10,1.323880681059812661302e-01,1.842654646292984841998e-18,0,nan,9.718211347641757478491e-01
5339,1.322170778251442243970e-01,1.322048953300773794703e-01,1.151410527937660344400e-08,2.522805364248458162356e-10,2.522805383210078809932e-10,1.322170778251442246545e-01,1.947539759620507403482e-18,0,nan,9.718933561097866013416e-01
5353,1.320467484263570910749e-01,1.320346129368575986029e-01,1.143941479770308915854e-08,2.503248037356623326141e-10,2.503248056318243973717e-10,1.320467484263570913459e-01,2.052686236893912564128e-18,0,nan,9.719652080564119458594e-01
5366,1.318891734599502392407e-01,1.318770813484353928330e-01,1.137066531074185496462e-08,2.485268260877750083581e-10,2.485268279839370731157e-10,1.318891734599502394982e-01,1.952381755152174979518e-18,0,nan,9.720315994303653228670e-01
5380,1.317201066606381740177e-01,1.317080609756049131909e-01,1.129727257279720148753e-08,2.466097474239252321785e-10,2.466097493200872969361e-10,1.317201066606381742888e-01,2.057776523213019454417e-18,0,nan,9.721027469248066081196e-01
5394,1.315516884143704847532e-01,1.315396888594789757726e-01,1.122454133226515406453e-08,2.447123356853800175472e-10,2.447123375815420823048e-10,1.315516884143704850107e-01,1.957390430096362436639e-18,0,nan,9.721735332203415004505e-01
5408,1.313839145849891129776e-01,1.313719608665410429674e-01,1.115246394321472142245e-08,2.428343393150377984685e-10,2.428343412111998632261e-10,1.313839145849891132487e-01,2.063042070085680027166e-18,0,nan,9.722439610613570566602e-01
5422,1.312167810731736848981e-01,1.312048729000820641410e-01,1.108103286745277017583e-08,2.409755106071557901513e-10,2.409755125033178549089e-10,1.312167810731736851962e-01,2.272236790104200009120e-18,0,nan,9.723140331645020912363e-01
5435,1.310621554630184761194e-01,1.310502893236588520612e-01,1.101527622750764924900e-08,2.392664049912359415935e-10,2.392664068873980063511e-10,1.310621554630184764175e-01,2.274917548701872496845e-18,0,nan,9.723787839379050433521e-01
5449,1.308962454072848317059e-01,1.308844242591641669982e-01,1.094507071568093742250e-08,2.374438569046727968934e-10,2.374438588008348616510e-10,1.308962454072848319905e-01,2.174264581783075053363e-18,0,nan,9.724481775459284304207e-01
5463,1.307309638719253202719e-01,1.307191874314343035454e-01,1.087549004401603806804e-08,2.356397725695894768682e-10,2.356397744657515416258e-10,1.307309638719253205700e-01,2.280680785965987215435e-18,0,nan,9.725172232156959358212e-01
5477,1.305663068983204283568e-01,1.305545748843464471485e-01,1.080652708057073206277e-08,2.338539187593108449441e-10,2.338539206554729097017e-10,1.305663068983204286143e-01,1.972162819660940347293e-18,0,nan,9.725859235582200237337e-01
5491,1.304022705626703439435e-01,1.303905826965692955888e-01,1.073817479264499318110e-08,2.320860657735283974313e-10,2.320860676696904621763e-10,1.304022705626703442145e-01,2.078572266815793434142e-18,0,nan,9.726542811584478519585e-01
5505,1.302388509756021489134e-01,1.302272069811706394074e-01,1.067042624515305036019e-08,2.303359873762511415827e-10,2.303359892724132063277e-10,1.302388509756021491573e-01,1.873062354142982984303e-18,0,nan,9.727222985755857831663e-01
5520,1.300644385835930391193e-01,1.300528412907617590709e-01,1.059850071471276387363e-08,2.284803746359143915485e-10,2.284803765320764562935e-10,1.300644385835930393768e-01,1.979772632469497736379e-18,0,nan,9.727947997587313206823e-01
5534,1.299022843211020537038e-01,1.298907303354509621535e-01,1.053198112376477094273e-08,2.267664099696091647754e-10,2.267664118657712295204e-10,1.299022843211020539477e-01,1.877915312145212425750e-18,0,nan,9.728621205426611535678e-01
5548,1.297407350724519657360e-01,1.297292241251043044912e-01,1.046604456624989511271e-08,2.250695460488815716398e-10,2.250695479450436363848e-10,1.297407350724519659393e-01,1.566878029691358598692e-18,0,nan,9.729291088463278626723e-01
5562,1.295797870844926464803e-01,1.295683189089030522181e-01,1.040068448833678297449e-08,2.233895701274287589192e-10,2.233895720235908236642e-10,1.295797870844926466836e-01,1.568824211823082959214e-18,0,nan,9.729957671273864318697e-01
5576,1.294194366365901378786e-01,1.294080109685187144269e-01,1.033589442601208435700e-08,2.217262726271754074176e-10,2.217262745233374721626e-10,1.294194366365901380955e-01,1.675485847662812559740e-18,0,nan,9.730620978193240072185e-01
5591,1.292482914819180725327e-01,1.292369110669804283897e-01,1.026710180320190859744e-08,2.199624415990402670910e-10,2.199624434952023318360e-10,1.292482914819180727495e-01,1.677704455593805792898e-18,0,nan,9.731328056313081013157e-01
5605,1.290891670981776439495e-01,1.290778286506280548532e-01,1.020347230448966661528e-08,2.183330389421750217507e-10,2.183330408383370864957e-10,1.290891670981776441664e-01,1.679772512066676972457e-18,0,nan,9.731984653842803098013e-01
5619,1.289306290263492228980e-01,1.289193322888704412472e-01,1.014039351401128051598e-08,2.167196902374555244202e-10,2.167196921336175891652e-10,1.289306290263492231013e-01,1.576723148535067267591e-18,0,nan,9.732638048744119347363e-01
5634,1.287614133530557632449e-01,1.287501610218980958151e-01,1.007341326978019022123e-08,2.150086932899829100715e-10,2.150086951861449748165e-10,1.287614133530557634347e-01,1.473542230114550691839e-18,0,nan,9.733334587331616745442e-01
5648,1.286040783930282687780e-01,1.285928672459091444966e-01,1.001145587975679687415e-08,2.134279750681430155561e-10,2.134279769643050803011e-10,1.286040783930282689406e-01,1.264581402899287730101e-18,0,nan,9.733981422336955187380e-01
5663,1.284361436212316306819e-01,1.284249763218063175823e-01,9.945663379117178967675e-09,2.117514963115008774396e-10,2.117514982076629421846e-10,1.284361436212316308445e-01,1.266234887528509018560e-18,0,nan,9.734670985398935160967e-01
5677,1.282799966318780646851e-01,1.282688699997005465317e-01,9.884801887203775108777e-09,2.102025877642642791330e-10,2.102025896604263438780e-10,1.282799966318780648342e-01,1.162128177665624152952e-18,0,nan,9.735311358829930989366e-01
5692,1.281133266819450611035e-01,1.281022433486236379178e-01,9.820170187134959162945e-09,2.085597610839423373913e-10,2.085597629801044021363e-10,1.281133266819450612661e-01,1.269425516336584717081e-18,0,nan,9.735994050656895887970e-01
5706,1.279583527875853331355e-01,1.279473096137547622576e-01,9.760379796261320266274e-09,2.070418660557508158868e-10,2.070418679519128806318e-10,1.279583527875853333117e-01,1.376876532017907734004e-18,0,nan,9.736628058879655958158e-01
5721,1.277929318610788237656e-01,1.277819314468367377423e-01,9.696882696991519324522e-09,2.054318512857792464112e-10,2.054318531819413111562e-10,1.277929318610788239147e-01,1.166557465625848499716e-18,0,nan,9.737303981693012053006e-01
5736,1.276281508727799673801e-01,1.276171929428795324632e-01,9.633962417382047188119e-09,2.038384868020283303768e-10,2.038384886981903951218e-10,1.276281508727799675156e-01,1.061876009594309289103e-18,0,nan,9.737976442736675239203e-01
5750,1.274749290189136150794e-01,1.274640104949146960836e-01,9.575751313323028546004e-09,2.023661794347178842502e-10,2.023661813308799489952e-10,1.274749290189136152149e-01,1.063152359477525181529e-18,0,nan,9.738600973169624673087e-01
5765,1.273113736069437698499e-01,1.273004970421332684256e-01,9.513927248747653539124e-09,2.008043996687286437301e-10,2.008044015648907084751e-10,1.273113736069437699718e-01,9.580663608358605942803e-19,0,nan,9.739266816456913227092e-01
5780,1.271484461650449523235e-01,1.271376112913532466589e-01,9.452660562134975473759e-09,1.992586497804163762235e-10,1.992586516765784409685e-10,1.271484461650449524183e-01,7.461175732288438555044e-19,0,nan,9.739929275041900935748e-01
5795,1.269861426847912438915e-01,1.269753492365404029968e-01,9.391944809286690751819e-09,1.977287246332777929551e-10,1.977287265294398577001e-10,1.269861426847912440000e-01,8.537956579850945676318e-19,0,nan,9.740588374674200465228e-01
5809,1.268352188834925996415e-01,1.268244638613721733271e-01,9.335768231892195231427e-09,1.963148936896460531162e-10,1.963148955858081178612e-10,1.268352188834925997092e-01,5.342572542299071593365e-19,0,nan,9.741200526298776720432e-01
5824,1.266741104954566852976e-01,1.266633963918134865996e-01,9.276099681140040513711e-09,1.948149929993491238873e-10,1.948149948955111886323e-10,1.266741104954566853790e-01,6.419240886584263455215e-19,0,nan,9.741853204004409065575e-01
5839,1.265136145156328817423e-01,1.265029410716481465105e-01,9.216963679566307662976e-09,1.933303332361577677211e-10,1.933303351323198324661e-10,1.265136145156328818372e-01,7.498615106025537005211e-19,0,nan,9.742502596798452932521e-01
5854,1.263537270738030553863e-01,1.263430940329442484838e-01,9.158354131633460795019e-09,1.918607213039240429864e-10,1.918607232000861077314e-10,1.263537270738030554676e-01,6.435517560072980404030e-19,0,nan,9.743148729424344509044e-01
5869,1.261944443339061729657e-01,1.261838514419010877089e-01,9.100265026861124639640e-09,1.904059670348493448070e-10,1.904059689310114095520e-10,1.261944443339061730470e-01,6.443640476062139420956e-19,0,nan,9.743791626377587607329e-01
5884,1.260357624936516722416e-01,1.260252094984628876541e-01,9.042690438426949632618e-09,1.889658831378038403991e-10,1.889658850339659051441e-10,1.260357624936516723093e-01,5.376460969461519362991e-19,0,nan,9.744431311908851783615e-01
5899,1.258776777841381683438e-01,1.258671644359378582610e-01,8.985624521793965392398e-09,1.875402851476856679879e-10,1.875402870438477327329e-10,1.258776777841381684252e-01,6.459855660497364751679e-19,0,nan,9.745067810027024148836e-01
5914,1.257201864694774087641e-01,1.257097125206224972049e-01,8.929061513363855971642e-09,1.861289913757964234633e-10,1.861289932719584882083e-10,1.257201864694774088319e-01,5.389956671500449255058e-19,0,nan,9.745701144502215618388e-01
5930,1.255528456149331845019e-01,1.255424134215225254066e-01,8.869275551544622670488e-09,1.846391761919972857354e-10,1.846391780881593504804e-10,1.255528456149331845967e-01,7.555996809776657778823e-19,0,nan,9.746373240750242061261e-01
5945,1.253965689508192576262e-01,1.253861756517766611339e-01,8.813733963050787983873e-09,1.832568803826694738109e-10,1.832568822788315385559e-10,1.253965689508192577211e-01,7.565413542509995097589e-19,0,nan,9.747000111345154463663e-01
5960,1.252408744268110568594e-01,1.252305197810419841871e-01,8.758678098641530254646e-09,1.818883484184299384682e-10,1.818883503145920032132e-10,1.252408744268110569678e-01,8.656935504862642854700e-19,0,nan,9.747623889734140010090e-01
5975,1.250857584375058870565e-01,1.250754422060029660558e-01,8.704102510514765279192e-09,1.805334094103879977307e-10,1.805334113065500624757e-10,1.250857584375058871649e-01,8.667670772665801353499e-19,0,nan,9.748244598746337361938e-01
5991,1.249209350295054712717e-01,1.249106595121056443716e-01,8.646411868225717660268e-09,1.791029339589099991814e-10,1.791029358550720639264e-10,1.249209350295054713666e-01,7.594218700818604802763e-19,0,nan,9.748903330689203835494e-01
6006,1.247670033870302912262e-01,1.247567657964628562068e-01,8.592811906225166264329e-09,1.777755563920366592592e-10,1.777755582881987240042e-10,1.247670033870302913075e-01,6.517361219630418742527e-19,0,nan,9.749517767705709716045e-01
6021,1.246136394156678740396e-01,1.246034395191829382318e-01,8.539675973293089576847e-09,1.764612633713478381893e-10,1.764612652675099029343e-10,1.246136394156678741142e-01,5.981600385632147234700e-19,0,nan,9.750129203968423357391e-01
6037,1.244506729580422392742e-01,1.244405130142837576974e-01,8.483503304171474751006e-09,1.750735917276122066050e-10,1.750735936237742713500e-10,1.244506729580422393555e-01,6.533927137849043824762e-19,0,nan,9.750778119860826836322e-01
6052,1.242984711772125758602e-01,1.242883484528169290174e-01,8.431310116296910001027e-09,1.737858331134344937445e-10,1.737858350095965584895e-10,1.242984711772125759550e-01,7.632249149487010565284e-19,0,nan,9.751383423832718455549e-01
6068,1.241367365658611013226e-01,1.241266532922910832112e-01,8.376131551145228030178e-09,1.724261068087419130734e-10,1.724261087049039778184e-10,1.241367365658611014243e-01,8.188063943229935781809e-19,0,nan,9.752025847827152601512e-01
6083,1.239856823702185264002e-01,1.239756358496200863871e-01,8.324859711635681159996e-09,1.711642163271811585227e-10,1.711642182233432232677e-10,1.239856823702185265019e-01,8.198039622592020404602e-19,0,nan,9.752625111324344836430e-01
6099,1.238251641632399864171e-01,1.238151566003496060117e-01,8.270652744855800453739e-09,1.698317354167120893271e-10,1.698317373128741540721e-10,1.238251641632399865255e-01,8.755911448307789579946e-19,0,nan,9.753261140379059725061e-01
6115,1.236652678248200757901e-01,1.236552989684972458128e-01,8.216938646814926608204e-09,1.685130496838350289569e-10,1.685130515799970937019e-10,1.236652678248200758985e-01,8.767232639817249111818e-19,0,nan,9.753893906123049614048e-01
6130,1.235159262282839262394e-01,1.235059934332924488608e-01,8.167024193179599577232e-09,1.672891522416336826528e-10,1.672891541377957473978e-10,1.235159262282839263411e-01,8.229218431528919700774e-19,0,nan,9.754484182545117181072e-01
6146,1.233572233946875201313e-01,1.233473288260892581543e-01,8.114248747342918315516e-09,1.659966903840640830204e-10,1.659966922802261477654e-10,1.233572233946875202262e-01,7.690485200769134098462e-19,0,nan,9.755110696700978747346e-01
6162,1.231991307665778615776e-01,1.231892741797995107053e-01,8.061949520305282756649e-09,1.647175084143955304834e-10,1.647175103105575952284e-10,1.231991307665778616657e-01,7.150328575073450302310e-19,0,nan,9.755734020424906392669e-01
6177,1.230514696490895631826e-01,1.230416484500887362710e-01,8.013346596704323877492e-09,1.635301848267838669854e-10,1.635301867229459317304e-10,1.230514696490895632707e-01,7.158908931820222971693e-19,0,nan,9.756315510481460821389e-01
6193,1.228945482253020408852e-01,1.228847645404564685730e-01,7.961954430914300189923e-09,1.622762508313107600562e-10,1.622762527274728248012e-10,1.228945482253020409665e-01,6.616661528983213955439e-19,0,nan,9.756932721715288367144e-01
6209,1.227382256478950532530e-01,1.227284792389794740555e-01,7.911022516305700531238e-09,1.610351043597024368702e-10,1.610351062558645016152e-10,1.227382256478950533208e-01,5.520907233475730847713e-19,0,nan,9.757546813241509057850e-01
6225,1.225824981174790979802e-01,1.225727887483808748394e-01,7.860545566878237464672e-09,1.598065828170090641068e-10,1.598065847131711288518e-10,1.225824981174790980276e-01,3.869544655614846207091e-19,0,nan,9.758157808659104366904e-01
6241,1.224273618683280176724e-01,1.224176893050231100383e-01,7.810518370643645587168e-09,1.585905260829105460677e-10,1.585905279790726108127e-10,1.224273618683280177131e-01,3.320955450460011953905e-19,0,nan,9.758765731329590778628e-01
6257,1.222728131679964719755e-01,1.222631771785257410819e-01,7.760935788404097155331e-09,1.573867764678872715835e-10,1.573867783640493363285e-10,1.222728131679964720094e-01,2.770960854856659656149e-19,0,nan,9.759370604379999649628e-01
6273,1.221188483169427090803e-01,1.221092486713885509424e-01,7.711792752553823138207e-09,1.561951786702758044901e-10,1.561951805664378692351e-10,1.221188483169427091277e-01,3.884236192854749563436e-19,0,nan,9.759972450705812219434e-01
6289,1.219654636481565503705e-01,1.219559001186198511621e-01,7.663084265903441513633e-09,1.550155797341894700311e-10,1.550155816303515347761e-10,1.219654636481565503976e-01,2.222354878289948662216e-19,0,nan,9.760571292973850733164e-01
6305,1.218126555267925030139e-01,1.218031278873699115950e-01,7.614805400526506204631e-09,1.538478290082842871181e-10,1.538478309044463518631e-10,1.218126555267925030342e-01,1.668857036749512649374e-19,0,nan,9.761167153625126272011e-01
6321,1.216604203498079173743e-01,1.216509283765694298242e-01,7.566951296627802167581e-09,1.526917781053511912301e-10,1.526917800015132559751e-10,1.216604203498079174149e-01,3.341890596079188063786e-19,0,nan,9.761760054877644188697e-01
6338,1.214992942568143777593e-01,1.214898399357178329581e-01,7.516566364007046517979e-09,1.514761301045267193825e-10,1.514761320006887841275e-10,1.214992942568143777864e-01,2.230881625933181404423e-19,0,nan,9.762386794437331396265e-01
6354,1.213482295325580760626e-01,1.213388104219280241438e-01,7.469573267829395069310e-09,1.503437509191906627496e-10,1.503437528153527274946e-10,1.213482295325580760897e-01,2.233658819460999838540e-19,0,nan,9.762973661160061460552e-01
6370,1.211977269124791841600e-01,1.211883427942927525203e-01,7.422990462286940422483e-09,1.492226307940643967826e-10,1.492226326902264615276e-10,1.211977269124791841871e-01,2.236432563765082087759e-19,0,nan,9.763557635168213178693e-01
6386,1.210477829191150680058e-01,1.210384335772347733139e-01,7.376813353165176504881e-09,1.481126301409649398571e-10,1.481126320371270046021e-10,1.210477829191150680329e-01,2.239202871666752297545e-19,0,nan,9.764138737801823914844e-01
6403,1.208890756596827565736e-01,1.208797630328903297933e-01,7.328189630026495326782e-09,1.469452843065249250842e-10,1.469452862026869898292e-10,1.208890756596827565804e-01,5.605356431966108505842e-20,0,nan,9.764753036807579278811e-01
6419,1.207402729795030567285e-01,1.207309946890985378673e-01,7.282835027397249583052e-09,1.458577855356725223493e-10,1.458577874318345870943e-10,1.207402729795030567352e-01,5.612264583155899771893e-20,0,nan,9.765328283734611660078e-01
6436,1.205827706783491019640e-01,1.205735286397608447772e-01,7.235075191912286631611e-09,1.447140442746641261173e-10,1.447140461708261908623e-10,1.205827706783491019707e-01,5.619595187532952861587e-20,0,nan,9.765936408082589613639e-01
6452,1.204350949051493721987e-01,1.204258867707827294368e-01,7.190524354906961828567e-09,1.436484800619567015908e-10,1.436484819581187663358e-10,1.204350949051493722055e-01,5.626485853954081962511e-20,0,nan,9.766505887390334187726e-01
6469,1.202787823910118244534e-01,1.202696100533327910369e-01,7.143608773033037185802e-09,1.425277497453877488852e-10,1.425277516415498136302e-10,1.202787823910118244737e-01,1.690139385350340483928e-19,0,nan,9.767107929733360894165e-01
6485,1.201322193718971151338e-01,1.201230805138505855541e-01,7.099843480054857283699e-09,1.414835698449359408505e-10,1.414835717410980055955e-10,1.201322193718971151542e-01,1.692201379479282490330e-19,0,nan,9.767671727750815349593e-01
6502,1.199770817396073743503e-01,1.199679782310796469317e-01,7.053753060402550310073e-09,1.403852746691758147736e-10,1.403852765653378795186e-10,1.199770817396073743774e-01,2.259185997786239560709e-19,0,nan,9.768267778896898181191e-01
6518,1.198316175692940527091e-01,1.198225471232169398464e-01,7.010755592207898985603e-09,1.393619453165031939913e-10,1.393619472126652587363e-10,1.198316175692940527159e-01,5.654821086025938027817e-20,0,nan,9.768825980238426930622e-01
6535,1.196776401738060409714e-01,1.196686046378606671186e-01,6.965471768404775389877e-09,1.382855266819245540891e-10,1.382855285780866188341e-10,1.196776401738060409714e-01,0.000000000000000000000e+00,0,nan,9.769416129196449044168e-01
6552,1.195242548440323032460e-01,1.195152539948478340279e-01,6.920596384728312923370e-09,1.372201652348586759847e-10,1.372201671310207407297e-10,1.195242548440323032257e-01,1.700808824169649217568e-19,0,nan,9.770003271794642396466e-01
6569,1.193714577952153897412e-01,1.193624914114168675470e-01,6.876124716850114371383e-09,1.361657193605651748060e-10,1.361657212567272395510e-10,1.193714577952153897344e-01,5.676619606723113032893e-20,0,nan,9.770587430952486628511e-01
6586,1.192192452763842203564e-01,1.192103131385696930812e-01,6.832052107059032387483e-09,1.351220496152365716920e-10,1.351220515113986364370e-10,1.192192452763842203564e-01,0.000000000000000000000e+00,0,nan,9.771168629357036606881e-01
6602,1.190765170704091245653e-01,1.190676169654334881669e-01,6.790932427668106733698e-09,1.341494931441026285418e-10,1.341494950402646932868e-10,1.190765170704091245585e-01,5.690680030578694808350e-20,0,nan,9.771712955102988219986e-01
6619,1.189254286445634473213e-01,1.189165623652218833426e-01,6.747621408532174712234e-09,1.331263516633553863032e-10,1.331263535595174510482e-10,1.189254286445634473078e-01,1.139581947320426593731e-19,0,nan,9.772288470068917567730e-01
6636,1.187749139085886901135e-01,1.187660812411526710839e-01,6.704696123963546652463e-09,1.321135883990542550622e-10,1.321135902952163198072e-10,1.187749139085886900999e-01,1.141026055931227537307e-19,0,nan,9.772861089688938494163e-01
6653,1.186249692409565665240e-01,1.186161699735834920767e-01,6.662152168219554962479e-09,1.311110720937600824758e-10,1.311110739899221472208e-10,1.186249692409565665240e-01,0.000000000000000000000e+00,0,nan,9.773430835762276847121e-01
6670,1.184755910520655921507e-01,1.184668249747774462251e-01,6.619985196905278286406e-09,1.301186734771032894559e-10,1.301186753732653542009e-10,1.184755910520655921574e-01,5.719544015658455970382e-20,0,nan,9.773997729869831084309e-01
6687,1.183267757838801026446e-01,1.183180426885424052258e-01,6.578190925966539602092e-09,1.291362652307765984372e-10,1.291362671269386631822e-10,1.183267757838801026717e-01,2.290694910984821030468e-19,0,nan,9.774561793376899082424e-01
6705,1.181698163214927311914e-01,1.181611179233862182018e-01,6.534339704904112635483e-09,1.281068180906411324726e-10,1.281068199868031972176e-10,1.181698163214927311981e-01,5.734343835822596269555e-20,0,nan,9.775155975337667353187e-01
6722,1.180221489367594553537e-01,1.180134830978080189568e-01,6.493299520442987987768e-09,1.271445854873327392191e-10,1.271445873834948039641e-10,1.180221489367594553470e-01,5.741518553153417259690e-20,0,nan,9.775714277508606156659e-01
6739,1.178750337815765425996e-01,1.178664002991571016060e-01,6.452619296521609621627e-09,1.261919655723644988798e-10,1.261919674685265636248e-10,1.178750337815765425521e-01,4.024079020340825034678e-19,0,nan,9.776269813121272030869e-01
6756,1.177284674224243275929e-01,1.177198660956748308288e-01,6.412294984047991415453e-09,1.252488386054348156179e-10,1.252488405015968803629e-10,1.177284674224243275591e-01,2.877920577068386281601e-19,0,nan,9.776822602693039061870e-01
6774,1.175738738992359299699e-01,1.175653064026686538739e-01,6.369982147057433542846e-09,1.242604495076236625922e-10,1.242604514037857273372e-10,1.175738738992359299224e-01,4.034386507234841939620e-19,0,nan,9.777404938782373177851e-01
6791,1.174284267294740935269e-01,1.174198909804990300878e-01,6.330378079262550015578e-09,1.233364973797250225735e-10,1.233364992758870873185e-10,1.174284267294740934795e-01,4.039383509370913020455e-19,0,nan,9.777952138485894425027e-01
6808,1.172835180368782785965e-01,1.172750138398993318672e-01,6.291117878359195067566e-09,1.224216828873068545358e-10,1.224216847834689192808e-10,1.172835180368782785490e-01,4.044374336667310973143e-19,0,nan,9.778496653661589886001e-01
6826,1.171306685419028887317e-01,1.171221975415969217889e-01,6.249918802196540502744e-09,1.214628902822704508883e-10,1.214628921784325156333e-10,1.171306685419028886843e-01,4.049652037055658666934e-19,0,nan,9.779070295001831167824e-01
6843,1.169868580736072505088e-01,1.169784182278783067380e-01,6.211354562933480082579e-09,1.205665356009085642458e-10,1.205665374970706289908e-10,1.169868580736072504817e-01,2.316931556114047845437e-19,0,nan,9.779609345060655455290e-01
6861,1.168351640650054211958e-01,1.168267569988652373279e-01,6.170883974068906524890e-09,1.196270415574695314801e-10,1.196270434536315962251e-10,1.168351640650054211484e-01,4.059894589598838858760e-19,0,nan,9.780177243372913844632e-01
6878,1.166924380183030395875e-01,1.166840617162939245285e-01,6.132999914287602420382e-09,1.187486834025868132327e-10,1.187486852987488779777e-10,1.166924380183030395469e-01,3.484165911575978353406e-19,0,nan,9.780710910198670234353e-01
6896,1.165418850101003337661e-01,1.165335410778956455092e-01,6.093241334498427725896e-09,1.178280047984442046801e-10,1.178280066946062694251e-10,1.165418850101003337525e-01,1.162888960899701318788e-19,0,nan,9.781273151316223458344e-01
6914,1.163919132442289805610e-01,1.163836014738714566257e-01,6.053842662900767811877e-09,1.169168193169231661267e-10,1.169168212130852308717e-10,1.163919132442289805271e-01,2.910968377938571181884e-19,0,nan,9.781832515884586221359e-01
6931,1.162508035831535940712e-01,1.162425219986071574281e-01,6.016959511610531056601e-09,1.160648619222979266153e-10,1.160648638184599913603e-10,1.162508035831535940441e-01,2.331601457941708483813e-19,0,nan,9.782358183218629776499e-01
6949,1.161019513615340879344e-01,1.160937015397948907642e-01,5.978248754446806116706e-09,1.151717876218564747177e-10,1.151717895180185394627e-10,1.161019513615340879276e-01,5.836476905485894173612e-20,0,nan,9.782912017341620868321e-01
6967,1.159536694931853106666e-01,1.159454512317282745288e-01,5.939885771774645459288e-09,1.142878524464899536495e-10,1.142878543426520183945e-10,1.159536694931853106192e-01,4.090758425633829879674e-19,0,nan,9.783463039124139439700e-01
6985,1.158059543449022103250e-01,1.157977674430055801117e-01,5.901866556822676839355e-09,1.134129397889038847313e-10,1.134129416850659494763e-10,1.158059543449022102979e-01,2.340557915650109924986e-19,0,nan,9.784011269937800302698e-01
7003,1.156588023157999024914e-01,1.156506465745246533421e-01,5.864187159096501745411e-09,1.125469348226430899438e-10,1.125469367188051546888e-10,1.156588023157999024575e-01,2.929419742533816550081e-19,0,nan,9.784556730938185640850e-01
7021,1.155122098369449365154e-01,1.155040850591144674557e-01,5.826843683446923524075e-09,1.116897244704419751553e-10,1.116897263666040399003e-10,1.155122098369449365018e-01,1.173254946399114119985e-19,0,nan,9.785099443067568151513e-01
7039,1.153661733709916906634e-01,1.153580793611718002310e-01,5.789832289155931037950e-09,1.108411973732160365248e-10,1.108411992693781012698e-10,1.153661733709916906431e-01,1.762110169740170287244e-19,0,nan,9.785639427057593141951e-01
7057,1.152206894118238118441e-01,1.152126259763029510945e-01,5.753149189040055186305e-09,1.100012438596800105629e-10,1.100012457558420753079e-10,1.152206894118238118035e-01,3.528670213288463714353e-19,0,nan,9.786176703431920207983e-01
7075,1.150757544842006175709e-01,1.150677214309704159294e-01,5.716790648570725128368e-09,1.091697559165784578508e-10,1.091697578127405225958e-10,1.150757544842006175370e-01,2.944262068238167911537e-19,0,nan,9.786711292508825262276e-01
7093,1.149313651434083792397e-01,1.149233622821444387682e-01,5.680752985011259834131e-09,1.083466271595149271141e-10,1.083466290556769918591e-10,1.149313651434083791652e-01,6.485514138405188415926e-19,0,nan,9.787243214403763650624e-01
7111,1.147875179749164070069e-01,1.147795451169593607002e-01,5.645032566570139180495e-09,1.075317528043661913461e-10,1.075317547005282560911e-10,1.147875179749164069459e-01,5.312979431756376665448e-19,0,nan,9.787772489031894867411e-01
7129,1.146442095940378586908e-01,1.146362665523746885422e-01,5.609625811570207689448e-09,1.067250296392683900191e-10,1.067250315354304547641e-10,1.146442095940378586502e-01,3.546413867056818049007e-19,0,nan,9.788299136110569762556e-01
7148,1.144935204475762127586e-01,1.144856086775801740481e-01,5.572588398321656503500e-09,1.058822192400810848807e-10,1.058822211362431496257e-10,1.144935204475762127111e-01,4.142928338722855358945e-19,0,nan,9.788852212361697266549e-01
7166,1.143513090700996509257e-01,1.143434267370741418634e-01,5.537815356335542198477e-09,1.050919336972993335594e-10,1.050919355934613983044e-10,1.143513090700996508511e-01,6.518412422605900063904e-19,0,nan,9.789373519460820334418e-01
7184,1.142096263195812887157e-01,1.142017732414306955266e-01,5.503345335854752834833e-09,1.043094934329367752087e-10,1.043094953290988399537e-10,1.142096263195812886411e-01,6.526498839056152666824e-19,0,nan,9.789892258057716957508e-01
7203,1.140606421905998171465e-01,1.140528197967817306872e-01,5.467285313750292297243e-09,1.034919881409284300571e-10,1.034919900370904948021e-10,1.140606421905998170855e-01,5.346837527041010250230e-19,0,nan,9.790437049882805033152e-01
7221,1.139200358334121821724e-01,1.139122423250825078952e-01,5.433427586289524035889e-09,1.027253709003850797569e-10,1.027253727965471445019e-10,1.139200358334121821250e-01,4.163784245609296695250e-19,0,nan,9.790950568054798635697e-01
7240,1.137721807086689220582e-01,1.137644174982121510293e-01,5.398006479403737057737e-09,1.019243560593639274250e-10,1.019243579555259921700e-10,1.137721807086689219905e-01,5.955993403507015921055e-19,0,nan,9.791489891029937680036e-01
7258,1.136326371837131103662e-01,1.136249024958552816960e-01,5.364747131958760104145e-09,1.011731638738458067117e-10,1.011731657700078714567e-10,1.136326371837131103053e-01,5.366976751908980622561e-19,0,nan,9.791998267203144783698e-01
7277,1.134858968750344290828e-01,1.134781921053701912093e-01,5.329950458913171043607e-09,1.003882257688109926343e-10,1.003882276649730573793e-10,1.134858968750344290015e-01,7.165221862409338553084e-19,0,nan,9.792532203281216248835e-01
7295,1.133474028592116968466e-01,1.133397262556077723618e-01,5.297275962932688642508e-09,9.965207262073296332275e-11,9.965207451689502806775e-11,1.133474028592116967653e-01,7.173976719820747329840e-19,0,nan,9.793035514318413733070e-01
7314,1.132017634268066607944e-01,1.131941163683451194785e-01,5.263089641504909563547e-09,9.888280992974946842878e-11,9.888281182591153317378e-11,1.132017634268066607063e-01,7.781806912522602055649e-19,0,nan,9.793564143822719931837e-01
7333,1.130566839714500713797e-01,1.130490662690914322169e-01,5.229211397708172108663e-09,9.812144473137315054082e-11,9.812144662753521528583e-11,1.130566839714500713051e-01,6.593055513391986299425e-19,0,nan,9.794090079024699828239e-01
7352,1.129121609137135660936e-01,1.129045723801074232242e-01,5.195637671171128986018e-09,9.736787593659750648482e-11,9.736787783275957122982e-11,1.129121609137135660191e-01,6.601494361208831223497e-19,0,nan,9.794613340474411956470e-01
7370,1.127757543595313304954e-01,1.127681932881745313865e-01,5.164108699330962795748e-09,9.666107012675072103381e-11,9.666107202291278577881e-11,1.127757543595313304344e-01,5.407755642926924374028e-19,0,nan,9.795106613915103704339e-01
7389,1.126323046610076452088e-01,1.126247723983375526483e-01,5.131117951179586958616e-09,9.592239951992348060533e-11,9.592240141608554535034e-11,1.126323046610076451614e-01,4.211389013924884773105e-19,0,nan,9.795624726773856770111e-01
7408,1.124894009947001577557e-01,1.124818973582331181824e-01,5.098421515225778745842e-09,9.519123627596693595933e-11,9.519123817212900070433e-11,1.124894009947001576811e-01,6.626304229488275663789e-19,0,nan,9.796140225246039178494e-01
7427,1.123470399051958615137e-01,1.123395647140624513296e-01,5.066016024315967138968e-09,9.446748526099548045967e-11,9.446748715715754520467e-11,1.123470399051958614392e-01,6.634700782617694161551e-19,0,nan,9.796653129073917572038e-01
7446,1.122052179676186725355e-01,1.121977710425453848326e-01,5.033898158260536770458e-09,9.375105278412949442488e-11,9.375105468029155916988e-11,1.122052179676186724745e-01,5.435252772282809025487e-19,0,nan,9.797163457801451094393e-01
7465,1.120639317872833212129e-01,1.120565129505745058253e-01,5.002064643061651066849e-09,9.304184657202386095563e-11,9.304184846818592570063e-11,1.120639317872833211451e-01,6.046783715296479342863e-19,0,nan,9.797671230776775427602e-01
7485,1.119157845896179540558e-01,1.119083951293528945447e-01,4.968859324675433597870e-09,9.230302060113223776636e-11,9.230302249729430251136e-11,1.119157845896179539881e-01,6.054788073802248620771e-19,0,nan,9.798202988637376623484e-01
7504,1.117755876120447735926e-01,1.117682258802687449720e-01,4.937599411168158937946e-09,9.160836402569729284262e-11,9.160836592185935758762e-11,1.117755876120447735181e-01,6.668620666714010392699e-19,0,nan,9.798705575396286231345e-01
7523,1.116359162122073297939e-01,1.116285820359321597745e-01,4.906614132115818622579e-09,9.092066054943793964924e-11,9.092066244560000439424e-11,1.116359162122073297261e-01,6.069967272139807809619e-19,0,nan,9.799205664279727085331e-01
7542,1.114967671143266359293e-01,1.114894603220713278045e-01,4.875900393110068868153e-09,9.023982339337811527858e-11,9.023982528954018002358e-11,1.114967671143266358819e-01,4.254279857065547790422e-19,0,nan,9.799703273866907305345e-01
7562,1.113508550701836253782e-01,1.113435769195939656172e-01,4.843860140733902165971e-09,8.953047665980206197529e-11,8.953047855596412672030e-11,1.113508550701836253240e-01,4.868405239466458409804e-19,0,nan,9.800224415187399254327e-01
7581,1.112127679232176942123e-01,1.112055168093114912656e-01,4.813694257868017633372e-09,8.886346711576382311439e-11,8.886346901192588785939e-11,1.112127679232176941649e-01,4.265143825841073999173e-19,0,nan,9.800716993125287389006e-01
7600,1.110751932534933369948e-01,1.110679690092872368452e-01,4.783790728994320969854e-09,8.820306691203313807487e-11,8.820306880819520281987e-11,1.110751932534933369610e-01,3.050304653789692088845e-19,0,nan,9.801207147354863546810e-01
7620,1.109309279817135910406e-01,1.109237318425879053200e-01,4.752593543388256359728e-09,8.751495933446865340425e-11,8.751496123063071814925e-11,1.109309279817135910135e-01,2.443417251193079676325e-19,0,nan,9.801720500382460229375e-01
7639,1.107943953619307946869e-01,1.107872257542448825792e-01,4.723219406206015540667e-09,8.686787115303247128621e-11,8.686787304919453603121e-11,1.107943953619307946598e-01,2.446428289408849370286e-19,0,nan,9.802205735357122808179e-01
7659,1.106512200655460973197e-01,1.106440782100167674333e-01,4.692573121222743062664e-09,8.619359925114279518825e-11,8.619360114730485993325e-11,1.106512200655460972790e-01,3.674390706593403959422e-19,0,nan,9.802713949204330429492e-01
7679,1.105085984182121319828e-01,1.105014841362563574452e-01,4.662204500208634370372e-09,8.552628769329933914244e-11,8.552628958946140388745e-11,1.105085984182121319489e-01,3.065944041924277615272e-19,0,nan,9.803219557463095951036e-01
7698,1.103736174285990100192e-01,1.103665291775874188640e-01,4.633608557570458832268e-09,8.489870712397044624540e-11,8.489870902013251099040e-11,1.103736174285990099921e-01,2.455754821089554611663e-19,0,nan,9.803697490092643647376e-01
7718,1.102320651890264217746e-01,1.102250041679502891355e-01,4.603772143754261503891e-09,8.424471183438584471050e-11,8.424471373054790945550e-11,1.102320651890264217610e-01,1.229454164070034729930e-19,0,nan,9.804198074766063231785e-01
7738,1.100910561905881271044e-01,1.100840222255454740370e-01,4.574204007546081188171e-09,8.359741656902479026459e-11,8.359741846518685500959e-11,1.100910561905881270909e-01,1.231028897806816951822e-19,0,nan,9.804696112238899161052e-01
7758,1.099505869673400818172e-01,1.099435798859798642268e-01,4.544901055432132800506e-09,8.295673574631422223324e-11,8.295673764247628697824e-11,1.099505869673400818104e-01,6.163008097489498728199e-20,0,nan,9.805191621907365269462e-01
7777,1.098176380429771849072e-01,1.098106563428717800040e-01,4.517306099199916031318e-09,8.235413882055181869374e-11,8.235414071671388343874e-11,1.098176380429771849140e-01,6.170469242274641471053e-20,0,nan,9.805660032203200939817e-01
7797,1.096782115290574960423e-01,1.096712563809439103791e-01,4.488511522389892311539e-09,8.172611494128402977626e-11,8.172611683744609452127e-11,1.096782115290574960626e-01,1.853494003110856586840e-19,0,nan,9.806150667699732981328e-01
7817,1.095393147443787042983e-01,1.095323859803787321942e-01,4.459973254457100004664e-09,8.110446057469841537118e-11,8.110446247086048011618e-11,1.095393147443787043458e-01,4.330303248375488899095e-19,0,nan,9.806638831475466170718e-01
7837,1.094009443429374063176e-01,1.093940417966551333033e-01,4.431688369514133336260e-09,8.048909517377877960810e-11,8.048909706994084435310e-11,1.094009443429374063786e-01,5.574574567760275452372e-19,0,nan,9.807124542164914281065e-01
7857,1.092630970082452375862e-01,1.092562205147502549487e-01,4.403653982392960063185e-09,7.987993941072239285865e-11,7.987994130688445760365e-11,1.092630970082452376540e-01,6.201786114046401877791e-19,0,nan,9.807607818215716729399e-01
7878,1.091189166608721945783e-01,1.091120673468827158178e-01,4.374484361645827171466e-09,7.924692350947004376520e-11,7.924692540563210851020e-11,1.091189166608721946460e-01,6.209980620586780295807e-19,0,nan,9.808112657769976531173e-01
7898,1.089821313676363738560e-01,1.089753077728387736596e-01,4.346954643610975135713e-09,7.865025453715300636265e-11,7.865025643331507110766e-11,1.089821313676363739238e-01,6.217774870979170556253e-19,0,nan,9.808590999707209822332e-01
7918,1.088458592047053788741e-01,1.088390611685377593106e-01,4.319666868250036686281e-09,7.805956056206980035968e-11,7.805956245823186510468e-11,1.088458592047053789622e-01,8.093227170798892933713e-19,0,nan,9.809066962141026406572e-01
7938,1.087100969717596404184e-01,1.087033243350599592722e-01,4.292618308606693206368e-09,7.747476697903961080544e-11,7.747476887520167555044e-11,1.087100969717596405065e-01,8.103334369882067424883e-19,0,nan,9.809540562785762847259e-01
7959,1.085680919684420133074e-01,1.085613458313998851268e-01,4.264471834602935686727e-09,7.686700361687695980081e-11,7.686700551303902454581e-11,1.085680919684420134158e-01,9.986379541427830062623e-19,0,nan,9.810035320775722121394e-01
7979,1.084333652042673594093e-01,1.084266441447214558428e-01,4.237905299509494180864e-09,7.629407728769728601468e-11,7.629407918385935075969e-11,1.084333652042673594974e-01,8.124014813014437929201e-19,0,nan,9.810504134394322378349e-01
7999,1.082991387799575921572e-01,1.082924426429196508549e-01,4.211569891804195345216e-09,7.572683061027167700988e-11,7.572683250643374175488e-11,1.082991387799575922588e-01,9.385481252721356349140e-19,0,nan,9.810970639178213883081e-01
8020,1.081587361452700297952e-01,1.081520660115228937799e-01,4.184163643250472547537e-09,7.513725751844078932039e-11,7.513725941460285406539e-11,1.081587361452700299036e-01,1.002417568035643587010e-18,0,nan,9.811458002935571761304e-01
8041,1.080188781848620686694e-01,1.080122338865369878720e-01,4.157006425955799128493e-09,7.455378880723259291891e-11,7.455379070339465766391e-11,1.080188781848620687711e-01,9.409832371760418839050e-19,0,nan,9.811942859463986274060e-01
8061,1.078861832995841218334e-01,1.078795634517392480181e-01,4.131371279645078023044e-09,7.400370748209100921407e-11,7.400370937825307395907e-11,1.078861832995841219351e-01,9.421406018995562734043e-19,0,nan,9.812402314264328185493e-01
8082,1.077473786559661145942e-01,1.077407843201450451977e-01,4.104691940554827291298e-09,7.343193084827064595540e-11,7.343193274443271070040e-11,1.077473786559661147162e-01,1.132025167814748102154e-18,0,nan,9.812882331173937897040e-01
8103,1.076091084066969775015e-01,1.076025394194486523421e-01,4.078253183505248300142e-09,7.286602943151067374670e-11,7.286603132767273849170e-11,1.076091084066969776371e-01,1.259421935255563679717e-18,0,nan,9.813359897272171828569e-01
8123,1.074779161544663585011e-01,1.074713711580927580095e-01,4.053294539328432143166e-09,7.233246904075783770232e-11,7.233247093691990244732e-11,1.074779161544663586570e-01,1.450103126960510777763e-18,0,nan,9.813812460730051825193e-01
8144,1.073406794168300366397e-01,1.073341594541097665559e-01,4.027317507617279370968e-09,7.177782240849388821097e-11,7.177782430465595295597e-11,1.073406794168300367888e-01,1.388828536643143552827e-18,0,nan,9.814285295703944899553e-01
8165,1.072039670632082336761e-01,1.071974719749595638250e-01,4.001572956473198372052e-09,7.122883207627674483010e-11,7.122883397243880957510e-11,1.072039670632082338455e-01,1.580226871184503071663e-18,0,nan,9.814755734603735799217e-01
8186,1.070677757625202936503e-01,1.070613053909749984649e-01,3.976058217693393259187e-09,7.068542612316006735403e-11,7.068542801932213209903e-11,1.070677757625202938129e-01,1.518947458416852342575e-18,0,nan,9.815223795599574588646e-01
8207,1.069321022132356191833e-01,1.069256564020228803514e-01,3.950770660408214625062e-09,7.014753372280680924063e-11,7.014753561896887398563e-11,1.069321022132356193527e-01,1.584244449931814875607e-18,0,nan,9.815689496678329084957e-01
8228,1.067969431430374796816e-01,1.067905217371680122812e-01,3.925707690465391373953e-09,6.961508512410216236160e-11,6.961508702026422710661e-11,1.067969431430374798307e-01,1.395899492339316437102e-18,0,nan,9.816152855645890313013e-01
8249,1.066622953084914824658e-01,1.066558981543418809624e-01,3.900866749825951803300e-09,6.908801163215793767036e-11,6.908801352832000241536e-11,1.066622953084914826217e-01,1.461191715816972282302e-18,0,nan,9.816613890129443154909e-01
8270,1.065281554947186310497e-01,1.065217824400159315112e-01,3.876245315971583088243e-09,6.856624558969951410127e-11,6.856624748586157884627e-11,1.065281554947186312056e-01,1.463031642395404772112e-18,0,nan,9.817072617579702975576e-01
8291,1.063945205150728953202e-01,1.063881714088793504062e-01,3.851840901323184315967e-09,6.804972035882670847195e-11,6.804972225498877321695e-11,1.063945205150728954828e-01,1.528559225470505801662e-18,0,nan,9.817529055273118688521e-01
8313,1.062550599896957573300e-01,1.062487358119646998833e-01,3.826504465776259015283e-09,6.751414828185047050747e-11,6.751415017801253525247e-11,1.062550599896957574927e-01,1.530565470374747168588e-18,0,nan,9.818004790822264850900e-01
8334,1.061224488922807429597e-01,1.061161483580989656729e-01,3.802536806156932104807e-09,6.700815051104572667694e-11,6.700815240720779142194e-11,1.061224488922807431156e-01,1.468624818986135879091e-18,0,nan,9.818456593149477978216e-01
8355,1.059903330881681517381e-01,1.059840560505753875422e-01,3.778778794184588570717e-09,6.650719656859494743104e-11,6.650719846475701217604e-11,1.059903330881681519007e-01,1.534388289331457099281e-18,0,nan,9.818906157319390790288e-01
8377,1.058524539374824121029e-01,1.058462013591295969867e-01,3.754111746327836898836e-09,6.598772920200526882258e-11,6.598773109816733356758e-11,1.058524539374824122588e-01,1.472370800084052213585e-18,0,nan,9.819374746820952347057e-01
8398,1.057213427380810192593e-01,1.057151133593635004569e-01,3.730775709631966639136e-09,6.549690850802433802132e-11,6.549691040418640276632e-11,1.057213427380810194016e-01,1.346005749201151471146e-18,0,nan,9.819819779691998395976e-01
8420,1.055845093656841779197e-01,1.055783041378661252560e-01,3.706545674065113139627e-09,6.498792237846984947670e-11,6.498792427463191422170e-11,1.055845093656841780552e-01,1.283571542595384420646e-18,0,nan,9.820283658009025998096e-01
8441,1.054543901032243321126e-01,1.054482077833156646211e-01,3.683622025088566669751e-09,6.450698000388196130492e-11,6.450698190004402604992e-11,1.054543901032243322414e-01,1.220897563929081717379e-18,0,nan,9.820724227757482172876e-01
8463,1.053185893553337204137e-01,1.053124308833986857311e-01,3.659819097603540201913e-09,6.400821208932648871541e-11,6.400821398548855346041e-11,1.053185893553337205289e-01,1.093790578963455066874e-18,0,nan,9.821183465595362860920e-01
8484,1.051894495845604728069e-01,1.051833137339189780287e-01,3.637298513693941499756e-09,6.353690076264189665353e-11,6.353690265880396139853e-11,1.051894495845604729289e-01,1.159553024436798642016e-18,0,nan,9.821619639036475084368e-01
8506,1.050546685378668020848e-01,1.050485562375661129314e-01,3.613913063050989394572e-09,6.304809592200872504948e-11,6.304809781817078979449e-11,1.050546685378668022203e-01,1.290045206433050308147e-18,0,nan,9.822074305692590450020e-01
8528,1.049204042745189104677e-01,1.049143153742901143780e-01,3.590737566702296036750e-09,6.256429227933041269418e-11,6.256429417549247743918e-11,1.049204042745189106167e-01,1.420865652849586516337e-18,0,nan,9.822526659955640322133e-01
8550,1.047866535003913472898e-01,1.047805878513045040385e-01,3.567769607321462365017e-09,6.208542603534879226049e-11,6.208542793151085700549e-11,1.047866535003913474389e-01,1.422679260543425005861e-18,0,nan,9.822976719424698649626e-01
8572,1.046534129506814105349e-01,1.046473704051302511378e-01,3.545006801512248313721e-09,6.161143436497439553259e-11,6.161143626113646027759e-11,1.046534129506814106772e-01,1.359740988148976702160e-18,0,nan,9.823424501520677512480e-01
8594,1.045206793895743969421e-01,1.045146598012612357227e-01,3.522446799247163113902e-09,6.114225539997641987777e-11,6.114225729613848462277e-11,1.045206793895743971115e-01,1.620794951202334342446e-18,0,nan,9.823870023488576143020e-01
8616,1.043884496099135112334e-01,1.043824528338343675401e-01,3.500087283316746650737e-09,6.067782821202332992944e-11,6.067783010818539467444e-11,1.043884496099135114164e-01,1.752675868744329937782e-18,0,nan,9.824313302399696064249e-01
8638,1.042567204328743576746e-01,1.042507463253042838673e-01,3.477925968789311572382e-09,6.021809279606612256870e-11,6.021809469222818731370e-11,1.042567204328743578508e-01,1.689894448025820268488e-18,0,nan,9.824754355153822681893e-01
8660,1.041254887076439394975e-01,1.041195371261225517817e-01,3.455960602480921622185e-09,5.976299005405648777692e-11,5.976299195021855252192e-11,1.041254887076439396670e-01,1.626946404319001171342e-18,0,nan,9.825193198481374208335e-01
8682,1.039947513111040921404e-01,1.039888221144213009689e-01,3.434188962435386940090e-09,5.931246177899228983987e-11,5.931246367515435458487e-11,1.039947513111040923098e-01,1.628991726169660961681e-18,0,nan,9.825629848945518282220e-01
8704,1.038645051475192783823e-01,1.038585981957012151455e-01,3.412608857414062274019e-09,5.886645063928298524717e-11,5.886645253544504999217e-11,1.038645051475192785450e-01,1.565793103638639553533e-18,0,nan,9.826064322944256953195e-01
8727,1.037288606069147481136e-01,1.037229767627560630166e-01,3.390250285387488666226e-09,5.840493476970751394513e-11,5.840493666586957869013e-11,1.037288606069147482830e-01,1.633167360170223701555e-18,0,nan,9.826516236271535032257e-01
8749,1.035996097092006180531e-01,1.035937478273888054267e-01,3.369055257942591522268e-09,5.796798825205904131885e-11,5.796799014822110606701e-11,1.035996097092006182022e-01,1.438980312138351146886e-18,0,nan,9.826946308800710560834e-01
8771,1.034708407820322732430e-01,1.034650007262736104007e-01,3.348045276291220548508e-09,5.753538950453091826762e-11,5.753539140069298301578e-11,1.034708407820322733853e-01,1.375281519539301349956e-18,0,nan,9.827374253807527171149e-01
8794,1.033367308089231424993e-01,1.033309134268656379269e-01,3.326275900575243608470e-09,5.708771733700450059927e-11,5.708771923316656534743e-11,1.033367308089231426484e-01,1.442640942381002523047e-18,0,nan,9.827819393175443096950e-01
8817,1.032031409679177345683e-01,1.031973461132210658170e-01,3.304704176412227151840e-09,5.664467751956992849902e-11,5.664467941573199324717e-11,1.032031409679177347242e-01,1.510167818857769716158e-18,0,nan,9.828262242243902427970e-01
8839,1.030758429900971387150e-01,1.030700695475925579464e-01,3.284253178838873962000e-09,5.622517980080774397694e-11,5.622518169696980872510e-11,1.030758429900971388844e-01,1.643513984815390338833e-18,0,nan,9.828683710170798397692e-01
8862,1.029432611274033244992e-01,1.029375099297421818241e-01,3.263061538426392046078e-09,5.579103127848989808897e-11,5.579103317465196283713e-11,1.029432611274033246550e-01,1.513980231322817211503e-18,0,nan,9.829122129051793646005e-01
8884,1.028169212437896211701e-01,1.028111911904605254927e-01,3.242969973146713204680e-09,5.537993132353113107910e-11,5.537993321969319582726e-11,1.028169212437896213124e-01,1.384028362425973703279e-18,0,nan,9.829539391208534630405e-01
8907,1.026853347466704304583e-01,1.026796266606030077651e-01,3.222149849354626966286e-09,5.495445216221952454520e-11,5.495445405838158929336e-11,1.026853347466704306209e-01,1.583773634999022577521e-18,0,nan,9.829973446059640852270e-01
8930,1.025542521925211284211e-01,1.025485659337104840514e-01,3.201516379654128120078e-09,5.453332044996937061054e-11,5.453332234613143535870e-11,1.025542521925211285702e-01,1.453648147488793324481e-18,0,nan,9.830405295529811220503e-01
8953,1.024236703728285929053e-01,1.024180058025158999004e-01,3.181067418069346077398e-09,5.411648080141779020464e-11,5.411648269757985495280e-11,1.024236703728285930272e-01,1.190864806549411854835e-18,0,nan,9.830834956386966127129e-01
8976,1.022935861076069374189e-01,1.022879430882652135719e-01,3.160800848702746593727e-09,5.370387867576817180679e-11,5.370388057193023655494e-11,1.022935861076069375544e-01,1.324865778174237680812e-18,0,nan,9.831262445229447808400e-01
8999,1.021639962450722236931e-01,1.021583746403923065332e-01,3.140714585238164544321e-09,5.329546036180302640738e-11,5.329546225796509115554e-11,1.021639962450722238218e-01,1.260218988241307452240e-18,0,nan,9.831687778488158933584e-01
9022,1.020348976613216961595e-01,1.020292973361984125845e-01,3.120806570453286977227e-09,5.289117296320002057519e-11,5.289117485936208532335e-11,1.020348976613216962747e-01,1.128990996873928387329e-18,0,nan,9.832110972428668841695e-01
9045,1.019062872600174644283e-01,1.019007080805359918615e-01,3.101074775741383397299e-09,5.249096438414430590781e-11,5.249096628030637065597e-11,1.019062872600174645028e-01,7.314455404325526549057e-19,0,nan,9.832532043153288087546e-01
9068,1.017781619720745609354e-01,1.017726038054969768217e-01,3.081517200642084889722e-09,5.209478331523043528782e-11,5.209478521139250003598e-11,1.017781619720745610167e-01,7.989450915681079498891e-19,0,nan,9.832951006603111803969e-01
9091,1.016505187553533026416e-01,1.016449814701053192678e-01,3.062131872381018635897e-09,5.170257921964732600045e-11,5.170258111580939074861e-11,1.016505187553533027161e-01,7.332859711003976362841e-19,0,nan,9.833367878560032556757e-01
9115,1.015178365385553451990e-01,1.015123209034855785772e-01,3.042085242884833649135e-09,5.129750904066358499840e-11,5.129751093682564974656e-11,1.015178365385553452735e-01,7.342443643395550973761e-19,0,nan,9.833800662411233102305e-01
9138,1.013911690752697079707e-01,1.013856740562241940653e-01,3.023045876334819763051e-09,5.091327781918772686345e-11,5.091327971534979161161e-11,1.013911690752697080317e-01,6.014958971134379943180e-19,0,nan,9.834213308867077661364e-01
9162,1.012594985539804121652e-01,1.012540249107364592033e-01,3.003356100803521811029e-09,5.051642119181486447893e-11,5.051642308797692922709e-11,1.012594985539804122261e-01,6.022780388330523640104e-19,0,nan,9.834641717023550852887e-01
9185,1.011337944751552106302e-01,1.011283411873255097234e-01,2.984654797977331773477e-09,5.013996127431006194869e-11,5.013996317047212669685e-11,1.011337944751552106709e-01,4.020177595353100571793e-19,0,nan,9.835050201909620911224e-01
9209,1.010031228572176472649e-01,1.009976906756564960351e-01,2.965313750373167946914e-09,4.975111106721701825829e-11,4.975111296337908300645e-11,1.010031228572176473598e-01,9.392550191402564783645e-19,0,nan,9.835474300408486313151e-01
9232,1.008783700122854463038e-01,1.008729579301175897379e-01,2.946942832541471863919e-09,4.938222696809349285876e-11,4.938222886425555760691e-11,1.008783700122854463919e-01,8.732439521348237833173e-19,0,nan,9.835878686372701979715e-01
9256,1.007486847308544957561e-01,1.007432934901564357182e-01,2.927942611847741036706e-09,4.900118228667814601443e-11,4.900118418284021076259e-11,1.007486847308544958510e-01,9.416270827347903734945e-19,0,nan,9.836298539928744120954e-01
9280,1.006194983349345821900e-01,1.006141278022814592556e-01,2.909113453594628235585e-09,4.862404787268244085529e-11,4.862404976884450560345e-11,1.006194983349345822780e-01,8.754906153598098026447e-19,0,nan,9.836716250397104360499e-01
9303,1.004961598911874168575e-01,1.004908090796462794849e-01,2.891227535275598676583e-09,4.826625036008466504873e-11,4.826625225624672979689e-11,1.004961598911874169388e-01,8.091370160258573194528e-19,0,nan,9.837114560406295130849e-01
9327,1.003679412638562207073e-01,1.003626109025122249956e-01,2.872727678887535076357e-09,4.789662933831934251315e-11,4.789663123448140726131e-11,1.003679412638562208022e-01,9.451991233244983015858e-19,0,nan,9.837528121257687792616e-01
9351,1.002402121657282421763e-01,1.002349021246458170609e-01,2.854393122171215141644e-09,4.753077278336781738042e-11,4.753077467952988212857e-11,1.002402121657282422644e-01,8.788032727704597588938e-19,0,nan,9.837939586967466691647e-01
9375,1.001129694896618504854e-01,1.001076796400583271925e-01,2.836221970985046804432e-09,4.716863289192152218731e-11,4.716863478808358693547e-11,1.001129694896618505667e-01,8.122340526999334443263e-19,0,nan,9.838348973419020191723e-01
9399,9.998621015605640918874e-02,9.998094037028890198238e-02,2.818212357647949203823e-09,4.681016258726961432807e-11,4.681016448343167907623e-11,9.998621015605640929038e-02,1.016579721462312248812e-18,0,nan,9.838756296335571329445e-01
9423,9.985993111253919799695e-02,9.985468126409166692318e-02,2.800362440503607443431e-09,4.645531550644670323638e-11,4.645531740260876798454e-11,9.985993111253919808504e-02,8.821498826708662043237e-19,0,nan,9.839161571282191775601e-01
9447,9.973412933365667361156e-02,9.972889929712716627805e-02,2.782670403492986113278e-09,4.610404598763973491881e-11,4.610404788380179966696e-11,9.973412933365667369965e-02,8.832626013081316798785e-19,0,nan,9.839564813667785492550e-01
9471,9.960880182056999868371e-02,9.960359147165806814096e-02,2.765134455734924636676e-09,4.575630905784816964630e-11,4.575631095401023439445e-11,9.960880182056999879213e-02,1.088460209006959646190e-18,0,nan,9.839966038747042610191e-01
9496,9.947875344237264960250e-02,9.947356347039262788472e-02,2.747031919972605025155e-09,4.539779178165850508997e-11,4.539779367782056983812e-11,9.947875344237264971770e-02,1.158000847822418347864e-18,0,nan,9.840381852679583828385e-01
9520,9.935438502020900877287e-02,9.934921448543497452731e-02,2.729809196852583261086e-09,4.505713039630849202493e-11,4.505713229247055677308e-11,9.935438502020900889485e-02,1.227653358025512323311e-18,0,nan,9.840779005823092606404e-01
9544,9.923048190288566353762e-02,9.922533068429201852975e-02,2.712737266272404017843e-09,4.471986891738070355505e-11,4.471987081354276830320e-11,9.923048190288566365282e-02,1.160898129461113546955e-18,0,nan,9.841174187131770764616e-01
9569,9.910190782582089050477e-02,9.909677660068821668053e-02,2.695112527944135302858e-09,4.437212462007358453412e-11,4.437212651623564928227e-11,9.910190782582089060642e-02,1.025650826512472274528e-18,0,nan,9.841583753335998618525e-01
9593,9.897894574611856526709e-02,9.897383359332740336827e-02,2.678343232903375583379e-09,4.404167392280624885097e-11,4.404167581896831359913e-11,9.897894574611856537551e-02,1.095386664621067810565e-18,0,nan,9.841974954150143430390e-01
9618,9.885134571639227534445e-02,9.884625330530911874985e-02,2.661030140637538787289e-09,4.370093442041615860110e-11,4.370093631657822334926e-11,9.885134571639227544609e-02,1.028250581050619667385e-18,0,nan,9.842380405332904775976e-01
9643,9.872423792160891488720e-02,9.871916512549590237002e-02,2.643873323278723839874e-09,4.336370084877199771025e-11,4.336370274493406245841e-11,9.872423792160891498206e-02,9.609361600523112286901e-19,0,nan,9.842783780869195784844e-01
9667,9.860267460273693294567e-02,9.859762051881507351805e-02,2.627548122629445544740e-09,4.304321324400467284189e-11,4.304321514016673759005e-11,9.860267460273693305409e-02,1.099566697205402204757e-18,0,nan,9.843169083377047712800e-01
9692,9.847652245765149572974e-02,9.847148774357729821916e-02,2.610692380352028955231e-09,4.271272147154226911600e-11,4.271272336770433386415e-11,9.847652245765149581783e-02,8.945424179893209429316e-19,0,nan,9.843568436619923429595e-01
9717,9.835085328529989380047e-02,9.834583781766088997388e-02,2.593987632110107584713e-09,4.238560449283925452843e-11,4.238560638900131927659e-11,9.835085328529989389534e-02,9.645843114068958434010e-19,0,nan,9.843965760813656253763e-01
9742,9.822566401169627639376e-02,9.822066766817804824415e-02,2.577432143278326861005e-09,4.206181934055928664416e-11,4.206182123672135139232e-11,9.822566401169627648863e-02,9.658136806403794239962e-19,0,nan,9.844361071385097957244e-01
9767,9.810095159017686525384e-02,9.809597424955051547883e-02,2.561024203525057440221e-09,4.174132370216528242228e-11,4.174132559832734717044e-11,9.810095159017686532838e-02,7.598183111390147558463e-19,0,nan,9.844754383605090362550e-01
9792,9.797671300108851304627e-02,9.797175454319830983929e-02,2.544762126411317621024e-09,4.142407590830694450970e-11,4.142407780446900925786e-11,9.797671300108851311404e-02,6.916198115320646640938e-19,0,nan,9.845145712590432630863e-01
9817,9.785294525148159008215e-02,9.784800555723278336987e-02,2.528644248997316729368e-09,4.111003492144305448076e-11,4.111003681760511922892e-11,9.785294525148159011603e-02,3.462472979540594562689e-19,0,nan,9.845535073305818980142e-01
9842,9.772964537480712809438e-02,9.772472432615393440148e-02,2.512668931456455710744e-09,4.079916032469320598714e-11,4.079916222085527073530e-11,9.772964537480712812826e-02,3.466841382697371645134e-19,0,nan,9.845922480565747116760e-01
9867,9.760681043061815173812e-02,9.760190791055190494171e-02,2.496834556696625209351e-09,4.049141231091378648543e-11,4.049141420707585123358e-11,9.760681043061815177878e-02,4.165445145562567538527e-19,0,nan,9.846307949036398084316e-01
9893,9.747955215624282965383e-02,9.747466878288637161904e-02,2.480514605041167798533e-09,4.017462891562169947400e-11,4.017463081178376422216e-11,9.747955215624282969449e-02,4.170883079462589119045e-19,0,nan,9.846706795184532922597e-01
9918,9.735765666403618537149e-02,9.735279158373626515996e-02,2.464962832261541629936e-09,3.987313818712743121469e-11,3.987314008328949596284e-11,9.735765666403618539859e-02,2.784070122565941854859e-19,0,nan,9.847088353392332155654e-01
9943,9.723621732262585967411e-02,9.723137042145555375384e-02,2.449547222114279174813e-09,3.957465666284384408085e-11,3.957465855900590882901e-11,9.723621732262585972155e-02,4.878207560137518327210e-19,0,nan,9.847468016504218997161e-01
9969,9.711040124194978738286e-02,9.710557312728562201807e-02,2.433657785564918548446e-09,3.926738779012922715007e-11,3.926738968629129189822e-11,9.711040124194978743707e-02,5.582317437780034494194e-19,0,nan,9.847860870962514271603e-01
9994,9.698988367474480670120e-02,9.698507350985997459868e-02,2.418515228696720297240e-09,3.897492951522245545213e-11,3.897493141138452020029e-11,9.698988367474480675541e-02,5.589253906734088645033e-19,0,nan,9.848236711605533512544e-01
10000,9.696102616601745941997e-02,9.695622029253421178855e-02,2.414900649634900867160e-09,3.890517197163654660187e-11,3.890517386779861135003e-11,9.696102616601745947418e-02,5.590917378644098894625e-19,0,nan,9.848326637159783135552e-01
10020,9.686502017931939670126e-02,9.686022856452421074069e-02,2.402906527904243601462e-09,3.867384561743659678870e-11,3.867384751359866153686e-11,9.686502017931939675547e-02,5.596458713777157290654e-19,0,nan,9.848625620717713951744e-01
10046,9.674063769937563200899e-02,9.673586451574492747790e-02,2.387438494252237924187e-09,3.837585495820529404472e-11,3.837585685436735879288e-11,9.674063769937563210386e-02,9.806394949275170820752e-19,0,nan,9.849012541313338618969e-01
10060,9.667386067427095361446e-02,9.666909736622813534258e-02,2.379167246841134121816e-09,3.821666576110618907619e-11,3.821666765726825382435e-11,9.667386067427095369578e-02,8.411287432741813830993e-19,0,nan,9.849220064865146756061e-01
10071,9.662148991324223871297e-02,9.661673434072430760778e-02,2.372696527062222994998e-09,3.809220565666784004779e-11,3.809220755282990479595e-11,9.662148991324223878073e-02,7.013205430923185653683e-19,0,nan,9.849382719247533206938e-01
10097,9.649804204163148983986e-02,9.649330467008286722292e-02,2.357499716699383766174e-09,3.780016798380097649035e-11,3.780016987996304123851e-11,9.649804204163148992117e-02,8.426612728715427019853e-19,0,nan,9.849765783338331323810e-01
10120,9.638923167805267847133e-02,9.638451031079372266936e-02,2.344169733713526412350e-09,3.754431029403325190079e-11,3.754431219019531664895e-11,9.638923167805267855265e-02,8.436125231085109662896e-19,0,nan,9.850103026850048697997e-01
10123,9.637506614209887734543e-02,9.637034685571218230638e-02,2.342438825019577783389e-09,3.751110796162743440538e-11,3.751110985778949915354e-11,9.637506614209887743352e-02,9.140478968342502115715e-19,0,nan,9.850146903522215548156e-01
10149,9.625255921478318802553e-02,9.624785789878002525977e-02,2.327512293038983150000e-09,3.722498773589026081502e-11,3.722498963205232556318e-11,9.625255921478318813395e-02,1.126413865075687829775e-18,0,nan,9.850526094560562474236e-01
10175,9.613051828645004004458e-02,9.612583482706927432196e-02,2.312718583573368022274e-09,3.694177002835010287866e-11,3.694177192451216762682e-11,9.613051828645004011912e-02,7.753926712042388876078e-19,0,nan,9.850903371065652139814e-01
10180,9.610710205426341867389e-02,9.610242201589080676634e-02,2.309888739532251331460e-09,3.688763475851131268856e-11,3.688763665467337743671e-11,9.610710205426341874843e-02,7.755815935048454697390e-19,0,nan,9.850975705962438229392e-01
10201,9.600894041018878006263e-02,9.600427469467497360435e-02,2.298056180878753002242e-09,3.666141812658509194801e-11,3.666142002274715669617e-11,9.600894041018878013040e-02,7.057950591979748216226e-19,0,nan,9.851278747502545727710e-01
10227,9.588782266511358717533e-02,9.588317458170559724192e-02,2.283523590298890797741e-09,3.638389587399663553077e-11,3.638389777015870027893e-11,9.588782266511358725664e-02,8.480238749440010328740e-19,0,nan,9.851652238190935266743e-01
10240,9.582743543603748996969e-02,9.582279612707961797386e-02,2.276305513152845591419e-09,3.624618471677544093897e-11,3.624618661293750568713e-11,9.582743543603749003068e-02,6.364187033160932504411e-19,0,nan,9.851838280815044271107e-01
10253,9.576716215606871429123e-02,9.576253159398844840689e-02,2.269119337919416797024e-09,3.610916766001645084569e-11,3.610916955617851559385e-11,9.576716215606871433188e-02,4.245461654376689377215e-19,0,nan,9.852023857306965319612e-01
10280,9.564234173535814071348e-02,9.563772925229357650413e-02,2.254295355125633001762e-09,3.582679268193083969089e-11,3.582679457809290443904e-11,9.564234173535814074058e-02,2.834001533247393120213e-19,0,nan,9.852407803577376164614e-01
10300,9.555019619305029451482e-02,9.554559702613890902347e-02,2.243401899721379811634e-09,3.561952144465189579770e-11,3.561952334081396054585e-11,9.555019619305029452159e-02,7.091836383405840096141e-20,0,nan,9.852690925907303328996e-01
10306,9.552260442412996495912e-02,9.551800923957457903942e-02,2.240148235371618505365e-09,3.555765195221421195424e-11,3.555765384837627670240e-11,9.552260442412996497945e-02,2.128165459543097668754e-19,0,nan,9.852775650878103701159e-01
10332,9.540331570700148943940e-02,9.539873771309674341771e-02,2.226125099181649887435e-09,3.529120031197608499905e-11,3.529120220813814974721e-11,9.540331570700148948005e-02,4.261652875155011462394e-19,0,nan,9.853141668817776326950e-01
10359,9.527991077352465602445e-02,9.527535051829520234651e-02,2.211692346090040602347e-09,3.501731084187143953747e-11,3.501731273803350428563e-11,9.527991077352465607188e-02,4.978367912097291683689e-19,0,nan,9.853519842709602031910e-01
10360,9.527534941244902930434e-02,9.527078981200683908525e-02,2.211160318393538155438e-09,3.500722130128734633530e-11,3.500722319744941108345e-11,9.527534941244902934500e-02,4.267376789372755256133e-19,0,nan,9.853533811743098770348e-01
10385,9.516152787104443198929e-02,9.515698458949746589574e-02,2.197917650461368132916e-09,3.475623759318790117705e-11,3.475623948934996592521e-11,9.516152787104443206383e-02,7.832881735504268186775e-19,0,nan,9.853882173585056354018e-01
10412,9.503905764265707469310e-02,9.503453187646418744546e-02,2.183739949442268602211e-09,3.448786273601524775112e-11,3.448786463217731249928e-11,9.503905764265707478797e-02,9.981968723761995650633e-19,0,nan,9.854256547533039957204e-01
10420,9.500286088038337685879e-02,9.499834028232146287041e-02,2.179563741008833639422e-09,3.440887512760500514531e-11,3.440887702376706989346e-11,9.500286088038337694689e-02,9.272502501304858483052e-19,0,nan,9.854367104944478923494e-01
10439,9.491705905779800986235e-02,9.491255069470315769886e-02,2.169689953675851656555e-09,3.422224385167050982965e-11,3.422224574783257457780e-11,9.491705905779800995722e-02,9.994798725771064013299e-19,0,nan,9.854629007645609169532e-01
10466,9.479552909692645211882e-02,9.479103802567826143394e-02,2.155766188000612119631e-09,3.395934565385429106270e-11,3.395934755001635581085e-11,9.479552909692645222724e-02,1.143727117527800615806e-18,0,nan,9.854999568562738739442e-01
10480,9.473269706411399423821e-02,9.472821491553865689341e-02,2.148595671673818988434e-09,3.382408767202301778616e-11,3.382408956818508253432e-11,9.473269706411399435341e-02,1.216016057778036230191e-18,0,nan,9.855190968361512740786e-01
10492,9.467894036279543265903e-02,9.467446583873524832038e-02,2.142476063442982207557e-09,3.370872339140051196691e-11,3.370872528756257671507e-11,9.467894036279543278100e-02,1.288277455759834993089e-18,0,nan,9.855354623542362102061e-01
10519,9.455832161576745827829e-02,9.455386416804913497813e-02,2.128795872337344412970e-09,3.345106525308575393398e-11,3.345106714924781868214e-11,9.455832161576745842737e-02,1.576569847786917149966e-18,0,nan,9.855721498413124323718e-01
10540,9.446482509467755894549e-02,9.446038085360625674260e-02,2.118240127210630124020e-09,3.325247704205296051957e-11,3.325247893821502526773e-11,9.446482509467755909457e-02,1.578130257133735641823e-18,0,nan,9.856005561178435650798e-01
10546,9.443816270324713069715e-02,9.443372222352901163608e-02,2.115237661116947016400e-09,3.319602638730258069026e-11,3.319602828346464543842e-11,9.443816270324713083945e-02,1.506822359366269284836e-18,0,nan,9.856086516598858131440e-01
10573,9.431846071087557416718e-02,9.431403709177591166606e-02,2.101800034944973536593e-09,3.294357359491629102473e-11,3.294357549107835577288e-11,9.431846071087557431626e-02,1.580579216339640209420e-18,0,nan,9.856449692160219240057e-01
10600,9.419921275008802532365e-02,9.419480588517407350575e-02,2.088481618429530253776e-09,3.269367418047371832354e-11,3.269367607663578307169e-11,9.419921275008802543207e-02,1.150967339145295871955e-18,0,nan,9.856811039016230696890e-01
10627,9.408041595782104541198e-02,9.407602574159830400945e-02,2.075281055304095350207e-09,3.244629594331046727866e-11,3.244629783947253202682e-11,9.408041595782104552718e-02,1.224446976065993791631e-18,0,nan,9.857170570946061858566e-01
10655,9.395769279302688721663e-02,9.395331973167769004348e-02,2.061714634134405831628e-09,3.219238461402356649915e-11,3.219238651018563124731e-11,9.395769279302688733861e-02,1.298166661811341446803e-18,0,nan,9.857541516457863693223e-01
10660,9.393582843905459896905e-02,9.393145842932031071651e-02,2.059305132186316461427e-09,3.214732236484869477516e-11,3.214732426101075952332e-11,9.393582843905459908425e-02,1.226331664294887451287e-18,0,nan,9.857607554031783962840e-01
10682,9.383980629613542161856e-02,9.383544967143948867927e-02,2.048750025392949403831e-09,3.195004451683623278380e-11,3.195004641299829753196e-11,9.383980629613542172020e-02,1.083164572502980699015e-18,0,nan,9.857897393365661062379e-01
10709,9.372236242591488675826e-02,9.371802213516278274251e-02,2.035899265058386168993e-09,3.171013074675199626955e-11,3.171013264291406101770e-11,9.372236242591488685990e-02,1.084521890395827011296e-18,0,nan,9.858251496355677253171e-01
10720,9.367464118519774994299e-02,9.367030751977571581790e-02,2.030696114187517116042e-09,3.161307672922255496792e-11,3.161307862538461971608e-11,9.367464118519775002431e-02,8.680595079691862901179e-19,0,nan,9.858395255013747157202e-01
10737,9.360103334915470495983e-02,9.359670988977965887457e-02,2.022691431200363420290e-09,3.146386168464212701429e-11,3.146386358080419176245e-11,9.360103334915470505470e-02,1.013532508114541791833e-18,0,nan,9.858616854733361932256e-01
10764,9.348448260485422287898e-02,9.348017527296188973213e-02,2.010068636957051825811e-09,3.122879722124380948247e-11,3.122879911740587423062e-11,9.348448260485422294674e-02,7.248543703960706566050e-19,0,nan,9.858967384977427272073e-01
10780,9.341562061174535944679e-02,9.341132278962757339149e-02,2.002640452508254273080e-09,3.109060380689781484029e-11,3.109060570305987958845e-11,9.341562061174535952810e-02,8.704664423777204047659e-19,0,nan,9.859174287475233910993e-01
10792,9.336407386687864798006e-02,9.335978315415116639232e-02,1.997094511284423895768e-09,3.098749337946196844156e-11,3.098749527562403318972e-11,9.336407386687864807493e-02,1.016104869499877350063e-18,0,nan,9.859329066324955162634e-01
10820,9.324412920505090389373e-02,9.323985500488998220221e-02,1.984237322938343742806e-09,3.074866922171221922406e-11,3.074867111787428397221e-11,9.324412920505090397505e-02,8.720673744251997795511e-19,0,nan,9.859688897018369908940e-01
10840,9.315873692669183464142e-02,9.315447445648638682730e-02,1.975124461789479484139e-09,3.057958109325184233342e-11,3.057958298941390708158e-11,9.315873692669183474307e-02,1.091083424096887065461e-18,0,nan,9.859944793743471454619e-01
10847,9.312890500927175141464e-02,9.312464663188080409289e-02,1.971948802297871022300e-09,3.052069318864914086917e-11,3.052069508481120561733e-11,9.312890500927175152306e-02,1.164195125431318187078e-18,0,nan,9.860034137184393046257e-01
10875,9.300986329368844860951e-02,9.300562122224405732881e-02,1.959317395048439472468e-09,3.028664779938151347020e-11,3.028664969554357821836e-11,9.300986329368844870438e-02,1.019974513809647319874e-18,0,nan,9.860390373781987216270e-01
10900,9.290396090840372943817e-02,9.289973330809879769915e-02,1.948134868083019857237e-09,3.007969662761147260726e-11,3.007969852377353735542e-11,9.290396090840372953304e-02,1.021137195496045606885e-18,0,nan,9.860706913046523562779e-01
10903,9.289127691722460774209e-02,9.288705104792699727658e-02,1.946798973682734161866e-09,3.005498932729614703440e-11,3.005499122345821178255e-11,9.289127691722460783695e-02,1.021276628342812117825e-18,0,nan,9.860744801309789485107e-01
10931,9.277314298439509313883e-02,9.276893321436722280091e-02,1.934392242119420263522e-09,2.982568742089098304115e-11,2.982568931705304778931e-11,9.277314298439509320659e-02,7.304122033651704726479e-19,0,nan,9.861097433514952319169e-01
10959,9.265545862542699865190e-02,9.265126485270404254956e-02,1.922095922402432616756e-09,2.959871219062203998141e-11,2.959871408678410472957e-11,9.265545862542699873999e-02,9.507418971457416351817e-19,0,nan,9.861448284005679144329e-01
10960,9.265126389165608135318e-02,9.264707068839096389573e-02,1.921658794314501312665e-09,2.959064859325570218928e-11,2.959065048941776693744e-11,9.265126389165608144127e-02,9.507849414494658326944e-19,0,nan,9.861460781597195775564e-01
10987,9.253822099596682231807e-02,9.253404311948579581698e-02,1.909908754402173312076e-09,2.937403420072116365411e-11,2.937403609688322840226e-11,9.253822099596682238584e-02,7.322664629925983538208e-19,0,nan,9.861797366252975707564e-01
11015,9.242142727679170652512e-02,9.241726519638123649614e-02,1.897829495522378528025e-09,2.915162446117898775307e-11,2.915162635734105250122e-11,9.242142727679170657255e-02,5.132342839088799794587e-19,0,nan,9.862144693592374811142e-01
11020,9.240061775408431524176e-02,9.239645848392725762977e-02,1.895683746335753438781e-09,2.911214493466703110248e-11,2.911214683082909585064e-11,9.240061775408431530275e-02,6.600212605138550545790e-19,0,nan,9.862206532674229165982e-01
11043,9.230507467352467742725e-02,9.230092828989491401633e-02,1.885856920412533154509e-09,2.893145441988936225749e-11,2.893145631605142700564e-11,9.230507467352467749501e-02,7.341160387986770786968e-19,0,nan,9.862490279225635210264e-01
11072,9.218502869409157551058e-02,9.218089846409922424663e-02,1.873567931445966480636e-09,2.870575227804636484223e-11,2.870575417420842959038e-11,9.218502869409157557157e-02,6.615648231199002726416e-19,0,nan,9.862846385021267669926e-01
11080,9.215199490303717637390e-02,9.214786911076975587672e-02,1.870197599539750945625e-09,2.864390299119917156651e-11,2.864390488736123631467e-11,9.215199490303717643489e-02,6.618019747318526584872e-19,0,nan,9.862944296700884513635e-01
11100,9.206956554418039510163e-02,9.206545081152561619994e-02,1.861808817985696208032e-09,2.849005517877210640057e-11,2.849005707493417114872e-11,9.206956554418039516939e-02,7.359938691991277741301e-19,0,nan,9.863188465283557521037e-01
11128,9.195453517657671836026e-02,9.195043584458533684860e-02,1.850152771248979827233e-09,2.827651370580305577145e-11,2.827651560196512051961e-11,9.195453517657671842802e-02,7.369145594637836236499e-19,0,nan,9.863528843114100467951e-01
11140,9.190536826281673840350e-02,9.190127550172457812633e-02,1.845188586012515947336e-09,2.818564914637322363002e-11,2.818565104253528837818e-11,9.190536826281673847804e-02,8.110396679465298428819e-19,0,nan,9.863674201321013842569e-01
11157,9.183584994790106902150e-02,9.183176646558031042453e-02,1.838187855257409649306e-09,2.805758958177268721232e-11,2.805759147793475196048e-11,9.183584994790106911637e-02,1.033013688513805302986e-18,0,nan,9.863879596100402766322e-01
11186,9.171762310394603325919e-02,9.171355536942154582189e-02,1.826330987434610062523e-09,2.784091960446266924463e-11,2.784092150062473399279e-11,9.171762310394603337439e-02,1.255990691080487288865e-18,0,nan,9.864228550424976560114e-01
11200,9.166071126229208978169e-02,9.165665109396168418611e-02,1.820645282197697936320e-09,2.773711849205621380948e-11,2.773712038821827855764e-11,9.166071126229208990366e-02,1.330698210006113025814e-18,0,nan,9.864396371472712827058e-01
11214,9.160390523468009908698e-02,9.159985260911661325383e-02,1.814984327044174881123e-09,2.763383275253841323140e-11,2.763383464870047797955e-11,9.160390523468009920218e-02,1.257549888636984564067e-18,0,nan,9.864563778091371465851e-01
11243,9.148657080125270557120e-02,9.148253372590469116083e-02,1.803336199652885392887e-09,2.742150942061492518427e-11,2.742151131677698993243e-11,9.148657080125270568639e-02,1.259162736319410562026e-18,0,nan,9.864909237206018340310e-01
11260,9.141799782287383425056e-02,9.141396981699527625855e-02,1.796556597050769248899e-09,2.729805450681526019858e-11,2.729805640297732494674e-11,9.141799782287383435898e-02,1.185983283714210356734e-18,0,nan,9.865110929459643482743e-01
11272,9.136968610138879518098e-02,9.136566447706298512885e-02,1.791792460982024471399e-09,2.721135570826890053836e-11,2.721135760443096528651e-11,9.136968610138879526229e-02,8.899577792812058637487e-19,0,nan,9.865252938178617757607e-01
11301,9.125324826937333131451e-02,9.124924199776005778013e-02,1.780351911298742711973e-09,2.700334397329005341895e-11,2.700334586945211816711e-11,9.125324826937333138227e-02,7.425777938371396160023e-19,0,nan,9.865594894398131413263e-01
11320,9.117720234683704848744e-02,9.117320608101245659534e-02,1.772911760660927056012e-09,2.686820874777772088792e-11,2.686821064393978563608e-11,9.117720234683704852809e-02,4.459182824402248635454e-19,0,nan,9.865817995020112243765e-01
11330,9.113725446499127127786e-02,9.113326344865437139730e-02,1.769013367679798564708e-09,2.679744699500851949322e-11,2.679744889117058424138e-11,9.113725446499127133207e-02,5.948183203730265419272e-19,0,nan,9.865935119117901786205e-01
11359,9.102170187323656477525e-02,9.101772601560342697372e-02,1.757775663733922196754e-09,2.659363796681400074690e-11,2.659363986297606549506e-11,9.102170187323656480913e-02,3.722334036047534960025e-19,0,nan,9.866273625457365079538e-01
11380,9.093829970598082688472e-02,9.093433476553827874355e-02,1.749700313319883057231e-09,2.644734055536264923463e-11,2.644734245152471398279e-11,9.093829970598082690505e-02,2.235448738301649260183e-19,0,nan,9.866517685393985721723e-01
11388,9.090658770402520099323e-02,9.090262690937694959437e-02,1.746637649329457005801e-09,2.639189048882625129304e-11,2.639189238498831604119e-11,9.090658770402520102034e-02,2.981638074501991409406e-19,0,nan,9.866610426403738254297e-01
11417,9.079190919191223790516e-02,9.078796336537405375352e-02,1.735598190327165356415e-09,2.619217856071346843302e-11,2.619218045687553318117e-11,9.079190919191223793226e-02,2.985404156976592656632e-19,0,nan,9.866945534813680606691e-01
11440,9.070126523061300705548e-02,9.069733120842579336679e-02,1.726912095017752239228e-09,2.603521677028184528819e-11,2.603521866644391003635e-11,9.070126523061300711647e-02,6.723872268732788244893e-19,0,nan,9.867210115387522773880e-01
11446,9.067766359581274872363e-02,9.067373264334432359771e-02,1.724656168318087851833e-09,2.599447657465524001262e-11,2.599447847081730476078e-11,9.067766359581274878462e-02,6.725622362101289457272e-19,0,nan,9.867278963414930431988e-01
11476,9.055993117020750381846e-02,9.055601550662558258249e-02,1.713438196131590877432e-09,2.579204553489218023341e-11,2.579204743105424498157e-11,9.055993117020750386590e-02,5.237840227273234993165e-19,0,nan,9.867622135271028654328e-01
11501,9.046217034289151537747e-02,9.045826734449857601980e-02,1.704167768081649105418e-09,2.562495562096032508268e-11,2.562495751712238983083e-11,9.046217034289151541813e-02,4.494429142490861573971e-19,0,nan,9.867906758875071177050e-01
11505,9.044655797277840064165e-02,9.044265699447988184133e-02,1.702691019660101999489e-09,2.559835528855288812958e-11,2.559835718471495287774e-11,9.044655797277840068231e-02,4.495204945272000628643e-19,0,nan,9.867952185091673856848e-01
11534,9.033360951989513771014e-02,9.032972313531493178273e-02,1.692037980061764962923e-09,2.540659961033390488268e-11,2.540660150649596963083e-11,9.033360951989513773047e-02,2.250412758014056878857e-19,0,nan,9.868280592953000596342e-01
11561,9.022883010718303257682e-02,9.022495722824760410336e-02,1.682203326302005519775e-09,2.522978633729092924845e-11,2.522978823345299399660e-11,9.022883010718303259715e-02,2.253026079353416348872e-19,0,nan,9.868584886727581798982e-01
11564,9.021721044362791626825e-02,9.021333906049062687941e-02,1.681115530765795405736e-09,2.521024180800947364721e-11,2.521024370417153839537e-11,9.021721044362791628858e-02,2.253316261292031571888e-19,0,nan,9.868618610368899396034e-01
11594,9.010126017579021871860e-02,9.009740369783288672337e-02,1.670291536453539570558e-09,2.501590224395258899176e-11,2.501590414011465373992e-11,9.010126017579021869827e-02,2.256216027882533189981e-19,0,nan,9.868954897111122843436e-01
11621,8.999728628771441202311e-02,8.999344314282735007664e-02,1.660633179606982107392e-09,2.484270084530555544762e-11,2.484270274146762019578e-11,8.999728628771441200278e-02,2.258822634841857955321e-19,0,nan,9.869256086414678449861e-01
11623,8.998959882982676021442e-02,8.998575666951767293937e-02,1.659920858945456719300e-09,2.482993479796873427572e-11,2.482993669413079902388e-11,8.998959882982676020764e-02,7.530051990617867008016e-20,0,nan,9.869278341658443606788e-01
11653,8.987452285043766694639e-02,8.987069540849844020693e-02,1.649287187740066615597e-09,2.463948935816551826079e-11,2.463949125432758300895e-11,8.987452285043766690573e-02,4.523816113701728967221e-19,0,nan,9.869611263295519111571e-01
11681,8.976751595168090219713e-02,8.976370216230237109728e-02,1.639448273927448619265e-09,2.446349348895062399568e-11,2.446349538511268874384e-11,8.976751595168090214292e-02,6.038944940111171044562e-19,0,nan,9.869920463581318115752e-01
11683,8.975988721974034795410e-02,8.975607440243826115649e-02,1.638748641676766550280e-09,2.445098657782761005228e-11,2.445098847398967480044e-11,8.975988721974034789989e-02,6.039458192673967744680e-19,0,nan,9.869942493202074156305e-01
11713,8.964568913644517652114e-02,8.964189085088109723435e-02,1.628304129458639672584e-09,2.426440174950593185775e-11,2.426440364566799660591e-11,8.964568913644517647371e-02,5.291257784191290980380e-19,0,nan,9.870272044241481985711e-01
11741,8.953949657406178256870e-02,8.953571176836463524048e-02,1.618639808010263265467e-09,2.409196485878774845166e-11,2.409196675494981319982e-11,8.953949657406178248061e-02,9.838275831893159104011e-19,0,nan,9.870578121735193665408e-01
11743,8.953192582414824042579e-02,8.952814197824711706005e-02,1.617952575051582323232e-09,2.407971054188163948395e-11,2.407971243804370423211e-11,8.953192582414824034448e-02,9.082253306616664888181e-19,0,nan,9.870599929147020969752e-01
11773,8.941859453104781651350e-02,8.941482503354930315637e-02,1.607692917432667541053e-09,2.389688899310272103328e-11,2.389689088926478578144e-11,8.941859453104781643219e-02,9.093764374498044683079e-19,0,nan,9.870926160523515174991e-01
11801,8.931320602834452441923e-02,8.930944984106202484941e-02,1.598199225117562373748e-09,2.372792157175104443679e-11,2.372792346791310918494e-11,8.931320602834452435147e-02,7.587079088711563251640e-19,0,nan,9.871229162300513692175e-01
11803,8.930569252966478379637e-02,8.930193729011399508529e-02,1.597524110343283446770e-09,2.371591350425516623033e-11,2.371591540041723097849e-11,8.930569252966478372183e-02,8.346489148339424196711e-19,0,nan,9.871250750848950347867e-01
11833,8.919321711656690985137e-02,8.918947604530530378204e-02,1.587445122046944046846e-09,2.353676083296565581866e-11,2.353676272912772056682e-11,8.919321711656690977683e-02,8.357014330020554847351e-19,0,nan,9.871573712476065393388e-01
11861,8.908862257750554340918e-02,8.908489464978329004056e-02,1.578118205038934757181e-09,2.337117605973458471886e-11,2.337117795589664946702e-11,8.908862257750554332109e-02,9.888066956901172770171e-19,0,nan,9.871873684670166565610e-01
11864,8.907743783152586672402e-02,8.907371130747473884838e-02,1.577123446464481224602e-09,2.335352706349530820516e-11,2.335352895965737295332e-11,8.907743783152586662238e-02,1.141074060333409051572e-18,0,nan,9.871905741441653110322e-01
11894,8.896582157580988162453e-02,8.896210904016092182507e-02,1.567223966928881835964e-09,2.317801055669992991346e-11,2.317801245286199466162e-11,8.896582157580988152289e-02,1.142505648463020406547e-18,0,nan,9.872225428965523342162e-01
11921,8.886572486523919696356e-02,8.886202484449111075633e-02,1.558388656403181316834e-09,2.302154636661370780026e-11,2.302154826277577254841e-11,8.886572486523919688902e-02,8.387812001917866310163e-19,0,nan,9.872511786256324744972e-01
11925,8.885092443904708607008e-02,8.884722626637844166184e-02,1.557085655918140582775e-09,2.299848637288739609462e-11,2.299848826904946084278e-11,8.885092443904708600232e-02,7.626553826891254809313e-19,0,nan,9.872554100417099595113e-01
11955,8.874015645800384448724e-02,8.873647209703172702820e-02,1.547361595434609908357e-09,2.282651424494302614586e-11,2.282651614110509089402e-11,8.874015645800384443303e-02,6.108858806207996734265e-19,0,nan,9.872870563379562480538e-01
11981,8.864449190742699203585e-02,8.864081944719523793318e-02,1.539002709276989229549e-09,2.267885595332355238040e-11,2.267885784948561712856e-11,8.864449190742699198164e-02,6.115451446310707638755e-19,0,nan,9.873143562539543888873e-01
11986,8.862613032382668843860e-02,8.862246014485469645027e-02,1.537402481988174923680e-09,2.265060624356577095100e-11,2.265060813972783569915e-11,8.862613032382668837761e-02,6.881308252935618207508e-19,0,nan,9.873195927993246479742e-01
12016,8.851619992676433396707e-02,8.851254338589262501470e-02,1.527849864154321821934e-09,2.248208947512911035477e-11,2.248209137129117510293e-11,8.851619992676433388575e-02,9.186472420154793725908e-19,0,nan,9.873509214941545142070e-01
12041,8.842490308383926673601e-02,8.842125784365798228518e-02,1.519952708038445868416e-09,2.234293351063678407535e-11,2.234293540679884882351e-11,8.842490308383926665470e-02,9.195957258705118543149e-19,0,nan,9.873769107116408532288e-01
12047,8.840303384564319782497e-02,8.839939130896805346047e-02,1.518065896422629102324e-09,2.230970706096451175735e-11,2.230970895712657650551e-11,8.840303384564319775721e-02,7.665193470470878000992e-19,0,nan,9.873831322378637424873e-01
12078,8.829030070608082480100e-02,8.828667208443750656551e-02,1.508369420219046093644e-09,2.213908249187887478079e-11,2.213908438804093952895e-11,8.829030070608082471969e-02,9.209976892831265103237e-19,0,nan,9.874151793242951665711e-01
12101,8.820693813006189539535e-02,8.820331977532460476863e-02,1.501231204513882849534e-09,2.201361277930007154858e-11,2.201361467546213629674e-11,8.820693813006189533437e-02,6.914010790441981971764e-19,0,nan,9.874388511745774141878e-01
12109,8.817799775453705401839e-02,8.817438295955361103476e-02,1.498759432192493945669e-09,2.197019341807320522503e-11,2.197019531423526997318e-11,8.817799775453705395740e-02,6.916279996749151730629e-19,0,nan,9.874470639976824633223e-01
12140,8.806612226192765882632e-02,8.806252120601588778920e-02,1.489234943019523791690e-09,2.180301782987934632450e-11,2.180301972604141107266e-11,8.806612226192765877211e-02,6.155614353388089021685e-19,0,nan,9.874787874896773260270e-01
12161,8.799057712964084173695e-02,8.798698533147143792957e-02,1.482830951367076703458e-09,2.169073237720551511554e-11,2.169073427336757986370e-11,8.799057712964084169630e-02,4.620674485212615815607e-19,0,nan,9.875001866393654043823e-01
12171,8.795467152334578173290e-02,8.795108411969231259844e-02,1.479794977173129725688e-09,2.163753405173624124779e-11,2.163753594789830599595e-11,8.795467152334578169902e-02,3.852133980305856257512e-19,0,nan,9.875103510195081153180e-01
12202,8.784364285778723779175e-02,8.784006902034474305286e-02,1.470438572695946991381e-09,2.147372073628780900072e-11,2.147372263244987374888e-11,8.784364285778723776464e-02,3.085602262194295941964e-19,0,nan,9.875417557941361130364e-01
12221,8.777580050643764585555e-02,8.777223494156482820210e-02,1.464744895730341118524e-09,2.137413563328898205460e-11,2.137413752945104680276e-11,8.777580050643764582845e-02,3.087987139479254774470e-19,0,nan,9.875609259276796711869e-01
12234,8.772947252077575805440e-02,8.772591259771115240274e-02,1.460866991266381591840e-09,2.130635299338028117231e-11,2.130635488954234592046e-11,8.772947252077575802052e-02,3.862022296115865679486e-19,0,nan,9.875740083731637380666e-01
12265,8.761929345348724777705e-02,8.761574692408777105052e-02,1.451677496147730662591e-09,2.114587004368427383208e-11,2.114587193984633858024e-11,8.761929345348724774316e-02,3.866878692437520125234e-19,0,nan,9.876050941850950775345e-01
12281,8.756258901718918441417e-02,8.755904936782424249502e-02,1.446966173067528520063e-09,2.106367042786222011722e-11,2.106367232402428486538e-11,8.756258901718918439384e-02,2.321629700797507944378e-19,0,nan,9.876210776904998233251e-01
12296,8.750952847309417261500e-02,8.750599525358283126532e-02,1.442568726192263833251e-09,2.098699477374268608682e-11,2.098699666990475083498e-11,8.750952847309417259467e-02,2.323037398190704737554e-19,0,nan,9.876360248282141165456e-01
12328,8.739665428282550167522e-02,8.739313471545500238726e-02,1.433249834082645542597e-09,2.082465951477379838622e-11,2.082466141093586313438e-11,8.739665428282550165489e-02,2.326037638502376983354e-19,0,nan,9.876677917049949666922e-01
12341,8.735092374426528390684e-02,8.734740969798312300900e-02,1.429488101259416860838e-09,2.075918903909974341041e-11,2.075919093526180815856e-11,8.735092374426528387973e-02,3.103007175000493040122e-19,0,nan,9.876806504122192441829e-01
12360,8.728421574815439483788e-02,8.728070974523111448301e-02,1.424015003828602569738e-09,2.066399418090076431279e-11,2.066399607706282906094e-11,8.728421574815439479722e-02,4.658068027501995598222e-19,0,nan,9.876993957375460809122e-01
12391,8.717570372658653479736e-02,8.717221078133805968994e-02,1.415148006754632472397e-09,2.050992188739530493568e-11,2.050992378355736968384e-11,8.717570372658653479059e-02,7.773110268529787671597e-20,0,nan,9.877298580324865369569e-01
12401,8.714078608861799883585e-02,8.713729733824130583252e-02,1.412304174902392548615e-09,2.046054799541486421315e-11,2.046054989157692896130e-11,8.714078608861799882230e-02,1.555244996560684625657e-19,0,nan,9.877396524146359604261e-01
12423,8.706411474357956222690e-02,8.706063519242167710938e-02,1.406075844417934141147e-09,2.035248193801255329214e-11,2.035248383417461804030e-11,8.706411474357956222690e-02,0.000000000000000000000e+00,0,nan,9.877611451037024095255e-01
12455,8.695295319049549679426e-02,8.694948694804347446457e-02,1.397084896886271603232e-09,2.019664928467304642582e-11,2.019665118083511117398e-11,8.695295319049549679426e-02,0.000000000000000000000e+00,0,nan,9.877922730018107893343e-01
12461,8.693215776291658904867e-02,8.692869400640304118025e-02,1.395408059811753676782e-09,2.016760793347192165233e-11,2.016760982963398640048e-11,8.693215776291658905545e-02,7.794887130852988834696e-20,0,nan,9.877980918608293320923e-01
12487,8.684221634553580195946e-02,8.683876332716502142691e-02,1.388174231776698913285e-09,2.004240346854396154731e-11,2.004240536470602629546e-11,8.684221634553580200012e-02,4.681776119857914454899e-19,0,nan,9.878232429385327833539e-01
12519,8.673190151110532504752e-02,8.672846163294259364636e-02,1.379342929755854944846e-09,1.988972434249754405147e-11,1.988972623865960879963e-11,8.673190151110532508818e-02,4.687730899454630165133e-19,0,nan,9.878540561133203756088e-01
12521,8.672502078486244350545e-02,8.672158172519486609564e-02,1.378793587721350185509e-09,1.988023346159377196007e-11,1.988023535775583670823e-11,8.672502078486244353933e-02,3.906752351691091435581e-19,0,nan,9.878559767589263419557e-01
12551,8.662200601353627482518e-02,8.661857919245127110152e-02,1.370590084324662577992e-09,1.973859206558456885398e-11,1.973859396174663360213e-11,8.662200601353627488617e-02,7.040517185988441183779e-19,0,nan,9.878847137135113230756e-01
12581,8.651935747067840246533e-02,8.651594281575778480419e-02,1.362454751171650629274e-09,1.959829302833499496927e-11,1.959829492449705971742e-11,8.651935747067840251276e-02,5.482454612809191483968e-19,0,nan,9.879133149657611334227e-01
12583,8.651252720281603712630e-02,8.650911335641287252651e-02,1.361914801607116210782e-09,1.958898709761950310660e-11,1.958898899378156785476e-11,8.651252720281603718051e-02,6.266157096207293383163e-19,0,nan,9.879152169144817325817e-01
12615,8.640346245231876487632e-02,8.640006149892766229879e-02,1.353316200143069754146e-09,1.944089019387483578400e-11,1.944089209003690053216e-11,8.640346245231876493731e-02,7.058325033671490875861e-19,0,nan,9.879455668797963094341e-01
12641,8.631515042876712661205e-02,8.631175989130840859904e-02,1.346385698578679728340e-09,1.932165879600207200081e-11,1.932166069216413674896e-11,8.631515042876712665948e-02,5.495425172824823090071e-19,0,nan,9.879701141904313195334e-01
12648,8.629142034481306349788e-02,8.628803260256239672504e-02,1.344528285710662437799e-09,1.928972469633590035418e-11,1.928972659249796510234e-11,8.629142034481306353176e-02,3.926383150814437087699e-19,0,nan,9.879767060070586504137e-01
12680,8.618318866315346531083e-02,8.617981365022471341644e-02,1.336082779677147324498e-09,1.914463299630097356904e-11,1.914463489246303831720e-11,8.618318866315346536504e-02,6.290102450972792734884e-19,0,nan,9.880067482465184545938e-01
12701,8.611238255353335024970e-02,8.610901585096389533055e-02,1.330580729476607906327e-09,1.905020651891203412975e-11,1.905020841507409887791e-11,8.611238255353335032424e-02,8.656002441000857075531e-19,0,nan,9.880263819977544530984e-01
12712,8.607536321995384449000e-02,8.607200085682858095587e-02,1.327711356766981850782e-09,1.900099277738187224979e-11,1.900099467354393699795e-11,8.607536321995384457132e-02,9.446972965844248627727e-19,0,nan,9.880366407067170230328e-01
12745,8.596459102836597690743e-02,8.596124162779995351810e-02,1.319155036930482437568e-09,1.885436487150151542213e-11,1.885436676766358017029e-11,8.596459102836597698197e-02,8.670883961255933893947e-19,0,nan,9.880673116154510653153e-01
12761,8.591103701936503637509e-02,8.590769387372570938281e-02,1.315034289927094555517e-09,1.878381542619079755057e-11,1.878381732235286229872e-11,8.591103701936503646318e-02,1.025379620252875326468e-18,0,nan,9.880821258116278763147e-01
12778,8.585424541052256343777e-02,8.585090888943965829055e-02,1.310675715185073203066e-09,1.870924177342592705087e-11,1.870924366958799179903e-11,8.585424541052256353942e-02,1.183912958345776123499e-18,0,nan,9.880978256388940457141e-01
12810,8.574764839735320891208e-02,8.574432428683091470374e-02,1.302526035987628999401e-09,1.856993523835956425747e-11,1.856993713452162900562e-11,8.574764839735320899340e-02,9.483077898486462175546e-19,0,nan,9.881272663040272900836e-01
12821,8.571109727476862616576e-02,8.570777741261739735950e-02,1.299740968088791557257e-09,1.852236810892162731765e-11,1.852237000508369206581e-11,8.571109727476862624707e-02,9.487121915583053029240e-19,0,nan,9.881373529182951415367e-01
12843,8.563813503666495978054e-02,8.563482364415745424227e-02,1.294195790105812535559e-09,1.842772011934708987493e-11,1.842772201550915462309e-11,8.563813503666495986186e-02,9.495204782495403751068e-19,0,nan,9.881574748113099924116e-01
12876,8.552904021104420343217e-02,8.552574145565849783178e-02,1.285939939836667191633e-09,1.828695348414853147004e-11,1.828695538031059621820e-11,8.552904021104420353381e-02,1.188414524700710353567e-18,0,nan,9.881875299636054382204e-01
12881,8.551254703665374147525e-02,8.550925018897174098451e-02,1.284695489940703658987e-09,1.826575041146292239652e-11,1.826575230762498714468e-11,8.551254703665374156334e-02,1.030157907431854340090e-18,0,nan,9.881920704695219559183e-01
12909,8.542036126132039406528e-02,8.541707506288200791775e-02,1.277757633112322103678e-09,1.814761693826085519432e-11,1.814761883442291994247e-11,8.542036126132039418725e-02,1.427911830429711792362e-18,0,nan,9.882174329258292546870e-01
12941,8.531537028476286062229e-02,8.531209618686280993655e-02,1.269892715153378313166e-09,1.801385132676282913529e-11,1.801385322292489388344e-11,8.531537028476286074427e-02,1.429669050225095433198e-18,0,nan,9.882462854856846267652e-01
12942,8.531209555191645235993e-02,8.530882183096122877163e-02,1.269648029762165994731e-09,1.800969236678477336104e-11,1.800969426294683810920e-11,8.531209555191645248191e-02,1.429723928541798090377e-18,0,nan,9.882471848511272342615e-01
12975,8.520424047058030064177e-02,8.520097914834633531295e-02,1.261610301317021841047e-09,1.787316192947882872298e-11,1.787316382564089347114e-11,8.520424047058030077051e-02,1.511063384540217594319e-18,0,nan,9.882767868810236148178e-01
13002,8.511629902001477415317e-02,8.511304778409124514269e-02,1.255086867527471505809e-09,1.776247988203387738027e-11,1.776248177819594212843e-11,8.511629902001477429547e-02,1.671848245014280892159e-18,0,nan,9.883008960211703780130e-01
13009,8.509354379971798901103e-02,8.509029517027939762706e-02,1.253403317280199145821e-09,1.773393378954538162884e-11,1.773393568570744637700e-11,8.509354379971798916011e-02,1.751928431464043955794e-18,0,nan,9.883071303582587720845e-01
13042,8.498651447696184142288e-02,8.498327808846148060691e-02,1.245509015485664673838e-09,1.760018009661580026572e-11,1.760018199277786501387e-11,8.498651447696184155163e-02,1.514934560794994763443e-18,0,nan,9.883364315193713467780e-01
13062,8.492184444433233673810e-02,8.491861543721938822353e-02,1.240758432890905197823e-09,1.751977131628326627868e-11,1.751977321244533102683e-11,8.492184444433233687363e-02,1.595882336841224575267e-18,0,nan,9.883541184263953196273e-01
13075,8.487988800610092006503e-02,8.487666378185677329979e-02,1.237684147590194813828e-09,1.746776810460523898778e-11,1.746777000076730373594e-11,8.487988800610092020733e-02,1.676504746666185931739e-18,0,nan,9.883655861747634675460e-01
13109,8.477044911528046928909e-02,8.476723734441225735373e-02,1.229693956982736035622e-09,1.733272920414024220194e-11,1.733273110030230695010e-11,8.477044911528046942462e-02,1.598732494343464216169e-18,0,nan,9.883954722301888836658e-01
13122,8.472871656514679845987e-02,8.472550953469237297437e-02,1.226657965222906595521e-09,1.728146456452298193166e-11,1.728146646068504667981e-11,8.472871656514679859540e-02,1.599519939104523682106e-18,0,nan,9.884068587086867643094e-01
13142,8.466463282430610575704e-02,8.466143306406207198029e-02,1.222007662967935381330e-09,1.720298991367104217996e-11,1.720299180983310692811e-11,8.466463282430610591290e-02,1.840840231578345719204e-18,0,nan,9.884243327950255445804e-01
13176,8.455602338218259807489e-02,8.455283591842722596961e-02,1.214158616954732191292e-09,1.707066987878879945343e-11,1.707067177495086420158e-11,8.455602338218259821719e-02,1.682926058331023957739e-18,0,nan,9.884539181405668528159e-01
13182,8.453690036456997200948e-02,8.453371506260835927470e-02,1.212780822378060831016e-09,1.704746028690111133122e-11,1.704746218306317607937e-11,8.453690036456997214501e-02,1.603149287189711986995e-18,0,nan,9.884591233901183908212e-01
13210,8.444783085533213884980e-02,8.444465560950798394452e-02,1.206379971017629291949e-09,1.693970339573817448945e-11,1.693970529190023923761e-11,8.444783085533213899210e-02,1.685082182661384067379e-18,0,nan,9.884833526201717723457e-01
13242,8.434638106164240322786e-02,8.434321724391357631869e-02,1.199122477225774780285e-09,1.681766182175094779733e-11,1.681766371791301254548e-11,8.434638106164240335661e-02,1.526431915182712103871e-18,0,nan,9.885109188756424389126e-01
13244,8.434005258319820286835e-02,8.433688947744865899121e-02,1.198670915386075970541e-09,1.681007320113825152151e-11,1.681007509730031626966e-11,8.434005258319820299710e-02,1.526546451410469894924e-18,0,nan,9.885126373849763910424e-01
13278,8.423268592893381515008e-02,8.422953488609509596093e-02,1.191030651644647872638e-09,1.668176229515173114695e-11,1.668176419131379589510e-11,8.423268592893381527883e-02,1.528492254079108487828e-18,0,nan,9.885417735744342945911e-01
13302,8.415714410754902024577e-02,8.415400153361995777627e-02,1.185678514297640675974e-09,1.659197510173052808312e-11,1.659197699789259283128e-11,8.415714410754902036096e-02,1.368825927355245783758e-18,0,nan,9.885622514557071804486e-01
13312,8.412572827913058226161e-02,8.412258922272381461282e-02,1.183458392545346072072e-09,1.655475393680301940383e-11,1.655475583296508415199e-11,8.412572827913058239713e-02,1.610984823941290851165e-18,0,nan,9.885707623164644013581e-01
13346,8.401917704355149912768e-02,8.401604989777492647144e-02,1.175953361823467108639e-09,1.642903163939113394635e-11,1.642903353555319869451e-11,8.401917704355149924965e-02,1.451725054881154646240e-18,0,nan,9.885996047275965696046e-01
13362,8.396917518095233664118e-02,8.396605361414027344808e-02,1.172444626547059102086e-09,1.637030857294980221370e-11,1.637031046911186696186e-11,8.396917518095233676993e-02,1.533288944487086291938e-18,0,nan,9.886131273088044787403e-01
13380,8.391302965486746903137e-02,8.390991434458876298974e-02,1.168514794016967175366e-09,1.630457916599527196318e-11,1.630458106215733671134e-11,8.391302965486746916690e-02,1.615068269112683136801e-18,0,nan,9.886283019131149839287e-01
13414,8.380728356839747649468e-02,8.380418001914615487114e-02,1.161141934289245531338e-09,1.618138052507094001563e-11,1.618138242123300476378e-11,8.380728356839747663021e-02,1.617106124792627073624e-18,0,nan,9.886568549671993993782e-01
13422,8.378246018343981092779e-02,8.377935939073736169283e-02,1.159416612216880271681e-09,1.615257311696622486897e-11,1.615257501312828961713e-11,8.378246018343981106331e-02,1.617585247126409538949e-18,0,nan,9.886635525039496481792e-01
13449,8.369884382289528328342e-02,8.369575230348592612990e-02,1.153620076040524796832e-09,1.605585147400973203623e-11,1.605585337017179678439e-11,8.369884382289528340540e-02,1.457281114452555731783e-18,0,nan,9.886860984069583637335e-01
13482,8.359698523508207646958e-02,8.359390498708417838246e-02,1.146590371811000698533e-09,1.593868197553481802011e-11,1.593868387169688276826e-11,8.359698523508207659155e-02,1.459056735857413535880e-18,0,nan,9.887135330030956895521e-01
13483,8.359390441378899248175e-02,8.359082450627947458806e-02,1.146378287692645315085e-09,1.593514920884327092600e-11,1.593515110500533567416e-11,8.359390441378899260373e-02,1.459110508833938193327e-18,0,nan,9.887143622773543725785e-01
13518,8.348628979591593942322e-02,8.348322176609816525273e-02,1.138989810936403471293e-09,1.581215732882180937434e-11,1.581215922498387412250e-11,8.348628979591593955197e-02,1.542157500319913797299e-18,0,nan,9.887433102894031344637e-01
13542,8.341273667009886468900e-02,8.340967674093148730559e-02,1.133961905166022517997e-09,1.572855067800376204796e-11,1.572855257416582679611e-11,8.341273667009886482452e-02,1.624755126986141397433e-18,0,nan,9.887630746634838910377e-01
13552,8.338214685980233808793e-02,8.337909029539079110258e-02,1.131876113243941410236e-09,1.569388852816630637974e-11,1.569389042432837112790e-11,8.338214685980233823023e-02,1.706618748711116962024e-18,0,nan,9.887712893475607698257e-01
13587,8.327534695813432459539e-02,8.327230212194485766346e-02,1.124617992365360073738e-09,1.557337004056837061912e-11,1.557337193673043536728e-11,8.327534695813432471059e-02,1.383320334702399811860e-18,0,nan,9.887999463865108922705e-01
13602,8.322970103262954986127e-02,8.322666119988012172826e-02,1.121527308619244843012e-09,1.552209697125134034274e-11,1.552209886741340509090e-11,8.322970103262954996969e-02,1.302662582027600334530e-18,0,nan,9.888121832399327935568e-01
13622,8.316895639693503081011e-02,8.316592321415503478034e-02,1.117424864196653860673e-09,1.545408240573026400481e-11,1.545408430189232875297e-11,8.316895639693503093886e-02,1.548041643905950842001e-18,0,nan,9.888284575047271795600e-01
13657,8.306297256798347820877e-02,8.305995096446675641171e-02,1.110295982393008720433e-09,1.533600995029889321213e-11,1.533601184646095796029e-11,8.306297256798347833752e-02,1.550016860729106628916e-18,0,nan,9.888568238139994943416e-01
13662,8.304786507260534312761e-02,8.304484511725484657412e-02,1.109282772269411315170e-09,1.531924075206459899106e-11,1.531924264822666373921e-11,8.304786507260534324958e-02,1.468704153899482901825e-18,0,nan,9.888608643870673468130e-01
13692,8.295739288626636434435e-02,8.295438278852551958903e-02,1.103230611058192624780e-09,1.521913723980959478776e-11,1.521913913597165953592e-11,8.295739288626636447310e-02,1.551989563596424334414e-18,0,nan,9.888850464148508357894e-01
13722,8.286721574172026177148e-02,8.286421544807694886077e-02,1.097224577326785782935e-09,1.511990400186440629221e-11,1.511990589802647104037e-11,8.286721574172026191378e-02,1.717223558979542742389e-18,0,nan,9.889091236614901154881e-01
13727,8.285221478971323392940e-02,8.284921612491216152133e-02,1.096228024572122146718e-09,1.510344907444898362625e-11,1.510345097061104837440e-11,8.285221478971323406492e-02,1.635747117981867178598e-18,0,nan,9.889131263966797146490e-01
13762,8.274743573893533432292e-02,8.274444843488181937564e-02,1.089287507421704187191e-09,1.498893048490347493572e-11,1.498893238106553968388e-11,8.274743573893533444489e-02,1.474036546454902927091e-18,0,nan,9.889410648379003748384e-01
13782,8.268774018949809181728e-02,8.268475934513277580685e-02,1.085349093549268929350e-09,1.492401072368571201134e-11,1.492401261984777675950e-11,8.268774018949809194603e-02,1.557050751267304017633e-18,0,nan,9.889569665238962515013e-01
13797,8.264305321696809464451e-02,8.264007720210651199047e-02,1.082408354034882530060e-09,1.487556672829153559717e-11,1.487556862445360034533e-11,8.264305321696809475971e-02,1.393903980340031184720e-18,0,nan,9.889688628060808870865e-01
13833,8.253609939462635036641e-02,8.253313491751636096414e-02,1.075395939355759392076e-09,1.476015351304911843194e-11,1.476015540921118318010e-11,8.253609939462635051549e-02,1.806213278919052197495e-18,0,nan,9.889973095642787151265e-01
13842,8.250942575945265319869e-02,8.250646415513553151051e-02,1.073652776761403348690e-09,1.473148688132572876621e-11,1.473148877748779351436e-11,8.250942575945265334777e-02,1.806797191285479673254e-18,0,nan,9.890043983411339454824e-01
13868,8.243251361915817619641e-02,8.242956028801033021826e-02,1.068639139510453799510e-09,1.464908804326203711450e-11,1.464908993942410186265e-11,8.243251361915817635226e-02,1.890686762444778245487e-18,0,nan,9.890248258082206749648e-01
13902,8.233225998533876249103e-02,8.232931741497772854877e-02,1.062132166453243125823e-09,1.454226034057649441105e-11,1.454226223673855915920e-11,8.233225998533876264010e-02,1.810685128081067422627e-18,0,nan,9.890514243882119785572e-01
13904,8.232637409808395185807e-02,8.232343215867484692523e-02,1.061751132495616952037e-09,1.453600875049694207672e-11,1.453601064665900682488e-11,8.232637409808395200037e-02,1.728504828467045959445e-18,0,nan,9.890529849956261229356e-01
13939,8.222357498444257551670e-02,8.222064405029708421572e-02,1.055113902385042683285e-09,1.442718361835172119234e-11,1.442718551451378594050e-11,8.222357498444257565222e-02,1.648253211883947260908e-18,0,nan,9.890802237768255953548e-01
13962,8.215623058749137248478e-02,8.215330684807177506946e-02,1.050783883456186654392e-09,1.435626081246183636015e-11,1.435626270862390110830e-11,8.215623058749137262030e-02,1.649604303794852289762e-18,0,nan,9.890980498502559664338e-01
13975,8.211823948379279459314e-02,8.211531979794713727739e-02,1.048347479628942228153e-09,1.431637954835330309005e-11,1.431638144451536783820e-11,8.211823948379279474900e-02,1.897922596423310846327e-18,0,nan,9.891080997324304029464e-01
14011,8.201330778539031427275e-02,8.201039927607972732267e-02,1.041641651479351445413e-09,1.420670725047142274692e-11,1.420670914663348749508e-11,8.201330778539031442182e-02,1.817726936546184260624e-18,0,nan,9.891358337075108996526e-01
14022,8.198132546925044758041e-02,8.197842036077625779212e-02,1.039604627692988831778e-09,1.417341979840215355024e-11,1.417342169456421829839e-11,8.198132546925044771593e-02,1.653123693535802463911e-18,0,nan,9.891442798244147932346e-01
14047,8.190877731583029749100e-02,8.190587991192940004630e-02,1.034995722042179550951e-09,1.409815231133867811034e-11,1.409815420750074285849e-11,8.190877731583029764686e-02,1.902776080930092832378e-18,0,nan,9.891634267841116587728e-01
14082,8.180753271346921253441e-02,8.180464603890555960671e-02,1.028591175999280768020e-09,1.399367053723367005431e-11,1.399367243339573480246e-11,8.180753271346921270382e-02,2.070794507936163390991e-18,0,nan,9.891901193217187345809e-01
14083,8.180464552460997160394e-02,8.180175915562545997894e-02,1.028409005166391864030e-09,1.399070053729731073598e-11,1.399070243345937548414e-11,8.180464552460997177335e-02,2.070867593942401165785e-18,0,nan,9.891908800333090634915e-01
14119,8.170090988386723944160e-02,8.169803447993068329976e-02,1.021880824283207066301e-09,1.388433795050177612536e-11,1.388433984666384087352e-11,8.170090988386723962456e-02,2.239376732364350344281e-18,0,nan,9.892181945153499370883e-01
14142,8.163484057910348633453e-02,8.163197214432052484912e-02,1.017740380014032265823e-09,1.381694795401190145924e-11,1.381694985017396620740e-11,8.163484057910348650394e-02,2.075175112110453395694e-18,0,nan,9.892355732688906928916e-01
14155,8.159756788812292739902e-02,8.159470337998366603320e-02,1.015410512248348949318e-09,1.377905078510012758178e-11,1.377905268126219232994e-11,8.159756788812292757520e-02,2.159167945672790874884e-18,0,nan,9.892453712797880735355e-01
14191,8.149461705402661111658e-02,8.149176337304474819517e-02,1.008997411187287052174e-09,1.367482548349242531525e-11,1.367482737965449006341e-11,8.149461705402661126566e-02,1.829296266499739257621e-18,0,nan,9.892724113656187191713e-01
14202,8.146323749787988485087e-02,8.146038711159795705211e-02,1.007049164136494703805e-09,1.364318861053201994770e-11,1.364319050669408469586e-11,8.146323749787988499995e-02,1.830000909559194379523e-18,0,nan,9.892806465101118889248e-01
14228,8.138921149692501883703e-02,8.138636887296357915356e-02,1.002465103034251832769e-09,1.356879751049938266518e-11,1.356879940666144741334e-11,8.138921149692501899288e-02,1.914922867887467048765e-18,0,nan,9.893000612203361669554e-01
14262,8.129271207104074633550e-02,8.128987954477680434882e-02,9.965145235472598550705e-10,1.347233065750161484266e-11,1.347233255366367959082e-11,8.129271207104074648458e-02,1.833839650797718766620e-18,0,nan,9.893253438087433704025e-01
14264,8.128704631817127021569e-02,8.128421438402734305954e-02,9.961660309733781500104e-10,1.346668465256777598701e-11,1.346668654872984073517e-11,8.128704631817127035121e-02,1.667243154957546146407e-18,0,nan,9.893268272990295016892e-01
14301,8.118244310830121265009e-02,8.117962209127698126134e-02,9.897495771396828139061e-10,1.336280022959241519965e-11,1.336280212575447994780e-11,8.118244310830121277883e-02,1.585921820693378185003e-18,0,nan,9.893541976757267391424e-01
14322,8.112325306616370038592e-02,8.112043821417895429619e-02,9.861335222911637634626e-10,1.330431378830402630249e-11,1.330431568446609105065e-11,8.112325306616370050112e-02,1.420018015458911632091e-18,0,nan,9.893696698490046166933e-01
14337,8.108105364266186567649e-02,8.107824318054193755544e-02,9.835619404716807288942e-10,1.326274656642431942835e-11,1.326274846258638417651e-11,8.108105364266186580524e-02,1.587904969144489050338e-18,0,nan,9.893806938914789891773e-01
14374,8.097724265219718688602e-02,8.097444296976192788920e-02,9.772587124750407543659e-10,1.316095179629629303012e-11,1.316095369245835777827e-11,8.097724265219718697411e-02,1.087854113442784858425e-18,0,nan,9.894077890064648979763e-01
14382,8.095484941405386570792e-02,8.095205205330262449059e-02,9.759032914198542853816e-10,1.313907919429298910857e-11,1.313908109045505385672e-11,8.095484941405386580956e-02,1.255563495037154868836e-18,0,nan,9.894136292376104674698e-01
14411,8.087382938703853409239e-02,8.087104041555287861371e-02,9.710118924054475984519e-10,1.306019610199370129530e-11,1.306019799815576604346e-11,8.087382938703853420081e-02,1.340609416795177829251e-18,0,nan,9.894347461883209849482e-01
14442,8.078749020570672482934e-02,8.078471015578639813012e-02,9.658210271919266062139e-10,1.297656952156176722483e-11,1.297657141772383197299e-11,8.078749020570672493776e-02,1.342042152472905736851e-18,0,nan,9.894572265053675959334e-01
14448,8.077081131398909181535e-02,8.076803298533000941088e-02,9.648208328932117767382e-10,1.296046625921137001911e-11,1.296046815537343476726e-11,8.077081131398909193733e-02,1.510109189450399794850e-18,0,nan,9.894615664877060160279e-01
14485,8.066818592238313459194e-02,8.066541816903264090093e-02,9.586848956261411233784e-10,1.286174924509832959460e-11,1.286175114126039434276e-11,8.066818592238313474779e-02,1.932038764882478637443e-18,0,nan,9.894882509446341742245e-01
14503,8.061840129450001903228e-02,8.061563866166076145397e-02,9.557195870811628142090e-10,1.281408711711849846127e-11,1.281408901328056320943e-11,8.061840129450001918814e-02,1.933231865085669970290e-18,0,nan,9.895011837636419201286e-01
14522,8.056595072382902188618e-02,8.056319347886728690004e-02,9.526034512001544271496e-10,1.276403223468651821755e-11,1.276403413084858296571e-11,8.056595072382902204881e-02,2.018598730750463687353e-18,0,nan,9.895148005886095454145e-01
14559,8.046410325195576677325e-02,8.046135644905431873777e-02,9.465758789727307378664e-10,1.266730259739165694287e-11,1.266730449355372169102e-11,8.046410325195576697654e-02,2.526442216157935608566e-18,0,nan,9.895412164387585475652e-01
14563,8.045311583530932642065e-02,8.045037015733100621236e-02,9.459274505250880588163e-10,1.265690395535947955491e-11,1.265690585152154430307e-11,8.045311583530932662394e-02,2.526787250318189976712e-18,0,nan,9.895440642349544363475e-01
14596,8.036264106216312023712e-02,8.035990463557814375166e-02,9.406015669191335598178e-10,1.257154789358466042012e-11,1.257154978974672516828e-11,8.036264106216312044041e-02,2.529631986382606110988e-18,0,nan,9.895674995039603813441e-01
14623,8.028884285182744345015e-02,8.028611395598920525964e-02,9.362752003137738019137e-10,1.250228109410420399166e-11,1.250228299026626873982e-11,8.028884285182744361955e-02,2.109964266934309504498e-18,0,nan,9.895865958090461552842e-01
14634,8.025883514860088418445e-02,8.025610931094731488903e-02,9.345205919574403933980e-10,1.247420717190958550724e-11,1.247420906807165025540e-11,8.025883514860088437418e-02,2.364043532823075693536e-18,0,nan,9.895943557545683584380e-01
14671,8.015814652451403189682e-02,8.015543093167900754267e-02,9.286523968275436558383e-10,1.238039128976417505158e-11,1.238039318592623979974e-11,8.015814652451403210011e-02,2.536085428058923515395e-18,0,nan,9.896203727147296947981e-01
14683,8.012557204924397898620e-02,8.012285976527832560232e-02,9.267602775800086286781e-10,1.235016661500231329838e-11,1.235016851116437804653e-11,8.012557204924397919626e-02,2.621687003868929432514e-18,0,nan,9.896287827271333626083e-01
14709,8.005513003938070092406e-02,8.005242490162396675412e-02,9.226791599965520826421e-10,1.228501652768827307186e-11,1.228501842385033782002e-11,8.005513003938070110702e-02,2.285414020524701749818e-18,0,nan,9.896469577436377697104e-01
14743,7.996329327870454682615e-02,7.996059743875271540967e-02,9.173801804346383098391e-10,1.220050985797446269355e-11,1.220051175413652744171e-11,7.996329327870454698200e-02,1.949070078336775965106e-18,0,nan,9.896706291619621836215e-01
14747,7.995250972036832506527e-02,7.994981497077394652124e-02,9.167595741898568497741e-10,1.219061890873843534771e-11,1.219062080490050009587e-11,7.995250972036832523467e-02,2.118840172039062859619e-18,0,nan,9.896734069191545418915e-01
14784,7.985296818880001881209e-02,7.985028349026728865522e-02,9.110467301051816389947e-10,1.209963245812701667222e-11,1.209963435428908142038e-11,7.985296818880001895439e-02,1.782044404439324529865e-18,0,nan,9.896990305153606683609e-01
14803,7.980199653466093118485e-02,7.979931697322925758010e-02,9.081324624732123325418e-10,1.205326138577805301543e-11,1.205326328194011776359e-11,7.980199653466093132715e-02,1.783182643518394753690e-18,0,nan,9.897121392191848075325e-01
14822,7.975112236569414105963e-02,7.974844792500138854457e-02,9.052312292346054051926e-10,1.200712696392202901677e-11,1.200712886008409376493e-11,7.975112236569414120871e-02,1.869287782975257316272e-18,0,nan,9.897252145974069035151e-01
14860,7.964966524326857160696e-02,7.964700099525831281962e-02,8.994675670276883248614e-10,1.191556205226225184078e-11,1.191556394842431658894e-11,7.964966524326857177636e-02,2.126896439971881972734e-18,0,nan,9.897512658841180416074e-01
14863,7.964167195227981526571e-02,7.963900850619706056881e-02,8.990147313276102384272e-10,1.190837294970881278003e-11,1.190837484587087752818e-11,7.964167195227981542834e-02,2.042025511095139983842e-18,0,nan,9.897533169387026861759e-01
14898,7.954859435527280847719e-02,7.954594023536552570622e-02,8.937551508867815374335e-10,1.182492579880660109197e-11,1.182492769496866584013e-11,7.954859435527280863982e-02,2.044414828331229424598e-18,0,nan,9.897771853832264150061e-01
14923,7.948230980490854905756e-02,7.947966231328416348418e-02,8.900246472611183843232e-10,1.176579745639743227621e-11,1.176579935255949702437e-11,7.948230980490854920663e-02,1.875609793961351846826e-18,0,nan,9.897941662959775820162e-01
14936,7.944790725730832115870e-02,7.944526320149588797501e-02,8.880933964729804148381e-10,1.173520646016205564464e-11,1.173520835632412039279e-11,7.944790725730832132810e-02,2.132297694163322987976e-18,0,nan,9.898029740922928558814e-01
14975,7.934496703017857429036e-02,7.934233323734117610584e-02,8.823347232350407373044e-10,1.164406738213096547297e-11,1.164406927829303022113e-11,7.934496703017857443266e-02,1.793453831603440921739e-18,0,nan,9.898293064892827405367e-01
14983,7.932390050159647824408e-02,7.932126880577977809194e-02,8.811599218054857704098e-10,1.162548893566207390594e-11,1.162549083182413865410e-11,7.932390050159647838638e-02,1.793930129997307511256e-18,0,nan,9.898346912033113646746e-01
15013,7.924505020579882353727e-02,7.924242634908097469506e-02,8.767738671028940386500e-10,1.155617072376914681626e-11,1.155617261993121156442e-11,7.924505020579882368635e-02,1.881225367762439318271e-18,0,nan,9.898548331938824714729e-01
15043,7.916643458467040052443e-02,7.916381852821063468980e-02,8.724183164385429975803e-10,1.148740250937913411514e-11,1.148740440554119886329e-11,7.916643458467040068028e-02,1.968688663477721791799e-18,0,nan,9.898748955110954251299e-01
15052,7.914289548599632595109e-02,7.914028176208029760174e-02,8.711175587516799540858e-10,1.146687847898920923455e-11,1.146688037515127398271e-11,7.914289548599632610694e-02,1.969274201275190090936e-18,0,nan,9.898808987405900026361e-01
15090,7.904373916373341027360e-02,7.904113525022838736397e-02,8.656553007669083068564e-10,1.138075844945788688579e-11,1.138076034561995163395e-11,7.904373916373341038202e-02,1.371648386015314575528e-18,0,nan,9.899061674135733370091e-01
15103,7.900990272736275808307e-02,7.900730215597004129529e-02,8.637976413010215886804e-10,1.135149436133611614969e-11,1.135149625749818089784e-11,7.900990272736275817794e-02,1.200706326899792538371e-18,0,nan,9.899147830090305611307e-01
15129,7.894236001175716411793e-02,7.893976610318061466499e-02,8.600990296299454894650e-10,1.129326649382015133600e-11,1.129326838998221608416e-11,7.894236001175716421280e-02,1.201733645641613174050e-18,0,nan,9.899319701461243435799e-01
15163,7.885429573149121544221e-02,7.885171049299830611199e-02,8.552957539512618451970e-10,1.121772170803189187101e-11,1.121772360419395661917e-11,7.885429573149121553030e-02,1.117141757430814050120e-18,0,nan,9.899543574273181021392e-01
15168,7.884136994378452842558e-02,7.883878597623023959498e-02,8.545925592513813513965e-10,1.120666906406448117702e-11,1.120667096022654592518e-11,7.884136994378452850690e-02,1.031376839270958480987e-18,0,nan,9.899576412789552336984e-01
15206,7.874334124435238287896e-02,7.874076690199670272455e-02,8.492746361924815711297e-10,1.112314162081733031335e-11,1.112314351697939506151e-11,7.874334124435238295350e-02,9.466057469808534012540e-19,0,nan,9.899825285539439221152e-01
15223,7.869960452518831279747e-02,7.869703446951321395084e-02,8.469105581565463720419e-10,1.108604277039099069219e-11,1.108604466655305544035e-11,7.869960452518831288556e-02,1.119337600816697999376e-18,0,nan,9.899936224378231217069e-01
15245,7.864311209991569661580e-02,7.864054757407598230361e-02,8.438648172566819702191e-10,1.103827699038033307359e-11,1.103827888654239782174e-11,7.864311209991569670389e-02,1.120141664822820088987e-18,0,nan,9.900079428007458419696e-01
15283,7.854582016067992216650e-02,7.854326513978928463416e-02,8.386400027198431442324e-10,1.095641674635985265611e-11,1.095641864252191740427e-11,7.854582016067992225459e-02,1.121529144825784739003e-18,0,nan,9.900325816552104456463e-01
15284,7.854326472046928327148e-02,7.854070994891572834280e-02,8.385031198952955449468e-10,1.095427347709415585453e-11,1.095427537325622060269e-11,7.854326472046928335957e-02,1.121565634277608408163e-18,0,nan,9.900332284050974442600e-01
15324,7.844125119306426632045e-02,7.843870636184017152185e-02,8.330533562634681155558e-10,1.086899913495126369803e-11,1.086900103111332844618e-11,7.844125119306426640854e-02,1.123024240111002107679e-18,0,nan,9.900590297464660203457e-01
15343,7.839293381211127165431e-02,7.839039367998457920117e-02,8.304820803407870367387e-10,1.082880378435422844542e-11,1.082880568051629319358e-11,7.839293381211127172207e-02,8.643972420110532622086e-19,0,nan,9.900712386380542216605e-01
15363,7.834216974685724546888e-02,7.833963454554569839054e-02,8.277874616927324980270e-10,1.078670672321680087829e-11,1.078670861937886562644e-11,7.834216974685724555020e-02,1.037948823719869602393e-18,0,nan,9.900840577428891849218e-01
15402,7.824346281668442589511e-02,7.824093718470336411265e-02,8.225680510128737646628e-10,1.070524296826221921599e-11,1.070524486442428396414e-11,7.824346281668442599675e-02,1.299072791661283130659e-18,0,nan,9.901089600148968266334e-01
15403,7.824093677341933860607e-02,7.823841138601385539035e-02,8.224348265097718190041e-10,1.070316495752810051573e-11,1.070316685369016526388e-11,7.824093677341933870771e-02,1.299114732801197357137e-18,0,nan,9.901095968899217559774e-01
15442,7.814261151767838201846e-02,7.814009563802076565193e-02,8.172625450283114753186e-10,1.062254030058671373865e-11,1.062254219674877848680e-11,7.814261151767838211332e-02,1.214032756903952499703e-18,0,nan,9.901343711953957343148e-01
15463,7.808982045625044765466e-02,7.808730967146690889414e-02,8.144963184340660124884e-10,1.057946223883564116096e-11,1.057946413499770590912e-11,7.808982045625044774275e-02,1.128078230936644972566e-18,0,nan,9.901476598604323264884e-01
15481,7.804465603213913465412e-02,7.804214960071921697440e-02,8.121356890103860467569e-10,1.054272338767652533284e-11,1.054272528383859008099e-11,7.804465603213913474899e-02,1.215556514893405428670e-18,0,nan,9.901590216808951729565e-01
15521,7.794457055922744285131e-02,7.794207375703407819411e-02,8.069240266837648860914e-10,1.046168839362594458937e-11,1.046169028978800933752e-11,7.794457055922744295295e-02,1.304054316307769481639e-18,0,nan,9.901841765772154438331e-01
15523,7.793957638792194225741e-02,7.793708006557096951535e-02,8.066646739949056488764e-10,1.045765847685881589672e-11,1.045766037302088064488e-11,7.793957638792194235228e-02,1.217195351695329378317e-18,0,nan,9.901854309462916061638e-01
15561,7.784486915808516462316e-02,7.784238192361927586319e-02,8.017590666565238489347e-10,1.038148176204028302184e-11,1.038148365820234776999e-11,7.784486915808516469770e-02,9.575313076447843384853e-19,0,nan,9.902092031854656641390e-01
15583,7.779019620942683249589e-02,7.778771421119605562283e-02,7.989380507345551922398e-10,1.033771737237428878372e-11,1.033771926853635353188e-11,7.779019620942683254332e-02,6.097663633414599048152e-19,0,nan,9.902229134923024081428e-01
15601,7.774554937853702813588e-02,7.774307165084802879660e-02,7.966402722258615425084e-10,1.030209293519517455775e-11,1.030209483135723930591e-11,7.774554937853702816977e-02,4.357975236010811897837e-19,0,nan,9.902341024845866840234e-01
15641,7.764660879223542020729e-02,7.764414051091494092837e-02,7.915671142081760537484e-10,1.022351151642946220071e-11,1.022351341259152694887e-11,7.764660879223542026150e-02,6.981645363203057995564e-19,0,nan,9.902588754435836879012e-01
15643,7.764167167348035134851e-02,7.763920386290221956337e-02,7.913146448723643163481e-10,1.021960345563428825008e-11,1.021960535179635299824e-11,7.764167167348035139595e-02,6.109328151217864950498e-19,0,nan,9.902601107923523156870e-01
15681,7.754804499241100641051e-02,7.754558609758670888326e-02,7.865390708148840505469e-10,1.014572726728585127167e-11,1.014572916344791601982e-11,7.754804499241100648505e-02,9.611963701428313616524e-19,0,nan,9.902835230216519257470e-01
15703,7.749399464260738393511e-02,7.749154088502764898953e-02,7.837926903488834942185e-10,1.010328206433705479673e-11,1.010328396049911954488e-11,7.749399464260738400287e-02,8.744243485299323198014e-19,0,nan,9.902970260903788719147e-01
15721,7.744985559362682477161e-02,7.744740602595630173295e-02,7.815556275306002639752e-10,1.006873010470942961363e-11,1.006873200087149436178e-11,7.744985559362682485971e-02,1.137399493378733703385e-18,0,nan,9.903080461683005554377e-01
15761,7.735203823153579586293e-02,7.734959793220055571810e-02,7.766162769936266467914e-10,9.992510098302740340922e-12,9.992511994464805089079e-12,7.735203823153579594425e-02,1.051234909841862485555e-18,0,nan,9.903324458234746001015e-01
15763,7.734715708726976245510e-02,7.734471724981661743529e-02,7.763704578971349550976e-10,9.988719322263412348293e-12,9.988721218425477096450e-12,7.734715708726976254319e-02,1.138909687592717302726e-18,0,nan,9.903336625813128802514e-01
15801,7.725459056264159339448e-02,7.725215947334112805909e-02,7.717205188787016911423e-10,9.917057467636126214552e-12,9.917059363798190962709e-12,7.725459056264159348935e-02,1.227987740295620739078e-18,0,nan,9.903567229176750730561e-01
15823,7.720115108403244854387e-02,7.719872503558630619583e-02,7.690462541401680291890e-10,9.875882118556888969113e-12,9.875884014718953717270e-12,7.720115108403244864551e-02,1.316611892999858504790e-18,0,nan,9.903700234120004149987e-01
15842,7.715508794357482534105e-02,7.715266623459089778225e-02,7.667470912882135893660e-10,9.840504833627827959373e-12,9.840506729789892707530e-12,7.715508794357482542914e-02,1.141744878560314639917e-18,0,nan,9.903814807078337900301e-01
15883,7.705596881376765231716e-02,7.705355642493154730315e-02,7.618184207140589678317e-10,9.764738087625659170981e-12,9.764739983787723919138e-12,7.705596881376765239170e-02,9.673345297692305996581e-19,0,nan,9.904061116821040875922e-01
15923,7.695963444819592948448e-02,7.695723109471684995734e-02,7.570526007130376906994e-10,9.691567064649758140192e-12,9.691568960811822888349e-12,7.695963444819592957257e-02,1.144644554850952188371e-18,0,nan,9.904300206160048072098e-01
15943,7.691160255989596402444e-02,7.690920370296656397252e-02,7.546853334155452297315e-10,9.655255589645392216497e-12,9.655257485807456964654e-12,7.691160255989596411253e-02,1.145359394193416137627e-18,0,nan,9.904419304449841138477e-01
15964,7.686126574252540939503e-02,7.685887159190245906671e-02,7.522108412370915236494e-10,9.617323507094591526226e-12,9.617325403256656274383e-12,7.686126574252540949667e-02,1.322434033431211007026e-18,0,nan,9.904544038989130451704e-01
16004,7.676565888178011015479e-02,7.676327365309200542135e-02,7.475288494848663052363e-10,9.545619801617279288758e-12,9.545621697779344036915e-12,7.676565888178011025643e-02,1.324081042892483416227e-18,0,nan,9.904780730053831416695e-01
16005,7.676327327932758067653e-02,7.676088827297761304802e-02,7.474123230319328732469e-10,9.543836355980942299473e-12,9.543838252143007047630e-12,7.676327327932758077817e-02,1.324122191880122049757e-18,0,nan,9.904786632290167521257e-01
16046,7.666565466624785901668e-02,7.666327874610850201867e-02,7.426565508400945667617e-10,9.471096002768636885251e-12,9.471097898930701633408e-12,7.666565466624785913865e-02,1.590969840870841568616e-18,0,nan,9.905027995491336261207e-01
16064,7.662291519751350818499e-02,7.662054324823371461779e-02,7.405820279493639975005e-10,9.439394679313317788710e-12,9.439396575475382536867e-12,7.662291519751350831374e-02,1.680293782229153401604e-18,0,nan,9.905133573655638662262e-01
16087,7.656840753217446960300e-02,7.656604064069818851157e-02,7.379430363193848983325e-10,9.399092985013847176358e-12,9.399094881175911924515e-12,7.656840753217446973175e-02,1.681489953001211419254e-18,0,nan,9.905268137925430244886e-01
16124,7.648096485530435271430e-02,7.647860606266898058833e-02,7.337252515465101753311e-10,9.334739851403145592001e-12,9.334741747565210340158e-12,7.648096485530435282950e-02,1.506211134293703550457e-18,0,nan,9.905483811575987795959e-01
16128,7.647152952699654138423e-02,7.646917160714478428499e-02,7.332712979290627686927e-10,9.327817983784038091640e-12,9.327819879946102839797e-12,7.647152952699654149943e-02,1.506396975961064537539e-18,0,nan,9.905507068831062822108e-01
16170,7.637266895228255389867e-02,7.637032016425911207810e-02,7.285284353256441504373e-10,9.255549842761986040841e-12,9.255551738924050788998e-12,7.637266895228255402742e-02,1.685799511119556377301e-18,0,nan,9.905750580666171364397e-01
16184,7.633980053347163380014e-02,7.633745477629982908812e-02,7.269570251679876975691e-10,9.231626408236087941746e-12,9.231628304398152689903e-12,7.633980053347163391534e-02,1.508996356049899193823e-18,0,nan,9.905831472573539624822e-01
16211,7.627653109872327451198e-02,7.627419116839057901518e-02,7.239398213553661423206e-10,9.185720679615561325002e-12,9.185722575777626073159e-12,7.627653109872327464073e-02,1.687924268816265915048e-18,0,nan,9.905987086866659604707e-01
16244,7.619941500458682170335e-02,7.619708216325461671171e-02,7.202758839352613936876e-10,9.130026076502057245041e-12,9.130027972664121993198e-12,7.619941500458682183888e-02,1.778560525071355390165e-18,0,nan,9.906176584985263739325e-01
16253,7.617842390392541524418e-02,7.617609298974656647358e-02,7.192811347386871164331e-10,9.114914815273896273955e-12,9.114916711435961022112e-12,7.617842390392541537971e-02,1.779050610598213513621e-18,0,nan,9.906228133762858957360e-01
16294,7.608301682502222051274e-02,7.608069465661575117820e-02,7.147737531982574953367e-10,9.046495013673865270435e-12,9.046496909835930018592e-12,7.608301682502222065504e-02,1.870345591920879994019e-18,0,nan,9.906462251982625552538e-01
16304,7.605980113391958956506e-02,7.605748109033427959097e-02,7.136803924798744519132e-10,9.029911202950114055547e-12,9.029913099112178803704e-12,7.605980113391958971413e-02,1.960007737257601129791e-18,0,nan,9.906519176734139711465e-01
16336,7.598565348971157039419e-02,7.598334022382552394834e-02,7.101973314762095679524e-10,8.977114627581659624016e-12,8.977116523743724372173e-12,7.598565348971157052294e-02,1.694385743488883987403e-18,0,nan,9.906700871179685155359e-01
16364,7.592095187791474885454e-02,7.591864451548978238212e-02,7.071691442434432377852e-10,8.931254738581382983134e-12,8.931256634743447731291e-12,7.592095187791474899007e-02,1.785083935441437491208e-18,0,nan,9.906859275336690323350e-01
16378,7.588866299103281598467e-02,7.588635857092895138247e-02,7.056618264292042072405e-10,8.908441899547655152767e-12,8.908443795709719900924e-12,7.588866299103281612697e-02,1.875135620132576889047e-18,0,nan,9.906938275854074131966e-01
16420,7.579204295549755904428e-02,7.578974732494260364938e-02,7.011667689082823429979e-10,8.840467830148948626833e-12,8.840469726311013374990e-12,7.579204295549755915270e-02,1.430496039171433982421e-18,0,nan,9.907174475255101658453e-01
16424,7.578286028269965903653e-02,7.578056548633002937650e-02,7.007407607967417360012e-10,8.834030223300831892741e-12,8.834032119462896640898e-12,7.578286028269965915851e-02,1.609503045274528917368e-18,0,nan,9.907196907910350673621e-01
16462,7.569579103071742201672e-02,7.569350413397730798268e-02,6.967116963224006532562e-10,8.773183556951208216662e-12,8.773185453113272964819e-12,7.569579103071742211836e-02,1.342795316443272653491e-18,0,nan,9.907409478538388491260e-01
16484,7.564551948262139380405e-02,7.564323713865952035230e-02,6.943938911772877577636e-10,8.738211771012983440666e-12,8.738213667175048188823e-12,7.564551948262139389892e-02,1.254108514837766377776e-18,0,nan,9.907532101180677591170e-01
16504,7.559990488516348745352e-02,7.559762666699766825472e-02,6.922961525303706016607e-10,8.706580352082059110106e-12,8.706582248244123858263e-12,7.559990488516348755517e-02,1.344498433231014665236e-18,0,nan,9.907643294767050445946e-01
16544,7.550892269881296530506e-02,7.550665269504505299543e-02,6.881272112448632056499e-10,8.643774055147165732987e-12,8.643775951309230481144e-12,7.550892269881296541348e-02,1.435859675564605274046e-18,0,nan,9.907864881488403473999e-01
16546,7.550438220792908073156e-02,7.550211261358492663756e-02,6.879196877348468310231e-10,8.640649619853470687205e-12,8.640651516015535435362e-12,7.550438220792908083998e-02,1.435946021649121066679e-18,0,nan,9.907875932912863712861e-01
16589,7.540695934191218368573e-02,7.540469852049886881470e-02,6.834790440150175252399e-10,8.573836949020488105788e-12,8.573838845182552853945e-12,7.540695934191218378060e-02,1.258076057175705837735e-18,0,nan,9.908112898844761449253e-01
16604,7.537306323778792647327e-02,7.537080546341079218263e-02,6.819394230544200997619e-10,8.550692294598425152973e-12,8.550694190760489901130e-12,7.537306323778792656814e-02,1.258641827959038992637e-18,0,nan,9.908195274796338134849e-01
16631,7.531216526782731389498e-02,7.530991296089709930177e-02,6.791803168729030750553e-10,8.509241402706839799129e-12,8.509243298868904547286e-12,7.531216526782731396952e-02,9.897325232026064660255e-19,0,nan,9.908343179858229541495e-01
16664,7.523793449006269003210e-02,7.523568883566104519055e-02,6.758292542458427212652e-10,8.458942240070721209972e-12,8.458944136232785958129e-12,7.523793449006269012019e-02,1.170837917222225371728e-18,0,nan,9.908523306696122623957e-01
16674,7.521548361419426287870e-02,7.521323996924714581230e-02,6.748183511610321959028e-10,8.443778361990051151376e-12,8.443780258152115899533e-12,7.521548361419426295324e-02,9.910047210586817026401e-19,0,nan,9.908577750874690721612e-01
16717,7.511917335445985002303e-02,7.511693831611657808431e-02,6.704955049071384148667e-10,8.378985095450331356697e-12,8.378986991612396104854e-12,7.511917335445985010434e-02,1.082482132127790840527e-18,0,nan,9.908811124151545090622e-01
16724,7.510352992880592077219e-02,7.510129628633009948554e-02,6.697954574500542246491e-10,8.368500160809500067190e-12,8.368502056971564815347e-12,7.510352992880592086706e-02,1.263158871259594197720e-18,0,nan,9.908849002414838871909e-01
16759,7.502545913492020972674e-02,7.502323245003845261661e-02,6.663105243499181934270e-10,8.316337055081949640756e-12,8.316338951244014388913e-12,7.502545913492020980806e-02,1.083834259383627188211e-18,0,nan,9.909037922626888186188e-01
16784,7.496984310851437425757e-02,7.496762137125849673018e-02,6.638368097109733381897e-10,8.279342831711201327663e-12,8.279344727873266075820e-12,7.496984310851437431855e-02,8.134787225582890684938e-19,0,nan,9.909172386821478483235e-01
16802,7.492987606820516931038e-02,7.492765788190587633041e-02,6.620636895745422256825e-10,8.252842748143232290463e-12,8.252844644305297038620e-12,7.492987606820516938491e-02,9.947820985387610718178e-19,0,nan,9.909268955112036926210e-01
16844,7.483686766371457208989e-02,7.483465772629513329875e-02,6.579521119228434289025e-10,8.191447520797693264955e-12,8.191449416959758013112e-12,7.483686766371457217798e-02,1.177112688765824344729e-18,0,nan,9.909493484433274155631e-01
16845,7.483465739731907734133e-02,7.483244765567818740652e-02,6.578546534181683018101e-10,8.189993163659967296979e-12,8.189995059822032045136e-12,7.483465739731907742264e-02,1.086597650934470860901e-18,0,nan,9.909498816824044872234e-01
16889,7.473759913550238554922e-02,7.473539797958598930556e-02,6.535864100569491966243e-10,8.126340833916992068727e-12,8.126342730079056816884e-12,7.473759913550238564409e-02,1.269343559196791396831e-18,0,nan,9.909732821486596285169e-01
16904,7.470459730768972061798e-02,7.470239906602459448691e-02,6.521401882824722864426e-10,8.104791977044055390992e-12,8.104793873206120139149e-12,7.470459730768972071962e-02,1.360611760637297702710e-18,0,nan,9.909812319421897580229e-01
16932,7.464311068855233152113e-02,7.464091786964782217781e-02,6.494525368963965201986e-10,8.064770852815014571092e-12,8.064772748977079319249e-12,7.464311068855233161599e-02,1.270950382659106629204e-18,0,nan,9.909960341481869678846e-01
16964,7.457302583123129423038e-02,7.457083918251914381761e-02,6.463998857559363387375e-10,8.019354418548533212278e-12,8.019356314710597960435e-12,7.457302583123129433203e-02,1.363012329693445286514e-18,0,nan,9.910128915619526347464e-01
16975,7.454897971752750216872e-02,7.454679518313881204542e-02,6.453551762391569435980e-10,8.003821293048342643155e-12,8.003823189210407391312e-12,7.454897971752750225681e-02,1.181658378803214061484e-18,0,nan,9.910186717269507706576e-01
17019,7.445302735147477003768e-02,7.445085124040505322458e-02,6.411998927746263890510e-10,7.942088402394573813390e-12,7.942090298556638561547e-12,7.445302735147477012577e-02,1.183181257339461494596e-18,0,nan,9.910417182160313773285e-01
17024,7.444214710141472117369e-02,7.443997194411480560969e-02,6.407300735593179737876e-10,7.935113521033882474624e-12,7.935115417195947222781e-12,7.444214710141472126856e-02,1.274381432916498232717e-18,0,nan,9.910443296524783748686e-01
17062,7.435961278976873341722e-02,7.435744485840824501605e-02,6.371751472657807198947e-10,7.882370395346675074579e-12,7.882372291508739822736e-12,7.435961278976873349176e-02,1.002411074532039046507e-18,0,nan,9.910641269166194672769e-01
17084,7.431195506039862351397e-02,7.430979129421099271775e-02,6.351296426530589160834e-10,7.852048406669695571179e-12,7.852050302831760319336e-12,7.431195506039862360207e-02,1.185427384367011376092e-18,0,nan,9.910755485308554137364e-01
17106,7.426438884731039643248e-02,7.426222923297524262183e-02,6.330933195209478743892e-10,7.821881743036997700477e-12,7.821883639199062448634e-12,7.426438884731039652057e-02,1.186186648564032544368e-18,0,nan,9.910869409807326477690e-01
17144,7.418244372424707778682e-02,7.418029125009314614473e-02,6.295975052495264201169e-10,7.770138633205665242613e-12,7.770140529367729990770e-12,7.418244372424707788847e-02,1.370188801657028266587e-18,0,nan,9.911065504819677186008e-01
17150,7.416952980119474836098e-02,7.416737845084131641900e-02,6.290480063943230345427e-10,7.762010425319171564482e-12,7.762012321481236312639e-12,7.416952980119474846262e-02,1.370427370147339463016e-18,0,nan,9.911096388331002053976e-01
17194,7.407503332688083302996e-02,7.407289018793792407733e-02,6.250387889820349984881e-10,7.702748586743682800425e-12,7.702750482905747548582e-12,7.407503332688083311805e-02,1.189218857664422293399e-18,0,nan,9.911322213594387165792e-01
17204,7.405360718177437637282e-02,7.405146590177786688927e-02,6.241325943334023619101e-10,7.689364183406088359467e-12,7.689366079568153107624e-12,7.405360718177437646091e-02,1.189562937808217417149e-18,0,nan,9.911373377590523756336e-01
17238,7.398089712050676853043e-02,7.397876214087020172719e-02,6.210652542389769632978e-10,7.644088491507301062766e-12,7.644090387669365810923e-12,7.398089712050676861174e-02,1.099137292211519809074e-18,0,nan,9.911546894364860986601e-01
17264,7.392543959341178328294e-02,7.392330941088003383433e-02,6.187338631945180887268e-10,7.609705454776247637551e-12,7.609707350938312385708e-12,7.392543959341178335748e-02,1.008298358025879332904e-18,0,nan,9.911679125842456251493e-01
17282,7.388711889865382431621e-02,7.388499202668111619382e-02,6.171269948822136650072e-10,7.586022521332407843467e-12,7.586024417494472591624e-12,7.388711889865382439075e-02,1.008821300240690268220e-18,0,nan,9.911770439321151044700e-01
17324,7.379793519009579143487e-02,7.379581600950141506289e-02,6.134002849727702882819e-10,7.531143249571631402663e-12,7.531145145733696150820e-12,7.379793519009579150941e-02,1.010040445798029332860e-18,0,nan,9.911982771491176392857e-01
17326,7.379369639811377964088e-02,7.379157758261889736329e-02,6.132236092962213830551e-10,7.528543173389173846796e-12,7.528545069551238594953e-12,7.379369639811377971542e-02,1.010098463644432616460e-18,0,nan,9.911992857054450941343e-01
17371,7.369851626123034626031e-02,7.369640563284111123987e-02,6.092671693418737042127e-10,7.470356548369879301125e-12,7.470358444531944049282e-12,7.369851626123034629419e-02,4.597286296792861396204e-19,0,nan,9.912219172657095217125e-01
17384,7.367108827217740074590e-02,7.366897999914029208246e-02,6.081308522147650084774e-10,7.453658765081261383921e-12,7.453660661243326132078e-12,7.367108827217740077978e-02,4.598997881638137962556e-19,0,nan,9.912284336151963031088e-01
17415,7.360580645076148058597e-02,7.360370377668895628510e-02,6.054331188692825645948e-10,7.414041303303079589656e-12,7.414043199465144337813e-12,7.360580645076148061985e-02,4.603076784823610635941e-19,0,nan,9.912439336236470781251e-01
17444,7.354489320835194882987e-02,7.354279574962162892857e-02,6.029245764418484409782e-10,7.377233584176696840109e-12,7.377235480338761588266e-12,7.354489320835194885020e-02,2.764133558058470051410e-19,0,nan,9.912583841144802504616e-01
17460,7.351135057069163584493e-02,7.350925598016982539444e-02,6.015467785538400852399e-10,7.357030129786094040965e-12,7.357032025948158789122e-12,7.351135057069163584493e-02,0.000000000000000000000e+00,0,nan,9.912663363978072904943e-01
17505,7.341725739915708675914e-02,7.341517084052383548869e-02,5.976952743342491621313e-10,7.300601988134233630846e-12,7.300603884296298379003e-12,7.341725739915708675237e-02,9.229796669185032634343e-20,0,nan,9.912886248118734227610e-01
17549,7.332560367246762317946e-02,7.332352491772621844049e-02,5.939626582263110868071e-10,7.245984411158658879731e-12,7.245986307320723627888e-12,7.332560367246762318623e-02,9.241333502418557619086e-20,0,nan,9.913103081898666708340e-01
17565,7.329236005141732905447e-02,7.329028412240161762577e-02,5.926134335265718763288e-10,7.226258571777355450787e-12,7.226260467939420198944e-12,7.329236005141732905447e-02,0.000000000000000000000e+00,0,nan,9.913181663122076953164e-01
17594,7.323222105944863703937e-02,7.323015023577216756241e-02,5.901788782394546380678e-10,7.190687594864654713116e-12,7.190689491026719461273e-12,7.323222105944863704615e-02,9.253117657777374225148e-20,0,nan,9.913323729886143338133e-01
17625,7.316809797352524268786e-02,7.316603258418065091587e-02,5.875918785415196554288e-10,7.152921144837235033582e-12,7.152923040999299781739e-12,7.316809797352524270819e-02,2.778368072579783360924e-19,0,nan,9.913475081034138852937e-01
17640,7.313713108460294593985e-02,7.313506831624681117865e-02,5.863458016890520581510e-10,7.134741979048696014334e-12,7.134743875210760762491e-12,7.313713108460294596018e-02,2.779544457464081163391e-19,0,nan,9.913548125837887889638e-01
17685,7.304446579830985775735e-02,7.304241085975193815104e-02,5.826296929820968562698e-10,7.080572748807346013393e-12,7.080574644969410761550e-12,7.304446579830985776413e-02,9.276902095149822497686e-20,0,nan,9.913766522038424898987e-01
17730,7.295215184755030557261e-02,7.295010468938174493046e-02,5.789464733080195733700e-10,7.026950494765992770194e-12,7.026952390928057518351e-12,7.295215184755030559972e-02,3.715456449972802842851e-19,0,nan,9.913983817434539242189e-01
17745,7.292145822187034251985e-02,7.291941364626055357832e-02,5.777259774195604208987e-10,7.009196767082841714330e-12,7.009198663244906462487e-12,7.292145822187034254018e-02,2.787765251793369930068e-19,0,nan,9.914056006047353059615e-01
17775,7.286018701778739079298e-02,7.285814759103473949752e-02,5.752957693641361317909e-10,6.973868330407970481641e-12,6.973870226570035229798e-12,7.286018701778739080653e-02,1.860073067443571173767e-19,0,nan,9.914200020328181473667e-01
17805,7.279907000262026432931e-02,7.279703570315019991316e-02,5.728798490233523334962e-10,6.938776916945533024736e-12,6.938778813107597772893e-12,7.279907000262026436996e-02,5.584903964671942071146e-19,0,nan,9.914343552706790715641e-01
17821,7.276653708425902547464e-02,7.276450551056174505683e-02,5.715971629942197709752e-10,6.920157726586967340842e-12,6.920159622749032088999e-12,7.276653708425902551530e-02,5.587400898455222733648e-19,0,nan,9.914419907098699791953e-01
17865,7.267729596034943653738e-02,7.267527185122534491861e-02,5.680904412003135545022e-10,6.869297241762882924372e-12,6.869299137924947672529e-12,7.267729596034943656449e-02,3.729507813131258964798e-19,0,nan,9.914629181400499914785e-01
17867,7.267324734316843496779e-02,7.267122357225669227739e-02,5.679317611528016737839e-10,6.866997261064938229846e-12,6.866999157227002978003e-12,7.267324734316843500167e-02,4.662144479409586734002e-19,0,nan,9.914638669549299521523e-01
17912,7.258233195962609019306e-02,7.258031577366332593305e-02,5.643778043204824926852e-10,6.815518037373620283018e-12,6.815519933535685031175e-12,7.258233195962609023372e-02,5.601581041901793542559e-19,0,nan,9.914851596634561009405e-01
17925,7.255613097530297084915e-02,7.255411697173055715789e-02,5.633569032429164957409e-10,6.800742103394610442348e-12,6.800743999556675190505e-12,7.255613097530297086947e-02,2.801801923675178671004e-19,0,nan,9.914912911254494128598e-01
17958,7.248974800839273073988e-02,7.248773952708748189794e-02,5.607769686821136240795e-10,6.763425295460117243071e-12,6.763427191622181991228e-12,7.248974800839273075344e-02,1.869578461563932952327e-19,0,nan,9.915068160141727904603e-01
17985,7.243556998727716340826e-02,7.243356600544666938461e-02,5.586783999862613993651e-10,6.733096174800708770071e-12,6.733098070962773518228e-12,7.243556998727716341504e-02,9.354884042777062874210e-20,0,nan,9.915194761141308431502e-01
18004,7.239751745089036396929e-02,7.239551662529600848750e-02,5.572082147468072659006e-10,6.711862082304397956367e-12,6.711863978466462704524e-12,7.239751745089036397607e-02,9.359801021673107681923e-20,0,nan,9.915283624689409065290e-01
18045,7.231560799473185184442e-02,7.231361395180340691859e-02,5.540541114735899727682e-10,6.666344432844887025590e-12,6.666346329006951773747e-12,7.231560799473185185119e-02,9.370402553385224115469e-20,0,nan,9.915474749684185003652e-01
18051,7.230364454939844352403e-02,7.230165149584092073486e-02,5.535946333106686514973e-10,6.659717869419261580459e-12,6.659719765581326328616e-12,7.230364454939844351048e-02,1.874390598223524903614e-19,0,nan,9.915502646874213319252e-01
18097,7.221212163263055603302e-02,7.221013613714788068157e-02,5.500896258164285354295e-10,6.609204830799061254022e-12,6.609206726961126002179e-12,7.221212163263055603979e-02,9.383831169658372735116e-20,0,nan,9.915715915012251702675e-01
18105,7.219624005391889016509e-02,7.219425586800812805872e-02,5.494832326300773842101e-10,6.600472151287642588041e-12,6.600474047449707336198e-12,7.219624005391889017187e-02,9.385895405319767452178e-20,0,nan,9.915752895261175980175e-01
18143,7.212094539384102997515e-02,7.211896740878369247926e-02,5.466156078700599114291e-10,6.559201350118198085550e-12,6.559203246280262833707e-12,7.212094539384102998870e-02,1.879138866255927008089e-19,0,nan,9.915928109147867087450e-01
18165,7.207746127802639650537e-02,7.207548686819033166860e-02,5.449649729446711735775e-10,6.535464893963361051340e-12,6.535466790125425799497e-12,7.207746127802639651892e-02,1.880272545087605875394e-19,0,nan,9.916029216009165525732e-01
18190,7.202814285645276926338e-02,7.202617249631273032141e-02,5.430977096594529475190e-10,6.508630464539289260002e-12,6.508632360701354008159e-12,7.202814285645276926338e-02,0.000000000000000000000e+00,0,nan,9.916143815339948089566e-01
18225,7.195926683633843764663e-02,7.195730212256159603554e-02,5.404985561597528559382e-10,6.471308508136024203189e-12,6.471310404298088951346e-12,7.195926683633843764663e-02,0.000000000000000000000e+00,0,nan,9.916303729827813000838e-01
18236,7.193766086151834148718e-02,7.193569791674526412345e-02,5.396852761960327820814e-10,6.459637700186212005344e-12,6.459639596348276753501e-12,7.193766086151834148718e-02,0.000000000000000000000e+00,0,nan,9.916353862757955292843e-01
18283,7.184556316218093109503e-02,7.184360774606134248879e-02,5.362295828201731846426e-10,6.410086423856209710263e-12,6.410088320018274458420e-12,7.184556316218093109503e-02,0.000000000000000000000e+00,0,nan,9.916567392207132123185e-01
18285,7.184165195340982214322e-02,7.183969685659062092998e-02,5.360832199684049367185e-10,6.407989118028283169507e-12,6.407991014190347917664e-12,7.184165195340982214999e-02,9.432221272457503313870e-20,0,nan,9.916576454383418990995e-01
18330,7.175381828465666757380e-02,7.175187034918749489487e-02,5.328047885984808063165e-10,6.361040659555696136911e-12,6.361042555717760885068e-12,7.175381828465666756025e-02,1.888753446165635289567e-19,0,nan,9.916779834094062910199e-01
18345,7.172461190825568230555e-02,7.172266635019305322247e-02,5.317182157190728040720e-10,6.345493118518824385725e-12,6.345495014680889133882e-12,7.172461190825568228522e-02,2.834283824373445436789e-19,0,nan,9.916847407112716036902e-01
18377,7.166242398192876424161e-02,7.166048347953434513363e-02,5.294105392123054653842e-10,6.312493977266432762401e-12,6.312495873428497510558e-12,7.166242398192876421451e-02,3.782324516258721399853e-19,0,nan,9.916991196706551905905e-01
18405,7.160814203355553243037e-02,7.160620593693578368576e-02,5.274028081274174263108e-10,6.283807169003120245987e-12,6.283809065165184994144e-12,7.160814203355553240327e-02,3.785191675471233237391e-19,0,nan,9.917116605226585593922e-01
18424,7.157137802696447672382e-02,7.156944491049167882238e-02,5.260464852961984623566e-10,6.264440044867544475069e-12,6.264441941029609223226e-12,7.157137802696447669671e-02,3.787136011538830058231e-19,0,nan,9.917201488248399733074e-01
18465,7.149223771487149907796e-02,7.149031100325541074141e-02,5.231362749951610918408e-10,6.222918187412815057654e-12,6.222920083574879805811e-12,7.149223771487149909151e-02,1.895664143304563072371e-19,0,nan,9.917384065713703101890e-01
18471,7.148067821248717092702e-02,7.147875243520057927596e-02,5.227122823562870828435e-10,6.216872626401012113113e-12,6.216874522563076861270e-12,7.148067821248717094735e-02,2.843956051126542277181e-19,0,nan,9.917410716840465131948e-01
18518,7.139032235075156033251e-02,7.138840386632873166159e-02,5.194075906901972595634e-10,6.169785580372197826932e-12,6.169787476534262575089e-12,7.139032235075156035962e-02,3.796740709331208513402e-19,0,nan,9.917618890521710565901e-01
18525,7.137689438988042602013e-02,7.137497698769057408641e-02,5.189179069357344597779e-10,6.162813344389149669770e-12,6.162815240551214417927e-12,7.137689438988042605401e-02,4.746818726113641598089e-19,0,nan,9.917649805344112711901e-01
18566,7.129839677778280568484e-02,7.129648569400412788693e-02,5.160626980553618421165e-10,6.122186207623263815741e-12,6.122188103785328563898e-12,7.129839677778280571194e-02,3.801635876416197220534e-19,0,nan,9.917830412884945141144e-01
18585,7.126210754761956349607e-02,7.126019938012786776214e-02,5.147470071065390498153e-10,6.103480057605975599984e-12,6.103481953768040348141e-12,7.126210754761956351640e-02,2.852678854680080286313e-19,0,nan,9.917913840672733111485e-01
18613,7.120872953837742705196e-02,7.120682565507392975914e-02,5.128166387920078606983e-10,6.076051752717344899702e-12,6.076053648879409647859e-12,7.120872953837742705874e-02,9.516057401898154529308e-20,0,nan,9.918036478516033801274e-01
18645,7.114787272774555902281e-02,7.114597372106105020414e-02,5.106228909476449757690e-10,6.044905986238052006726e-12,6.044907882400116754883e-12,7.114787272774555904991e-02,3.809678810195465480247e-19,0,nan,9.918176188042796136862e-01
18661,7.111750277560841765546e-02,7.111560619943202546421e-02,5.095309417847131722136e-10,6.029412906857050247041e-12,6.029414803019114995198e-12,7.111750277560841766901e-02,1.905652845942868828304e-19,0,nan,9.918245864327752062540e-01
18705,7.103418551980647334984e-02,7.103229560086327481453e-02,5.065448859267491835729e-10,5.987079025570456080943e-12,5.987080921732520829100e-12,7.103418551980647332273e-02,3.815776039915303064279e-19,0,nan,9.918436863589219676558e-01
18709,7.102662573615419890310e-02,7.102473642048251042578e-02,5.062746421816404941724e-10,5.983250166657763756006e-12,5.983252062819828504163e-12,7.102662573615419888277e-02,2.862136631637194956373e-19,0,nan,9.918454182907707683482e-01
18757,7.093609619121894357648e-02,7.093421408984495711434e-02,5.030474026754450246234e-10,5.937557472264677233421e-12,5.937559368426741981578e-12,7.093609619121894355615e-02,2.865789326678463865151e-19,0,nan,9.918661442394609920872e-01
18765,7.092104156252655170671e-02,7.091916065907207145672e-02,5.025123312902247279250e-10,5.929987301745069896421e-12,5.929989197907134644578e-12,7.092104156252655169316e-02,1.910931771090869838457e-19,0,nan,9.918695883241916224932e-01
18805,7.084591193184223852336e-02,7.084403699896960550402e-02,4.998488906770921311424e-10,5.892328856143544612562e-12,5.892330752305609360719e-12,7.084591193184223848270e-02,5.738874743728516317598e-19,0,nan,9.918867650844616629786e-01
18825,7.080843654310348738389e-02,7.080656458368681590595e-02,4.985245778200967729284e-10,5.873619166640234877795e-12,5.873621062802299625952e-12,7.080843654310348733646e-02,6.698897385958555252541e-19,0,nan,9.918953262729038735193e-01
18853,7.075607076867269484149e-02,7.075420295891103934527e-02,4.966787782380546975788e-10,5.847558441443939459889e-12,5.847560337606004208046e-12,7.075607076867269479406e-02,6.703855164784276103166e-19,0,nan,9.919072816232378149177e-01
18885,7.069636619651792006080e-02,7.069450311047842984571e-02,4.945809875967858757998e-10,5.817963192879788110824e-12,5.817965089041852858981e-12,7.069636619651791999304e-02,9.585023874067463615662e-19,0,nan,9.919209017580164750960e-01
18901,7.066657053174470839486e-02,7.066470980010501175354e-02,4.935367419739870410558e-10,5.803240440395591881980e-12,5.803242336557656630137e-12,7.066657053174470832710e-02,9.589065278030411718957e-19,0,nan,9.919276946452065619932e-01
18945,7.058482630485491844392e-02,7.058297202231106100680e-02,4.906809337674639656325e-10,5.763008168967814430314e-12,5.763010065129879178471e-12,7.058482630485491836938e-02,1.056018740294775579233e-18,0,nan,9.919463163129420590122e-01
18950,7.057555512693713646935e-02,7.057370157488769414584e-02,4.903578750794521072001e-10,5.758459877420874851188e-12,5.758461773582939599345e-12,7.057555512693713639481e-02,1.056157464497627056790e-18,0,nan,9.919484269759102034705e-01
18998,7.048673729991420152513e-02,7.048489073627791841618e-02,4.872716073082029863511e-10,5.715038819331323956091e-12,5.715040715493388704248e-12,7.048673729991420145737e-02,9.613529917269487491722e-19,0,nan,9.919686331847970613574e-01
19006,7.047196690506359822526e-02,7.047012150189371349331e-02,4.867598749308988888010e-10,5.707844460285347033317e-12,5.707846356447411781474e-12,7.047196690506359815749e-02,9.615544840919588638926e-19,0,nan,9.919719910287706184158e-01
19047,7.039641409840559884483e-02,7.039457462359481924267e-02,4.841490199259065799765e-10,5.671162274132533576984e-12,5.671164170294598325141e-12,7.039641409840559877707e-02,9.625864704645343031727e-19,0,nan,9.919891559980165738437e-01
19066,7.036148412252959228426e-02,7.035964738425271645212e-02,4.829457566528368038289e-10,5.654269770476412611159e-12,5.654271666638477359316e-12,7.036148412252959220972e-02,1.059370766378011041330e-18,0,nan,9.919970856274549480939e-01
19096,7.030643723809152516085e-02,7.030460480686593935064e-02,4.810543756035524571145e-10,5.627733725446001297644e-12,5.627735621608066045801e-12,7.030643723809152508631e-02,1.060200207641780303887e-18,0,nan,9.920095741778507878448e-01
19126,7.025151934955894053180e-02,7.024969120857781434779e-02,4.791733485458815396168e-10,5.601363469624670099365e-12,5.601365365786734847522e-12,7.025151934955894045726e-02,1.061029000490170990214e-18,0,nan,9.920220238064097461879e-01
19145,7.021680451121134188073e-02,7.021497907873382116268e-02,4.779873536636566215189e-10,5.584747470054455202719e-12,5.584749366216519950876e-12,7.021680451121134180619e-02,1.061553567942229412332e-18,0,nan,9.920298885224516380961e-01
19186,7.014206855083693509538e-02,7.014024894029028984744e-02,4.754420659829992763577e-10,5.549115166751867412563e-12,5.549117062913932160720e-12,7.014206855083693500729e-02,1.255900037373450523351e-18,0,nan,9.920468070235721508472e-01
19194,7.012751372965722453741e-02,7.012569525148921314393e-02,4.749476379152245100916e-10,5.542197891645131065069e-12,5.542199787807195813226e-12,7.012751372965722444932e-02,1.256160696842058376434e-18,0,nan,9.920500998218731349295e-01
19243,7.003856272474980471375e-02,7.003675115684677599946e-02,4.719349165797577960454e-10,5.500079459268745768216e-12,5.500081355430810516373e-12,7.003856272474980460533e-02,1.548007455187791301691e-18,0,nan,9.920702088581738024593e-01
19246,7.003312773492181498360e-02,7.003131658867410149974e-02,4.717513343213924278887e-10,5.497514664128455126347e-12,5.497516560290519874504e-12,7.003312773492181487518e-02,1.548127589830419901525e-18,0,nan,9.920714367188152716498e-01
19292,6.994994934701693467934e-02,6.994814464572391041842e-02,4.689488822186656930472e-10,5.458386725829621747449e-12,5.458388621991686495606e-12,6.994994934701693455059e-02,1.840587579898572789289e-18,0,nan,9.920902164055175768758e-01
19306,6.992469295363337868738e-02,6.992289020626467095366e-02,4.681005887016114015647e-10,5.446551953093556255978e-12,5.446553849255621004135e-12,6.992469295363337855863e-02,1.841252389453126437874e-18,0,nan,9.920959143142270996894e-01
19342,6.985987335502803930739e-02,6.985807561587914873199e-02,4.659291032434750496287e-10,5.416276372212856350345e-12,5.416278268374921098502e-12,6.985987335502803916509e-02,2.036956672044704745287e-18,0,nan,9.921105284485794477628e-01
19366,6.981676030145197811187e-02,6.981496588824804807238e-02,4.644892738513157797798e-10,5.396217209977949602454e-12,5.396219106140014350611e-12,6.981676030145197797634e-02,1.941156693257070788047e-18,0,nan,9.921202412143842749121e-01
19391,6.977193564088677201813e-02,6.977014468131760877321e-02,4.629960667798966387863e-10,5.375427439368246023174e-12,5.375429335530310771331e-12,6.977193564088677187583e-02,2.039523969510355760987e-18,0,nan,9.921303332771843674150e-01
19426,6.970932591492768587546e-02,6.970753977187024595836e-02,4.609168438935633535127e-10,5.346500792127219348621e-12,5.346502688289284096778e-12,6.970932591492768574671e-02,1.846940940725451737351e-18,0,nan,9.921444188066208086613e-01
19441,6.968254472351604947018e-02,6.968076063807301444937e-02,4.600297490780098173055e-10,5.334167187908967224265e-12,5.334169084071031972422e-12,6.968254472351604934143e-02,1.847650778161151234171e-18,0,nan,9.921504400362751896112e-01
19486,6.960238597209943323021e-02,6.960060803585654323202e-02,4.573827621595089524017e-10,5.297393234022310820668e-12,5.297395130184375568825e-12,6.960238597209943312857e-02,1.460351570580650458394e-18,0,nan,9.921684484612918680595e-01
19491,6.959349651002241460507e-02,6.959171925484328962954e-02,4.570899697407531524538e-10,5.293328128260696741564e-12,5.293330024422761489721e-12,6.959349651002241450343e-02,1.460538107262334812813e-18,0,nan,9.921704442973277633276e-01
19541,6.950478881622928562981e-02,6.950301834784268171510e-02,4.541764242830191133235e-10,5.252904899603042959665e-12,5.252906795765107707822e-12,6.950478881622928551461e-02,1.657389120786546507220e-18,0,nan,9.921903468420919782128e-01
19546,6.949593669192392039101e-02,6.949416689984055552082e-02,4.538865010053984865610e-10,5.248885243494816680048e-12,5.248887139656881428205e-12,6.949593669192392027581e-02,1.657600232618661253906e-18,0,nan,9.921923315320327458841e-01
19591,6.941641947739942013792e-02,6.941465575272031142125e-02,4.512888124786438078078e-10,5.212892222785117067690e-12,5.212894118947181815847e-12,6.941641947739942000917e-02,1.854734210608078401799e-18,0,nan,9.922101484443873408402e-01
19606,6.938997433371410536413e-02,6.938821262380288222891e-02,4.504275416337468841424e-10,5.200967698034398970879e-12,5.200969594196463719036e-12,6.938997433371410522861e-02,1.953095859481261905028e-18,0,nan,9.922160693560130855385e-01
19641,6.932838634801303455787e-02,6.932662932433835443829e-02,4.484268382901830810051e-10,5.173284898877647621322e-12,5.173286795039712369479e-12,6.932838634801303440879e-02,2.150313984929918386576e-18,0,nan,9.922298498702032900796e-01
19666,6.928449519658708214949e-02,6.928274150751913952964e-02,4.470053739185918648851e-10,5.153631641185831474381e-12,5.153633537347896222538e-12,6.928449519658708199364e-02,2.249479654179086116946e-18,0,nan,9.922396632541864911186e-01
19691,6.924068730154901100943e-02,6.923893693655330950482e-02,4.455902098000212574289e-10,5.134077807754356909703e-12,5.134079703916421657860e-12,6.924068730154901087391e-02,1.957306850096159641308e-18,0,nan,9.922494518777979819564e-01
19726,6.917949561892116338571e-02,6.917774989001719481921e-02,4.436194962347185810681e-10,5.106868279033222744622e-12,5.106870175195287492779e-12,6.917949561892116322985e-02,2.252893879905130293276e-18,0,nan,9.922631145315356149456e-01
19742,6.915157626061098290792e-02,6.914983264425131193726e-02,4.427226613632105796724e-10,5.094493665381970460016e-12,5.094495561544035208173e-12,6.915157626061098273173e-02,2.547777831772273505426e-18,0,nan,9.922693442833021716231e-01
19786,6.907497197782198654554e-02,6.907323414904342170532e-02,4.402694152907531657090e-10,5.060668976769053745771e-12,5.060670872931118493928e-12,6.907497197782198638968e-02,2.256302939143161428816e-18,0,nan,9.922864244773128108751e-01
19792,6.906454565188445506626e-02,6.906280860984071802330e-02,4.399363572699896450612e-10,5.056079742061585247189e-12,5.056081638223649995346e-12,6.906454565188445491041e-02,2.256643561811931203983e-18,0,nan,9.922887477478267348376e-01
19843,6.897611208961007270632e-02,6.897438171091570431603e-02,4.371195531787711073915e-10,5.017294375523395488111e-12,5.017296271685460236268e-12,6.897611208961007258435e-02,1.768333133160053851748e-18,0,nan,9.923084391777619937933e-01
19846,6.897092068859746680773e-02,6.896919070053779874486e-02,4.369546459660261493616e-10,5.015025255345735144985e-12,5.015027151507799893142e-12,6.897092068859746667899e-02,1.866714358707102545770e-18,0,nan,9.923095943652764399550e-01
19894,6.888801736572621658907e-02,6.888629360788827860621e-02,4.343279339893814492703e-10,4.978904695925117171593e-12,4.978906592087181919750e-12,6.888801736572621646710e-02,1.770594496239693222964e-18,0,nan,9.923280302802381433306e-01
19906,6.886733820424142425096e-02,6.886561599811767973899e-02,4.336747111511095462091e-10,4.969928788207458276110e-12,4.969930684369523024267e-12,6.886733820424142414254e-02,1.574334366271078321034e-18,0,nan,9.923326254539229428165e-01
19945,6.880025932193322679009e-02,6.879854214283719289117e-02,4.315612109265607418961e-10,4.940905670121426453044e-12,4.940907566283491201201e-12,6.880025932193322666134e-02,1.871344806713672105803e-18,0,nan,9.923475218200382935003e-01
19966,6.876422101492571620722e-02,6.876250653257006629419e-02,4.304291415919341140624e-10,4.925371398100180045403e-12,4.925373294262244793560e-12,6.876422101492571607170e-02,1.970869000773984237090e-18,0,nan,9.923555189867147439042e-01
19996,6.871283581912946355238e-02,6.871112517703489759737e-02,4.288190992517291672606e-10,4.903292341598121905605e-12,4.903294237760186653762e-12,6.871283581912946341686e-02,1.972342866439492714772e-18,0,nan,9.923669145541914386982e-01
20026,6.866156564750070967105e-02,6.865985883135221783032e-02,4.272174757373959744708e-10,4.881345053957646570227e-12,4.881346950119711318384e-12,6.866156564750070955585e-02,1.677743286804559107468e-18,0,nan,9.923782761923040775871e-01
20047,6.862574473719230645704e-02,6.862404059072860098531e-02,4.261013181964694127822e-10,4.866059829114382744389e-12,4.866061725276447492546e-12,6.862574473719230633506e-02,1.777361322222782116699e-18,0,nan,9.923862092320704910635e-01
20086,6.855936866500393289604e-02,6.855766945810043803153e-02,4.240392595903643426324e-10,4.837841867861422683792e-12,4.837843764023487431949e-12,6.855936866500393277407e-02,1.779082082867547247384e-18,0,nan,9.924008982847528506990e-01
20099,6.853728607122057773246e-02,6.853558850553659051664e-02,4.233550113164541973148e-10,4.828484375490160501913e-12,4.828486271652225250070e-12,6.853728607122057760371e-02,1.878525038894362015242e-18,0,nan,9.924057820465628905146e-01
20146,6.845762666617674755315e-02,6.845593501214687933142e-02,4.208940465620045690789e-10,4.794854092072954266185e-12,4.794855988235019014342e-12,6.845762666617674744473e-02,1.583756588250498647105e-18,0,nan,9.924233864637485711584e-01
20150,6.845085996080542278542e-02,6.844916880831047038852e-02,4.206855283359312652884e-10,4.792006378869744821390e-12,4.792008275031809569547e-12,6.845085996080542267022e-02,1.682907722306859299844e-18,0,nan,9.924248809434326557628e-01
20202,6.836307499371581803256e-02,6.836139033868952915424e-02,4.179879028852552284956e-10,4.755190466913346180512e-12,4.755192363075410928669e-12,6.836307499371581792414e-02,1.585947051950439962494e-18,0,nan,9.924442556571620171904e-01
20206,6.835633628498888802251e-02,6.835465212804421192294e-02,4.177813973293331633457e-10,4.752374116135749128968e-12,4.752376012297813877125e-12,6.835633628498888791409e-02,1.586103397884412644957e-18,0,nan,9.924457419148164761353e-01
20254,6.827562690496955033275e-02,6.827394870591215141862e-02,4.153144332041348038244e-10,4.718750722957501569981e-12,4.718752619119566318138e-12,6.827562690496955021756e-02,1.687226995175346926503e-18,0,nan,9.924635314993223141142e-01
20266,6.825549419017071623393e-02,6.825381747509800590447e-02,4.147008796959237530680e-10,4.710394464045818113964e-12,4.710396360207882862121e-12,6.825549419017071612551e-02,1.588446740221005349209e-18,0,nan,9.924679658095278982533e-01
20305,6.819018565896363320085e-02,6.818851375176878694667e-02,4.127155721038196387730e-10,4.683372504564307700243e-12,4.683374400726372448400e-12,6.819018565896363309921e-02,1.490595056873186464176e-18,0,nan,9.924823413430037954020e-01
20326,6.815509708475304496354e-02,6.815342775690667939529e-02,4.116520684556852292828e-10,4.668907791488572921123e-12,4.668909687650637669280e-12,6.815509708475304488222e-02,1.193089972937678080436e-18,0,nan,9.924900593057049733676e-01
20358,6.810173278503091921765e-02,6.810006737488831699256e-02,4.100388554644132921950e-10,4.646980643521932539583e-12,4.646982539683997287740e-12,6.810173278503091913634e-02,1.194024874419734110626e-18,0,nan,9.925017895807938376508e-01
20386,6.805514170561438524548e-02,6.805347971090886840113e-02,4.086345452596355072608e-10,4.627906883140429846267e-12,4.627908779302494594424e-12,6.805514170561438516417e-02,1.194842313137150188201e-18,0,nan,9.925120235476217608818e-01
20410,6.801528251274767316388e-02,6.801362343627862082232e-02,4.074362042071291740403e-10,4.611640941664526599416e-12,4.611642837826591347573e-12,6.801528251274767308934e-02,1.095913985866456948310e-18,0,nan,9.925207733069665909050e-01
20446,6.795562482303547631544e-02,6.795397010793807691438e-02,4.056478984855964550723e-10,4.587384650033419568758e-12,4.587386546195484316915e-12,6.795562482303547622735e-02,1.296308094346093937650e-18,0,nan,9.925338596662018167166e-01
20462,6.792916063619154595684e-02,6.792750785335167337592e-02,4.048566221950766498974e-10,4.576658672485230445853e-12,4.576660568647295194010e-12,6.792916063619154585520e-02,1.496322826876824450042e-18,0,nan,9.925396611354859860692e-01
20507,6.785489555043860833390e-02,6.785324818195995606697e-02,4.026427094028427991814e-10,4.546670575550733153709e-12,4.546672471712797901866e-12,6.785489555043860823225e-02,1.497960505958792576450e-18,0,nan,9.925559295280531953870e-01
20514,6.784336508149203006220e-02,6.784171855259052497312e-02,4.022998471897535885659e-10,4.542029328449665875824e-12,4.542031224611730623981e-12,6.784336508149202995378e-02,1.598096101487866175672e-18,0,nan,9.925584537911461686347e-01
20567,6.775625327888086327097e-02,6.775461308370468079269e-02,3.997171047529471718581e-10,4.507092609099891006508e-12,4.507094505261955754665e-12,6.775625327888086318288e-02,1.300122457360030846326e-18,0,nan,9.925775106512367884962e-01
20620,6.766947617716733929529e-02,6.766784227521342506687e-02,3.971575163241863500159e-10,4.472513278667815391894e-12,4.472515174829880140051e-12,6.766947617716733920720e-02,1.301789691467577189690e-18,0,nan,9.925964701401352740812e-01
20627,6.765803995885785219956e-02,6.765640688507550633605e-02,3.968211742751597662494e-10,4.467972672584550949633e-12,4.467974568746615697790e-12,6.765803995885785211147e-02,1.302009732590756578757e-18,0,nan,9.925989669837691685384e-01
20672,6.758465960232237895711e-02,6.758303183583606553578e-02,3.946684677428668717716e-10,4.438929323645680167057e-12,4.438931219807744915214e-12,6.758465960232237886902e-02,1.303423395675728051074e-18,0,nan,9.926149779889908767697e-01
20687,6.756025249047009113715e-02,6.755862648669731511955e-02,3.939545321102928150261e-10,4.429304159228845497089e-12,4.429306055390910245246e-12,6.756025249047009104906e-02,1.303894276103737608120e-18,0,nan,9.926202996048715577766e-01
20725,6.749853929262221220481e-02,6.749691774018034096745e-02,3.921539679814925207191e-10,4.405044634436909001200e-12,4.405046530598973749357e-12,6.749853929262221213705e-02,1.003912625228479299990e-18,0,nan,9.926337467634523293735e-01
20747,6.746288780509069474083e-02,6.746126882046079734572e-02,3.911167985138659177346e-10,4.391080576285939559095e-12,4.391082472448004307252e-12,6.746288780509069468662e-02,8.035545229088840006809e-19,0,nan,9.926415095813552843976e-01
20779,6.741113179404145069093e-02,6.740951653233226603570e-02,3.896150317018866446674e-10,4.370874384788592523162e-12,4.370876280950657271319e-12,6.741113179404145066382e-02,4.020857325901396381142e-19,0,nan,9.926527717854084798010e-01
20807,6.736594286496091488339e-02,6.736433084911809676004e-02,3.883075997419173224059e-10,4.353295542748530861533e-12,4.353297438910595609690e-12,6.736594286496091485628e-02,4.023554508317551916895e-19,0,nan,9.926625979677996692435e-01
20832,6.732567230702108478487e-02,6.732406318009772154927e-02,3.871454343305735568323e-10,4.337679716959187752772e-12,4.337681613121252500929e-12,6.732567230702108475099e-02,5.032451474924029348584e-19,0,nan,9.926713491578101117752e-01
20867,6.726941466279205417551e-02,6.726780956588482934756e-02,3.855265679392686220841e-10,4.315942787111735994763e-12,4.315944683273800742920e-12,6.726941466279205416196e-02,2.014664052601747480391e-19,0,nan,9.926835658067268185006e-01
20885,6.724053702017057705816e-02,6.723893398929758490230e-02,3.846976966778191836158e-10,4.304820330294595175095e-12,4.304822226456659923252e-12,6.724053702017057704461e-02,2.015529285853765051053e-19,0,nan,9.926898328060273154496e-01
20927,6.717330022137363666269e-02,6.717170199404835727298e-02,3.827733410301833091451e-10,4.279016145187017853097e-12,4.279018041349082601254e-12,6.717330022137363666946e-02,1.008773360204548530471e-19,0,nan,9.927044141287734706105e-01
20939,6.715412672448013541574e-02,6.715252986519216727389e-02,3.822260007734557841593e-10,4.271681415427283802944e-12,4.271683311589348551101e-12,6.715412672448013540897e-02,1.009061379926217816619e-19,0,nan,9.927085695410264543580e-01
20987,6.707759659318771922634e-02,6.707600518658220160721e-02,3.800475626113612199615e-10,4.242509557965847779934e-12,4.242511454127912528091e-12,6.707759659318771921957e-02,1.010212637630875988469e-19,0,nan,9.927251439528598862924e-01
20992,6.706963974280747062387e-02,6.706804890240493541943e-02,3.798216423671555601449e-10,4.239486115738372128054e-12,4.239488011900436876211e-12,6.706963974280747061032e-02,2.020664969729791137407e-19,0,nan,9.927268661209938756707e-01
21046,6.698388579546736052139e-02,6.698230104872605040708e-02,3.773936396881874120182e-10,4.207015249552086625058e-12,4.207017145714151373215e-12,6.698388579546736052816e-02,1.011625930261116066019e-19,0,nan,9.927454137048231738337e-01
21047,6.698230086002923055956e-02,6.698071622576648076513e-02,3.773488818472124722921e-10,4.206417069531833247486e-12,4.206418965693897995643e-12,6.698230086002923056634e-02,1.011649867357429800088e-19,0,nan,9.927457562863558786009e-01
21100,6.689845994124218511435e-02,6.689688124935838733795e-02,3.749873109173406003929e-10,4.174875138050815772831e-12,4.174877034212880520988e-12,6.689845994124218512791e-02,2.025835447926928638778e-19,0,nan,9.927638669147932446043e-01
21107,6.688741013263222674924e-02,6.688583222281426372689e-02,3.746769533673560282892e-10,4.170732825020077587659e-12,4.170734721182142335816e-12,6.688741013263222676957e-02,3.039255174298554838508e-19,0,nan,9.927662521252440280166e-01
21154,6.681336009331144840188e-02,6.681178741782650931614e-02,3.726024079338177946392e-10,4.143061580514740840745e-12,4.143063476676805588902e-12,6.681336009331144842221e-02,3.042623616850289593086e-19,0,nan,9.927822264693303484675e-01
21167,6.679292155030195448203e-02,6.679135031750372905346e-02,3.720314371662894630536e-10,4.135451068622573064446e-12,4.135452964784637812603e-12,6.679292155030195451591e-02,5.072591092554004981161e-19,0,nan,9.927866324542801271832e-01
21208,6.672858418338997033822e-02,6.672701748618636028235e-02,3.702386860796861911012e-10,4.111570440082883291538e-12,4.111572336244948039695e-12,6.672858418338997037211e-02,5.077481907462038742609e-19,0,nan,9.928004930795864243012e-01
21227,6.669883228055261595432e-02,6.669726767781602391896e-02,3.694119985051779759781e-10,4.100566141638462432547e-12,4.100568037800527180704e-12,6.669883228055261600176e-02,7.111645500287283001991e-19,0,nan,9.928068982471509330281e-01
21263,6.664256922086623218936e-02,6.664100857381876963820e-02,3.678527152150119695313e-10,4.079823345246282946344e-12,4.079825241408347694501e-12,6.664256922086623225712e-02,1.016807073505309794841e-18,0,nan,9.928190031464769979585e-01
21287,6.660513951875073093532e-02,6.660358149957871852053e-02,3.668183078157120443103e-10,4.066072480568036593299e-12,4.066074376730101341456e-12,6.660513951875073100308e-02,1.017378482650988770434e-18,0,nan,9.928270504666292548901e-01
21317,6.655844095941146402974e-02,6.655688621472783509411e-02,3.655310163608612378423e-10,4.048970661728940382070e-12,4.048972557891005130227e-12,6.655844095941146408395e-02,8.144738344657670419629e-19,0,nan,9.928370842842660384765e-01
21347,6.651184048776399454245e-02,6.651028900611475457450e-02,3.642500406059844844734e-10,4.031964615249367823441e-12,4.031966511411432571598e-12,6.651184048776399458311e-02,6.112833620306459990900e-19,0,nan,9.928470900647264573671e-01
21372,6.647308144205226719130e-02,6.647153267088919385180e-02,3.631873565923035163142e-10,4.017865586121621245227e-12,4.017867482283685993384e-12,6.647308144205226722518e-02,5.096998236753619243521e-19,0,nan,9.928554068825006235881e-01
21407,6.641893243761553022365e-02,6.641738744789678730482e-02,3.617068773683389721339e-10,3.998237167036508475463e-12,3.998239063198573223620e-12,6.641893243761553026431e-02,6.121384366783423996134e-19,0,nan,9.928670179828423872077e-01
21427,6.638804950076082944573e-02,6.638650666496418678944e-02,3.608646804326480778438e-10,3.987078304749412171451e-12,3.987080200911476919608e-12,6.638804950076082949317e-02,7.144937289609210628579e-19,0,nan,9.928736359656418662624e-01
21467,6.632641264514344118147e-02,6.632487410220682433516e-02,3.591885034891433668490e-10,3.964884847018215202093e-12,3.964886743180279950250e-12,6.632641264514344122213e-02,6.129923185463197141491e-19,0,nan,9.928868351519128348354e-01
21481,6.630488027013175997813e-02,6.630334322499502584271e-02,3.586044165472791756572e-10,3.957156056901006158562e-12,3.957157953063070906719e-12,6.630488027013176001879e-02,6.131913865550159776691e-19,0,nan,9.928914433212960911380e-01
21527,6.623427841366556363656e-02,6.623274627280106481450e-02,3.566946091604423924275e-10,3.931902454276187103226e-12,3.931904350438251851383e-12,6.623427841366556365689e-02,3.069225063061748263972e-19,0,nan,9.929065424925545158691e-01
21536,6.622049136816656240723e-02,6.621896018378347306850e-02,3.563226174527851528860e-10,3.926986684324930231446e-12,3.926988580486994979603e-12,6.622049136816656243434e-02,4.093152097202274917533e-19,0,nan,9.929094891773578768408e-01
21587,6.614252707264932880436e-02,6.614100128957984568370e-02,3.542248892934454293204e-10,3.899284874181834574054e-12,3.899286770343899322211e-12,6.614252707264932883147e-02,4.097976825464513059158e-19,0,nan,9.929261409152076582369e-01
21592,6.613489832772834919232e-02,6.613337307248993801281e-02,3.540201610617706693588e-10,3.896583051471450415659e-12,3.896584947633515163816e-12,6.613489832772834921943e-02,4.098449532321014676858e-19,0,nan,9.929277692289543877260e-01
21647,6.605115597738664174628e-02,6.604963650826260336654e-02,3.517790434338063511965e-10,3.867027076730622565245e-12,3.867028972892687313402e-12,6.605115597738664178694e-02,6.155468570773537688329e-19,0,nan,9.929456313202762361377e-01
21702,6.596773093796125963004e-02,6.596621721846062976066e-02,3.495577379130898459998e-10,3.837769261577135653821e-12,3.837771157739200401978e-12,6.596773093796125963682e-02,1.027208830997548924193e-19,0,nan,9.929634033952034490012e-01
21707,6.596016250867368708630e-02,6.595864931006776078114e-02,3.493567756786534355524e-10,3.835124114913058249322e-12,3.835126011075122997479e-12,6.596016250867368709308e-02,1.027326695434283031498e-19,0,nan,9.929650145982658860332e-01
21758,6.588311303087657771354e-02,6.588160512837794238213e-02,3.473161685659566010998e-10,3.808281950333892386234e-12,3.808283846495957134391e-12,6.588311303087657773387e-02,3.085584423519268041641e-19,0,nan,9.929814068140217796546e-01
21767,6.586954407249557372515e-02,6.586803710139745193948e-02,3.469577945953284953337e-10,3.803571123121418643292e-12,3.803573019283483391449e-12,6.586954407249557373870e-02,2.057480030703261874221e-19,0,nan,9.929842916299195507471e-01
21814,6.579881991489574004692e-02,6.579731779223765432527e-02,3.450946716771145442817e-10,3.779095953159849064018e-12,3.779097849321913812175e-12,6.579881991489574006725e-02,3.089537283555614909735e-19,0,nan,9.929993183261068829377e-01
21827,6.577929809971573238506e-02,6.577779731352699796814e-02,3.445818131417954439465e-10,3.772363315591338513747e-12,3.772365211753403261904e-12,6.577929809971573240539e-02,3.090454188685096312244e-19,0,nan,9.930034632863509095170e-01
21870,6.571484951755355149929e-02,6.571335313790608878028e-02,3.428930167399691083427e-10,3.750207431164724656776e-12,3.750209327326789404933e-12,6.571484951755355152639e-02,4.124646790052740036137e-19,0,nan,9.930171386333903361119e-01
21887,6.568942204576998145131e-02,6.568792740229904994844e-02,3.422285485886795145954e-10,3.741495984877402767899e-12,3.741497881039467516056e-12,6.568942204576998146486e-02,2.063121692047450389327e-19,0,nan,9.930225304291756192572e-01
21926,6.563119978485170054745e-02,6.562970911171265969415e-02,3.407109764750009413601e-10,3.721612604000308778923e-12,3.721614500162373527080e-12,6.563119978485170058133e-02,5.162379782975130225974e-19,0,nan,9.930348684306731996130e-01
21947,6.559991339036517846037e-02,6.559842484782231618361e-02,3.398977224428993821206e-10,3.710964500361910881916e-12,3.710966396523975630073e-12,6.559991339036517849425e-02,5.164841863213228953454e-19,0,nan,9.930414939106404093191e-01
21982,6.554786868104773021925e-02,6.554638367823889567052e-02,3.385483267765083710875e-10,3.693307748821558976459e-12,3.693309644983623724616e-12,6.554786868104773025991e-02,6.202731268966797068178e-19,0,nan,9.930525084057163365129e-01
22008,6.550928698538026261565e-02,6.550780460301648458872e-02,3.375507689059056876065e-10,3.680263751382768022728e-12,3.680265647544832770885e-12,6.550928698538026264954e-02,5.171986973042970636431e-19,0,nan,9.930606680517971357122e-01
22038,6.546485418844694891211e-02,6.546337482011040275533e-02,3.364048466603614458575e-10,3.665289199268715151272e-12,3.665291095430779899429e-12,6.546485418844694893244e-02,3.105298405704044972038e-19,0,nan,9.930700592393293568878e-01
22068,6.542051168146027206591e-02,6.541903531695104085910e-02,3.352643632988051299918e-10,3.650395776734957129078e-12,3.650397672897021877235e-12,6.542051168146027209302e-02,4.143204266593805750687e-19,0,nan,9.930794250377119160105e-01
22095,6.538068037065155899763e-02,6.537920670090587534399e-02,3.342425511196258758204e-10,3.637060608661201984070e-12,3.637062504823266732030e-12,6.538068037065155902474e-02,4.145728395372385473155e-19,0,nan,9.930878326335197364520e-01
22128,6.533209631725749776338e-02,6.533062592999589304391e-02,3.329995808935138468171e-10,3.620850130094569965217e-12,3.620852026256634713177e-12,6.533209631725749781081e-02,7.260419873242480201860e-19,0,nan,9.930980808777259077154e-01
22151,6.529829868329674408348e-02,6.529683057662765832148e-02,3.321370920972941399592e-10,3.609608844878056391246e-12,3.609610741040121139205e-12,6.529829868329674412414e-02,6.226438098395141671532e-19,0,nan,9.931052056374924215322e-01
22188,6.524403846702116613934e-02,6.524257401678284351017e-02,3.307561594742149814230e-10,3.591622475052861818049e-12,3.591624371214926566009e-12,6.524403846702116618677e-02,7.270219036213883897783e-19,0,nan,9.931166363877128856166e-01
22208,6.521476488185121481687e-02,6.521330240174736691031e-02,3.300130544585418119337e-10,3.581949848750826928831e-12,3.581951744912891676790e-12,6.521476488185121485076e-02,5.195344635766820485944e-19,0,nan,9.931227994018993474653e-01
22248,6.515633572782618184192e-02,6.515487717476475101663e-02,3.285338407010472393745e-10,3.562708545020573059377e-12,3.562710441182637807337e-12,6.515633572782618186225e-02,3.120002146686317325031e-19,0,nan,9.931350923747944514728e-01
22265,6.513155084961059795000e-02,6.513009396022343880085e-02,3.279079849796940201236e-10,3.554572719211042535867e-12,3.554574615373107283827e-12,6.513155084961059797710e-02,4.161585891716819736558e-19,0,nan,9.931403035880192677770e-01
22308,6.506898571929771643699e-02,6.506753302394018747542e-02,3.263323700425769732576e-10,3.534104141919934422279e-12,3.534106038081999170239e-12,6.506898571929771643021e-02,1.041396834932489908401e-19,0,nan,9.931534496374570833931e-01
22322,6.504865455161808772465e-02,6.504720321741801945342e-02,3.258216664278386063135e-10,3.527473874834109803404e-12,3.527475770996174551364e-12,6.504865455161808771110e-02,2.083444653772886653208e-19,0,nan,9.931577188781905635227e-01
22368,6.498198608333984785770e-02,6.498053920658214426307e-02,3.241514967096241247736e-10,3.505805134904602010835e-12,3.505807031066666758795e-12,6.498198608333984783059e-02,4.171164340433545799749e-19,0,nan,9.931717089656673148087e-01
22379,6.496607397100110255071e-02,6.496462815677383914820e-02,3.237538846030605195823e-10,3.500649788664143985443e-12,3.500651684826208733403e-12,6.496607397100110252360e-02,4.172185981907493779618e-19,0,nan,9.931750459478383951653e-01
22428,6.489533448386818018392e-02,6.489389338697071774319e-02,3.219909735904113424647e-10,3.477807459106852840079e-12,3.477809355268917588038e-12,6.489533448386818015004e-02,5.220917367887872341137e-19,0,nan,9.931898711409850661800e-01
22437,6.488236661875594397562e-02,6.488092638551854615604e-02,3.216686352302988188300e-10,3.473633549457044314883e-12,3.473635445619109062843e-12,6.488236661875594392818e-02,7.310745202153095673365e-19,0,nan,9.931925871357512318645e-01
22488,6.480902860654637528406e-02,6.480759325112970548608e-02,3.198505571870063739873e-10,3.450107114411389623985e-12,3.450109010573454371945e-12,6.480902860654637522307e-02,9.410166070001761546931e-19,0,nan,9.932079369366751877158e-01
22494,6.480041694507302980265e-02,6.479898216170730639848e-02,3.196376121476643360084e-10,3.447353281050621429452e-12,3.447355177212686177412e-12,6.480041694507302974166e-02,9.411416635483022366151e-19,0,nan,9.932097382448905643361e-01
22548,6.472306615852652832621e-02,6.472163650656704525998e-02,3.177300075530285719635e-10,3.422700164255120513105e-12,3.422702060417185261064e-12,6.472306615852652825845e-02,1.046962695098107154788e-18,0,nan,9.932259071178172036187e-01
22552,6.471734748371714965380e-02,6.471591821064483155676e-02,3.175893381400066839700e-10,3.420883370804462914853e-12,3.420885266966527662813e-12,6.471734748371714959281e-02,9.423496878893833436375e-19,0,nan,9.932271017488526312954e-01
22608,6.463744486819332172721e-02,6.463602088201903136233e-02,3.156290882325911078287e-10,3.395582734452296611569e-12,3.395584630614361359529e-12,6.463744486819332169333e-02,5.241747714387805557368e-19,0,nan,9.932437824414133486031e-01
22610,6.463459667434565017967e-02,6.463317287638613808416e-02,3.155593929365557789673e-10,3.394683761630570081624e-12,3.394685657792634829584e-12,6.463459667434565014579e-02,5.241978697705708606444e-19,0,nan,9.932443766606411126663e-01
22667,6.455358109292028066356e-02,6.455216264170294244540e-02,3.135821005330466618193e-10,3.369195886617211284420e-12,3.369197782779276032380e-12,6.455358109292028062967e-02,5.248557448951169797508e-19,0,nan,9.932612680700512199886e-01
22668,6.455216248491189217560e-02,6.455074412719824294087e-02,3.135475662004511742663e-10,3.368751012044405965042e-12,3.368752908206470713002e-12,6.455216248491189213495e-02,6.298407350444614651395e-19,0,nan,9.932615636564948791761e-01
22726,6.447004290146489964943e-02,6.446862994944024003661e-02,3.115536505374942308202e-10,3.343081733008435421536e-12,3.343083629170500169495e-12,6.447004290146489962910e-02,3.153215015720315859485e-19,0,nan,9.932786634057870575219e-01
22728,6.446721677877934741788e-02,6.446580401254512109537e-02,3.114852118033411637868e-10,3.342201244174238764894e-12,3.342203140336303512853e-12,6.446721677877934740433e-02,2.102235497861586967457e-19,0,nan,9.932792515042267118873e-01
22784,6.438823592794269901540e-02,6.438682834735668935884e-02,3.095774414476178928149e-10,3.317672587002001616499e-12,3.317674483164066364459e-12,6.438823592794269900185e-02,2.104814173078996645652e-19,0,nan,9.932956765711119519972e-01
22788,6.438260554037987060881e-02,6.438119832898313241187e-02,3.094417987024544906207e-10,3.315929736983553801200e-12,3.315931633145618549160e-12,6.438260554037987059526e-02,2.104998243286200922427e-19,0,nan,9.932968467180104282267e-01
22842,6.430673958596853552347e-02,6.430533734287388261805e-02,3.076187372772776093271e-10,3.292520287110006605099e-12,3.292522183272071353058e-12,6.430673958596853549637e-02,4.214963235059085712452e-19,0,nan,9.933126038083706327124e-01
22848,6.429832658054335104282e-02,6.429692488767745797668e-02,3.074171038170603567024e-10,3.289932854533790972170e-12,3.289934750695855720129e-12,6.429832658054335102927e-02,2.107757367385327092872e-19,0,nan,9.933143500235856487748e-01
22901,6.422415482256026857572e-02,6.422275797446155157705e-02,3.056440173938240971125e-10,3.267194513462169756492e-12,3.267196409624234504452e-12,6.422415482256026856894e-02,1.055095796395607569629e-19,0,nan,9.933297354014122807105e-01
22908,6.421437773010748141180e-02,6.421298151979714786654e-02,3.054109072692224234023e-10,3.264207017749289315982e-12,3.264208913911354063941e-12,6.421437773010748139825e-02,2.110512884362123575442e-19,0,nan,9.933317621391298352053e-01
22959,6.414327914974515357249e-02,6.414188757156619125689e-02,3.037200225511475273759e-10,3.242550532949235576658e-12,3.242552429111300324618e-12,6.414327914974515356571e-02,1.056426124117373777202e-19,0,nan,9.933464912702460660344e-01
22968,6.413075683968326307625e-02,6.412936607628068267625e-02,3.034229923295969508035e-10,3.238748703382483937671e-12,3.238750599544548685631e-12,6.413075683968326307625e-02,0.000000000000000000000e+00,0,nan,9.933490837753565336926e-01
23018,6.406132175217715431752e-02,6.405993550086702081713e-02,3.017802074458082259063e-10,3.217735294884771222625e-12,3.217737191046835970585e-12,6.406132175217715430396e-02,2.115555343752834194860e-19,0,nan,9.933634498637157325338e-01
23028,6.404746177942386164983e-02,6.404607642760488447892e-02,3.014531453642865870313e-10,3.213554443000568932636e-12,3.213556339162633680595e-12,6.404746177942386163627e-02,2.116013153299190283790e-19,0,nan,9.933663156356120955037e-01
23077,6.397967771229848571327e-02,6.397829675395871290268e-02,2.998576931664683228095e-10,3.193172627190034021536e-12,3.193174523352098769496e-12,6.397967771229848570649e-02,1.059127494906376540973e-19,0,nan,9.933803222102001606749e-01
23088,6.396449043879675629533e-02,6.396311046355712049463e-02,2.995011557827265523451e-10,3.188620821993126570876e-12,3.188622718155191318836e-12,6.396449043879675628856e-02,1.059378966603063244926e-19,0,nan,9.933834584159708777553e-01
23136,6.389834503834500722562e-02,6.389696933937836779613e-02,2.979522818284426438292e-10,3.168859324682757454933e-12,3.168861220844822202893e-12,6.389834503834500724595e-02,3.181426799380175616381e-19,0,nan,9.933971089659092370172e-01
23148,6.388184072635912793230e-02,6.388046609301074476954e-02,2.975668159865805643559e-10,3.163944478600236125420e-12,3.163946374762300873380e-12,6.388184072635912794585e-02,2.121499161885721718222e-19,0,nan,9.934005128053289973024e-01
23196,6.381595113530697067016e-02,6.381458075070629474922e-02,2.960319143685841949065e-10,3.144386417821714269126e-12,3.144388313983779017086e-12,6.381595113530697068371e-02,2.123689597187669399163e-19,0,nan,9.934140931337072096354e-01
23208,6.379951056953643159732e-02,6.379814124370372318781e-02,2.956499213196243778188e-10,3.139522102960587970341e-12,3.139523999122652718301e-12,6.379951056953643159732e-02,0.000000000000000000000e+00,0,nan,9.934174794854966250753e-01
23255,6.373524048243164073573e-02,6.373387529034279233635e-02,2.941604079203559846888e-10,3.120566517847213170412e-12,3.120568414009277918372e-12,6.373524048243164072218e-02,2.126378915884769321676e-19,0,nan,9.934307092267363005814e-01
23268,6.371749791440409985149e-02,6.371613386202038852767e-02,2.937502700185953617725e-10,3.115350436179140906412e-12,3.115352332341205654372e-12,6.371749791440409985149e-02,0.000000000000000000000e+00,0,nan,9.934343591312888540929e-01
23315,6.365347511430120046658e-02,6.365211516918923464049e-02,2.922741248417484303943e-10,3.096588995890962087295e-12,3.096590892053026835255e-12,6.365347511430120043270e-02,5.322775831065318405770e-19,0,nan,9.934475211624626194242e-01
23328,6.363580072547232528815e-02,6.363444191277627387250e-02,2.918676631649870780226e-10,3.091426269413872538703e-12,3.091428165575937286663e-12,6.363580072547232525427e-02,5.324254194009049391295e-19,0,nan,9.934511524106151902154e-01
23374,6.357337859413820725554e-02,6.357202377586073536390e-02,2.904357515345373258010e-10,3.073250045592893565226e-12,3.073251941754958313186e-12,6.357337859413820720810e-02,7.461274844155359032462e-19,0,nan,9.934639691819393510826e-01
23388,6.355441698547387056000e-02,6.355306337900597261963e-02,2.900019046377683007034e-10,3.067746442981183831235e-12,3.067748339143248579194e-12,6.355441698547387049901e-02,9.595929770899919712457e-19,0,nan,9.934678599845676481785e-01
23434,6.349223381010820268654e-02,6.349088417260883944118e-02,2.885827789598920788455e-10,3.049755437126531713371e-12,3.049757333288596461330e-12,6.349223381010820261878e-02,1.067258650609264915191e-18,0,nan,9.934806114919379193282e-01
23448,6.347334469515485612677e-02,6.347199626175397542372e-02,2.881528010670064589098e-10,3.044307845479530417494e-12,3.044309741641595165454e-12,6.347334469515485606578e-02,9.608186317455070077810e-19,0,nan,9.934844825075075273944e-01
23494,6.341139895506643699852e-02,6.341005446541048332342e-02,2.867463149260837450596e-10,3.026499704344184826716e-12,3.026501600506249574676e-12,6.341139895506643694431e-02,8.548953266697161935531e-19,0,nan,9.934971692480961217848e-01
23509,6.339123843670835360280e-02,6.338989522890154169307e-02,2.862897562151324002469e-10,3.020722739592221646923e-12,3.020724635754286394883e-12,6.339123843670835354181e-02,9.620631132360694111478e-19,0,nan,9.935012955510553890712e-01
23554,6.333087206108029449818e-02,6.332953268662542558286e-02,2.849261708128187649725e-10,3.003479819055266961961e-12,3.003481715217331709920e-12,6.333087206108029442364e-02,1.176975729727650137789e-18,0,nan,9.935136430930923285014e-01
23569,6.331078822754590758223e-02,6.330945012682489160939e-02,2.844736629189283526253e-10,2.997761348424484591708e-12,2.997763244586549339668e-12,6.331078822754590751447e-02,1.070317361028545275473e-18,0,nan,9.935177485179163563069e-01
23615,6.324931674449866283961e-02,6.324798253733325743321e-02,2.830922294328034827422e-10,2.980314971447101399664e-12,2.980316867609166147624e-12,6.324931674449866279895e-02,6.428145561231340243122e-19,0,nan,9.935303061373457490769e-01
23629,6.323064354403856681850e-02,6.322931051812181430069e-02,2.826736574575273261856e-10,2.975032084032272974334e-12,2.975033980194337722293e-12,6.323064354403856679817e-02,3.215021956868857774194e-19,0,nan,9.935341183678358149226e-01
23675,6.316940499010039579777e-02,6.316807583318322380582e-02,2.813044340686088244680e-10,2.957761687063531172266e-12,2.957763583225595920226e-12,6.316940499010039577067e-02,4.290851610266929714634e-19,0,nan,9.935466126900240728132e-01
23689,6.315080245723670079996e-02,6.314947447412762889082e-02,2.808895570615842792211e-10,2.952532020471171477431e-12,2.952533916633236225391e-12,6.315080245723670077963e-02,3.219086685061379045966e-19,0,nan,9.935504057289878286283e-01
23736,6.308847108685848817947e-02,6.308714703178271848027e-02,2.795030041110453108256e-10,2.935065192083572626090e-12,2.935067088245637374050e-12,6.308847108685848814559e-02,5.370445234522348495028e-19,0,nan,9.935631069489785943032e-01
23749,6.307126305519771852944e-02,6.306994008318146825915e-02,2.791211814931724048967e-10,2.930258275943102037699e-12,2.930260172105166785659e-12,6.307126305519771848878e-02,6.446292574262283600625e-19,0,nan,9.935666112232315204302e-01
23797,6.300784747250977085777e-02,6.300652848672036584685e-02,2.777176833850893464618e-10,2.912600321163770117848e-12,2.912602217325834865807e-12,6.300784747250977082389e-02,5.377317151638037094920e-19,0,nan,9.935795170883588944247e-01
23809,6.299202344279376367976e-02,6.299070545043401869582e-02,2.773683530044515066341e-10,2.908208012021185316552e-12,2.908209908183250064512e-12,6.299202344279376365944e-02,3.227200782423636415608e-19,0,nan,9.935827354661902347313e-01
23858,6.292753216942804633924e-02,6.292621822066005790450e-02,2.759482871476592469978e-10,2.890364127088280480179e-12,2.890366023250345228139e-12,6.292753216942804627825e-02,9.691524536209050380136e-19,0,nan,9.935958437499562449975e-01
23869,6.291308174152206094212e-02,6.291176869765791003828e-02,2.756308962971130860949e-10,2.886378432890117768468e-12,2.886380329052182516427e-12,6.291308174152206088791e-02,8.616667173767938917454e-19,0,nan,9.935987790673295184636e-01
23919,6.284752321758848427833e-02,6.284621427386373876389e-02,2.741946332385637660996e-10,2.868353707527957350630e-12,2.868355603690022098589e-12,6.284752321758848423090e-02,7.547448589504001477977e-19,0,nan,9.936120875690489356847e-01
23929,6.283443608931786986024e-02,6.283312796306071262289e-02,2.739086384825856309478e-10,2.864766784601715671750e-12,2.864768680763780419709e-12,6.283443608931786980603e-02,8.627452078541240912802e-19,0,nan,9.936147426300339024433e-01
23980,6.276781867436671616536e-02,6.276651470399054553583e-02,2.724565420379332903095e-10,2.846566204244798245971e-12,2.846568100406862993931e-12,6.276781867436671610437e-02,9.716184740894205487905e-19,0,nan,9.936282491744847072393e-01
23989,6.275608464037000486279e-02,6.275478140110049966215e-02,2.722014090429840125596e-10,2.843370354345286498341e-12,2.843372250507351246301e-12,6.275608464037000480180e-02,9.718001457834424530265e-19,0,nan,9.936306267516825767847e-01
24042,6.268711745053182535204e-02,6.268581850284499815243e-02,2.707057225462022145357e-10,2.824647056449222372369e-12,2.824648952611287120329e-12,6.268711745053182529783e-02,8.647727129430372889825e-19,0,nan,9.936445921192689149492e-01
24049,6.267802556493887895919e-02,6.267672718230393268910e-02,2.705090397927872474928e-10,2.822186469732495987539e-12,2.822188365894560735498e-12,6.267802556493887890498e-02,8.648981542679532110346e-19,0,nan,9.936464320237238998217e-01
24103,6.260802087693724042686e-02,6.260672683953916359235e-02,2.689984757740147041705e-10,2.803300523397443598480e-12,2.803302419559508346440e-12,6.260802087693724037265e-02,8.658652336388493547217e-19,0,nan,9.936605898362575934636e-01
24109,6.260025704917703133593e-02,6.259896349308683014998e-02,2.688313648412292721817e-10,2.801212498096407939297e-12,2.801214394258472687257e-12,6.260025704917703128172e-02,8.659726202352373579747e-19,0,nan,9.936621590317488312291e-01
24165,6.252793366403057887339e-02,6.252664458579749101808e-02,2.672786480239175621300e-10,2.781823890790002688703e-12,2.781825786952067436663e-12,6.252793366403057881241e-02,9.753460354214816595282e-19,0,nan,9.936767674726105524833e-01
24169,6.252277729495209816849e-02,6.252148853557717859600e-02,2.671682205553877311459e-10,2.780445845804381389058e-12,2.780447741966446137018e-12,6.252277729495209810751e-02,9.754264740129111564278e-19,0,nan,9.936778083555632625108e-01
24227,6.244815300733843984983e-02,6.244686885667576465331e-02,2.655741748746176551736e-10,2.760566081573509647225e-12,2.760567977735574395185e-12,6.244815300733843979562e-02,8.680818569270552365948e-19,0,nan,9.936928627317800107174e-01
24229,6.244558451967218782789e-02,6.244430052744054764611e-02,2.655194455239561333181e-10,2.759883957584517768863e-12,2.759885853746582516823e-12,6.244558451967218777368e-02,8.681175625347449506734e-19,0,nan,9.936933805692592762957e-01
24289,6.236867695611362190432e-02,6.236739770170787004541e-02,2.638848805216850722293e-10,2.739524315865358216416e-12,2.739526212027422964376e-12,6.236867695611362184333e-02,9.778365548017529573853e-19,0,nan,9.937088762412853672396e-01
24349,6.229205285225100411462e-02,6.229077830660554908543e-02,2.622643684744785416338e-10,2.719364440128538433128e-12,2.719366336290603181088e-12,6.229205285225100404686e-02,1.087821522611697592756e-18,0,nan,9.937242959345156113589e-01
24351,6.228950357694368100057e-02,6.228822918775924305683e-02,2.622105916146490352923e-10,2.718695856053536136985e-12,2.718697752215600884945e-12,6.228950357694368092942e-02,1.142259345211695095408e-18,0,nan,9.937248086222877290299e-01
24409,6.221571047108958024070e-02,6.221444060538785637788e-02,2.606577544251317008457e-10,2.699401886274115828405e-12,2.699403782436180576364e-12,6.221571047108958017294e-02,1.089156344390409144286e-18,0,nan,9.937396402063178394706e-01
24414,6.220936126855379475856e-02,6.220809179155437386240e-02,2.605244924543268997845e-10,2.697747171263905395314e-12,2.697749067425970143274e-12,6.220936126855379469418e-02,1.034804130417386055121e-18,0,nan,9.937409155085350168785e-01
24469,6.213964809049985251724e-02,6.213838287617158349485e-02,2.590648854996967644756e-10,2.679634245998290471014e-12,2.679636142160355218974e-12,6.213964809049985245286e-02,1.035965055636815662167e-18,0,nan,9.937549096086208001558e-01
24476,6.213079230640381752049e-02,6.212952763288597117077e-02,2.588799391815036900713e-10,2.677340608333707827581e-12,2.677342504495772575540e-12,6.213079230640381744934e-02,1.145177212910380392209e-18,0,nan,9.937566861871468195549e-01
24529,6.206386400305441276132e-02,6.206260341177291176815e-02,2.574856108744639943026e-10,2.660059146183248278446e-12,2.660061042345313026406e-12,6.206386400305441270034e-02,9.826389829564630301203e-19,0,nan,9.937701046879803468332e-01
24539,6.205126025901240011383e-02,6.205000043550166584285e-02,2.572237096272179337595e-10,2.656815184056033410473e-12,2.656817080218098158432e-12,6.205126025901240006301e-02,8.190321457311026166054e-19,0,nan,9.937726300134465707041e-01
24589,6.198835651586695918682e-02,6.198710051954646518395e-02,2.559197817435450799246e-10,2.640674248298861416358e-12,2.640676144460926164318e-12,6.198835651586695912922e-02,9.291783755962168112556e-19,0,nan,9.937852259856446612472e-01
24602,6.197203285401904049290e-02,6.197077784959482941334e-02,2.555822766197958082818e-10,2.636499031683033239563e-12,2.636500927845097987523e-12,6.197203285401904043869e-02,8.747511760986159315084e-19,0,nan,9.937884925942684784229e-01
24649,6.191312395043346238191e-02,6.191187252122651187811e-02,2.543672512870464772031e-10,2.621477247815987283636e-12,2.621479143978052031596e-12,6.191312395043346235142e-02,4.925157083911176992190e-19,0,nan,9.938002740376185211238e-01
24665,6.189310815151351150202e-02,6.189185793553051593161e-02,2.539554706328934782649e-10,2.616389490893269358813e-12,2.616391387055334106773e-12,6.189310815151351148508e-02,2.737083247397351152103e-19,0,nan,9.938042745489510217051e-01
24709,6.183816464247544678531e-02,6.183691775277028056769e-02,2.528278746398205746231e-10,2.602465873631113813416e-12,2.602467769793178561376e-12,6.183816464247544677515e-02,1.643709095478211565361e-19,0,nan,9.938152493747266535192e-01
24728,6.181448422883594031178e-02,6.181323877092099075927e-02,2.523431245080461856806e-10,2.596483941844859284733e-12,2.596485838006924032692e-12,6.181448422883594030500e-02,1.096225854275320861249e-19,0,nan,9.938199764905528126187e-01
24769,6.176347694178535415591e-02,6.176223456420335844067e-02,2.513015088607828158812e-10,2.583637887502104721523e-12,2.583639783664169469483e-12,6.176347694178535414913e-02,1.097131170970396140330e-19,0,nan,9.938301525226761515795e-01
24791,6.173615918038008365163e-02,6.173491845042904953002e-02,2.507450734156802730201e-10,2.576779804458698872299e-12,2.576781700620763620259e-12,6.173615918038008364824e-02,5.488083214114101695280e-20,0,nan,9.938355990259319729693e-01
24829,6.168905921207395670288e-02,6.168782131946713813352e-02,2.497880129027831972392e-10,2.564991083494804458476e-12,2.564992979656869206436e-12,6.168905921207395670288e-02,0.000000000000000000000e+00,0,nan,9.938449840021180017131e-01
24855,6.165689496099349440491e-02,6.165565900350251172783e-02,2.491361263234646041598e-10,2.556966520089916137951e-12,2.556968416251980885910e-12,6.165689496099349439814e-02,1.099027705226045805046e-19,0,nan,9.938513888495574694353e-01
24889,6.161490983081978776702e-02,6.161367639626828177876e-02,2.482872475830208159668e-10,2.546523287440268276180e-12,2.546525183602333024139e-12,6.161490983081978776024e-02,1.099776595736396677486e-19,0,nan,9.938597443287077300655e-01
24919,6.157793526755422217341e-02,6.157670405200604029147e-02,2.475415959204756510331e-10,2.537355846522067854907e-12,2.537357742684132602867e-12,6.157793526755422216663e-02,1.100436958237028778573e-19,0,nan,9.938670979694741786288e-01
24949,6.154102718912055845204e-02,6.153979818593017045385e-02,2.467990755539903953790e-10,2.528232356402388408883e-12,2.528234252564453156843e-12,6.154102718912055844865e-02,5.505484623461350573330e-20,0,nan,9.938744340131651634719e-01
24982,6.150050485533219571938e-02,6.149927827809300405070e-02,2.459858996472636013763e-10,2.518246966522335545189e-12,2.518248862684400293148e-12,6.150050485533219571938e-02,0.000000000000000000000e+00,0,nan,9.938824834118782111745e-01
25010,6.146618497058462778836e-02,6.146496044547623609585e-02,2.452988708175218027471e-10,2.509815710496615362724e-12,2.509817606658680110684e-12,6.146618497058462778836e-02,0.000000000000000000000e+00,0,nan,9.938892966291193961669e-01
25046,6.142214371327553898067e-02,6.142092181822533938102e-02,2.444194890817340058505e-10,2.499030737851967632389e-12,2.499032634014032380349e-12,6.142214371327553898745e-02,1.103228114223210989657e-19,0,nan,9.938980342064121161231e-01
25070,6.139283541440566620357e-02,6.139161526750169488043e-02,2.438356848030211789225e-10,2.491875063390513848357e-12,2.491876959552578596317e-12,6.139283541440566621374e-02,1.655632175715825566688e-19,0,nan,9.939038453856525114245e-01
25111,6.134286397983385256662e-02,6.134164680972002310847e-02,2.428428597917178777401e-10,2.479713854338618301755e-12,2.479715750500683049715e-12,6.134286397983385256662e-02,0.000000000000000000000e+00,0,nan,9.939137472462246044344e-01
25130,6.131974782529544479998e-02,6.131853203056789846086e-02,2.423846885802324733025e-10,2.474105000760565058255e-12,2.474106896922629806215e-12,6.131974782529544481014e-02,1.657605539411337423186e-19,0,nan,9.939183250114146144427e-01
25175,6.126510311304059439052e-02,6.126389056549458786145e-02,2.413043625415175704462e-10,2.460888182018810924570e-12,2.460890078180875672530e-12,6.126510311304059440407e-02,2.212112029104555583429e-19,0,nan,9.939291396594988753908e-01
25190,6.124692064759742289845e-02,6.124570917923442039729e-02,2.409457518910746176058e-10,2.456503499961075330757e-12,2.456505396123140078717e-12,6.124692064759742291200e-02,2.212768742129477194194e-19,0,nan,9.939327359978855919577e-01
25240,6.118642914482798169900e-02,6.118522126220568023682e-02,2.397557573264458200643e-10,2.441962905760237179741e-12,2.441964801922301927701e-12,6.118642914482798171594e-02,2.768695474120176065620e-19,0,nan,9.939446930718495253456e-01
25250,6.117435233855774731713e-02,6.117314517096122008757e-02,2.395187461746659541244e-10,2.439068567057640148225e-12,2.439070463219704896184e-12,6.117435233855774733745e-02,3.323090471248049464247e-19,0,nan,9.939470788318968456042e-01
25304,6.110926092832790937321e-02,6.110805760970974619362e-02,2.382445371031008205819e-10,2.423517917770794983934e-12,2.423519813932859731894e-12,6.110926092832790939354e-02,3.326630108969221800388e-19,0,nan,9.939599295108174441780e-01
25310,6.110204136818798573564e-02,6.110083847597140600460e-02,2.381035445412516675803e-10,2.421798236352786254329e-12,2.421800132514851002288e-12,6.110204136818798575936e-02,3.881527031184972620794e-19,0,nan,9.939613539956861140560e-01
25369,6.103118505013668518134e-02,6.102998633749130016497e-02,2.367233187635100320911e-10,2.404974375138933078639e-12,2.404976271300997826599e-12,6.103118505013668521183e-02,4.996328692635556120608e-19,0,nan,9.939753257154661149494e-01
25370,6.102998621912964078348e-02,6.102878757711577922763e-02,2.367000217465922762933e-10,2.404690569920549478652e-12,2.404692466082614226611e-12,6.102998621912964081736e-02,5.551585374527256594064e-19,0,nan,9.939755619669515310753e-01
25430,6.095818538652041750686e-02,6.095699096973912988777e-02,2.353080541668039665931e-10,2.387743657149799320847e-12,2.387745553311864068807e-12,6.095818538652041754074e-02,5.558124421739124342474e-19,0,nan,9.939897032189049230484e-01
25434,6.095340767008190875289e-02,6.095221353409999655759e-02,2.352156641822631433212e-10,2.386619532358715766221e-12,2.386621428520780514181e-12,6.095340767008190878678e-02,5.558560084705840707955e-19,0,nan,9.939906436083002702880e-01
25490,6.088663737786221739711e-02,6.088544716154825974479e-02,2.339275197736417525211e-10,2.370955614296125764208e-12,2.370957510458190512168e-12,6.088663737786221743438e-02,6.121121363279625013270e-19,0,nan,9.940037782203243422129e-01
25499,6.087592689097080640468e-02,6.087473730260350613885e-02,2.337214182608309606459e-10,2.368450995249458500734e-12,2.368452891411523248693e-12,6.087592689097080644195e-02,6.122198310990656353136e-19,0,nan,9.940058837851913165016e-01
25550,6.081534071289083290545e-02,6.081415467248170479965e-02,2.325582981102166532838e-10,2.354324584042108220321e-12,2.354326480204172968281e-12,6.081534071289083293255e-02,4.456943592588019378997e-19,0,nan,9.940177874356058812218e-01
25565,6.079755564678501072407e-02,6.079637064653775521718e-02,2.322177463400214583040e-10,2.350191144524150377819e-12,2.350193040686215125779e-12,6.079755564678501074779e-02,3.900966456761582982551e-19,0,nan,9.940212795143505527715e-01
25610,6.074429392344731642328e-02,6.074311203458113195250e-02,2.312002702671382665626e-10,2.337848735065790556882e-12,2.337850631227855304842e-12,6.074429392344731644022e-02,2.788847783206663816897e-19,0,nan,9.940317313248147519135e-01
25630,6.072066693616637427644e-02,6.071948642576845613393e-02,2.307500615027967659731e-10,2.332390957301842532760e-12,2.332392853463907280720e-12,6.072066693616637429677e-02,3.347919540388809039242e-19,0,nan,9.940363648498792894788e-01
25670,6.067349555335099844922e-02,6.067231779186438445089e-02,2.298533188590743164439e-10,2.321526261617190360066e-12,2.321528157779255108026e-12,6.067349555335099847294e-02,3.908942826982139048701e-19,0,nan,9.940456103437356542006e-01
25696,6.064289304341201612656e-02,6.064171706300203466798e-02,2.292730505203177908522e-10,2.314500372001275990864e-12,2.314502268163340738824e-12,6.064289304341201615028e-02,3.910915415289032661506e-19,0,nan,9.940516045533336884389e-01
25730,6.060294415827413005361e-02,6.060177050020015118492e-02,2.285173280017189324492e-10,2.305355383102674553167e-12,2.305357279264739301127e-12,6.060294415827413008749e-02,5.590704933688636903070e-19,0,nan,9.940594249439224504728e-01
25762,6.056541723778545505602e-02,6.056424575846560265566e-02,2.278092416304201673042e-10,2.296792292795094297990e-12,2.296794188957159045949e-12,6.056541723778545509668e-02,6.713002786488033923528e-19,0,nan,9.940667665452215768585e-01
25790,6.053263830561812494101e-02,6.053146872718423520087e-02,2.271921832891616000680e-10,2.289334343677037314081e-12,2.289336239839102062040e-12,6.053263830561812498167e-02,6.716637933891760528084e-19,0,nan,9.940731755727471337511e-01
25828,6.048823761998087145429e-02,6.048707061311076824952e-02,2.263584834985006140867e-10,2.279264398368897754837e-12,2.279266294530962502797e-12,6.048823761998087150511e-02,8.401960254578515198722e-19,0,nan,9.940818514183295955293e-01
25850,6.046257657439137734977e-02,6.046141105201739765552e-02,2.258777717716489049531e-10,2.273461411843120163118e-12,2.273463308005184911078e-12,6.046257657439137740398e-02,8.965894557532905849993e-19,0,nan,9.940868626734481356701e-01
25894,6.041135230759182965859e-02,6.041018974478558260061e-02,2.249206269048014084774e-10,2.261914402748434783507e-12,2.261916298910499531467e-12,6.041135230759182971280e-02,8.973496959355881794114e-19,0,nan,9.940968597594297077717e-01
25910,6.039275755508863182091e-02,6.039159606538475323997e-02,2.245739819337313607389e-10,2.257734880058817619647e-12,2.257736776220882367607e-12,6.039275755508863186496e-02,7.293211146559472008883e-19,0,nan,9.941004866851779491919e-01
25960,6.033475943491844101690e-02,6.033360128804174388404e-02,2.234955247095712545131e-10,2.244740054673494440468e-12,2.244741950835559188428e-12,6.033475943491844107789e-02,1.010799956335187866749e-18,0,nan,9.941117921493552953569e-01
25970,6.032317984957188184805e-02,6.032202236933669409820e-02,2.232807036727877767920e-10,2.242153064351315587717e-12,2.242154960513380335677e-12,6.032317984957188190565e-02,9.548276559180956713768e-19,0,nan,9.941140480430501084408e-01
26027,6.025730328290296733683e-02,6.025614959034257440442e-02,2.220617266421605412415e-10,2.227482869773462186100e-12,2.227484765935526934060e-12,6.025730328290296741476e-02,1.293237946303948894132e-18,0,nan,9.941268736926083613293e-01
26030,6.025384207095277443658e-02,6.025268857717131928910e-02,2.219978282779197995335e-10,2.226714303938413019414e-12,2.226716200100477767374e-12,6.025384207095277451112e-02,1.237081268122356107504e-18,0,nan,9.941275471781855182889e-01
26090,6.018474284347649804123e-02,6.018359331331834725064e-02,2.207252484092094028720e-10,2.211416960856780857489e-12,2.211418857018845605448e-12,6.018474284347649811577e-02,1.238501584234280686206e-18,0,nan,9.941409845177581368347e-01
26093,6.018129411954358616907e-02,6.018014478697058584249e-02,2.206618877664506376488e-10,2.210655776834724585890e-12,2.210657672996789333849e-12,6.018129411954358624361e-02,1.238572557285242562578e-18,0,nan,9.941416547702121943634e-01
26150,6.011588080240713204204e-02,6.011473521322448943665e-02,2.194628580773322754285e-10,2.196259419597015675008e-12,2.196261315759080422968e-12,6.011588080240713212674e-02,1.409000310647338697807e-18,0,nan,9.941543604850400507296e-01
26160,6.010442676013269507068e-02,6.010328182559015406313e-02,2.192534429700947917217e-10,2.193746642361015607557e-12,2.193748538523080355516e-12,6.010442676013269515538e-02,1.409268822469059527900e-18,0,nan,9.941565838756755441193e-01
26210,6.004725459391443587135e-02,6.004611292324026323869e-02,2.182105526235201994733e-10,2.181240086745348529580e-12,2.181241982907413277540e-12,6.004725459391443596622e-02,1.579883888681500561857e-18,0,nan,9.941676754994459164617e-01
26227,6.002785319107337356202e-02,6.002671262658343672328e-02,2.178575518989302808507e-10,2.177009518148426332043e-12,2.177011414310491080003e-12,6.002785319107337365011e-02,1.467509195007279412650e-18,0,nan,9.941714370628917372985e-01
26270,5.997886287496205654838e-02,5.997772510050822299013e-02,2.169682286998656656432e-10,2.166357390631872880475e-12,2.166359286793937628435e-12,5.997886287496205662970e-02,1.355730319628275772488e-18,0,nan,9.941809299765768102083e-01
26294,5.995157154564888660409e-02,5.995043532348223877258e-02,2.164740710552552540673e-10,2.160442222501173113546e-12,2.160444118663237861506e-12,5.995157154564888668879e-02,1.412861957437336876234e-18,0,nan,9.941862149093679642989e-01
26330,5.991070431319713363171e-02,5.990957041285258800884e-02,2.157357842499621107009e-10,2.151609780985158359434e-12,2.151611677147223107394e-12,5.991070431319713371642e-02,1.413825721070209264974e-18,0,nan,9.941941243282634635956e-01
26362,5.987444795882739519366e-02,5.987331611569409836834e-02,2.150824853005917531056e-10,2.143799095677670510679e-12,2.143800991839735258639e-12,5.987444795882739528853e-02,1.584443670490579068179e-18,0,nan,9.942011368722639865349e-01
26390,5.984277758684128115606e-02,5.984164753867024730554e-02,2.145131184898733188923e-10,2.136995728593120365432e-12,2.136997624755185113392e-12,5.984277758684128124415e-02,1.472047756917912474863e-18,0,nan,9.942072589626089360536e-01
26429,5.979874891486559147172e-02,5.979762135892653479553e-02,2.137235823706227093852e-10,2.127567499216152500744e-12,2.127569395378217248704e-12,5.979874891486559155643e-02,1.416472689855444943117e-18,0,nan,9.942157646432282798303e-01
26450,5.977508138458292598724e-02,5.977395516682312037160e-02,2.133001318894256498500e-10,2.122513724970018196561e-12,2.122515621132082944521e-12,5.977508138458292608210e-02,1.587077556316798758453e-18,0,nan,9.942203342840306863593e-01
26497,5.972221286408022671024e-02,5.972108963172021442047e-02,2.123566559359842243154e-10,2.111260756168010602422e-12,2.111262652330075350382e-12,5.972221286408022680511e-02,1.588482501617745131470e-18,0,nan,9.942305354505535447884e-01
26511,5.970649189048349137526e-02,5.970536954484275806517e-02,2.120767500082061580961e-10,2.107924189064430763437e-12,2.107926085226495511397e-12,5.970649189048349146335e-02,1.475407844695158963355e-18,0,nan,9.942335671366067640330e-01
26565,5.964596993825947961125e-02,5.964485100191782294049e-02,2.110019378207127929924e-10,2.095120232465310137928e-12,2.095122128627374885888e-12,5.964596993825947970951e-02,1.647317027172247340019e-18,0,nan,9.942452309883880638502e-01
26571,5.963925663181943647248e-02,5.963813807322324409444e-02,2.108829853074410358165e-10,2.093703978018520839209e-12,2.093705874180585587169e-12,5.963925663181943656396e-02,1.533881598629067894749e-18,0,nan,9.942465240589929602669e-01
26631,5.957224800380538011247e-02,5.957113321100423848566e-02,2.096986069281031974821e-10,2.079611387429949822294e-12,2.079613283592014570254e-12,5.957224800380538022089e-02,1.819978612215955536602e-18,0,nan,9.942594228665367305756e-01
26633,5.957001827109849161486e-02,5.956890360345983713005e-02,2.096592881936588583458e-10,2.079143815589562272398e-12,2.079145711751627020358e-12,5.957001827109849172666e-02,1.876923195301646499731e-18,0,nan,9.942598518304840415623e-01
26691,5.950546473611345578314e-02,5.950435368802442766896e-02,2.085235201937884640675e-10,2.065644988828240551060e-12,2.065646884990305299019e-12,5.950546473611345591189e-02,2.163650154714559637230e-18,0,nan,9.942722639492643355963e-01
26701,5.949435601288588109276e-02,5.949324558687740996044e-02,2.083285691762032599568e-10,2.063329425158743780586e-12,2.063331321320808528545e-12,5.949435601288588122489e-02,2.221002942582507705046e-18,0,nan,9.942743985447761679783e-01
26751,5.943890556836229038633e-02,5.943779824406731681280e-02,2.073576315926627184414e-10,2.051803372886901486472e-12,2.051805269048966234432e-12,5.943890556836229052863e-02,2.394080674568572234870e-18,0,nan,9.942850476937191369926e-01
26770,5.941787501559838049196e-02,5.941676886617034535149e-02,2.069903361902293470202e-10,2.047445983861847334752e-12,2.047447880023912082711e-12,5.941787501559838062748e-02,2.280883850610779328271e-18,0,nan,9.942890839877939823731e-01
26811,5.937256925001709641367e-02,5.937146562876134254542e-02,2.062008487605703486586e-10,2.038085149124770707690e-12,2.038087045286835455650e-12,5.937256925001709654581e-02,2.225558729238128827058e-18,0,nan,9.942977744830003945450e-01
26838,5.934279028043365734554e-02,5.934168831881740052654e-02,2.056832428943381692971e-10,2.031951838924561118562e-12,2.031953735086625866522e-12,5.934279028043365747768e-02,2.226675543014342371702e-18,0,nan,9.943034830578399746090e-01
26871,5.930645454029098784793e-02,5.930535460148120907323e-02,2.050530804644247566219e-10,2.024488945612672830042e-12,2.024490841774737578002e-12,5.930645454029098799024e-02,2.399427452572588946334e-18,0,nan,9.943104446968015352353e-01
26907,5.926689157404114999730e-02,5.926579383488081554607e-02,2.043687089288680292223e-10,2.016389229349391099370e-12,2.016391125511455847330e-12,5.926689157404115012266e-02,2.115192358907927121448e-18,0,nan,9.943180198255421062357e-01
26931,5.924056020804750225957e-02,5.923946393125043024356e-02,2.039142365858756136899e-10,2.011013408685282787374e-12,2.011015304847347535333e-12,5.924056020804750236799e-02,1.830168669367548565152e-18,0,nan,9.943230587114479202362e-01
26976,5.919128334637321605174e-02,5.919018980277167780988e-02,2.030659067342523365805e-10,2.000985139270075405645e-12,2.000987035432140153604e-12,5.919128334637321616694e-02,1.946173056469862721563e-18,0,nan,9.943324825662411273674e-01
26991,5.917488503170431155478e-02,5.917379239664505993714e-02,2.027842281052476351658e-10,1.997657202658092710635e-12,1.997659098820157458595e-12,5.917488503170431166320e-02,1.832199879906176537216e-18,0,nan,9.943356168999341033023e-01
27045,5.911596374927634615725e-02,5.911487437457573832617e-02,2.017747020360200507657e-10,1.985737555480031707028e-12,1.985739451642096454988e-12,5.911596374927634625550e-02,1.662086104156622400745e-18,0,nan,9.943468718438296540907e-01
27051,5.910942779913810453607e-02,5.910833878569859401215e-02,2.016629670857457865614e-10,1.984419009549380481405e-12,1.984420905711445229365e-12,5.910942779913810463094e-02,1.604950235939603143169e-18,0,nan,9.943481196319606069079e-01
27111,5.904418730759062412458e-02,5.904310189580802662544e-02,2.005503666579219066135e-10,1.971297528807080698994e-12,1.971299424969145446954e-12,5.904418730759062422623e-02,1.721489587806535193285e-18,0,nan,9.943605672739701996517e-01
27114,5.904093095101757416088e-02,5.903984571879656182290e-02,2.004949624332703123722e-10,1.970644495376341797975e-12,1.970646391538406545934e-12,5.904093095101757426252e-02,1.721584535224273942001e-18,0,nan,9.943611882164866424779e-01
27171,5.897916236357584301157e-02,5.897808053364104470174e-02,1.994463410043978683226e-10,1.958291477040461069666e-12,1.958293373202525817626e-12,5.897916236357584310982e-02,1.665941290854604376003e-18,0,nan,9.943729601891837048522e-01
27184,5.896510192055518254369e-02,5.896402086409130717087e-02,1.992082573727003600193e-10,1.955488589675554461769e-12,1.955490485837619209729e-12,5.896510192055518264872e-02,1.781258439967508128074e-18,0,nan,9.943756381426414907494e-01
27231,5.891435178278826129998e-02,5.891327351504434414552e-02,1.983508053448404770918e-10,1.945399587756509283524e-12,1.945401483918574031483e-12,5.891435178278826140501e-02,1.782792855750611969636e-18,0,nan,9.943852987376353320405e-01
27253,5.889064138048735157696e-02,5.888956441398477397603e-02,1.979512195641448936555e-10,1.940700918167838087611e-12,1.940702814329902835570e-12,5.889064138048735167860e-02,1.725978038068956116901e-18,0,nan,9.943898093208128429301e-01
27291,5.884975439001231018130e-02,5.884867966495305180362e-02,1.972636759211834212452e-10,1.932620611100937562849e-12,1.932622507263002310809e-12,5.884975439001231027955e-02,1.669604621122672556849e-18,0,nan,9.943975832762075451731e-01
27323,5.881538921437225707423e-02,5.881431637082051934980e-02,1.966872821658081670117e-10,1.925850899053525911388e-12,1.925852795215590659348e-12,5.881538921437225715894e-02,1.440155303855946455733e-18,0,nan,9.944041130683471723046e-01
27351,5.878536901903284602494e-02,5.878429781730123757953e-02,1.961848699830916763823e-10,1.919953313603714093288e-12,1.919955209765778841247e-12,5.878536901903284610287e-02,1.325619494234446659145e-18,0,nan,9.944098141586654794914e-01
27393,5.874042479222496971318e-02,5.873935604538447394807e-02,1.954346144800388235382e-10,1.911152001930889026858e-12,1.911153898092953774818e-12,5.874042479222496978772e-02,1.268954040118630293594e-18,0,nan,9.944183440389109590379e-01
27411,5.872119451254671916284e-02,5.872012681493350101238e-02,1.951143057736638689193e-10,1.907396477929032490242e-12,1.907398374091097238202e-12,5.872119451254671923399e-02,1.211670984556670297923e-18,0,nan,9.944219917356908994385e-01
27464,5.866468151171029007620e-02,5.866361689354027710686e-02,1.941754316368989128299e-10,1.896395528301871712777e-12,1.896397424463936460737e-12,5.866468151171029015413e-02,1.328346615703356488885e-18,0,nan,9.944327045336292601849e-01
27471,5.865722972207540244767e-02,5.865616550951761734169e-02,1.940519025153681933094e-10,1.894948902629632447290e-12,1.894950798791697195249e-12,5.865722972207540252898e-02,1.386276906047102525067e-18,0,nan,9.944341163549157232206e-01
27531,5.859347350787866436539e-02,5.859241276145822791631e-02,1.929975803962075654663e-10,1.882609401905386532733e-12,1.882611298067451280693e-12,5.859347350787866443315e-02,1.156487774551076034598e-18,0,nan,9.944461883609551023028e-01
27534,5.859029115197051465491e-02,5.858923057836292521894e-02,1.929450750015789137122e-10,1.881995242767858037438e-12,1.881997138929922785398e-12,5.859029115197051472606e-02,1.214378119146251733849e-18,0,nan,9.944467905863015883949e-01
27591,5.852992473886927207206e-02,5.852886743981156025661e-02,1.919512605561097884596e-10,1.870376805366069993883e-12,1.870378701528134741843e-12,5.852992473886927214322e-02,1.215630600702114893330e-18,0,nan,9.944582080954400741092e-01
27604,5.851618307186130704114e-02,5.851512651727144785868e-02,1.917256050624367411912e-10,1.867740387222230139380e-12,1.867742283384294887340e-12,5.851618307186130710890e-02,1.158015308297322356427e-18,0,nan,9.944608055146036384975e-01
27651,5.846658229252870994525e-02,5.846552842220116340421e-02,1.909128650735385941917e-10,1.858249957798232211660e-12,1.858251853960296959620e-12,5.846658229252871002656e-02,1.390797268250856562165e-18,0,nan,9.944701758970497976306e-01
27675,5.844130283451312341154e-02,5.844025033049208587977e-02,1.904997084226800767794e-10,1.853428572566502369159e-12,1.853430468728567117119e-12,5.844130283451312349625e-02,1.449373826680120074824e-18,0,nan,9.944749485517960472538e-01
27711,5.840344505482389921992e-02,5.840239459473464410895e-02,1.898823169523215041614e-10,1.846227718936090167062e-12,1.846229615098154915022e-12,5.840344505482389930802e-02,1.508325860430920302172e-18,0,nan,9.944820921015433616932e-01
27746,5.836670932596714621597e-02,5.836566084669937090081e-02,1.892847575433465677699e-10,1.839262606954520238479e-12,1.839264503116584986438e-12,5.836670932596714631423e-02,1.683422331260076115850e-18,0,nan,9.944890195254863330754e-01
27771,5.834051192012490483454e-02,5.833946485192139002607e-02,1.888595401086905394673e-10,1.834308963236366062273e-12,1.834310859398430810233e-12,5.834051192012490493280e-02,1.684178260486002214048e-18,0,nan,9.944939570417911932116e-01
27817,5.829240072098942994279e-02,5.829135624088911535800e-02,1.880806270884938538036e-10,1.825240637207504097961e-12,1.825242533369568845921e-12,5.829240072098943004444e-02,1.743691328772413271436e-18,0,nan,9.945030189849073144217e-01
27831,5.827778179112361558230e-02,5.827673809659126594413e-02,1.878444593585318917832e-10,1.822492579656992835260e-12,1.822494475819057583220e-12,5.827778179112361568056e-02,1.685991107788943750802e-18,0,nan,9.945057710478060503004e-01
27888,5.821837521057125977987e-02,5.821733470427973996964e-02,1.868871934718306702293e-10,1.811360838331148117410e-12,1.811362734493212865468e-12,5.821837521057125987812e-02,1.687711509057325982691e-18,0,nan,9.945169474737236057593e-01
27891,5.821525357875338406595e-02,5.821421323981426962680e-02,1.868370004048407421826e-10,1.810777471439613012114e-12,1.810779367601677760173e-12,5.821525357875338416760e-02,1.746002077153412521807e-18,0,nan,9.945175344467736262659e-01
27951,5.815292620210961305945e-02,5.815188920082113383108e-02,1.858370898253774979109e-10,1.799162555895797876538e-12,1.799164452057862624597e-12,5.815292620210961316448e-02,1.806135861409550084753e-18,0,nan,9.945292475630827535270e-01
27960,5.814359435127517007337e-02,5.814255784909503856810e-02,1.856877497894123888967e-10,1.797428893935018440160e-12,1.797430790097083188218e-12,5.814359435127517017840e-02,1.806425740125055440624e-18,0,nan,9.945310002135661802997e-01
28012,5.808976481450253388452e-02,5.808873118823670085343e-02,1.848281774082911841562e-10,1.787455668106114423242e-12,1.787457564268179171300e-12,5.808976481450253398278e-02,1.691448092366326053593e-18,0,nan,9.945411046828153560405e-01
28032,5.806910092025272375230e-02,5.806806839656836287581e-02,1.844990557580413983724e-10,1.783639459430797804567e-12,1.783641355592862552626e-12,5.806910092025272384039e-02,1.517010339723094348643e-18,0,nan,9.945449810785009355451e-01
28072,5.802783920151336828527e-02,5.802680887712029702356e-02,1.838432695481108164520e-10,1.776039570691805399687e-12,1.776041466853870147745e-12,5.802783920151336837336e-02,1.518089036686890924700e-18,0,nan,9.945527173712523667098e-01
28103,5.799592179790962921259e-02,5.799489317260278495040e-02,1.833372776691949361926e-10,1.770179327847491149839e-12,1.770181224009555897898e-12,5.799592179790962930745e-02,1.635764846070624794681e-18,0,nan,9.945586979162933863991e-01
28132,5.796611121218094358221e-02,5.796508417211846688442e-02,1.828656937494120401326e-10,1.764720482972579719413e-12,1.764722379134644467472e-12,5.796611121218094367030e-02,1.519705646493942936535e-18,0,nan,9.945642807389594087413e-01
28175,5.792199380123221655439e-02,5.792096910422170645541e-02,1.821695689550586204388e-10,1.756667571244350833906e-12,1.756669467406415581964e-12,5.792199380123221662554e-02,1.228389475222926227125e-18,0,nan,9.945725376547610489895e-01
28192,5.790457979760345616309e-02,5.790355602445960756151e-02,1.818953799831722715545e-10,1.753497376693025068829e-12,1.753499272855089816888e-12,5.790457979760345622747e-02,1.111734239611754259474e-18,0,nan,9.945757950993878946928e-01
28248,5.784732691287827655073e-02,5.784630617326280161634e-02,1.809962446984818038593e-10,1.743108178311278196922e-12,1.743110074473342944980e-12,5.784732691287827661511e-02,1.112834549611581699793e-18,0,nan,9.945864978945503560880e-01
28252,5.784324391665658739766e-02,5.784222339314836131276e-02,1.809322590361228437747e-10,1.742369236648868776170e-12,1.742371132810933524229e-12,5.784324391665658746204e-02,1.112913101555659663790e-18,0,nan,9.945872607633382024030e-01
28312,5.778210253591951412388e-02,5.778108524489164041094e-02,1.799762624995424608627e-10,1.731335060494125475291e-12,1.731336956656190223350e-12,5.778210253591951417809e-02,9.381816556532568612773e-19,0,nan,9.945986780389876450760e-01
28320,5.777396499219027243221e-02,5.777294813087041500666e-02,1.798493309414418366004e-10,1.729870883180809122829e-12,1.729872779342873870888e-12,5.777396499219027248980e-02,9.969584123415866748301e-19,0,nan,9.946001967028510536519e-01
28372,5.772115462960177755797e-02,5.772014055402551026012e-02,1.790273227582279094218e-10,1.720393858551494709346e-12,1.720395754713559457404e-12,5.772115462960177762573e-02,1.173965354906337333570e-18,0,nan,9.946100472319180789719e-01
28393,5.769986838205966113891e-02,5.769885542789164389749e-02,1.786968486251318331068e-10,1.716586221815365439797e-12,1.716588117977430187855e-12,5.769986838205966120328e-02,1.115678523997161776473e-18,0,nan,9.946140151460545219034e-01
28432,5.766039917947099906122e-02,5.765938830244291917243e-02,1.780853729796388655403e-10,1.709544653625947033036e-12,1.709546549788011781094e-12,5.766039917947099914593e-02,1.469002919348279435697e-18,0,nan,9.946213686451431789520e-01
28465,5.762706534983983641936e-02,5.762605622485320384753e-02,1.775702561072989247140e-10,1.703616454555457553088e-12,1.703618350717522301147e-12,5.762706534983983649051e-02,1.234676226134756288807e-18,0,nan,9.946275751652853069711e-01
28492,5.759983517478143099665e-02,5.759882747952226303810e-02,1.771503471032136819544e-10,1.698786480821438366445e-12,1.698788376983503114503e-12,5.759983517478143107119e-02,1.294081816939179738065e-18,0,nan,9.946326425791353558034e-01
28538,5.755353179539599559923e-02,5.755252652820654064278e-02,1.764381421417288224388e-10,1.690599601820195052431e-12,1.690601497982259800489e-12,5.755353179539599567038e-02,1.236253716319333611105e-18,0,nan,9.946412539607179349797e-01
28552,5.753946161220333134880e-02,5.753845708205677357574e-02,1.762221798298531122495e-10,1.688118387360693689213e-12,1.688120283522758437271e-12,5.753946161220333142334e-02,1.295439638638706876425e-18,0,nan,9.946438693318523359974e-01
28611,5.748027901732110328295e-02,5.747927758341120484746e-02,1.753161075050496064699e-10,1.677715022932560392575e-12,1.677716919094625140634e-12,5.748027901732110335072e-02,1.178884948695611569493e-18,0,nan,9.946548632502606542461e-01
28612,5.747927749575315109547e-02,5.747827611418471915154e-02,1.753008066115689889447e-10,1.677539432408002397687e-12,1.677541328570067145745e-12,5.747927749575315115984e-02,1.119960215158987123839e-18,0,nan,9.946550491987634233970e-01
28672,5.741928183672452300131e-02,5.741828358732040683065e-02,1.743861636412949246826e-10,1.667048686894968766274e-12,1.667050583057033514333e-12,5.741928183672452306907e-02,1.180137292086506869527e-18,0,nan,9.946661824728754135866e-01
28685,5.740630752127910734145e-02,5.740530994835882534088e-02,1.741888719250283367082e-10,1.664787228956600149612e-12,1.664789125118664897670e-12,5.740630752127910741260e-02,1.239424213845967840841e-18,0,nan,9.946685885694212451817e-01
28732,5.735947365362004126917e-02,5.735847852008597511347e-02,1.734781878428561736049e-10,1.656645233349162253602e-12,1.656647129511227001660e-12,5.735947365362004132338e-02,9.450942481034070902739e-19,0,nan,9.946772694447582061962e-01
28758,5.733361475027589909879e-02,5.733262096192178397048e-02,1.730867864583394534863e-10,1.652163950519391414636e-12,1.652165846681456162695e-12,5.733361475027589915300e-02,9.455205093974011710217e-19,0,nan,9.946820594924973289231e-01
28792,5.729985197208382104110e-02,5.729885993824396633867e-02,1.725768168610958345206e-10,1.646328165725613398179e-12,1.646330061887678146237e-12,5.729985197208382110548e-02,1.123467195389784549171e-18,0,nan,9.946883104025700722333e-01
28832,5.726020731841657633769e-02,5.725921734211093456479e-02,1.719795417454610244982e-10,1.639497670495512654597e-12,1.639499566657577402655e-12,5.726020731841657641562e-02,1.360928204713851829074e-18,0,nan,9.946956456189578364094e-01
28852,5.724041582483482759819e-02,5.723942687463066862581e-02,1.716819890521546481080e-10,1.636096589241102330383e-12,1.636098485403167078442e-12,5.724041582483482766935e-02,1.243016259474675826615e-18,0,nan,9.946993056320826305777e-01
28906,5.718708113031765502053e-02,5.718609494175167856444e-02,1.708821880538495446222e-10,1.626960534736991598788e-12,1.626962430899056346846e-12,5.718708113031765508151e-02,1.066436177487956807384e-18,0,nan,9.947091624752344914974e-01
28912,5.718116425160096463412e-02,5.718017836909021669510e-02,1.707936434739016772686e-10,1.625949620211187889581e-12,1.625951516373252637640e-12,5.718116425160096469511e-02,1.066546528048388260563e-18,0,nan,9.947102554167055061532e-01
28972,5.712209629905391143788e-02,5.712111346840944145411e-02,1.699117198765132269044e-10,1.615886385889926457367e-12,1.615888282051991205425e-12,5.712209629905391150564e-02,1.186277118150272616269e-18,0,nan,9.947211600375106729235e-01
28980,5.711423439467983970177e-02,5.711325196976118751850e-02,1.697946120715476249603e-10,1.614550901499824423871e-12,1.614552797661889171929e-12,5.711423439467983976275e-02,1.067796370706327321581e-18,0,nan,9.947226105895780240212e-01
29032,5.706321102074469915350e-02,5.706223122625345847846e-02,1.690361586931974080667e-10,1.605906024312230724173e-12,1.605907920474295472231e-12,5.706321102074469920771e-02,9.500010191254000114658e-19,0,nan,9.947320197732565189518e-01
29054,5.704166533613611150122e-02,5.704068665098643747235e-02,1.687167020691424730318e-10,1.602267154021251078195e-12,1.602269050183315826254e-12,5.704166533613611155543e-02,9.503598519577743126211e-19,0,nan,9.947359904848804333741e-01
29092,5.700450747704001596577e-02,5.700353070310198526949e-02,1.681669010310617908958e-10,1.596007684138819503055e-12,1.596009580300884251114e-12,5.700450747704001600643e-02,7.132345014046874979449e-19,0,nan,9.947428349004115963371e-01
29128,5.696937219506999617555e-02,5.696839722602251144227e-02,1.676483478737112523458e-10,1.590107700077401934666e-12,1.590109596239466682725e-12,5.696937219506999619927e-02,4.163100559000511445223e-19,0,nan,9.947493026787427638840e-01
29152,5.694598473505923160666e-02,5.694501096618637764620e-02,1.673038886621216603302e-10,1.586190524503710815747e-12,1.586192420665775563805e-12,5.694598473505923162699e-02,3.569837422020666618235e-19,0,nan,9.947536056931780811810e-01
29203,5.689638186773870817426e-02,5.689541064107669310844e-02,1.665751954894759913412e-10,1.577909146362661483799e-12,1.577911042524726231857e-12,5.689638186773870818442e-02,1.786474822015879822455e-19,0,nan,9.947627262123152614673e-01
29212,5.688764186861213164830e-02,5.688667108942737579848e-02,1.664470640144464193959e-10,1.576453714864211422429e-12,1.576455611026276170488e-12,5.688764186861213165169e-02,5.955830963854048832200e-20,0,nan,9.947643324235149543179e-01
29272,5.682947795813735206857e-02,5.682851015337355043332e-02,1.655963701634417419528e-10,1.566796434853356892689e-12,1.566798331015421640747e-12,5.682947795813735206857e-02,0.000000000000000000000e+00,0,nan,9.947750153611608920213e-01
29278,5.682367137446153563068e-02,5.682270386630433884259e-02,1.655116357996656527948e-10,1.565835049697776920265e-12,1.565836945859841668323e-12,5.682367137446153562390e-02,1.192507174233709036842e-19,0,nan,9.947760812566467293226e-01
29332,5.677149209064150481936e-02,5.677052724514043978475e-02,1.647517508232651209238e-10,1.557217874134757283246e-12,1.557219770296822031304e-12,5.677149209064150482953e-02,1.790404830442558257970e-19,0,nan,9.947856547736568751973e-01
29353,5.675123893172073545895e-02,5.675027511840050271883e-02,1.644575588388459966986e-10,1.553883826888513304213e-12,1.553885723050578052272e-12,5.675123893172073546233e-02,5.970145943586488214501e-20,0,nan,9.947893683343879934425e-01
29392,5.671368335963898530720e-02,5.671272145835036836687e-02,1.639131503383725028780e-10,1.547717232259804408660e-12,1.547719128421869156718e-12,5.671368335963898530720e-02,0.000000000000000000000e+00,0,nan,9.947962509263685337607e-01
29428,5.667908277187225677559e-02,5.667812262993149921599e-02,1.634128561783803779035e-10,1.542053918846709043112e-12,1.542055815008773791170e-12,5.667908277187225677898e-02,5.977746327783918362425e-20,0,nan,9.948025879628843050470e-01
29452,5.665605086509245264846e-02,5.665509189307293836914e-02,1.630805136751937429952e-10,1.538293718527197526112e-12,1.538295614689262274170e-12,5.665605086509245263491e-02,2.392070564243816202422e-19,0,nan,9.948068040825082006089e-01
29504,5.660624456796504205795e-02,5.660528812263984231842e-02,1.623636772240977804218e-10,1.530188457408729858459e-12,1.530190353570794606517e-12,5.660624456796504204439e-02,2.394175282162868630762e-19,0,nan,9.948159155735670934996e-01
29513,5.659763757463929171788e-02,5.659668156550025858444e-02,1.622400573846891210845e-10,1.528791408154859264377e-12,1.528793304316924012436e-12,5.659763757463929171110e-02,1.197269686229936112799e-19,0,nan,9.948174893162474427869e-01
29573,5.654035777850192914809e-02,5.653940466881759230658e-02,1.614192828518788763187e-10,1.519521070010081789201e-12,1.519522966172146537260e-12,5.654035777850192916164e-02,2.396965227769007548053e-19,0,nan,9.948279565546158065238e-01
29579,5.653463935915959253102e-02,5.653368653861455411056e-02,1.613375253532957960227e-10,1.518598162719379212090e-12,1.518600058881443960149e-12,5.653463935915959254796e-02,2.996509597852652806112e-19,0,nan,9.948290009523870488042e-01
29633,5.648325154218159913205e-02,5.648230131732536148236e-02,1.606043098086365954267e-10,1.510325532390456418691e-12,1.510327428552521166749e-12,5.648325154218159917271e-02,7.198165891325041978957e-19,0,nan,9.948383815776098699872e-01
29655,5.646235590214896229218e-02,5.646140673141865897003e-02,1.603069295363606292208e-10,1.506972427842586236280e-12,1.506974324004650984338e-12,5.646235590214896232607e-02,6.000691495921530891754e-19,0,nan,9.948421935591687122170e-01
29693,5.642631799095510181810e-02,5.642537063640345802010e-02,1.597950856383082989671e-10,1.501204042376436383582e-12,1.501205938538501131640e-12,5.642631799095510184520e-02,4.803619175804176248298e-19,0,nan,9.948487646400098567342e-01
29731,5.639034899715836972095e-02,5.638940345300084181309e-02,1.592855267939122373316e-10,1.495465059684648912105e-12,1.495466955846713660163e-12,5.639034899715836975483e-02,6.008353998993580551931e-19,0,nan,9.948553189914053209255e-01
29753,5.636955625625875673822e-02,5.636861175759036086228e-02,1.589915583063197380325e-10,1.492155856124597167995e-12,1.492157752286661916053e-12,5.636955625625875676194e-02,4.207399188189830868554e-19,0,nan,9.948591059945494147394e-01
29807,5.631861688521705702886e-02,5.631767494459702507137e-02,1.582732119607972470089e-10,1.484074555641268222501e-12,1.484076451803332970560e-12,5.631861688521705703225e-02,6.016006742357595436220e-20,0,nan,9.948683777606657090446e-01
29813,5.631296547563274894536e-02,5.631202381852749241597e-02,1.581936763525815420286e-10,1.483180238740248897488e-12,1.483182134902313645547e-12,5.631296547563274894875e-02,6.016610491740634649516e-20,0,nan,9.948694058919361321016e-01
29873,5.625654479266608837539e-02,5.625560596290418806229e-02,1.574013888840084732151e-10,1.474276464152087981160e-12,1.474278360314152729219e-12,5.625654479266608839233e-02,3.011322328365691587797e-19,0,nan,9.948796645808717897786e-01
29884,5.624621938442890032605e-02,5.624528107147869380528e-02,1.572567390452222120688e-10,1.472651841654449855162e-12,1.472653737816514603221e-12,5.624621938442890034299e-02,3.011875132317929187960e-19,0,nan,9.948815408900462033820e-01
29933,5.620029335694217480384e-02,5.619935734040327113183e-02,1.566146455671508590211e-10,1.465443814988851407815e-12,1.465445711150916155874e-12,5.620029335694217482417e-02,3.617203669203282212661e-19,0,nan,9.948898823080723936309e-01
29960,5.617503520256298960977e-02,5.617410044739395205208e-02,1.562624065704626298445e-10,1.461492138375099050335e-12,1.461494034537163798393e-12,5.617503520256298963010e-02,3.618830083648208508900e-19,0,nan,9.948944669868287110268e-01
29993,5.614421032398496010988e-02,5.614327710664722506875e-02,1.558333966209362918552e-10,1.456681582457937705401e-12,1.456683478620002453460e-12,5.614421032398496012343e-02,2.413877954265059593864e-19,0,nan,9.949000593182879412712e-01
30037,5.610318930997654909907e-02,5.610225813653126578456e-02,1.552639441733941928945e-10,1.450300293091054770035e-12,1.450302189253119518093e-12,5.610318930997654910585e-02,1.207821455674252320302e-19,0,nan,9.949074967218794391158e-01
30053,5.608829485520570055300e-02,5.608736442314495544156e-02,1.550575928095197337780e-10,1.447989066225959423808e-12,1.447990962388024171867e-12,5.608829485520570056994e-02,3.020355492856224733361e-19,0,nan,9.949101958543219722348e-01
30113,5.603254611785029110356e-02,5.603161845723913395018e-02,1.542871854352401966484e-10,1.439365574301192588531e-12,1.439367470463257336590e-12,5.603254611785029112728e-02,4.232704770052365736442e-19,0,nan,9.949202921570508779459e-01
30114,5.603161838009554123125e-02,5.603069076555860917100e-02,1.542743907570940478167e-10,1.439222430319435283849e-12,1.439224326481500031908e-12,5.603161838009554125497e-02,4.232774852625980679575e-19,0,nan,9.949204600892611558569e-01
30173,5.597696328494717458695e-02,5.597603838205411704330e-02,1.535221263316821953800e-10,1.430810422917889319736e-12,1.430812319079954067795e-12,5.597696328494717459711e-02,1.815817573974207092983e-19,0,nan,9.949303484654429853020e-01
30191,5.596032066351992185135e-02,5.595939658527888759445e-02,1.532936443773225664126e-10,1.428257102687976529392e-12,1.428258998850041277451e-12,5.596032066351992186490e-02,2.421810131782105335298e-19,0,nan,9.949333575945573717998e-01
30233,5.592154553525581792633e-02,5.592062337644443157001e-02,1.527623678568402155395e-10,1.422322936422420440999e-12,1.422324832584485189058e-12,5.592154553525581793310e-02,1.211744688594541383011e-19,0,nan,9.949403650165774056911e-01
30268,5.588929442639247312810e-02,5.588837386203551755974e-02,1.523216045119863005462e-10,1.417402884823356090820e-12,1.417404780985420838879e-12,5.588929442639247314166e-02,2.424887860038706563669e-19,0,nan,9.949461897382280282823e-01
30293,5.586629205321574858937e-02,5.586537262494382049643e-02,1.520078628863844653713e-10,1.413902447161215610366e-12,1.413904343323280358424e-12,5.586629205321574860292e-02,2.425886282762290715165e-19,0,nan,9.949503420456626758429e-01
30346,5.581762080185627414712e-02,5.581670377437105240879e-02,1.513457161128061669363e-10,1.406519549350324333108e-12,1.406521445512389081166e-12,5.581762080185627416745e-02,3.642002371664532259157e-19,0,nan,9.949591223999626497581e-01
30353,5.581120202889614368327e-02,5.581028531771484114528e-02,1.512585648070262129792e-10,1.405548295370469065390e-12,1.405550191532533813448e-12,5.581120202889614370360e-02,3.642421233568489601577e-19,0,nan,9.949602797860551617261e-01
30413,5.575627465794596494559e-02,5.575536065049900921950e-02,1.505144275099810426665e-10,1.397259829067579795727e-12,1.397261725229644543786e-12,5.575627465794596498625e-02,7.292019009095006583968e-19,0,nan,9.949701784692772624122e-01
30424,5.574622222016039950891e-02,5.574530870695654390361e-02,1.503785585317419801989e-10,1.395747350976217735448e-12,1.395749247138282483506e-12,5.574622222016039954618e-02,6.685556113919207726001e-19,0,nan,9.949719890094128697529e-01
30473,5.570150914154463238023e-02,5.570059782456748135581e-02,1.497754053845283992594e-10,1.389036403944295474830e-12,1.389038300106360222888e-12,5.570150914154463241750e-02,6.690922787115658621469e-19,0,nan,9.949800383250353864178e-01
30502,5.567509692668995345704e-02,5.567418690537858382320e-02,1.494200315970724477936e-10,1.385084874693903737080e-12,1.385086770855968485138e-12,5.567509692668995349769e-02,7.302651223354345723443e-19,0,nan,9.949847900711147138551e-01
30533,5.564690468635322982341e-02,5.564599604667226949640e-02,1.490414533116658101282e-10,1.380877383261530148491e-12,1.380879279423594896550e-12,5.564690468635322985390e-02,5.479763209297231423995e-19,0,nan,9.949898595812377151111e-01
30580,5.560424318246100613400e-02,5.560333663085242514676e-02,1.484700365382089943749e-10,1.374530727060520689178e-12,1.374532623222585437237e-12,5.560424318246100616110e-02,4.874637754387642668894e-19,0,nan,9.949975260844774804857e-01
30593,5.559246050446623578519e-02,5.559155452899798043119e-02,1.483125266578562180765e-10,1.372782137745826266869e-12,1.372784033907891014927e-12,5.559246050446623581230e-02,4.875670921232209400611e-19,0,nan,9.949996424640117773032e-01
30653,5.553817581336377259051e-02,5.553727248911407350407e-02,1.475885812688668726834e-10,1.364750045487432143901e-12,1.364751941649496891960e-12,5.553817581336377261084e-02,3.660327411980216645132e-19,0,nan,9.950093871977217948569e-01
30658,5.553365926394201404847e-02,5.553275616004343466414e-02,1.475284759625931727901e-10,1.364083535815044420879e-12,1.364085431977109168938e-12,5.553365926394201407897e-02,5.490937659307825855495e-19,0,nan,9.950101975438486879687e-01
30713,5.548404983586436758547e-02,5.548314914992763030986e-02,1.468695734636982684648e-10,1.356780491839966597073e-12,1.356782388002031345132e-12,5.548404983586436760919e-02,4.274547837311978981318e-19,0,nan,9.950190940049858439264e-01
30737,5.546244371159340563995e-02,5.546154407738797515565e-02,1.465833431696565093686e-10,1.353610044877620851201e-12,1.353611941039685599260e-12,5.546244371159340565350e-02,2.443550310646679714686e-19,0,nan,9.950229661580234180010e-01
30773,5.543008180007821964288e-02,5.542918373963662955495e-02,1.461554600286016388808e-10,1.348872869321642972314e-12,1.348874765483707720372e-12,5.543008180007821966660e-02,4.278709637965380301859e-19,0,nan,9.950287631066928017965e-01
30815,5.539239773959993988934e-02,5.539150150942497948233e-02,1.456584698619641666501e-10,1.343374060777737932280e-12,1.343375956939802680338e-12,5.539239773959993989611e-02,1.223320140408015287894e-19,0,nan,9.950355091605184704021e-01
30833,5.537627093936096485475e-02,5.537537549168372101008e-02,1.454461982111835462424e-10,1.341026577518025381913e-12,1.341028473680090129971e-12,5.537627093936096485814e-02,6.118381992040108952835e-20,0,nan,9.950383947220191103284e-01
30893,5.532261649226793484563e-02,5.532172364471049199925e-02,1.447417457145961308676e-10,1.333241022986290425885e-12,1.333242919148355173944e-12,5.532261649226793484563e-02,0.000000000000000000000e+00,0,nan,9.950479890684453287454e-01
30894,5.532172357233961914138e-02,5.532083076801086693147e-02,1.447300453463349664490e-10,1.333111774973592318514e-12,1.333113671135657066572e-12,5.532172357233961914138e-02,0.000000000000000000000e+00,0,nan,9.950481486597000667415e-01
30953,5.526911770250890187578e-02,5.526822744251222053273e-02,1.440420606918116164769e-10,1.325515619160968278100e-12,1.325517515323033026158e-12,5.526911770250890186900e-02,1.226048806226338420201e-19,0,nan,9.950575463617725157110e-01
30974,5.525042976097027839521e-02,5.524954040366849924399e-02,1.437982895741628847336e-10,1.322825830928608324485e-12,1.322827727090673072543e-12,5.525042976097027838504e-02,1.839695258666002893031e-19,0,nan,9.950608827003209459912e-01
31014,5.521488606231955774650e-02,5.521399842022226502853e-02,1.433355588971962271336e-10,1.317722523804439213813e-12,1.317724419966503961871e-12,5.521488606231955774989e-02,6.136265110088442593911e-20,0,nan,9.950672251794824371847e-01
31053,5.518029692014796248612e-02,5.517941094507346368232e-02,1.428864011199299228970e-10,1.312772042674178864349e-12,1.312773938836243612407e-12,5.518029692014796247596e-02,1.842033467445928503278e-19,0,nan,9.950733934246268880654e-01
31074,5.516169890179357613582e-02,5.516081382218672677509e-02,1.426453627926111943966e-10,1.310116667222050008712e-12,1.310118563384114756771e-12,5.516169890179357612227e-02,2.456872689906972137463e-19,0,nan,9.950767083987271906850e-01
31132,5.511043047593520681775e-02,5.510954786170445970930e-02,1.419825879379898315608e-10,1.302819878448653075527e-12,1.302821774610717823585e-12,5.511043047593520678387e-02,6.147895706415648023443e-19,0,nan,9.950858408967148976032e-01
31134,5.510866514790290742051e-02,5.510778261848094087850e-02,1.419598105917666523315e-10,1.302569232606878818981e-12,1.302571128768943567040e-12,5.510866514790290738663e-02,6.148092645546745842539e-19,0,nan,9.950861552058605022375e-01
31194,5.505578406461466018637e-02,5.505490407315458855535e-02,1.412788621983809764081e-10,1.295079660096813397880e-12,1.295081556258878145938e-12,5.505578406461466015249e-02,6.153997888833653762301e-19,0,nan,9.950955658100985544694e-01
31212,5.503994940096809026974e-02,5.503907016852536125502e-02,1.410754694806046112222e-10,1.292843988548950563164e-12,1.292845884711015311222e-12,5.503994940096809023925e-02,5.540191521436695156855e-19,0,nan,9.950983819628855863511e-01
31254,5.500305492083048515027e-02,5.500217745519118214367e-02,1.406024779384933526534e-10,1.287647396255666595680e-12,1.287649292417731343738e-12,5.500305492083048512994e-02,3.695938482574063168478e-19,0,nan,9.951049404190573427400e-01
31292,5.496973805301733379956e-02,5.496886218082173258110e-02,1.401764440717653911398e-10,1.282969688493715572419e-12,1.282971584655780320478e-12,5.496973805301733376907e-02,5.547267857042483458327e-19,0,nan,9.951108591474444626124e-01
31314,5.495047699034412195352e-02,5.494960203846561933326e-02,1.399306185552169055953e-10,1.280271893987293397433e-12,1.280273790149358145492e-12,5.495047699034412192303e-02,5.549212267349938366288e-19,0,nan,9.951142792387679482965e-01
31372,5.489979471607285750430e-02,5.489892218277509786854e-02,1.392854191140766414203e-10,1.273195688387495311544e-12,1.273197584549560059603e-12,5.489979471607285747720e-02,4.937186824161683219062e-19,0,nan,9.951232729370240295613e-01
31374,5.489804955179939134551e-02,5.489717710170218276255e-02,1.392632452035668977940e-10,1.272952612451017249056e-12,1.272954508613081997115e-12,5.489804955179939131502e-02,5.554511744972429204679e-19,0,nan,9.951235824736916227794e-01
31434,5.484577188864862758053e-02,5.484490192843297965927e-02,1.386003194453627873783e-10,1.265689016978343303686e-12,1.265690913140408051745e-12,5.484577188864862756020e-02,3.706537447476536808468e-19,0,nan,9.951328503267347182280e-01
31453,5.482924840460911014792e-02,5.482837923038794385793e-02,1.383913140206333388938e-10,1.263400402149232901098e-12,1.263402298311297649157e-12,5.482924840460911013776e-02,1.853827229591780193197e-19,0,nan,9.951357778031851686719e-01
31494,5.479364328911154533573e-02,5.479277580695681599545e-02,1.379418032442029489863e-10,1.258480578990936561925e-12,1.258482475153001309984e-12,5.479364328911154532895e-02,1.236687902332087621733e-19,0,nan,9.951420829992634379223e-01
31533,5.475983929965813423336e-02,5.475897342194135540891e-02,1.375161144927179125898e-10,1.253824424719556048381e-12,1.253826320881620796440e-12,5.475983929965813422659e-02,1.237451326501008730736e-19,0,nan,9.951480654655810774521e-01
31554,5.474166304613453586133e-02,5.474079803029849971205e-02,1.372876589605108855347e-10,1.251326775919843350451e-12,1.251328672081908098509e-12,5.474166304613453586472e-02,6.189311030177858204886e-20,0,nan,9.951512806911184198778e-01
31614,5.468983045735038709453e-02,5.468896789616856786320e-02,1.366378493466517832073e-10,1.244227091125934976614e-12,1.244228987287999724673e-12,5.468983045735038711486e-02,3.717106190328478371250e-19,0,nan,9.951604436006291572224e-01
31674,5.463814482503842253971e-02,5.463728470692343243200e-02,1.359923375421182776410e-10,1.237181013821552795520e-12,1.237182909983617543578e-12,5.463814482503842255665e-02,3.100518694280922411564e-19,0,nan,9.951695719246282571899e-01
31695,5.462008944378869645288e-02,5.461923017802374089185e-02,1.357674170058469450005e-10,1.234727457903273698227e-12,1.234729354065338446285e-12,5.462008944378869646643e-02,2.481234888861936077992e-19,0,nan,9.951727587033970525376e-01
31734,5.458660545608505370406e-02,5.458574776952593961686e-02,1.353510870687843211232e-10,1.230188038993334304624e-12,1.230189935155399052682e-12,5.458660545608505373116e-02,4.965513807951226800272e-19,0,nan,9.951786658584655311400e-01
31776,5.455061455561761018520e-02,5.454975856433920229494e-02,1.349047278827053725942e-10,1.225324284977049004907e-12,1.225326181139113752966e-12,5.455061455561761020892e-02,4.347691170177302074724e-19,0,nan,9.951850112538871718777e-01
31794,5.453521166194474117909e-02,5.453435639550633766561e-02,1.347140618262260648606e-10,1.223247667326200301273e-12,1.223249563488265049331e-12,5.453521166194474119942e-02,3.727644968193798638201e-19,0,nan,9.951877255960219364767e-01
31854,5.448396275860135913691e-02,5.448310990092364806332e-02,1.340812260871086797341e-10,1.216359405128483456788e-12,1.216361301290548204847e-12,5.448396275860135916063e-02,4.353009825698889605581e-19,0,nan,9.951967513297233479137e-01
31858,5.448055130004821176740e-02,5.447969860255246382267e-02,1.340391851297938355133e-10,1.215902028441842911619e-12,1.215903924603907659678e-12,5.448055130004821179111e-02,4.353282402099962145402e-19,0,nan,9.951973518409636170140e-01
31914,5.443285806652995858585e-02,5.443200760632743538461e-02,1.334525444926380710728e-10,1.209522764258179096465e-12,1.209524660420243844524e-12,5.443285806652995861634e-02,5.601981447287749032239e-19,0,nan,9.952057432505541884429e-01
31939,5.441160684653580603836e-02,5.441075738196807463559e-02,1.331918115453673312242e-10,1.206689284414597578249e-12,1.206691180576662326307e-12,5.441160684653580607224e-02,6.226854866780894717234e-19,0,nan,9.952094799498570404025e-01
31974,5.438189691065892440830e-02,5.438104883671997085367e-02,1.328279820480764501663e-10,1.202737262050299275703e-12,1.202739158212364023761e-12,5.438189691065892444218e-02,6.230256724187793088062e-19,0,nan,9.952147015480709030949e-01
32021,5.434207715985174132100e-02,5.434123094736907977407e-02,1.323415961213040478537e-10,1.197457361457717910560e-12,1.197459257619782658618e-12,5.434207715985174135827e-02,6.858304214165024973179e-19,0,nan,9.952216955181449883428e-01
32034,5.433107862033252127823e-02,5.433023292151878469919e-02,1.322075041183207493151e-10,1.196002421245311612254e-12,1.196004317407376360312e-12,5.433107862033252131212e-02,6.236084162240887695243e-19,0,nan,9.952236264104152728871e-01
32094,5.428040252927382399605e-02,5.427955919451960285893e-02,1.315910764235428862760e-10,1.189317769918644710583e-12,1.189319666080709458641e-12,5.428040252927382402655e-02,5.617715543783893382396e-19,0,nan,9.952325180243275917292e-01
32103,5.427281333932928092251e-02,5.427197035823403143748e-02,1.314989595002909864467e-10,1.188319372148192307315e-12,1.188321268310257055373e-12,5.427281333932928095978e-02,6.867056890191018334203e-19,0,nan,9.952338489102123653238e-01
32154,5.422986797554802735865e-02,5.422902699385966312459e-02,1.309786650348908959663e-10,1.182682841411242302251e-12,1.182684737573307050310e-12,5.422986797554802740269e-02,8.122039551540786801322e-19,0,nan,9.952413765751596859562e-01
32186,5.420297385936255712038e-02,5.420213412817215660632e-02,1.306536762413455497375e-10,1.179164384439445543609e-12,1.179166280601510291667e-12,5.420297385936255717798e-02,1.062639857413347379120e-18,0,nan,9.952460876800564280897e-01
32214,5.417947430152613117355e-02,5.417863566198140637658e-02,1.303702363702499724547e-10,1.176097174261148611507e-12,1.176099070423213359566e-12,5.417947430152613122437e-02,9.380300840945306725637e-19,0,nan,9.952502022468878035413e-01
32268,5.413423990696427898114e-02,5.413340336606889958474e-02,1.298260283215967252250e-10,1.170211815023034419999e-12,1.170213711185099168058e-12,5.413423990696427903874e-02,1.063989085508199888284e-18,0,nan,9.952581173907671400407e-01
32274,5.412922085384899569414e-02,5.412838454559653815170e-02,1.297657571900624714647e-10,1.169560312136107715582e-12,1.169562208298172463640e-12,5.412922085384899575174e-02,1.064087742345486834349e-18,0,nan,9.952589952221253437672e-01
32334,5.407910698339176320008e-02,5.407827299565045628502e-02,1.291651945932059508510e-10,1.163071803767160054556e-12,1.163073699929224802614e-12,5.407910698339176324074e-02,7.518168057156115352340e-19,0,nan,9.952677556821354560353e-01
32351,5.406493333999824484865e-02,5.406410000778468554009e-02,1.289957427327482418203e-10,1.161242122168843730453e-12,1.161244018330908478511e-12,5.406493333999824488930e-02,7.520139017378049751967e-19,0,nan,9.952702319259526658464e-01
32394,5.402913204522864117955e-02,5.402830036728704007548e-02,1.285685160129283330241e-10,1.156631202883219507164e-12,1.156633099045284255223e-12,5.402913204522864121682e-02,6.898028576137475050016e-19,0,nan,9.952764838068434948004e-01
32434,5.399589228779860123543e-02,5.399506214380681209049e-02,1.281728721470509737539e-10,1.152363866084413573848e-12,1.152365762246478321907e-12,5.399589228779860127609e-02,7.529754532345003956878e-19,0,nan,9.952822846808437935078e-01
32454,5.397929539859804286446e-02,5.397846601981379674700e-02,1.279756892128392985045e-10,1.150238068146614779639e-12,1.150239964308679527697e-12,5.397929539859804290512e-02,7.532069688568476595789e-19,0,nan,9.952851797748493364870e-01
32515,5.392876925297401981065e-02,5.392794220082716262439e-02,1.273768976832358201268e-10,1.143786590652780503536e-12,1.143788486814845251594e-12,5.392876925297401984454e-02,6.282605436671179778165e-19,0,nan,9.952939878933167765695e-01
32517,5.392711505935924430784e-02,5.392628808331135902636e-02,1.273573316400916540438e-10,1.143575884602587962559e-12,1.143577780764652710618e-12,5.392711505935924434511e-02,6.911077968507230238100e-19,0,nan,9.952942761265716698697e-01
32575,5.387920956197861107695e-02,5.387838478773488172570e-02,1.267917419083379069450e-10,1.137487856618516397597e-12,1.137489752780581145656e-12,5.387920956197861112777e-02,9.432576544538245496072e-19,0,nan,9.953026195499031956396e-01
32600,5.385859997871331129445e-02,5.385777615051156676544e-02,1.265490374732248562415e-10,1.134877033236720369207e-12,1.134878929398785117265e-12,5.385859997871331132494e-02,5.661711613968191051485e-19,0,nan,9.953062067294876774648e-01
32635,5.382978625443252021065e-02,5.382896374765455955704e-02,1.262103426288984745916e-10,1.131235286613221507929e-12,1.131237182775286255988e-12,5.382978625443252023098e-02,3.776494790080885595422e-19,0,nan,9.953112195806561038813e-01
32684,5.378952462161237779974e-02,5.378870395890220100610e-02,1.257382982416517693875e-10,1.126162971676327375411e-12,1.126164867838392123470e-12,5.378952462161237783701e-02,6.928756099141007363116e-19,0,nan,9.953182195996923245138e-01
32695,5.378049870595624301362e-02,5.377967845627352319252e-02,1.256326688961982858568e-10,1.125028458484603608047e-12,1.125030354646668356106e-12,5.378049870595624303395e-02,3.779955787552370652354e-19,0,nan,9.953197881589727771074e-01
32755,5.373134629616484665116e-02,5.373052829327312188398e-02,1.250586900725880824233e-10,1.118866954704418023053e-12,1.118868850866482771111e-12,5.373134629616484666471e-02,2.522275745961745397301e-19,0,nan,9.953283254569848013753e-01
32767,5.372153197653415467982e-02,5.372071442176991391300e-02,1.249443350225245189151e-10,1.117640056449745358029e-12,1.117641952611810106087e-12,5.372153197653415469337e-02,2.522736537369898527482e-19,0,nan,9.953300291780098050555e-01
32815,5.368232840863517184505e-02,5.368151264229593474627e-02,1.244883758278002413059e-10,1.112750362309484181146e-12,1.112752258471548929204e-12,5.368232840863517183827e-02,1.262289430974904229013e-19,0,nan,9.953368316455695932851e-01
32851,5.365298199184305564412e-02,5.365216756254797309965e-02,1.241479337752003894586e-10,1.109101794233881057941e-12,1.109103690395945806000e-12,5.365298199184305564074e-02,6.314899308918755306640e-20,0,nan,9.953419204968147735216e-01
32875,5.363344443087336367484e-02,5.363263089091330702694e-02,1.239216961353108035815e-10,1.106678272843560478052e-12,1.106680169005625226111e-12,5.363344443087336368162e-02,1.263439939377404341874e-19,0,nan,9.953453068943618067626e-01
32935,5.358469375428272703322e-02,5.358388243059321090806e-02,1.233586212687510932511e-10,1.100650282300063411253e-12,1.100652178462128159312e-12,5.358469375428272705016e-02,3.161473502632836074159e-19,0,nan,9.953537513717646104962e-01
32995,5.353607577413190282570e-02,5.353526665666842704566e-02,1.227991217983681602420e-10,1.094665991065617212677e-12,1.094667887227681960735e-12,5.353607577413190284264e-02,3.164344547134619082357e-19,0,nan,9.953621652449608387401e-01
33020,5.351585730328616164004e-02,5.351504910213415646542e-02,1.225670453201596263287e-10,1.092185339623901368397e-12,1.092187235785966116455e-12,5.351585730328616166715e-02,5.064864075432313897337e-19,0,nan,9.953656620324697481910e-01
33055,5.348758988952336125539e-02,5.348678296830504308573e-02,1.222431685875332986773e-10,1.088725003864420468443e-12,1.088726900026485216501e-12,5.348758988952336127911e-02,4.434098184664299852463e-19,0,nan,9.953705486799240249678e-01
33104,5.344809065698574751890e-02,5.344728552200773119598e-02,1.217917506667676374595e-10,1.083905048371055529738e-12,1.083906944533120277797e-12,5.344809065698574754600e-02,5.071285798793064765383e-19,0,nan,9.953773726873596858883e-01
33115,5.343923550336220844897e-02,5.343843076847126548760e-02,1.216907327892979010271e-10,1.082826929703416441632e-12,1.082828825865481189690e-12,5.343923550336220847269e-02,4.438110369604412522792e-19,0,nan,9.953789018414293157232e-01
33175,5.339101202232530272740e-02,5.339020946390654092430e-02,1.211417858429959209650e-10,1.076971381818254067188e-12,1.076973277980318815247e-12,5.339101202232530276467e-02,6.980472605315122793207e-19,0,nan,9.953872248930642720383e-01
33189,5.337977864931207727759e-02,5.337897659732543182364e-02,1.210141971944214116743e-10,1.075611165303385737757e-12,1.075613061465450485816e-12,5.337977864931207731486e-02,6.981941593283380638451e-19,0,nan,9.953891626233909851302e-01
33235,5.334291885683067682835e-02,5.334211846509098356345e-02,1.205962994708922332739e-10,1.071157977620026796902e-12,1.071159873782091544961e-12,5.334291885683067686901e-02,7.621926647345456325771e-19,0,nan,9.953955179972395439459e-01
33274,5.331172790329601691151e-02,5.331092891467535166189e-02,1.202435757880928482155e-10,1.067401684999388678474e-12,1.067403581161453426533e-12,5.331172790329601693862e-02,5.084257325387090112409e-19,0,nan,9.954008925320556515717e-01
33295,5.329495542100726263455e-02,5.329415718621510482020e-02,1.200542456748761868124e-10,1.065386338642776738081e-12,1.065388234804841486139e-12,5.329495542100726265827e-02,4.450125220251505184380e-19,0,nan,9.954037813151994352708e-01
33355,5.324712113266491474557e-02,5.324632504514984186219e-02,1.195155967331996634341e-10,1.059656090491751730268e-12,1.059657986653816478326e-12,5.324712113266491478284e-02,6.999336092994132450502e-19,0,nan,9.954120150070323530078e-01
33360,5.324314075338227772761e-02,5.324234484437235134351e-02,1.194708621503706760547e-10,1.059180426509822487309e-12,1.059182322671887235367e-12,5.324314075338227777166e-02,8.272561053683822680113e-19,0,nan,9.954126998157184537668e-01
33415,5.319941541326472959293e-02,5.319862146341688163734e-02,1.189803251972589656790e-10,1.053966862792403241345e-12,1.053968758954467989403e-12,5.319941541326472962681e-02,6.368738759058629390842e-19,0,nan,9.954202192316811525076e-01
33445,5.317561058711568871743e-02,5.317481770251655689603e-02,1.187139474526566124069e-10,1.051137516956949021078e-12,1.051139413119013769137e-12,5.317561058711568874793e-02,5.734430834827730474334e-19,0,nan,9.954243103431704304531e-01
33475,5.315183768788965640545e-02,5.315104586615927665047e-02,1.184484038884198627795e-10,1.048318289140113153255e-12,1.048320185302177901313e-12,5.315183768788965642578e-02,3.824663759224078033348e-19,0,nan,9.954283941469533597687e-01
33531,5.310754678586742062653e-02,5.310675694181661137807e-02,1.179549429047665815496e-10,1.043082646218492862853e-12,1.043084542380557610912e-12,5.310754678586742064686e-02,3.827853471761748262891e-19,0,nan,9.954359977625405150902e-01
33535,5.310438738521539684691e-02,5.310359768211234940188e-02,1.179198058948851451622e-10,1.042710007050637754229e-12,1.042711903212702502288e-12,5.310438738521539686724e-02,3.828081206669352196984e-19,0,nan,9.954365399095312891037e-01
33595,5.305706393748158995467e-02,5.305627634357488204561e-02,1.173945045686040411982e-10,1.037141657911257449330e-12,1.037143554073322197388e-12,5.305706393748158998516e-02,5.747243408923958588191e-19,0,nan,9.954446566749820570472e-01
33617,5.303974367922090937916e-02,5.303895685633481646215e-02,1.172027148567636140798e-10,1.035109865069489519834e-12,1.035111761231554267893e-12,5.303974367922090940288e-02,4.471537921932277107235e-19,0,nan,9.954476255874880852000e-01
33655,5.300986678046327898439e-02,5.300908128638058790306e-02,1.168724735222228640641e-10,1.031612886932620894207e-12,1.031614783094685642265e-12,5.300986678046327901150e-02,5.113209286941114360765e-19,0,nan,9.954527445977674872477e-01
33703,5.297219960724429661336e-02,5.297141578631187375405e-02,1.164571857189284381259e-10,1.027218130418733356919e-12,1.027220026580798104977e-12,5.297219960724429664047e-02,5.116845158989927318596e-19,0,nan,9.954591942723755186367e-01
33715,5.296279535344265695576e-02,5.296201194986986161319e-02,1.163536866260762632506e-10,1.026123343101272464129e-12,1.026125239263337212188e-12,5.296279535344265698626e-02,5.757472938816986320984e-19,0,nan,9.954608038312539042280e-01
33775,5.291584909918108773461e-02,5.291506777686180480549e-02,1.158381180052184757797e-10,1.020672679132852180891e-12,1.020674575294916928949e-12,5.291584909918108776849e-02,6.402867660059215080530e-19,0,nan,9.954688345277218291889e-01
33789,5.290491292476526705916e-02,5.290413208674605785795e-02,1.157182789845933466754e-10,1.019406415039840978668e-12,1.019408311201905726727e-12,5.290491292476526708966e-02,5.763772098919886258777e-19,0,nan,9.954707042669563595407e-01
33835,5.286902746389139942597e-02,5.286824821362652397221e-02,1.153257420364939684025e-10,1.015260551425957395898e-12,1.015262447588022143957e-12,5.286902746389139945985e-02,6.408538139520789924986e-19,0,nan,9.954768368383755754148e-01
33876,5.283710406973197839587e-02,5.283632623010943514500e-02,1.149774416129423511960e-10,1.011584252827853832052e-12,1.011586148989918580111e-12,5.283710406973197841620e-02,3.847446049895960544457e-19,0,nan,9.954822888354817524582e-01
33895,5.282232989721044696434e-02,5.282155270985769753773e-02,1.148165333456468835755e-10,1.009886620016655712847e-12,1.009888516178720460906e-12,5.282232989721044699144e-02,5.131362884765337041271e-19,0,nan,9.954848109133527357477e-01
33955,5.277575585217194080448e-02,5.277498071864540895730e-02,1.143104668044687072608e-10,1.004550548533638834439e-12,1.004552444695703582497e-12,5.277575585217194082481e-02,3.851918443583332259480e-19,0,nan,9.954927569017335710734e-01
33963,5.276955528300086403402e-02,5.276878042263434702417e-02,1.142432273326678474785e-10,1.003841914940638614994e-12,1.003843811102703363053e-12,5.276955528300086406112e-02,5.136494739585044045858e-19,0,nan,9.954938142527182935878e-01
34016,5.272853163954548405556e-02,5.272775858481893806686e-02,1.137991613095111715322e-10,9.991640111385644014335e-13,9.991659073006291494919e-13,5.272853163954548407250e-02,3.212806884305651029131e-19,0,nan,9.955008066831841296771e-01
34050,5.270226490640095703890e-02,5.270149300632045251850e-02,1.135155602100230303782e-10,9.961783857215765986643e-13,9.961802818836413467227e-13,5.270226490640095707278e-02,6.428816285285863654599e-19,0,nan,9.955052809702562919680e-01
34076,5.268220504641781061465e-02,5.268143402736389669121e-02,1.132993559894316332596e-10,9.939032817370404794417e-13,9.939051778991052275001e-13,5.268220504641781064514e-02,5.788137773331154967913e-19,0,nan,9.955086964794767705167e-01
34136,5.263600034522607982369e-02,5.263523135292626263523e-02,1.128026184779359665270e-10,9.886794188627112729926e-13,9.886813150247760210510e-13,5.263600034522607988129e-02,1.094274641604990467033e-18,0,nan,9.955165586325863604921e-01
34137,5.263523129652495339713e-02,5.263446233792912294357e-02,1.127943653725989603908e-10,9.885926649821076412910e-13,9.885945611441723893494e-13,5.263523129652495345472e-02,1.094290629954829018331e-18,0,nan,9.955166894350991368175e-01
34196,5.258991700237955402086e-02,5.258915002796990515016e-02,1.123089246071204143430e-10,9.834921001354057035585e-13,9.834939962974704516169e-13,5.258991700237955409879e-02,1.481786539877399691668e-18,0,nan,9.955243932874388416185e-01
34224,5.256845282456063398125e-02,5.256768678881489106187e-02,1.120795689918373544011e-10,9.810837677275915142733e-13,9.810856638896562623316e-13,5.256845282456063405579e-02,1.417939759557711964626e-18,0,nan,9.955280400897213856186e-01
34256,5.254395448755195176130e-02,5.254318952222272057022e-02,1.118182504413763396139e-10,9.783410065519195304013e-13,9.783429027139842784597e-13,5.254395448755195184600e-02,1.612046439053171485362e-18,0,nan,9.955322005879484588376e-01
34312,5.250116468907369730198e-02,5.250040159098526191837e-02,1.113629914156122454818e-10,9.735657238152774248566e-13,9.735676199773421729150e-13,5.250116468907369737991e-02,1.484291474463488407553e-18,0,nan,9.955394628481485951900e-01
34316,5.249811227365581480788e-02,5.249734930865100343011e-02,1.113305722747561180482e-10,9.732258224448175060204e-13,9.732277186068822540788e-13,5.249811227365581488920e-02,1.548915940301681300666e-18,0,nan,9.955399806770265740932e-01
34376,5.245238983681712063945e-02,5.245162886343406302204e-02,1.108458666283734364162e-10,9.681462354418089315177e-13,9.681481316038736795761e-13,5.245238983681712071399e-02,1.421077277704102934186e-18,0,nan,9.955477336965903881953e-01
34400,5.243413428291756698746e-02,5.243337410375833123507e-02,1.106528114590183469631e-10,9.661242984790325951896e-13,9.661261946410973432480e-13,5.243413428291756706877e-02,1.550805864318510732374e-18,0,nan,9.955508273565535212399e-01
34436,5.240678665635013774925e-02,5.240602766593908273964e-02,1.103641102478374864710e-10,9.631019364256876460826e-13,9.631038325877523941410e-13,5.240678665635013782717e-02,1.486964496762428415297e-18,0,nan,9.955554597875715685759e-01
34488,5.236735996500558771934e-02,5.236660268621417203266e-02,1.099489558714330620364e-10,9.587585181470762490456e-13,9.587604143091409971040e-13,5.236735996500558780066e-02,1.552783317523579038933e-18,0,nan,9.955621340590586307610e-01
34496,5.236130221473252103988e-02,5.236054519869621943701e-02,1.098852801007205555043e-10,9.580926194948276475981e-13,9.580945156568923956565e-13,5.236130221473252111780e-02,1.488256171090219099312e-18,0,nan,9.955631590899247873811e-01
34556,5.231593599758064458405e-02,5.231518094737394011291e-02,1.094093533740585209720e-10,9.531179819242256970727e-13,9.531198780862904451311e-13,5.231593599758064467214e-02,1.683835428625821231172e-18,0,nan,9.955708317426361801455e-01
34576,5.230084010884339747164e-02,5.230008571202324705316e-02,1.092513524247034969789e-10,9.514674240550885327860e-13,9.514693202171532808444e-13,5.230084010884339757667e-02,2.008229413541937941300e-18,0,nan,9.955733833952811862142e-01
34616,5.227068749362516898293e-02,5.226993440075459317903e-02,1.089363074718837664199e-10,9.481777241270823766501e-13,9.481796202891471247085e-13,5.227068749362516907780e-02,1.814930980275541929966e-18,0,nan,9.955784778837316996783e-01
34665,5.223382151500006807782e-02,5.223307001435589431946e-02,1.085521080685481717441e-10,9.441684767734819937836e-13,9.441703729355467418420e-13,5.223382151500006816930e-02,1.751347223890063430956e-18,0,nan,9.955847026613276615149e-01
34676,5.222555619468684088942e-02,5.222480505071021180847e-02,1.084661200127900418071e-10,9.432715496169132745703e-13,9.432734457789780226287e-13,5.222555619468684097751e-02,1.686749417968079067655e-18,0,nan,9.955860976502853993677e-01
34736,5.218054159565252193514e-02,5.217979239217854666759e-02,1.079987688275288008763e-10,9.383991649701820597007e-13,9.384010611322468077591e-13,5.218054159565252200290e-02,1.298618866500798145679e-18,0,nan,9.955936911784276238950e-01
34754,5.216705989728473945571e-02,5.216631127433281750201e-02,1.078591132569600595617e-10,9.369439951065754584788e-13,9.369458912686402065372e-13,5.216705989728473950314e-02,9.092681308786911111120e-19,0,nan,9.955959641406160057567e-01
34796,5.213564319445144444869e-02,5.213489592313932540526e-02,1.075342319566365559596e-10,9.335602797894473723340e-13,9.335621759515121203923e-13,5.213564319445144448935e-02,7.798423300651523319610e-19,0,nan,9.956012586033531075740e-01
34843,5.210055361763160307377e-02,5.209980785405293916222e-02,1.071722963583989264432e-10,9.297930318257261176349e-13,9.297949279877908656933e-13,5.210055361763160310765e-02,6.503062930737471300999e-19,0,nan,9.956071682742140281142e-01
34856,5.209086049203169175293e-02,5.209011514459073665000e-02,1.070724876480927956294e-10,9.287546066670156250927e-13,9.287565028290803731510e-13,5.209086049203169179020e-02,7.154700330759615817557e-19,0,nan,9.956088000593290127885e-01
34916,5.204619299233690011040e-02,5.204544956052613564163e-02,1.066135143550080221311e-10,9.239818611490918695074e-13,9.239837573111566175658e-13,5.204619299233690011040e-02,0.000000000000000000000e+00,0,nan,9.956163156797028614738e-01
34932,5.203430105255604363779e-02,5.203355813019449229703e-02,1.064915867422581122822e-10,9.227146541244873002560e-13,9.227165502865520483144e-13,5.203430105255604363440e-02,6.511342942024141188348e-20,0,nan,9.956183154987104276458e-01
34976,5.200164020228318008415e-02,5.200089867791096922089e-02,1.061572907333414667791e-10,9.192417617004210946584e-13,9.192436578624858427168e-13,5.200164020228318007737e-02,1.303086508747638424831e-19,0,nan,9.956238055969103936844e-01
35022,5.196756044094013392396e-02,5.196682037342051208283e-02,1.058093682162795262380e-10,9.156296199642164142808e-13,9.156315161262811623392e-13,5.196756044094013391040e-02,2.607882117435726521883e-19,0,nan,9.956295305421948824186e-01
35036,5.195720163173625494912e-02,5.195646200665991783891e-02,1.057037956396480571675e-10,9.145340296694124203153e-13,9.145359258314771683737e-13,5.195720163173625495251e-02,6.521005140022164972578e-20,0,nan,9.956312699424833521662e-01
35096,5.191287679348881357560e-02,5.191213905961425199487e-02,1.052530081288542075908e-10,9.098583892537387670142e-13,9.098602854158035150726e-13,5.191287679348881357560e-02,0.000000000000000000000e+00,0,nan,9.956387088470571824139e-01
35111,5.190181329778101351589e-02,5.190107603544785065330e-02,1.051407318751929044196e-10,9.086944614126725553287e-13,9.086963575747373033871e-13,5.190181329778101351928e-02,6.527964195736598665928e-20,0,nan,9.956405646132686437593e-01
35156,5.186866520323807540298e-02,5.186792935251940071649e-02,1.048049074520620173747e-10,9.052145674664047226251e-13,9.052164636284694706835e-13,5.186866520323807540298e-02,0.000000000000000000000e+00,0,nan,9.956461224403786475115e-01
35201,5.183558053983560786343e-02,5.183484609623252706750e-02,1.044705828069967054928e-10,9.017524194518178663626e-13,9.017543156138826144210e-13,5.183558053983560786005e-02,6.536305282456370707282e-20,0,nan,9.956516661024140308917e-01
35216,5.182456637956356537602e-02,5.182383240400272998941e-02,1.043594730543814672500e-10,9.006022941022754653810e-13,9.006041902643402134394e-13,5.182456637956356537263e-02,6.537694428936453203755e-20,0,nan,9.956535108513133790036e-01
35276,5.178057984390509626871e-02,5.177984773555152849970e-02,1.039166845727902083764e-10,8.960213017050596847890e-13,8.960231978671244328474e-13,5.178057984390509625855e-02,1.962974419694146797454e-19,0,nan,9.956608742078533375074e-01
35292,5.176886900449059006763e-02,5.176813739272221752790e-02,1.037990519315785453482e-10,8.948049528950284234133e-13,8.948068490570931714717e-13,5.176886900449059005747e-02,1.963418471856109763952e-19,0,nan,9.956628335544304505981e-01
35336,5.173670512054095629495e-02,5.173597487149119866320e-02,1.034765218340205477447e-10,8.914713255347396046448e-13,8.914732216968043527032e-13,5.173670512054095629834e-02,6.548796992624904959308e-20,0,nan,9.956682126371242075140e-01
35382,5.170314325894442127878e-02,5.170241443003773533949e-02,1.031408294569116293079e-10,8.880038515851799762892e-13,8.880057477472447243476e-13,5.170314325894442128217e-02,6.553047987911390933526e-20,0,nan,9.956738219638222061984e-01
35396,5.169294173656629962777e-02,5.169221333896365048875e-02,1.030389648524732389263e-10,8.869521035354412935760e-13,8.869539996975060416344e-13,5.169294173656629963793e-02,1.966302366549505910058e-19,0,nan,9.956755262653927110363e-01
35456,5.164928922187173773977e-02,5.164856266790589625940e-02,1.026039938281576919330e-10,8.824633763037385918158e-13,8.824652724658033398742e-13,5.164928922187173773977e-02,0.000000000000000000000e+00,0,nan,9.956828152180738544710e-01
35473,5.163694110129043102957e-02,5.163621506827477630918e-02,1.024812194604013453943e-10,8.811970787763948285397e-13,8.811989749384595765981e-13,5.163694110129043101940e-02,1.968434835656365231876e-19,0,nan,9.956848759524328067172e-01
35517,5.160502233994304901120e-02,5.160429765238211964517e-02,1.021644040316047386919e-10,8.779308336349308623835e-13,8.779327297969956104419e-13,5.160502233994304896716e-02,8.535160195664053703422e-19,0,nan,9.956902004858033467449e-01
35564,5.157099259603179033815e-02,5.157026934107701060091e-02,1.018275000969779185313e-10,8.744596961065269531779e-13,8.744615922685917012363e-13,5.157099259603179030088e-02,7.226824189933658616922e-19,0,nan,9.956958735475138453112e-01
35577,5.156159199292541907907e-02,5.156086913339023710954e-02,1.017345885388744566825e-10,8.735028257729488657941e-13,8.735047219350136138525e-13,5.156159199292541904180e-02,7.228141769614643072147e-19,0,nan,9.956974400541058330084e-01
35637,5.151827111374687993308e-02,5.151755007456500249239e-02,1.013073003774358209081e-10,8.691045459000261280306e-13,8.691064420620908760890e-13,5.151827111374687988225e-02,9.864845177558168518070e-19,0,nan,9.957046553200683664496e-01
35655,5.150529612751699999016e-02,5.150457563295172507057e-02,1.011796039023264568626e-10,8.677908215958487808867e-13,8.677927177579135289451e-13,5.150529612751699994950e-02,7.893864228553550654480e-19,0,nan,9.957068151791710391898e-01
35697,5.147505924331474587159e-02,5.147434001685873764174e-02,1.008825204725942463476e-10,8.647357449559236411740e-13,8.647376411179883892324e-13,5.147505924331474582754e-02,8.556709580269982005602e-19,0,nan,9.957118464057563794831e-01
35746,5.143985009446534146312e-02,5.143913234277517378191e-02,1.005374643540914524384e-10,8.611895866829430264488e-13,8.611914828450077745072e-13,5.143985009446534143262e-02,5.927930591779799799819e-19,0,nan,9.957177012731454714199e-01
35757,5.143195592522734081582e-02,5.143123850391443513397e-02,1.004602299253161074021e-10,8.603961763801573373627e-13,8.603980725422220854211e-13,5.143195592522734079210e-02,4.611320354528316603756e-19,0,nan,9.957190134324188306278e-01
35817,5.138896070575375184052e-02,5.138824508204551493515e-02,1.000404100103201293052e-10,8.560855960827759903053e-13,8.560874922448407383637e-13,5.138896070575375183036e-02,1.977933631553975004524e-19,0,nan,9.957261565204950189882e-01
35838,5.137393783367816615259e-02,5.137322283735876106859e-02,9.989405328827619824969e-11,8.545836966665784501806e-13,8.545855928286431982389e-13,5.137393783367816613904e-02,2.638016030607731846852e-19,0,nan,9.957286509679948994221e-01
35877,5.134607313381376859796e-02,5.134535930021576688445e-02,9.962304217419266734012e-11,8.518037624155288726040e-13,8.518056585775936206624e-13,5.134607313381376858102e-02,3.299309550106529533284e-19,0,nan,9.957332757896213299440e-01
35929,5.130899063300188518076e-02,5.130827834480435298043e-02,9.926329262865120296458e-11,8.481159077581211165147e-13,8.481178039201858645731e-13,5.130899063300188516382e-02,3.301694057140503163514e-19,0,nan,9.957394266478567164164e-01
35937,5.130329276095800661233e-02,5.130258071001947705152e-02,9.920810803352653573145e-11,8.475504361434173317125e-13,8.475523323054820797709e-13,5.130329276095800659877e-02,2.641648601234096255018e-19,0,nan,9.957403713586379151359e-01
35997,5.126061914134821239497e-02,5.125990886566173586027e-02,9.879558937308305490398e-11,8.433253804166245392051e-13,8.433272765786892872635e-13,5.126061914134821238481e-02,1.982885797579593758654e-19,0,nan,9.957474433455953030637e-01
36022,5.124286986807357105987e-02,5.124216032989947175084e-02,9.862441520318572953242e-11,8.415732284359726418371e-13,8.415751245980373898955e-13,5.124286986807357104632e-02,2.644763494113469004583e-19,0,nan,9.957503830747522237041e-01
36057,5.121805183173774854048e-02,5.121734332393892615980e-02,9.838546814397698589306e-11,8.391283607428177741850e-13,8.391302569048825222434e-13,5.121805183173774854048e-02,0.000000000000000000000e+00,0,nan,9.957544918677609489680e-01
36114,5.117771095584386045101e-02,5.117700412075592998059e-02,9.799805730597878023583e-11,8.351669489642786416466e-13,8.351688451263433897050e-13,5.117771095584386046795e-02,3.310163473255458963652e-19,0,nan,9.957611663356650797980e-01
36117,5.117559039145225672682e-02,5.117488364421938918915e-02,9.797772646188403317570e-11,8.349591449598176802497e-13,8.349610411218824283081e-13,5.117559039145225673699e-02,1.986180381955952982413e-19,0,nan,9.957615170416257164079e-01
36177,5.113323438237049681367e-02,5.113252938842426656568e-02,9.757234660527059516530e-11,8.308175032086290402022e-13,8.308193993706937882606e-13,5.113323438237049678996e-02,4.638259795139700978569e-19,0,nan,9.957685189829102963884e-01
36206,5.111279997612149211722e-02,5.111209582700019814135e-02,9.737725443979101961046e-11,8.288255266017121761951e-13,8.288274227637769242535e-13,5.111279997612149209011e-02,5.302987573523726722277e-19,0,nan,9.957718949604373991774e-01
36237,5.109098336890535996529e-02,5.109028012100851632853e-02,9.716931101364545163431e-11,8.267032079068276852719e-13,8.267051040688924333303e-13,5.109098336890535993818e-02,5.305252027823387144811e-19,0,nan,9.957754978065715503223e-01
36297,5.104883691798505431742e-02,5.104813540894210142785e-02,9.676860228583308188600e-11,8.226160337222982896663e-13,8.226179298843630377247e-13,5.104883691798505427337e-02,8.628152161035002766756e-19,0,nan,9.957824536268088172681e-01
36299,5.104743383205404849655e-02,5.104673238084945419409e-02,9.675528520028191726576e-11,8.224802590581909957442e-13,8.224821552202557438026e-13,5.104743383205404845250e-02,8.628389313777049595354e-19,0,nan,9.957826850926396822575e-01
36357,5.100679459903446086059e-02,5.100609482169134845748e-02,9.637020317826830730054e-11,8.185557575473178114307e-13,8.185576537093825594891e-13,5.100679459903446080976e-02,9.963766050145025385273e-19,0,nan,9.957893865570701337812e-01
36392,5.098231783136041556608e-02,5.098161906088813554924e-02,9.613886349273628731172e-11,8.161995968238863841030e-13,8.162014929859511321614e-13,5.098231783136041549154e-02,1.462053953783321525954e-18,0,nan,9.957934202405199602655e-01
36417,5.096485598395665805229e-02,5.096415793120047504544e-02,9.597409660331196334151e-11,8.145221584729794995489e-13,8.145240546350442476073e-13,5.096485598395665798113e-02,1.396075122664114643256e-18,0,nan,9.957962967100584028611e-01
36477,5.092302064711461322355e-02,5.092232431187328403537e-02,9.558026562758730605178e-11,8.105150177639524305074e-13,8.105169139260171785658e-13,5.092302064711461314224e-02,1.596825206028313071329e-18,0,nan,9.958031841977375005041e-01
36485,5.091745038268092329669e-02,5.091675427590942136011e-02,9.552792586162024451720e-11,8.099827197508855669879e-13,8.099846159129503150463e-13,5.091745038268092321537e-02,1.596999895424288494282e-18,0,nan,9.958041008229227676694e-01
36537,5.088128816531303908241e-02,5.088059354055502271063e-02,9.518869347033686474492e-11,8.065341188335716360521e-13,8.065360149956363841105e-13,5.088128816531303900788e-02,1.464957001799992481569e-18,0,nan,9.958100491313383269059e-01
36579,5.085213640138105324718e-02,5.085144296979914742241e-02,9.491592804599998414512e-11,8.037629885113010450686e-13,8.037648846733657931270e-13,5.085213640138105319297e-02,1.066034044201985031657e-18,0,nan,9.958148412243861963278e-01
36597,5.083965811778041344398e-02,5.083896519651440525526e-02,9.479936350179945699684e-11,8.025792472192539471767e-13,8.025811433813186952351e-13,5.083965811778041339315e-02,9.996522147634936733511e-19,0,nan,9.958168916213647889812e-01
36657,5.079813008615116060488e-02,5.079743886142579677452e-02,9.441225924160708527360e-11,7.986501905582347899659e-13,7.986520867202995380243e-13,5.079813008615116056083e-02,8.670735159448630873219e-19,0,nan,9.958237117775997382135e-01
36673,5.078707312059956930701e-02,5.078638234711610194232e-02,9.430940524874950487821e-11,7.976067750922288350027e-13,7.976086712542935830611e-13,5.078707312059956925957e-02,9.339747721551872809590e-19,0,nan,9.958255267279340376880e-01
36717,5.075670365444799241736e-02,5.075601411935155704225e-02,9.402736435720143879744e-11,7.947467385636211971214e-13,7.947486347256859451798e-13,5.075670365444799236992e-02,9.345336011016550847497e-19,0,nan,9.958305097091108279493e-01
36767,5.072225894061580150196e-02,5.072157080829209345964e-02,9.370829465582573051235e-11,7.915132707294403534832e-13,7.915151668915051015416e-13,5.072225894061580146470e-02,7.347750367905191600875e-19,0,nan,9.958361577530134617266e-01
36777,5.071537840906440768393e-02,5.071469055672454251450e-02,9.364466266226973207856e-11,7.908686830007564465151e-13,7.908705791628211945735e-13,5.071537840906440765005e-02,6.680679303403634567863e-19,0,nan,9.958372855242563399000e-01
36837,5.067415393874734793806e-02,5.067346776233076467849e-02,9.326413811519961058107e-11,7.870158176638917348587e-13,7.870177138259564829171e-13,5.067415393874734790756e-02,6.017502756536125395781e-19,0,nan,9.958440393306909349134e-01
36861,5.065769227596367875273e-02,5.065700676801178486681e-02,9.311253433174655589294e-11,7.854816789847791746745e-13,7.854835751468439227329e-13,5.065769227596367871546e-02,7.357115574108577047269e-19,0,nan,9.958467347148073478937e-01
36897,5.063302983458000810311e-02,5.063234532729220331695e-02,9.288577481755286088914e-11,7.831879383531604318416e-13,7.831898345152251799000e-13,5.063302983458000806923e-02,6.691544630227252731286e-19,0,nan,9.958507712353713595631e-01
36955,5.059337155526883417648e-02,5.059268865504982302031e-02,9.252206320510531679428e-11,7.795112155275499146868e-13,7.795131116896146627452e-13,5.059337155526883413582e-02,8.036147862530087354445e-19,0,nan,9.958572580242883377950e-01
36957,5.059200568996480030167e-02,5.059132284504977282135e-02,9.250955701255766740954e-11,7.793848428518504896719e-13,7.793867390139152377302e-13,5.059200568996480025763e-02,8.706061887947708827722e-19,0,nan,9.958574813445620876862e-01
37018,5.055039986527870562053e-02,5.054971870355622843500e-02,9.212925224124388644997e-11,7.755435628500108943199e-13,7.755454590120756423783e-13,5.055039986527870557649e-02,8.713227466965512820626e-19,0,nan,9.958642810543321637735e-01
37050,5.052861486614182674672e-02,5.052793458464235248282e-02,9.193062296892789209628e-11,7.735385561410259830152e-13,7.735404523030907310736e-13,5.052861486614182671623e-02,6.034835148744135004577e-19,0,nan,9.958678391871522880526e-01
37078,5.050957607832874501536e-02,5.050889656547042118464e-02,9.175731382009376212648e-11,7.717898408895041560309e-13,7.717917370515689040893e-13,5.050957607832874497470e-02,8.049479846189136664141e-19,0,nan,9.958709475297303323114e-01
37138,5.046885103824214445156e-02,5.046817316760643466739e-02,9.138747420195089277960e-11,7.680603045070867622269e-13,7.680622006691515102853e-13,5.046885103824214441090e-02,8.055975246474035915729e-19,0,nan,9.958775925260655655265e-01
37145,5.046410619753710203423e-02,5.046342851806312933478e-02,9.134446226013108136290e-11,7.676267583938685198302e-13,7.676286545559332678886e-13,5.046410619753710199696e-02,7.385338310224178391733e-19,0,nan,9.958783663812810718770e-01
37198,5.042822434756823576086e-02,5.042754811255099302170e-02,9.101971818424522185720e-11,7.643547592286065116406e-13,7.643566553906712596990e-13,5.042822434756823571681e-02,8.734337531626295034794e-19,0,nan,9.958842161468775032798e-01
37240,5.039984397027027818554e-02,5.039916887627638456131e-02,9.076352063973715128022e-11,7.617750490282393705215e-13,7.617769451903041185799e-13,5.039984397027027812795e-02,1.142825768414448173662e-18,0,nan,9.958888400181255384628e-01
37258,5.038769561109235917083e-02,5.038702100512655854110e-02,9.065403069878027094718e-11,7.606730124533982586630e-13,7.606749086154630067214e-13,5.038769561109235910646e-02,1.277583807129997177191e-18,0,nan,9.958908184950410274702e-01
37318,5.034726443581971551286e-02,5.034659145237518627076e-02,9.029039681033173404649e-11,7.570148734332611562679e-13,7.570167695953259043263e-13,5.034726443581971543154e-02,1.615086020017423447479e-18,0,nan,9.958973996727715811300e-01
37335,5.033582661919811308859e-02,5.033515409428579223794e-02,9.018773851226931969504e-11,7.559826665456644693024e-13,7.559845627077292173608e-13,5.033582661919811301405e-02,1.480831931544146948867e-18,0,nan,9.958992605049625079891e-01
37378,5.030693043095936085356e-02,5.030625906354252100048e-02,8.992880171526290894290e-11,7.533801532517050793305e-13,7.533820494137698273889e-13,5.030693043095936076885e-02,1.683730134194449384309e-18,0,nan,9.959039597816304512003e-01
37431,5.027138257616585575045e-02,5.027071263086779078055e-02,8.961107686049256368329e-11,7.501888140534464516161e-13,7.501907102155111996745e-13,5.027138257616585567252e-02,1.550127073376764131114e-18,0,nan,9.959097370999414535896e-01
37438,5.026669320790834189972e-02,5.026602345006193499726e-02,8.956923074015673685135e-11,7.497686648034623395011e-13,7.497705609655270875595e-13,5.026669320790834181501e-02,1.685077917799133477654e-18,0,nan,9.959104989225299926509e-01
37498,5.022655238023597067918e-02,5.022588422553880500027e-02,8.921166934046422410395e-11,7.461802227742608825216e-13,7.461821189363256305800e-13,5.022655238023597059447e-02,1.686424624254333247279e-18,0,nan,9.959170171957387947032e-01
37527,5.020718542114999323963e-02,5.020651803901711008015e-02,8.903956409135275519761e-11,7.444540160967419119881e-13,7.444559122588066600465e-13,5.020718542114999315493e-02,1.687075147011694586924e-18,0,nan,9.959201602435569809562e-01
37558,5.018650756366823724401e-02,5.018584100573492720425e-02,8.885610309916902530898e-11,7.426146436208552372150e-13,7.426165397829199852734e-13,5.018650756366823716270e-02,1.620259445892977706918e-18,0,nan,9.959235147008868124677e-01
37618,5.014655837607235886461e-02,5.014589340855306872364e-02,8.850251772546796772909e-11,7.390717455513115120008e-13,7.390736417133762600592e-13,5.014655837607235879685e-02,1.351291852815910368465e-18,0,nan,9.959299915369704446423e-01
37623,5.014323358176449999384e-02,5.014256874649419519220e-02,8.847314124687972700103e-11,7.387775221878405512701e-13,7.387794183499052993285e-13,5.014323358176449991930e-02,1.486519596643760486580e-18,0,nan,9.959305303434201233942e-01
37678,5.010670443744146418323e-02,5.010604105402165397550e-02,8.815089905346730377884e-11,7.355513485055428063324e-13,7.355532446676075543908e-13,5.010670443744146412563e-02,1.149511648390370369525e-18,0,nan,9.959364478023575556454e-01
37720,5.007886315108629510413e-02,5.007820087279774564783e-02,8.790592864601461238381e-11,7.331003631093692841233e-13,7.331022592714340321817e-13,5.007886315108629503976e-02,1.285462567253394891776e-18,0,nan,9.959409550009310787785e-01
37738,5.006694536987941115128e-02,5.006628356427958484624e-02,8.780123304089447664238e-11,7.320532741360914761865e-13,7.320551702981562242449e-13,5.006694536987941108013e-02,1.421112613196609699917e-18,0,nan,9.959428835947924570906e-01
37798,5.002728079758573725286e-02,5.002662056356119309368e-02,8.745350576782519188160e-11,7.285773457891547310446e-13,7.285792419512194791030e-13,5.002728079758573717493e-02,1.557690722042128382061e-18,0,nan,9.959492990114008420998e-01
37816,5.001539979654969167805e-02,5.001474003278518650392e-02,8.734956357403544091448e-11,7.275388595566215756872e-13,7.275407557186863237456e-13,5.001539979654969161367e-02,1.287093660216381911635e-18,0,nan,9.959512196775416962560e-01
37858,4.998771034684074065246e-02,4.998705167818132366994e-02,8.710770343542558993084e-11,7.251233884858500986270e-13,7.251252846479148466854e-13,4.998771034684074058470e-02,1.355585909219918384858e-18,0,nan,9.959556941486946679532e-01
37913,4.995151979936891544997e-02,4.995086256020138326539e-02,8.679239728603689211597e-11,7.219764138505760746373e-13,7.219783100126408226957e-13,4.995151979936891536527e-02,1.695710061788754032493e-18,0,nan,9.959615386249848717026e-01
37918,4.994823364599069101329e-02,4.994757653652054769461e-02,8.676381236470931545367e-11,7.216912289037173633053e-13,7.216931250657821113637e-13,4.994823364599069093198e-02,1.627988759577285725406e-18,0,nan,9.959620691025770039366e-01
37978,4.990885032543316843096e-02,4.990819476901050350266e-02,8.642181899530928311511e-11,7.182806953584536007333e-13,7.182825915205183487917e-13,4.990885032543316833270e-02,1.968705374714440659832e-18,0,nan,9.959684239683468119685e-01
38010,4.988788394297039107512e-02,4.988722921234008894165e-02,8.624019383427781625650e-11,7.164705279953120858623e-13,7.164724241573768339207e-13,4.988788394297039097686e-02,1.969532762580600186235e-18,0,nan,9.959718050490069658721e-01
38038,4.986956001760252952718e-02,4.986890600811936484894e-02,8.608170988426394591799e-11,7.148916177858780451808e-13,7.148935139479427932392e-13,4.986956001760252942554e-02,2.038196319250433129928e-18,0,nan,9.959747588407037078195e-01
38098,4.983036235695549906360e-02,4.982970988833743460907e-02,8.574347170481786989771e-11,7.115238277241235070199e-13,7.115257238861882550783e-13,4.983036235695549897890e-02,1.699833007808879542621e-18,0,nan,9.959810738137526577138e-01
38108,4.982383839532415202746e-02,4.982318618292871547552e-02,8.568727964169041309293e-11,7.109645872591314759875e-13,7.109664834211962240459e-13,4.982383839532415193937e-02,1.768057808302348799690e-18,0,nan,9.959821243811807164078e-01
38158,4.979125697995688598136e-02,4.979060604616286287900e-02,8.540709124523642608896e-11,7.081771582960511652489e-13,7.081790544581159133073e-13,4.979125697995688588649e-02,1.905308197595211295887e-18,0,nan,9.959873689810086404522e-01
38205,4.976068865784816918377e-02,4.976003892213492857627e-02,8.514488229253761303144e-11,7.055702455735782334374e-13,7.055721417356429814958e-13,4.976068865784816908212e-02,2.042655686889995110269e-18,0,nan,9.959922864218042551495e-01
38218,4.975224352506542258229e-02,4.975159412008748818231e-02,8.507255540763440882174e-11,7.048514441918855809404e-13,7.048533403539503289988e-13,4.975224352506542247387e-02,2.179202575938667171521e-18,0,nan,9.959936444354012648130e-01
38278,4.971332163271972550333e-02,4.971267375058280048430e-02,8.473985120681839964115e-11,7.015465216520668300112e-13,7.015484178141315780696e-13,4.971332163271972538814e-02,2.317215527814705311920e-18,0,nan,9.959999002692793384876e-01
38303,4.969713111615728368589e-02,4.969648386678173635820e-02,8.460176197916435694972e-11,7.001755683708213734827e-13,7.001774645328861215410e-13,4.969713111615728356731e-02,2.386146040068868467771e-18,0,nan,9.960025010977905372172e-01
38338,4.967449094532437736937e-02,4.967384458008602483704e-02,8.440896576914269049654e-11,6.982622284503167133164e-13,6.982641246123814613748e-13,4.967449094532437725417e-02,2.319026901621983124668e-18,0,nan,9.960061365744153980407e-01
38398,4.963575110723612788115e-02,4.963510625298632444592e-02,8.407988633137858866211e-11,6.949984038769160437363e-13,6.950003000389807917947e-13,4.963575110723612774901e-02,2.662136400156283598987e-18,0,nan,9.960123534420102041202e-01
38401,4.963381649377322463063e-02,4.963317171491828884482e-02,8.406347953954545668732e-11,6.948357470875687730347e-13,6.948376432496335210931e-13,4.963381649377322450865e-02,2.457452459250665391927e-18,0,nan,9.960126637767826285308e-01
38458,4.959710176475021296941e-02,4.959645841561112177879e-02,8.375260023959692407792e-11,6.917548887221900370867e-13,6.917567848842547851451e-13,4.959710176475021285760e-02,2.254332310946289584684e-18,0,nan,9.960185509626971753563e-01
38500,4.957010088143844717430e-02,4.956945858239666599732e-02,8.352456029365583498316e-11,6.894964276966419994576e-13,6.894983238587067475160e-13,4.957010088143844707943e-02,1.913808695273503051392e-18,0,nan,9.960228777640231194045e-01
38519,4.955790067449898934413e-02,4.955725884956313585439e-02,8.342168487621707728364e-11,6.884779723734852710373e-13,6.884798685355500190956e-13,4.955790067449898923571e-02,2.187748386693471028358e-18,0,nan,9.960248320349733264743e-01
38579,4.951943276340226198149e-02,4.951879243182047382100e-02,8.309797731421753765587e-11,6.852749362875924611485e-13,6.852768324496572092069e-13,4.951943276340226187984e-02,2.052607390641130857875e-18,0,nan,9.960309908127973120106e-01
38598,4.950726992048899825443e-02,4.950663006059576726802e-02,8.299583654282920988095e-11,6.842647845217688778070e-13,6.842666806838336258654e-13,4.950726992048899814262e-02,2.258422838042515921952e-18,0,nan,9.960329371112313824469e-01
38639,4.948105429250593722596e-02,4.948041544849611809639e-02,8.277602557657830212866e-11,6.820917382616310711904e-13,6.820936344236958192488e-13,4.948105429250593711077e-02,2.328092690701453367093e-18,0,nan,9.960371305137315119105e-01
38697,4.944403979654890001592e-02,4.944340238505853195978e-02,8.246646307903413938819e-11,6.790333598584374869804e-13,6.790352560205022350388e-13,4.944403979654889989394e-02,2.466884682289506506179e-18,0,nan,9.960430475074227391020e-01
38699,4.944276491575601478596e-02,4.944212755356736263446e-02,8.245581743739174214120e-11,6.789282249488208916248e-13,6.789301211108856396832e-13,4.944276491575601466060e-02,2.535474632279059189563e-18,0,nan,9.960432512261745081395e-01
38759,4.940456428897009087220e-02,4.940392840288288046143e-02,8.213734077463687217477e-11,6.757842444226176250120e-13,6.757861405846823730704e-13,4.940456428897009073328e-02,2.811752423059393921518e-18,0,nan,9.960493530379792348809e-01
38796,4.938105132626511641305e-02,4.938041634760276432290e-02,8.194180469557537849370e-11,6.738551274813487386110e-13,6.738570236434134866694e-13,4.938105132626511626059e-02,3.087539175673230059981e-18,0,nan,9.960531064384659197686e-01
38819,4.936645206982436381445e-02,4.936581765414973113916e-02,8.182058356913770766637e-11,6.726596461613906095620e-13,6.726615423234553576204e-13,4.936645206982436365859e-02,3.157084533325381452107e-18,0,nan,9.960554360364571796558e-01
38879,4.932842791784074979255e-02,4.932779496692047831218e-02,8.150553390353365545563e-11,6.695542810332891729848e-13,6.695561771953539210432e-13,4.932842791784074964009e-02,3.090832952546441970478e-18,0,nan,9.960615003083825474734e-01
38896,4.931767037230639752666e-02,4.931703783537538323160e-02,8.141657863426144476908e-11,6.686779037911729696347e-13,6.686797999532377176931e-13,4.931767037230639737759e-02,3.022806989692466805001e-18,0,nan,9.960632151261167978947e-01
38939,4.929049149437410760430e-02,4.928986000258041629837e-02,8.119217996126178043794e-11,6.664680012812950120687e-13,6.664698974433597601271e-13,4.929049149437410745522e-02,3.024473771655781199106e-18,0,nan,9.960675459399963934293e-01
38996,4.925453284381473341728e-02,4.925390273300609310576e-02,8.089605370693099496582e-11,6.635535799909946560414e-13,6.635554761530594040998e-13,4.925453284381473327159e-02,2.957893588996550986828e-18,0,nan,9.960732721025145318134e-01
38999,4.925264246259957121992e-02,4.925201242433490441547e-02,8.088051002555079081580e-11,6.634006605084580123948e-13,6.634025566705227604532e-13,4.925264246259957107423e-02,2.958007116843941789555e-18,0,nan,9.960735730170106997402e-01
39059,4.921488048749998929656e-02,4.921425189719680828108e-02,8.057051247842659213411e-11,6.603521136633130040498e-13,6.603540098253777521082e-13,4.921488048749998914409e-02,3.097964050618768551052e-18,0,nan,9.960795816246124326112e-01
39095,4.919226495094959926207e-02,4.919163722676330077253e-02,8.038531190024731794698e-11,6.585319467988924439062e-13,6.585338429609571919646e-13,4.919226495094959910283e-02,3.237138892518801973824e-18,0,nan,9.960831779590980309801e-01
39119,4.917720523585347039902e-02,4.917657808797404677155e-02,8.026217579972925778003e-11,6.573222170254749435730e-13,6.573241131875396916314e-13,4.917720523585347022622e-02,3.513715763454942446794e-18,0,nan,9.960855718474675538922e-01
39179,4.913961637622103298495e-02,4.913899066525724376554e-02,7.995548856614126776745e-11,6.543108281914100803696e-13,6.543127243534748284280e-13,4.913961637622103281894e-02,3.378505367050041414236e-18,0,nan,9.960915437697249998289e-01
39196,4.912898186021199202801e-02,4.912835655537696538328e-02,7.986889215845569071515e-11,6.534609466198609344239e-13,6.534628427819256824823e-13,4.912898186021199186199e-02,3.379236682213761956113e-18,0,nan,9.960932324987999847985e-01
39239,4.910211357893435901270e-02,4.910148929940748344263e-02,7.965043945022687133136e-11,6.513178060603806847989e-13,6.513197022224454328573e-13,4.910211357893435885007e-02,3.312084022847375730547e-18,0,nan,9.960974974750206186141e-01
39296,4.906656533807552646043e-02,4.906594241336565243407e-02,7.936214986482628107371e-11,6.484913198376799400680e-13,6.484932159997446881264e-13,4.906656533807552631135e-02,3.038276628689819418917e-18,0,nan,9.961031366973091306385e-01
39299,4.906469651608365023995e-02,4.906407366254416830306e-02,7.934701721948242617441e-11,6.483430108205609652915e-13,6.483449069826257133499e-13,4.906469651608365008409e-02,3.176501096744815903549e-18,0,nan,9.961034330464810738950e-01
39359,4.902736486150558616981e-02,4.902674342853297879778e-02,7.904521073539757557696e-11,6.453863039353218347833e-13,6.453882000973865828417e-13,4.902736486150558602073e-02,3.040705922863234533412e-18,0,nan,9.961093505667277189525e-01
39397,4.900376550796488724039e-02,4.900314497189410569070e-02,7.885489731034273200973e-11,6.435230162311670390731e-13,6.435249123932317871315e-13,4.900376550796488709809e-02,2.903889806500549483397e-18,0,nan,9.961130890303653572003e-01
39419,4.899011829077138261419e-02,4.898949827297393355197e-02,7.874500895252712116092e-11,6.424475481296822097290e-13,6.424494442917469577874e-13,4.899011829077138245494e-02,3.250496215148066914334e-18,0,nan,9.961152501178804257787e-01
39479,4.895295648117494985470e-02,4.895233787318954917937e-02,7.844640091757345438642e-11,6.395266073769245776160e-13,6.395285035389893256744e-13,4.895295648117494969546e-02,3.252963774415661093739e-18,0,nan,9.961211317815613812475e-01
39498,4.894120619342264711114e-02,4.894058803076424818814e-02,7.835217220753307098905e-11,6.386053350154626201588e-13,6.386072311775273682171e-13,4.894120619342264694851e-02,3.322973390359186412313e-18,0,nan,9.961229905924268009055e-01
39539,4.891587911172114956087e-02,4.891526190821309884370e-02,7.814937576847941148848e-11,6.366233468853725993180e-13,6.366252430474373473764e-13,4.891587911172114939146e-02,3.463222833304188038288e-18,0,nan,9.961269956388988555305e-01
39599,4.887888586311414933051e-02,4.887827005877696841523e-02,7.785392273353141586677e-11,6.337376330853285350139e-13,6.337395292473932830723e-13,4.887888586311414915433e-02,3.604477678200285995973e-18,0,nan,9.961328417705309322947e-01
39659,4.884197641774587396812e-02,4.884136200730110934155e-02,7.756003113047277818275e-11,6.308693336161683250918e-13,6.308712297782330731502e-13,4.884197641774587378855e-02,3.676570810362778650770e-18,0,nan,9.961386702566092018747e-01
39700,4.881680299931985139727e-02,4.881618953834672169120e-02,7.736009778863384121616e-11,6.289192771146594988748e-13,6.289211732767242469332e-13,4.881680299931985121431e-02,3.747871744273749013473e-18,0,nan,9.961426429477886809044e-01
39719,4.880515045968455257281e-02,4.880453743788158734490e-02,7.726769036562702244358e-11,6.280183173135921932554e-13,6.280202134756569413138e-13,4.880515045968455239324e-02,3.679344969261924747332e-18,0,nan,9.961444811768024260382e-01
39779,4.876840767466336043297e-02,4.876779603627922586855e-02,7.697688993303111031502e-11,6.251844541970286617768e-13,6.251863503590934098352e-13,4.876840767466336026357e-02,3.473695318924095909554e-18,0,nan,9.961502746103001659978e-01
39802,4.875434492691098373746e-02,4.875373381745837922450e-02,7.686582263838774274843e-11,6.241026608091158999677e-13,6.241045569711806480260e-13,4.875434492691098357822e-02,3.266215438286227361932e-18,0,nan,9.961524908066668154813e-01
39839,4.873174775006915491446e-02,4.873113748990834353714e-02,7.668761941357843735098e-11,6.223676154571899105032e-13,6.223695116192546585615e-13,4.873174775006915475522e-02,3.267730000173910952725e-18,0,nan,9.961560506358163848899e-01
39899,4.869517037493130424123e-02,4.869456148782558446871e-02,7.639986847417147613997e-11,6.195676734437764265569e-13,6.195695696058411746153e-13,4.869517037493130406505e-02,3.618076529404545033066e-18,0,nan,9.961618093315930054206e-01
39904,4.869212597681886494882e-02,4.869151720390196513258e-02,7.637595749953147219837e-11,6.193351036684958707481e-13,6.193369998305606188065e-13,4.869212597681886476925e-02,3.687885488988528537756e-18,0,nan,9.961622884431038044487e-01
39959,4.865867523991060845684e-02,4.865806772071884077102e-02,7.611362686688394319257e-11,6.167845016533289465944e-13,6.167863978153936946528e-13,4.865867523991060828066e-02,3.620790170719373230285e-18,0,nan,9.961675507754034468054e-01
40006,4.863014462711512754035e-02,4.862953817588245710937e-02,7.589045191185292056726e-11,6.146159826706093089155e-13,6.146178788326740569739e-13,4.863014462711512734045e-02,4.110614457036902283106e-18,0,nan,9.961720362398166418076e-01
40020,4.862165584298182398335e-02,4.862104970925993089654e-02,7.582415136458445815516e-11,6.139720062446940731177e-13,6.139739024067588211760e-13,4.862165584298182378683e-02,4.041648527923647014547e-18,0,nan,9.961733703039727869100e-01
40080,4.858532562450256453323e-02,4.858472084840832664698e-02,7.554092274752200588145e-11,6.112222742144781652962e-13,6.112241703765429133545e-13,4.858532562450256433672e-02,4.044670715634616931258e-18,0,nan,9.961790771909995146033e-01
40109,4.856779518742541692627e-02,4.856719106570219460808e-02,7.540455968351810803490e-11,6.098991219317984309838e-13,6.099010180938631790422e-13,4.856779518742541672298e-02,4.185652376364511513944e-18,0,nan,9.961818294137790266891e-01
40140,4.854907672274033227197e-02,4.854847329921323928012e-02,7.525917305566336110626e-11,6.084889376156882105965e-13,6.084908337777529586549e-13,4.854907672274033207207e-02,4.117478416605645839913e-18,0,nan,9.961847670578734281494e-01
40200,4.851290883479905136031e-02,4.851230675880496171916e-02,7.497889237493364814909e-11,6.057718744318530221615e-13,6.057737705939177702199e-13,4.851290883479905116719e-02,3.980868527830885904613e-18,0,nan,9.961904399805210786191e-01
40212,4.850568495232560933719e-02,4.850508314523633139297e-02,7.492301165340341567622e-11,6.052304039441576766719e-13,6.052323001062224247303e-13,4.850568495232560914068e-02,4.051311592778073148203e-18,0,nan,9.961915725383931870338e-01
40260,4.847682165935985644512e-02,4.847622092589082096016e-02,7.470007087236562988969e-11,6.030709637345527797737e-13,6.030728598966175278321e-13,4.847682165935985623844e-02,4.263399126748328802984e-18,0,nan,9.961960960344177628146e-01
40315,4.844381239619450824665e-02,4.844321288899631860106e-02,7.444575801163392873481e-11,6.006092160586895918110e-13,6.006111122207543398694e-13,4.844381239619450805014e-02,4.056485937891102130781e-18,0,nan,9.962012659958471570460e-01
40320,4.844081489667054911847e-02,4.844021550074463600502e-02,7.442269879531668067855e-11,6.003860856721163304976e-13,6.003879818341810785560e-13,4.844081489667054892195e-02,4.056736951725070708352e-18,0,nan,9.962017352945908692263e-01
40380,4.840488824853514047603e-02,4.840429018519626181907e-02,7.414676647069447027870e-11,5.977171214584524772975e-13,5.977190176205172253559e-13,4.840488824853514028630e-02,3.919756600010437364985e-18,0,nan,9.962073578356231966669e-01
40418,4.838217600699862634662e-02,4.838157878507979963646e-02,7.397274964458589642726e-11,5.960349549582857565573e-13,5.960368511203505046156e-13,4.838217600699862616027e-02,3.851568155367596301100e-18,0,nan,9.962109101644448239110e-01
40440,4.836904141830347880898e-02,4.836844468262121846304e-02,7.387226430419124686459e-11,5.950639533620134731995e-13,5.950658495240782212579e-13,4.836904141830347862941e-02,3.712518990503699746330e-18,0,nan,9.962129637316562471021e-01
40500,4.833327411086096163666e-02,4.833267869793040449444e-02,7.359918277952661173006e-11,5.924264646948889509415e-13,5.924283608569536989999e-13,4.833327411086096145709e-02,3.715266307141404842636e-18,0,nan,9.962185530563934748958e-01
40521,4.832077428613698725129e-02,4.832017933501543305346e-02,7.350393812341406611131e-11,5.915070264923126061314e-13,5.915089226543773541898e-13,4.832077428613698707172e-02,3.716227388132515505164e-18,0,nan,9.962205054186551571337e-01
40560,4.829758603261833136517e-02,4.829699193755989403907e-02,7.332751245769867940467e-11,5.898045398020285779109e-13,5.898064359640933259693e-13,4.829758603261833117544e-02,3.928465080155834309251e-18,0,nan,9.962241258831035263521e-01
40620,4.826197689150155364685e-02,4.826138410946081649553e-02,7.305724397624351795700e-11,5.871980640505917054603e-13,5.871999602126564535186e-13,4.826197689150155345034e-02,4.071769463666570065855e-18,0,nan,9.962296822846234313356e-01
40625,4.825901301709023809050e-02,4.825842034424930427649e-02,7.303478458866063588886e-11,5.869815515262089063564e-13,5.869834476882736544148e-13,4.825901301709023789399e-02,4.072019535364428114093e-18,0,nan,9.962301445789414067731e-01
40680,4.822644639694177775619e-02,4.822585492308931830372e-02,7.278836804850276604955e-11,5.846069238194223532816e-13,5.846088199814871013400e-13,4.822644639694177755290e-02,4.215278597718187691299e-18,0,nan,9.962352223333617823688e-01
40729,4.819748796545807428054e-02,4.819689755639418251256e-02,7.256981262693566978269e-11,5.825021234696876984892e-13,5.825040196317524465476e-13,4.819748796545807406031e-02,4.569295529342739935695e-18,0,nan,9.962397346260618238465e-01
40740,4.819099425986537814552e-02,4.819040408939660581167e-02,7.252087546289932417425e-11,5.820310064886478602022e-13,5.820329026507126082606e-13,4.819099425986537792190e-02,4.640217565740673416168e-18,0,nan,9.962407461013018828300e-01
40800,4.815562019268407633994e-02,4.815503132081906852914e-02,7.225475708222101882320e-11,5.794702004293995648098e-13,5.794720965914643128681e-13,4.815562019268407611971e-02,4.573268196005411849537e-18,0,nan,9.962462536600048560657e-01
40834,4.813560943358908426535e-02,4.813502129548710158731e-02,7.210456321570978847649e-11,5.780257426603171328444e-13,5.780276388223818809028e-13,4.813560943358908405189e-02,4.434394935885789808466e-18,0,nan,9.962493674418711605764e-01
40860,4.812032390928514258559e-02,4.811973633126848208372e-02,7.199000384291214254558e-11,5.769243949936539220147e-13,5.769262911557186700731e-13,4.812032390928514236875e-02,4.506213110823638003973e-18,0,nan,9.962517450806127413299e-01
40920,4.808510512502167629902e-02,4.808451883612228998480e-02,7.172660675437276887895e-11,5.743934805041924591413e-13,5.743953766662572071997e-13,4.808510512502167608218e-02,4.509513578754043291844e-18,0,nan,9.962572204338515562214e-01
40938,4.807455455969910901773e-02,4.807396865661596538631e-02,7.164785074204090315945e-11,5.736370936138179975012e-13,5.736389897758827455596e-13,4.807455455969910879072e-02,4.721933087955236147787e-18,0,nan,9.962588599172087829720e-01
40980,4.804996355670296469435e-02,4.804937855221396354155e-02,7.146455689826574773118e-11,5.718773482446790127584e-13,5.718792444067437608168e-13,4.804996355670296446396e-02,4.794862359911819334136e-18,0,nan,9.962626797900343326672e-01
41040,4.801489892258491875131e-02,4.801431519782343911514e-02,7.120384542783128458090e-11,5.693758904498527050127e-13,5.693777866119174530711e-13,4.801489892258491852769e-02,4.657235630875232400573e-18,0,nan,9.962681232190641208123e-01
41043,4.801314770536768006468e-02,4.801256404447008013163e-02,7.119084482921617683341e-11,5.692512008446706623595e-13,5.692530970067354104179e-13,4.801314770536767984106e-02,4.657405497497424604697e-18,0,nan,9.962683949736761563070e-01
41100,4.797991094236058596848e-02,4.797932849266763214249e-02,7.094446356720901186222e-11,5.668890002958351555507e-13,5.668908964578999036091e-13,4.797991094236058573808e-02,4.801863053267153121448e-18,0,nan,9.962735507904369844541e-01
41148,4.795197556153001958005e-02,4.795139412855334901770e-02,7.073790954524890275077e-11,5.649099056834621769112e-13,5.649118018455269249696e-13,4.795197556153001935305e-02,4.734003702785282567193e-18,0,nan,9.962778814764656282123e-01
41160,4.794499933715073887181e-02,4.794441815789102691534e-02,7.068640261076745590795e-11,5.644165718905504096832e-13,5.644184680526151577415e-13,4.794499933715073864142e-02,4.805359575313353577711e-18,0,nan,9.962789625732449452474e-01
41220,4.791016382949453892941e-02,4.790958391605634172152e-02,7.042965392244081235449e-11,5.619585002642561387824e-13,5.619603964263208868408e-13,4.791016382949453871596e-02,4.455261381858974277354e-18,0,nan,9.962843586361789246868e-01
41254,4.789045738245358907061e-02,4.788987818427604992063e-02,7.028474224391254556052e-11,5.605719262689351890097e-13,5.605738224309999370681e-13,4.789045738245358885038e-02,4.598589746749982691873e-18,0,nan,9.962874094532493871295e-01
41280,4.787540414334027484252e-02,4.787482549113526838621e-02,7.017420893507293743421e-11,5.595146813601846382844e-13,5.595165775222493863428e-13,4.787540414334027462229e-02,4.600035659787804890619e-18,0,nan,9.962897390475316464621e-01
41340,4.784072000403617466399e-02,4.784014260849928561347e-02,6.992005914976846610228e-11,5.570850120252922015224e-13,5.570869081873569495808e-13,4.784072000403617444037e-02,4.674191735748739490034e-18,0,nan,9.962951038752005110573e-01
41360,4.782917536518688851914e-02,4.782859838752890801805e-02,6.983562891815443673270e-11,5.562782488958031966785e-13,5.562801450578679447369e-13,4.782917536518688829891e-02,4.604481775080204006870e-18,0,nan,9.962968886997280463440e-01
41400,4.780611113832129108338e-02,4.780553499491054548093e-02,6.966719613525097122038e-11,5.546693900011154663529e-13,5.546712861631802144113e-13,4.780611113832129086993e-02,4.464958508975659216347e-18,0,nan,9.963004531866904586409e-01
41460,4.777157727431645920798e-02,4.777100237851283242021e-02,6.941561152722807589932e-11,5.522677139147333404605e-13,5.522696100767980885189e-13,4.777157727431645897759e-02,4.822804160938524856808e-18,0,nan,9.963057870491168092420e-01
41466,4.776812800258369019724e-02,4.776755323129310803592e-02,6.939052305874097881921e-11,5.520283094560197744048e-13,5.520302056180845224632e-13,4.776812800258368997024e-02,4.752223697187258796779e-18,0,nan,9.963063195882333283296e-01
41521,4.773654445423994509645e-02,4.773597082222776405631e-02,6.916113583310529534398e-11,5.498402028254615253626e-13,5.498420989875262734210e-13,4.773654445423994486944e-02,4.755367872966975791472e-18,0,nan,9.963111940405987160805e-01
41572,4.770731380092921082670e-02,4.770674122197982119662e-02,6.894937880692952889489e-11,5.478215524391378528495e-13,5.478234486012026009078e-13,4.770731380092921060647e-02,4.616243270477924622567e-18,0,nan,9.963157024873104855621e-01
41581,4.770216102226191869537e-02,4.770158862881269241807e-02,6.891210417189665343823e-11,5.474663462512198215979e-13,5.474682424132845696563e-13,4.770216102226191846837e-02,4.758795513650053990875e-18,0,nan,9.963164969499926790436e-01
41641,4.766785178010610002383e-02,4.766728062076913718833e-02,6.866432608439364263432e-11,5.451061350815078834918e-13,5.451080312435726315502e-13,4.766785178010609980699e-02,4.548986925137624487308e-18,0,nan,9.963217846104553070781e-01
41678,4.764673127978660368661e-02,4.764616087927671764471e-02,6.851215094374356300613e-11,5.436574307798213216374e-13,5.436593269418860696957e-13,4.764673127978660349010e-02,4.124346801652786954372e-18,0,nan,9.963250377617663118644e-01
41701,4.763361646135382012593e-02,4.763304653170078786231e-02,6.841779346909741152398e-11,5.427594714113579882999e-13,5.427613675734227363583e-13,4.763361646135381992264e-02,4.267740357399987543555e-18,0,nan,9.963270570875649309811e-01
41761,4.759945480092389944712e-02,4.759888609654867912407e-02,6.817249828841011097309e-11,5.404262581775493410156e-13,5.404281543396140890740e-13,4.759945480092389924384e-02,4.270803272668709001072e-18,0,nan,9.963323144465240895963e-01
41785,4.758581070195721996724e-02,4.758524248646435993171e-02,6.807472490947075517880e-11,5.394967174228943241621e-13,5.394986135849590722205e-13,4.758581070195721977073e-02,4.129626896425137320649e-18,0,nan,9.963344131715598908151e-01
41821,4.756536653506402718346e-02,4.756479905158257135461e-02,6.792843256804008433427e-11,5.381063991501769921995e-13,5.381082953122417402579e-13,4.756536653506402698694e-02,4.131401859757226770515e-18,0,nan,9.963375567521622158695e-01
41881,4.753135140134220847143e-02,4.753078513439239891942e-02,6.768558839641343695679e-11,5.357997989243171290709e-13,5.358016950863818771292e-13,4.753135140134220828169e-02,3.991794354485899521546e-18,0,nan,9.963427840689383002465e-01
41892,4.752512320566389702448e-02,4.752455716127344294912e-02,6.764119884839626012902e-11,5.353783529476882787102e-13,5.353802491097530267686e-13,4.752512320566389683474e-02,3.992317481511572422600e-18,0,nan,9.963437407895375706951e-01
41941,4.749740913863827881193e-02,4.749684408387978572070e-02,6.744395792409190750228e-11,5.335063629117875072184e-13,5.335082590738522552768e-13,4.749740913863827862897e-02,3.851980980118238888417e-18,0,nan,9.963479964609435405708e-01
42000,4.746410338772104611988e-02,4.746353952073925023397e-02,6.720753059938114651721e-11,5.312638968258423262318e-13,5.312657929879070742902e-13,4.746410338772104595725e-02,3.426385716050376247930e-18,0,nan,9.963531074878221853062e-01
42001,4.746353948713548493544e-02,4.746297564024962716705e-02,6.720353336319696487506e-11,5.312259973330017880670e-13,5.312278934950665361254e-13,4.746353948713548477281e-02,3.426426423948112424465e-18,0,nan,9.963531939919039507290e-01
42061,4.742974218831213176968e-02,4.742917954500173822536e-02,6.696430698684005562949e-11,5.289586092089166007800e-13,5.289605053709813488384e-13,4.742974218831213160027e-02,3.571737513947652572918e-18,0,nan,9.963583767251829683190e-01
42107,4.740387976402068181302e-02,4.740331804055469090481e-02,6.678170674522485497392e-11,5.272290093308390401986e-13,5.272309054929037882570e-13,4.740387976402068164700e-02,3.502212445232174497240e-18,0,nan,9.963623401720733345596e-01
42121,4.739601698493329456102e-02,4.739545554092256663317e-02,6.672627112855892606072e-11,5.267041063530701205570e-13,5.267060025151348686154e-13,4.739601698493329439161e-02,3.574279026541674961021e-18,0,nan,9.963635447237840193305e-01
42181,4.736236362104259585833e-02,4.736180337207697096336e-02,6.648941818175994844203e-11,5.244623973637110135610e-13,5.244642935257757616193e-13,4.736236362104259569570e-02,3.433745983922363550355e-18,0,nan,9.963686980503530745855e-01
42215,4.734332517348056639845e-02,4.734276559982663244665e-02,6.635572372450490862425e-11,5.231977402097815681229e-13,5.231996363718463161813e-13,4.734332517348056623921e-02,3.363561674223259137844e-18,0,nan,9.963716117796611262025e-01
42241,4.732878184195404662392e-02,4.732822278380006277864e-02,6.625374059916637630916e-11,5.222333916160165882577e-13,5.222352877780813363161e-13,4.732878184195404645791e-02,3.507769505165622954629e-18,0,nan,9.963738367671811838977e-01
42301,4.729527139424395084158e-02,4.729471352268911231017e-02,6.601923089227245887328e-11,5.200169992543990153849e-13,5.200188954164637634433e-13,4.729527139424395066540e-02,3.725168454162559767700e-18,0,nan,9.963789609362069845918e-01
42323,4.728300205267371884919e-02,4.728244461515389138504e-02,6.593353514700652412489e-11,5.192074647750619488519e-13,5.192093609371266969103e-13,4.728300205267371868317e-02,3.511165756287993498432e-18,0,nan,9.963808361653349737210e-01
42361,4.726183202574287305902e-02,4.726127533659551703687e-02,6.578588163080334342639e-11,5.178131311848984957744e-13,5.178150273469632438328e-13,4.726183202574287288962e-02,3.584427056458298478825e-18,0,nan,9.963840706190191812358e-01
42421,4.722846348552766845502e-02,4.722790797461683278926e-02,6.555368544218069786551e-11,5.156216990676622875504e-13,5.156235952297270356087e-13,4.722846348552766829917e-02,3.300002811705911154440e-18,0,nan,9.963891658768590277599e-01
42432,4.722235358299220114850e-02,4.722179828764058661067e-02,6.551124063888585129505e-11,5.152212785413268283154e-13,5.152231747033915763738e-13,4.722235358299220099265e-02,3.300429785247389889012e-18,0,nan,9.963900984475671024007e-01
42481,4.719516552391357458405e-02,4.719461118708886652074e-02,6.532263501099398244536e-11,5.134426153095084807024e-13,5.134445114715732287608e-13,4.719516552391357442142e-02,3.445910700120791463707e-18,0,nan,9.963942467706227665855e-01
42540,4.716249111132870830228e-02,4.716193792499463715084e-02,6.509654565375185962594e-11,5.113118067521273911591e-13,5.113137029141921392175e-13,4.716249111132870813288e-02,3.591977129684899262751e-18,0,nan,9.963992290345761087883e-01
42541,4.716193789244636432417e-02,4.716138472557783026847e-02,6.509272307847730437552e-11,5.112757930565734572787e-13,5.112776892186382053371e-13,4.716193789244636415476e-02,3.592019264288816963401e-18,0,nan,9.963993133608640459086e-01
42601,4.712878034389455971295e-02,4.712822834287255599568e-02,6.486394244199178887759e-11,5.091211461870419903788e-13,5.091230423491067384372e-13,4.712878034389455956726e-02,3.091309935556468670385e-18,0,nan,9.964043657077963383919e-01
42649,4.710230459938852165584e-02,4.710175352809836515005e-02,6.468172766128997235681e-11,5.074061375565401238399e-13,5.074080337186048718983e-13,4.710230459938852152371e-02,2.805322178936150122533e-18,0,nan,9.964083973704074488381e-01
42661,4.709569263224170577718e-02,4.709514179297677042411e-02,6.463628595451340125870e-11,5.069785893039589204364e-13,5.069804854660236684948e-13,4.709569263224170564505e-02,2.805716030200387848839e-18,0,nan,9.964094038712953251089e-01
42721,4.706267451267870390545e-02,4.706212483110142938251e-02,6.440974652412615229168e-11,5.048480377281213841101e-13,5.048499338901861321685e-13,4.706267451267870378009e-02,2.663700639449723130780e-18,0,nan,9.964144279109012523280e-01
42759,4.704179892088098168337e-02,4.704124997041015708720e-02,6.426684612105914226342e-11,5.035048596568742506648e-13,5.035067558189389987232e-13,4.704179892088098155462e-02,2.736906558339637733822e-18,0,nan,9.964176025243545263403e-01
42781,4.702972574159620436070e-02,4.702917721365711131525e-02,6.418431711352062675922e-11,5.027294074910505919581e-13,5.027313036531153400165e-13,4.702972574159620421501e-02,3.097820891583088010446e-18,0,nan,9.964194378858212821715e-01
42841,4.699684607657705722779e-02,4.699629869824646918194e-02,6.395999073949776833600e-11,5.006226153280421436735e-13,5.006245114901068917319e-13,4.699684607657705707871e-02,3.172080919512093174158e-18,0,nan,9.964244338549318145428e-01
42868,4.698207270885502750933e-02,4.698152584653883239793e-02,6.385940188862064448281e-11,4.996783990018335520095e-13,4.996802951638983000679e-13,4.698207270885502736025e-02,3.173078370564506062954e-18,0,nan,9.964266774872475490089e-01
42901,4.696403527638882142016e-02,4.696348904365674044328e-02,6.373676047247786170734e-11,4.985275786712939025472e-13,4.985294748333586506056e-13,4.696403527638882128463e-02,2.885724592512249758183e-18,0,nan,9.964294158767807968024e-01
42961,4.693129310097633107463e-02,4.693074800985231439775e-02,6.351461943601464783106e-11,4.964442156431104540260e-13,4.964461118051752020843e-13,4.693129310097633093911e-02,2.887737852632674773701e-18,0,nan,9.964343840095900149581e-01
42978,4.692202859455715546302e-02,4.692148382616596434733e-02,6.345187655831511753574e-11,4.958560405302845478606e-13,4.958579366923492959190e-13,4.692202859455715533766e-02,2.671684919611042055054e-18,0,nan,9.964357891301342710715e-01
43022,4.689807532632057600753e-02,4.689753139176069802771e-02,6.328988562757166841591e-11,4.943380132934566513450e-13,4.943399094555213994034e-13,4.689807532632057588556e-02,2.600804906297819132955e-18,0,nan,9.964394207660996561141e-01
43082,4.686547081876169972334e-02,4.686492801782147843965e-02,6.306992050319477080444e-11,4.922779458031598326438e-13,4.922798419652245807022e-13,4.686547081876169960814e-02,2.458024614157255551829e-18,0,nan,9.964443610651278912201e-01
43088,4.686221410682059445102e-02,4.686167141902575284979e-02,6.304798288537811360362e-11,4.920725690565872901088e-13,4.920744652186520381672e-13,4.686221410682059432905e-02,2.602795167266043429815e-18,0,nan,9.964448543397441710877e-01
43142,4.683293421887019472396e-02,4.683239254761744078105e-02,6.285102418249030932607e-11,4.902293090570059166029e-13,4.902312052190706646613e-13,4.683293421887019459182e-02,2.821457633940633988938e-18,0,nan,9.964492876487988793754e-01
43199,4.680208713403172118248e-02,4.680154653235724045878e-02,6.264405658350915295005e-11,4.882936197559230268940e-13,4.882955159179877749524e-13,4.680208713403172106728e-02,2.461353496836271441910e-18,0,nan,9.964539552512967645909e-01
43202,4.680046529124586516594e-02,4.679992474576745820370e-02,6.263318999763765343306e-11,4.881920238822758616009e-13,4.881939200443406096593e-13,4.680046529124586505413e-02,2.389043534968479346611e-18,0,nan,9.964542005740469565690e-01
43262,4.676806380162934738556e-02,4.676752437803111731900e-02,6.241641133158747325976e-11,4.861660117633887763373e-13,4.861679079254535243957e-13,4.676806380162934729069e-02,2.028471618899402742485e-18,0,nan,9.964590998974914805492e-01
43309,4.674272958722694116127e-02,4.674219103972708806564e-02,6.224733436990312505669e-11,4.845867923721254651843e-13,4.845886885341902132427e-13,4.674272958722694105963e-02,2.174540395225262440035e-18,0,nan,9.964629282368734972250e-01
43322,4.673572951689501119008e-02,4.673519121130162036669e-02,6.220068161760548916375e-11,4.841511948355473803320e-13,4.841530909976121283904e-13,4.673572951689501108843e-02,2.174866097549020901673e-18,0,nan,9.964639856754390103409e-01
43382,4.670346220504391495940e-02,4.670292501359874123474e-02,6.198599433882094665744e-11,4.821474958784535876507e-13,4.821493920405183357091e-13,4.670346220504391484082e-02,2.539096825305492219172e-18,0,nan,9.964688579638854537242e-01
43420,4.668306077586806137499e-02,4.668252428806381021015e-02,6.185056196126615642303e-11,4.808842022054131671546e-13,4.808860983674779152130e-13,4.668306077586806124963e-02,2.685361116219684981808e-18,0,nan,9.964719367947936702504e-01
43442,4.667126163519681430387e-02,4.667072555406183499127e-02,6.177234302777976004565e-11,4.801548383100933578438e-13,4.801567344721581059022e-13,4.667126163519681417851e-02,2.686040012663733070718e-18,0,nan,9.964737168185182101068e-01
43502,4.663912757758722364132e-02,4.663859260294290033573e-02,6.155972126600227067865e-11,4.781731461805899503956e-13,4.781750423426546984540e-13,4.663912757758722350579e-02,2.905827758789718921359e-18,0,nan,9.964785622947182981072e-01
43532,4.662308541937204212210e-02,4.662255099654646498390e-02,6.145379447359616064836e-11,4.771863885924256919684e-13,4.771882847544904400268e-13,4.662308541937204197641e-02,3.124839671533302963976e-18,0,nan,9.964809800331293981141e-01
43562,4.660705980355453018510e-02,4.660652593159969447127e-02,6.134812268354556516203e-11,4.762023441661247287893e-13,4.762042403281894768477e-13,4.660705980355453002586e-02,3.416696842817441838051e-18,0,nan,9.964833944475624484993e-01
43622,4.657505808553716000780e-02,4.657452531248890001880e-02,6.113754095857030024681e-11,4.742423575629246949586e-13,4.742442537249894430169e-13,4.657505808553715985194e-02,3.346298828195949098085e-18,0,nan,9.964882133318251958005e-01
43643,4.656387304802101136390e-02,4.656334065869970108569e-02,6.106407642487124579013e-11,4.735589036631470743741e-13,4.735607998252118224325e-13,4.656387304802101120466e-02,3.419865738393003795023e-18,0,nan,9.964898968167049555069e-01
43682,4.654312219706579566538e-02,4.654259051915934350179e-02,6.092796981691198371718e-11,4.722931122813159236489e-13,4.722950084433806717072e-13,4.654312219706579550275e-02,3.494185997755825701281e-18,0,nan,9.964930190019809518628e-01
43742,4.651125191275664485691e-02,4.651072132624526484963e-02,6.071940303165665637112e-11,4.703545348398420816507e-13,4.703564310019068297091e-13,4.651125191275664468412e-02,3.715116539197794577518e-18,0,nan,9.964978115122060540391e-01
43755,4.650435530961723242999e-02,4.650382495908269160330e-02,6.067434533850740691890e-11,4.699359086990335571397e-13,4.699378048610983051981e-13,4.650435530961723226058e-02,3.642811266234805878159e-18,0,nan,9.964988481601225265693e-01
43802,4.647944700830475970289e-02,4.647891750945963751954e-02,6.051183442272092628539e-11,4.684265523594472357938e-13,4.684284485215119838522e-13,4.647944700830475954704e-02,3.353182370412967458206e-18,0,nan,9.965025909163807973576e-01
43862,4.644770726047740632040e-02,4.644717884558753890191e-02,6.030525785643630499786e-11,4.665090925577221663152e-13,4.665109887197869143736e-13,4.644770726047740617133e-02,3.209583583549837087662e-18,0,nan,9.965073572680914634975e-01
43867,4.644506521561765256817e-02,4.644453689089043483824e-02,6.028808773112690531898e-11,4.663497769714422822927e-13,4.663516731335070303511e-13,4.644506521561765241231e-02,3.355664623814192830122e-18,0,nan,9.965077538765663022098e-01
43922,4.641603244710748398024e-02,4.641550511247957031084e-02,6.009966724513779309416e-11,4.646020837432133907744e-13,4.646039799052781388328e-13,4.641603244710748383455e-02,3.138778978874542459095e-18,0,nan,9.965121106206323132277e-01
43979,4.638600131854732424531e-02,4.638547500676337227894e-02,5.990526390150288443303e-11,4.628000408253762025749e-13,4.628019369874409506333e-13,4.638600131854732407929e-02,3.579063789563184668283e-18,0,nan,9.965166143133452770347e-01
43982,4.638442234708699366290e-02,4.638389608904532633636e-02,5.989505654675666932491e-11,4.627054548097941469771e-13,4.627073509718588950355e-13,4.638442234708699350026e-02,3.506141019842604048064e-18,0,nan,9.965168510270075759175e-01
44042,4.635287674036055548170e-02,4.635235155524691310445e-02,5.969141976441743202794e-11,4.608191352310965692206e-13,4.608210313931613172790e-13,4.635287674036055531907e-02,3.508527135948383577702e-18,0,nan,9.965215785399334222426e-01
44092,4.632663784243030430303e-02,4.632611354864141613380e-02,5.952246211397441171891e-11,4.592550269662381217752e-13,4.592569231283028698335e-13,4.632663784243030414379e-02,3.437378611964787217552e-18,0,nan,9.965255083227098008530e-01
44102,4.632139540791897446128e-02,4.632087129209251483812e-02,5.948875094603884726580e-11,4.589430550550043087868e-13,4.589449512170690568452e-13,4.632139540791897429865e-02,3.510911630374218954030e-18,0,nan,9.965262932118399133094e-01
44162,4.628997813179285441057e-02,4.628945508163000854021e-02,5.928704418393905394861e-11,4.570771448982048674588e-13,4.570790410602696155172e-13,4.628997813179285425133e-02,3.440100870871611800361e-18,0,nan,9.965309950948729420276e-01
44205,4.626750169988340534495e-02,4.626697941122671853888e-02,5.914307620129126353579e-11,4.557461269025222193798e-13,4.557480230645869674382e-13,4.626750169988340518910e-02,3.368542855539226510859e-18,0,nan,9.965343569396812009229e-01
44222,4.625862469504625932795e-02,4.625810270694062618121e-02,5.908629361444468104675e-11,4.552213359408009131319e-13,4.552232321028656611903e-13,4.625862469504625916193e-02,3.588919012536519295543e-18,0,nan,9.965356842408961574064e-01
44282,4.622733488177042193189e-02,4.622681395213266401252e-02,5.888649341750392970041e-11,4.533755599209798561309e-13,4.533774560830446041646e-13,4.622733488177042176248e-02,3.664641058891433706887e-18,0,nan,9.965403607014928639681e-01
44318,4.620859144363525595670e-02,4.620807114736240077112e-02,5.876706707322357351005e-11,4.522728819293423683498e-13,4.522747780914071163836e-13,4.620859144363525578729e-02,3.666127535125159756803e-18,0,nan,9.965431605102005124482e-01
44342,4.619610847707749904607e-02,4.619558860233523872748e-02,5.868763781630357538105e-11,4.515397491297409897178e-13,4.515416452918057377516e-13,4.619610847707749888344e-02,3.520433457149811762715e-18,0,nan,9.965450245279679213788e-01
44402,4.616494526709437319184e-02,4.616442644369208982968e-02,5.848972107688984518992e-11,4.497138364056794823509e-13,4.497157325677442303847e-13,4.616494526709437302243e-02,3.669593638002433574178e-18,0,nan,9.965496757713496124749e-01
44432,4.614938729355958401391e-02,4.614886899449920874342e-02,5.839111300011935617847e-11,4.488045709793635327985e-13,4.488064671414282808322e-13,4.614938729355958384789e-02,3.597414123957648089707e-18,0,nan,9.965519966902516182765e-01
44462,4.613384503895650024573e-02,4.613332726335542803252e-02,5.829273750779312457154e-11,4.478977551298265469474e-13,4.478996512918912949811e-13,4.613384503895650007972e-02,3.598626074233634537007e-18,0,nan,9.965543144823915115054e-01
44523,4.610229082043148840213e-02,4.610177410648442094491e-02,5.809342168502316382600e-11,4.460614163156873416202e-13,4.460633124777520896539e-13,4.610229082043148822256e-02,3.895055573644724174955e-18,0,nan,9.965590177099312879129e-01
44546,4.609041012586796030642e-02,4.608989381127514618322e-02,5.801851748877120465672e-11,4.453716324586468101199e-13,4.453735286207115581537e-13,4.609041012586796012007e-02,4.043080716510262160992e-18,0,nan,9.965607877195829385447e-01
44583,4.607131696226539932211e-02,4.607080128903358486438e-02,5.789830286818417792783e-11,4.442649613349039967025e-13,4.442668574969687447362e-13,4.607131696226539913238e-02,4.118297298520152587935e-18,0,nan,9.965636313006943820011e-01
44643,4.604040544985196248983e-02,4.603989081384656786717e-02,5.770410030603993475114e-11,4.424781400700070570837e-13,4.424800362320718051175e-13,4.604040544985196231026e-02,3.900291126095829418400e-18,0,nan,9.965682325105785813418e-01
44660,4.603165849387853004508e-02,4.603114415112193028479e-02,5.764924206149593221316e-11,4.419736165712530467387e-13,4.419755127333177947724e-13,4.603165849387852986212e-02,3.974636643414868329311e-18,0,nan,9.965695339426793264936e-01
44703,4.600955607431666428292e-02,4.600904247206520848490e-02,5.751080847406025768171e-11,4.407008880299375583744e-13,4.407027841920023064082e-13,4.600955607431666409996e-02,3.976546009516050082363e-18,0,nan,9.965728213892524832949e-01
44763,4.597876862776337895819e-02,4.597825605580963472351e-02,5.731842188837269281431e-11,4.389331412410114500912e-13,4.389350374030761981250e-13,4.597876862776337878879e-02,3.684452509425561631277e-18,0,nan,9.965773979861190783481e-01
44774,4.597313096378531706738e-02,4.597261858034585895710e-02,5.728324877802567741585e-11,4.386100803673550833121e-13,4.386119765294198313458e-13,4.597313096378531689797e-02,3.684904332148004243294e-18,0,nan,9.965782357005264833322e-01
44823,4.594804290326848432736e-02,4.594753135817238046397e-02,5.712693510540935819661e-11,4.371748362420836943309e-13,4.371767324041484423647e-13,4.594804290326848417828e-02,3.244486365406268638378e-18,0,nan,9.965819623503175306474e-01
44883,4.591737869487502058053e-02,4.591686817321254498377e-02,5.693634272155732732762e-11,4.354259100797639517073e-13,4.354278062418286997410e-13,4.591737869487502042467e-02,3.394228214342440516049e-18,0,nan,9.965865145307249387419e-01
44889,4.591431564952061071555e-02,4.591380523001379267861e-02,5.691733246826782301999e-11,4.352515308908740259179e-13,4.352534270529387739516e-13,4.591431564952061056308e-02,3.320662158390810108787e-18,0,nan,9.965869690805311636962e-01
44943,4.588677579758689185099e-02,4.588626629594999525353e-02,5.674663937281250669466e-11,4.336863003036832330025e-13,4.336881964657479810363e-13,4.588677579758689171547e-02,2.953471217034496899898e-18,0,nan,9.965910545759580697108e-01
45003,4.585623400736311039262e-02,4.585572552235961081237e-02,5.655781973443697006734e-11,4.319559449618109214368e-13,4.319578411238756694705e-13,4.585623400736311026048e-02,2.881552369748760115740e-18,0,nan,9.965955825343750999583e-01
45004,4.585572549408070094538e-02,4.585521702599244195261e-02,5.655468019729662150654e-11,4.319271837610304248200e-13,4.319290799230951728537e-13,4.585572549408070081324e-02,2.881584324485888084873e-18,0,nan,9.965956578982208310512e-01
45063,4.582575312111208271578e-02,4.582524564936557058821e-02,5.636987852061970676683e-11,4.302347825958215478767e-13,4.302366787578862959104e-13,4.582575312111208258025e-02,2.957404130435361989145e-18,0,nan,9.966000984540773296625e-01
45119,4.579735906451892506585e-02,4.579685253544649513083e-02,5.619525462569546240725e-11,4.286366047021796550982e-13,4.286385008642444031319e-13,4.579735906451892492355e-02,3.107199586295997551523e-18,0,nan,9.966043024930823373306e-01
45123,4.579533293668593746172e-02,4.579482647483568148367e-02,5.618281048414074879056e-11,4.285227522365107299268e-13,4.285246483985754779605e-13,4.579533293668593732281e-02,3.033352842783327891075e-18,0,nan,9.966046023829108787932e-01
45183,4.576497325287489472396e-02,4.576446779757574837507e-02,5.599661041603863685380e-11,4.268197933992596970623e-13,4.268216895613244450960e-13,4.576497325287489459182e-02,2.887298525043280211595e-18,0,nan,9.966090943684683864899e-01
45235,4.573871031035476362886e-02,4.573820572470603716361e-02,5.583593511580000749616e-11,4.253511872016369037042e-13,4.253530833637016517380e-13,4.573871031035476348995e-02,3.037108007793055776116e-18,0,nan,9.966129777984329335730e-01
45243,4.573467386940167628471e-02,4.573416941732398502651e-02,5.581127314528118869765e-11,4.251258460795478096900e-13,4.251277422416125577238e-13,4.573467386940167614918e-02,2.963293713380120437722e-18,0,nan,9.966135744580906822513e-01
45303,4.570443458691595654621e-02,4.570393113474546570559e-02,5.562679353843953137840e-11,4.234408507485125108128e-13,4.234427469105772588466e-13,4.570443458691595642085e-02,2.742860235044328784512e-18,0,nan,9.966180426988684486135e-01
45351,4.568028630026335061445e-02,4.567978364564264704729e-02,5.547982394512946475145e-11,4.220992602131025259203e-13,4.221011563751672739540e-13,4.568028630026335049587e-02,2.595969119723279792840e-18,0,nan,9.966216087918088566274e-01
45363,4.567425520698885374354e-02,4.567375275142661705013e-02,5.544316649936536254767e-11,4.217647483485561438465e-13,4.217666445106208918803e-13,4.567425520698885362835e-02,2.522131566339324516543e-18,0,nan,9.966224991376438704926e-01
45423,4.564413553210746118141e-02,4.564363406986974997919e-02,5.526038696887140303773e-11,4.200974802889990828828e-13,4.200993764510638309166e-13,4.564413553210746106621e-02,2.523795871773103653694e-18,0,nan,9.966269438210122756368e-01
45467,4.562208560252137104190e-02,4.562158486664341641571e-02,5.512688437552788780804e-11,4.188803980819719233780e-13,4.188822942440366714118e-13,4.562208560252137095381e-02,1.930894332230588212771e-18,0,nan,9.966301958111171851139e-01
45483,4.561407536566941801047e-02,4.561357489348763112331e-02,5.507844992441500553732e-11,4.184389884417786224809e-13,4.184408846038433705146e-13,4.561407536566941792238e-02,1.931233414428643718855e-18,0,nan,9.966313767953237538278e-01
45543,4.558407451197751931950e-02,4.558357502659809357061e-02,5.489735037978488537383e-11,4.167892151371930907343e-13,4.167911112992578387681e-13,4.558407451197751922463e-02,2.081158630687007157860e-18,0,nan,9.966357981066847706621e-01
45584,4.556360794144223311871e-02,4.556310912851419732766e-02,5.477407815502418579784e-11,4.156668549668958615993e-13,4.156687511289606096331e-13,4.556360794144223303739e-02,1.784651536834353446180e-18,0,nan,9.966388126519022711176e-01
45603,4.555413277623436517756e-02,4.555363427441868654589e-02,5.471708338479093510423e-11,4.151481031596906483751e-13,4.151499993217553964089e-13,4.555413277623436509964e-02,1.710646793128070222458e-18,0,nan,9.966402078009597644177e-01
45663,4.552424996453704824327e-02,4.552375244306136367720e-02,5.453764402495709334823e-11,4.135155957437022457717e-13,4.135174919057669938055e-13,4.552424996453704817890e-02,1.414070611629492934845e-18,0,nan,9.966446059237727273634e-01
45700,4.550585151870200298097e-02,4.550535460016879019311e-02,5.442740018341740769824e-11,4.125131474670195199295e-13,4.125150436290842679632e-13,4.550585151870200292337e-02,1.265732614400604898093e-18,0,nan,9.966473123511973839016e-01
45723,4.549442588387187978526e-02,4.549392933952720962957e-02,5.435902742121722932306e-11,4.118916365695182271572e-13,4.118935327315829751909e-13,4.549442588387187973783e-02,1.042629819471059159049e-18,0,nan,9.966489925205087928675e-01
45783,4.546466034210915347700e-02,4.546416477170120455713e-02,5.418122872961401254153e-11,4.102761697592080494588e-13,4.102780659212727974925e-13,4.546466034210915343295e-02,9.687901091923189026783e-19,0,nan,9.966533676363157825549e-01
45817,4.544781911387763085404e-02,4.544732409395479430950e-02,5.408083737201421349238e-11,4.093644871601613891144e-13,4.093663833222261371481e-13,4.544781911387763078628e-02,1.490998624390592566656e-18,0,nan,9.966558417894155393621e-01
45843,4.543495314799794693197e-02,4.543445854834702623119e-02,5.400424314100073304872e-11,4.086691398725826267579e-13,4.086710360346473747916e-13,4.543495314799794686421e-02,1.491420835399935498455e-18,0,nan,9.966577313161057565536e-01
45903,4.540530411116096056251e-02,4.540481047910188954286e-02,5.382806588074603951618e-11,4.070704919031987944744e-13,4.070723880652635425081e-13,4.540530411116096049136e-02,1.567014448249711031796e-18,0,nan,9.966620836045565540911e-01
45935,4.538951500590861630021e-02,4.538902188860931109248e-02,5.373443355360399327251e-11,4.062212880640450029073e-13,4.062231842261097509410e-13,4.538951500590861623245e-02,1.492913854037060587535e-18,0,nan,9.966644001826271532206e-01
45963,4.537571304208939343368e-02,4.537522037447142296334e-02,5.365269220844156461456e-11,4.054801712744053987580e-13,4.054820674364701467917e-13,4.537571304208939337608e-02,1.269362761525437946318e-18,0,nan,9.966664245461133203228e-01
46024,4.534568801908552292246e-02,4.534519632876750276591e-02,5.347521457940700539536e-11,4.038718261638323851734e-13,4.038737223258971332071e-13,4.534568801908552285469e-02,1.494356767766395933415e-18,0,nan,9.966708262501299618163e-01
46053,4.533143471561525883657e-02,4.533094348878264116619e-02,5.339112814118572581680e-11,4.031101857555064245959e-13,4.031120819175711726296e-13,4.533143471561525877559e-02,1.345343966827984163222e-18,0,nan,9.966729147796773494433e-01
46084,4.531621327873642845734e-02,4.531572254654904616236e-02,5.330144719463696646683e-11,4.022981347241136807196e-13,4.023000308861784287534e-13,4.531621327873642838619e-02,1.570095169508504797353e-18,0,nan,9.966751444430372682188e-01
46144,4.528679593967828888453e-02,4.528630616251381474035e-02,5.312846930200544242772e-11,4.007326085498704738932e-13,4.007345047119352219269e-13,4.528679593967828881338e-02,1.571115069923109110476e-18,0,nan,9.966794514217321992338e-01
46171,4.527357681466599723173e-02,4.527308746625169306115e-02,5.305088559375966686725e-11,4.000307715825373969493e-13,4.000326677446021449830e-13,4.527357681466599716058e-02,1.571573809169690596603e-18,0,nan,9.966813859151132494268e-01
46204,4.525743581583988268672e-02,4.525694699060468075360e-02,5.295627629567784949539e-11,3.991751947517705952379e-13,3.991770909138353432717e-13,4.525743581583988261219e-02,1.646997847197745508923e-18,0,nan,9.966837472297403508034e-01
46264,4.522813272199332820987e-02,4.522764484560777424163e-02,5.278486360261827757577e-11,3.976258408510496550749e-13,3.976277370131144031086e-13,4.522813272199332813194e-02,1.722976971576401899444e-18,0,nan,9.966880319103620941915e-01
46289,4.521593988745800390299e-02,4.521545240552086777208e-02,5.271367086733609844799e-11,3.969826431207502938554e-13,3.969845392828150418891e-13,4.521593988745800381490e-02,1.948238314490550549612e-18,0,nan,9.966898139200792455144e-01
46324,4.519888647374917558838e-02,4.519839954314757555121e-02,5.261422668231381810578e-11,3.960844947757975114083e-13,3.960863909378622594420e-13,4.519888647374917552062e-02,1.499210291822112329103e-18,0,nan,9.966923055066740255617e-01
46384,4.516969688755153360197e-02,4.516921089968204276583e-02,5.244436102650156200695e-11,3.945511048572830798988e-13,3.945530010193478279325e-13,4.516969688755153353760e-02,1.425170156700077583787e-18,0,nan,9.966965680615304152851e-01
46407,4.515852253097171195096e-02,4.515803690367660311943e-02,5.237944940674223075284e-11,3.939654040629358143879e-13,3.939673002250005624216e-13,4.515852253097171188319e-02,1.500550327656743302703e-18,0,nan,9.966981991223601322388e-01
46444,4.514056378067323103040e-02,4.514007873249777362629e-02,5.227526215889823820569e-11,3.930256198263170319135e-13,3.930275159883817799473e-13,4.514056378067323095247e-02,1.726319403674789892876e-18,0,nan,9.967008196175646361054e-01
46504,4.511148697121101233684e-02,4.511100285970520178998e-02,5.210692563493246395853e-11,3.915079888096519483821e-13,3.915098849717166964159e-13,4.511148697121101225891e-02,1.727432110520467947516e-18,0,nan,9.967050602171905850698e-01
46526,4.510083954421985124125e-02,4.510035577540449364386e-02,5.204539237896629515948e-11,3.909534819801790970247e-13,3.909553781422438450585e-13,4.510083954421985115316e-02,1.953210348292442857785e-18,0,nan,9.967066123668783817206e-01
46564,4.508246627808076733416e-02,4.508198310023382706979e-02,5.193934704147957920786e-11,3.899981613264194929231e-13,3.900000574884842409568e-13,4.508246627808076725284e-02,1.803698192437810640286e-18,0,nan,9.967092899026040928837e-01
46624,4.505350152101279460716e-02,4.505301927382747939171e-02,5.177252199659903485609e-11,3.884960872846041808683e-13,3.884979834466689289020e-13,4.505350152101279453940e-02,1.504048153698770167566e-18,0,nan,9.967135087157843301208e-01
46646,4.504289508968163594090e-02,4.504241318299060174341e-02,5.171154075827091150374e-11,3.879472596333980407557e-13,3.879491557954627887895e-13,4.504289508968163586298e-02,1.730062665648839427271e-18,0,nan,9.967150528981137482562e-01
46684,4.502459252054709827408e-02,4.502411120103961613903e-02,5.160644614927430940511e-11,3.870017169775533108796e-13,3.870036131396180589133e-13,4.502459252054709819277e-02,1.806016631895212188295e-18,0,nan,9.967177166984951846478e-01
46744,4.499573909802871799239e-02,4.499525870322865268671e-02,5.144111517915532412980e-11,3.855150010805226580951e-13,3.855168972425874061289e-13,4.499573909802871789074e-02,2.258968420300248045496e-18,0,nan,9.967219138922866473974e-01
46765,4.498565349749915127551e-02,4.498517342564738442066e-02,5.138342452203730064931e-11,3.849964498014991325506e-13,3.849983459635638805843e-13,4.498565349749915118742e-02,1.958211555587259087006e-18,0,nan,9.967233803688878285960e-01
46804,4.496694107560309176171e-02,4.496646160255332576335e-02,5.127652479630333135559e-11,3.840358906472575022294e-13,3.840377868093222502631e-13,4.496694107560309168717e-02,1.657637757326118547575e-18,0,nan,9.967261003384961716325e-01
46864,4.493819827621145149001e-02,4.493771972196808955273e-02,5.111267074093824928091e-11,3.825643371066086009046e-13,3.825662332686733489384e-13,4.493819827621145140869e-02,1.809488721301448859464e-18,0,nan,9.967302760782500454921e-01
46885,4.492815131022194126713e-02,4.492767307686776066911e-02,5.105549499524420987149e-11,3.820510697522491568826e-13,3.820529659143139049164e-13,4.492815131022194117904e-02,1.960717811560719461954e-18,0,nan,9.967317350653421380432e-01
46924,4.490951052358625065892e-02,4.490903288521854389099e-02,5.094954878318841362335e-11,3.811002922591826849163e-13,3.811021884212474329500e-13,4.490951052358625056405e-02,2.112418705669428329300e-18,0,nan,9.967344411524647225238e-01
46984,4.488087764224662422715e-02,4.488040091683689471560e-02,5.078715472284272417170e-11,3.796437082740271003283e-13,3.796456044360918483620e-13,4.488087764224662411873e-02,2.415733001319338713647e-18,0,nan,9.967385956018481628425e-01
47005,4.487086906476536360853e-02,4.487039265820403206481e-02,5.073048799474584571437e-11,3.791356577128799047164e-13,3.791375538749446527501e-13,4.487086906476536351027e-02,2.189746352799165106401e-18,0,nan,9.967400471565173698612e-01
47044,4.485229945749388029422e-02,4.485182364213744624068e-02,5.062548438910515741277e-11,3.781945376853481973974e-13,3.781964338474129454312e-13,4.485229945749388018918e-02,2.341732458088825579017e-18,0,nan,9.967427394669011626329e-01
47104,4.482377579540702327722e-02,4.482330088721212466910e-02,5.046453364035162082868e-11,3.767527333892630775163e-13,3.767546295513278255500e-13,4.482377579540702317897e-02,2.192046969224017496867e-18,0,nan,9.967468727879186639741e-01
47126,4.481333074601677532721e-02,4.481285616972576834750e-02,5.040569784800677791509e-11,3.762259082287296904900e-13,3.762278043907944385237e-13,4.481333074601677521540e-02,2.494979667350561966628e-18,0,nan,9.967483857050224056186e-01
47164,4.479530648283830841428e-02,4.479483247892603321090e-02,5.030429836388912335599e-11,3.753182486405843259310e-13,3.753201448026490739647e-13,4.479530648283830828553e-02,2.874162899900665913831e-18,0,nan,9.967509956049910687303e-01
47224,4.476689134740882719819e-02,4.476641824491303802520e-02,5.014477447571723593332e-11,3.738910370496373419915e-13,3.738929332117020900252e-13,4.476689134740882707622e-02,2.724619484030338172242e-18,0,nan,9.967551079580055241975e-01
47246,4.475648600485600582408e-02,4.475601323216398114960e-02,5.008645982316942579877e-11,3.733695393523133195153e-13,3.733714355143780675490e-13,4.475648600485600570211e-02,2.725252925160062947752e-18,0,nan,9.967566132068001265288e-01
47284,4.473853021750412370654e-02,4.473805801357138507541e-02,4.998595792029182080663e-11,3.724710525791099105907e-13,3.724729487411746586245e-13,4.473853021750412357102e-02,3.029274115662907177929e-18,0,nan,9.967592098866472218152e-01
47344,4.471022292226984127581e-02,4.470975161405934729809e-02,4.982784467029100032535e-11,3.710582495409336296063e-13,3.710601457029983776400e-13,4.471022292226984113351e-02,3.182751635707973257908e-18,0,nan,9.967633014304006588524e-01
47367,4.469938603024103933398e-02,4.469891506464017849783e-02,4.976742022142731711785e-11,3.705185695580518200866e-13,3.705204657201165681203e-13,4.469938603024103920185e-02,2.956128741506079026115e-18,0,nan,9.967648671103497907118e-01
47404,4.468196929160739960780e-02,4.468149887629090221073e-02,4.967043072638334553641e-11,3.696525825931968511527e-13,3.696544787552615991864e-13,4.468196929160739947227e-02,3.033108739594960606663e-18,0,nan,9.967673826285509172240e-01
47464,4.465376915616970180330e-02,4.465329963093143945371e-02,4.951371211699825841415e-11,3.682540067370887636348e-13,3.682559028991535116685e-13,4.465376915616970167455e-02,2.883273022986565001847e-18,0,nan,9.967714535201849184007e-01
47489,4.464203484814796156870e-02,4.464156569294754405366e-02,4.944861697803235866592e-11,3.676733490245793386992e-13,3.676752451866440867329e-13,4.464203484814796144334e-02,2.808135350909910978672e-18,0,nan,9.967731466924315884381e-01
47525,4.462515368471465556358e-02,4.462468506151551713126e-02,4.935509027971936721415e-11,3.668393446028752181138e-13,3.668412407649399661475e-13,4.462515368471465542806e-02,3.036970416241035681206e-18,0,nan,9.967755817344904953727e-01
47585,4.459706091923136050471e-02,4.459659318046969851449e-02,4.919976195944295914207e-11,3.654549336191583210171e-13,3.654568297812230690508e-13,4.459706091923136035902e-02,3.266799738027459458356e-18,0,nan,9.967796319594108307846e-01
47610,4.458537124892081508987e-02,4.458490387785401677165e-02,4.913524378144385056526e-11,3.648801516191617935054e-13,3.648820477812265415391e-13,4.458537124892081494079e-02,3.343648253694091981202e-18,0,nan,9.967813165435212037079e-01
47645,4.456902114261886767394e-02,4.456855428551616142617e-02,4.904511715867935670644e-11,3.640774800288316559120e-13,3.640793761908964039457e-13,4.456902114261886753503e-02,3.116815218023043380128e-18,0,nan,9.967836719945391395431e-01
47705,4.454103418850588395924e-02,4.454056821029581790950e-02,4.889115201509404426512e-11,3.627069401810342405017e-13,3.627088363430989885354e-13,4.454103418850588382371e-02,3.042705990775159648222e-18,0,nan,9.967877018781788614954e-01
47732,4.452845724833590463569e-02,4.452799166472825230536e-02,4.882208841569202692056e-11,3.620924413032997612551e-13,3.620943374653645092888e-13,4.452845724833590450355e-02,2.967476259838510726249e-18,0,nan,9.967895120240549057967e-01
47765,4.451309989125150757514e-02,4.451263478917990248403e-02,4.873786269299371578836e-11,3.613432707531331572556e-13,3.613451669151979052893e-13,4.451309989125150744639e-02,2.892384675459496752239e-18,0,nan,9.967917216484414375107e-01
47825,4.448521808594111060509e-02,4.448475385726585517248e-02,4.858524538310937265887e-11,3.599864287478477353410e-13,3.599883249099124833748e-13,4.448521808594111048989e-02,2.589545151920722521652e-18,0,nan,9.967957313432475111026e-01
47855,4.447129681642666680115e-02,4.447083302342504711012e-02,4.850918754952411127047e-11,3.593105546802979653839e-13,3.593124508423627134176e-13,4.447129681642666667579e-02,2.818916585929894606464e-18,0,nan,9.967977324241526843529e-01
47885,4.445738860838224985167e-02,4.445692525037323281518e-02,4.843329630238145649944e-11,3.586363714904024938574e-13,3.586382676524672418911e-13,4.445738860838224971954e-02,2.972220004545137916442e-18,0,nan,9.967997310003281247366e-01
47945,4.442961129510060569646e-02,4.442914880503964839066e-02,4.828201169374699489597e-11,3.572930566257085175885e-13,3.572949527877732656222e-13,4.442961129510060555415e-02,3.202853479711052514125e-18,0,nan,9.968037206572258936426e-01
47977,4.441481800118326644605e-02,4.441435597292060764139e-02,4.820159697501502049793e-11,3.565793643928855502581e-13,3.565812605549502982919e-13,4.441481800118326629358e-02,3.432771704743047196085e-18,0,nan,9.968058443981801062129e-01
48005,4.440188598333594902716e-02,4.440142435851673842058e-02,4.813138782592874006708e-11,3.559564421155729589010e-13,3.559583382776377069347e-13,4.440188598333594888147e-02,3.281159430534483755885e-18,0,nan,9.968077003512961923107e-01
48065,4.437421251103813559853e-02,4.437375174876615777444e-02,4.798142099322627808306e-11,3.546264862359363332581e-13,3.546283823980010812919e-13,4.437421251103813545622e-02,3.206852067590490523105e-18,0,nan,9.968116701197083071072e-01
48100,4.435809352776137668404e-02,4.435763326740227838042e-02,4.789424229869643516047e-11,3.538537371508167719945e-13,3.538556333128815200283e-13,4.435809352776137654513e-02,3.131636017286602476067e-18,0,nan,9.968139812489396632046e-01
48125,4.434659071686312803017e-02,4.434613081445560213157e-02,4.783210751530908825938e-11,3.533031475741373161015e-13,3.533050437362020641353e-13,4.434659071686312788448e-02,3.285250671419484251673e-18,0,nan,9.968156299994466063453e-01
48185,4.431902044016904481462e-02,4.431856139495485743306e-02,4.768344373701153184213e-11,3.519863850262047151275e-13,3.519882811882694631613e-13,4.431902044016904467909e-02,3.057948262724985542694e-18,0,nan,9.968195800273116775046e-01
48223,4.430158583827108114829e-02,4.430112733456971916144e-02,4.758962440066975401075e-11,3.511558181895601774318e-13,3.511577143516249254655e-13,4.430158583827108100938e-02,3.135630490899973316001e-18,0,nan,9.968220766326508028451e-01
48245,4.429150152101223646768e-02,4.429104333033187649289e-02,4.753542602812975066450e-11,3.506761577941763306417e-13,3.506780539562410786754e-13,4.429150152101223632538e-02,3.212840618447163969204e-18,0,nan,9.968235202399214756183e-01
48305,4.426403380014338832986e-02,4.426357646134888222623e-02,4.738805078322045350008e-11,3.493724253834443905168e-13,3.493743215455091385506e-13,4.426403380014338819772e-02,2.985203300003869280704e-18,0,nan,9.968274506737124456934e-01
48347,4.424483677358065023406e-02,4.424438002953684411026e-02,4.728526845930466773725e-11,3.484636555787794026752e-13,3.484655517408441507090e-13,4.424483677358065011548e-02,2.680190984146899392252e-18,0,nan,9.968301961783912574166e-01
48365,4.423661711900365002895e-02,4.423616062945849756950e-02,4.724131442140157310515e-11,3.480751476001272760115e-13,3.480770437621920240452e-13,4.423661711900364992053e-02,2.450915651096975504985e-18,0,nan,9.968313713649406542384e-01
48425,4.420925131972079121087e-02,4.420879567679990163466e-02,4.709521338615477183028e-11,3.467842845484672372766e-13,3.467861807105319853104e-13,4.420925131972079110245e-02,2.452432783004097805012e-18,0,nan,9.968352823496829033349e-01
48471,4.418830523373078728288e-02,4.418785023811781792689e-02,4.698363064273619388045e-11,3.457989423313714029154e-13,3.458008384934361509491e-13,4.418830523373078718124e-02,2.300245577033964784581e-18,0,nan,9.968382742202975633833e-01
48485,4.418193624510538333196e-02,4.418148144619501194196e-02,4.694974414512977706107e-11,3.454997966282538073126e-13,3.455016927903185553463e-13,4.418193624510538322693e-02,2.377263071424784687837e-18,0,nan,9.968391836638378232971e-01
48545,4.415467173864700759414e-02,4.415421778114469278883e-02,4.680490318995052860926e-11,3.442216445322726470517e-13,3.442235406943373950854e-13,4.415467173864700748233e-02,2.532197492019984588262e-18,0,nan,9.968430753431269926521e-01
48595,4.413198983260405410933e-02,4.413153657429522522626e-02,4.668467981987149760797e-11,3.431613294940265382198e-13,3.431632256560912862535e-13,4.413198983260405400429e-02,2.379953540683930555039e-18,0,nan,9.968463110748840655894e-01
48605,4.412745764451048830455e-02,4.412700452582498902282e-02,4.666068703602311684651e-11,3.429497892437795123327e-13,3.429516854058442603664e-13,4.412745764451048820291e-02,2.303417398059882964314e-18,0,nan,9.968469574230960088441e-01
48665,4.410029380753215198170e-02,4.409984152508338558823e-02,4.651709222234549499580e-11,3.416841920339990904788e-13,3.416860881960638385126e-13,4.410029380753215189360e-02,1.997524708087127885540e-18,0,nan,9.968508299391155823570e-01
48720,4.407543764119060912939e-02,4.407498612303512876119e-02,4.638600653692650737534e-11,3.405295259683720834156e-13,3.405314221304368314493e-13,4.407543764119060905146e-02,1.768037603659982390565e-18,0,nan,9.968543713738666318339e-01
48725,4.407318007321611160482e-02,4.407272862443509218547e-02,4.637411531131894547721e-11,3.404248144596484134439e-13,3.404267106217131614777e-13,4.407318007321611152012e-02,1.921878443641179680048e-18,0,nan,9.968546929263826040569e-01
48785,4.404611628773057604056e-02,4.404566567005935310761e-02,4.623175288856128244494e-11,3.391716183604845867569e-13,3.391735145225493347907e-13,4.404611628773057595247e-02,1.999981699612091766249e-18,0,nan,9.968585464199212155170e-01
48844,4.401955212384733477499e-02,4.401910232095036390346e-02,4.609235909549931801875e-11,3.379452999260020582983e-13,3.379471960880668063320e-13,4.401955212384733466657e-02,2.463001371379569884563e-18,0,nan,9.968623264646616018202e-01
48845,4.401910229790418435539e-02,4.401865250879578198319e-02,4.609000156272177312294e-11,3.379245658568765606299e-13,3.379264620189413086637e-13,4.401910229790418424358e-02,2.539996119886593158638e-18,0,nan,9.968623904545838665479e-01
48905,4.399213795122236475980e-02,4.399168898814072111336e-02,4.594885796529775869086e-11,3.366836193474006774571e-13,3.366855155094654254908e-13,4.399213795122236463444e-02,2.849620001024596156810e-18,0,nan,9.968662250650523580378e-01
48965,4.396522309582371819097e-02,4.396477495624362547813e-02,4.580831875045295877272e-11,3.354487415064597432689e-13,3.354506376685244913026e-13,4.396522309582371806561e-02,2.851364495988297446229e-18,0,nan,9.968700502858388970439e-01
48970,4.396298242044409216401e-02,4.396253434937548241329e-02,4.579663432603801758403e-11,3.353461077892625494754e-13,3.353480039513272975091e-13,4.396298242044409203527e-02,2.928577655431801196920e-18,0,nan,9.968703686314757229188e-01
49026,4.393791023906928062530e-02,4.393746293413820294885e-02,4.566605336571997735940e-11,3.341994654028576434523e-13,3.342013615649223914860e-13,4.393791023906928050333e-02,2.776025162347433243943e-18,0,nan,9.968739296699789656292e-01
49086,4.391109473180066635547e-02,4.391064824531141056561e-02,4.552672290308735406722e-11,3.329767136175765052107e-13,3.329786097796412532444e-13,4.391109473180066625044e-02,2.391925915330651146681e-18,0,nan,9.968777360592008845086e-01
49095,4.390707663881437447693e-02,4.390663027487612574240e-02,4.550587468266291391066e-11,3.327938155915185329771e-13,3.327957117535832810108e-13,4.390707663881437437190e-02,2.392144808991533676386e-18,0,nan,9.968783062157871626080e-01
49146,4.388432826162096340642e-02,4.388388259108070493930e-02,4.538798686526927568101e-11,3.317599195492637805190e-13,3.317618157113285285527e-13,4.388432826162096329461e-02,2.547796752658730561987e-18,0,nan,9.968815331618356075398e-01
49206,4.385761067925640128932e-02,4.385716582218293242080e-02,4.524984199567551956312e-11,3.305490469567031039085e-13,3.305509431187678519423e-13,4.385761067925640120123e-02,2.008577876225080562449e-18,0,nan,9.968853210117244683210e-01
49221,4.385093890495390508687e-02,4.385049425086052728691e-02,4.521539776875667278097e-11,3.302472498173222311442e-13,3.302491459793869791779e-13,4.385093890495390499200e-02,2.163412972709788333621e-18,0,nan,9.968862665324052492271e-01
49266,4.383094183606860250210e-02,4.383049778999027428533e-02,4.511228505949551774970e-11,3.293440598629061327751e-13,3.293459560249708808088e-13,4.383094183606860241739e-02,1.932499991495219480793e-18,0,nan,9.968890996425443209636e-01
49326,4.380432158405110934531e-02,4.380387834650677393120e-02,4.497531284352642219204e-11,3.281449225528677619027e-13,3.281468187149325099364e-13,4.380432158405110927078e-02,1.701633461332216955817e-18,0,nan,9.968928690878085313782e-01
49347,4.379501594821600200848e-02,4.379457299307905236710e-02,4.492751011676969499270e-11,3.277265999365638415502e-13,3.277284960986285895839e-13,4.379501594821600192717e-02,1.856721847813945612907e-18,0,nan,9.968941862297403481291e-01
49386,4.377774977582593405868e-02,4.377730734436488740254e-02,4.483892215600273554288e-11,3.269515995713431115592e-13,3.269534957334078595930e-13,4.377774977582593397398e-02,1.934848071432926388843e-18,0,nan,9.968966293808679744693e-01
49446,4.375122626464013181043e-02,4.375078463682205676157e-02,4.470310982642748904412e-11,3.257640557206460424968e-13,3.257659518827107905306e-13,4.375122626464013173250e-02,1.781139359981242041924e-18,0,nan,9.969003805549120101346e-01
49473,4.373930640255806820557e-02,4.373886513558593136617e-02,4.464218212751333520414e-11,3.252315371100226656502e-13,3.252334332720874136839e-13,4.373930640255806813441e-02,1.626700865224511581096e-18,0,nan,9.969020656169590248181e-01
49506,4.372475090436239663789e-02,4.372431007775730640524e-02,4.456787270540495352463e-11,3.245822560584689736230e-13,3.245841522205337216567e-13,4.372475090436239656335e-02,1.704730108615478037389e-18,0,nan,9.969041226429694685872e-01
49566,4.369832354947967990568e-02,4.369788352166786190626e-02,4.443320766447486606495e-11,3.234061658957237603601e-13,3.234080620577885083939e-13,4.369832354947967983114e-02,1.705761075112593689589e-18,0,nan,9.969078556779096131823e-01
49600,4.368336930238752604294e-02,4.368292972615502839143e-02,4.435715023354923095536e-11,3.227422360980155364470e-13,3.227441322600802844808e-13,4.368336930238752596840e-02,1.706345012959073347160e-18,0,nan,9.969099670582265866874e-01
49626,4.367194405509383128806e-02,4.367150482366579135465e-02,4.429911159594815775074e-11,3.222357507944034132801e-13,3.222376469564681613139e-13,4.367194405509383121691e-02,1.629209990734596294448e-18,0,nan,9.969115796924431056815e-01
49686,4.364561227691826198434e-02,4.364517383947466895594e-02,4.416558141274416716674e-11,3.210709765654644261739e-13,3.210728727275291742076e-13,4.364561227691826191319e-02,1.630192907317487998664e-18,0,nan,9.969152947191229599175e-01
49727,4.362764626467602756314e-02,4.362720836841372665991e-02,4.407465967181495847667e-11,3.202782743232382762954e-13,3.202801704853030243291e-13,4.362764626467602750216e-02,1.397883622515946432098e-18,0,nan,9.969178281680953514470e-01
49746,4.361932807127463003499e-02,4.361889042542626070646e-02,4.403261404822932376906e-11,3.199118092667294914914e-13,3.199137054287942395252e-13,4.361932807127462997061e-02,1.475825209552470181491e-18,0,nan,9.969190007903454861884e-01
49806,4.359309129508954766739e-02,4.359265443845723211181e-02,4.390020645605728697715e-11,3.187582152008103871771e-13,3.187601113628751352109e-13,4.359309129508954759962e-02,1.554435204460414285996e-18,0,nan,9.969226979383512423738e-01
49855,4.357169967872742401567e-02,4.357126346486363662470e-02,4.379248672303303311271e-11,3.178202243274116673835e-13,3.178221204894764154172e-13,4.357169967872742396146e-02,1.244158686119414385700e-18,0,nan,9.969257106789492675451e-01
49866,4.356690180589131024095e-02,4.356646573610587747750e-02,4.376835561001052500952e-11,3.176101609130508067714e-13,3.176120570751155548052e-13,4.356690180589131019013e-02,1.166527219715808358141e-18,0,nan,9.969263861952259586511e-01
49926,4.354075946180664694404e-02,4.354032417650887097863e-02,4.363705850384332033653e-11,3.164676131894889291792e-13,3.164695093515536772130e-13,4.354075946180664689661e-02,1.089412440953151793821e-18,0,nan,9.969300655929014726197e-01
49982,4.351640235138971110499e-02,4.351596779616059538657e-02,4.351501149967537936818e-11,3.154061743653646726984e-13,3.154080705274294207322e-13,4.351640235138971105416e-02,1.167880938890045980433e-18,0,nan,9.969334917324689161636e-01
49986,4.351466412155749277849e-02,4.351422961839803899673e-02,4.350631215112618535456e-11,3.153305390548395063852e-13,3.153324352169042544189e-13,4.351466412155749272767e-02,1.167927590875748706409e-18,0,nan,9.969337361631566473493e-01
50046,4.348861564445778187584e-02,4.348818192109715378163e-02,4.337611358509167515498e-11,3.141989057704952625334e-13,3.142008019325600105671e-13,4.348861564445778185551e-02,4.674508588707841007045e-19,0,nan,9.969373979376182830854e-01
50106,4.346261389041026193517e-02,4.346218094451874824839e-02,4.324645985848158407817e-11,3.130726808325474012643e-13,3.130745769946121492980e-13,4.346261389041026188774e-02,1.091371199298871045870e-18,0,nan,9.969410509477620367072e-01
50111,4.346044918222224332305e-02,4.346001630101496738276e-02,4.323567988279264095410e-11,3.129790718678822143226e-13,3.129809680299469623563e-13,4.346044918222224327222e-02,1.169384527577479663883e-18,0,nan,9.969413549706454597986e-01
50166,4.343665871990332942002e-02,4.343622654916095151645e-02,4.311734804339550806344e-11,3.119518319698250009210e-13,3.119537281318897489547e-13,4.343665871990332938952e-02,7.020150029906047162538e-19,0,nan,9.969446952249133025873e-01
50226,4.341074999400788579559e-02,4.341031859610434549579e-02,4.298877523114076534805e-11,3.108363271419531206730e-13,3.108382233040178687067e-13,4.341074999400788576509e-02,7.024339847932568980434e-19,0,nan,9.969483308002481334047e-01
50239,4.340514254490351567594e-02,4.340471131414481876585e-02,4.296098855027107392168e-11,3.105953357002768635935e-13,3.105972318623416116273e-13,4.340514254490351563190e-02,1.014757945136510457961e-18,0,nan,9.969491173643141849916e-01
50286,4.338488757437421410154e-02,4.338445694700884179858e-02,4.286073853208365522260e-11,3.097261345374293876299e-13,3.097280306994941356636e-13,4.338488757437421404733e-02,1.249515941036921108714e-18,0,nan,9.969519577047941113557e-01
50346,4.335907132322887606702e-02,4.335864146411057918617e-02,4.273323507550204520607e-11,3.086212225717188876726e-13,3.086231187337836357064e-13,4.335907132322887601281e-02,1.250259910323150515937e-18,0,nan,9.969555759694312311280e-01
50368,4.334961690510988722178e-02,4.334918732711002316727e-02,4.268661685065009073341e-11,3.082174050721533038783e-13,3.082193012342180519120e-13,4.334961690510988715740e-02,1.485007448445031247318e-18,0,nan,9.969569005077670091858e-01
50406,4.333330110337162962902e-02,4.333287201021884143989e-02,4.260626200943927301859e-11,3.075215598853671608890e-13,3.075234560474319089228e-13,4.333330110337162956803e-02,1.407378866817152414282e-18,0,nan,9.969591856248927863983e-01
50466,4.330757677817236635937e-02,4.330714844871299510989e-02,4.247981650055934809196e-11,3.064271153421310985806e-13,3.064290115041958466143e-13,4.330757677817236628483e-02,1.721151468256406663154e-18,0,nan,9.969627867017662283585e-01
50497,4.329430381385757088981e-02,4.329387587808601319398e-02,4.241469209488511310334e-11,3.058636866557032709851e-13,3.058655828177680190189e-13,4.329430381385757081866e-02,1.643420988480877379244e-18,0,nan,9.969646439070239663221e-01
50527,4.328147062236249957348e-02,4.328104306700527409787e-02,4.235180148434206270002e-11,3.053197475107719717468e-13,3.053216436728367197805e-13,4.328147062236249950910e-02,1.487345579197257243495e-18,0,nan,9.969664390337238007219e-01
50587,4.325583843809437557199e-02,4.325541164187713093361e-02,4.222641133909398245283e-11,3.042357324120430858246e-13,3.042376285741078338584e-13,4.325583843809437551440e-02,1.331571470883038980061e-18,0,nan,9.969700229028960978823e-01
50626,4.323920191855973250479e-02,4.323877561457964906772e-02,4.214518629654011996647e-11,3.035338730711390124741e-13,3.035357692332037605079e-13,4.323920191855973246752e-02,8.619365766598921117410e-19,0,nan,9.969723478647215109258e-01
50647,4.323025173974015750514e-02,4.322982570041908000793e-02,4.210154031516391280356e-11,3.031568428624157228144e-13,3.031587390244804708482e-13,4.323025173974015746448e-02,9.404891212056308824562e-19,0,nan,9.969735982848776033555e-01
50707,4.320471039292932053418e-02,4.320428510826987047983e-02,4.197718565257585761723e-11,3.020830486037360853731e-13,3.020849447658008334068e-13,4.320471039292932050369e-02,7.057838329161716469342e-19,0,nan,9.969771652096786323919e-01
50756,4.318388517517747189631e-02,4.318346050517384999279e-02,4.187601047416679947961e-11,3.012098754092820255473e-13,3.012117715713467735810e-13,4.318388517517747185565e-02,9.414989249641854790297e-19,0,nan,9.969800719454899539892e-01
50767,4.317921426384640854062e-02,4.317878973162327100574e-02,4.185334460926726265518e-11,3.010143195919486918833e-13,3.010162157540134399170e-13,4.317921426384640849657e-02,1.020067502573865069737e-18,0,nan,9.969807237071679350431e-01
50827,4.315376321922808953467e-02,4.315333943722512546315e-02,4.173001446095177220847e-11,2.999506259953310735036e-13,2.999525221573958215374e-13,4.315376321922808949063e-02,1.020669113686893952538e-18,0,nan,9.969842738070735259554e-01
50886,4.312878019360350031471e-02,4.312835714716484788916e-02,4.160923538392041275695e-11,2.989095421293791682459e-13,2.989114382914439162796e-13,4.312878019360350028083e-02,7.855848864280424761267e-19,0,nan,9.969877565785296987888e-01
50887,4.312835712636023019666e-02,4.312793409237042781382e-02,4.160719250098319786031e-11,2.988919381927450893875e-13,2.988938343548098374212e-13,4.312835712636023016277e-02,7.855925926161377477194e-19,0,nan,9.969878155389835196394e-01
50947,4.310299585307498926984e-02,4.310257356490041580837e-02,4.148487604022068675562e-11,2.978382267719046779420e-13,2.978401229339694259758e-13,4.310299585307498925290e-02,3.930274128237295531415e-19,0,nan,9.969913489323469466029e-01
51007,4.307767926774792976088e-02,4.307725772319968349163e-02,4.136306240689507736501e-11,2.967894625276598750894e-13,2.967913586897246231232e-13,4.307767926774792975410e-02,1.573033574050439074053e-19,0,nan,9.969948740164745694305e-01
51016,4.307388562617556392056e-02,4.307346419298302986627e-02,4.134483356645418654963e-11,2.966325727897752584172e-13,2.966344689518400064510e-13,4.307388562617556391717e-02,7.865860578313529237042e-20,0,nan,9.969954020642271993167e-01
51067,4.305240723929514978509e-02,4.305198643619331236979e-02,4.124174894647643145617e-11,2.957456164602969281993e-13,2.957475126223616762330e-13,4.305240723929514978170e-02,7.869784772278093761199e-20,0,nan,9.969983908205396970731e-01
51127,4.302717963717043188045e-02,4.302675957334402101920e-02,4.112093302154272996006e-11,2.947066597738543313790e-13,2.947085559359190794128e-13,4.302717963717043188723e-02,1.574879793464433002994e-19,0,nan,9.970018993735789828749e-01
51147,4.301878028649308640608e-02,4.301836046861091494199e-02,4.108077115660305002491e-11,2.943614224595256858511e-13,2.943633186215904338849e-13,4.301878028649308641963e-02,3.150374572643099584819e-19,0,nan,9.970030670626965459613e-01
51187,4.300199633136241072936e-02,4.300157700464933312656e-02,4.100061201164972188045e-11,2.936725638744546221803e-13,2.936744600365193702141e-13,4.300199633136241073614e-02,1.575802092028064163999e-19,0,nan,9.970053997044932324670e-01
51247,4.297685719239175899329e-02,4.297643860063876361158e-02,4.088078331320191390886e-11,2.926433003686517641019e-13,2.926451965307165121356e-13,4.297685719239175897296e-02,4.730171553284737783091e-19,0,nan,9.970088918420481869406e-01
51278,4.296388589966474825271e-02,4.296346768680036582269e-02,4.081906385844525843157e-11,2.921133983077394260128e-13,2.921152944698041740466e-13,4.296388589966474824932e-02,7.885999411062674168966e-20,0,nan,9.970106929123304959984e-01
51307,4.295176209130839133495e-02,4.295134423237102295749e-02,4.076144433932468967892e-11,2.916188410617939616025e-13,2.916207372238587096363e-13,4.295176209130839131462e-02,4.732935214831824145190e-19,0,nan,9.970123758148753180010e-01
51367,4.292671089968868631284e-02,4.292629377143123939697e-02,4.064259251973754866991e-11,2.905991579564017378224e-13,2.906010541184664858562e-13,4.292671089968868629251e-02,4.735697263554062998477e-19,0,nan,9.970158516514726069666e-01
51409,4.290920112317441445276e-02,4.290878450512683049863e-02,4.055968473460509676099e-11,2.898882067267672746952e-13,2.898901028888320227290e-13,4.290920112317441442905e-02,5.527234696129396532717e-19,0,nan,9.970182799112288627623e-01
51427,4.290170348963272610760e-02,4.290128708992819894677e-02,4.052422530062845156033e-11,2.895842232505611196815e-13,2.895861194126258677152e-13,4.290170348963272607711e-02,7.107686553407732528125e-19,0,nan,9.970193193802053246359e-01
51487,4.287673973376155385639e-02,4.287632406049160301996e-02,4.040634014452926229684e-11,2.885740093363317678481e-13,2.885759054983965158818e-13,4.287673973376155384622e-02,2.370608266898628536304e-19,0,nan,9.970227790293067951077e-01
51541,4.285430957294444234996e-02,4.285389455166154616352e-02,4.030065358376905701039e-11,2.876688304274558815505e-13,2.876707265895206295842e-13,4.285430957294444232625e-02,5.534314462061431951211e-19,0,nan,9.970258858286425332853e-01
51547,4.285181950521444865979e-02,4.285140455626934373779e-02,4.028893453019227692965e-11,2.875684887981699037671e-13,2.875703849602346518008e-13,4.285181950521444863947e-02,4.743973760934348980442e-19,0,nan,9.970262306268791750513e-01
51607,4.282694267764621777001e-02,4.282652845092479638886e-02,4.017200595246782586664e-11,2.865676344113658650775e-13,2.865695305734306131112e-13,4.282694267764621774290e-02,6.328972515305244565429e-19,0,nan,9.970296742008941969274e-01
51667,4.280210912522450631928e-02,4.280169561863412946594e-02,4.005555192218294192909e-11,2.855714191404961552399e-13,2.855733153025609032736e-13,4.280210912522450628878e-02,7.124225119828103534399e-19,0,nan,9.970331097791939418615e-01
51673,4.279962814528608440760e-02,4.279921471059404368206e-02,4.004393252390422868770e-11,2.854720517295320186136e-13,2.854739478915967666473e-13,4.279962814528608437372e-02,7.916264546775898537166e-19,0,nan,9.970334528983276456654e-01
51727,4.277731872262712395182e-02,4.277690593408363156549e-02,3.993956996602108189009e-11,2.845798161378898185824e-13,2.845817122999545666161e-13,4.277731872262712391794e-02,7.920393073222338736415e-19,0,nan,9.970365373894915792864e-01
51787,4.275257134503938858945e-02,4.275215927246705544475e-02,3.982405762640289134148e-11,2.835927987421090025166e-13,2.835946949041737505503e-13,4.275257134503938856573e-02,5.547484461626961527775e-19,0,nan,9.970399570593721116267e-01
51806,4.274474362496322504940e-02,4.274433177868371332389e-02,3.978757622731058558773e-11,2.832811949376341122598e-13,2.832830910996988602935e-13,4.274474362496322503584e-02,3.170571632146609977639e-19,0,nan,9.970410383039016821542e-01
51847,4.272786686815148708034e-02,4.272745550948297894826e-02,3.970901246136800355549e-11,2.826103404764435586431e-13,2.826122366385083066768e-13,4.272786686815148705663e-02,5.550691916426686357199e-19,0,nan,9.970433688162931204469e-01
51907,4.270320516815585256478e-02,4.270279452133218265144e-02,3.959443204445786083318e-11,2.816324150474195315800e-13,2.816343112094842796138e-13,4.270320516815585252412e-02,9.520967175205182153522e-19,0,nan,9.970467726875854963357e-01
51938,4.269048000950003027854e-02,4.269006972965886877292e-02,3.953541346020235703439e-11,2.811289209767246730612e-13,2.811308171387894210949e-13,4.269048000950003024127e-02,8.730154748996858668784e-19,0,nan,9.970485282737335162536e-01
51967,4.267858612174455845969e-02,4.267817618471504411285e-02,3.948031396459954924563e-11,2.806589963433213959617e-13,2.806608925053861439954e-13,4.267858612174455842242e-02,8.732587713396763288889e-19,0,nan,9.970501687004541659185e-01
52028,4.265360035714562085411e-02,4.265319113964644581614e-02,3.936476540682554481743e-11,2.796739472829139764961e-13,2.796758434449787245298e-13,4.265360035714562081684e-02,8.737703116999731440539e-19,0,nan,9.970536132854757084294e-01
52071,4.263601378779391847936e-02,4.263560507624076476333e-02,3.928359746343750372404e-11,2.789823368389697868424e-13,2.789842330010345348761e-13,4.263601378779391843193e-02,1.112530014703683464308e-18,0,nan,9.970560365867895525173e-01
52088,4.262906695573898939545e-02,4.262865844392351130404e-02,3.925157243474643803223e-11,2.787095384467603740032e-13,2.787114346088251220369e-13,4.262906695573898934463e-02,1.192190692046475829968e-18,0,nan,9.970569935327660567146e-01
52148,4.260457583893869275776e-02,4.260416803078102033770e-02,3.913883461836771607868e-11,2.777495586516043155399e-13,2.777514548136690635736e-13,4.260457583893869270693e-02,1.192876019406558381628e-18,0,nan,9.970603660029450936077e-01
52205,4.258134833358336656536e-02,4.258094119203153587894e-02,3.903215313981073269699e-11,2.768416571122007281673e-13,2.768435532742654762010e-13,4.258134833358336651793e-02,1.113958268175137849795e-18,0,nan,9.970635626703915985343e-01
52208,4.258012688541776896500e-02,4.257971977890014396510e-02,3.902654960726521230744e-11,2.767939825011774104529e-13,2.767958786632421584867e-13,4.258012688541776892095e-02,1.034419492824662335836e-18,0,nan,9.970637307227190592471e-01
52268,4.255571997433606963013e-02,4.255531356744882489845e-02,3.891471506583258692506e-11,2.758427847737587570799e-13,2.758446809358235051137e-13,4.255571997433606958269e-02,1.114629127996109180397e-18,0,nan,9.970670877186718168358e-01
52328,4.253135498533775147039e-02,4.253094927607926928025e-02,3.880332867317105216914e-11,2.748959404207769445058e-13,2.748978365828416925395e-13,4.253135498533775142295e-02,1.115267666938736157098e-18,0,nan,9.970704370172655561268e-01
52339,4.252689260859856784270e-02,4.252648702702220504318e-02,3.878295626390751244201e-11,2.747228225429754353071e-13,2.747247187050401833408e-13,4.252689260859856779865e-02,1.035714357562018474551e-18,0,nan,9.970710502224728506997e-01
52388,4.250703179854878354017e-02,4.250662678492545419056e-02,3.869238812298004353898e-11,2.739534245654248336438e-13,2.739553207274895816775e-13,4.250703179854878348935e-02,1.195613400533723322754e-18,0,nan,9.970737786448414825954e-01
52448,4.248275029457447020514e-02,4.248234597460065087185e-02,3.858189112344882774819e-11,2.730152125012869927310e-13,2.730171086633517407647e-13,4.248275029457447012722e-02,1.834321709565677493988e-18,0,nan,9.970771126276205152325e-01
52473,4.247264527518216255107e-02,4.247224124364481779572e-02,3.853598107406989820332e-11,2.726255551844426327590e-13,2.726274513465073807928e-13,4.247264527518216247653e-02,1.754986035728115765108e-18,0,nan,9.970784995370446555864e-01
52508,4.245851035449698960013e-02,4.245810672619496344777e-02,3.847183539714903744047e-11,2.720812796909796494073e-13,2.720831758530443974410e-13,4.245851035449698954592e-02,1.276778393110382936745e-18,0,nan,9.970804389917039649294e-01
52568,4.243431185987294757412e-02,4.243390892127288313245e-02,3.836221868092812649981e-11,2.711516017648030390792e-13,2.711534979268677871130e-13,4.243431185987294750636e-02,1.596883107333295521196e-18,0,nan,9.970837577630742224583e-01
52607,4.241860500759066049959e-02,4.241820251624426677865e-02,3.829120216864035466434e-11,2.705495813227238112365e-13,2.705514774847885592703e-13,4.241860500759066042166e-02,1.837095565340983339711e-18,0,nan,9.970859109051288433640e-01
52628,4.241015469273094689887e-02,4.240975244187085767963e-02,3.825303872580373225728e-11,2.702261545194060158791e-13,2.702280506814707639129e-13,4.241015469273094681756e-02,1.917351245840896702193e-18,0,nan,9.970870689675954305154e-01
52688,4.238603873556917170032e-02,4.238563717049487607159e-02,3.814429329685894085826e-11,2.693049139164628043173e-13,2.693068100785275523510e-13,4.238603873556917160545e-02,2.238182498825287501725e-18,0,nan,9.970903726310141539741e-01
52742,4.236436951191792637468e-02,4.236396856238643826681e-02,3.804679209478580688349e-11,2.684793743173836384246e-13,2.684812704794483864583e-13,4.236436951191792627303e-02,2.399279272689792000910e-18,0,nan,9.970933395016336980680e-01
52748,4.236196387135298701464e-02,4.236156299011806833610e-02,3.803598017313844382493e-11,2.683878560813617683671e-13,2.683897522434265164008e-13,4.236196387135298691977e-02,2.239454487534637646259e-18,0,nan,9.970936687789600503563e-01
52808,4.233792998351255328600e-02,4.233752978417832027452e-02,3.792809714754557851833e-11,2.674749573019060730227e-13,2.674768534639708210564e-13,4.233792998351255319791e-02,2.080673914590350443305e-18,0,nan,9.970969574369465321167e-01
52868,4.231393695594045574831e-02,4.231353743657590310453e-02,3.782064202674024359553e-11,2.665661940270261174859e-13,2.665680901890908655197e-13,4.231393695594045566700e-02,1.921711114262011322241e-18,0,nan,9.971002386303714227480e-01
52877,4.231034151884830988267e-02,4.230994210131313326898e-02,3.780456053049707135726e-11,2.664302347751049219826e-13,2.664321309371696700163e-13,4.231034151884830979797e-02,2.001952517629681921959e-18,0,nan,9.971007301671310223308e-01
52928,4.228998467298934858268e-02,4.228958583167111785804e-02,3.771361263103768122300e-11,2.656615428655036227125e-13,2.656634390275683707462e-13,4.228998467298934848781e-02,2.243266126153829456424e-18,0,nan,9.971035123845176150002e-01
52988,4.226607301946961365395e-02,4.226567485428195435835e-02,3.760700679430811713831e-11,2.647609805847072482593e-13,2.647628767467719962930e-13,4.226607301946961356586e-02,2.084211288658599697222e-18,0,nan,9.971067787245537084994e-01
53013,4.225612179453440540747e-02,4.225572391050420601515e-02,3.756271219213130757466e-11,2.643869475971610524512e-13,2.643888437592258004849e-13,4.225612179453440532277e-02,2.004521265280571362446e-18,0,nan,9.971081375173372929083e-01
53048,4.224220188064703393143e-02,4.224180438968176488820e-02,3.750082236387725189595e-11,2.638644841093396324788e-13,2.638663802714043805125e-13,4.224220188064703384334e-02,2.085389079938224042954e-18,0,nan,9.971100376755346675339e-01
53108,4.221837114224048124482e-02,4.221797432359695217944e-02,3.739505720042759298517e-11,2.629720305201957295214e-13,2.629739266822604775551e-13,4.221837114224048113979e-02,2.487828938394218404522e-18,0,nan,9.971132892624024589984e-01
53148,4.220250637174735574702e-02,4.220211000026610486145e-02,3.732477896711367855097e-11,2.623792962606815145124e-13,2.623811924227462625461e-13,4.220250637174735564876e-02,2.328198733411639506863e-18,0,nan,9.971154529080731389649e-01
53168,4.219458069041961834818e-02,4.219418454220467172100e-02,3.728970917790062124085e-11,2.620835970529323312276e-13,2.620854932149970792613e-13,4.219458069041961824315e-02,2.489231643991215949599e-18,0,nan,9.971165335099866811768e-01
53228,4.217083041180261531570e-02,4.217043493213054838165e-02,3.718477618339978340946e-11,2.611991610968486659821e-13,2.612010572589134140159e-13,4.217083041180261520050e-02,2.731662613746967700829e-18,0,nan,9.971197704430052022838e-01
53285,4.214830475467832839677e-02,4.214790990838212101830e-02,3.708547234563317751306e-11,2.603626291763046051262e-13,2.603645253383693531599e-13,4.214830475467832828157e-02,2.733122518143470568357e-18,0,nan,9.971228387766697212093e-01
53288,4.214712019345387996439e-02,4.214672538044640708000e-02,3.708025611709430234092e-11,2.603187001936779554882e-13,2.603205963557427035219e-13,4.214712019345387984581e-02,2.813587549310667485033e-18,0,nan,9.971230000860647837719e-01
53348,4.212344992288180236118e-02,4.212305577466801751184e-02,3.697614689212379759309e-11,2.594421920363898242207e-13,2.594440881984545722545e-13,4.212344992288180224938e-02,2.654301802019127493525e-18,0,nan,9.971262224636617066756e-01
53408,4.209981948803651323154e-02,4.209942600275285279593e-02,3.687244643450370858858e-11,2.585696144680034486788e-13,2.585715106300681967125e-13,4.209981948803651311634e-02,2.736270184230129028839e-18,0,nan,9.971294376001823911784e-01
53421,4.209470480017875094358e-02,4.209431145828503493357e-02,3.685003167884461957325e-11,2.583810719221198145290e-13,2.583829680841845625628e-13,4.209470480017875082838e-02,2.736602652837600517477e-18,0,nan,9.971301332610475505881e-01
53468,4.207622877730765615777e-02,4.207583595309786190608e-02,3.676915268303151219556e-11,2.577009454804113388316e-13,2.577028416424760868653e-13,4.207622877730765603580e-02,2.898851630695595683436e-18,0,nan,9.971326455199040091331e-01
53529,4.205228549620412404266e-02,4.205189334219066381475e-02,3.666455218769995687933e-11,2.568217829807166484235e-13,2.568236791427813964572e-13,4.205228549620412391392e-02,3.061641156085922178612e-18,0,nan,9.971358995316462316225e-01
53558,4.204091695086064921682e-02,4.204052511479706013224e-02,3.661497015217422890846e-11,2.564052228084920442749e-13,2.564071189705567923086e-13,4.204091695086064909146e-02,2.981877782070357525305e-18,0,nan,9.971374439208273029686e-01
53589,4.202877455805841880445e-02,4.202838306139744267126e-02,3.656207240876450525142e-11,2.559609299537068543326e-13,2.559628261157716023664e-13,4.202877455805841867232e-02,3.143968415951243553527e-18,0,nan,9.971390929708943586646e-01
53649,4.200530300997831875928e-02,4.200491216883538450556e-02,3.645999319451745569532e-11,2.551039200065553738881e-13,2.551058161686201219218e-13,4.200530300997831863730e-02,2.903746328782457365339e-18,0,nan,9.971422792659238504070e-01
53695,4.198733476364491241426e-02,4.198694442382795770320e-02,3.638200247861546378872e-11,2.544494682819751131683e-13,2.544513644440398612020e-13,4.198733476364491230923e-02,2.501518280471475853019e-18,0,nan,9.971447172687854333998e-01
53709,4.198187074209667460348e-02,4.198148055464449903145e-02,3.635831253416839603507e-11,2.542507317174897909428e-13,2.542526278795545389765e-13,4.198187074209667450184e-02,2.421139217328734499049e-18,0,nan,9.971454584405791801748e-01
53769,4.195847764497487888575e-02,4.195808810939330194150e-02,3.625702842925020977984e-11,2.534013438078670599833e-13,2.534032399699318080170e-13,4.195847764497487876378e-02,2.906986889197282646831e-18,0,nan,9.971486305185986025483e-01
53829,4.193512360960071922244e-02,4.193473472407666832572e-02,3.615613889352991860998e-11,2.525557351410590405435e-13,2.525576313031237885773e-13,4.193512360960071910386e-02,2.827811209514427814039e-18,0,nan,9.971517955236147322728e-01
53833,4.193356806010909494748e-02,4.193317921785792058443e-02,3.614942690518687613210e-11,2.524994950879493937804e-13,2.525013912500141418141e-13,4.193356806010909482212e-02,2.989511314990883463065e-18,0,nan,9.971520062730414586238e-01
53889,4.191180852738624472323e-02,4.191142029011369933434e-02,3.605564195292027017895e-11,2.517138847213479434350e-13,2.517157808834126914687e-13,4.191180852738624460464e-02,2.829384290065074076275e-18,0,nan,9.971549534791551419794e-01
53949,4.188853229016564538989e-02,4.188814469934560177314e-02,3.595553564539206063813e-11,2.508757716928315797066e-13,2.508776678548963277403e-13,4.188853229016564527130e-02,2.830956496497793929174e-18,0,nan,9.971581044086429370288e-01
53971,4.188000738137026190405e-02,4.187962002713343300661e-02,3.591892748876484521589e-11,2.505693959072173017509e-13,2.505712920692820497847e-13,4.188000738137026177530e-02,3.074235560902165821412e-18,0,nan,9.971592579936511416077e-01
54009,4.186529479019314451879e-02,4.186490784403358073970e-02,3.585581802088718758696e-11,2.500413753383383230715e-13,2.500432715004030711053e-13,4.186529479019314438666e-02,3.156245296584504041335e-18,0,nan,9.971612483353973428236e-01
54069,4.184209592014090381900e-02,4.184170961685674493461e-02,3.575648714123242515574e-11,2.492106750783516797720e-13,2.492125712404164278058e-13,4.184209592014090367331e-02,3.481892188331110898051e-18,0,nan,9.971643852826342666420e-01
54109,4.182665141502646327990e-02,4.182626553933761431414e-02,3.569048046126723904931e-11,2.486589181900025242215e-13,2.486608143520672722553e-13,4.182665141502646312743e-02,3.645186151598064714565e-18,0,nan,9.971664727147006300782e-01
54129,4.181893557309694151370e-02,4.181854991091002499672e-02,3.565754108005391518487e-11,2.483836504699443833482e-13,2.483855466320091313819e-13,4.181893557309694136123e-02,3.645858710087752967532e-18,0,nan,9.971675152734668874980e-01
54189,4.179581364256306281170e-02,4.179542861970210416772e-02,3.555897792269236740697e-11,2.475602812057219016757e-13,2.475621773677866497094e-13,4.179581364256306265584e-02,3.728939544703017215842e-18,0,nan,9.971706383309062017659e-01
54248,4.177311443609506277227e-02,4.177273004018401775399e-02,3.546242902356821062549e-11,2.467541796681941060208e-13,2.467560758302588540546e-13,4.177311443609506264691e-02,3.000994249193815789717e-18,0,nan,9.971737025985828920373e-01
54249,4.177273002245280324031e-02,4.177234563715336183512e-02,3.546079576611896188248e-11,2.467405471127752831557e-13,2.467424432748400311894e-13,4.177273002245280311494e-02,3.001021865850163421974e-18,0,nan,9.971737544778616066442e-01
54309,4.174968460708938426015e-02,4.174930085759382937066e-02,3.536299271885194799943e-11,2.459244281516432320592e-13,2.459263243137079800929e-13,4.174968460708938413140e-02,3.083831870691334104295e-18,0,nan,9.971768637371414516885e-01
54369,4.172667729120368132798e-02,4.172629417576115837271e-02,3.526556690087393122109e-11,2.451119044152833294812e-13,2.451138005773480775149e-13,4.172667729120368120262e-02,3.004334021584400874700e-18,0,nan,9.971799661314535898581e-01
54387,4.171978251014845561823e-02,4.171939958458143449295e-02,3.523641243553455601326e-11,2.448688454033270261436e-13,2.448707415653917741773e-13,4.171978251014845548948e-02,3.086042165999669101317e-18,0,nan,9.971808955144610179763e-01
54429,4.170370796993220431268e-02,4.170332548679860131262e-02,3.516851644354984447967e-11,2.443029561280523119218e-13,2.443048522901170599555e-13,4.170370796993220419409e-02,2.843502853537625734486e-18,0,nan,9.971830616834059398909e-01
54489,4.168077653881509005761e-02,4.168039468625300428010e-02,3.507183948954559499590e-11,2.434975636446953104889e-13,2.434994598067600585227e-13,4.168077653881508993564e-02,2.926354893868940288007e-18,0,nan,9.971861504155070283508e-01
54526,4.166665433155668691828e-02,4.166627286698389376479e-02,3.501240741249038244709e-11,2.430026689256420296060e-13,2.430045650877067776397e-13,4.166665433155668678953e-02,3.089977106348666247672e-18,0,nan,9.971880517438769710322e-01
54549,4.165788289379410711663e-02,4.165750167007281193601e-02,3.497553419274738156095e-11,2.426957074493439686815e-13,2.426976036114087167153e-13,4.165788289379410698788e-02,3.090627728511708802187e-18,0,nan,9.971892323501665390470e-01
54609,4.163502693121067249756e-02,4.163464633460608444560e-02,3.487959871818167568264e-11,2.418973681545233463326e-13,2.418992643165880943663e-13,4.163502693121067238237e-02,2.766816532073157896485e-18,0,nan,9.971923075096958492261e-01
54666,4.161334857605835502899e-02,4.161296857362372764280e-02,3.478880090381948374965e-11,2.411421858098097665187e-13,2.411440819718745145524e-13,4.161334857605835492057e-02,2.605419197409373229560e-18,0,nan,9.971952226560178955380e-01
54669,4.161220854780388043019e-02,4.161182857659852643966e-02,3.478403124193586065436e-11,2.411025265001675290514e-13,2.411044226622322770851e-13,4.161220854780388031839e-02,2.686912157260838908917e-18,0,nan,9.971953759163085777989e-01
54729,4.158942764070854288769e-02,4.158904829319152774930e-02,3.468882995107952199892e-11,2.403111633526438486747e-13,2.403130595147085967084e-13,4.158942764070854277588e-02,2.688383932654255920407e-18,0,nan,9.971984375921211087935e-01
54789,4.156668410745324202069e-02,4.156630538192021603324e-02,3.459399304358638353840e-11,2.395232597037856395619e-13,2.395251558658503875956e-13,4.156668410745324190211e-02,2.852876412009464797671e-18,0,nan,9.972014925591531294986e-01
54806,4.156024688700112460749e-02,4.155986833738793737156e-02,3.456718858526008877664e-11,2.393006466766028824356e-13,2.393025428386676304693e-13,4.156024688700112449229e-02,2.771794911127322082787e-18,0,nan,9.972023569164879926380e-01
54849,4.154397784595839419910e-02,4.154359974071152099241e-02,3.449951872825688294292e-11,2.387387966699334395728e-13,2.387406928319981876065e-13,4.154397784595839410084e-02,2.365103848404291814755e-18,0,nan,9.972045408393281547841e-01
54909,4.152130875453432575994e-02,4.152093126788225034134e-02,3.440540522464138152053e-11,2.379577554909845579997e-13,2.379596516530493060334e-13,4.152130875453432566508e-02,2.284795275922549818922e-18,0,nan,9.972075824544740556494e-01
54946,4.150734796567736011397e-02,4.150697085965178864339e-02,3.434754764879232577592e-11,2.374778110219898082596e-13,2.374797071840545562934e-13,4.150734796567736002926e-02,2.040681924450379843377e-18,0,nan,9.972094548042683584779e-01
54969,4.149867673187936017656e-02,4.149829986213717714346e-02,3.431165076296400064340e-11,2.371801175294509230634e-13,2.371820136915156710971e-13,4.149867673187936007153e-02,2.530974328124718254179e-18,0,nan,9.972106174263235731352e-01
55030,4.147570540545801199626e-02,4.147532916118690660750e-02,3.421669998140377375757e-11,2.363929886195384620390e-13,2.363948847816032100728e-13,4.147570540545801188445e-02,2.695755212468410019284e-18,0,nan,9.972136961930406997721e-01
55087,4.145427483626652787288e-02,4.145389917488994943479e-02,3.412830761773397483053e-11,2.356606195063380584307e-13,2.356625156684028064644e-13,4.145427483626652778479e-02,2.125026354034298724561e-18,0,nan,9.972165669076977003197e-01
55090,4.145314783158454120411e-02,4.145277220084492561522e-02,3.412366424740601013871e-11,2.356221576161140192784e-13,2.356240537781787673121e-13,4.145314783158454111263e-02,2.206818132970907907013e-18,0,nan,9.972167178332978493944e-01
55150,4.143062702321824827251e-02,4.143025200434448276058e-02,3.403098228042697467409e-11,2.348546743404525319706e-13,2.348565705025172800044e-13,4.143062702321824818103e-02,2.208017712408700292705e-18,0,nan,9.972197328952479648259e-01
55210,4.140814288059687091432e-02,4.140776847192963961634e-02,3.393865235280885399014e-11,2.340905206382401895561e-13,2.340924168003049375899e-13,4.140814288059687080590e-02,2.618330833169392265382e-18,0,nan,9.972227414002468763110e-01
55228,4.140140477276298215838e-02,4.140103054683508614460e-02,3.391102176518570099867e-11,2.338619210948997295888e-13,2.338638172569644776226e-13,4.140140477276298205673e-02,2.455084657837147245000e-18,0,nan,9.972236426763223366386e-01
55270,4.138569530433671960217e-02,4.138532150422299968641e-02,3.384667274719478194406e-11,2.333296784731735133971e-13,2.333315746352382614308e-13,4.138569530433671950730e-02,2.292282137459719163253e-18,0,nan,9.972257433695578525564e-01
55330,4.136328419543083252739e-02,4.136291100222386353080e-02,3.375504175645633343323e-11,2.325721299260653570331e-13,2.325740260881301050668e-13,4.136328419543083245624e-02,1.720143091955470268728e-18,0,nan,9.972287388243520967531e-01
55370,4.134836366707893227901e-02,4.134799087756467570265e-02,3.369414726580164662691e-11,2.320689185527410125276e-13,2.320708147148057605613e-13,4.134836366707893219770e-02,1.966587205025358313399e-18,0,nan,9.972307321854524182650e-01
55390,4.134090945524714153653e-02,4.134053686730639489867e-02,3.366375768362160622473e-11,2.318178571939586414891e-13,2.318197533560233895229e-13,4.134090945524714145860e-02,1.884985893495017042013e-18,0,nan,9.972317277857092521405e-01
55450,4.131857098552664891663e-02,4.131819900121779768978e-02,3.357281884180388500520e-11,2.310668425892477413513e-13,2.310687387513124893850e-13,4.131857098552664883870e-02,1.886004992154555483939e-18,0,nan,9.972347102746178806811e-01
55510,4.129626868838161513439e-02,4.129589730607650387658e-02,3.348222355413088400657e-11,2.303190685388074610645e-13,2.303209647008722090982e-13,4.129626868838161507001e-02,1.558845533408641668014e-18,0,nan,9.972376863119759717144e-01
55512,4.129552590030955916685e-02,4.129515453804327056105e-02,3.347920960848856030240e-11,2.302941983425508152940e-13,2.302960945046155633277e-13,4.129552590030955909909e-02,1.640919550072519249502e-18,0,nan,9.972377854023543451061e-01
55570,4.127400246629375716315e-02,4.127363168437037200745e-02,3.339197015367456130974e-11,2.295745175831295123361e-13,2.295764137451942603699e-13,4.127400246629375710894e-02,1.313420201216145248391e-18,0,nan,9.972406559185914155905e-01
55630,4.125177222211245766558e-02,4.125140203895489655870e-02,3.330205698338149982501e-11,2.288331723754664338511e-13,2.288350685375311818848e-13,4.125177222211245761814e-02,1.149861993585200307819e-18,0,nan,9.972436191151825012101e-01
55654,4.124289017656174102393e-02,4.124252023245942037395e-02,3.326618661039857158418e-11,2.285375280375012689865e-13,2.285394241995660170202e-13,4.124289017656174097311e-02,1.232260314873375600479e-18,0,nan,9.972448026036360316867e-01
55690,4.122957785905298460827e-02,4.122920827305142774238e-02,3.321248239600385052201e-11,2.280950156809828701708e-13,2.280969118430476182045e-13,4.122957785905298456761e-02,9.861265523309021175548e-19,0,nan,9.972465759223783896047e-01
55750,4.120741928069472142712e-02,4.120705029024540183422e-02,3.312324475403083204959e-11,2.273600303759141438988e-13,2.273619265379788919449e-13,4.120741928069472141018e-02,4.111070103587521227509e-19,0,nan,9.972495263607195866481e-01
55796,4.119045521147531407186e-02,4.119008667653369952367e-02,3.305505639841595803903e-11,2.267986787476332323886e-13,2.268005749096979804346e-13,4.119045521147531405831e-02,3.290210580701032274997e-19,0,nan,9.972517840630946086991e-01
55810,4.118529639097940781779e-02,4.118492799448458213692e-02,3.303434242962078215437e-11,2.266281994467320556478e-13,2.266300956087968036938e-13,4.118529639097940780085e-02,4.113278385631923599059e-19,0,nan,9.972524704506584355555e-01
55870,4.116320909420939066009e-02,4.116284129007731008073e-02,3.294577380453375507001e-11,2.258995059893178291644e-13,2.259014021513825772104e-13,4.116320909420939064315e-02,4.115485482755795066457e-19,0,nan,9.972554082125595743629e-01
55930,4.114115729504588540158e-02,4.114079008169076678657e-02,3.285753727006466122305e-11,2.251739332081421447262e-13,2.251758293702068927723e-13,4.114115729504588538464e-02,4.117691396864511221235e-19,0,nan,9.972583396667004088554e-01
55939,4.113785258096419152613e-02,4.113748545608921076313e-02,3.284433033373345933759e-11,2.250653654163706718877e-13,2.250672615784354199338e-13,4.113785258096419150241e-02,5.765231054888604692256e-19,0,nan,9.972587788420263786625e-01
55990,4.111914089850724764955e-02,4.111877427434924481053e-02,3.276963122697694300764e-11,2.244514644154521883969e-13,2.244533605775169364430e-13,4.111914089850724762245e-02,6.591833807773354625092e-19,0,nan,9.972612648332715841958e-01
56050,4.109715980996725490370e-02,4.109679377343243004931e-02,3.268205408543678250174e-11,2.237320830304656469052e-13,2.237339791925303949512e-13,4.109715980996725486981e-02,8.244199367264987964687e-19,0,nan,9.972641837323774424576e-01
56083,4.108508522713420478109e-02,4.108471951312336839667e-02,3.263402627886203961718e-11,2.233377333029945701814e-13,2.233396294650593182275e-13,4.108508522713420474043e-02,9.895946727002175431210e-19,0,nan,9.972657864626350128706e-01
56110,4.107521393515339839560e-02,4.107484848467369376607e-02,3.259480426494783617087e-11,2.230157725785715862849e-13,2.230176687406363343309e-13,4.107521393515339836171e-02,8.248604120154165991039e-19,0,nan,9.972670963840364870430e-01
56170,4.105330318014518491303e-02,4.105293831415839455362e-02,3.250788019428649167786e-11,2.223025166905381433640e-13,2.223044128526028914101e-13,4.105330318014518487915e-02,8.253006522154398877002e-19,0,nan,9.972700028081818333318e-01
56226,4.103288474545642003415e-02,4.103252042359203071096e-02,3.242704358230062841520e-11,2.216395527406835115133e-13,2.216414489027482595594e-13,4.103288474545642001043e-02,5.779979319086647772486e-19,0,nan,9.972727098696270202826e-01
56230,4.103142745137244868023e-02,4.103106316832219040445e-02,3.242128031143764205907e-11,2.215922991017269708154e-13,2.215941952637917188615e-13,4.103142745137244865652e-02,5.780184603918065452305e-19,0,nan,9.972729030246616715267e-01
56290,4.100958665561367302651e-02,4.100922295394936052164e-02,3.233500306353097275497e-11,2.208851036513143656218e-13,2.208869998133791136679e-13,4.100958665561367298924e-02,9.087984717370351131055e-19,0,nan,9.972757970532397176280e-01
56350,4.098778069999432183972e-02,4.098741757817113695188e-02,3.224904690677775634518e-11,2.201809142815190164289e-13,2.201828104435837644750e-13,4.098778069999432181262e-02,6.612959728298089047835e-19,0,nan,9.972786849135956503123e-01
56371,4.098015682937644878973e-02,4.097979391013375847347e-02,3.221903782540082426838e-11,2.199351552328104999763e-13,2.199370513948752480224e-13,4.098015682937644877618e-02,3.307094995389020754661e-19,0,nan,9.972796942111067609524e-01
56410,4.096600949198518094367e-02,4.096564694846404611875e-02,3.216341030640815158662e-11,2.194797150368363158238e-13,2.194816111989010638699e-13,4.096600949198518094028e-02,8.270592696318332875707e-20,0,nan,9.972815666253255738869e-01
56470,4.094427293940070895539e-02,4.094391097264825984606e-02,3.207809173660900083177e-11,2.187814900632791618200e-13,2.187833862253439098661e-13,4.094427293940070896217e-02,1.654996680015191687570e-19,0,nan,9.972844422079424505072e-01
56515,4.092799321232237003259e-02,4.092763167714358633212e-02,3.201431060396770307806e-11,2.182597637182221777827e-13,2.182616598802869258287e-13,4.092799321232237003598e-02,8.278274899628163763881e-20,0,nan,9.972865948843662875370e-01
56531,4.092220954288941127402e-02,4.092184816095240904415e-02,3.199167565249915591327e-11,2.180746608092976369489e-13,2.180765569713623849950e-13,4.092220954288941126047e-02,3.311777958095049765171e-19,0,nan,9.972873594537731635652e-01
56591,4.090054259972548797084e-02,4.090018179148215435469e-02,3.190699383928614408142e-11,2.173823861340368622359e-13,2.173842822961016102820e-13,4.090054259972548794373e-02,6.627064725620420440814e-19,0,nan,9.972902227350303515450e-01
56651,4.087891003595875533705e-02,4.087854979989279642860e-02,3.182262550741503994112e-11,2.166930385111543674620e-13,2.166949346732191155081e-13,4.087891003595875530317e-02,8.288214597788596980714e-19,0,nan,9.972930799455393412775e-01
56660,4.087566811099843130359e-02,4.087530796062864504333e-02,3.180999720315749620969e-11,2.165898878694668031500e-13,2.165917840315315511961e-13,4.087566811099843126971e-02,8.288871951442318985857e-19,0,nan,9.972935080047004985501e-01
56711,4.085731176076766995797e-02,4.085695209536839659706e-02,3.173856916643192354327e-11,2.160066024869050999158e-13,2.160084986489698479619e-13,4.085731176076766994781e-02,2.487778791362318637123e-19,0,nan,9.972959311044835577936e-01
56771,4.083574768366623229798e-02,4.083538858742853346669e-02,3.165482333453488314515e-11,2.153230627053487490498e-13,2.153249588674134970958e-13,4.083574768366623228781e-02,2.489092509286227653536e-19,0,nan,9.972987762309654721088e-01
56805,4.082354318587655263946e-02,4.082318441149775344452e-02,3.160750463482495588484e-11,2.149370033068973009751e-13,2.149388994689620490212e-13,4.082354318587655263268e-02,1.659891094504198048954e-19,0,nan,9.973003857987895250949e-01
56831,4.081421771450239439715e-02,4.081385918592671076867e-02,3.157138653851472106422e-11,2.146424039076283456812e-13,2.146443000696930937272e-13,4.081421771450239439715e-02,0.000000000000000000000e+00,0,nan,9.973016153440070149009e-01
56891,4.079272176345647699368e-02,4.079236380104877462009e-02,3.148825731369612884112e-11,2.139646109312549407833e-13,2.139665070933196888294e-13,4.079272176345647700046e-02,1.661145244812963830787e-19,0,nan,9.973044484625500108953e-01
56950,4.077161716387041360819e-02,4.077125975674300170594e-02,3.140681208845537734620e-11,2.133008944673191105717e-13,2.133027906293838586177e-13,4.077161716387041363191e-02,5.817017860193452030172e-19,0,nan,9.973072285352733094398e-01
56951,4.077125974103959566217e-02,4.077090234331133984172e-02,3.140543420387932610130e-11,2.132896687093982984911e-13,2.132915648714630465372e-13,4.077125974103959568588e-02,5.817068855306276961685e-19,0,nan,9.973072756054565957953e-01
57011,4.074983155809209617429e-02,4.074947472356022543742e-02,3.132291576128215965083e-11,2.126175622701835514650e-13,2.126194584322482995111e-13,4.074983155809209618784e-02,3.325787282518851630857e-19,0,nan,9.973100967915096412347e-01
57071,4.072843712578199872295e-02,4.072808085296889900109e-02,3.124070054648265811095e-11,2.119482767359937566756e-13,2.119501728980585047216e-13,4.072843712578199873989e-02,4.159417876204779814026e-19,0,nan,9.973129120394131590229e-01
57096,4.071953271905814128784e-02,4.071917667985971801134e-02,3.120653336076200846533e-11,2.116702368040421142507e-13,2.116721329661068622968e-13,4.071953271905814130817e-02,4.992392932001558834457e-19,0,nan,9.973140833112250574306e-01
57131,4.070707635560345127399e-02,4.070672064303693018367e-02,3.115878712836203895800e-11,2.112817973227783031311e-13,2.112836934848430511772e-13,4.070707635560345129770e-02,5.826240704671905008888e-19,0,nan,9.973157213677927202433e-01
57191,4.068574915937519182526e-02,4.068539400558845313516e-02,3.107717408404816327669e-11,2.106181093393671128887e-13,2.106200055014318609347e-13,4.068574915937519183881e-02,3.331025589078013826662e-19,0,nan,9.973185247951958716951e-01
57243,4.066729267898878514184e-02,4.066693800829553459070e-02,3.100668465433946167733e-11,2.100451597571658089960e-13,2.100470559192305570420e-13,4.066729267898878514523e-02,8.331343361756947765074e-20,0,nan,9.973209496733224522082e-01
57251,4.066445544923901939702e-02,4.066410085277063761019e-02,3.099585999885943382473e-11,2.099571981867905774044e-13,2.099590943488553254505e-13,4.066445544923901940379e-02,1.666384930813382224332e-19,0,nan,9.973213223400925346086e-01
57311,4.064319513765827391946e-02,4.064284109705216902498e-02,3.091484346624913381206e-11,2.092990493576051812380e-13,2.093009455196699292840e-13,4.064319513765827391268e-02,1.667256610875015113953e-19,0,nan,9.973241140208754117636e-01
57371,4.062196813741632482440e-02,4.062161465122173718113e-02,3.083412308775020094181e-11,2.086436484352247564370e-13,2.086455445972895044830e-13,4.062196813741632484473e-02,5.004383506317273742921e-19,0,nan,9.973268998558603909746e-01
57389,4.061560652005523127048e-02,4.061525319990199298464e-02,3.080996451617211909207e-11,2.084475618561936739965e-13,2.084494580182584220426e-13,4.061560652005523128742e-02,4.170972785232451075471e-19,0,nan,9.973277344691540901786e-01
57431,4.060077436161506838852e-02,4.060042142838653375796e-02,3.075369747292043466863e-11,2.079909810932573180996e-13,2.079928772553220661457e-13,4.060077436161506839191e-02,8.344993026094648140350e-20,0,nan,9.973296798632869573052e-01
57491,4.057961372367343345539e-02,4.057926134197075817349e-02,3.067356523928812997498e-11,2.073410330948474184141e-13,2.073429292569121664601e-13,4.057961372367343347233e-02,4.174672302314973510802e-19,0,nan,9.973324540613185667376e-01
57536,4.056376494003165746559e-02,4.056341297103140626149e-02,3.061365776829777142528e-11,2.068553481510372044809e-13,2.068572443131019525270e-13,4.056376494003165747914e-02,3.341042720295930332885e-19,0,nan,9.973345309083106336053e-01
57551,4.055848613732589604127e-02,4.055813430571413233925e-02,3.059372501229813772256e-11,2.066937902920239846984e-13,2.066956864540887327445e-13,4.055848613732589605821e-02,4.176846958174691643636e-19,0,nan,9.973352224680430629946e-01
57611,4.053739151662100216386e-02,4.053704023367042362456e-02,3.051417542525834426105e-11,2.060492386250535739445e-13,2.060511347871183219906e-13,4.053739151662100218419e-02,5.014824578875053445562e-19,0,nan,9.973379851014730597750e-01
57671,4.051632977591989928702e-02,4.051597904020597644024e-02,3.043491511928656874514e-11,2.054073641217990032272e-13,2.054092602838637512732e-13,4.051632977591989931751e-02,7.526147178137998665868e-19,0,nan,9.973407419795463363789e-01
57684,4.051177072421920687928e-02,4.051142010688596943079e-02,3.041778005011166261768e-11,2.052686428238879621722e-13,2.052705389859527102183e-13,4.051177072421920691655e-02,9.199659509552953012693e-19,0,nan,9.973413385462820079604e-01
57731,4.049530082989487604281e-02,4.049495063999825210962e-02,3.035594274325787380516e-11,2.047681528970833002899e-13,2.047700490591480483360e-13,4.049530082989487608008e-02,9.203401114550002635544e-19,0,nan,9.973434931201262205395e-01
57791,4.047430459352791037292e-02,4.047395494803437713543e-02,3.027725695375228575956e-11,2.041315911520589293417e-13,2.041334873141236773878e-13,4.047430459352791040341e-02,7.533961709136037812422e-19,0,nan,9.973462385410019807419e-01
57832,4.045997593435046594049e-02,4.045962666005498240769e-02,3.022365247050953755681e-11,2.036981240538435182144e-13,2.037000202159082662604e-13,4.045997593435046596420e-02,5.861823190800460583991e-19,0,nan,9.973481112980925554750e-01
57851,4.045334098210922583558e-02,4.045299187960969964893e-02,3.019885641500292092042e-11,2.034976651735822373636e-13,2.034995613356469854097e-13,4.045334098210922585252e-02,4.187703298122677227613e-19,0,nan,9.973489782598892008144e-01
57911,4.043240991123585623029e-02,4.043206135032635418041e-02,3.012073979884451477960e-11,2.028663613335930784725e-13,2.028682574956578265186e-13,4.043240991123585624046e-02,2.513922714319088026234e-19,0,nan,9.973517122944301674229e-01
57971,4.041151129681021833038e-02,4.041116327609183450685e-02,3.004290578466234968338e-11,2.022376660884995632440e-13,2.022395622505643112901e-13,4.041151129681021836088e-02,7.545668331281071301079e-19,0,nan,9.973544406621942450962e-01
57980,4.040837929883151549219e-02,4.040803135902145644395e-02,3.003125497569046940750e-11,2.021435859599690209520e-13,2.021454821220337689981e-13,4.040837929883151552268e-02,7.546253185669483204792e-19,0,nan,9.973548494296818228461e-01
58032,4.039029755813489816499e-02,4.038995008518195417325e-02,2.996406288961487502336e-11,2.016011528869994824022e-13,2.016030490490642304482e-13,4.039029755813489819548e-02,7.549631457224375876089e-19,0,nan,9.973572087115570432856e-01
58092,4.036946414297349788292e-02,4.036911720740589258982e-02,2.988679480285716608148e-11,2.009776774522031863820e-13,2.009795736142679344280e-13,4.036946414297349791680e-02,8.392808428216212068233e-19,0,nan,9.973599257044686039204e-01
58128,4.035697955739081017827e-02,4.035663294358989702988e-02,2.984056779198786593444e-11,2.006048257957357526810e-13,2.006067219578005007271e-13,4.035697955739081022232e-02,1.091402620817723411281e-18,0,nan,9.973615532042853118835e-01
58152,4.034866293240127105277e-02,4.034831653283527187938e-02,2.980980537945466972959e-11,2.003567702613928685179e-13,2.003586664234576165640e-13,4.034866293240127110021e-02,1.175598931883066670080e-18,0,nan,9.973626370831662110153e-01
58212,4.032789384353303926159e-02,4.032754797858989673058e-02,2.973309332861408072932e-11,1.997384181041606590512e-13,1.997403142662254070973e-13,4.032789384353303932258e-02,1.512262763806331736800e-18,0,nan,9.973653428649301005689e-01
58272,4.030715679378196822307e-02,4.030681146208789291603e-02,2.965665736684232900357e-11,1.991226078515561500971e-13,1.991245040136208981432e-13,4.030715679378196829083e-02,1.681156429043824572311e-18,0,nan,9.973680430669694475299e-01
58277,4.030543014993123941459e-02,4.030508486261272997186e-02,2.965030012565763102556e-11,1.990714046596670162578e-13,1.990733008217317643039e-13,4.030543014993123947896e-02,1.597167025680202244567e-18,0,nan,9.973682678324812306194e-01
58332,4.028645170085818856055e-02,4.028610690104432819051e-02,2.958049621789783564668e-11,1.985093264555010065202e-13,1.985112226175657545663e-13,4.028645170085818863847e-02,1.934323522111916764447e-18,0,nan,9.973707377064227412567e-01
58392,4.026577848276742424726e-02,4.026543421346984087349e-02,2.950460861274214412940e-11,1.978985609482083761164e-13,1.979004571102731241625e-13,4.026577848276742432857e-02,2.019460842442505969083e-18,0,nan,9.973734268003581398881e-01
58427,4.025373379302131079997e-02,4.025338983256362774537e-02,2.946046666500640870381e-11,1.975434377919305442397e-13,1.975453339539952922858e-13,4.025373379302131087790e-02,1.935895724557746382898e-18,0,nan,9.973749928842986344087e-01
58452,4.024513705780962880871e-02,4.024479331766927617354e-02,2.942899328949192317417e-11,1.972902984416070588575e-13,1.972921946036718069036e-13,4.024513705780962889681e-02,2.188871325942048506527e-18,0,nan,9.973761103657738253119e-01
58512,4.022452734457762929751e-02,4.022418413224033030196e-02,2.935364899337133870051e-11,1.966845261267703950272e-13,1.966864222888351430732e-13,4.022452734457762937883e-02,2.021531843987579568939e-18,0,nan,9.973787884195983761840e-01
58572,4.020394926195577776606e-02,4.020360657607220204724e-02,2.927857447666479061227e-11,1.960812312733498187300e-13,1.960831274354145667761e-13,4.020394926195577784059e-02,1.854019337073264923908e-18,0,nan,9.973814609786911077180e-01
58576,4.020257851244352531351e-02,4.020223586160900658770e-02,2.927357907061183147237e-11,1.960410993936241677106e-13,1.960429955556889157567e-13,4.020257851244352539143e-02,1.938359031455547344287e-18,0,nan,9.973816389543407018412e-01
58632,4.018340272911861046421e-02,4.018306056834425213191e-02,2.920376849867001235680e-11,1.954804012290130458228e-13,1.954822973910777938688e-13,4.018340272911861054214e-02,1.939284029098072742774e-18,0,nan,9.973841280598424397169e-01
58692,4.016288766552951443328e-02,4.016254602852466990478e-02,2.912922982565152953884e-11,1.948820234188868431921e-13,1.948839195809515912381e-13,4.016288766552951449766e-02,1.602835546274162582959e-18,0,nan,9.973867896797742386397e-01
58726,4.015127640119047164750e-02,4.015093506039548838796e-02,2.908710943179048058599e-11,1.945440264298134613173e-13,1.945459225918782093633e-13,4.015127640119047171526e-02,1.687683228380129105399e-18,0,nan,9.973882955132216360065e-01
58752,4.014240399093940161822e-02,4.014206287636914758529e-02,2.905495723079447406778e-11,1.942860853450043436092e-13,1.942879815070690916553e-13,4.014240399093940168260e-02,1.603653433557613673803e-18,0,nan,9.973894458551401656296e-01
58812,4.012195162538539049474e-02,4.012161103191956202274e-02,2.898094949415875204267e-11,1.936925745857568644382e-13,1.936944707478216124843e-13,4.012195162538539055573e-02,1.520025066869458923262e-18,0,nan,9.973920966025260316989e-01
58872,4.010153048918949498426e-02,4.010119041550266372648e-02,2.890720540263356066097e-11,1.931014787953501854786e-13,1.931033749574149335246e-13,4.010153048918949504864e-02,1.605287957991548456904e-18,0,nan,9.973947419384501386565e-01
58877,4.009983013500759917283e-02,4.009949010457600393728e-02,2.890107192445788423251e-11,1.930523294366508830056e-13,1.930542255987156310517e-13,4.009983013500759923721e-02,1.605356027060253438368e-18,0,nan,9.973949621393592762306e-01
58932,4.008114050295732070422e-02,4.008080094772877322796e-02,2.883372374989225268196e-11,1.925127857032652468332e-13,1.925146818653299948792e-13,4.008114050295732076859e-02,1.606104596414292634467e-18,0,nan,9.973973818793636194387e-01
58992,4.006078158757676855022e-02,4.006044254949048480865e-02,2.876050333634754414726e-11,1.919264831137232277392e-13,1.919283792757879757853e-13,4.006078158757676862815e-02,1.945219939781742765075e-18,0,nan,9.974000164416507795790e-01
59028,4.004858111955182978746e-02,4.004824239112115908323e-02,2.871669598651467554706e-11,1.915758439555745176567e-13,1.915777401176392657027e-13,4.004858111955182986539e-02,1.945812534900304759163e-18,0,nan,9.974015946040734126115e-01
59052,4.004045366421674551871e-02,4.004011514196137741750e-02,2.868754296910706364968e-11,1.913425589051549662055e-13,1.913444550672197142515e-13,4.004045366421674559664e-02,1.946207498069315563731e-18,0,nan,9.974026456416294426346e-01
59112,4.002015665432588266499e-02,4.001981864659473276793e-02,2.861484146192923884643e-11,1.907610010296746769549e-13,1.907628971917394250010e-13,4.002015665432588273953e-02,1.862533922648234473907e-18,0,nan,9.974052694955512829282e-01
59172,3.999989047963126020341e-02,3.999955298512226053965e-02,2.854239763517951842916e-11,1.901817975125579296358e-13,1.901836936746226776818e-13,3.999989047963126027118e-02,1.694070532889336506877e-18,0,nan,9.974078880196021509711e-01
59179,3.999752809756655648444e-02,3.999719066284887109843e-02,2.853396258642919176512e-11,1.901143765814391488707e-13,1.901162727435038969167e-13,3.999752809756655656237e-02,1.948296178636516783767e-18,0,nan,9.974081931676344193040e-01
59232,3.997965506213713977356e-02,3.997931807955283077695e-02,2.847021031578692625645e-11,1.896049364517238536872e-13,1.896068326137886017333e-13,3.997965506213713984132e-02,1.694927974616740703347e-18,0,nan,9.974105012299024200289e-01
59292,3.995945032412370370956e-02,3.995911385217121326649e-02,2.839827833720094470477e-11,1.890304060172215236631e-13,1.890323021792862717091e-13,3.995945032412370376715e-02,1.441417235374734388288e-18,0,nan,9.974131091425073111648e-01
59331,3.994633365959034090235e-02,3.994599751885739385938e-02,2.835165892784839675811e-11,1.886582054604380712800e-13,1.886601016225028193261e-13,3.994633365959034095318e-02,1.272256354446602588852e-18,0,nan,9.974148014523884729892e-01
59352,3.993927618814580129923e-02,3.993894022553682391835e-02,2.832660053934872443753e-11,1.884581944507204915349e-13,1.884600906127852395809e-13,3.993927618814580135344e-02,1.357313246462014816145e-18,0,nan,9.974157117734072226746e-01
59412,3.991913257703170197528e-02,3.991879712248247806574e-02,2.825517576859261795257e-11,1.878882900650054266315e-13,1.878901862270701746776e-13,3.991913257703170203966e-02,1.612622816067051194093e-18,0,nan,9.974183091385280521489e-01
59472,3.989901941388185551999e-02,3.989868446611315079152e-02,2.818400287768803418816e-11,1.873206812434748288492e-13,1.873225774055395768953e-13,3.989901941388185557420e-02,1.358682730067651343594e-18,0,nan,9.974209012537315288357e-01
59483,3.989533529734236385974e-02,3.989500044234501555123e-02,2.817098174615450243821e-11,1.872168677184955921380e-13,1.872187638805603401841e-13,3.989533529734236392072e-02,1.528659221630159962931e-18,0,nan,9.974213759066301325973e-01
59533,3.987860216574820361129e-02,3.987826773189961085457e-02,2.811190080772151211834e-11,1.867459536448251623680e-13,1.867478498068899104140e-13,3.987860216574820367567e-02,1.614261796934752945121e-18,0,nan,9.974235312052453361750e-01
59593,3.985855017318165617309e-02,3.985821624354747520278e-02,2.804123241064582542200e-11,1.861829391606725692061e-13,1.861848353227373172522e-13,3.985855017318165624763e-02,1.870085565945422354802e-18,0,nan,9.974261127811040628533e-01
59635,3.984453176238562550023e-02,3.984419818494817253933e-02,2.799191243166855544972e-11,1.857901749591162976411e-13,1.857920711211810456871e-13,3.984453176238562558832e-02,2.210878698231009315068e-18,0,nan,9.974279167878155926753e-01
59653,3.983852839823559172758e-02,3.983819497155011590155e-02,2.797081247087714889292e-11,1.856221856200844903799e-13,1.856240817821492384260e-13,3.983852839823559182245e-02,2.381305080954828445350e-18,0,nan,9.974286891545094496615e-01
59713,3.981853676509136390357e-02,3.981820384009333026697e-02,2.790063986643143275750e-11,1.850636816851220588846e-13,1.850655778471868069307e-13,3.981853676509136398149e-02,1.957054112940526757128e-18,0,nan,9.974312603410686999005e-01
59773,3.979857519819638927188e-02,3.979824277362895851640e-02,2.783071348151100012013e-11,1.845074160860055928305e-13,1.845093122480703408766e-13,3.979857519819638935998e-02,2.213431663715423766381e-18,0,nan,9.974338263563264323852e-01
59788,3.979358949549550910087e-02,3.979325719583986441954e-02,2.781327022690994945172e-11,1.843686981119761800271e-13,1.843705942740409280732e-13,3.979358949549550919235e-02,2.298851635734433876155e-18,0,nan,9.974344670539407086752e-01
59833,3.977864362226294831274e-02,3.977831169687368485094e-02,2.776103220646427567706e-11,1.839533776206370416687e-13,1.839552737827017897148e-13,3.977864362226294839744e-02,2.129366087234409033160e-18,0,nan,9.974363872157650199321e-01
59893,3.975874196226699260016e-02,3.975841053480784474496e-02,2.769159493774581577358e-11,1.834015551541262434784e-13,1.834034513161909915244e-13,3.975874196226699269164e-02,2.300866521135981864704e-18,0,nan,9.974389429348048764562e-01
59941,3.974284212349665752024e-02,3.974251109348593833241e-02,2.763622006961869625895e-11,1.829616852600664219265e-13,1.829635814221311699726e-13,3.974284212349665763205e-02,2.813295251762193660747e-18,0,nan,9.974409838192728357514e-01
59953,3.973887014344695882713e-02,3.973853921267423908639e-02,2.762240057787663848556e-11,1.828519376183209745546e-13,1.828538337803857226007e-13,3.973887014344695894571e-02,2.984096230907988021339e-18,0,nan,9.974414935288047777862e-01
60013,3.971902809130258925799e-02,3.971869765597695472404e-02,2.755344803540485091374e-11,1.823045140113407498083e-13,1.823064101734054978543e-13,3.971902809130258939013e-02,3.326796906206407694108e-18,0,nan,9.974440390130621740235e-01
60073,3.969921573159375860138e-02,3.969888579048019146246e-02,2.748473622486657062530e-11,1.817592733971143387745e-13,1.817611695591790868206e-13,3.969921573159375873012e-02,3.243112127280427594320e-18,0,nan,9.974465794028134867761e-01
60095,3.969195862467397024521e-02,3.969162886446290558739e-02,2.745960199749643180288e-11,1.815598966487792119622e-13,1.815617928108439600083e-13,3.969195862467397036718e-02,3.072983763738898450349e-18,0,nan,9.974475096056003620192e-01
60133,3.967943299033930732396e-02,3.967910354220709548412e-02,2.741626406674713935273e-11,1.812162049049209674628e-13,1.812181010669857155089e-13,3.967943299033930744255e-02,2.988566208707510180420e-18,0,nan,9.974491147132344095365e-01
60193,3.965967979381588143218e-02,3.965935083743859921923e-02,2.734803048744262626290e-11,1.806752977289351739892e-13,1.806771938909999220352e-13,3.965967979381588156431e-02,3.331775255338167043824e-18,0,nan,9.974516449594402165714e-01
60249,3.964127006815947494106e-02,3.964094156965071661915e-02,2.728456012252409558212e-11,1.801723915421626648514e-13,1.801742877042274128975e-13,3.964127006815947509353e-02,3.846141413825114107950e-18,0,nan,9.974540019668003516741e-01
60253,3.963995606855677855581e-02,3.963962760271226754794e-02,2.728003441922161880071e-11,1.801365411277752823802e-13,1.801384372898400304263e-13,3.963995606855677870489e-02,3.760796264731696028983e-18,0,nan,9.974541701564860648175e-01
60313,3.962026174135080032343e-02,3.961993376482115028413e-02,2.721227480018729748323e-11,1.795999244240554625392e-13,1.796018205861202105853e-13,3.962026174135080047929e-02,3.933695928417600202295e-18,0,nan,9.974566903193672901939e-01
60373,3.960059673924111100580e-02,3.960026925081264091374e-02,2.714475057423979352880e-11,1.790654370039413453366e-13,1.790673331660060933826e-13,3.960059673924111116504e-02,4.021206931106970808302e-18,0,nan,9.974592054630197032099e-01
60403,3.959077521236763632739e-02,3.959044796753594229347e-02,2.711107640521829233237e-11,1.787989884756819720992e-13,1.788008846377467201453e-13,3.959077521236763649680e-02,4.278940953849766536180e-18,0,nan,9.974604611572863401480e-01
60433,3.958096098952410238329e-02,3.958063398798734156721e-02,2.707746069103882626682e-11,1.785330683167091604334e-13,1.785349644787739084794e-13,3.958096098952410253914e-02,3.937601776168122214964e-18,0,nan,9.974617156023198811577e-01
60493,3.956135441974826481363e-02,3.956102790389793419563e-02,2.701040410596661814913e-11,1.780028078743083668104e-13,1.780047040363731148565e-13,3.956135441974826496948e-02,3.939553247878488229621e-18,0,nan,9.974642207520854637740e-01
60553,3.954177695771306446938e-02,3.954145092634805789969e-02,2.694357978009108512914e-11,1.774746452509277443143e-13,1.774765414129924923604e-13,3.954177695771306460151e-02,3.341709703966554544670e-18,0,nan,9.974667209270754492816e-01
60558,3.954014681417734664631e-02,3.953982082313203084241e-02,2.693802153776002386378e-11,1.774307260668822197448e-13,1.774326222289469677909e-13,3.954014681417734678183e-02,3.427535871265270304848e-18,0,nan,9.974669290508966685324e-01
60613,3.952222853146782656226e-02,3.952190298339119227264e-02,2.687698668012929951673e-11,1.769485700825649115709e-13,1.769504662446296596170e-13,3.952222853146782671134e-02,3.771998803105453807696e-18,0,nan,9.974692161419904689636e-01
60673,3.950270906931062486265e-02,3.950238400332954699765e-02,2.681062377841122442359e-11,1.764245720665992500037e-13,1.764264682286639980497e-13,3.950270906931062501850e-02,3.945401871586401649634e-18,0,nan,9.974717064114730974617e-01
60713,3.948971215040295391080e-02,3.948938740515827230609e-02,2.676650922687990333692e-11,1.760763889694024612611e-13,1.760782851314672093071e-13,3.948971215040295405988e-02,3.775104719653816618322e-18,0,nan,9.974733638508704798879e-01
60733,3.948321849978717700935e-02,3.948289391471295728297e-02,2.674449005284371547641e-11,1.759026409613681904692e-13,1.759045371234329385153e-13,3.948321849978717716859e-02,4.033161432487242968169e-18,0,nan,9.974741917501081249660e-01
60793,3.946375675168974594514e-02,3.946343264633778537205e-02,2.667858448687478929114e-11,1.753827665857468424333e-13,1.753846627478115904794e-13,3.946375675168974610100e-02,3.949296142165126097285e-18,0,nan,9.974766721724228442565e-01
60853,3.944432375405604718668e-02,3.944400012724582793537e-02,2.661290606945815576917e-11,1.748649388187309310862e-13,1.748668349807956791323e-13,3.944432375405604732899e-02,3.607655591359698114748e-18,0,nan,9.974791476928873270127e-01
60869,3.943914646795794647305e-02,3.943882296856000078386e-02,2.659543005923644869890e-11,1.747271957783849719299e-13,1.747290919404497199760e-13,3.943914646795794661535e-02,3.608129178311055101541e-18,0,nan,9.974798070056503325248e-01
60913,3.942491943616816219982e-02,3.942459628672322952028e-02,2.654745379501801189468e-11,1.743491475990230185851e-13,1.743510437610877666312e-13,3.942491943616816233874e-02,3.523492383405278720232e-18,0,nan,9.974816183259147181744e-01
60973,3.940554372755145746358e-02,3.940522105429940173701e-02,2.648222666341409541265e-11,1.738353829246219726545e-13,1.738372790866867207006e-13,3.940554372755145758216e-02,3.009338316341778847214e-18,0,nan,9.974840840858615053114e-01
61025,3.938877453418034309371e-02,3.938845227268354489523e-02,2.642587782921871348699e-11,1.733917517698681920690e-13,1.733936479319329401151e-13,3.938877453418034321230e-02,3.010619498017081992381e-18,0,nan,9.974862171470891808304e-01
61034,3.938587434653733647928e-02,3.938555215621697432304e-02,2.641614219023885309885e-11,1.733151227466041845439e-13,1.733170189086689325900e-13,3.938587434653733659448e-02,2.924817151779506030850e-18,0,nan,9.974865859609637702373e-01
61094,3.936655611989937409746e-02,3.936623440341976132420e-02,2.635136607641586733108e-11,1.728054147538447519000e-13,1.728073109159094999460e-13,3.936655611989937422282e-02,3.184451182669440174923e-18,0,nan,9.974890419369716704993e-01
61154,3.934726629139718813159e-02,3.934694504759801007875e-02,2.628681212092024999506e-11,1.722977034888236094273e-13,1.722995996508883574734e-13,3.934726629139718828406e-02,3.874879880514314740782e-18,0,nan,9.974914930828672758232e-01
61181,3.933859511493467826218e-02,3.933827408346420262354e-02,2.625783505915805526527e-11,1.720698822473509964341e-13,1.720717784094157444802e-13,3.933859511493467841803e-02,3.961861419794885764769e-18,0,nan,9.974925945264634089449e-01
61214,3.932800479152256748820e-02,3.932768401924748343640e-02,2.622247934509756937385e-11,1.717919791836416676569e-13,1.717938753457064157029e-13,3.932800479152256763389e-02,3.704476433524644676197e-18,0,nan,9.974939394127823015382e-01
61274,3.930877155100525107708e-02,3.930845124910187677751e-02,2.615836677555745939668e-11,1.712882321276847193501e-13,1.712901282897494673961e-13,3.930877155100525123632e-02,4.051060050990988819710e-18,0,nan,9.974963809407931819985e-01
61334,3.928956650081188156976e-02,3.928924666813177185289e-02,2.609447344414019005038e-11,1.707864526672318777885e-13,1.707883488292966258346e-13,3.928956650081188171884e-02,3.794335544874904842946e-18,0,nan,9.974988176809213464040e-01
61338,3.928828716476849451788e-02,3.928796736332919832261e-02,2.609022166022940814099e-11,1.707530704267588106703e-13,1.707549665888235587164e-13,3.928828716476849466696e-02,3.794459099007028375975e-18,0,nan,9.974989799603698041076e-01
61394,3.927038957214496468057e-02,3.927007020754359615974e-02,2.603079838788348123959e-11,1.702866312050670692246e-13,1.702885273671318172707e-13,3.927038957214496484320e-02,4.141296474129750523013e-18,0,nan,9.975012496471334834543e-01
61454,3.925124069644183412631e-02,3.925092179877858799620e-02,2.596734064898956061648e-11,1.697887582000935564191e-13,1.697906543621583044651e-13,3.925124069644183427539e-02,3.798040420420924858027e-18,0,nan,9.975036768533418167905e-01
61495,3.923817173056855476477e-02,3.923785315132567856711e-02,2.592410235812418325086e-11,1.694496607317222218906e-13,1.694515568937869699367e-13,3.923817173056855490029e-02,3.453914022581915910920e-18,0,nan,9.975053327137187184960e-01
61514,3.923211980537362200685e-02,3.923180137351176694017e-02,2.590409927479246089751e-11,1.692928241669514610830e-13,1.692947203290162091290e-13,3.923211980537362213560e-02,3.281724480384027177256e-18,0,nan,9.975060993134043571800e-01
61574,3.921302683084423478297e-02,3.921270886365090990511e-02,2.584107331772555672727e-11,1.687988196756382659087e-13,1.688007158377030139547e-13,3.921302683084423490494e-02,3.110515924485527472058e-18,0,nan,9.975085170411251732966e-01
61634,3.919396170498933473276e-02,3.919364420133553269130e-02,2.577826183528933792932e-11,1.683067353511322656464e-13,1.683086315131970136925e-13,3.919396170498933486490e-02,3.371364721082788253774e-18,0,nan,9.975109300502546544223e-01
61652,3.918824758760714789359e-02,3.918793022279562029788e-02,2.575946007282934829416e-11,1.681594830914836533322e-13,1.681613792535484013783e-13,3.918824758760714801217e-02,3.026024890510876685708e-18,0,nan,9.975116530349172796598e-01
61694,3.917492436017532684268e-02,3.917460731893587698191e-02,2.571566389001941776014e-11,1.678165618730189425131e-13,1.678184580350836905592e-13,3.917492436017532696465e-02,3.113541286849682154234e-18,0,nan,9.975133383544897707645e-01
61754,3.915591472899835103142e-02,3.915559814905190263467e-02,2.565327854945477341645e-11,1.673282899751202397401e-13,1.673301861371849877861e-13,3.915591472899835116694e-02,3.461169851315460023009e-18,0,nan,9.975157419674743286228e-01
61810,3.913819735116227150641e-02,3.913788120074760567462e-02,2.559524323000558044185e-11,1.668742770573714397673e-13,1.668761732194361878134e-13,3.913819735116227162161e-02,2.943326178081216651204e-18,0,nan,9.975179811190330479904e-01
61814,3.913693274428327988971e-02,3.913661662451228552664e-02,2.559110488610621837926e-11,1.668419104451267105193e-13,1.668438066071914585653e-13,3.913693274428328000152e-02,2.856850069680012332686e-18,0,nan,9.975181409027992336333e-01
61874,3.911797833908272158704e-02,3.911766267837342054233e-02,2.552914197742510258881e-11,1.663574141242325129746e-13,1.663593102862972610207e-13,3.911797833908272170562e-02,3.031460664651074617362e-18,0,nan,9.975205351740027385631e-01
61934,3.909905144667602826369e-02,3.909873624391843006053e-02,2.546738890577224109731e-11,1.658747919067732318682e-13,1.658766880688379799142e-13,3.909905144667602838905e-02,3.206238298762971531448e-18,0,nan,9.975229247945707061751e-01
61969,3.908802343854777360243e-02,3.908770850241756240098e-02,2.543146282137188758566e-11,1.655941241491015317142e-13,1.655960203111662797603e-13,3.908802343854777372440e-02,3.120463345924325604291e-18,0,nan,9.975243165975569799493e-01
61994,3.908015200056830957284e-02,3.907983725465617757099e-02,2.540584475838706694122e-11,1.653940347398664977801e-13,1.653959309019312458261e-13,3.908015200056830969482e-02,3.121091862765669439105e-18,0,nan,9.975253097779368608713e-01
62054,3.906127993448945149449e-02,3.906096564432028658996e-02,2.534450862735700775020e-11,1.649151336230553806382e-13,1.649170297851201286842e-13,3.906127993448945162324e-02,3.296077552977820991196e-18,0,nan,9.975276901374830354572e-01
62114,3.904243518239314036038e-02,3.904212134686816476650e-02,2.528337960958708425168e-11,1.644380796079545352750e-13,1.644399757700192833211e-13,3.904243518239314047219e-02,2.863764734838813234868e-18,0,nan,9.975300658865394234356e-01
62128,3.903804199669387269751e-02,3.903772826709483658133e-02,2.526914587708215281730e-11,1.643270318277999545981e-13,1.643289279898647026441e-13,3.903804199669387281271e-02,2.950877527011749783229e-18,0,nan,9.975306195660111011222e-01
62174,3.902361767845589203571e-02,3.902330429648003314876e-02,2.522245680676972787826e-11,1.639628637978990730787e-13,1.639647599599638211248e-13,3.902361767845589214751e-02,2.865145665346517885435e-18,0,nan,9.975324370383848243617e-01
62234,3.900482735707608633876e-02,3.900451442755796068170e-02,2.516173932535481711692e-11,1.634894773475961395234e-13,1.634913735096608875695e-13,3.900482735707608644379e-02,2.692797086319593133222e-18,0,nan,9.975348036062469037804e-01
62287,3.898825179818531087934e-02,3.898793926743330098543e-02,2.510827562690269866244e-11,1.630728339562739871545e-13,1.630747301183387352006e-13,3.898825179818531098776e-02,2.780843260420227641676e-18,0,nan,9.975368902720777266506e-01
62294,3.898606415287300640734e-02,3.898575167472490367844e-02,2.510122627651992944907e-11,1.630179114627791675027e-13,1.630198076248439155488e-13,3.898606415287300651915e-02,2.867905531554616637678e-18,0,nan,9.975371656033024255167e-01
62354,3.896732800068588327273e-02,3.896701597282375045521e-02,2.504091677614080805015e-11,1.625481573998647903332e-13,1.625500535619295383792e-13,3.896732800068588337776e-02,2.695388440738983178896e-18,0,nan,9.975395230426775008796e-01
62414,3.894861883557294539377e-02,3.894830725691637096717e-02,2.498080994476204091522e-11,1.620802064656123875066e-13,1.620821026276771355526e-13,3.894861883557294549542e-02,2.609693404010556581401e-18,0,nan,9.975418759374478291382e-01
62446,3.893865162653733794166e-02,3.893834028701654561424e-02,2.494883553488317367407e-11,1.618313669269108581027e-13,1.618332630889756061487e-13,3.893865162653733803992e-02,2.523349365660516714449e-18,0,nan,9.975431289609198092991e-01
62474,3.892993659281047332077e-02,3.892962546228267154674e-02,2.492090490756795112170e-11,1.616140500167862431375e-13,1.616159461788509911835e-13,3.892993659281047342919e-02,2.785008832215086073452e-18,0,nan,9.975442243006389461831e-01
62535,3.891097051198905408417e-02,3.891065983595870430962e-02,2.486020742313643276525e-11,1.611419550322802022005e-13,1.611438511943449502466e-13,3.891097051198905420276e-02,3.047588149441411335668e-18,0,nan,9.975466071710939852776e-01
62595,3.889234236663963432295e-02,3.889203213657750465152e-02,2.480070669527748991421e-11,1.606793913732968113801e-13,1.606812875353615594261e-13,3.889234236663963444153e-02,3.049047843344076856820e-18,0,nan,9.975489464350184070024e-01
62606,3.888893010783765062009e-02,3.888861995942063073982e-02,2.478981985967410599121e-11,1.605947801418957991000e-13,1.605966763039605471461e-13,3.888893010783765074546e-02,3.223561971132018808082e-18,0,nan,9.975493748123709123821e-01
62655,3.887374094970235325938e-02,3.887343116454250137713e-02,2.474140515039390153433e-11,1.602185964255485098435e-13,1.602204925876132578896e-13,3.887374094970235337458e-02,2.963349500518469578713e-18,0,nan,9.975512812063557911528e-01
62715,3.885516619731990890942e-02,3.885485685599995599375e-02,2.468230193201717609923e-11,1.597595617433007670814e-13,1.597614579053655151275e-13,3.885516619731990903478e-02,3.226363144530402160508e-18,0,nan,9.975536114979325699194e-01
62767,3.883908959805229215134e-02,3.883878064053698151887e-02,2.463123890822831036553e-11,1.593631490526574656069e-13,1.593650452147222136530e-13,3.883908959805229226992e-02,3.053228431532258266189e-18,0,nan,9.975556274702146390796e-01
62775,3.883661804584838312773e-02,3.883630914730949856010e-02,2.462339618817564645428e-11,1.593022789291677312871e-13,1.593041750912324793331e-13,3.883661804584838323954e-02,2.878941438865063748506e-18,0,nan,9.975559373225261962804e-01
62835,3.881809643185632570421e-02,3.881778797504321184390e-02,2.456468707136659297739e-11,1.588467396337896300762e-13,1.588486357958543781223e-13,3.881809643185632581941e-02,2.967597368634699393290e-18,0,nan,9.975582586928653818208e-01
62895,3.879960129212384326825e-02,3.879929327598472030400e-02,2.450617373852856673336e-11,1.583929355555126271274e-13,1.583948317175773751735e-13,3.879960129212384340377e-02,3.492955263645946714522e-18,0,nan,9.975605756216303230603e-01
62928,3.878944022708652545204e-02,3.878913245287104604749e-02,2.447407455435365722564e-11,1.581440799562036009642e-13,1.581459761182683490103e-13,3.878944022708652560112e-02,3.843257284560048197146e-18,0,nan,9.975618480438086811669e-01
62955,3.878113256364169300749e-02,3.878082498712828390407e-02,2.444785535101390986393e-11,1.579408584400711174007e-13,1.579427546021358654468e-13,3.878113256364169314641e-02,3.581984180625506940317e-18,0,nan,9.975628881214529380798e-01
63015,3.876269018361038105213e-02,3.876238304567789655442e-02,2.438973107456147175901e-11,1.574905000802724365060e-13,1.574923962423371845520e-13,3.876269018361038117749e-02,3.234060267742754996423e-18,0,nan,9.975651962049170921984e-01
63075,3.874427408943926562623e-02,3.874396738904638936841e-02,2.433180007926951994388e-11,1.570418523156839660992e-13,1.570437484777487141453e-13,3.874427408943926575159e-02,3.235597495109780246549e-18,0,nan,9.975674998845588272280e-01
63089,3.873998077635603463001e-02,3.873967417790627049666e-02,2.431831056952483028471e-11,1.569374131028267487464e-13,1.569393092648914967925e-13,3.873998077635603475875e-02,3.323414348755494088451e-18,0,nan,9.975680367774861537992e-01
63135,3.872588421874566487807e-02,3.872557795485453854700e-02,2.427406153956884398345e-11,1.565949070323226141582e-13,1.565968031943873622043e-13,3.872588421874566497972e-02,2.624703237152019194794e-18,0,nan,9.975697991728665915950e-01
63195,3.870752050935396928455e-02,3.870721468093017786442e-02,2.421651463419604992314e-11,1.561496561623466472584e-13,1.561515523244113953045e-13,3.870752050935396939635e-02,2.888543300275415448607e-18,0,nan,9.975720940822814529524e-01
63250,3.869071003812537673709e-02,3.869040460797419934947e-02,2.416393095186730231583e-11,1.557429911744594738088e-13,1.557448873365242218549e-13,3.869071003812537686245e-02,3.240076909162620612402e-18,0,nan,9.975741939130954172711e-01
63255,3.868918289929475883948e-02,3.868887750530731594800e-02,2.415915854616704555683e-11,1.557060916837498617852e-13,1.557079878458146098312e-13,3.868918289929475897161e-02,3.415351006911016943438e-18,0,nan,9.975743846251973392524e-01
63315,3.867087132680392475164e-02,3.867056636622525803721e-02,2.410199246275071313606e-11,1.552642056200580669143e-13,1.552661017821228149603e-13,3.867087132680392487700e-02,3.241739115062171316234e-18,0,nan,9.975766708139612608990e-01
63375,3.865258573032179557102e-02,3.865228120212773219115e-02,2.404501557544276872211e-11,1.548239900400278594686e-13,1.548258862020926075147e-13,3.865258573032179569299e-02,3.155616683851897764570e-18,0,nan,9.975789526608735128979e-01
63412,3.864132253412515947789e-02,3.864101827205921879389e-02,2.400997378740599562415e-11,1.545533530247165906923e-13,1.545552491867813387384e-13,3.864132253412515959648e-02,3.068854915896754923051e-18,0,nan,9.975803576408399129063e-01
63435,3.863432604849226813641e-02,3.863402195166202031075e-02,2.398822707993980736693e-11,1.543854370573476802090e-13,1.543873332194124282551e-13,3.863432604849226825161e-02,2.981713222640270951488e-18,0,nan,9.975812301781879154407e-01
63495,3.861609222016194281575e-02,3.861578855367809345704e-02,2.393162617611353159063e-11,1.539485388303411217814e-13,1.539504349924058698274e-13,3.861609222016194292756e-02,2.895382277422444949767e-18,0,nan,9.975835033781120246197e-01
63555,3.859788418437926331027e-02,3.859758094722775172641e-02,2.387521206798516215676e-11,1.535132875616724746614e-13,1.535151837237372227075e-13,3.859788418437926342208e-02,2.896748135298488312232e-18,0,nan,9.975857722728073506235e-01
63575,3.859182056028975308696e-02,3.859151746602425201154e-02,2.385644873844870992416e-11,1.533685684548537073283e-13,1.533704646169184553743e-13,3.859182056028975319877e-02,2.897203278163464046806e-18,0,nan,9.975865276164170039022e-01
63615,3.857970188039366095812e-02,3.857939907156376863217e-02,2.381898396370002978558e-11,1.530796754980544918946e-13,1.530815716601192399407e-13,3.857970188039366105976e-02,2.634648499504654082287e-18,0,nan,9.975880368743895791855e-01
63675,3.856154524765470334089e-02,3.856124286613903977546e-02,2.376294107550234593549e-11,1.526476949299583504931e-13,1.526495910920230985391e-13,3.856154524765470344931e-02,2.811614953504606101078e-18,0,nan,9.975902971949287766605e-01
63735,3.854341422581124745054e-02,3.854311227060573609690e-02,2.370708261971015190343e-11,1.522173381913257970278e-13,1.522192343533905450739e-13,3.854341422581124756234e-02,2.900841850245152844309e-18,0,nan,9.975925532464496173820e-01
63738,3.854250834592524935788e-02,3.854220641200894786050e-02,2.370429452426933447105e-11,1.521958628429990616603e-13,1.521977590050638097063e-13,3.854250834592524946630e-02,2.813003665341691015947e-18,0,nan,9.975926659371790017447e-01
63795,3.852530875471059711865e-02,3.852500722481446137355e-02,2.365140781669044413772e-11,1.517885976592834518407e-13,1.517904938213481998868e-13,3.852530875471059720674e-02,2.286585866847233255950e-18,0,nan,9.975948050409315879801e-01
63855,3.850722877439766481971e-02,3.850692766881341409340e-02,2.359591589083447442100e-11,1.513614657538592590809e-13,1.513633619159240071270e-13,3.850722877439766491119e-02,2.375646371215539952442e-18,0,nan,9.975970525903092021077e-01
63901,3.849338468175649122620e-02,3.849308390080454034556e-02,2.355349544743779965621e-11,1.510350826484000929537e-13,1.510369788104648409997e-13,3.849338468175649131430e-02,2.288482222146528480224e-18,0,nan,9.975987728440470615299e-01
63915,3.848917422511413783493e-02,3.848887354284755369033e-02,2.354060607053322447972e-11,1.509359349377010616124e-13,1.509378310997658096584e-13,3.848917422511413792641e-02,2.376760742343340261006e-18,0,nan,9.975992959064722092038e-01
63975,3.847114504729764868177e-02,3.847084478735777104811e-02,2.348547758815305213139e-11,1.505119977157972847438e-13,1.505138938778620327899e-13,3.847114504729764876309e-02,2.113666303314897077725e-18,0,nan,9.976015350012658084063e-01
64036,3.845284133126479842385e-02,3.845254149967787867472e-02,2.342961540707511170850e-11,1.500826208463982715376e-13,1.500845170084630195836e-13,3.845284133126479849500e-02,1.850338365282535632720e-18,0,nan,9.976038070989805538755e-01
64065,3.844414872226090782191e-02,3.844384909396013376147e-02,2.340312320370394922707e-11,1.498790635802783698025e-13,1.498809597423431178486e-13,3.844414872226090788628e-02,1.674494198230251478208e-18,0,nan,9.976048857541908555856e-01
64096,3.843486313885683186421e-02,3.843456372760803801034e-02,2.337485030391043320538e-11,1.496618747455638036912e-13,1.496637709076285517373e-13,3.843486313885683193536e-02,1.851203874781833440246e-18,0,nan,9.976060377165295783093e-01
64156,3.841691013941488375748e-02,3.841661114752300231601e-02,2.332026424681258574737e-11,1.492426998827533634045e-13,1.492445960448181114506e-13,3.841691013941488382863e-02,1.852068979810069233107e-18,0,nan,9.976082641481743818433e-01
64216,3.839898227415536120826e-02,3.839868370064238238838e-02,2.326585648387375599505e-11,1.488250889302511899480e-13,1.488269850923159379940e-13,3.839898227415536130313e-02,2.470578241245024871144e-18,0,nan,9.976104864055832943540e-01
64229,3.839510121046413011089e-02,3.839480272747131735746e-02,2.325409156247190476173e-11,1.487348119788443162757e-13,1.487367081409090643218e-13,3.839510121046413020576e-02,2.470827972882815903317e-18,0,nan,9.976109673456340422868e-01
64276,3.838107948448651883554e-02,3.838078132837762311135e-02,2.321162626704188584245e-11,1.484090346013120557283e-13,1.484109307633768037744e-13,3.838107948448651893719e-02,2.648282826740194375460e-18,0,nan,9.976127045003811274148e-01
64336,3.836320171200765448112e-02,3.836290397233119921525e-02,2.315757285209732666387e-11,1.479945296498942619925e-13,1.479964258119590100386e-13,3.836320171200765458954e-02,2.826151426631708720337e-18,0,nan,9.976149184441493712413e-01
64394,3.834594359078804612852e-02,3.834564625274232352859e-02,2.310548858165621457499e-11,1.475953075260633123588e-13,1.475972036881280604049e-13,3.834594359078804622678e-02,2.562352433677055517916e-18,0,nan,9.976170546548541056848e-01
64396,3.834534889850830908191e-02,3.834505157429581523052e-02,2.310369549862965722257e-11,1.475815668703946225965e-13,1.475834630324593706426e-13,3.834534889850830918355e-02,2.650750523604445307304e-18,0,nan,9.976171282484263990635e-01
64456,3.832752098596747063853e-02,3.832722407625360951726e-02,2.304999347001466266165e-11,1.471701390973854178682e-13,1.471720352594501659143e-13,3.832752098596747075373e-02,3.005581312414146320198e-18,0,nan,9.976193339247076700342e-01
64516,3.830971791655278223954e-02,3.830942142037536236738e-02,2.299646603339147456141e-11,1.467602392053533017636e-13,1.467621353674180498097e-13,3.830971791655278235812e-02,3.095418579533947897247e-18,0,nan,9.976215354844459280714e-01
64559,3.829697429999412184058e-02,3.829667809959434423206e-02,2.295821169583753149900e-11,1.464674135263894041319e-13,1.464693096884541521780e-13,3.829697429999412196594e-02,3.273388524420731882043e-18,0,nan,9.976231107430369686581e-01
64576,3.829193963261975407680e-02,3.829164354901970806743e-02,2.294311245963986920439e-11,1.463518601084401459481e-13,1.463537562705048939941e-13,3.829193963261975420216e-02,3.273818913232728538223e-18,0,nan,9.976237329390513965816e-01
64636,3.827418607671097956736e-02,3.827389040473235110853e-02,2.288993202335772456386e-11,1.459449947601858060845e-13,1.459468909222505541305e-13,3.827418607671097969950e-02,3.452382749742481521680e-18,0,nan,9.976259262998919787112e-01
64696,3.825645719155535539531e-02,3.825616193024528628589e-02,2.283692400283863331016e-11,1.455396361532727923460e-13,1.455415323153375403921e-13,3.825645719155535554100e-02,3.808237291766234649165e-18,0,nan,9.976281155782934496304e-01
64724,3.824819213862619626609e-02,3.824789706863623420837e-02,2.281224572892266938736e-11,1.453509824815024436954e-13,1.453528786435671917414e-13,3.824819213862619639484e-02,3.366146235514023836806e-18,0,nan,9.976291358476227343218e-01
64756,3.823875292006730559574e-02,3.823845806847602284367e-02,2.278408768004967161072e-11,1.451357773192728309390e-13,1.451376734813375789851e-13,3.823875292006730573465e-02,3.632791154044276502953e-18,0,nan,9.976303007855396586825e-01
64816,3.822107320534600948081e-02,3.822077876252681247568e-02,2.273142234060932164276e-11,1.447334113283952965453e-13,1.447353074904600445914e-13,3.822107320534600961295e-02,3.457180259218590806011e-18,0,nan,9.976324819328727123427e-01
64876,3.820341799067463360790e-02,3.820312395568388135102e-02,2.267892727376554749370e-11,1.443325312892375055268e-13,1.443344274513022535729e-13,3.820341799067463374343e-02,3.547464564394983207785e-18,0,nan,9.976346590314931737659e-01
64890,3.819930195981012823988e-02,3.819900801984389360902e-02,2.266670284934890188731e-11,1.442392056904932675680e-13,1.442411018525580156141e-13,3.819930195981012837879e-02,3.636542979132379201193e-18,0,nan,9.976351664398027160440e-01
64936,3.818578721951956757966e-02,3.818549359141666598539e-02,2.262660177237402276588e-11,1.439331303485368510347e-13,1.439350265106015990808e-13,3.818578721951956770502e-02,3.282919780413883290491e-18,0,nan,9.976368320925602566963e-01
64996,3.816818083552966371679e-02,3.816788761337705297141e-02,2.257444513287650830616e-11,1.435352016909247641952e-13,1.435370978529895122412e-13,3.816818083552966382860e-02,2.929360178819118944446e-18,0,nan,9.976390011271920089681e-01
65056,3.815059878253548059660e-02,3.815030596539862259173e-02,2.252245665527937987276e-11,1.431387385386824890351e-13,1.431406347007472370812e-13,3.815059878253548069146e-02,2.486663201100529396306e-18,0,nan,9.976411661464655056025e-01
65116,3.813304100454853041681e-02,3.813274859149589622687e-02,2.247063564313230365837e-11,1.427437341514986535942e-13,1.427456303135634016402e-13,3.813304100454853050491e-02,2.310107565350994182033e-18,0,nan,9.976433271614170335013e-01
65176,3.811550744576053021507e-02,3.811521543586358766622e-02,2.241898140350705908088e-11,1.423501818262286252927e-13,1.423520779882933733388e-13,3.811550744576053030994e-02,2.488952566812369093727e-18,0,nan,9.976454841830422881751e-01
65223,3.810178970509238175084e-02,3.810149801035411143269e-02,2.237863495488480463144e-11,1.420429090751670989451e-13,1.420448052372318469912e-13,3.810178970509238183554e-02,2.223079161924755097852e-18,0,nan,9.976471710678553287029e-01
65236,3.809799805054265679839e-02,3.809770644287585807474e-02,2.236749324697650744871e-11,1.419580748966556316592e-13,1.419599710587203797053e-13,3.809799805054265688648e-02,2.312232427477708016020e-18,0,nan,9.976476372222965537757e-01
65296,3.808051276344480544367e-02,3.808022155708557476806e-02,2.231617048759370506030e-11,1.415674067332536345601e-13,1.415693028953183826062e-13,3.808051276344480554192e-02,2.580212679694245493032e-18,0,nan,9.976497862900948852415e-01
65356,3.806305152919485238608e-02,3.806276072322357376180e-02,2.226501244287116059729e-11,1.411781707429519441019e-13,1.411800669050166921480e-13,3.806305152919485248773e-02,2.670410006211767190446e-18,0,nan,9.976519313973122970573e-01
65390,3.805316748564773329046e-02,3.805287690615587341516e-02,2.223609574117830639245e-11,1.409582369159186976725e-13,1.409601330779834457186e-13,3.805316748564773339888e-02,2.849177201594127327083e-18,0,nan,9.976531452041274863852e-01
65416,3.804561429269792100397e-02,3.804532388619792602087e-02,2.221401843376023443213e-11,1.407903603689015563177e-13,1.407922565309663043638e-13,3.804561429269792111239e-02,2.849742848530099578210e-18,0,nan,9.976540725547839472435e-01
65476,3.802820099903565166625e-02,3.802791099109320735767e-02,2.216318778463067965152e-11,1.404039690902432003897e-13,1.404058652523079484357e-13,3.802820099903565177467e-02,2.851047759301047300255e-18,0,nan,9.976562097733053177131e-01
65537,3.801052197211351213569e-02,3.801023236843755460937e-02,2.211167673174009950804e-11,1.400125860419047139532e-13,1.400144822039694619993e-13,3.801052197211351224072e-02,2.763237125146300813974e-18,0,nan,9.976583785852517322046e-01
65558,3.800444145259262639658e-02,3.800415198787309566610e-02,2.209398220075221598573e-11,1.398781842382338956246e-13,1.398800804002986436707e-13,3.800444145259262649823e-02,2.674528286313808929402e-18,0,nan,9.976591242879742413145e-01
65597,3.799315679683202316919e-02,3.799286758987980145203e-02,2.206117348392204823589e-11,1.396290369158331965927e-13,1.396309330778979446388e-13,3.799315679683202326745e-02,2.586145247338112407104e-18,0,nan,9.976605078929004635302e-01
65657,3.797581539977689349977e-02,3.797552658864345698119e-02,2.201083157843921964965e-11,1.392468874296135328416e-13,1.392487835916782808877e-13,3.797581539977689359463e-02,2.498108048340654770537e-18,0,nan,9.976626332939267370907e-01
65717,3.795849772673149117715e-02,3.795820931051477656508e-02,2.196065035318860205124e-11,1.388661312046423186347e-13,1.388680273667070666807e-13,3.795849772673149127202e-02,2.499247751463910504538e-18,0,nan,9.976647547989684843396e-01
65726,3.795590211862767688326e-02,3.795561376157084549105e-02,2.195313698730646221949e-11,1.388091375471002078370e-13,1.388110337091649558831e-13,3.795590211862767698151e-02,2.588683614327208340913e-18,0,nan,9.976650726893517492910e-01
65777,3.794120372365209343697e-02,3.794091570145291291287e-02,2.191062914938503606500e-11,1.384867618971675715109e-13,1.384886580592323195570e-13,3.794120372365209352845e-02,2.411087401700889418295e-18,0,nan,9.976668724186248632759e-01
65837,3.792393333666717832029e-02,3.792364570758920777223e-02,2.186076731154158355167e-11,1.381087731980667737513e-13,1.381106693601315217974e-13,3.792393333666717840499e-02,2.233504999955627165996e-18,0,nan,9.976689861634564287173e-01
65894,3.790754829452642238848e-02,3.790726103808597887001e-02,2.181354558423431037921e-11,1.377509570069502093542e-13,1.377528531690149574002e-13,3.790754829452642247318e-02,2.234470403290644383151e-18,0,nan,9.976709906415740551026e-01
65897,3.790668651207671985414e-02,3.790639927522648716061e-02,2.181106418745003043149e-11,1.377321588326265306473e-13,1.377340549946912786933e-13,3.790668651207671994562e-02,2.413282898633725079124e-18,0,nan,9.976710960439853097302e-01
65957,3.788946319635148681664e-02,3.788917635083836018799e-02,2.176151912816152253130e-11,1.373569125603238301074e-13,1.373588087223885781534e-13,3.788946319635148690473e-02,2.324958420707577522655e-18,0,nan,9.976732020706953886859e-01
66017,3.787226333613234488689e-02,3.787197688106852126437e-02,2.171213148796733293644e-11,1.369830281746088885530e-13,1.369849243366736365990e-13,3.787226333613234497498e-02,2.326014311122590968939e-18,0,nan,9.976753042540324701247e-01
66063,3.785909262799519430038e-02,3.785880647167635625525e-02,2.167437383681187115551e-11,1.366973019223179823780e-13,1.366991980843827304241e-13,3.785909262799519438169e-02,2.147837079335697443890e-18,0,nan,9.976769133316082536675e-01
66077,3.785508687822956235236e-02,3.785480081273005587494e-02,2.166290062437976060424e-11,1.366104995026895722422e-13,1.366123956647543202883e-13,3.785508687822956243706e-02,2.237567040802192623274e-18,0,nan,9.976774026044044523854e-01
66137,3.783793376962211927564e-02,3.783764809280474979082e-02,2.161382589811315827975e-11,1.362393204053173810570e-13,1.362412165673821291031e-13,3.783793376962211936712e-02,2.417667911267080440768e-18,0,nan,9.976794971321815016737e-01
66197,3.782080395745702007637e-02,3.782051866844240171542e-02,2.156490667306508978316e-11,1.358694847765749812919e-13,1.358713809386397293380e-13,3.782080395745702017463e-02,2.597930546162438697633e-18,0,nan,9.976815878476962241796e-01
66232,3.781082230449567813043e-02,3.781053724129433311627e-02,2.153644201795196661909e-11,1.356543653314421770917e-13,1.356562614935069251378e-13,3.781082230449567822529e-02,2.509008910954098484275e-18,0,nan,9.976828056753181577019e-01
66257,3.780369738904860955550e-02,3.780341248696013936289e-02,2.151614231629761471074e-11,1.355009865436652747622e-13,1.355028827057300228082e-13,3.780369738904860965037e-02,2.509481787354586977641e-18,0,nan,9.976836747612438341284e-01
66317,3.778661401187789226706e-02,3.778632949584173888747e-02,2.146753219801870007306e-11,1.351338196667019913994e-13,1.351357158287667394455e-13,3.778661401187789236532e-02,2.600281196156209687431e-18,0,nan,9.976857578830823164657e-01
66377,3.776955377359185536278e-02,3.776926964273694778575e-02,2.141907569156375796793e-11,1.347679781385017960778e-13,1.347698743005665441239e-13,3.776955377359185547120e-02,2.870571834088146396859e-18,0,nan,9.976878372234326066174e-01
66402,3.776245215774400542080e-02,3.776216818712485066492e-02,2.139893066900574965747e-11,1.346159339087714579314e-13,1.346178300708362059774e-13,3.776245215774400552583e-02,2.781389434689933050187e-18,0,nan,9.976887025016035438697e-01
66437,3.775251662200279472988e-02,3.775223287546081109203e-02,2.137077217337730804162e-11,1.344034559843778922306e-13,1.344053521464426402767e-13,3.775251662200279484169e-02,2.961613133160078620773e-18,0,nan,9.976899127924787491093e-01
66497,3.773550250508764447309e-02,3.773521914199300090776e-02,2.132262102299476384232e-11,1.340402472619351146747e-13,1.340421434239998627208e-13,3.773550250508764458151e-02,2.873162143102051326569e-18,0,nan,9.976919846003680691958e-01
66557,3.771851137098730972030e-02,3.771822839047714926483e-02,2.127462162302434217907e-11,1.336783460608664958067e-13,1.336802422229312438527e-13,3.771851137098730983888e-02,3.143936711850619565429e-18,0,nan,9.976940526572113295272e-01
66572,3.771426717246536198700e-02,3.771398428746681941976e-02,2.126264541197415235191e-11,1.335880743712388677959e-13,1.335899705333036158420e-13,3.771426717246536210559e-02,3.144290516724634869281e-18,0,nan,9.976945690865025852755e-01
66617,3.770154316800600276220e-02,3.770126056922018433293e-02,2.122677335912909483776e-11,1.333177465027512975879e-13,1.333196426648160456339e-13,3.770154316800600288078e-02,3.145351692559747009500e-18,0,nan,9.976961169730829032424e-01
66677,3.768459784461058244111e-02,3.768431562669166984229e-02,2.117907562000906092341e-11,1.329584427408544931480e-13,1.329603389029192411941e-13,3.768459784461058256308e-02,3.236673638062002940155e-18,0,nan,9.976981775580209326425e-01
66737,3.766767534942989679582e-02,3.766739351152314780306e-02,2.113152779738353988717e-11,1.326004289599276890214e-13,1.326023251219924370675e-13,3.766767534942989692457e-02,3.418023724275362731587e-18,0,nan,9.977002344220274926878e-01
66742,3.766626617033201936469e-02,3.766598436405445273840e-02,2.112757222690056683567e-11,1.325706525249609692500e-13,1.325725486870257172960e-13,3.766626617033201950021e-02,3.598054315971330854587e-18,0,nan,9.977004056597153218325e-01
66797,3.765077563125412902004e-02,3.765049417250748449421e-02,2.108412928597348345986e-11,1.322436993760114759730e-13,1.322455955380762240191e-13,3.765077563125412915556e-02,3.599534652034837054835e-18,0,nan,9.977022875750687566643e-01
66857,3.763389863903414654124e-02,3.763361755859821962037e-02,2.103687948348400631225e-11,1.318882482362391952754e-13,1.318901443983039433214e-13,3.763389863903414666322e-02,3.241033983072597559394e-18,0,nan,9.977043370270751525795e-01
66913,3.761816723859583641034e-02,3.761788651048592495215e-02,2.099291330756556257390e-11,1.315576422316174690762e-13,1.315595383936822171223e-13,3.761816723859583654925e-02,3.692721191562506321976e-18,0,nan,9.977062465185213618532e-01
66917,3.761704432188085333189e-02,3.761676361890891866026e-02,2.098977779058701368761e-11,1.315340698186421100702e-13,1.315359659807068581163e-13,3.761704432188085347081e-02,3.692831423996354554921e-18,0,nan,9.977063827879415159813e-01
66977,3.760021262906454552741e-02,3.759993230271252854569e-02,2.094282361090394638683e-11,1.311811584319559737407e-13,1.311830545940207217867e-13,3.760021262906454568326e-02,4.145031407995757121546e-18,0,nan,9.977084248675272661402e-01
67038,3.758312354899272818146e-02,3.758284360467505535842e-02,2.089523747135970580677e-11,1.308236582363196791330e-13,1.308255543983844271791e-13,3.758312354899272833393e-02,4.056765806254023457441e-18,0,nan,9.977104972180757822887e-01
67085,3.756997243400286785241e-02,3.756969278344805536311e-02,2.085867592835496765659e-11,1.305490928040589974174e-13,1.305509889661237454634e-13,3.756997243400286801504e-02,4.328731573027090558901e-18,0,nan,9.977120913652907418568e-01
67098,3.756633732825865344400e-02,3.756605775886670112626e-02,2.084857897451540766564e-11,1.304732848409868766841e-13,1.304751810030516247301e-13,3.756633732825865361340e-02,4.509531711078651610562e-18,0,nan,9.977125319035925896582e-01
67158,3.754957357978614903188e-02,3.754929438448377485263e-02,2.080206620950633304249e-11,1.301241614920014755071e-13,1.301260576540662235531e-13,3.754957357978614919790e-02,4.421314061239157433064e-18,0,nan,9.977145629373583350609e-01
67218,3.753283225347930660717e-02,3.753255343143297649184e-02,2.075569859162969618031e-11,1.297762826195078240249e-13,1.297781787815725720710e-13,3.753283225347930677319e-02,4.423286165579814375442e-18,0,nan,9.977165903290917244256e-01
67257,3.752196239160392730690e-02,3.752168381172827418338e-02,2.072563719943199039730e-11,1.295508260774014522671e-13,1.295527222394662003131e-13,3.752196239160392746953e-02,4.334270264852046027787e-18,0,nan,9.977179061852672316496e-01
67278,3.751611329939842431753e-02,3.751583484977720203145e-02,2.070947553904741035930e-11,1.294296426834050125056e-13,1.294315388454697605516e-13,3.751611329939842447338e-02,4.154323265072621517854e-18,0,nan,9.977186140884768313368e-01
67338,3.749941666775938104553e-02,3.749913858973491779576e-02,2.066339647276951516619e-11,1.290842361731615908481e-13,1.290861323352263388942e-13,3.749941666775938120139e-02,4.156172979319671686570e-18,0,nan,9.977206342251632340229e-01
67398,3.748274230893301385643e-02,3.748246460167953794096e-02,2.061746081663771482097e-11,1.287400576076316080811e-13,1.287419537696963561271e-13,3.748274230893301401906e-02,4.338805430307778077462e-18,0,nan,9.977226507487661854678e-01
67429,3.747413593388357180020e-02,3.747385841787240812713e-02,2.059378339463642403931e-11,1.285627113378951254704e-13,1.285646074999598735165e-13,3.747413593388357196622e-02,4.430214427218624061336e-18,0,nan,9.977236912068186806021e-01
67458,3.746609017344449838672e-02,3.746581283613880489122e-02,2.057166799730902580978e-11,1.283971015348719552560e-13,1.283989976969367033020e-13,3.746609017344449855274e-02,4.431165806020364954686e-18,0,nan,9.977246636688667567427e-01
67518,3.744946021197273227198e-02,3.744918324379417282405e-02,2.052601744423953354465e-11,1.280553625319610061279e-13,1.280572586940257541740e-13,3.744946021197273244477e-02,4.614077753372641423389e-18,0,nan,9.977266729950119889567e-01
67578,3.743285237534972164085e-02,3.743257577548019421516e-02,2.048050858966825701517e-11,1.277148352048185440246e-13,1.277167313668832920707e-13,3.743285237534972180687e-02,4.435100376458870244902e-18,0,nan,9.977286787367150465086e-01
67602,3.742621542467358779826e-02,3.742593897189917306062e-02,2.046234459676797027151e-11,1.275789623403641922064e-13,1.275808585024289402525e-13,3.742621542467358796089e-02,4.345358568251335352609e-18,0,nan,9.977294800318769840241e-01
67638,3.741626661455997051274e-02,3.741599038218390927340e-02,2.043514086860112058643e-11,1.273755141880269636998e-13,1.273774103500917117459e-13,3.741626661455997068892e-02,4.708723476979277101972e-18,0,nan,9.977306809034553624249e-01
67698,3.739970288073987324140e-02,3.739942701504423844871e-02,2.038991371879503252820e-11,1.270373941446537400229e-13,1.270392903067184880690e-13,3.739970288073987343452e-02,5.163771289569130932856e-18,0,nan,9.977326795046787925327e-01
67758,3.738316112517710992653e-02,3.738288562535137788100e-02,2.034482658074206887917e-11,1.267004697660751518821e-13,1.267023659281398999282e-13,3.738316112517711010610e-02,4.803525956957470083211e-18,0,nan,9.977346745497977658387e-01
67775,3.737847828348020682600e-02,3.737820288717060319899e-02,2.033207726942928267427e-11,1.266052245059350845278e-13,1.266071206679998325739e-13,3.737847828348020699880e-02,4.622839911496494162819e-18,0,nan,9.977352391673605826856e-01
67818,3.736664129931004463413e-02,3.736636616454619768153e-02,2.029987889765376191731e-11,1.263647357718012502076e-13,1.263666319338659982536e-13,3.736664129931004481709e-02,4.896322234086024642156e-18,0,nan,9.977366660481914221689e-01
67878,3.735014335472712671026e-02,3.734986858421964328044e-02,2.025507011544549343666e-11,1.260301869093020642473e-13,1.260320830713668122933e-13,3.735014335472712689322e-02,4.898484990253005631641e-18,0,nan,9.977386540092057696486e-01
67938,3.733366724316629489669e-02,3.733339283611213960354e-02,2.021039968272099042465e-11,1.256968179538350315878e-13,1.256987141158997796339e-13,3.733366724316629507626e-02,4.809894073579955333518e-18,0,nan,9.977406384421538240227e-01
67949,3.733064898718927549599e-02,3.733037464668131897414e-02,2.020222506710295293359e-11,1.256358278884135909750e-13,1.256377240504783390211e-13,3.733064898718927567217e-02,4.719522907018170979199e-18,0,nan,9.977410018728969156318e-01
67998,3.731721291651438434013e-02,3.731693887211299811866e-02,2.016586705075692378195e-11,1.253646237082736454990e-13,1.253665198703383935450e-13,3.731721291651438451970e-02,4.812014906355565675437e-18,0,nan,9.977426193563157563781e-01
68058,3.730078032680653652532e-02,3.730050664425982683323e-02,2.012147167348760862711e-11,1.250335990029373088403e-13,1.250354951650020568864e-13,3.730078032680653670828e-02,4.904967536977870699035e-18,0,nan,9.977445967609390396736e-01
68118,3.728436942622561201357e-02,3.728409610473794305987e-02,2.007721300748980539873e-11,1.247037386954223839805e-13,1.247056348574871320265e-13,3.728436942622561219653e-02,4.907126482826781485130e-18,0,nan,9.977465706652385879515e-01
68123,3.728300282870495210283e-02,3.728272953726969920341e-02,2.007353093934737755166e-11,1.246763027355463644706e-13,1.246781988976111125167e-13,3.728300282870495228579e-02,4.907306352107048591788e-18,0,nan,9.977467349995508965623e-01
68178,3.726798016710160602727e-02,3.726770720587978905509e-02,2.003309051196762127381e-11,1.243750376704344310975e-13,1.243769338324991791435e-13,3.726798016710160622378e-02,5.272935181404566073575e-18,0,nan,9.977485410783968998861e-01
68238,3.725161250191106691436e-02,3.725133990016435054819e-02,1.998910364873751127936e-11,1.240474908396216253091e-13,1.240493870016863733551e-13,3.725161250191106712782e-02,5.730015115376099274047e-18,0,nan,9.977505080095642085117e-01
68297,3.723553864228111373596e-02,3.723526639324950815040e-02,1.994598164083738544663e-11,1.237265237138560618777e-13,1.237284198759208099238e-13,3.723553864228111395280e-02,5.823480535094976246688e-18,0,nan,9.977524387719627034640e-01
68298,3.723526638327651733004e-02,3.723499414021657793309e-02,1.994525188221337763909e-11,1.237210931414093407253e-13,1.237229893034740887714e-13,3.723526638327651755027e-02,5.914515664242149401238e-18,0,nan,9.977524714678586134956e-01
68358,3.721894176396587828148e-02,3.721866987880681040116e-02,1.990153467939176746278e-11,1.233958395408358957168e-13,1.233977357029006437628e-13,3.721894176396587850848e-02,6.099174750957881743123e-18,0,nan,9.977544314623662264209e-01
68418,3.720263859689189591350e-02,3.720236706885020273706e-02,1.985795150983716758700e-11,1.230717250293894483048e-13,1.230736211914541963509e-13,3.720263859689189612357e-02,5.646485809654811648679e-18,0,nan,9.977563880021413115703e-01
68472,3.718798404938629289222e-02,3.718771284208233028336e-02,1.981884081933417386735e-11,1.227809917719425421092e-13,1.227828879340072901552e-13,3.718798404938629309551e-02,5.466494421183524917163e-18,0,nan,9.977581459416003645106e-01
68478,3.718635683511157101838e-02,3.718608566340615490306e-02,1.981450184566739578935e-11,1.227487446248460316040e-13,1.227506407869107796501e-13,3.718635683511157121828e-02,5.375621398955338545769e-18,0,nan,9.977583410962064153259e-01
68539,3.716982560579215185019e-02,3.716955479556368054385e-02,1.977046434045898955616e-11,1.224215387218486130980e-13,1.224234348839133611441e-13,3.716982560579215205009e-02,5.378012199251874231055e-18,0,nan,9.977603232187760445046e-01
68599,3.715358686914716102197e-02,3.715331641368701258877e-02,1.972728231675843457944e-11,1.221008303841771630747e-13,1.221027265462419111207e-13,3.715358686914716121509e-02,5.197977591077561395150e-18,0,nan,9.977622693913091027774e-01
68648,3.714034101048605509334e-02,3.714007084417916711150e-02,1.969211488602667045585e-11,1.218397490511832702895e-13,1.218416452132480183355e-13,3.714034101048605528646e-02,5.199831415641950018844e-18,0,nan,9.977638562291429213036e-01
68659,3.713736939705267230604e-02,3.713709929558692958787e-02,1.968423222132086391566e-11,1.217812412813404809541e-13,1.217831374434052290001e-13,3.713736939705267249239e-02,5.017782665315414706724e-18,0,nan,9.977642121451595001421e-01
68719,3.712117314313941740053e-02,3.712090339489652476374e-02,1.964131353637471612366e-11,1.214627665350951812615e-13,1.214646626971599293076e-13,3.712117314313941758688e-02,5.019971962561371957904e-18,0,nan,9.977661514892238107228e-01
68779,3.710499806117956203466e-02,3.710472866539031612724e-02,1.959852574662990575055e-11,1.211454012926901504520e-13,1.211472974547548984980e-13,3.710499806117956220406e-02,4.565600277664444063057e-18,0,nan,9.977680874323675831142e-01
68824,3.709288061607462425785e-02,3.709261148412223353557e-02,1.956652049570992302287e-11,1.209081025678419881180e-13,1.209099987299067361641e-13,3.709288061607462443742e-02,4.841117266586530083853e-18,0,nan,9.977695371631870670834e-01
68839,3.708884410508615179572e-02,3.708857506098369232145e-02,1.955586833926378037227e-11,1.208291407267112648419e-13,1.208310368887760128880e-13,3.708884410508615198207e-02,5.024347695170998295197e-18,0,nan,9.977700199834254778586e-01
68899,3.707271122891256067683e-02,3.707244253573236123371e-02,1.951334080390716968155e-11,1.205139800349271892322e-13,1.205158761969919372783e-13,3.707271122891256086995e-02,5.209317192408786571026e-18,0,nan,9.977719491512014102891e-01
68959,3.705659938685194209105e-02,3.705633104383180104712e-02,1.947094263263052498723e-11,1.201999144401362445233e-13,1.202018106022009925694e-13,3.705659938685194230111e-02,5.668738480995085175306e-18,0,nan,9.977738749444686704973e-01
69000,3.704560170214844865385e-02,3.704533359796716734420e-02,1.944204469109349045414e-11,1.199859303374846128315e-13,1.199878264995493608776e-13,3.704560170214844887408e-02,5.944796579544988106823e-18,0,nan,9.977751889668889259634e-01
69019,3.704050853323668267413e-02,3.704024053961671408385e-02,1.942867331993014930795e-11,1.198869391900143410570e-13,1.198888353520790891031e-13,3.704050853323668288759e-02,5.762672035578333985838e-18,0,nan,9.977757973719700630862e-01
69079,3.702443862253785861470e-02,3.702417097756048318283e-02,1.938653236271451691796e-11,1.195750495569639659624e-13,1.195769457190287140085e-13,3.702443862253785882477e-02,5.673662551933853724234e-18,0,nan,9.977777164424180383049e-01
69139,3.700838960936469457637e-02,3.700812231227463066244e-02,1.934451926029068187636e-11,1.192642408379642171361e-13,1.192661370000289651822e-13,3.700838960936469480338e-02,6.133874839198910320729e-18,0,nan,9.977796321644948222070e-01
69177,3.699823602246875773244e-02,3.699796894531771545431e-02,1.931797686509475233629e-11,1.190679522635760049821e-13,1.190698484256407530282e-13,3.699823602246875795606e-02,6.043982689859443714299e-18,0,nan,9.977808437272208357113e-01
69199,3.699236144846402525585e-02,3.699209449850827992277e-02,1.930263351435077506665e-11,1.189545083544218765702e-13,1.189564045164866246162e-13,3.699236144846402547269e-02,5.861762428959625246471e-18,0,nan,9.977815445468525520673e-01
69259,3.697635409471975939406e-02,3.697608749114761949730e-02,1.926087462895858830117e-11,1.186458474520235126149e-13,1.186477436140882606609e-13,3.697635409471975962784e-02,6.322448471888983269419e-18,0,nan,9.977834535981133981379e-01
69319,3.696036750315234647399e-02,3.696010124521536979823e-02,1.921924211053624617848e-11,1.183382535005886066501e-13,1.183401496626533546961e-13,3.696036750315234670777e-02,6.325183141705712837512e-18,0,nan,9.977853593268697016670e-01
69354,3.695105156165494002428e-02,3.695078550499374038274e-02,1.919501463631531703439e-11,1.181593145867519734494e-13,1.181612107488167214955e-13,3.695105156165494025467e-02,6.235085387725593550837e-18,0,nan,9.977864694710327866955e-01
69379,3.694440162891824586149e-02,3.694413571587025229792e-02,1.917773546785096367415e-11,1.180317218939236933082e-13,1.180336180559884413543e-13,3.694440162891824608172e-02,5.961080883056827865129e-18,0,nan,9.977872617416841029975e-01
69439,3.692845642730939842945e-02,3.692819085840646118018e-02,1.913635421200188957696e-11,1.177262480496775059520e-13,1.177281442117422539981e-13,3.692845642730939864968e-02,5.963654796122327548108e-18,0,nan,9.977891608510896582270e-01
69499,3.691253185375270083835e-02,3.691226662825313769201e-02,1.909509785640703544866e-11,1.174218274091971244001e-13,1.174237235712618724461e-13,3.691253185375270104163e-02,5.507287014243778557254e-18,0,nan,9.977910566635899829733e-01
69532,3.690378211489759567807e-02,3.690351707795455668250e-02,1.907245992401032392244e-11,1.172548433409595863801e-13,1.172567395030243344261e-13,3.690378211489759587119e-02,5.233163131429256077432e-18,0,nan,9.977920979582308407658e-01
69559,3.689662786380948214445e-02,3.689636298097384676186e-02,1.905396591679028834970e-11,1.171184554373851101094e-13,1.171203515994498581555e-13,3.689662786380948235112e-02,5.601488566730783914601e-18,0,nan,9.977929491876593661608e-01
69619,3.688074441317498300665e-02,3.688047987226605627434e-02,1.901295791116850815615e-11,1.168161276225576276682e-13,1.168180237846223757143e-13,3.688074441317498320655e-02,5.420166505115451990126e-18,0,nan,9.977948384317429057094e-01
69679,3.686488145767783725830e-02,3.686461725796061866231e-02,1.897207335983870744189e-11,1.165148394763035396807e-13,1.165167356383682877267e-13,3.686488145767783745820e-02,5.422498802322387926576e-18,0,nan,9.977967244042566244888e-01
69710,3.685669361296643031502e-02,3.685642958924434370695e-02,1.895099788804857664426e-11,1.163595798134267871630e-13,1.163614759754915352091e-13,3.685669361296643050475e-02,5.147921899272405281603e-18,0,nan,9.977976975443273065713e-01
69739,3.684903895327955603700e-02,3.684877509402125509092e-02,1.893131178536531450833e-11,1.162145865333444722724e-13,1.162164826954092203185e-13,3.684903895327955622674e-02,5.148991278321435559445e-18,0,nan,9.977986071135876050314e-01
69799,3.683321685607401425565e-02,3.683295333654404195574e-02,1.889067271256751809761e-11,1.159153643513958393936e-13,1.159172605134605874397e-13,3.683321685607401443184e-02,4.783260004612952512826e-18,0,nan,9.978004865680941069513e-01
69859,3.681741512228693954343e-02,3.681715194175689988813e-02,1.885015566850669370066e-11,1.156171685110288215828e-13,1.156190646730935696289e-13,3.681741512228693971283e-02,4.601262443009259744101e-18,0,nan,9.978023627761056920066e-01
69889,3.680952187803179546461e-02,3.680925886672925662334e-02,1.882994276006934769538e-11,1.154684540940827830701e-13,1.154703502561475311162e-13,3.680952187803179564756e-02,4.970429043147128574351e-18,0,nan,9.978032996652710609367e-01
69919,3.680163370827540357538e-02,3.680137086601908509161e-02,1.880976018247391067480e-11,1.153199946155332901680e-13,1.153218907775980382140e-13,3.680163370827540376173e-02,5.063559130910079090128e-18,0,nan,9.978042357459233449883e-01
69979,3.678587257052731587540e-02,3.678561006582068321257e-02,1.876948578597751973033e-11,1.150238382907816717775e-13,1.150257344528464198236e-13,3.678587257052731606852e-02,5.249936958915858637331e-18,0,nan,9.978061054858196063724e-01
70040,3.676986948841743939499e-02,3.676960732614631840751e-02,1.872866380247750940482e-11,1.147237846928615349166e-13,1.147256808549262829627e-13,3.676986948841743958473e-02,5.160077607692629602498e-18,0,nan,9.978080030854277299407e-01
70068,3.676253080172888642083e-02,3.676226879639205572030e-02,1.870996745794914054318e-11,1.145864046093727117512e-13,1.145883007714374597973e-13,3.676253080172888661734e-02,5.345432957889722629043e-18,0,nan,9.978088730020685037181e-01
70100,3.675414910930893770129e-02,3.675388728313394983975e-02,1.868863218711961634313e-11,1.144296672551455552136e-13,1.144315634172103032597e-13,3.675414910930893789103e-02,5.162284661268566510234e-18,0,nan,9.978098663366973715958e-01
70160,3.673844887598999565836e-02,3.673818738519361961468e-02,1.864872026132376646536e-11,1.141365543283393533906e-13,1.141384504904041014367e-13,3.673844887598999584471e-02,5.072267722160998574032e-18,0,nan,9.978117263828299542800e-01
70220,3.672276874546900188651e-02,3.672250758933585905797e-02,1.860892756538093180349e-11,1.138444416276690657641e-13,1.138463377897338138102e-13,3.672276874546900207963e-02,5.258958367560692349367e-18,0,nan,9.978135832319849482172e-01
70247,3.671571923384731170656e-02,3.671545822807980056710e-02,1.859105962895828091092e-11,1.137133160995589275443e-13,1.137152122616236755904e-13,3.671571923384731189969e-02,5.259968100963815422490e-18,0,nan,9.978144177732583435295e-01
70280,3.670710867488267876120e-02,3.670684785269952504102e-02,1.856925364173828626840e-11,1.135533248902743449160e-13,1.135552210523390929620e-13,3.670710867488267896110e-02,5.445805533814732891825e-18,0,nan,9.978154368922939770913e-01
70340,3.669146862149559034115e-02,3.669120813255130793273e-02,1.852969803498726363050e-11,1.132631998750777212090e-13,1.132650960371424692550e-13,3.669146862149559051394e-02,4.709397790053189168476e-18,0,nan,9.978172873718609413199e-01
70400,3.667584854269965240038e-02,3.667558838628524167227e-02,1.849026029185169155923e-11,1.129740623626548507356e-13,1.129759585247195987817e-13,3.667584854269965256640e-02,4.526642579749908199302e-18,0,nan,9.978191346787621157947e-01
70427,3.666882601262861774273e-02,3.666856600562190063590e-02,1.847255164016307116413e-11,1.128442715355811892228e-13,1.128461676976459372688e-13,3.666882601262861789859e-02,4.250315028932632256552e-18,0,nan,9.978199649339309345447e-01
70460,3.666024839601364507599e-02,3.665998857142221645743e-02,1.845093996117600194218e-11,1.126859081551056508466e-13,1.126878043171703988926e-13,3.666024839601364522507e-02,4.066469956951171438503e-18,0,nan,9.978209788210462912079e-01
70520,3.664466813908272751148e-02,3.664440864560949342869e-02,1.841173659391351576425e-11,1.123987330759263069260e-13,1.124006292379910549720e-13,3.664466813908272766056e-02,4.068198902796463038356e-18,0,nan,9.978228198067348753706e-01
70580,3.662910772967795492941e-02,3.662884856662022177228e-02,1.837264974311480299478e-11,1.121125329698821508281e-13,1.121144291319468988742e-13,3.662910772967795507848e-02,4.069927114166904634016e-18,0,nan,9.978246576438220162694e-01
70608,3.662185298570166570869e-02,3.662159397659794286850e-02,1.835444896201030827627e-11,1.119793054138158703208e-13,1.119812015758806183668e-13,3.662185298570166586794e-02,4.348283363651251404005e-18,0,nan,9.978255142258507583999e-01
70640,3.661356712569579791304e-02,3.661330829235295804261e-02,1.833367896391611630905e-11,1.118273037028814011688e-13,1.118291998649461492149e-13,3.661356712569579806551e-02,4.164192196361326925900e-18,0,nan,9.978264923402747202993e-01
70700,3.659804628515766386330e-02,3.659778778083118766311e-02,1.829482381352789845132e-11,1.115430411618497581689e-13,1.115449373239145062149e-13,3.659804628515766402593e-02,4.443688731515167961754e-18,0,nan,9.978283239040329567803e-01
70760,3.658254516620942081373e-02,3.658228699020284876842e-02,1.825608385122336267341e-11,1.112597412546058501961e-13,1.112616374166705982422e-13,3.658254516620942096620e-02,4.167723426925577854184e-18,0,nan,9.978301523430097847009e-01
70789,3.657506001597237552908e-02,3.657480199840470800043e-02,1.823740069758902570466e-11,1.111231568346530726320e-13,1.111250529967178206781e-13,3.657506001597237569171e-02,4.446481449430425893768e-18,0,nan,9.978310349707090694585e-01
70820,3.656706372712092332244e-02,3.656680587873985813357e-02,1.821745863832714529712e-11,1.109773999097375205926e-13,1.109792960718022686387e-13,3.656706372712092348846e-02,4.540109069208937215367e-18,0,nan,9.978319776650914537113e-01
70880,3.655160192628554071884e-02,3.655134440483763946472e-02,1.817894773820403090400e-11,1.106960130764789537260e-13,1.106979092385437017720e-13,3.655160192628554088147e-02,4.449335112611644118090e-18,0,nan,9.978337998781375309753e-01
70940,3.653615972221968737299e-02,3.653590252701465369907e-02,1.814055071624774823379e-11,1.104155767245886279585e-13,1.104174728866533760046e-13,3.653615972221968753223e-02,4.358481988652035474803e-18,0,nan,9.978356189899809978268e-01
70970,3.652844595604524373180e-02,3.652818892370342014161e-02,1.812139477431975730724e-11,1.102757137252883434870e-13,1.102776098873530915331e-13,3.652844595604524389782e-02,4.544908859840717749110e-18,0,nan,9.978365273853923217212e-01
71000,3.652073707356235531983e-02,3.652048020391193166630e-02,1.810226713986983752537e-11,1.101360868442280959525e-13,1.101379830062928439986e-13,3.652073707356235548585e-02,4.545868209818386009456e-18,0,nan,9.978374350084283779766e-01
71060,3.650533393907464893647e-02,3.650507739429260880656e-02,1.806409657848858819718e-11,1.098575394458415800782e-13,1.098594356079063281243e-13,3.650533393907464909571e-02,4.362162371931037172887e-18,0,nan,9.978392479412598428971e-01
71120,3.648995027763932176771e-02,3.648969405704146202647e-02,1.802603860351804610999e-11,1.095799305600363790733e-13,1.095818267221011271194e-13,3.648995027763932193373e-02,4.549703586841479574526e-18,0,nan,9.978410577962293160682e-01
71152,3.648175360636174819373e-02,3.648149755838305122798e-02,1.800578690482130233933e-11,1.094322548705228164785e-13,1.094341510325875645246e-13,3.648175360636174836314e-02,4.643597763384890230316e-18,0,nan,9.978420217963787986534e-01
71180,3.647458604826031562147e-02,3.647433015116444882841e-02,1.798809278835709078420e-11,1.093032562374640819652e-13,1.093051523995288300113e-13,3.647458604826031579088e-02,4.644510268785903027242e-18,0,nan,9.978428645810645944078e-01
71240,3.645924121006230163622e-02,3.645898563578824841863e-02,1.795025870837858109031e-11,1.090275125487025789593e-13,1.090294087107673270054e-13,3.645924121006230179208e-02,4.274747831333841901987e-18,0,nan,9.978446683034674506750e-01
71300,3.644391572229022354046e-02,3.644366047015980500062e-02,1.791253594091856949929e-11,1.087526955841388658407e-13,1.087545917462036138868e-13,3.644391572229022372003e-02,4.927324115945107265028e-18,0,nan,9.978464689711137385834e-01
71334,3.643523985322142164141e-02,3.643498478333878384157e-02,1.789120895656043218359e-11,1.085973758553724849017e-13,1.085992720174372329477e-13,3.643523985322142182776e-02,5.114478432052099751373e-18,0,nan,9.978474879963804731954e-01
71360,3.642860954430884317889e-02,3.642835461364587333852e-02,1.787492406526558459152e-11,1.084788014538526383771e-13,1.084806976159173864232e-13,3.642860954430884336524e-02,5.115409309523280177796e-18,0,nan,9.978482665916535242602e-01
71420,3.641332263560228776992e-02,3.641306802573256604175e-02,1.783742266264998045476e-11,1.082058262875006619750e-13,1.082077224495654100210e-13,3.641332263560228795288e-02,5.024510354022041613755e-18,0,nan,9.978500611727111633880e-01
71480,3.639805495577359958906e-02,3.639780066602490329249e-02,1.780003131623335339097e-11,1.079337662342019219007e-13,1.079356623962666699468e-13,3.639805495577359978896e-02,5.492045544601443243250e-18,0,nan,9.978518527218854262126e-01
71517,3.638864945409024337586e-02,3.638839536141528544668e-02,1.777702799875748658775e-11,1.077664503597672131263e-13,1.077683465218319611723e-13,3.638864945409024356898e-02,5.307245937160565566119e-18,0,nan,9.978529560025270097722e-01
71541,3.638255248536498974267e-02,3.638229852038557886505e-02,1.776212917589623765009e-11,1.076581060150680866829e-13,1.076600021771328347290e-13,3.638255248536498992902e-02,5.121884960405263280202e-18,0,nan,9.978536710299177413101e-01
71601,3.636732346137565359098e-02,3.636706981516760514545e-02,1.772495851601778084776e-11,1.073878798048094712598e-13,1.073897759668742193059e-13,3.636732346137565378071e-02,5.217193956725299887209e-18,0,nan,9.978554564878041925830e-01
71661,3.635211354511594052767e-02,3.635186021701295348838e-02,1.768789666646995086349e-11,1.071185572075391293332e-13,1.071204533696038773793e-13,3.635211354511594071401e-02,5.126173700042885425441e-18,0,nan,9.978572389365762923910e-01
71700,3.634223732715088538557e-02,3.634198420545980746682e-02,1.766386461989911083202e-11,1.069439802933685589381e-13,1.069458764554333069841e-13,3.634223732715088557531e-02,5.220795254760335334991e-18,0,nan,9.978583959181928923396e-01
71721,3.633692269666203845981e-02,3.633666968599975997668e-02,1.765094321806620853845e-11,1.068501344494076068191e-13,1.068520306114723548652e-13,3.633692269666203864616e-02,5.128316724879517594244e-18,0,nan,9.978590183837311065277e-01
71781,3.632175087620682174693e-02,3.632149818232283981374e-02,1.761409776349915807994e-11,1.065826077754629921464e-13,1.065845039375277401924e-13,3.632175087620682192650e-02,4.943896714393872647390e-18,0,nan,9.978607948367406466636e-01
71841,3.630659804405941306810e-02,3.630634566629324925496e-02,1.757735989733035669193e-11,1.063159734495406070569e-13,1.063178696116053551030e-13,3.630659804405941324429e-02,4.852640085283947443547e-18,0,nan,9.978625683030519723693e-01
71884,3.629575017275078944895e-02,3.629549802113051597659e-02,1.755109705016644992921e-11,1.061254323624019902713e-13,1.061273285244667383174e-13,3.629575017275078963191e-02,5.040786200481573648189e-18,0,nan,9.978638374541429971291e-01
71901,3.629146416064474730504e-02,3.629121209833784949761e-02,1.754072921598018801176e-11,1.060502277541534326983e-13,1.060521239162181807443e-13,3.629146416064474749139e-02,5.134740432931473756653e-18,0,nan,9.978643387900872925426e-01
71961,3.627634918650313748513e-02,3.627609743899887266788e-02,1.750420531771779889400e-11,1.057853669903832670145e-13,1.057872631524480150606e-13,3.627634918650313767147e-02,5.136879883857712869988e-18,0,nan,9.978661063052440801714e-01
72021,3.626125308228984258456e-02,3.626100164893348966138e-02,1.746778780265109878568e-11,1.055213874777726034708e-13,1.055232836398373515169e-13,3.626125308228984275058e-02,4.578398250195248200401e-18,0,nan,9.978678708558951600998e-01
72068,3.624944095535060452134e-02,3.624918976762071267349e-02,1.743933479686960524991e-11,1.053152166818994787077e-13,1.053171128439642267538e-13,3.624944095535060469414e-02,4.766824444346965188832e-18,0,nan,9.978692510213763612061e-01
72081,3.624617580877463739484e-02,3.624592468891338003663e-02,1.743147627271682146727e-11,1.052582855542172309382e-13,1.052601817162819789843e-13,3.624617580877463757103e-02,4.860729417591229901641e-18,0,nan,9.978696324493888162557e-01
72141,3.623111732684138438831e-02,3.623086651982430390776e-02,1.739527033167064906949e-11,1.049960575758595469862e-13,1.049979537379242950322e-13,3.623111732684138457805e-02,5.236807313264946342015e-18,0,nan,9.978713910930488983908e-01
72201,3.621607759748760746742e-02,3.621582710266567573781e-02,1.735916958507739729001e-11,1.047346999169825789315e-13,1.047365960790473269775e-13,3.621607759748760765715e-02,5.238982042553544073484e-18,0,nan,9.978731467941749243202e-01
72253,3.620305830407228676936e-02,3.620280807929594833497e-02,1.732796705845797886034e-11,1.045088911487358245160e-13,1.045107873108005725621e-13,3.620305830407228695570e-02,5.147279183730863884583e-18,0,nan,9.978746660272583393668e-01
72261,3.620105658182406765881e-02,3.620080639855014006335e-02,1.732317364030126154009e-11,1.044742089699047067201e-13,1.044761051319694547661e-13,3.620105658182406784516e-02,5.147563800375590280357e-18,0,nan,9.978748995600421708334e-01
72321,3.618605424107434078275e-02,3.618580436870314918414e-02,1.728728210649612403870e-11,1.042145811448750852211e-13,1.042164773069398332672e-13,3.618605424107434096571e-02,5.056067052462831141738e-18,0,nan,9.978766493979017821142e-01
72381,3.617107053657439702318e-02,3.617082097446254277732e-02,1.725149459459592088526e-11,1.039558128699697578460e-13,1.039577090320345058921e-13,3.617107053657439721969e-02,5.432840135718262071005e-18,0,nan,9.978783963149808652047e-01
72438,3.615685324401084834272e-02,3.615660397605111309375e-02,1.721759245580644365143e-11,1.037107759297014306497e-13,1.037126720917661786957e-13,3.615685324401084853923e-02,5.434976391247448378600e-18,0,nan,9.978800531873940456379e-01
72441,3.615610542977218246297e-02,3.615585617727812946652e-02,1.721581071730506912686e-11,1.036979005909884585477e-13,1.036997967530532065937e-13,3.615610542977218265948e-02,5.435088802489861700350e-18,0,nan,9.978801403184825971246e-01
72501,3.614115888222720238777e-02,3.614090993871127014263e-02,1.718023008908895281806e-11,1.034408407713520943107e-13,1.034427369334168423567e-13,3.614115888222720259106e-02,5.624830902724623516940e-18,0,nan,9.978818814155863135590e-01
72561,3.612623085561010666676e-02,3.612598222043446339198e-02,1.714475232616446839515e-11,1.031846298920009065426e-13,1.031865260540656545886e-13,3.612623085561010687343e-02,5.720941106646175121331e-18,0,nan,9.978836196134476153267e-01
72621,3.611132131170227684100e-02,3.611107298423093260508e-02,1.710937704649062836455e-11,1.029292644512933032496e-13,1.029311606133580512956e-13,3.611132131170227705446e-02,5.910952436927642478126e-18,0,nan,9.978853549191984611340e-01
72624,3.611057631899396707186e-02,3.611032800689117599658e-02,1.710761096586312952183e-11,1.029165183094487407738e-13,1.029184144715134888199e-13,3.611057631899396728193e-02,5.817247807495497366712e-18,0,nan,9.978854416086957109010e-01
72681,3.609643021239541521087e-02,3.609618219199421509786e-02,1.707410386975922313034e-11,1.026747409649053589092e-13,1.026766371269701069553e-13,3.609643021239541542432e-02,5.913390921265802855148e-18,0,nan,9.978870873399472654782e-01
72741,3.608155751969113573263e-02,3.608130980572775304218e-02,1.703893241738554059316e-11,1.024210559657309768629e-13,1.024229521277957249089e-13,3.608155751969113593592e-02,5.634122286159343691232e-18,0,nan,9.978888168827790002371e-01
72801,3.606670319570055675151e-02,3.606645578754448623612e-02,1.700386231249914299673e-11,1.021682060037827079477e-13,1.021701021658474559938e-13,3.606670319570055695141e-02,5.542502026518591026428e-18,0,nan,9.978905435547552848748e-01
72810,3.606447662906683406938e-02,3.606422926672759156022e-02,1.699861051477473340993e-11,1.021303503190281765007e-13,1.021322464810929245467e-13,3.606447662906683426928e-02,5.542844212271250483823e-18,0,nan,9.978908023083758087671e-01
72861,3.605186720264389562183e-02,3.605162009966644673096e-02,1.696889317993470069551e-11,1.019161876460932224728e-13,1.019180838081579705188e-13,3.605186720264389582511e-02,5.638762236595717334757e-18,0,nan,9.978922673629144859172e-01
72921,3.603704950285006513989e-02,3.603680270442435532160e-02,1.693402464622288244889e-11,1.016649974766174293433e-13,1.016668936386821773893e-13,3.603704950285006534656e-02,5.735098793637472357556e-18,0,nan,9.978939883142718120907e-01
72981,3.602225005875627177930e-02,3.602200356425721979546e-02,1.689925633958130178606e-11,1.014146320961352379228e-13,1.014165282581999859689e-13,3.602225005875627199614e-02,6.019624930242007844806e-18,0,nan,9.978957064158194079431e-01
72996,3.601855304579434316158e-02,3.601830662717949715031e-02,1.689057987999227625582e-11,1.013521692275430013986e-13,1.013540653896077494446e-13,3.601855304579434336826e-02,5.738043914959030403757e-18,0,nan,9.978961354967407416830e-01
73042,3.600722263327964114296e-02,3.600697644713374617948e-02,1.686401092632067889169e-11,1.011609359958678715787e-13,1.011628321579326196248e-13,3.600722263327964134624e-02,5.645753614807919840519e-18,0,nan,9.978974502381259893452e-01
73102,3.599245989102787562404e-02,3.599221400755351020341e-02,1.682944362020543198026e-11,1.009122236681189669417e-13,1.009141198301837149878e-13,3.599245989102787583410e-02,5.836338265155109214386e-18,0,nan,9.978991626137326038546e-01
73162,3.597771529181377187675e-02,3.597746971039124856838e-02,1.679497542974632177788e-11,1.006643259760080879067e-13,1.006662221380728359528e-13,3.597771529181377209359e-02,6.027076281479160708592e-18,0,nan,9.979008721604836907714e-01
73183,3.597255896150657403102e-02,3.597231348565612294883e-02,1.678293491154423131719e-11,1.005777536242057470286e-13,1.005796497862704950747e-13,3.597255896150657423431e-02,5.651193943654825777851e-18,0,nan,9.979014698348071511443e-01
73222,3.596298879850550490867e-02,3.596274351851691106674e-02,1.676060598984676031883e-11,1.004172395869286976766e-13,1.004191357489934457226e-13,3.596298879850550511873e-02,5.841121050756382339215e-18,0,nan,9.979025788852797106587e-01
73282,3.594828037407755513374e-02,3.594803539490674637501e-02,1.672633493705251842431e-11,1.001709611846209833263e-13,1.001728573466857313724e-13,3.594828037407755533703e-02,5.655010621526802747428e-18,0,nan,9.979042827949985240482e-01
73342,3.593358998161031743609e-02,3.593334530264291113132e-02,1.669216190954300175435e-11,9.992548746907838761848e-14,9.992738363114313566455e-14,3.593358998161031763938e-02,5.657322506464520947770e-18,0,nan,9.979059838964954952520e-01
73371,3.592649607828010729487e-02,3.592625154419129417211e-02,1.667567997864356047236e-11,9.980712932270221236451e-14,9.980902548476696041058e-14,3.592649607828010749816e-02,5.658439578913813995953e-18,0,nan,9.979068050909112757348e-01
73402,3.591891758428971194821e-02,3.591867320491308075421e-02,1.665808654712258000372e-11,9.968081515645474932048e-14,9.968271131851949736654e-14,3.591891758428971214473e-02,5.470978998792222335435e-18,0,nan,9.979076821966035786113e-01
73462,3.590426314540679654017e-02,3.590401906501006196233e-02,1.662410849121196914405e-11,9.943694097897204979798e-14,9.943883714103679784405e-14,3.590426314540679674007e-02,5.567577720296089578834e-18,0,nan,9.979093777021334078347e-01
73522,3.588962662835738111130e-02,3.588938284633140708311e-02,1.659022738483966654791e-11,9.919386168482876158355e-14,9.919575784689350962962e-14,3.588962662835738132137e-02,5.853060916300784355074e-18,0,nan,9.979110704198733914618e-01
73559,3.588060969383940252591e-02,3.588036609550584848645e-02,1.656938220798727934929e-11,9.904435760647227736415e-14,9.904625376853702541022e-14,3.588060969383940271903e-02,5.382392150575390801050e-18,0,nan,9.979121128757866685715e-01
73582,3.587500799664164360982e-02,3.587476451237903010962e-02,1.655644287263343834039e-11,9.895157403810879389705e-14,9.895347020017354194312e-14,3.587500799664164380295e-02,5.383232583308672427809e-18,0,nan,9.979127603565898077856e-01
73642,3.586040721386374762120e-02,3.586016402675882431265e-02,1.652275460081185847455e-11,9.871007481869102858538e-14,9.871197098075577663144e-14,3.586040721386374780755e-02,5.196462139557178090218e-18,0,nan,9.979144475190268766805e-01
73702,3.584582424373146191144e-02,3.584558135318028182804e-02,1.648916221717589989070e-11,9.846936082215944789892e-14,9.847125698422419594498e-14,3.584582424373146209779e-02,5.198576189206572547091e-18,0,nan,9.979161319139068674804e-01
73747,3.583489868390711063925e-02,3.583465601537593092882e-02,1.646403064508895603698e-11,9.828933870843258275753e-14,9.829123487049733080359e-14,3.583489868390711082899e-02,5.294709547209364648899e-18,0,nan,9.979173933978890565638e-01
73762,3.583125905005578148825e-02,3.583101645545611471788e-02,1.645566537110057653515e-11,9.822942885971384357220e-14,9.823132502177859161827e-14,3.583125905005578168137e-02,5.389805356942371381874e-18,0,nan,9.979178135479301796438e-01
73822,3.581671159675055044776e-02,3.581646929750187787140e-02,1.642226371352663648914e-11,9.799027575808110720877e-14,9.799217192014585525483e-14,3.581671159675055064766e-02,5.581187290520290686115e-18,0,nan,9.979194924277754387052e-01
73882,3.580218184783208642386e-02,3.580193984333559347125e-02,1.638895689695230550299e-11,9.775189835942709438977e-14,9.775379452149184243583e-14,3.580218184783208662715e-02,5.678087112261893680140e-18,0,nan,9.979211685600995744463e-01
73936,3.578912018139792292466e-02,3.578887844166780897621e-02,1.635906156512844954907e-11,9.753801932910750951803e-14,9.753991549117225756409e-14,3.578912018139792313812e-02,5.964167367797702532861e-18,0,nan,9.979226747355452804464e-01
73942,3.578766976741880678574e-02,3.578742805707737721819e-02,1.635574457542508074742e-11,9.751429352126906169281e-14,9.751618968333380973888e-14,3.578766976741880699920e-02,5.964409085455774742642e-18,0,nan,9.979228419515379153843e-01
74002,3.577317531973085646860e-02,3.577293390294906618885e-02,1.632262640453357450928e-11,9.727745811638867010060e-14,9.727935427845341814666e-14,3.577317531973085667867e-02,5.872114204052907775415e-18,0,nan,9.979245126087042748572e-01
74062,3.575869846908973745430e-02,3.575845734527384835028e-02,1.628960204139940731419e-11,9.704138903274555129881e-14,9.704328519481029934488e-14,3.575869846908973765759e-02,5.684991793444514461943e-18,0,nan,9.979261805381910361342e-01
74122,3.574423917991793992917e-02,3.574399834847589373473e-02,1.625667114466915019827e-11,9.680608317339143342429e-14,9.680797933545618147035e-14,3.574423917991794012229e-02,5.402926916471686412700e-18,0,nan,9.979278457465692433797e-01
74126,3.574327585084474628678e-02,3.574303503887327969043e-02,1.625447906647117865050e-11,9.679042317739075621773e-14,9.679231933945550426380e-14,3.574327585084474647991e-02,5.403072532575836940397e-18,0,nan,9.979279566638711486556e-01
74182,3.572979741673857503764e-02,3.572955687707998723729e-02,1.622383337450631590831e-11,9.657153745638482078458e-14,9.657343361844956883064e-14,3.572979741673857521383e-02,4.930978224532471617950e-18,0,nan,9.979295082403886818848e-01
74242,3.571537314417500928591e-02,3.571513289571116302293e-02,1.619108839258339838484e-11,9.633774881470622488655e-14,9.633964497677097293261e-14,3.571537314417500947564e-02,5.312428892148033567695e-18,0,nan,9.979311680261779651823e-01
74302,3.570096632695050064974e-02,3.570072636909434068858e-02,1.615843586207396083753e-11,9.610471419617394312547e-14,9.610661035823869117154e-14,3.570096632695050083609e-02,5.219669593516670859566e-18,0,nan,9.979328251104446287226e-01
74316,3.569760724412399793747e-02,3.569736735399200485411e-02,1.615083020506904945308e-11,9.605044762173966133875e-14,9.605234378380440938481e-14,3.569760724412399812721e-02,5.315072769091397673205e-18,0,nan,9.979332113754163442504e-01
74362,3.568657692988783610880e-02,3.568633726205396279740e-02,1.612587544764477103073e-11,9.587243056336037820747e-14,9.587432672542512625353e-14,3.568657692988783630193e-02,5.411656947468048142653e-18,0,nan,9.979344794996752027313e-01
74422,3.567220491790897098002e-02,3.567196553951363426297e-02,1.609340681544798467375e-11,9.564089489350889852099e-14,9.564279105557364656705e-14,3.567220491790897116976e-02,5.318857654624763818768e-18,0,nan,9.979361312003353053426e-01
74482,3.565785025603466971798e-02,3.565761116649576315310e-02,1.606102963311337550064e-11,9.541010417845123222198e-14,9.541200034051598026804e-14,3.565785025603466991788e-02,5.606052359204806646756e-18,0,nan,9.979377802188697218545e-01
74506,3.565211324149763165488e-02,3.565187426733867438459e-02,1.604810429197005450578e-11,9.531799580870460364140e-14,9.531989197076935168746e-14,3.565211324149763186156e-02,5.797020718802347207004e-18,0,nan,9.979384390767279752071e-01
74543,3.564327410010683139488e-02,3.564303530364357701338e-02,1.602820623878623136143e-11,9.517622754769869109517e-14,9.517812370976343914124e-14,3.564327410010683160494e-02,5.893515010127447029773e-18,0,nan,9.979394539781170596479e-01
74603,3.562895432161062361640e-02,3.562871581283486011648e-02,1.599601247531315371320e-11,9.494693006687338427137e-14,9.494882622893813231744e-14,3.562895432161062384341e-02,6.371358188485017245971e-18,0,nan,9.979410976072173794027e-01
74663,3.561465178829330389078e-02,3.561441356662784717588e-02,1.596390916792617572938e-11,9.471836855375529603976e-14,9.472026471582004408583e-14,3.561465178829330412117e-02,6.469049957941773074004e-18,0,nan,9.979427385735084246468e-01
74697,3.560655466121803106993e-02,3.560631660199282468940e-02,1.594575732213230465079e-11,9.458917592981619330533e-14,9.459107209188094135140e-14,3.560655466121803130371e-02,6.565675777016885209583e-18,0,nan,9.979436672748321632883e-01
74723,3.560036646556893355855e-02,3.560012853043821942503e-02,1.593189599011283185561e-11,9.449054005795114590466e-14,9.449243622001589395072e-14,3.560036646556893378895e-02,6.471645787017258848027e-18,0,nan,9.979443768833521481200e-01
74783,3.558609831894860517579e-02,3.558586066977868347518e-02,1.589997261679999733511e-11,9.426344164324954756445e-14,9.426533780531429561051e-14,3.558609831894860541974e-02,6.855078256200520995430e-18,0,nan,9.979460125430900843788e-01
74843,3.557184731404009281824e-02,3.557160995025862164996e-02,1.586813872434639590284e-11,9.403707038754154289741e-14,9.403896654960629094347e-14,3.557184731404009305202e-02,6.572081887631240684466e-18,0,nan,9.979476455590434432006e-01
74888,3.556117028897235275286e-02,3.556093313885758430327e-02,1.584432183293313209251e-11,9.386776739392987282417e-14,9.386966355599462087023e-14,3.556117028897235297986e-02,6.383502793060427103780e-18,0,nan,9.979488685898160033852e-01
74903,3.555761341654750381185e-02,3.555737633758374372615e-02,1.583639399053515179315e-11,9.381142338274164123132e-14,9.381331954480638927738e-14,3.555761341654750403885e-02,6.384141342807638664854e-18,0,nan,9.979492759375131689980e-01
74963,3.554339659227093217774e-02,3.554315979755574040906e-02,1.580473809456638707690e-11,9.358649773470936734220e-14,9.358839389677411538826e-14,3.554339659227093241829e-02,6.767990121476785067258e-18,0,nan,9.979509036847800411613e-01
75023,3.552919680710611351367e-02,3.552896029607193825473e-02,1.577317071704986321747e-11,9.336229056317130901145e-14,9.336418672523605705752e-14,3.552919680710611374406e-02,6.484609345491573866260e-18,0,nan,9.979525288071047559708e-01
75080,3.551572276269992324761e-02,3.551548652063846272557e-02,1.574326340898228646960e-11,9.314995662807733565046e-14,9.315185279014208369652e-14,3.551572276269992345428e-02,5.819282927478783604241e-18,0,nan,9.979540702476448764445e-01
75083,3.551501402704408129522e-02,3.551477779912495597107e-02,1.574169153999766617653e-11,9.313879900164366050539e-14,9.314069516370840855146e-14,3.551501402704408149851e-02,5.723999072229896459351e-18,0,nan,9.979541513107279907804e-01
75143,3.550084821817082478287e-02,3.550061227280236236898e-02,1.571030024681693583811e-11,9.291602019735526177986e-14,9.291791635942000982593e-14,3.550084821817082498955e-02,5.821721156067020575340e-18,0,nan,9.979557712018704853881e-01
75203,3.548669934666694853847e-02,3.548646368328633589578e-02,1.567899652230263888933e-11,9.269395131117112982316e-14,9.269584747323587786923e-14,3.548669934666694873160e-02,5.442137914472437459383e-18,0,nan,9.979573884867331405894e-01
75263,3.547256737880733317841e-02,3.547233199685332541548e-02,1.564778005263038436919e-11,9.247258951751647317625e-14,9.247448567958122122231e-14,3.547256737880733337153e-02,5.444306015734283719178e-18,0,nan,9.979590031714970761820e-01
75273,3.547021369187776961739e-02,3.546997835677374032745e-02,1.564258576883555837714e-11,9.243576443269730991584e-14,9.243766059476205796190e-14,3.547021369187776981051e-02,5.444667282007475423862e-18,0,nan,9.979592720332699429448e-01
75323,3.545845228096079783771e-02,3.545821717987371269321e-02,1.561665052534928272129e-11,9.225193200430119332803e-14,9.225382816636594137409e-14,3.545845228096079802406e-02,5.255368929230002097181e-18,0,nan,9.979606152623237240993e-01
75383,3.544435401958976395901e-02,3.544411919881147622144e-02,1.558560762937484693873e-11,9.203197597284486375364e-14,9.203387213490961179970e-14,3.544435401958976413858e-02,5.066278954291689505996e-18,0,nan,9.979622247653548957930e-01
75443,3.543027256124992064332e-02,3.543003802022385657417e-02,1.555465105498193622220e-11,9.181271863780218711332e-14,9.181461479986693515938e-14,3.543027256124992081611e-02,4.877036182579718775083e-18,0,nan,9.979638316867128663133e-01
75465,3.542511356335630869256e-02,3.542487912476691306810e-02,1.554332187839438698520e-11,9.173249879554295272730e-14,9.173439495760770077336e-14,3.542511356335630885858e-02,4.686462256921940878380e-18,0,nan,9.979644202455651192957e-01
75503,3.541620787258989142731e-02,3.541597361076102322823e-02,1.552378049379774170022e-11,9.159415722708892510225e-14,9.159605338915367314831e-14,3.541620787258989159671e-02,4.783306842457603341694e-18,0,nan,9.979654360325004511245e-01
75563,3.540215992035090250388e-02,3.540192593716574279741e-02,1.549299563879481371284e-11,9.137628898180829761100e-14,9.137818514387304565707e-14,3.540215992035090267667e-02,4.880909007490991107076e-18,0,nan,9.979670378088010782047e-01
75623,3.538812867136645245046e-02,3.538789496627304879126e-02,1.546229618428413081814e-11,9.115911115617785013659e-14,9.116100731824259818265e-14,3.538812867136645261648e-02,4.691360179103597259034e-18,0,nan,9.979686370216788779256e-01
75659,3.537971792577512991334e-02,3.537948438727247918908e-02,1.544391737714609901360e-11,9.102913472487112786183e-14,9.103103088693587590790e-14,3.537971792577513007935e-02,4.692475446246949906836e-18,0,nan,9.979695953214780717645e-01
75683,3.537411409256198325835e-02,3.537388066500991266137e-02,1.543168182590820950409e-11,9.094262101745678122260e-14,9.094451717952152926866e-14,3.537411409256198342775e-02,4.788998786162696302092e-18,0,nan,9.979702336771787395402e-01
75743,3.536011615095455299176e-02,3.535988300039491648413e-02,1.540115226063425534386e-11,9.072681584587373347231e-14,9.072871200793848151838e-14,3.536011615095455315439e-02,4.599258814041973334880e-18,0,nan,9.979718277813264068628e-01
75803,3.534613481365250967675e-02,3.534590193953792688352e-02,1.537070718674735437366e-11,9.051169293455503805817e-14,9.051358909661978610424e-14,3.534613481365250982583e-02,4.217654900676021998791e-18,0,nan,9.979734193401285409367e-01
75853,3.533449635941173046016e-02,3.533426371525097983375e-02,1.534540061710761473345e-11,9.033294306881872171576e-14,9.033483923088346976183e-14,3.533449635941173061940e-02,4.506706207555511370475e-18,0,nan,9.979747436990895143255e-01
75863,3.533217004785516671817e-02,3.533193744963977046166e-02,1.534034630384370486972e-11,9.029724958945341394794e-14,9.029914575151816199400e-14,3.533217004785516688080e-02,4.602896613838133336157e-18,0,nan,9.979750083595727964156e-01
75923,3.531822182085247976001e-02,3.531798949799191068621e-02,1.531006931282388957956e-11,9.008348312927711829765e-14,9.008537929134186634372e-14,3.531822182085247991925e-02,4.508782885263752411323e-18,0,nan,9.979765948456279097637e-01
75983,3.530429010002472480271e-02,3.530405805197612603143e-02,1.527987591588618704300e-11,8.987039088541954095484e-14,8.987228704748428900091e-14,3.530429010002472496873e-02,4.702500947943621085948e-18,0,nan,9.979781788042437559597e-01
76044,3.529014307143930674106e-02,3.528991130222791736143e-02,1.524926468556285135159e-11,8.965443553169956757225e-14,8.965633169376431561831e-14,3.529014307143930690707e-02,4.704386075334542730724e-18,0,nan,9.979797865773074826406e-01
76047,3.528944775463118988532e-02,3.528921599911869727591e-02,1.524776143101506306267e-11,8.964383263586818855090e-14,8.964572879793293659696e-14,3.528944775463119004795e-02,4.608468996273339793028e-18,0,nan,9.979798655809832460531e-01
76104,3.527624453920768101439e-02,3.527601304371804911397e-02,1.521923896942027461098e-11,8.944269489134075561476e-14,8.944459105340550366083e-14,3.527624453920768117363e-02,4.514148151649736474765e-18,0,nan,9.979813654569427738600e-01
76164,3.526236241529211791782e-02,3.526213119298588689231e-02,1.518929595678618098286e-11,8.923162049315005703584e-14,8.923351665521480508190e-14,3.526236241529211809062e-02,4.900259353155020733191e-18,0,nan,9.979829418269741180621e-01
76224,3.524849666743246635791e-02,3.524826571777276081290e-02,1.515943535500467110882e-11,8.902120971877240498663e-14,8.902310588083715303270e-14,3.524849666743246653070e-02,4.902186974672579654882e-18,0,nan,9.979845156932764130373e-01
76242,3.524434013159352982691e-02,3.524410926362331201975e-02,1.515049320099051584116e-11,8.895821550318155228484e-14,8.896011166524630033090e-14,3.524434013159353000648e-02,5.095030411902695141679e-18,0,nan,9.979849873658159521142e-01
76284,3.523464726345730217621e-02,3.523441658590872269593e-02,1.512965687268458015095e-11,8.881145996219130664083e-14,8.881335612425605468689e-14,3.523464726345730235917e-02,5.192591123132376597631e-18,0,nan,9.979860870617060658876e-01
76344,3.522081417128361469627e-02,3.522058376531223262924e-02,1.509996021969302360006e-11,8.860236862966106330425e-14,8.860426479172581135032e-14,3.522081417128361487584e-02,5.098433668927513227188e-18,0,nan,9.979876559381010762929e-01
76404,3.520699735891649451069e-02,3.520676722398984677910e-02,1.507034510714898078370e-11,8.839393313963941361275e-14,8.839582930170416165881e-14,3.520699735891649468687e-02,5.004199910398622750301e-18,0,nan,9.979892223282810966305e-01
76437,3.519940503981821031275e-02,3.519917505373973341370e-02,1.505409144760097763283e-11,8.827957224157621320702e-14,8.828146840364096125308e-14,3.519940503981821050588e-02,5.486556143648326721235e-18,0,nan,9.979900827852336263617e-01
76464,3.519319679444882273181e-02,3.519296693003590666463e-02,1.504081124741691632771e-11,8.818615092272060126666e-14,8.818804708478534931273e-14,3.519319679444882292154e-02,5.391251647105018561822e-18,0,nan,9.979907862380475166509e-01
76524,3.517941244606096151299e-02,3.517918285163222969939e-02,1.501135835410043905883e-11,8.797901942156886035007e-14,8.798091558363360839614e-14,3.517941244606096171289e-02,5.682294320819381817246e-18,0,nan,9.979923476731835309695e-01
76584,3.516564428202044587094e-02,3.516541495704780103065e-02,1.498198614203599792212e-11,8.777253609085231699601e-14,8.777443225291706504208e-14,3.516564428202044607084e-02,5.684519070626554600320e-18,0,nan,9.979939066394542052031e-01
76633,3.515441226498306161099e-02,3.515418315967548222866e-02,1.495805848752425462808e-11,8.760438708904381666313e-14,8.760628325110856470919e-14,3.515441226498306181427e-02,5.782713868424562325903e-18,0,nan,9.979951779678271099258e-01
76644,3.515189227068167689711e-02,3.515166321463846678809e-02,1.495269432728661511375e-11,8.756669839717730509891e-14,8.756859455924205314498e-14,3.515189227068167710039e-02,5.783128423802769442210e-18,0,nan,9.979954631426065508339e-01
76704,3.513815638048561628039e-02,3.513792759284662861659e-02,1.492348262713565583905e-11,8.736150381902309221004e-14,8.736339998108784025610e-14,3.513815638048561648367e-02,5.785389112046025934799e-18,0,nan,9.979970171883695961705e-01
76764,3.512443657995948211384e-02,3.512420806020093950336e-02,1.489435076008063458207e-11,8.715694984667701310146e-14,8.715884600874176114753e-14,3.512443657995948231374e-02,5.691188101962872077177e-18,0,nan,9.979985687824544583931e-01
76824,3.511073283771644599910e-02,3.511050458531600090603e-02,1.486529844582705752251e-11,8.695303398217000710359e-14,8.695493014423475514965e-14,3.511073283771644619223e-02,5.500412448427293068494e-18,0,nan,9.980001179305544047027e-01
76829,3.510959158306745476281e-02,3.510936335292331764187e-02,1.486288100180715477470e-11,8.693606971891996732026e-14,8.693796588098471536633e-14,3.510959158306745495933e-02,5.597092842793725499345e-18,0,nan,9.980002469159983929502e-01
76884,3.509704512245533149589e-02,3.509681713689206123603e-02,1.483632540528230115644e-11,8.674975373921255905589e-14,8.675164990127730710196e-14,3.509704512245533168562e-02,5.406021490497764732866e-18,0,nan,9.980016646383449326605e-01
76944,3.508337340296031382848e-02,3.508314568371471556509e-02,1.480743136054952648220e-11,8.654710664313103769574e-14,8.654900280519578574181e-14,3.508337340296031400805e-02,5.118407023047549352230e-18,0,nan,9.980032089114838322582e-01
77004,3.506971764810062087631e-02,3.506949019465460665648e-02,1.477861603492162882848e-11,8.634509023080443105986e-14,8.634698639286917910593e-14,3.506971764810062106265e-02,5.313622717633674979744e-18,0,nan,9.980047507556112564454e-01
77026,3.506471453187425581718e-02,3.506448717575855810949e-02,1.476807008453678018954e-11,8.627117508265435452189e-14,8.627307124471910256795e-14,3.506471453187425599675e-02,5.121130664123315251884e-18,0,nan,9.980053154909675713923e-01
77064,3.505607782683023547577e-02,3.505585063866712727698e-02,1.474987915287522297295e-11,8.614370205060147545351e-14,8.614559821266622349958e-14,3.505607782683023565873e-02,5.219041260425910119995e-18,0,nan,9.980062901763497916572e-01
77124,3.504245390818759895869e-02,3.504222698479212375229e-02,1.472122044006466320267e-11,8.594293966231817478250e-14,8.594483582438292282856e-14,3.504245390818759914504e-02,5.317756823885167852781e-18,0,nan,9.980078271793045244383e-01
77184,3.502884586129531597828e-02,3.502861920215360083027e-02,1.469263962331609843151e-11,8.574280063711570816502e-14,8.574469679918045621109e-14,3.502884586129531616124e-02,5.223098623671391187137e-18,0,nan,9.980093617700631105066e-01
77224,3.501978263246275720983e-02,3.501955614920541966380e-02,1.467362888670099589540e-11,8.560971973882882014927e-14,8.561161590089356819534e-14,3.501978263246275741312e-02,5.804944864294719078410e-18,0,nan,9.980103834932113338052e-01
77244,3.501525365535986056498e-02,3.501502725995942775031e-02,1.466413643062156161562e-11,8.554328255745872226728e-14,8.554517871952347031334e-14,3.501525365535986075811e-02,5.515410908480414301195e-18,0,nan,9.980108939541958376911e-01
77304,3.500167725967128349692e-02,3.500145112750104562057e-02,1.463571059113309385513e-11,8.534438301705400733361e-14,8.534627917911875537967e-14,3.500167725967128369005e-02,5.517550217414757856351e-18,0,nan,9.980124237372556997121e-01
77364,3.498811664360292085621e-02,3.498789077415317602175e-02,1.460736183515690238376e-11,8.514609962078955220884e-14,8.514799578285430025490e-14,3.498811664360292105611e-02,5.713361984820172013056e-18,0,nan,9.980139511247784603657e-01
77421,3.497524864639070232348e-02,3.497502302605457207598e-02,1.458050167097520554490e-11,8.495829892635301861110e-14,8.496019508841776665716e-14,3.497524864639070253354e-02,6.006080844281409174940e-18,0,nan,9.980153999290854476196e-01
77424,3.497457177661110385575e-02,3.497434616937353082705e-02,1.457908989414755264826e-11,8.494842998467397694154e-14,8.495032614673872498760e-14,3.497457177661110406581e-02,6.006197081147532521852e-18,0,nan,9.980154761222827194435e-01
77484,3.496104262823486990278e-02,3.496081728270252330984e-02,1.455089450070219402402e-11,8.475137173577634027485e-14,8.475326789784108832092e-14,3.496104262823487011962e-02,6.202344615488626536250e-18,0,nan,9.980169987352699818503e-01
77545,3.494730407650159271444e-02,3.494707899651795025129e-02,1.452230738144622470181e-11,8.455165350483240092812e-14,8.455354966689714897418e-14,3.494730407650159292451e-02,6.010883427780990687651e-18,0,nan,9.980185442863327676798e-01
77605,3.493380653501249013791e-02,3.493358171571589991809e-02,1.449426555015814912434e-11,8.435582104690310076966e-14,8.435771720896784881572e-14,3.493380653501249033781e-02,5.722244306576349088355e-18,0,nan,9.980200621072092948384e-01
77620,3.493043459257224495103e-02,3.493020983836879850035e-02,1.448726693821159642757e-11,8.430695744472362453380e-14,8.430885360678837257986e-14,3.493043459257224514754e-02,5.625800138335087961818e-18,0,nan,9.980204411922121882387e-01
77665,3.492032462074656456891e-02,3.492010006163420283390e-02,1.446629946663312017038e-11,8.416059288425526023189e-14,8.416248904632000827795e-14,3.492032462074656476203e-02,5.530404258018941416296e-18,0,nan,9.980215775600621094408e-01
77725,3.490685830357217015821e-02,3.490663400414256991672e-02,1.443840886800016220754e-11,8.396596668778506146173e-14,8.396786284984980950780e-14,3.490685830357217035811e-02,5.726661901611416806393e-18,0,nan,9.980230906503247040101e-01
77785,3.489340755343893612440e-02,3.489318351319198245299e-02,1.441059349250241667065e-11,8.377194013915272153301e-14,8.377383630121746957907e-14,3.489340755343893633446e-02,6.020167866877292414942e-18,0,nan,9.980246013834138022022e-01
77819,3.488579236034853161484e-02,3.488556846675026076128e-02,1.439486473806866118251e-11,8.366225706179432476242e-14,8.366415322385907280848e-14,3.488579236034853183168e-02,6.215723359735507792149e-18,0,nan,9.980254564212259590006e-01
77845,3.487997234037748511200e-02,3.487974855881441046254e-02,1.438285307949156583198e-11,8.357851093072449962660e-14,8.358040709278924767266e-14,3.487997234037748532884e-02,6.216760506030669372695e-18,0,nan,9.980261097647294230451e-01
77905,3.486655263449915273885e-02,3.486632911112253227986e-02,1.435518736942228884781e-11,8.338567676551506129353e-14,8.338757292757980933960e-14,3.486655263449915295230e-02,6.121978990744287001028e-18,0,nan,9.980276157996549474542e-01
77965,3.485314840599570828872e-02,3.485292514030945526697e-02,1.432759610384674973398e-11,8.319343535713019626326e-14,8.319533151919494430932e-14,3.485314840599570850895e-02,6.318756736715144638775e-18,0,nan,9.980291194935571753703e-01
78018,3.484132085454921781397e-02,3.484109781607787445336e-02,1.430328553682806574895e-11,8.302411335177856871473e-14,8.302600951384331676079e-14,3.484132085454921803420e-02,6.320901759307524298007e-18,0,nan,9.980304458135056769894e-01
78025,3.483975962513907671168e-02,3.483953661664843782066e-02,1.430007902540911717919e-11,8.300178442970988967397e-14,8.300368059177463772003e-14,3.483975962513907692852e-02,6.223936009611182295795e-18,0,nan,9.980306208517864006774e-01
78085,3.482638626228106160709e-02,3.482616351049261238249e-02,1.427263587784011571865e-11,8.281072171787174074066e-14,8.281261787993648878673e-14,3.482638626228106183070e-02,6.420898694198564332537e-18,0,nan,9.980321198796764622691e-01
78145,3.481302828785306955836e-02,3.481280579227470979738e-02,1.424526640595160850001e-11,8.262024496665473018605e-14,8.262214112871947823212e-14,3.481302828785306978875e-02,6.618009779217000640857e-18,0,nan,9.980336165825448144131e-01
78205,3.479968567236583554527e-02,3.479946343250678473597e-02,1.421797035563121103263e-11,8.243035193146333207699e-14,8.243224809352808012305e-14,3.479968567236583576550e-02,6.328464238428449607438e-18,0,nan,9.980351109656925947308e-01
78218,3.479679679387156608238e-02,3.479657460935380611529e-02,1.421206586410167680022e-11,8.238928515972796996995e-14,8.239118132179271801602e-14,3.479679679387156630260e-02,6.328989636336436620488e-18,0,nan,9.980354344434708878321e-01
78265,3.478635838640914944037e-02,3.478613640177994221822e-02,1.419074747383693580412e-11,8.224104037801196593116e-14,8.224293654007671397722e-14,3.478635838640914966060e-02,6.330888788064698666055e-18,0,nan,9.980366030344046672940e-01
78325,3.477304640065158384038e-02,3.477282467076406545831e-02,1.416359750859186788818e-11,8.205230808226979223708e-14,8.205420424433454028314e-14,3.477304640065158406400e-02,6.430747985052730858928e-18,0,nan,9.980380927939497074102e-01
78385,3.475974968584022286656e-02,3.475952821020754468875e-02,1.413652020897887088560e-11,8.186415283040584253129e-14,8.186604899247059057735e-14,3.475974968584022309017e-02,6.433207951616178609062e-18,0,nan,9.980395802495802501397e-01
78418,3.475244299136126351329e-02,3.475222165536169999017e-02,1.412165857734621116083e-11,8.176091260799895842846e-14,8.176280877006370647453e-14,3.475244299136126373690e-02,6.434560532355142944077e-18,0,nan,9.980403973700313823513e-01
78445,3.474646821280039221528e-02,3.474624699093700722112e-02,1.410951532513532326568e-11,8.167657241873448639920e-14,8.167846858079923444526e-14,3.474646821280039242196e-02,5.948116449254288756986e-18,0,nan,9.980410654065327578964e-01
78505,3.473320195243539024884e-02,3.473298098385704857415e-02,1.408258260824788474978e-11,8.148956465366123006873e-14,8.149146081572597811480e-14,3.473320195243539044874e-02,5.755293618646595665104e-18,0,nan,9.980425482700276718930e-01
78565,3.471995087572622033301e-02,3.471973015994996480444e-02,1.405572181054729285386e-11,8.130312735162884768759e-14,8.130502351369359573365e-14,3.471995087572622054646e-02,6.147828476834473807214e-18,0,nan,9.980440288452694866253e-01
78619,3.470803786479191013073e-02,3.470781737612566859757e-02,1.403160837957748944109e-11,8.113581972903572306679e-14,8.113771589110047111285e-14,3.470803786479191033063e-02,5.759466332575218465517e-18,0,nan,9.980453594108194292391e-01
78625,3.470671495373132422156e-02,3.470649449027548593514e-02,1.402893268530318918919e-11,8.111725833906383949699e-14,8.111915450112858754305e-14,3.470671495373132441807e-02,5.662064071029882381277e-18,0,nan,9.980455071374468073897e-01
78685,3.469349415758631650805e-02,3.469327394597051040425e-02,1.400221498681897475056e-11,8.093195545232321570646e-14,8.093385161438796375252e-14,3.469349415758631671812e-02,6.054857719574274006870e-18,0,nan,9.980469831517324000476e-01
78745,3.468028845850372033800e-02,3.468006849824884081410e-02,1.397556847042669562924e-11,8.074721653764160629753e-14,8.074911269970635434359e-14,3.468028845850372053451e-02,5.666378582696372548608e-18,0,nan,9.980484568932832665404e-01
78805,3.466709782777270406633e-02,3.466687811840092058881e-02,1.394899289248195678183e-11,8.056303945107869040857e-14,8.056493561314343845463e-14,3.466709782777270424929e-02,5.277601185881663747494e-18,0,nan,9.980499283672406934075e-01
78821,3.466358286746590880063e-02,3.466336322491574625250e-02,1.394191802142826549071e-11,8.051402017529714521384e-14,8.051591633736189325990e-14,3.466358286746590898359e-02,5.278136345756925245819e-18,0,nan,9.980503203779790913634e-01
78865,3.465392223675881911086e-02,3.465370277779357186502e-02,1.392248801035886554627e-11,8.037942205846694634843e-14,8.038131822053169439450e-14,3.465392223675881929720e-02,5.377378269703623865146e-18,0,nan,9.980513975787303136396e-01
78925,3.464076165690373891026e-02,3.464054244786973445666e-02,1.389605358244500377605e-11,8.019636223535971917592e-14,8.019825839742446722198e-14,3.464076165690373908983e-02,5.183805904629236939073e-18,0,nan,9.980528645328621716775e-01
78985,3.462761605972499889176e-02,3.462739710014820583616e-02,1.386968936813642835302e-11,8.001385786697960234450e-14,8.001575402904435039056e-14,3.462761605972499907811e-02,5.381463398304352748168e-18,0,nan,9.980543292347307746397e-01
79023,3.461929825131825268919e-02,3.461907944948641848297e-02,1.385302823962292874310e-11,7.989855810437970980550e-14,7.990045426644445785156e-14,3.461929825131825287554e-02,5.382756376029379524526e-18,0,nan,9.980552557166335092055e-01
79046,3.461426669930168475208e-02,3.461404799285507177551e-02,1.384295748196934075600e-11,7.982887900733922623656e-14,7.983077516940397428263e-14,3.461426669930168493504e-02,5.285656293005332586233e-18,0,nan,9.980558160446501189374e-01
79106,3.460115123085641588029e-02,3.460093277291487238889e-02,1.381673413730947726385e-11,7.964748841236808879813e-14,7.964938457443283684420e-14,3.460115123085641604969e-02,4.895981301910776650239e-18,0,nan,9.980572762198880455405e-01
79166,3.458805065962237622302e-02,3.458783244971565200136e-02,1.379058028649260743293e-11,7.946664695060823973869e-14,7.946854311267298778476e-14,3.458805065962237639581e-02,4.995792418032840891869e-18,0,nan,9.980587341581376440618e-01
79225,3.457518293076485171351e-02,3.457496496430168101915e-02,1.376492986989517943679e-11,7.928935298074144501728e-14,7.929124914280619306334e-14,3.457518293076485189647e-02,5.291631196089280071653e-18,0,nan,9.980601656209224878543e-01
79226,3.457496495741921608427e-02,3.457474699507830577749e-02,1.376449569291569969367e-11,7.928635254560665847916e-14,7.928824870767140652522e-14,3.457496495741921626384e-02,5.193670768403156551968e-18,0,nan,9.980601898644316210120e-01
79286,3.456189409614115980570e-02,3.456167638089829869118e-02,1.373848012095954325310e-11,7.910660313032530574597e-14,7.910849929239005379204e-14,3.456189409614115999204e-02,5.391696643638282813571e-18,0,nan,9.980616433437874473675e-01
79346,3.454883804775675219207e-02,3.454862057914541196457e-02,1.371253333598391703181e-11,7.892739664709135651218e-14,7.892929280915610455824e-14,3.454883804775675237503e-02,5.295666278386122569961e-18,0,nan,9.980630946012074065465e-01
79406,3.453579678430860603786e-02,3.453557956186349060823e-02,1.368665510432278607374e-11,7.874873104754773457293e-14,7.875062720961248261900e-14,3.453579678430860622760e-02,5.493875857851058625883e-18,0,nan,9.980645436416786579975e-01
79428,3.453101868664508603869e-02,3.453080155434458004422e-02,1.367718354976900141827e-11,7.868335544579198209821e-14,7.868525160785673014427e-14,3.453101868664508623520e-02,5.690873053768286237770e-18,0,nan,9.980650744020325562189e-01
79466,3.452277027791315068382e-02,3.452255330117019199466e-02,1.366084519327952515906e-11,7.857060429260394466952e-14,7.857250045466869271559e-14,3.452277027791315087694e-02,5.594090810769502962629e-18,0,nan,9.980659904701732894035e-01
79526,3.450975850076038166112e-02,3.450954176925673553295e-02,1.363510337112216934640e-11,7.839301435238720198316e-14,7.839491051445195002922e-14,3.450975850076038184747e-02,5.399842145862600940810e-18,0,nan,9.980674350916483826015e-01
79586,3.449676142511361125374e-02,3.449654493838765322434e-02,1.360942940707869126533e-11,7.821595920619385420981e-14,7.821785536825860225588e-14,3.449676142511361144009e-02,5.401876602256507608329e-18,0,nan,9.980688775110460560290e-01
79632,3.448680693935769812656e-02,3.448659063998277131454e-02,1.358979184610142947315e-11,7.808057784517880520089e-14,7.808247400724355324695e-14,3.448680693935769830274e-02,5.108702969767481729934e-18,0,nan,9.980699818776996782416e-01
79646,3.448377902330922025002e-02,3.448356278090054145789e-02,1.358382307133230532798e-11,7.803943684244109813910e-14,7.804133300450584618516e-14,3.448377902330922042620e-02,5.109151549480819108268e-18,0,nan,9.980703177332935346010e-01
79706,3.447081126775641058871e-02,3.447059526920581365309e-02,1.355828413501679809842e-11,7.786344525861898488222e-14,7.786534142068373292829e-14,3.447081126775641076829e-02,5.209363464731688737346e-18,0,nan,9.980717557633031976317e-01
79766,3.445785813093695911638e-02,3.445764237578645404096e-02,1.353281237021188532012e-11,7.768798246124271438390e-14,7.768987862330746242997e-14,3.445785813093695928579e-02,4.916341253920347957076e-18,0,nan,9.980731916059726372727e-01
79826,3.444491958540497231032e-02,3.444470407319777241075e-02,1.350740754993859472484e-11,7.751304646580521605040e-14,7.751494262786996409647e-14,3.444491958540497247634e-02,4.819824219656135693174e-18,0,nan,9.980746252661847128860e-01
79836,3.444276457782390067337e-02,3.444254910606292608495e-02,1.350317990583705537929e-11,7.748394154457341103252e-14,7.748583770663815907859e-14,3.444276457782390083939e-02,4.820125785394545646889e-18,0,nan,9.980748639977120755581e-01
79886,3.443199560378664202478e-02,3.443178033406715985950e-02,1.348206944815467516436e-11,7.733863529673001411940e-14,7.734053145879476216547e-14,3.443199560378664218741e-02,4.723232650939943576316e-18,0,nan,9.980760567488076070975e-01
79946,3.441908615878000225698e-02,3.441887113109384558859e-02,1.345679783975003131223e-11,7.716474698732437540508e-14,7.716664314938912345114e-14,3.441908615878000242638e-02,4.921879351164759357369e-18,0,nan,9.980774860586948795727e-01
80006,3.440619122315468694309e-02,3.440597643704865470646e-02,1.343159250054218424655e-11,7.699137957973273830294e-14,7.699327574179748634900e-14,3.440619122315468710573e-02,4.726775039353343709832e-18,0,nan,9.980789132006855271908e-01
80040,3.439889052320301421537e-02,3.439867587379166592198e-02,1.341733880632578645926e-11,7.689336853073183700218e-14,7.689526469279658504824e-14,3.439889052320301438478e-02,4.924768993249668387637e-18,0,nan,9.980797209540077973900e-01
80066,3.439331076975168863185e-02,3.439309622477376692255e-02,1.340645320727175717292e-11,7.681853112489041925177e-14,7.682042728695516729784e-14,3.439331076975168880803e-02,5.122590674924037478133e-18,0,nan,9.980803381796040263277e-01
80126,3.438044477148311835061e-02,3.438023046718247643035e-02,1.338137973759798693369e-11,7.664619968247759840313e-14,7.664809584454234644919e-14,3.438044477148311854373e-02,5.617248795285129508223e-18,0,nan,9.980817610002604048478e-01
80186,3.436759320133196624747e-02,3.436737913725895256640e-02,1.335637187009426031741e-11,7.647438332087357768194e-14,7.647627948293832572801e-14,3.436759320133196644059e-02,5.619349334200559979324e-18,0,nan,9.980831816674502788580e-01
80245,3.435496986730429794547e-02,3.435475603901778564482e-02,1.333184455776583608270e-11,7.630593097584666223207e-14,7.630782713791141027814e-14,3.435496986730429815215e-02,6.015899298655573339542e-18,0,nan,9.980845765615612776868e-01
80246,3.435475603235186336493e-02,3.435454220805800159752e-02,1.333142938424367546116e-11,7.630308011711131425826e-14,7.630497627917606230432e-14,3.435475603235186356821e-02,5.917314829702062774564e-18,0,nan,9.980846001859549173263e-01
80306,3.434193323766684433171e-02,3.434171965270482942961e-02,1.330655206043462826055e-11,7.613228815683222424077e-14,7.613418431889697228683e-14,3.434193323766684454178e-02,6.116841747530519245739e-18,0,nan,9.980860165605412917924e-01
80366,3.432912479047111102031e-02,3.432891144439480528546e-02,1.328173967995642323445e-11,7.596200553424125607452e-14,7.596390169630600412058e-14,3.432912479047111123715e-02,6.316515082181479219868e-18,0,nan,9.980874307959621272168e-01
80426,3.431633066402879721744e-02,3.431611755639322638205e-02,1.325699202499490913071e-11,7.579223035206223233621e-14,7.579412651412698038227e-14,3.431633066402879743767e-02,6.417602407502354682852e-18,0,nan,9.980888428969559609616e-01
80451,3.431100399828010554895e-02,3.431079098986378752922e-02,1.324669955350716475352e-11,7.572164000886349030501e-14,7.572353617092823835107e-14,3.431100399828010577596e-02,6.616094063453563551730e-18,0,nan,9.980894306435413619659e-01
80486,3.430355083167373421283e-02,3.430333796203508354977e-02,1.323230887862813873966e-11,7.562296072149345654976e-14,7.562485688355820459582e-14,3.430355083167373443984e-02,6.617531548790877763910e-18,0,nan,9.980902528682471896819e-01
80547,3.429057262812098279311e-02,3.429035999999208717196e-02,1.320728025406625118169e-11,7.545138625271635379926e-14,7.545328241478110184533e-14,3.429057262812098302350e-02,6.718842643771694623284e-18,0,nan,9.980916841606744673672e-01
80607,3.427782154134457029730e-02,3.427760915032107976949e-02,1.318272654380943612760e-11,7.528313044014913408758e-14,7.528502660221388213364e-14,3.427782154134457052091e-02,6.523655472253904927704e-18,0,nan,9.980930898513788351498e-01
80657,3.426720649478400941714e-02,3.426699430101193684408e-02,1.316231390928180909012e-11,7.514329921342997713667e-14,7.514519537549472518273e-14,3.426720649478400964076e-02,6.525676322905783239029e-18,0,nan,9.980942596440665752250e-01
80667,3.426508466863236669928e-02,3.426487251427394101601e-02,1.315823669312794918866e-11,7.511537453220372152242e-14,7.511727069426846956848e-14,3.426508466863236692290e-02,6.526080417943428737453e-18,0,nan,9.980944934265474094036e-01
80727,3.425236198359581272989e-02,3.425215006546325568232e-02,1.313381048864028956544e-11,7.494811667367563453295e-14,7.495001283574038257901e-14,3.425236198359581295690e-02,6.627421197197143595671e-18,0,nan,9.980958948908483276412e-01
80787,3.423965345991488516456e-02,3.423944177757014076200e-02,1.310944771783575014393e-11,7.478135501761612087966e-14,7.478325117968086892573e-14,3.423965345991488539495e-02,6.728834505375347753707e-18,0,nan,9.980972942489358505636e-01
80847,3.422695907133786811767e-02,3.422674762434401679292e-02,1.308514816907022095905e-11,7.461508772528932828811e-14,7.461698388735407633417e-14,3.422695907133786835146e-02,6.830320302628299611196e-18,0,nan,9.980986915054504164863e-01
80864,3.422336489412330796296e-02,3.422315351373293208911e-02,1.307827476184984650620e-11,7.456806828369818275820e-14,7.456996444576293080427e-14,3.422336489412330820013e-02,6.930038176109614325601e-18,0,nan,9.980990870133591213662e-01
80907,3.421427879168112526866e-02,3.421406757960238007981e-02,1.306091163156201569843e-11,7.444931296612972792485e-14,7.445120912819447597092e-14,3.421427879168112550583e-02,6.931878549164962161904e-18,0,nan,9.981000866650186838409e-01
80967,3.420161259482887309766e-02,3.420140161723057596060e-02,1.303673789538772176076e-11,7.428402891769979191129e-14,7.428592507976453995736e-14,3.420161259482887333144e-02,6.835382185386589657124e-18,0,nan,9.981014797322535989912e-01
81027,3.418896045473295487008e-02,3.418874971118157280437e-02,1.301262675147807290874e-11,7.411923376564791797900e-14,7.412112992771266602507e-14,3.418896045473295509709e-02,6.639711381827844813713e-18,0,nan,9.981028707117544214412e-01
81071,3.417969113746513964451e-02,3.417948056527327715007e-02,1.299498490620137933465e-11,7.399869366201283393462e-14,7.400058982407758198068e-14,3.417969113746513987152e-02,6.641512029795006360239e-18,0,nan,9.981038894391732538953e-01
81087,3.417632234541261575611e-02,3.417611183547573713775e-02,1.298857799161384516103e-11,7.395492570366660660983e-14,7.395682186573135465590e-14,3.417632234541261598311e-02,6.642166689846388933575e-18,0,nan,9.981042596081067982115e-01
81147,3.416369824095427868205e-02,3.416348796420060952329e-02,1.296459140842177527247e-11,7.379110293345088239010e-14,7.379299909551563043617e-14,3.416369824095427891922e-02,6.942141437922364569542e-18,0,nan,9.981056464258828010813e-01
81207,3.415108811551132123884e-02,3.415087807151068147142e-02,1.294066679537050180099e-11,7.362776366465696240152e-14,7.362965982672171044758e-14,3.415108811551132149295e-02,7.440755132509940633700e-18,0,nan,9.981070311696409842685e-01
81267,3.413849194330385336296e-02,3.413828213162717314163e-02,1.291680394676652871223e-11,7.346490611486116746416e-14,7.346680227692591551022e-14,3.413849194330385361369e-02,7.344253893923135041272e-18,0,nan,9.981084138439264298029e-01
81279,3.413597438098667306963e-02,3.413576461572339381645e-02,1.291203877073713063541e-11,7.343239225488365756321e-14,7.343428841694840560927e-14,3.413597438098667331697e-02,7.245541546223375051310e-18,0,nan,9.981086901308458111319e-01
81327,3.412590969861849597288e-02,3.412570011883781200267e-02,1.289300265775021103759e-11,7.330252850951907541184e-14,7.330442467158382345790e-14,3.412590969861849623715e-02,7.744094791238347614764e-18,0,nan,9.981097944532707902984e-01
81387,3.411334135580816059137e-02,3.411313200749661244811e-02,1.286926272429176321356e-11,7.314062908192491686824e-14,7.314252524398966491431e-14,3.411334135580816084209e-02,7.349668558473966176037e-18,0,nan,9.981111730021923581792e-01
81447,3.410078688929182966924e-02,3.410057777202365616068e-02,1.284558394318728881268e-11,7.297920607317120699108e-14,7.298110223523595503714e-14,3.410078688929182993351e-02,7.749800038377644668887e-18,0,nan,9.981125494951960930561e-01
81487,3.409242494139704876942e-02,3.409221597792179886781e-02,1.282983196267221217334e-11,7.287185454605248887149e-14,7.287375070811723691755e-14,3.409242494139704902692e-02,7.552939293932063624731e-18,0,nan,9.981134660172406711438e-01
81507,3.408824627355433797629e-02,3.408803738690487349647e-02,1.282196611205483280979e-11,7.281825773210861696217e-14,7.282015389417336500824e-14,3.408824627355433824395e-02,7.852044050151427361637e-18,0,nan,9.981139239367736813572e-01
81567,3.407571948314615479863e-02,3.407551082669182570937e-02,1.279840902933045513498e-11,7.265778231530608067518e-14,7.265967847737082872124e-14,3.407571948314615505274e-02,7.457212585106906000224e-18,0,nan,9.981152963314035874483e-01
81627,3.406320649268316697291e-02,3.406299806600148799543e-02,1.277491249426432595643e-11,7.249777808701113484602e-14,7.249967424907588289208e-14,3.406320649268316723719e-02,7.758350042592386467173e-18,0,nan,9.981166666835510920138e-01
81687,3.405070727684646292679e-02,3.405049907951603355369e-02,1.275147630691684277456e-11,7.233824331911049355059e-14,7.234013948117524159666e-14,3.405070727684646319445e-02,7.860700488719713767585e-18,0,nan,9.981180349976683541810e-01
81696,3.404883358097061421511e-02,3.404862541800659336467e-02,1.274796607148597038191e-11,7.231435348843567357817e-14,7.231624965050042162424e-14,3.404883358097061448277e-02,7.861133060427404443029e-18,0,nan,9.981182400692803970035e-01
81747,3.403822181038211744784e-02,3.403801384198261835507e-02,1.272810026815476834753e-11,7.217917629109085211147e-14,7.218107245315560015754e-14,3.403822181038211771889e-02,7.963122886716192362720e-18,0,nan,9.981194012781944482752e-01
81807,3.402575006810097740797e-02,3.402554232821316689730e-02,1.270478417964739028683e-11,7.202057528999992198525e-14,7.202247145206467003131e-14,3.402575006810097767564e-02,7.866466155680473496758e-18,0,nan,9.981207655295554184087e-01
81867,3.401329202487844830094e-02,3.401308451308415875254e-02,1.268152784386270144560e-11,7.186243861040769287879e-14,7.186433477247244092486e-14,3.401329202487844856521e-02,7.769735412557030438876e-18,0,nan,9.981221277561643201687e-01
81905,3.400540900491487131369e-02,3.400520163736401229931e-02,1.266682964728225288557e-11,7.176252476620829512478e-14,7.176442092827304317084e-14,3.400540900491487158474e-02,7.970806734957977331709e-18,0,nan,9.981229894544347440227e-01
81927,3.400084765565428168788e-02,3.400064037153641601980e-02,1.265833106406360145162e-11,7.170476455436792227935e-14,7.170666071643267032541e-14,3.400084765565428195555e-02,7.872227599827121153722e-18,0,nan,9.981234879624212730383e-01
81987,3.398841693543236345607e-02,3.398820987857489160389e-02,1.263519364430411898181e-11,7.154755143137984951414e-14,7.154944759344459756021e-14,3.398841693543236373390e-02,8.174161427618026254243e-18,0,nan,9.981248461527135027891e-01
82048,3.397579300296240068931e-02,3.397558617672760357249e-02,1.261173125199426538079e-11,7.138818887511344703913e-14,7.139008503717819508520e-14,3.397579300296240097391e-02,8.376642459901669996488e-18,0,nan,9.981262249173759826216e-01
82108,3.396338973245515110749e-02,3.396318313264498524255e-02,1.258871294882128252223e-11,7.123190018840027824359e-14,7.123379635046502628965e-14,3.396338973245515140226e-02,8.678976626494351874754e-18,0,nan,9.981275790554321995394e-01
82115,3.396194356889861376233e-02,3.396173699547774320093e-02,1.258603131227566717310e-11,7.121369623559941138855e-14,7.121559239766415943462e-14,3.396194356889861405710e-02,8.679346193674151607947e-18,0,nan,9.981277369076614916455e-01
82168,3.395100003593162971263e-02,3.395079366213326268280e-02,1.256575341933931283253e-11,7.107606737978528298969e-14,7.107796354185003103575e-14,3.395100003593163001417e-02,8.881733348160459608082e-18,0,nan,9.981289311906808838447e-01
82228,3.393862388865121261459e-02,3.393841774045286502429e-02,1.254285247074244211026e-11,7.092068878829248446057e-14,7.092258495035723250663e-14,3.393862388865121292291e-02,9.084634480529568725870e-18,0,nan,9.981302813274579589222e-01
82288,3.392626126593636085347e-02,3.392605534292730287243e-02,1.252000991099724357743e-11,7.076576276020266773310e-14,7.076765892226741577917e-14,3.392626126593636117534e-02,9.487414997885723609315e-18,0,nan,9.981316294700866916141e-01
82325,3.391864437951124740774e-02,3.391843859516463558274e-02,1.250595268785201626687e-11,7.067044991700345479124e-14,7.067234607906820283730e-14,3.391864437951124771944e-02,9.189875665487138712533e-18,0,nan,9.981324598325548963745e-01
82348,3.391391214317241378112e-02,3.391370644494296170880e-02,1.249722554883912280294e-11,7.061128764901641839662e-14,7.061318381108116644269e-14,3.391391214317241409283e-02,9.191157990669500084338e-18,0,nan,9.981329756228777438823e-01
82408,3.390157649580738311696e-02,3.390137102194889595717e-02,1.247449919376868243902e-11,7.045726181541737466939e-14,7.045915797748212271546e-14,3.390157649580738343545e-02,9.394382830751365575932e-18,0,nan,9.981343197901292031119e-01
82468,3.388925429935174804733e-02,3.388904904945662410312e-02,1.245183065604810708553e-11,7.030368362723569536106e-14,7.030557978930044340713e-14,3.388925429935174836582e-02,9.397798645976965796164e-18,0,nan,9.981356619761266445070e-01
82528,3.387694552937825097195e-02,3.387674050303992444734e-02,1.242921974669756750649e-11,7.015055145941173827601e-14,7.015244762147648632208e-14,3.387694552937825129721e-02,9.601239033300204622322e-18,0,nan,9.981370021851431678997e-01
82536,3.387530537318394451278e-02,3.387510037662252818734e-02,1.242620930280587015061e-11,7.013016744933727227478e-14,7.013206361140202032084e-14,3.387530537318394484143e-02,9.701721649860917105142e-18,0,nan,9.981371807305358762551e-01
82588,3.386465016152169413470e-02,3.386444535833463174992e-02,1.240666627749164466448e-11,6.999786369395995035197e-14,6.999975985602469839803e-14,3.386465016152169447012e-02,9.904872647815675658139e-18,0,nan,9.981383404214394477853e-01
82648,3.385236817147873705059e-02,3.385216359103843467433e-02,1.238417006095577314360e-11,6.984561871993296663717e-14,6.984751488199771468323e-14,3.385236817147873736907e-02,9.408038650481949699189e-18,0,nan,9.981396766892637745770e-01
82708,3.384009953500769472224e-02,3.383989517691067402071e-02,1.236173091036270372677e-11,6.969381493338591735425e-14,6.969571109545066540032e-14,3.384009953500769503395e-02,9.211205902840783243717e-18,0,nan,9.981410109928520954796e-01
82748,3.383192785073468609514e-02,3.383172364064287026015e-02,1.234680308806136477182e-11,6.959285672426005279136e-14,6.959475288632480083743e-14,3.383192785073468640685e-02,9.213430755847794303215e-18,0,nan,9.981418994394216775154e-01
82768,3.382784422792833669649e-02,3.382764009177214178261e-02,1.233934863972898548472e-11,6.954245073734094240379e-14,6.954434689940569044985e-14,3.382784422792833700820e-02,9.214542980904342199574e-18,0,nan,9.981423433364280661524e-01
82828,3.381560222612168693768e-02,3.381539831150488104730e-02,1.231702306381146682684e-11,6.939152454175191096541e-14,6.939342070381665901148e-14,3.381560222612168724261e-02,9.017490180198419292853e-18,0,nan,9.981436737242030977631e-01
82888,3.380337350552982440555e-02,3.380316981205198658387e-02,1.229475399810381539950e-11,6.924103476346934403350e-14,6.924293092553409207956e-14,3.380337350552982470710e-02,8.920521769024088646966e-18,0,nan,9.981450021603763883755e-01
82948,3.379115804215568455820e-02,3.379095456941740635633e-02,1.227254125883305711736e-11,6.909097982620554189021e-14,6.909287598827028993627e-14,3.379115804215568484958e-02,8.622946082284990621809e-18,0,nan,9.981463286491349858336e-01
82960,3.378871653823951421854e-02,3.378851310960130779285e-02,1.226810545403073560942e-11,6.906102088144273285580e-14,6.906291704350748090186e-14,3.378871653823951450653e-02,8.523295098839739849504e-18,0,nan,9.981465937135645482658e-01
83008,3.377895581206286147835e-02,3.377875255966574365667e-02,1.225038466295613364224e-11,6.894135816049991024210e-14,6.894325432256465828817e-14,3.377895581206286175618e-02,8.224848874700718139789e-18,0,nan,9.981476531946538118846e-01
83068,3.376676679137541093489e-02,3.376656375892206020026e-02,1.222828402815647870708e-11,6.879216820368448855783e-14,6.879406436574923660389e-14,3.376676679137541122288e-02,8.528835581025181686056e-18,0,nan,9.981489758010957156847e-01
83128,3.375459095627765418283e-02,3.375438814337167991230e-02,1.220623917284061299230e-11,6.864340839984967674267e-14,6.864530456191442478873e-14,3.375459095627765446744e-02,8.431536635893217372778e-18,0,nan,9.981502964726115212325e-01
83172,3.374567037695580519702e-02,3.374546772479989092494e-02,1.219010829180501688981e-11,6.853459036582151258393e-14,6.853648652788626062999e-14,3.374567037695580548840e-02,8.634569430704094535829e-18,0,nan,9.981512637377005152210e-01
83188,3.374242828301398247160e-02,3.374222568925999346653e-02,1.218424991613475709313e-11,6.849507719981015839969e-14,6.849697336187490644576e-14,3.374242828301398276297e-02,8.635399071209120835699e-18,0,nan,9.981516152133400617929e-01
83248,3.373027874788866242386e-02,3.373007637289226368110e-02,1.216231607788146318688e-11,6.834717306107102136166e-14,6.834906922313576940772e-14,3.373027874788866272541e-02,8.939852868586387395506e-18,0,nan,9.981529320274082284149e-01
83308,3.371814232726564215318e-02,3.371794017063343162254e-02,1.214043747863626454430e-11,6.819969444779407297286e-14,6.820159060985882101892e-14,3.371814232726564245472e-02,8.943070656021650212527e-18,0,nan,9.981542469189310160102e-01
83368,3.370601899756835806248e-02,3.370581705890792345180e-02,1.211861393966434329663e-11,6.805263983076434793322e-14,6.805453599282909597928e-14,3.370601899756835838096e-02,9.448887695417048096840e-18,0,nan,9.981555598920115534938e-01
83386,3.370238454787231186430e-02,3.370218267452703720465e-02,1.211207758809237528400e-11,6.800860589711935968134e-14,6.801050205918410772740e-14,3.370238454787231219294e-02,9.751499424850538594639e-18,0,nan,9.981559534104514359431e-01
83428,3.369390873527954258457e-02,3.369370701419945815112e-02,1.209684528293721615568e-11,6.790600768735681073218e-14,6.790790384942155877824e-14,3.369390873527954291322e-02,9.753952446323140528147e-18,0,nan,9.981568709507411633615e-01
83488,3.368181151694103249517e-02,3.368161001305085586421e-02,1.207513133112943784455e-11,6.775979650150324689147e-14,6.776169266356799493754e-14,3.368181151694103283399e-02,1.005923267313892379661e-17,0,nan,9.981581800991993884691e-01
83549,3.366952602603711113585e-02,3.366932474255742683913e-02,1.205311137819631465404e-11,6.761157844644942336120e-14,6.761347460851417140727e-14,3.366952602603711147805e-02,1.016353216336066973538e-17,0,nan,9.981595091126982928834e-01
83599,3.365946597100695431769e-02,3.365926486789211729864e-02,1.203510413907167001096e-11,6.749041045462176023912e-14,6.749230661668650828518e-14,3.365946597100695467683e-02,1.066986534917622381229e-17,0,nan,9.981605970016479449842e-01
83609,3.365745504188294917464e-02,3.365725397480875884267e-02,1.203150721143285712643e-11,6.746621160661395390050e-14,6.746810776867870194656e-14,3.365745504188294954056e-02,1.087183308299790670568e-17,0,nan,9.981608144211373450706e-01
83669,3.364539703126978614466e-02,3.364519618021359470805e-02,1.200995721888319773046e-11,6.732126119025180295805e-14,6.732315735231655100412e-14,3.364539703126978651058e-02,1.087572938651239604694e-17,0,nan,9.981621178315407467334e-01
83729,3.363335197097494619180e-02,3.363315133555022927073e-02,1.198846122601290495545e-11,6.717672570730157842326e-14,6.717862186936632646932e-14,3.363335197097494656110e-02,1.098036155663522710412e-17,0,nan,9.981634193479411776067e-01
83789,3.362131983783390796921e-02,3.362111941765510875302e-02,1.196701905897431361960e-11,6.703260367409546220032e-14,6.703449983616021024638e-14,3.362131983783390834191e-02,1.108506443499284752637e-17,0,nan,9.981647189743597567402e-01
83813,3.361651059900274564256e-02,3.361631026481457374449e-02,1.195845722458010178815e-11,6.697507029561174931403e-14,6.697696645767649736010e-14,3.361651059900274600509e-02,1.078428709479428297652e-17,0,nan,9.981652382966308055491e-01
83849,3.360930060874011754472e-02,3.360910040342264367815e-02,1.194563054460333340220e-11,6.688889361332722686592e-14,6.689078977539197491198e-14,3.360930060874011790725e-02,1.078660057955994431597e-17,0,nan,9.981660167148060804456e-01
83909,3.359729426064480201287e-02,3.359709426980502249596e-02,1.192429551041627457944e-11,6.674559405402043572472e-14,6.674749021608518377078e-14,3.359729426064480236523e-02,1.048791915575603575361e-17,0,nan,9.981673125732782679955e-01
83969,3.358530077055678385919e-02,3.358510099381202596068e-02,1.190301378460669079550e-11,6.660270353149682369269e-14,6.660459969356157173875e-14,3.358530077055678419800e-02,1.008813889196274180912e-17,0,nan,9.981686065537629975650e-01
84028,3.357351968807358472360e-02,3.357332012148336530406e-02,1.188213857134582820563e-11,6.646259197107803587722e-14,6.646448813314278392329e-14,3.357351968807358507597e-02,1.049534601470339114882e-17,0,nan,9.981698771404626658438e-01
84029,3.357332011554229601904e-02,3.357312055251084219996e-02,1.188178519604223857741e-11,6.646022058734485865093e-14,6.646211674940960669699e-14,3.357332011554229637141e-02,1.049540840301541083241e-17,0,nan,9.981698986602355433114e-01
84089,3.356135227272479776652e-02,3.356115292302588262068e-02,1.186060957426155398063e-11,6.631814376938848328215e-14,6.632003993145323132821e-14,3.356135227272479812567e-02,1.070105777375653765968e-17,0,nan,9.981711888966598308307e-01
84149,3.354939721928479118277e-02,3.354919808253859838068e-02,1.183948674947114541668e-11,6.617647163165603291566e-14,6.617836779372078096172e-14,3.354939721928479154530e-02,1.080586035734948408165e-17,0,nan,9.981724772669884617696e-01
84209,3.353745493245963842720e-02,3.353725600828729767693e-02,1.181841655254230349007e-11,6.603520273434933191373e-14,6.603709889641407995979e-14,3.353745493245963879650e-02,1.101175881552768734915e-17,0,nan,9.981737637751627622890e-01
84244,3.353049448514023623085e-02,3.353029568479471990541e-02,1.180614984115176069240e-11,6.595298152588651496397e-14,6.595487768795126301003e-14,3.353049448514023659677e-02,1.091299841629303501547e-17,0,nan,9.981745133798745503407e-01
84269,3.352552538954337973728e-02,3.352532667756696376562e-02,1.179739881500802717344e-11,6.589433564381296528366e-14,6.589623180587771332973e-14,3.352552538954338010320e-02,1.091461592211132764179e-17,0,nan,9.981750484251128228540e-01
84329,3.351360856788655205504e-02,3.351341006772907357849e-02,1.177643336905996624733e-11,6.575386893250372469596e-14,6.575576509456847274202e-14,3.351360856788655242773e-02,1.112069134653007458321e-17,0,nan,9.981763312207575335796e-01
84389,3.350170444489600846333e-02,3.350150615618141718965e-02,1.175552004754538032741e-11,6.561380117896022865582e-14,6.561569734102497670189e-14,3.350170444489600883264e-02,1.102350973247687534137e-17,0,nan,9.981776121660046288990e-01
84449,3.348981299803473826593e-02,3.348961492038791790916e-02,1.173465868396411375957e-11,6.547413096777271475113e-14,6.547602712983746279719e-14,3.348981299803473863524e-02,1.102742392215049746696e-17,0,nan,9.981788912647507252944e-01
84459,3.348783232104663602619e-02,3.348763427854137326474e-02,1.173118682984479510441e-11,6.545089115014325988003e-14,6.545278731220800792609e-14,3.348783232104663639550e-02,1.102807615202883821573e-17,0,nan,9.981791042686271336502e-01
84509,3.347793420482168776209e-02,3.347773633786845305082e-02,1.171384911246558681062e-11,6.533485688955300306471e-14,6.533675305161775111078e-14,3.347793420482168814495e-02,1.143615641922738988546e-17,0,nan,9.981801685208813578343e-01
84569,3.346606804283158177331e-02,3.346587038619867548951e-02,1.169309116784580284119e-11,6.519597754090463051064e-14,6.519787370296937855671e-14,3.346606804283158216972e-02,1.184517460514527697944e-17,0,nan,9.981814439382710243552e-01
84629,3.345421448969474585795e-02,3.345401704300983587907e-02,1.167238468554437131113e-11,6.505749152439315413461e-14,6.505938768645790218068e-14,3.345421448969474624758e-02,1.164681824638272626028e-17,0,nan,9.981827175207832288290e-01
84676,3.344493799887580963627e-02,3.344474071639069746233e-02,1.165620044649461228147e-11,6.494928464109259069344e-14,6.495118080315733873951e-14,3.344493799887581001913e-02,1.144743913628462548355e-17,0,nan,9.981837138813037780226e-01
84689,3.344237352309692909493e-02,3.344217628598860544287e-02,1.165172950164154648642e-11,6.491939744851662115367e-14,6.492129361058136919973e-14,3.344237352309692948795e-02,1.175225458368121993162e-17,0,nan,9.981839892722705015297e-01
84749,3.343054512077912775184e-02,3.343034809287689966220e-02,1.163112545285528218751e-11,6.478169392767620831137e-14,6.478359008974095635743e-14,3.343054512077912813808e-02,1.155371599692775603104e-17,0,nan,9.981852591965744560080e-01
84809,3.341872926053740952559e-02,3.341853244147170252373e-02,1.161057237653830181003e-11,6.464437958214702598775e-14,6.464627574421177403382e-14,3.341872926053740990506e-02,1.135503260496578932196e-17,0,nan,9.981865272975258256290e-01
84869,3.340692592022273844040e-02,3.340672930962489143439e-02,1.159007011067518404151e-11,6.450745303804908652184e-14,6.450934920011383456790e-14,3.340692592022273881309e-02,1.115620448531851114535e-17,0,nan,9.981877935789444909482e-01
84893,3.340220808472548218892e-02,3.340201155741175811803e-02,1.158188339508538335763e-11,6.445279069816957150849e-14,6.445468686023431955455e-14,3.340220808472548255823e-02,1.105634585791815647910e-17,0,nan,9.981882995828963951799e-01
84929,3.339513507774080052157e-02,3.339493867524306289522e-02,1.156961849387946396396e-11,6.437091292731843800999e-14,6.437280908938318605605e-14,3.339513507774080088071e-02,1.075432001696576141130e-17,0,nan,9.981890580446395303438e-01
84989,3.338335671105183003862e-02,3.338316051628735876475e-02,1.154921736539074948881e-11,6.423475788767845945716e-14,6.423665404974320750323e-14,3.338335671105183039098e-02,1.055513108246347865235e-17,0,nan,9.981903206984092486397e-01
85050,3.337139480500886003906e-02,3.337119882106474377055e-02,1.152852781054862790319e-11,6.409672695040763895718e-14,6.409862311247238700324e-14,3.337139480500886037109e-02,9.949746399987118383165e-18,0,nan,9.981916025428376714455e-01
85110,3.335964153101629782149e-02,3.335944575406839680945e-02,1.150822801367898844220e-11,6.396134435044401145437e-14,6.396324051250875950043e-14,3.335964153101629814675e-02,9.750124306438921645711e-18,0,nan,9.981928615540680402220e-01
85170,3.334790066665880611644e-02,3.334770509634299783750e-02,1.148797822391990139045e-11,6.382634274681061964638e-14,6.382823890887536769245e-14,3.334790066665880645187e-02,1.005835571077073882521e-17,0,nan,9.981941187647664506604e-01
85230,3.333617219011398494420e-02,3.333597682606704297825e-02,1.146777828299695498347e-11,6.369172080019067778952e-14,6.369361696225542583558e-14,3.333617219011398528640e-02,1.026516508071730293054e-17,0,nan,9.981953741786883381221e-01
85290,3.332445607961312126883e-02,3.332426092147271245978e-02,1.144762803324757259012e-11,6.355747717691315256730e-14,6.355937333897790061337e-14,3.332445607961312161104e-02,1.026877407610819446396e-17,0,nan,9.981966277995785521981e-01
85328,3.331704226242758835462e-02,3.331684723450764816331e-02,1.143489183845697594947e-11,6.347265128956669404711e-14,6.347454745163144209317e-14,3.331704226242758869005e-02,1.006767180803950416624e-17,0,nan,9.981974208337756955425e-01
85350,3.331275231344101931384e-02,3.331255736084570094388e-02,1.142752731761821950916e-11,6.342361054892501713916e-14,6.342550671098976518523e-14,3.331275231344101966281e-02,1.047579530460971154924e-17,0,nan,9.981978796311713962824e-01
85410,3.330106086993583155528e-02,3.330086612252504853955e-02,1.140747597966162457271e-11,6.329011959376366132190e-14,6.329201575582840936796e-14,3.330106086993583191442e-02,1.078470055469182947212e-17,0,nan,9.981991296771906731623e-01
85470,3.328938172748889030459e-02,3.328918718490297238579e-02,1.138747386353401623647e-11,6.315700299452945554974e-14,6.315889915659420359580e-14,3.328938172748889065018e-02,1.038137161299040135884e-17,0,nan,9.982003779413497164606e-01
85530,3.327771486454453992826e-02,3.327752052642469889158e-02,1.136752081399237306094e-11,6.302425943985846850821e-14,6.302615560192321655428e-14,3.327771486454454028062e-02,1.058863889819592152914e-17,0,nan,9.982016244273514181742e-01
85547,3.327441148288202221815e-02,3.327421720262912834351e-02,1.136187634911982970699e-11,6.298671640677622826534e-14,6.298861256884097631141e-14,3.327441148288202257390e-02,1.069151404916126731625e-17,0,nan,9.982019772756175541228e-01
85590,3.326606025959996983663e-02,3.326586612558829672814e-02,1.134761667639168900132e-11,6.289188762389533905195e-14,6.289378378596008709802e-14,3.326606025959997018561e-02,1.049049907158943660529e-17,0,nan,9.982028691388882819628e-01
85650,3.325441789120504799455e-02,3.325422396094451035306e-02,1.132776129668225271692e-11,6.275988624626629850524e-14,6.276178240833104655131e-14,3.325441789120504833336e-02,1.018851630511709074543e-17,0,nan,9.982041120796424510126e-01
85710,3.324278773796215505533e-02,3.324259401109659414769e-02,1.130795452140694125607e-11,6.262825401205234379527e-14,6.263015017411709184134e-14,3.324278773796215539753e-02,1.029400161587395535933e-17,0,nan,9.982053532532857367679e-01
85766,3.323194393021940988681e-02,3.323175039286859468272e-02,1.128951191495325904035e-11,6.250572917187823536291e-14,6.250762533394298340898e-14,3.323194393021941022901e-02,1.029736061812373161221e-17,0,nan,9.982065100909230174727e-01
85770,3.323116977852601929097e-02,3.323097625470014738125e-02,1.128819619769852808402e-11,6.249698963176256211446e-14,6.249888579382731016053e-14,3.323116977852601963656e-02,1.039955694557205807364e-17,0,nan,9.982065926634796714065e-01
85830,3.321956399160355198659e-02,3.321937067046294958148e-02,1.126848617327700498379e-11,6.236609182130760289024e-14,6.236798798337235093630e-14,3.321956399160355231524e-02,9.893229893617403250835e-18,0,nan,9.982078303138755343482e-01
85890,3.320797035595368352934e-02,3.320777723714479666092e-02,1.124882429644691799008e-11,6.223555930197329817159e-14,6.223745546403804621766e-14,3.320797035595368385121e-02,9.692628501727365673512e-18,0,nan,9.982090662081143834800e-01
85950,3.319638885038720014112e-02,3.319619593355733765634e-02,1.122921041609471750927e-11,6.210539080039443073601e-14,6.210728696245917878207e-14,3.319638885038720046300e-02,9.696010051192053959099e-18,0,nan,9.982103003498270965186e-01
85986,3.318944576069198082983e-02,3.318925296488059913113e-02,1.121746506354650271947e-11,6.202746390024344866194e-14,6.202936006230819670800e-14,3.318944576069198114154e-02,9.391784570224880639034e-18,0,nan,9.982110399951488299950e-01
86010,3.318481945376658129234e-02,3.318462673856391213233e-02,1.120964438168612200852e-11,6.197558504852864867799e-14,6.197748121059339672405e-14,3.318481945376658159727e-02,9.188896189005403637157e-18,0,nan,9.982115327426344160043e-01
86070,3.317326214500583752214e-02,3.317306963107938804562e-02,1.119012604326349556690e-11,6.184614078363052304644e-14,6.184803694569527109250e-14,3.317326214500583783046e-02,9.294231946585398596480e-18,0,nan,9.982127633901469583545e-01
86130,3.316171690307034919729e-02,3.316152459007000048019e-02,1.117065525144323927401e-11,6.171705674822575337496e-14,6.171895291029050142102e-14,3.316171690307034949205e-02,8.888787830439648702263e-18,0,nan,9.982139922959652793494e-01
86190,3.315018370697670559277e-02,3.314999159455319076181e-02,1.115123185741319588634e-11,6.158833169008551340133e-14,6.159022785215026144739e-14,3.315018370697670589093e-02,8.994085826763144838305e-18,0,nan,9.982152194636798866545e-01
86206,3.314711021975498095481e-02,3.314691816075974298191e-02,1.114606027170213032767e-11,6.155406547593990793026e-14,6.155596163800465597632e-14,3.314711021975498125974e-02,9.199349777098069309443e-18,0,nan,9.982155464153144996541e-01
86250,3.313866253579254478909e-02,3.313847062359744635867e-02,1.113185571293006842587e-11,6.145996436220094159851e-14,6.146186052426568964458e-14,3.313866253579254509741e-02,9.303935922807801229546e-18,0,nan,9.982164448968712875255e-01
86310,3.312715336863639409458e-02,3.312696165632214131052e-02,1.111252667031685192270e-11,6.133195352275777227687e-14,6.133384968482252032294e-14,3.312715336863639440290e-02,9.307168333167789788018e-18,0,nan,9.982176685991100193287e-01
86370,3.311565618467751105739e-02,3.311546467189737725077e-02,1.109324458246027862827e-11,6.120429793511110772617e-14,6.120619409717585577223e-14,3.311565618467751135554e-02,9.003463370037921356561e-18,0,nan,9.982188905739566827714e-01
86427,3.310474494042562788881e-02,3.310455361688251797048e-02,1.107496995735204907018e-11,6.108335305709878857273e-14,6.108524921916353661879e-14,3.310474494042562820052e-02,9.415814112161979664785e-18,0,nan,9.982200498532982380637e-01
86430,3.310417096313572511091e-02,3.310397964954382506552e-02,1.107400930280827645145e-11,6.107699636776032999823e-14,6.107889252982507804430e-14,3.310417096313572542601e-02,9.518324948523431398575e-18,0,nan,9.982201108249619707423e-01
86490,3.309269768328127992067e-02,3.309250656853256725395e-02,1.105482068536744092680e-11,6.095004759432415330408e-14,6.095194375638890135015e-14,3.309269768328128022899e-02,9.316858835486575500106e-18,0,nan,9.982213293556667227380e-01
86551,3.308104540266710136317e-02,3.308085448972277072249e-02,1.103535994296393352783e-11,6.082134341183674089903e-14,6.082323957390148894510e-14,3.308104540266710168843e-02,9.832236188020459488504e-18,0,nan,9.982225664353094014901e-01
86611,3.306959614236408860483e-02,3.306940542756964272265e-02,1.101626498582781945321e-11,6.069510239643754053515e-14,6.069699855850228858121e-14,3.306959614236408893009e-02,9.835640276506836164550e-18,0,nan,9.982237815074719150792e-01
86649,3.306235108978985414653e-02,3.306216050031311784634e-02,1.100419543075405232158e-11,6.061533040496018872173e-14,6.061722656702493676779e-14,3.306235108978985446501e-02,9.632841515193081391999e-18,0,nan,9.982245501686695855910e-01
86671,3.305815876151749537414e-02,3.305796824453040254609e-02,1.099721625384869139671e-11,6.056921050613406242634e-14,6.057110666819881047240e-14,3.305815876151749568585e-02,9.429083054451213238729e-18,0,nan,9.982249948699559709969e-01
86731,3.304673323959848498728e-02,3.304654292007704189367e-02,1.097821360325191700838e-11,6.044366653485908419134e-14,6.044556269692383223741e-14,3.304673323959848528882e-02,9.124766645957125435840e-18,0,nan,9.982262065262631112357e-01
86791,3.303531955612785255431e-02,3.303512943373118169869e-02,1.095925689080904450166e-11,6.031846928154162284948e-14,6.032036544360637089554e-14,3.303531955612785286940e-02,9.538162809148648534715e-18,0,nan,9.982274164798851773771e-01
86851,3.302391769067587091408e-02,3.302372776506391804826e-02,1.094034597383535228179e-11,6.019361755008280548836e-14,6.019551371214755353442e-14,3.302391769067587122240e-02,9.336263361860844429977e-18,0,nan,9.982286247343043591638e-01
86871,3.302011969156095381472e-02,3.301992983146848125911e-02,1.093405248703150422991e-11,6.015207688287846543799e-14,6.015397304494321348406e-14,3.302011969156095411626e-02,9.132121023159019893832e-18,0,nan,9.982290271087772507569e-01
86911,3.301252762286213691807e-02,3.301233789369566849764e-02,1.092148071018741100667e-11,6.006911014933187088258e-14,6.007100631139661892865e-14,3.301252762286213721961e-02,9.134221186193059102959e-18,0,nan,9.982298312929932078354e-01
86971,3.300114933235541849347e-02,3.300095979929601912653e-02,1.090266095826065859770e-11,5.994494589306230520644e-14,5.994684205512705325250e-14,3.300114933235541879501e-02,9.137370525664918908665e-18,0,nan,9.982310361594146790628e-01
87031,3.298978279887350220103e-02,3.298959346158357211048e-02,1.088388657698698755680e-11,5.982112359994810837701e-14,5.982301976201285642308e-14,3.298978279887350250596e-02,9.243221238242301723672e-18,0,nan,9.982322393370221624387e-01
87091,3.297842800218304141620e-02,3.297823886032579392236e-02,1.086515742583234487526e-11,5.969764209354019173036e-14,5.969953825560493977642e-14,3.297842800218304172113e-02,9.246403770105804826633e-18,0,nan,9.982334408292595225682e-01
87093,3.297804971085790755363e-02,3.297786057550929206866e-02,1.086453389812129671685e-11,5.969353189874148121752e-14,5.969542806080622926358e-14,3.297804971085790785856e-02,9.246509835636228368819e-18,0,nan,9.982334808500150643640e-01
87151,3.296708492209940502199e-02,3.296689597533886402183e-02,1.084647336479434415099e-11,5.957450020224290439288e-14,5.957639636430765243894e-14,3.296708492209940532692e-02,9.249585206944936446582e-18,0,nan,9.982346406395611200491e-01
87211,3.295575353848652673194e-02,3.295556478648752419186e-02,1.082783425439989020998e-11,5.945169675929068977784e-14,5.945359292135543782390e-14,3.295575353848652703348e-02,9.149957043779346498002e-18,0,nan,9.982358387713518523996e-01
87271,3.294443383125675495185e-02,3.294424527368492841401e-02,1.080923995570281582581e-11,5.932923060272486990192e-14,5.933112676478961794799e-14,3.294443383125675525340e-02,9.153100968954418148691e-18,0,nan,9.982370352280471859346e-01
87316,3.293595170140408588398e-02,3.293576328943369917979e-02,1.079532355606752060610e-11,5.923760163319934676945e-14,5.923949779526409481552e-14,3.293595170140408617875e-02,8.949717570539500859578e-18,0,nan,9.982379314733366404942e-01
87331,3.293312578037070320055e-02,3.293293741689249328584e-02,1.079069033028153067350e-11,5.920710057537055654823e-14,5.920899673743530459430e-14,3.293312578037070349193e-02,8.847606382663852871262e-18,0,nan,9.982382300130531795090e-01
87391,3.292182936583710115743e-02,3.292164119611974910226e-02,1.077218524023668239009e-11,5.908530552481369062531e-14,5.908720168687843867137e-14,3.292182936583710143526e-02,8.438984468697559122151e-18,0,nan,9.982394231297665323859e-01
87451,3.291054456771264615048e-02,3.291035659142419132672e-02,1.075372454818882950989e-11,5.896384430337820527252e-14,5.896574046544295331858e-14,3.291054456771264642831e-02,8.441878138108246785969e-18,0,nan,9.982406145815745974093e-01
87511,3.289927136610185535244e-02,3.289908358291113280757e-02,1.073530811727612666969e-11,5.884271576810331624946e-14,5.884461193016806429552e-14,3.289927136610185562010e-02,8.135815786125523901901e-18,0,nan,9.982418043718554303894e-01
87540,3.289382680312662634906e-02,3.289363911314799644392e-02,1.072642266824393266506e-11,5.878428923019078121518e-14,5.878618539225552926125e-14,3.289382680312662662011e-02,8.240164476564100802742e-18,0,nan,9.982423788425464641037e-01
87571,3.288800974115691842415e-02,3.288782215073355643848e-02,1.071693581115202134322e-11,5.872191878072093499931e-14,5.872381494278568304538e-14,3.288800974115691868504e-02,7.932561131172517593841e-18,0,nan,9.982429925039778114619e-01
87631,3.287675967307755073730e-02,3.287657227509196837770e-02,1.069860749398296262456e-11,5.860145220763320600714e-14,5.860334836969795405321e-14,3.287675967307755100496e-02,8.141386620639045921549e-18,0,nan,9.982441789813012790770e-01
87691,3.286552114211084720365e-02,3.286533393623425189088e-02,1.068032303044612171049e-11,5.848131491989016718351e-14,5.848321108195491522958e-14,3.286552114211084746792e-02,8.041079841716704716973e-18,0,nan,9.982453638071761673508e-01
87751,3.285429412855113654810e-02,3.285410711445552163430e-02,1.066208228572712394742e-11,5.836150579316753130126e-14,5.836340195523227934733e-14,3.285429412855113681576e-02,8.146953645847899041249e-18,0,nan,9.982465469849436263939e-01
87764,3.285186312508932084028e-02,3.285167615250309493453e-02,1.065813587366456072555e-11,5.833559029335314969861e-14,5.833748645541789774467e-14,3.285186312508932111133e-02,8.250690138617188327265e-18,0,nan,9.982468031232215368025e-01
87811,3.284307861273983624242e-02,3.284289179009797859877e-02,1.064388512551779271528e-11,5.824202370774458989678e-14,5.824391986980933794285e-14,3.284307861273983651009e-02,8.149735732402765869873e-18,0,nan,9.982477285179356630770e-01
87871,3.283187457506530786933e-02,3.283168794355076548384e-02,1.062573141601390459126e-11,5.812286754848223668988e-14,5.812476371054698473594e-14,3.283187457506530815054e-02,8.565302533837068561717e-18,0,nan,9.982489084094751627158e-01
87931,3.282068199596271320816e-02,3.282049555524982278350e-02,1.060762102391295628733e-11,5.800403620480111242041e-14,5.800593236686586046647e-14,3.282068199596271347582e-02,8.155297058278197207027e-18,0,nan,9.982500866628759396480e-01
87989,3.280987337649208046707e-02,3.280968711991195565014e-02,1.059015536230881887714e-11,5.788947362145717140007e-14,5.789136978352191944614e-14,3.280987337649208073135e-02,8.054718057299525197753e-18,0,nan,9.982512240871280026662e-01
87991,3.280950085591387056793e-02,3.280931460567774513959e-02,1.058955381641194260892e-11,5.788552857065986587555e-14,5.788742473272461392161e-14,3.280950085591387083560e-02,8.158076299539713894704e-18,0,nan,9.982512632814427366921e-01
88052,3.279814507007787373197e-02,3.279795901316086959750e-02,1.057122962261558872780e-11,5.776537652105079279658e-14,5.776727268311554084264e-14,3.279814507007787399964e-02,8.160900891207729058021e-18,0,nan,9.982524578377844079805e-01
88112,3.278698693960620369329e-02,3.278680107251312761602e-02,1.055324910211985520425e-11,5.764751835515694878697e-14,5.764941451722169683303e-14,3.278698693960620396434e-02,8.267015923745984405710e-18,0,nan,9.982536311694517190381e-01
88172,3.277584018958966005262e-02,3.277565451199795263325e-02,1.053531136860551663744e-11,5.752998058951988725447e-14,5.753187675158463530053e-14,3.277584018958966033722e-02,8.683318829698260865387e-18,0,nan,9.982548028761998500915e-01
88215,3.276785867520098161074e-02,3.276767313322059681512e-02,1.052248223996548945830e-11,5.744594167521719144918e-14,5.744783783728193949524e-14,3.276785867520098188856e-02,8.478637846105958847179e-18,0,nan,9.982556416016395209583e-01
88232,3.276470480069603042128e-02,3.276451931228389909299e-02,1.051741629125372897907e-11,5.741276213610930269722e-14,5.741465829817405074329e-14,3.276470480069603069911e-02,8.479453985299099991782e-18,0,nan,9.982559729612975002542e-01
88292,3.275358075363904719883e-02,3.275339545408546388608e-02,1.049956373973417010232e-11,5.729586191132562161864e-14,5.729775807339036966470e-14,3.275358075363904746989e-02,8.275447657467538465641e-18,0,nan,9.982571414280044615392e-01
88352,3.274246802917824736539e-02,3.274228291816294615288e-02,1.048175358420288536277e-11,5.717927883597896725555e-14,5.718117499804371530161e-14,3.274246802917824764661e-02,8.588690939174919904825e-18,0,nan,9.982583082795716606012e-01
88412,3.273136660811883266021e-02,3.273118168532230746524e-02,1.046398569530014411975e-11,5.706301183526823743392e-14,5.706490799733298547998e-14,3.273136660811883293126e-02,8.281064043752561588598e-18,0,nan,9.982594735192411847030e-01
88441,3.272600496754485491975e-02,3.272582013560642894695e-02,1.045541299548177454548e-11,5.700692910443297574364e-14,5.700882526649772378970e-14,3.272600496754485518741e-02,8.178890506122149126872e-18,0,nan,9.982600361415540093056e-01
88472,3.272027647131153032945e-02,3.272009173641503258445e-02,1.044625994414830685290e-11,5.694705983876029580485e-14,5.694895600082504385091e-14,3.272027647131153059372e-02,8.076774038723419427492e-18,0,nan,9.982606371502463071940e-01
88532,3.270919759965245440594e-02,3.270901305233799075790e-02,1.042857620234970340240e-11,5.683142178036927626359e-14,5.683331794243402430658e-14,3.270919759965245467699e-02,8.286676623466180784599e-18,0,nan,9.982617991758115217173e-01
88592,3.269812997408296751739e-02,3.269794561403329752057e-02,1.041093434198452195511e-11,5.671609659833599938072e-14,5.671799276040074742370e-14,3.269812997408296779522e-02,8.496718525482045574697e-18,0,nan,9.982629595991525775001e-01
88652,3.268707357558954314534e-02,3.268688940248817697426e-02,1.039333423560870856911e-11,5.660108323520749925525e-14,5.660297939727224729823e-14,3.268707357558954341639e-02,8.292285404337774102092e-18,0,nan,9.982641184234764975144e-01
88667,3.268431122797295829732e-02,3.268412710155930429423e-02,1.038894071818587389278e-11,5.657237849261734257384e-14,5.657427465468209061682e-14,3.268431122797295856498e-02,8.189323907284277993876e-18,0,nan,9.982644078800860452092e-01
88712,3.267602838520362842610e-02,3.267584439873482459534e-02,1.037577575625187738805e-11,5.648638063781666166808e-14,5.648827679988140971106e-14,3.267602838520362871409e-02,8.813531395904601372783e-18,0,nan,9.982652756519816095930e-01
88772,3.266499438400150756164e-02,3.266481058385027064900e-02,1.035825877741523171029e-11,5.637198775726197301800e-14,5.637388391932672106098e-14,3.266499438400150783269e-02,8.297890394070596962621e-18,0,nan,9.982664312878575912078e-01
88832,3.265397155310416548791e-02,3.265378793895624387456e-02,1.034078317306949502363e-11,5.625790354888737606205e-14,5.625979971095212410503e-14,3.265397155310416577251e-02,8.715726043143130485945e-18,0,nan,9.982675853342854701742e-01
88892,3.264295987367715237332e-02,3.264277644521903598050e-02,1.032334881765285319307e-11,5.614412697226223761251e-14,5.614602313432698565550e-14,3.264295987367715266470e-02,8.926253470367548502126e-18,0,nan,9.982687377944376841735e-01
88895,3.264240958209466294434e-02,3.264222616291282044320e-02,1.032247818042051573748e-11,5.613844620015925111911e-14,5.614034236222399916209e-14,3.264240958209466323572e-02,8.926403950746013108991e-18,0,nan,9.982687953758623469053e-01
88952,3.263195932693044836790e-02,3.263177608384936641397e-02,1.030595558606890648081e-11,5.603065699116142152834e-14,5.603255315322616957132e-14,3.263195932693044865251e-02,8.721605326425133458829e-18,0,nan,9.982698886714780929508e-01
89012,3.262096989411832892504e-02,3.262078683610224768256e-02,1.028860335368463217889e-11,5.591749257354546992843e-14,5.591938873561021797141e-14,3.262096989411832919948e-02,8.412952643688118168908e-18,0,nan,9.982710379685620060157e-01
89072,3.260999155653923067214e-02,3.260980868327685123508e-02,1.027129199632835742284e-11,5.580463269154089136954e-14,5.580652885360563941252e-14,3.260999155653923095674e-02,8.727480649113320677579e-18,0,nan,9.982721856888362158195e-01
89122,3.260085140395339546587e-02,3.260066868441516502939e-02,1.025689699991174498517e-11,5.571081468254744607205e-14,5.571271084461219411503e-14,3.260085140395339576403e-02,9.145638368124256760046e-18,0,nan,9.982731409201550336731e-01
89132,3.259902429553561773866e-02,3.259884160671637380317e-02,1.025402139028774244114e-11,5.569207632142055497496e-14,5.569397248348530301794e-14,3.259902429553561804021e-02,9.250084496051215590255e-18,0,nan,9.982733318354390294135e-01
89192,3.258806809249384857542e-02,3.258788558780790422400e-02,1.023679141230777368994e-11,5.557982244358418949095e-14,5.558171860564893753394e-14,3.258806809249384888036e-02,9.357162877715491231386e-18,0,nan,9.982744764115002918678e-01
89252,3.257712292884404327875e-02,3.257694060798229077118e-02,1.021960193958876721219e-11,5.546787004253898758835e-14,5.546976620460373563134e-14,3.257712292884404358369e-02,9.360306669118377809340e-18,0,nan,9.982756194201414187434e-01
89312,3.256618878605995137204e-02,3.256600664871400894310e-02,1.020245284978438212020e-11,5.535621810688031382228e-14,5.535811426894506186526e-14,3.256618878605995166342e-02,8.947296098099297904895e-18,0,nan,9.982767608644754198360e-01
89351,3.255908749443268259207e-02,3.255890547620698993633e-02,1.019132753899072327763e-11,5.528380499593532325225e-14,5.528570115800007129523e-14,3.255908749443268288684e-02,9.053308563850235597045e-18,0,nan,9.982775019659037949869e-01
89372,3.255526564565882011583e-02,3.255508369152102979334e-02,1.018534402099964391296e-11,5.524486562927251625932e-14,5.524676179133726430230e-14,3.255526564565882041059e-02,9.054371383506224598377e-18,0,nan,9.982779007476069264436e-01
89432,3.254435348920126329223e-02,3.254417171796468870833e-02,1.016827533178897795794e-11,5.513381160642984136842e-14,5.513570776849458941140e-14,3.254435348920126359039e-02,9.161515454054003864295e-18,0,nan,9.982790390726322263325e-01
89492,3.253345229829113049761e-02,3.253327070964955471693e-02,1.015124666115425266558e-11,5.502305503909745085051e-14,5.502495120116219889350e-14,3.253345229829113079237e-02,9.060442247009230826345e-18,0,nan,9.982801758426392917632e-01
89553,3.252238064315617120198e-02,3.252219923983966868165e-02,1.013397507967289528107e-11,5.491075643627443478548e-14,5.491265259833918282846e-14,3.252238064315617149336e-02,8.959348242447791396110e-18,0,nan,9.982813299678780704846e-01
89580,3.251748368206079995349e-02,3.251730236067280874787e-02,1.012634341483449149559e-11,5.486114805829062869454e-14,5.486304422035537673753e-14,3.251748368206080024148e-02,8.856503316255700850361e-18,0,nan,9.982818402988964487810e-01
89613,3.251150151031791652495e-02,3.251132028898105486760e-02,1.011702674692586781533e-11,5.480059671433565763378e-14,5.480249287640040567676e-14,3.251150151031791680955e-02,8.753919599410771592498e-18,0,nan,9.982824636112909453341e-01
89673,3.250063328779265768708e-02,3.250045224813137714699e-02,1.010011807043489692644e-11,5.469073145771881212572e-14,5.469262761978356016870e-14,3.250063328779265795475e-02,8.235606025341474402762e-18,0,nan,9.982835957089508328237e-01
89733,3.248977595735660048009e-02,3.248959509906755208737e-02,1.008324893097956342966e-11,5.458115968317068702011e-14,5.458305584523543506309e-14,3.248977595735660073759e-02,7.925509129495935990586e-18,0,nan,9.982847262639125612079e-01
89793,3.247892950082853785545e-02,3.247874882360908127814e-02,1.006641920977722189106e-11,5.447188041137527514186e-14,5.447377657344002318485e-14,3.247892950082853810278e-02,7.615202360408652437343e-18,0,nan,9.982858552792227805500e-01
89809,3.247603894658770843493e-02,3.247585831760245395826e-02,1.006193792631641353712e-11,5.444278854813783919560e-14,5.444468471020258723858e-14,3.247603894658770867887e-02,7.511553031773602576887e-18,0,nan,9.982861560903300578206e-01
89853,3.246809390006972204619e-02,3.246791340361792346930e-02,1.004962878848110209023e-11,5.436289266693539230050e-14,5.436478882900014034348e-14,3.246809390006972227997e-02,7.200333168978696034365e-18,0,nan,9.982869827579199877130e-01
89913,3.245726913698373712229e-02,3.245708882099836712680e-02,1.003287754917842000048e-11,5.425419547835439402423e-14,5.425609164041914206721e-14,3.245726913698373736623e-02,7.515896909862713627499e-18,0,nan,9.982881087030345469593e-01
89973,3.244645519351637216274e-02,3.244627505769690361482e-02,1.001616537438849832068e-11,5.414578787801799114820e-14,5.414768404008273919119e-14,3.244645519351637241346e-02,7.727246347618691115452e-18,0,nan,9.982892331175887374933e-01
90033,3.243565205165549465463e-02,3.243547209570210060160e-02,9.999492147060896212257e-12,5.403766890217615971481e-14,5.403956506424090775780e-14,3.243565205165549489519e-02,7.416448932092407341015e-18,0,nan,9.982903560045967538946e-01
90039,3.243457233086554904745e-02,3.243439239288229885424e-02,9.997826961944913230197e-12,5.402687284194966156325e-14,5.402876900401440960623e-14,3.243457233086554927784e-02,7.103314306195491114256e-18,0,nan,9.982904682093983225852e-01
90093,3.242485969343092454273e-02,3.242467991704447610903e-02,9.982857750573548397610e-12,5.392983759092514925043e-14,5.393173375298989729342e-14,3.242485969343092479006e-02,7.627901028307732494712e-18,0,nan,9.982914773670647458001e-01
90153,3.241407810091430872289e-02,3.241389850379637303654e-02,9.966262068730913810078e-12,5.382229298818958641734e-14,5.382418915025433446032e-14,3.241407810091430896006e-02,7.316858572772866416674e-18,0,nan,9.982925972079908518938e-01
90213,3.240330725621899586418e-02,3.240312783807183396632e-02,9.949704985762132993927e-12,5.371503414170467232125e-14,5.371693030376942036423e-14,3.240330725621899610813e-02,7.528413284493339016849e-18,0,nan,9.982937155303652070623e-01
90270,3.239308489267394173205e-02,3.239290564427386438678e-02,9.934011404083490450590e-12,5.361340205534805357026e-14,5.361529821741280161324e-14,3.239308489267394197938e-02,7.635383336219174368725e-18,0,nan,9.982947765327785847830e-01
90273,3.239254714149991188146e-02,3.239236790202647665618e-02,9.933186386319195197080e-12,5.360806010299847676255e-14,5.360995626506322480554e-14,3.239254714149991212880e-02,7.635510091806973127453e-18,0,nan,9.982948323371699938405e-01
90333,3.238179773895343566549e-02,3.238161867785736977308e-02,9.916706155475114153945e-12,5.350136992737432378575e-14,5.350326608943907182873e-14,3.238179773895343590943e-02,7.533414011655879678561e-18,0,nan,9.982959476313794437664e-01
90393,3.237105903081727540933e-02,3.237088014780290922629e-02,9.900264178722113202038e-12,5.339496267389327282289e-14,5.339685883595802086588e-14,3.237105903081727565666e-02,7.640578590981341771823e-18,0,nan,9.982970614159598802618e-01
90453,3.236033099937034533458e-02,3.236015229414269491059e-02,9.883860341969819345863e-12,5.328883740535669160373e-14,5.329073356742143964672e-14,3.236033099937034559208e-02,7.957212056029884142006e-18,0,nan,9.982981736938697395027e-01
90501,3.235175624954670801149e-02,3.235157768633650120964e-02,9.870764656965131715337e-12,5.320413959226715124959e-14,5.320603575433189929257e-14,3.235175624954670827238e-02,8.064049003768686317856e-18,0,nan,9.982990624333778629097e-01
90513,3.234961362693264287497e-02,3.234943509919740787967e-02,9.867494531543466264122e-12,5.318299318828892173541e-14,5.318488935035366977839e-14,3.234961362693264313585e-02,8.064583112582339018207e-18,0,nan,9.982992844680595996933e-01
90573,3.233890689586512626655e-02,3.233872854532868796004e-02,9.851166634182106285467e-12,5.307742909292003559896e-14,5.307932525498478364194e-14,3.233890689586512653421e-02,8.276792168463257348298e-18,0,nan,9.983003937414722007439e-01
90633,3.232821078856959265288e-02,3.232803261493901185965e-02,9.834876537036831203455e-12,5.297214419316868501878e-14,5.297404035523343306176e-14,3.232821078856959291377e-02,8.069922256463602401635e-18,0,nan,9.983015015170424752791e-01
90693,3.231752528748855656291e-02,3.231734729047157164908e-02,9.818624127669001888865e-12,5.286713756662504016716e-14,5.286903372868978821014e-14,3.231752528748855682379e-02,8.072590504178371040717e-18,0,nan,9.983026077976975711892e-01
90733,3.231040750379060409267e-02,3.231022962435398252892e-02,9.807810070404305711399e-12,5.279728729129958515734e-14,5.279918345336433320032e-14,3.231040750379060435695e-02,8.179230779195139459327e-18,0,nan,9.983033444890678636272e-01
90753,3.230685037510512890043e-02,3.230667255441015375109e-02,9.802409294048486716761e-12,5.276240829453381896299e-14,5.276430445659856700597e-14,3.230685037510512917487e-02,8.494751785580096605715e-18,0,nan,9.983037125863568806870e-01
90813,3.229618603394289633003e-02,3.229600838927901836035e-02,9.786231924551908797228e-12,5.265795546177740585516e-14,5.265985162384215389814e-14,3.229618603394289660108e-02,8.392648681070430487377e-18,0,nan,9.983048158859320659491e-01
90873,3.228553224656580108307e-02,3.228535477764277922239e-02,9.770091907960901586193e-12,5.255377815685905932808e-14,5.255567431892380737107e-14,3.228553224656580136089e-02,8.605303594738254101648e-18,0,nan,9.983059176993270780352e-01
90933,3.227488899557802124482e-02,3.227471170210628395800e-02,9.753989133460373504233e-12,5.244987547188620869655e-14,5.245177163395095673954e-14,3.227488899557802153959e-02,9.133028023268571774146e-18,0,nan,9.983070180294381897935e-01
90966,3.226903969238086733332e-02,3.226886249528414863494e-02,9.745148441905625403094e-12,5.239284572411614729780e-14,5.239474188618089534078e-14,3.226903969238086762131e-02,8.924690812365901177559e-18,0,nan,9.983076225797964354473e-01
90993,3.226425626362385149567e-02,3.226407914531449479083e-02,9.737923490636780903911e-12,5.234624650255383869513e-14,5.234814266461858673811e-14,3.226425626362385178366e-02,8.926013967697006000835e-18,0,nan,9.983081168791540251886e-01
91054,3.225345708509142215380e-02,3.225328014456833840629e-02,9.721628038821320670795e-12,5.224117005178811557341e-14,5.224306621385286361639e-14,3.225345708509142245195e-02,9.244143864855056266753e-18,0,nan,9.983092325283908017165e-01
91114,3.224284551389179197611e-02,3.224266874795048826085e-02,9.705636943982941792581e-12,5.213809033947051485546e-14,5.213998650153526289844e-14,3.224284551389179227088e-02,9.142104579991127031912e-18,0,nan,9.983103284013983832546e-01
91174,3.223224440961123701845e-02,3.223206781796481115685e-02,9.689682650156041686930e-12,5.203528163637469564004e-14,5.203717779843944368303e-14,3.223224440961123729628e-02,8.619530280571034646923e-18,0,nan,9.983114228026785542253e-01
91199,3.222783036793286061883e-02,3.222765384882478143799e-02,9.683045863252622756590e-12,5.199252445037770707040e-14,5.199442061244245511338e-14,3.222783036793286088988e-02,8.410449602933096169405e-18,0,nan,9.983118783695277484447e-01
91234,3.222165375505399348939e-02,3.222147733741620294841e-02,9.673765048522732596629e-12,5.193274305244001043636e-14,5.193463921450475847934e-14,3.222165375505399376383e-02,8.517212586189725614531e-18,0,nan,9.983125157350894334808e-01
91294,3.221107353306382216059e-02,3.221089728914908210795e-02,9.657884030658138713426e-12,5.183047370111132183976e-14,5.183236986317606988274e-14,3.221107353306382243841e-02,8.625195506577220361650e-18,0,nan,9.983136072014816117699e-01
91354,3.220050372652389162532e-02,3.220032765604727298809e-02,9.642039488528719734228e-12,5.172847269932290540903e-14,5.173036886138765345201e-14,3.220050372652389190654e-02,8.733246562748272311942e-18,0,nan,9.983146972046981730423e-01
91414,3.218994431835666203138e-02,3.218976842103388955120e-02,9.626231314490602711366e-12,5.162673916748243743545e-14,5.162863532954718547844e-14,3.218994431835666230921e-02,8.630857013970564204052e-18,0,nan,9.983157857475747264326e-01
91432,3.218677852104091144083e-02,3.218660267560895663964e-02,9.621495938012096893706e-12,5.159627113349780443633e-14,5.159816729556255247931e-14,3.218677852104091172204e-02,8.736970626140602573938e-18,0,nan,9.983161120260943924049e-01
91474,3.217939529152376910867e-02,3.217921956707121942405e-02,9.610459401287922074691e-12,5.152527222945506551161e-14,5.152716839151981355460e-14,3.217939529152376938311e-02,8.528397517236191632639e-18,0,nan,9.983168728329394148798e-01
91534,3.216885662902590877963e-02,3.216868107716060850491e-02,9.594723642051167866483e-12,5.142407101254756412754e-14,5.142596717461231217052e-14,3.216885662902590905406e-02,8.531191458721841000849e-18,0,nan,9.983179584636129557849e-01
91594,3.215832831390272206776e-02,3.215815293434234587542e-02,9.579023930295542074816e-12,5.132313464749257197569e-14,5.132503080955732001868e-14,3.215832831390272233203e-02,8.217910986035003915149e-18,0,nan,9.983190426424086567859e-01
91654,3.214781032923268046700e-02,3.214763512169554918351e-02,9.563360159919322905227e-12,5.122246226843291212020e-14,5.122435843049766016318e-14,3.214781032923268073127e-02,8.220599687407995552009e-18,0,nan,9.983201253721324406405e-01
91667,3.214553279252033902804e-02,3.214535762221784670741e-02,9.559971069974638897638e-12,5.120068463039793596254e-14,5.120258079246268400552e-14,3.214553279252033929570e-02,8.326581894285445302513e-18,0,nan,9.983203597728495565949e-01
91714,3.213730265813297172099e-02,3.213712762233805042268e-02,9.547732225202237322012e-12,5.112205301290599438633e-14,5.112394917497074242931e-14,3.213730265813297198526e-02,8.223287509677229829336e-18,0,nan,9.983212066555828738488e-01
91774,3.212680528375938599541e-02,3.212663041942628211793e-02,9.532140020803841303802e-12,5.102190602182829870688e-14,5.102380218389304674987e-14,3.212680528375938626307e-02,8.331435664649374136707e-18,0,nan,9.983222864955511858436e-01
91834,3.211631818930620245689e-02,3.211614349615516390797e-02,9.516583441761908137616e-12,5.092202043947993965340e-14,5.092391660154468769638e-14,3.211631818930620274827e-02,9.072625701924330057196e-18,0,nan,9.983233648948212912168e-01
91894,3.210584135800607634317e-02,3.210566683575798962563e-02,9.501062383490824761676e-12,5.082239541348931238645e-14,5.082429157555406042944e-14,3.210584135800607663116e-02,8.970056222951066123736e-18,0,nan,9.983244418561698291844e-01
91902,3.210444522170501923078e-02,3.210427072222293841430e-02,9.498995587242833549169e-12,5.080913171751475372054e-14,5.081102787957950176353e-14,3.210444522170501951538e-02,8.864911644230246149423e-18,0,nan,9.983245853425222160167e-01
91954,3.209537477312992623997e-02,3.209520042150631457807e-02,9.485576741779995536130e-12,5.072303009481781640739e-14,5.072492625688256445037e-14,3.209537477312992653813e-02,9.289674899921342135091e-18,0,nan,9.983255173823661591951e-01
92014,3.208491841798682199142e-02,3.208474423670984345723e-02,9.470126412792254240017e-12,5.062392363774466153336e-14,5.062581979980940957634e-14,3.208491841798682230651e-02,9.820696823151546411368e-18,0,nan,9.983265914761724077681e-01
92074,3.207447227592387292220e-02,3.207429826471631858906e-02,9.454711293062283666541e-12,5.052507519985175181244e-14,5.052697136191649985542e-14,3.207447227592387322713e-02,9.506995419545522780368e-18,0,nan,9.983276641403434923457e-01
92134,3.206403633032611631381e-02,3.206386248891140838948e-02,9.439331279495042744863e-12,5.042648394200864696287e-14,5.042838010407339500586e-14,3.206403633032611662552e-02,9.721425006457139529466e-18,0,nan,9.983287353776271225939e-01
92137,3.206351480040592641737e-02,3.206334096747361194415e-02,9.438563198509232097721e-12,5.042156111508569736442e-14,5.042345727715044540740e-14,3.206351480040592673586e-02,9.932921894251745879674e-18,0,nan,9.983287889020846972606e-01
92194,3.205361056461640658215e-02,3.205343689271859657243e-02,9.423986269364201698031e-12,5.032814902835760451947e-14,5.033004519042235256245e-14,3.205361056461640689724e-02,9.830289032288633135751e-18,0,nan,9.983298051907638511978e-01
92254,3.204319496225530453643e-02,3.204302145959907140204e-02,9.408676160310584489966e-12,5.023006962629869713448e-14,5.023196578836344517746e-14,3.204319496225530486508e-02,1.025642991973161078486e-17,0,nan,9.983308735824870733732e-01
92314,3.203278950674096727509e-02,3.203261617305161560202e-02,9.393400850340619105066e-12,5.013224490647500922062e-14,5.013414106853975726361e-14,3.203278950674096761390e-02,1.057707380839937226338e-17,0,nan,9.983319405555230672536e-01
92373,3.202256735410409152278e-02,3.202239418629824534588e-02,9.378413964256137508987e-12,5.003629814807260298926e-14,5.003819431013735103224e-14,3.202256735410409185143e-02,1.026303668598726786143e-17,0,nan,9.983329883648949183207e-01
92374,3.202239418160903836283e-02,3.202222101661249652267e-02,9.378160237824795220214e-12,5.003467404275790948188e-14,5.003657020482265752486e-14,3.202239418160903869148e-02,1.026309218701132168552e-17,0,nan,9.983330061125910150316e-01
92434,3.201200897043253836691e-02,3.201183597385535671768e-02,9.362954221496129354403e-12,4.993735621223239931979e-14,4.993925237429714736277e-14,3.201200897043253869217e-02,1.016058230041338405941e-17,0,nan,9.983340702564030143436e-01
92494,3.200163385682175586430e-02,3.200146102839110491751e-02,9.347782700448637689246e-12,4.984029059518253820913e-14,4.984218675724728625211e-14,3.200163385682175617601e-02,9.740381568772183694138e-18,0,nan,9.983351329896641097113e-01
92555,3.199109615920148463739e-02,3.199092350144075586873e-02,9.332393579526009112300e-12,4.974186492999593430349e-14,4.974376109206068234648e-14,3.199109615920148495588e-02,9.955407172755235464240e-18,0,nan,9.983362119919168093871e-01
92610,3.198160387528727241198e-02,3.198143137116858830376e-02,9.318548532882277305373e-12,4.965334253464979357919e-14,4.965523869671454162217e-14,3.198160387528727272708e-02,9.852421961303821383198e-18,0,nan,9.983371836176311740958e-01
92615,3.198074135931180850576e-02,3.198056886914928336637e-02,9.317291318488302046172e-12,4.964530546299342509040e-14,4.964720162505817313338e-14,3.198074135931180882086e-02,9.852687679701126818683e-18,0,nan,9.983372718887665219693e-01
92675,3.197039660777024233548e-02,3.197022428493495124164e-02,9.302223250503796596593e-12,4.954899575589170173902e-14,4.955089191795644978201e-14,3.197039660777024264380e-02,9.643921424660390791534e-18,0,nan,9.983383303831830465251e-01
92735,3.196006188833567723205e-02,3.195988973255726353680e-02,9.287189276101285266562e-12,4.945293500167904655369e-14,4.945483116374379459668e-14,3.196006188833567754375e-02,9.753051345102221488333e-18,0,nan,9.983393874778433217491e-01
92795,3.194973718480373123620e-02,3.194956519581244945059e-02,9.272189296163009327943e-12,4.935712239647081241317e-14,4.935901855853556045615e-14,3.194973718480373152758e-02,9.119928973752817152144e-18,0,nan,9.983404431754173494478e-01
92847,3.194079719766409556085e-02,3.194062535300393836890e-02,9.259216734945340104959e-12,4.927428491123578709940e-14,4.927618107330053514239e-14,3.194079719766409584546e-02,8.910330838525802128488e-18,0,nan,9.983413569852858676255e-01
92855,3.193942248100664252326e-02,3.193925065853335655108e-02,9.257223211923175363007e-12,4.926155713949529479876e-14,4.926345330156004284174e-14,3.193942248100664280447e-02,8.804634418661053719891e-18,0,nan,9.983414974785682053813e-01
92915,3.192911776081316314107e-02,3.192894610458934449336e-02,9.242290924966479290695e-12,4.916623843307967799076e-14,4.916813459514442603374e-14,3.192911776081316342906e-02,9.019704340842007078683e-18,0,nan,9.983425503899520756933e-01
92975,3.191882300812845303271e-02,3.191865151788617908284e-02,9.227392337226637400321e-12,4.907116548263605283250e-14,4.907306164470080087548e-14,3.191882300812845332070e-02,9.022613458933690097317e-18,0,nan,9.983436019122182739863e-01
93035,3.190853820689397444532e-02,3.190836688236592665700e-02,9.212527350984924384063e-12,4.897633749664750651793e-14,4.897823365871225456091e-14,3.190853820689397473331e-02,9.025521639353582081330e-18,0,nan,9.983446520480092596997e-01
93085,3.189997512944042257660e-02,3.189980394280379621738e-02,9.200165460001325590343e-12,4.889750073168943355407e-14,4.889939689375418159705e-14,3.189997512944042286459e-02,9.027944407413522223423e-18,0,nan,9.983455261039570887436e-01
93095,3.189826334108738672523e-02,3.189809218200684891442e-02,9.197695868868718601718e-12,4.888175368665428455388e-14,4.888364984871903259686e-14,3.189826334108738701661e-02,9.134645693396122721521e-18,0,nan,9.983457007999606652683e-01
93155,3.188799839472244147562e-02,3.188782740082329805544e-02,9.182897793850054248784e-12,4.878741326724002335618e-14,4.878930942930477139916e-14,3.188799839472244176700e-02,9.137586193045702732925e-18,0,nan,9.983467481707013124401e-01
93215,3.187774335184887811056e-02,3.187757252286561236677e-02,9.168133029244180573806e-12,4.869331545601805420066e-14,4.869521161808280224364e-14,3.187774335184887839856e-02,9.034240563636349843783e-18,0,nan,9.983477941628532397605e-01
93275,3.186749819655231974792e-02,3.186732753222001209400e-02,9.153401478708128006136e-12,4.859945947361777718254e-14,4.860135563568252522553e-14,3.186749819655232002913e-02,8.824506296476445276309e-18,0,nan,9.983488387790317211126e-01
93323,3.185930918069889996550e-02,3.185913864789701685384e-02,9.141640087884400027140e-12,4.852454828262927966598e-14,4.852644444469402770897e-14,3.185930918069890024333e-02,8.720427838646431130074e-18,0,nan,9.983496734830267826987e-01
93335,3.185726291295416946810e-02,3.185709241300849572749e-02,9.138703046239281196491e-12,4.850584454367110514097e-14,4.850774070573585318395e-14,3.185726291295416974254e-02,8.614634460602008366224e-18,0,nan,9.983498820218452849068e-01
93395,3.184703748521150698964e-02,3.184686714938873667457e-02,9.124037636173958925324e-12,4.841246989279897778601e-14,4.841436605486372582900e-14,3.184703748521150727424e-02,8.936563421624482875984e-18,0,nan,9.983509238938957440599e-01
93455,3.183682189751698563270e-02,3.183665172555398023316e-02,9.109405153186000912158e-12,4.831933475059794401285e-14,4.832123091266269205583e-14,3.183682189751698592747e-02,9.258696316904860131587e-18,0,nan,9.983519643977782073783e-01
93515,3.182661613409872974675e-02,3.182644612573294101951e-02,9.094805502285361311299e-12,4.822643834962681421498e-14,4.822833451169156225796e-14,3.182661613409873003813e-02,9.155209357720511930211e-18,0,nan,9.983530035360811145787e-01
93563,3.181845858626691770409e-02,3.181828870859026315370e-02,9.083149357048125534383e-12,4.815229260869792885016e-14,4.815418877076267689314e-14,3.181845858626691799886e-02,9.264039766267003762771e-18,0,nan,9.983538338652413361230e-01
93575,3.181642017922023235854e-02,3.181625033418970062627e-02,9.080238588816708963359e-12,4.813377992539337955825e-14,4.813567608745812760123e-14,3.181642017922023264991e-02,9.158143254777085287012e-18,0,nan,9.983540413113862415999e-01
93635,3.180623401718025329769e-02,3.180606433522360575834e-02,9.065704318458034511444e-12,4.804135871634120031709e-14,4.804325487840594836007e-14,3.180623401718025359584e-02,9.374124496237557809130e-18,0,nan,9.983550777262687286298e-01
93695,3.179605763231271769849e-02,3.179588811316916672440e-02,9.051202597219264071197e-12,4.794917396383646197583e-14,4.795107012590121001881e-14,3.179605763231271798648e-02,9.057449995743852467016e-18,0,nan,9.983561127832971112219e-01
93755,3.178589100898661467777e-02,3.178572165239595614873e-02,9.036733331440879526488e-12,4.785722491215489711050e-14,4.785912107421964515349e-14,3.178589100898661498271e-02,9.593308582268049413234e-18,0,nan,9.983571464850333208917e-01
93802,3.177793396210548609529e-02,3.177776473266655838810e-02,9.025421681993254431673e-12,4.778536229752805126150e-14,4.778725845959279930448e-14,3.177793396210548638328e-02,9.062615663116599334032e-18,0,nan,9.983579552730822625692e-01
93815,3.177573413160589664984e-02,3.177556493730850826240e-02,9.022296427792545653478e-12,4.776551080846877612034e-14,4.776740697053352416332e-14,3.177573413160589693783e-02,9.063243066979534832730e-18,0,nan,9.983581788340327280509e-01
93875,3.176558698460937871247e-02,3.176541795234621831298e-02,9.007891793271743469592e-12,4.767403090283396257806e-14,4.767592706489871062104e-14,3.176558698460937899029e-02,8.746156865730807896640e-18,0,nan,9.983592098328441475372e-01
93935,3.175544955247063854455e-02,3.175528068198324246224e-02,8.993519335202410426641e-12,4.758278444817703542071e-14,4.758468061024178346369e-14,3.175544955247063882238e-02,8.748948939940137559935e-18,0,nan,9.983602394840098586174e-01
93995,3.174532181969791670359e-02,3.174515311072839809708e-02,8.979178961233587020545e-12,4.749177070028247756817e-14,4.749366686234722561115e-14,3.174532181969791698819e-02,8.965197199571283089282e-18,0,nan,9.983612677900656422842e-01
94043,3.173722660663487785986e-02,3.173705802669436927413e-02,8.967729700757770606989e-12,4.741912675253958183528e-14,4.742102291460432987826e-14,3.173722660663487814446e-02,8.967483952045978416990e-18,0,nan,9.983620894681310219783e-01
94056,3.173503521864262901306e-02,3.173486667361917556868e-02,8.964632376827703431844e-12,4.739947784912381386888e-14,4.740137401118856191186e-14,3.173503521864262929766e-02,8.968103180495476205939e-18,0,nan,9.983623118582384440645e-01
94116,3.172492699927578578477e-02,3.172475861525188586975e-02,8.950356426198400394136e-12,4.730893114101531016999e-14,4.731082730308005821297e-14,3.172492699927578605244e-02,8.436974853826112256191e-18,0,nan,9.983633374593428168146e-01
94176,3.171482843275048464277e-02,3.171466020946998149748e-02,8.936112283033560189169e-12,4.721861491180475290233e-14,4.722051107386950094531e-14,3.171482843275048490027e-02,8.119167868472547636394e-18,0,nan,9.983643617229476335774e-01
94236,3.170473950371319681561e-02,3.170457144092050389962e-02,8.921899856274548133049e-12,4.712852842862810028193e-14,4.713042459069284832491e-14,3.170473950371319707650e-02,8.228616662305963090790e-18,0,nan,9.983653846515627311464e-01
94284,3.169667528917897986993e-02,3.169650735459289497308e-02,8.910552689691439062646e-12,4.705662416853094874132e-14,4.705852033059569678430e-14,3.169667528917898012742e-02,8.123817833134546363654e-18,0,nan,9.983662020349447380218e-01
94296,3.169466019684456108591e-02,3.169449229428466044151e-02,8.907719055181139942927e-12,4.703867096141591842869e-14,4.704056712348066647167e-14,3.169466019684456134002e-02,8.017435195648149800635e-18,0,nan,9.983664062476915503899e-01
94356,3.168459049685928598849e-02,3.168442275427772662118e-02,8.893569789330206587534e-12,4.694904178288095556833e-14,4.695093794494570361131e-14,3.168459049685928625276e-02,8.340782550733540842623e-18,0,nan,9.983674265138311363591e-01
94416,3.167453038850605255748e-02,3.167436280564894880626e-02,8.879451968614405719987e-12,4.685964016850578143560e-14,4.686153633057052947858e-14,3.167453038850605281498e-02,8.129497511311085392570e-18,0,nan,9.983684454524721811142e-01
94476,3.166447985656741720550e-02,3.166431243318144714028e-02,8.865365503240878995479e-12,4.677046539653048723793e-14,4.677236155859523528091e-14,3.166447985656741746300e-02,8.132077871852379499947e-18,0,nan,9.983694630660990215558e-01
94525,3.165627901541232774293e-02,3.165611172207359278404e-02,8.853884753756120758930e-12,4.669780710484152574786e-14,4.669970326690627379084e-14,3.165627901541232800382e-02,8.241213303285209921617e-18,0,nan,9.983702931360507833365e-01
94536,3.165443888585971511448e-02,3.165427162169211891657e-02,8.851310303729955872634e-12,4.668151674794044976646e-14,4.668341291000519780944e-14,3.165443888585971537536e-02,8.241692379859697354221e-18,0,nan,9.983704793571896743908e-01
94596,3.164440746123296387379e-02,3.164424035603154224347e-02,8.837286280913863375485e-12,4.659279350645415658519e-14,4.659468966851890462817e-14,3.164440746123296415161e-02,8.779649517526011469659e-18,0,nan,9.983714943282158512565e-01
94656,3.163438556757076747415e-02,3.163421862108388002809e-02,8.823293345935442163974e-12,4.650429495851109314268e-14,4.650619112057584118566e-14,3.163438556757076775537e-02,8.889533760273455964826e-18,0,nan,9.983725079816429788873e-01
94716,3.162437318979022063357e-02,3.162420640176678431578e-02,8.809331410246868498822e-12,4.641602039325969123610e-14,4.641791655532443927908e-14,3.162437318979022091140e-02,8.785211489633748053862e-18,0,nan,9.983735203199302205273e-01
94767,3.161587013929672611981e-02,3.161570348577022435040e-02,8.797488072185036184743e-12,4.634116259016479784881e-14,4.634305875222954589179e-14,3.161587013929672639764e-02,8.787574261765694999991e-18,0,nan,9.983743797752779885633e-01
94776,3.161437031284181345192e-02,3.161420368303130094134e-02,8.795400385608382376081e-12,4.632796910254533817147e-14,4.632986526461008621445e-14,3.161437031284181372635e-02,8.680820531760388395064e-18,0,nan,9.983745313455304912177e-01
94836,3.160437692170933642125e-02,3.160421044986177455967e-02,8.781500184087021755634e-12,4.624014038089844704198e-14,4.624203654296319508497e-14,3.160437692170933668892e-02,8.469156408158742696456e-18,0,nan,9.983755410608904839261e-01
94896,3.159439300140978573435e-02,3.159422668727575395089e-02,8.767630718055362668289e-12,4.615253352552258676268e-14,4.615442968758733480566e-14,3.159439300140978599524e-02,8.257355909407197654222e-18,0,nan,9.983765494684506838579e-01
94956,3.158441853699326894552e-02,3.158425238032389767781e-02,8.753791900190265313481e-12,4.606514783628267241896e-14,4.606704399834742046194e-14,3.158441853699326920979e-02,8.367235864539038352554e-18,0,nan,9.983775565706453920920e-01
95010,3.157544959146891982546e-02,3.157528357630541370566e-02,8.741363096365731000523e-12,4.598668923648666786218e-14,4.598858539855141590516e-14,3.157544959146892008634e-02,8.262309836589339647042e-18,0,nan,9.983784618485401132076e-01
95016,3.157445351354291093642e-02,3.157428751408988007880e-02,8.739983643471626210692e-12,4.597798261569321487224e-14,4.597987877775796291522e-14,3.157445351354291119731e-02,8.262570487322139908372e-18,0,nan,9.983785623699027409221e-01
95076,3.156449791617476022406e-02,3.156433207369029755887e-02,8.726205861181136025152e-12,4.589103716890662987516e-14,4.589293333097137791814e-14,3.156449791617476048833e-02,8.372516497654101976570e-18,0,nan,9.983795668686447150530e-01
95136,3.155455173003769561433e-02,3.155438604427457526357e-02,8.712458466901043528504e-12,4.580431080370160621590e-14,4.580620696576635425888e-14,3.155455173003769587522e-02,8.267781776344469184192e-18,0,nan,9.983805700692871753989e-01
95196,3.154461494031333311993e-02,3.154444941102487399686e-02,8.698741374512925148555e-12,4.571780283047153192075e-14,4.571969899253627996373e-14,3.154461494031333338421e-02,8.377793802314096762346e-18,0,nan,9.983815719742398707925e-01
95254,3.153501829482665336351e-02,3.153485291656306001041e-02,8.685510241496604971346e-12,4.563438540425490219820e-14,4.563628156631965024118e-14,3.153501829482665361762e-02,8.058022411801709428910e-18,0,nan,9.983825392529951812861e-01
95256,3.153468753221593327458e-02,3.153452215915599753871e-02,8.685054498196460537241e-12,4.563151256221297934697e-14,4.563340872427772738995e-14,3.153468753221593353207e-02,8.165548356940164381412e-18,0,nan,9.983825725859064641687e-01
95316,3.152476949099230866752e-02,3.152460427391530019324e-02,8.671397752428213725315e-12,4.554543931451424751436e-14,4.554733547657899555734e-14,3.152476949099230893179e-02,8.383067784805017863830e-18,0,nan,9.983835719066845436234e-01
95376,3.151486080192173192528e-02,3.151469574058259476358e-02,8.657771051980420229763e-12,4.545958240554396277549e-14,4.546147856760871081847e-14,3.151486080192173218955e-02,8.385703532196043505022e-18,0,nan,9.983845699389656489766e-01
95436,3.150496145031584393730e-02,3.150479654447006079454e-02,8.644174311919779676164e-12,4.537394115603973640723e-14,4.537583731810448445022e-14,3.150496145031584419480e-02,8.173252850075327694794e-18,0,nan,9.983855666851352919384e-01
95496,3.149507142151856231544e-02,3.149490667092215302527e-02,8.630607447606254178935e-12,4.528851488929687842091e-14,4.529041105136162646389e-14,3.149507142151856259666e-02,8.928855398508211629900e-18,0,nan,9.983865621475729590904e-01
95498,3.149474191428067477920e-02,3.149457716885504899188e-02,8.630155732337157008710e-12,4.528567104167650174950e-14,4.528756720374124979248e-14,3.149474191428067506042e-02,8.928948814815221454846e-18,0,nan,9.983865953075732197213e-01
95557,3.148502610100697525071e-02,3.148486150799786794643e-02,8.616845008730190494816e-12,4.520188454369637364451e-14,4.520378070576112168749e-14,3.148502610100697552854e-02,8.824093262877265495739e-18,0,nan,9.983875728874943499230e-01
95617,3.147515482875708377875e-02,3.147499039050695134249e-02,8.603338137569726307067e-12,4.511688977747748293509e-14,4.511878593954223097808e-14,3.147515482875708406335e-02,9.042149969582327428108e-18,0,nan,9.983885657682861114503e-01
95677,3.146529283529791001431e-02,3.146512855156438346176e-02,8.589860888590231717207e-12,4.503210796800975682422e-14,4.503400413007450486720e-14,3.146529283529791029553e-02,8.937305619891116999800e-18,0,nan,9.983895573724878035374e-01
95737,3.145544010610210173244e-02,3.145527597664334315878e-02,8.576413178317614173278e-12,4.494753844874936749219e-14,4.494943461081411553517e-14,3.145544010610210201365e-02,8.940105035563443908777e-18,0,nan,9.983905477024549559640e-01
95742,3.145461946305972746469e-02,3.145445534644629987075e-02,8.575293866529634803300e-12,4.494050055052180219885e-14,4.494239671258655024183e-14,3.145461946305972774930e-02,9.048053199679699271375e-18,0,nan,9.983906301725083818244e-01
95797,3.144559662667412946834e-02,3.144543265124883053713e-02,8.562994923565100315951e-12,4.486318055565441913781e-14,4.486507671771916718080e-14,3.144559662667412976310e-02,9.373886879743799898891e-18,0,nan,9.983915367605371815845e-01
95857,3.143576238255019696905e-02,3.143559856091757744181e-02,8.549606041432068059709e-12,4.477903362717399832097e-14,4.478092978923874636396e-14,3.143576238255019724687e-02,8.837921705809511453774e-18,0,nan,9.983925245490781941095e-01
95917,3.142593735929815185521e-02,3.142577369121795809043e-02,8.536246449302883781893e-12,4.469509700423727873347e-14,4.469699316630202677646e-14,3.142593735929815213642e-02,8.948498028022168653736e-18,0,nan,9.983935110704158175381e-01
95977,3.141612154251739675372e-02,3.141595802774990023307e-02,8.522916064845745442406e-12,4.461137003024268127954e-14,4.461326619230742932252e-14,3.141612154251739704849e-02,9.382681603315333463282e-18,0,nan,9.983944963268820157565e-01
95988,3.141432297361913307272e-02,3.141415948693300185928e-02,8.520475322767892755793e-12,4.459604277441700230791e-14,4.459793893648175035089e-14,3.141432297361913336748e-02,9.383218791378504687390e-18,0,nan,9.983946768202144652076e-01
96037,3.140631491783880063374e-02,3.140615155614479648820e-02,8.509614806011530810506e-12,4.452785205104708782041e-14,4.452974821311183586340e-14,3.140631491783880093190e-02,9.493491936685676120304e-18,0,nan,9.983954803208029122165e-01
96097,3.139651747092461042389e-02,3.139635426206541596669e-02,8.496342591032651114225e-12,4.444454241495510825338e-14,4.444643857701985629636e-14,3.139651747092461071866e-02,9.388540175434169677495e-18,0,nan,9.983964630544987981756e-01
96157,3.138672918746836295806e-02,3.138656613120581621087e-02,8.483099338421910097431e-12,4.436144047270840149213e-14,4.436333663477314953511e-14,3.138672918746836326299e-02,9.715311818260339167501e-18,0,nan,9.983974445302841499894e-01
96217,3.137695005319479732108e-02,3.137678714929125556386e-02,8.469884966971368501101e-12,4.427854557747505052417e-14,4.428044173953979856715e-14,3.137695005319479761924e-02,9.502376646807185425410e-18,0,nan,9.983984247504676659752e-01
96234,3.137418095988440135100e-02,3.137401809910611125791e-02,8.466146134610279482938e-12,4.425509624355925860079e-14,4.425699240562400664377e-14,3.137418095988440164577e-02,9.395224245738607815004e-18,0,nan,9.983987022515630789391e-01
96277,3.136718005385976730957e-02,3.136701730207810562029e-02,8.456699395751213624851e-12,4.419585708483898855007e-14,4.419775324690373659306e-14,3.136718005385976758739e-02,8.857245255147620547995e-18,0,nan,9.983994037173522610447e-01
96337,3.135741917525015432303e-02,3.135725657535376412758e-02,8.443542544108634298478e-12,4.411337435278947910116e-14,4.411527051485422714414e-14,3.135741917525015460763e-02,9.076099939438797443830e-18,0,nan,9.984003814332350931586e-01
96397,3.134766740318378058704e-02,3.134750495493656821924e-02,8.430414331666701234326e-12,4.403109674171064875814e-14,4.403299290377539680112e-14,3.134766740318378087164e-02,9.078923373052618625154e-18,0,nan,9.984013579004075949314e-01
96457,3.133792472350932248486e-02,3.133776242667570774311e-02,8.417314678323252303716e-12,4.394902361437107015966e-14,4.395091977643581820264e-14,3.133792472350932276946e-02,9.081745928885304187968e-18,0,nan,9.984023331211554662585e-01
96480,3.133419243740547889857e-02,3.133403019855138967506e-02,8.412300699845448481675e-12,4.391761633168029600333e-14,4.391951249374504404632e-14,3.133419243740547918656e-02,9.190956576965104112610e-18,0,nan,9.984027066257802816266e-01
96517,3.132819112210622440059e-02,3.132802897645113911473e-02,8.404243504249783211551e-12,4.386715433591339865340e-14,4.386905049797814669638e-14,3.132819112210622469874e-02,9.517166065267174261034e-18,0,nan,9.984033070977587099866e-01
96577,3.131846658488461277245e-02,3.131830459017349937393e-02,8.391200729890343332444e-12,4.378548827384405975165e-14,4.378738443590880779463e-14,3.131846658488461307399e-02,9.628304387292910022757e-18,0,nan,9.984042798324916526218e-01
96637,3.130875109778521032900e-02,3.130858925378402042111e-02,8.378186275960436555317e-12,4.370402479802298679973e-14,4.370592096008773484272e-14,3.130875109778521063394e-02,9.739508933434239824191e-18,0,nan,9.984052513276229434626e-01
96697,3.129904464677925084038e-02,3.129888295325444378200e-02,8.365200063445927365253e-12,4.362276328065341114375e-14,4.362465944271815918673e-14,3.129904464677925113515e-02,9.417778368990211878354e-18,0,nan,9.984062215854155906492e-01
96728,3.129403318288225079293e-02,3.129387156701223883829e-02,8.358501559564250141681e-12,4.358085708611848924515e-14,4.358275324818323728813e-14,3.129403318288225109109e-02,9.527554204697526809749e-18,0,nan,9.984067224012211475589e-01
96757,3.128934721786839392367e-02,3.128918567458693541982e-02,8.352242013601951965376e-12,4.354170309627170138330e-14,4.354359925833644942629e-14,3.128934721786839420827e-02,9.095845569923451762454e-18,0,nan,9.984071906081269623563e-01
96817,3.127965879708464034306e-02,3.127949740381400102186e-02,8.339312047951834391434e-12,4.346084362173725427004e-14,4.346273978380200231302e-14,3.127965879708464063444e-02,9.315297706592527059491e-18,0,nan,9.984081583980088186146e-01
96877,3.126997937049024747929e-02,3.126981812699840149270e-02,8.326410088286007852585e-12,4.338018423622243474965e-14,4.338208039828718279263e-14,3.126997937049024777406e-02,9.426532142923993927453e-18,0,nan,9.984091249573073226947e-01
96937,3.126030892417764510752e-02,3.126014783023306873200e-02,8.313536056660940809295e-12,4.329972432120256596416e-14,4.330162048326731400715e-14,3.126030892417764540228e-02,9.429448261674556312430e-18,0,nan,9.984100902882630573158e-01
96975,3.125418894667925542136e-02,3.125402794732842797330e-02,8.305396913024159311208e-12,4.324886926572786759065e-14,4.325076542779261563364e-14,3.125418894667925571274e-02,9.322888984660030571069e-18,0,nan,9.984107010302237900871e-01
96997,3.125064744426935146987e-02,3.125048649964102170712e-02,8.300689875398068239567e-12,4.321946326044596883834e-14,4.322135942251071688132e-14,3.125064744426935176803e-02,9.540781449895643096255e-18,0,nan,9.984110543931110425897e-01
97058,3.124083411723134710706e-02,3.124067332417155213304e-02,8.287658061802958599748e-12,4.313806773571255391683e-14,4.313996389777730195981e-14,3.124083411723134740860e-02,9.652230413918749537163e-18,0,nan,9.984120333117406228206e-01
97118,3.123119067748125425165e-02,3.123103003327332696174e-02,8.274867810227771767873e-12,4.305820583255125679523e-14,4.306010199461600483821e-14,3.123119067748125455489e-02,9.709453547529464966108e-18,0,nan,9.984129949507139176212e-01
97178,3.122155616245317775046e-02,3.122139566686759726104e-02,8.262105176278980766873e-12,4.297854093847956728366e-14,4.298043710054431532665e-14,3.122155616245317805370e-02,9.712449742710491239064e-18,0,nan,9.984139553702882525230e-01
97224,3.121417573635843028911e-02,3.121401535456152167283e-02,8.252339145656358330788e-12,4.291759755936595978717e-14,4.291949372143070783016e-14,3.121417573635843059234e-02,9.714746199875673665364e-18,0,nan,9.984146908675400718591e-01
97238,3.121193055838965138828e-02,3.121177021119739197760e-02,8.249370083331633878575e-12,4.289907244637665123910e-14,4.290096860844139928208e-14,3.121193055838965168983e-02,9.661168784751031034406e-18,0,nan,9.984149145726764808533e-01
97298,3.120231385156288065801e-02,3.120215365253541040254e-02,8.236662455020458225287e-12,4.281979975136544103288e-14,4.282169591343018907587e-14,3.120231385156288096463e-02,9.827025276546862629847e-18,0,nan,9.984158725600859782246e-01
97358,3.119270602827466054090e-02,3.119254597718393993801e-02,8.223982215238820358777e-12,4.274072225080296699109e-14,4.274261841286771503407e-14,3.119270602827466085430e-02,1.004729086985936339128e-17,0,nan,9.984168293347186587438e-01
97418,3.118310707485629357476e-02,3.118294717147477418577e-02,8.211329288137691669989e-12,4.266183934427073678898e-14,4.266373550633548483196e-14,3.118310707485629387630e-02,9.670098893566415820102e-18,0,nan,9.984177848987709985389e-01
97473,3.117431581450765313764e-02,3.117415604632675814323e-02,8.199754700493651202695e-12,4.258970044778589286847e-14,4.259159660985064091145e-14,3.117431581450765344596e-02,9.890192767505159944142e-18,0,nan,9.984186597708958432577e-01
97478,3.117351697766850813725e-02,3.117335722176913122543e-02,8.198703598124618445139e-12,4.258315043356516136972e-14,4.258504659562990941270e-14,3.117351697766850844727e-02,9.944789319638073008936e-18,0,nan,9.984187392544340419937e-01
97538,3.116393572310137709013e-02,3.116377611445757226882e-02,8.186105069862696939769e-12,4.250465492268802877106e-14,4.250655108475277681404e-14,3.116393572310137740353e-02,1.005656645132182673857e-17,0,nan,9.984196924038934268467e-01
97598,3.115436329757423663853e-02,3.115420383595992051757e-02,8.173533628269552894076e-12,4.242635221783702422357e-14,4.242824837990177226656e-14,3.115436329757423694854e-02,9.950903368941982448230e-18,0,nan,9.984206443493293969848e-01
97658,3.114479968753560547998e-02,3.114464037272518032572e-02,8.160989198516325886330e-12,4.234824172739629701667e-14,4.235013788946104505965e-14,3.114479968753560579338e-02,1.006274542229652391052e-17,0,nan,9.984215950929168210915e-01
97718,3.113524487946310423464e-02,3.113508571123145662654e-02,8.148471706026658364238e-12,4.227032286192707340512e-14,4.227221902399182144810e-14,3.113524487946310454804e-02,1.006583348540843163200e-17,0,nan,9.984225446368252044650e-01
97723,3.113444904234485661108e-02,3.113428988631796091139e-02,8.147429795239043399732e-12,4.226383825445187508225e-14,4.226573441651662312523e-14,3.113444904234485692448e-02,1.006609078123861936771e-17,0,nan,9.984226237113999348049e-01
97778,3.112569885986337516013e-02,3.112553983798587465415e-02,8.135981076475689259586e-12,4.219259503415831610765e-14,4.219449119622306415063e-14,3.112569885986337547522e-02,1.012334719927900836934e-17,0,nan,9.984234929832187151470e-01
97838,3.111616161527200207641e-02,3.111600273952449987684e-02,8.123517235789052314753e-12,4.211505765897742866897e-14,4.211695382104217671195e-14,3.111616161527200239151e-02,1.012645005108691030596e-17,0,nan,9.984244401342561878263e-01
97898,3.110663313225343063460e-02,3.110647440241225826424e-02,8.111080110141878903359e-12,4.203771015342100624128e-14,4.203960631548575428426e-14,3.110663313225343095478e-02,1.029293182263892013100e-17,0,nan,9.984253860920911487751e-01
97958,3.109711339740088882119e-02,3.109695481324285679828e-02,8.098669625957805542275e-12,4.196055193666563117680e-14,4.196244809873037921978e-14,3.109711339740088914475e-02,1.040503604679225859123e-17,0,nan,9.984263308588718304859e-01
97973,3.109473482902032349399e-02,3.109457628124825920808e-02,8.095571159041747863014e-12,4.194129189098972364504e-14,4.194318805305447168802e-14,3.109473482902032381755e-02,1.040583197220778728426e-17,0,nan,9.984265668647160138342e-01
98018,3.108760239733630772324e-02,3.108744395863870424518e-02,8.086285709907985872524e-12,4.188358243001871374562e-14,4.188547859208346178860e-14,3.108760239733630804511e-02,1.035372608806310729619e-17,0,nan,9.984272744367411880429e-01
98078,3.107810011871024255271e-02,3.107794182525083218311e-02,8.073928288910107176926e-12,4.180680105690937737795e-14,4.180869721897412542094e-14,3.107810011871024287627e-02,1.041140174641315587253e-17,0,nan,9.984282168278369092051e-01
98138,3.106860654820179397740e-02,3.106844839975881633496e-02,8.061597290127411476291e-12,4.173020724287938905018e-14,4.173210340494413709316e-14,3.106860654820179430097e-02,1.041458313713365726321e-17,0,nan,9.984291580342914405898e-01
98198,3.105912167251852968744e-02,3.105896366887069813973e-02,8.049292640967721009307e-12,4.165380041557413341879e-14,4.165569657763888146177e-14,3.105912167251853000931e-02,1.036322029162307755466e-17,0,nan,9.984300980582319988399e-01
98224,3.105501425660655585741e-02,3.105485631563468488024e-02,8.043968791120749754818e-12,4.162074871645450269329e-14,4.162264487851925073627e-14,3.105501425660655617759e-02,1.031004047901899341560e-17,0,nan,9.984305050352379966414e-01
98258,3.104964547839640619208e-02,3.104948761932290656135e-02,8.037014269082468248386e-12,4.157758000473363089326e-14,4.157947616679837893625e-14,3.104964547839640651565e-02,1.042094300484920338054e-17,0,nan,9.984310369017805810864e-01
98318,3.104017795259969096216e-02,3.104002023788018022086e-02,8.024762102365730305515e-12,4.150154544218360019946e-14,4.150344160424834824245e-14,3.104017795259969129250e-02,1.064242769270303444351e-17,0,nan,9.984319745670539908064e-01
98378,3.103071908192088474697e-02,3.103056151133548973368e-02,8.012536068953267788862e-12,4.142569616182656377571e-14,4.142759232389131181869e-14,3.103071908192088508578e-02,1.091863768955065695256e-17,0,nan,9.984329110561638464432e-01
98438,3.102126885318064422325e-02,3.102111142650996034839e-02,8.000336097221568028886e-12,4.135003159963299702151e-14,4.135192776169774506449e-14,3.102126885318064455529e-02,1.070352463321762628568e-17,0,nan,9.984338463712166033604e-01
98476,3.101528817214257295707e-02,3.101513083650460408208e-02,7.992622895719989218733e-12,4.130220599535928071438e-14,4.130410215742402875736e-14,3.101528817214257329080e-02,1.076020894488886502304e-17,0,nan,9.984344381311224782749e-01
98498,3.101182725322770483726e-02,3.101166997025279480578e-02,7.988162115786892615564e-12,4.127455119363252008625e-14,4.127644735569726812923e-14,3.101182725322770517268e-02,1.081603622946119558939e-17,0,nan,9.984347805143135617576e-01
98559,3.100223712545318945494e-02,3.100207998834502207182e-02,7.975811804988273422737e-12,4.119800098936467925630e-14,4.119989715142942729928e-14,3.100223712545318979205e-02,1.087402536929933044803e-17,0,nan,9.984357290272054488321e-01
98619,3.099281288699834686270e-02,3.099265589314584598451e-02,7.963690021155488156410e-12,4.112289026395707316814e-14,4.112478642602182121112e-14,3.099281288699834720321e-02,1.098665184208153526294e-17,0,nan,9.984366608132290662504e-01
98679,3.098339723782716109835e-02,3.098324038701279136274e-02,7.951594013721866238460e-12,4.104796201185193449762e-14,4.104985817391668254060e-14,3.098339723782716143717e-02,1.093531404258240106641e-17,0,nan,9.984375914336047620583e-01
98728,3.097571415349998849107e-02,3.097555741933904551983e-02,7.941734679666966448179e-12,4.098690557991323574356e-14,4.098880174197798378654e-14,3.097571415349998882310e-02,1.071926586351741698899e-17,0,nan,9.984383505770101706160e-01
98739,3.097399016490037886899e-02,3.097383345690706709712e-02,7.939523712257254577076e-12,4.097321567926190358529e-14,4.097511184132665162827e-14,3.097399016490037920272e-02,1.077455566562351245662e-17,0,nan,9.984385208904133042680e-01
98799,3.096459165520644263987e-02,3.096443508981757656930e-02,7.927479046566561602877e-12,4.089865071441522147198e-14,4.090054687647996951496e-14,3.096459165520644297361e-02,1.077782600637267558167e-17,0,nan,9.984394491857303915419e-01
98859,3.095520169576141501300e-02,3.095504527276084204572e-02,7.915459946688830685519e-12,4.082426656754717591942e-14,4.082616272961192396240e-14,3.095520169576141534504e-02,1.072636898273385683983e-17,0,nan,9.984403763216266593184e-01
98919,3.094582027360890343096e-02,3.094566399278092937642e-02,7.903466342896317743873e-12,4.075006269089158969357e-14,4.075195885295633773655e-14,3.094582027360890375453e-02,1.045590593464040600598e-17,0,nan,9.984413023001677057241e-01
98979,3.093644737581998503835e-02,3.093629123694937286493e-02,7.891498165693573007208e-12,4.067603853867234919378e-14,4.067793470073709723676e-14,3.093644737581998536531e-02,1.056859288554601979014e-17,0,nan,9.984422271234140958563e-01
98981,3.093613509255149724708e-02,3.093597895840909560136e-02,7.891099663546701343918e-12,4.067357415583268798195e-14,4.067547031789743602493e-14,3.093613509255149757234e-02,1.051393946828104050547e-17,0,nan,9.984422579309829090945e-01
99039,3.092708298949313191077e-02,3.092692699236510050233e-02,7.879555345816527060662e-12,4.060219356709497501488e-14,4.060408972915972305787e-14,3.092708298949313224111e-02,1.068134519965573907268e-17,0,nan,9.984431507934213882922e-01
99099,3.091772710175413642782e-02,3.091757124615435934196e-02,7.867637814231580921009e-12,4.052852723433823257788e-14,4.053042339640298062087e-14,3.091772710175413675816e-02,1.068457743811429534897e-17,0,nan,9.984440733122401441958e-01
99159,3.090837969975603693924e-02,3.090822398547064117062e-02,7.855745502134700276036e-12,4.045503900054578353795e-14,4.045693516261053158093e-14,3.090837969975603726450e-02,1.052338087292937723917e-17,0,nan,9.984449946819159413041e-01
99219,3.089904077067904366300e-02,3.089888519749460840838e-02,7.843878340950513837829e-12,4.038172832781787749518e-14,4.038362448988262553817e-14,3.089904077067904399504e-02,1.074586482434641669076e-17,0,nan,9.984459149044893875344e-01
99235,3.089655181894103328149e-02,3.089639628334753400440e-02,7.840718003617623512133e-12,4.036220873474583383232e-14,4.036410489681058187530e-14,3.089655181894103361522e-02,1.080156074289175559289e-17,0,nan,9.984461601037026756071e-01
99279,3.088971030173046488509e-02,3.088955486943402031850e-02,7.832036262331415803651e-12,4.030859468020308435027e-14,4.031049084226783239325e-14,3.088971030173046522729e-02,1.107816510249262381387e-17,0,nan,9.984468339819961467331e-01
99339,3.088038828014463332012e-02,3.088023298852365936637e-02,7.820219198156672356588e-12,4.023563752369006565626e-14,4.023753368575481369924e-14,3.088038828014463365724e-02,1.091693245398637776091e-17,0,nan,9.984477519164669417667e-01
99399,3.087107469318283275318e-02,3.087091954202525786813e-02,7.808427080531532126265e-12,4.016285632619938627632e-14,4.016475248826413431930e-14,3.087107469318283309538e-02,1.108485253888179755681e-17,0,nan,9.984486687099275738200e-01
99459,3.086176952813322494772e-02,3.086161451722742490026e-02,7.796659841786340847104e-12,4.009025055757536535503e-14,4.009214671964011339801e-14,3.086176952813322529670e-02,1.130776295735887395581e-17,0,nan,9.984495843643989363282e-01
99489,3.085712009986037538810e-02,3.085696515900124312721e-02,7.790785530908292093335e-12,4.005401329393873157798e-14,4.005590945600347962097e-14,3.085712009986037573539e-02,1.125456644205220400883e-17,0,nan,9.984500417651438332702e-01
99519,3.085247277231077676510e-02,3.085231790144557342587e-02,7.784917414475659868573e-12,4.001781968957796663106e-14,4.001971585164271467404e-14,3.085247277231077712254e-02,1.158571328720575488177e-17,0,nan,9.984504988818970320531e-01
99579,3.084318441305718754677e-02,3.084302968202184768199e-02,7.773199731377388711521e-12,3.994556319587472770295e-14,3.994745935793947574593e-14,3.084318441305718791099e-02,1.180890281760783697448e-17,0,nan,9.984514122644329867443e-01
99639,3.083390443774081670821e-02,3.083374984632505077183e-02,7.761506725491891554604e-12,3.987348055203272805384e-14,3.987537671409747609682e-14,3.083390443774081707413e-02,1.186739856292647869027e-17,0,nan,9.984523245140130614443e-01
99699,3.082463283375661159544e-02,3.082447838175057253141e-02,7.749838330041127676064e-12,3.980157123551059591214e-14,3.980346739757534395512e-14,3.082463283375661196644e-02,1.203584266188222939957e-17,0,nan,9.984532356326386701617e-01
99744,3.081768461688742066498e-02,3.081753026930123013510e-02,7.741103144004191357240e-12,3.974775268089387011513e-14,3.974964884295861815811e-14,3.081768461688742102920e-02,1.181867398045089416889e-17,0,nan,9.984539182306202580240e-01
99759,3.081536958852603558545e-02,3.081521527572031763003e-02,7.738194478467785836661e-12,3.972983472565055339672e-14,3.973173088771530143971e-14,3.081536958852603595476e-02,1.198448598651189012957e-17,0,nan,9.984541456223063930439e-01
99819,3.080611468949699639506e-02,3.080596051568263388420e-02,7.726575104434422503563e-12,3.965827050367049986627e-14,3.966016666573524790925e-14,3.080611468949699677114e-02,1.220805130317620198927e-17,0,nan,9.984550544850079909593e-01
99879,3.079686812414377466755e-02,3.079671408911224084765e-02,7.714980141822604035113e-12,3.958687805265613336821e-14,3.958877421472088141119e-14,3.079686812414377504025e-02,1.210170122785022406643e-17,0,nan,9.984559622227304210565e-01
99939,3.078762987996695274906e-02,3.078747598351015859619e-02,7.703409524732052620562e-12,3.951565685755310970647e-14,3.951755301961785774946e-14,3.078762987996695312006e-02,1.205030826808750026439e-17,0,nan,9.984568688374558485268e-01
100000,3.077824618255770517249e-02,3.077809242677235953039e-02,7.691670953856629161609e-12,3.944342367460798069011e-14,3.944531983667272873309e-14,3.077824618255770554687e-02,1.216406420514531914697e-17,0,nan,9.984577894132371409745e-01


==> anc/experiments/fixed_loss_lower_bounds/power_p6_a4_float64.csv <==
n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual
1,1.000000000000000000000e+00,1.000000000000000000000e+00,3.891197080015033647449e-03,2.449134995874583594133e-04,2.449134995874602555760e-04,1.000000000000000000000e+00,0.000000000000000000000e+00,0,nan,6.199659375739619443871e-06
2,9.980544014599924684816e-01,9.976652817519909843824e-01,3.611360008546434273255e-03,2.375696466454034130965e-04,2.375696466454053092592e-04,9.980544014599924832268e-01,1.477389361164390105524e-17,0,nan,4.811007607819903483839e-05
3,9.958596017477177042565e-01,9.951280018436261531889e-01,3.358906897383382547149e-03,2.297965654458065448511e-04,2.297965654458084410138e-04,9.958596017477177630203e-01,5.900807467798159504439e-17,0,nan,1.570588461425052905542e-04
4,9.934485483949344608590e-01,9.924152398151702136886e-01,3.130486427010226727509e-03,2.217901830667213061877e-04,2.217901830667232023504e-04,9.934485483949344968545e-01,3.623289015286690918501e-17,0,nan,3.593166966035593812364e-04
5,9.908499966016650617462e-01,9.895507207050303621898e-01,2.923235249199035176666e-03,2.136991291267978926914e-04,2.136991291267997888540e-04,9.908499966016651255515e-01,6.439450781612356822450e-17,0,nan,6.761886399228666024433e-04
6,9.880891030804308527991e-01,9.865552733464117984852e-01,2.734696189604413794795e-03,2.056345514336569511824e-04,2.056345514336588473451e-04,9.880891030804309198570e-01,6.786625230373571293637e-17,0,nan,1.124358854103706931243e-03
7,9.851879252516096974190e-01,9.834472185543169375777e-01,2.562751872352916753003e-03,1.976783881864291713499e-04,1.976783881864310675126e-04,9.851879252516097066348e-01,9.354274681932547417984e-18,0,nan,1.716360124878965243219e-03
8,9.821658426181405499023e-01,9.802426991241146581046e-01,2.405570552343529866886e-03,1.898899936276663979195e-04,1.898899936276682940822e-04,9.821658426181405192735e-01,3.118486720233431846016e-17,0,nan,2.461088016969196709955e-03
9,9.790399138479429774762e-01,9.769559613344779291921e-01,2.261561671746256085613e-03,1.823113399083302325902e-04,1.823113399083321287529e-04,9.790399138479429075451e-01,7.142818095174840594772e-17,0,nan,3.364312399478081507020e-03
10,9.758251804986047828194e-01,9.735995958721398446656e-01,2.129339208630291755887e-03,1.749710669241140646720e-04,1.749710669241159608346e-04,9.758251804986047070337e-01,7.766322633528836560842e-17,0,nan,4.429159753817004816569e-03
11,9.725349262678247841407e-01,9.701847446744105152305e-01,2.007691304864787504890e-03,1.678876243688646638912e-04,1.678876243688665600538e-04,9.725349262678246540365e-01,1.337784969816408962722e-16,0,nan,5.656552786140957261587e-03
12,9.691808990219780151065e-01,9.667212790416904732993e-01,1.895554981363981077858e-03,1.610717064924268375693e-04,1.610717064924287337320e-04,9.691808990219779399713e-01,7.752444422817873724609e-17,0,nan,7.045601941025246055518e-03
13,9.657735015510083842472e-01,9.632179534477811611026e-01,1.791994996079437626161e-03,1.545281382723537169362e-04,1.545281382723556130989e-04,9.657735015510083612079e-01,2.385579654889726143031e-17,0,nan,8.593948250481592238528e-03
14,9.623219559497414588023e-01,9.596825387252432282281e-01,1.696186091963439897968e-03,1.482573366509381914641e-04,1.482573366509400876267e-04,9.623219559497414579891e-01,8.449891684759567608877e-19,0,nan,1.029805971944468598120e-02
15,9.588344456792615710938e-01,9.561219376911105349848e-01,1.607398031798781235853e-03,1.422564425151063837477e-04,1.422564425151082799104e-04,9.588344456792615179137e-01,5.546329379389359688414e-17,0,nan,1.215348490653864699807e-02
16,9.553182386752111510120e-01,9.525422857772766205287e-01,1.524982934246199193603e-03,1.365201972729454849003e-04,1.365201972729473810629e-04,9.553182386752110637337e-01,9.136041933640498656192e-17,0,nan,1.415506800180394432138e-02
17,9.517797943101534707822e-01,9.489490388181073265983e-01,1.448364518143128495361e-03,1.310416210298822387069e-04,1.310416210298841348695e-04,9.517797943101533965143e-01,7.803049535117114554326e-17,0,nan,1.629712985122490115368e-02
18,9.482248565590357669564e-01,9.453470498081310013916e-01,1.377028935606235739209e-03,1.258125364123709937054e-04,1.258125364123728898681e-04,9.482248565590356992479e-01,7.140545325654441019432e-17,0,nan,1.857361923727870257768e-02
19,9.446585353403278428885e-01,9.417406361613850362957e-01,1.310516933101018108078e-03,1.208239721377390299183e-04,1.208239721377409260810e-04,9.446585353403277797880e-01,6.679722257092972500191e-17,0,nan,2.097823842659827353580e-02
20,9.410853776948344684428e-01,9.381336387702964296764e-01,1.248417126592741279363e-03,1.160664727829914014586e-04,1.160664727829932976213e-04,9.410853776948344284899e-01,4.245401214707465285164e-17,0,nan,2.350454662271130111783e-02
21,9.375094302070000606975e-01,9.345294739671381467616e-01,1.190360214677115495784e-03,1.115303353198670456187e-04,1.115303353198689417813e-04,9.375094302070000719732e-01,1.202729511889773221642e-17,0,nan,2.614604456444379280419e-02
22,9.339342938597995358307e-01,9.309311793281510594156e-01,1.136013984130890375168e-03,1.072057884429487084795e-04,1.072057884429506046422e-04,9.339342938597995506301e-01,1.584625358735224621509e-17,0,nan,2.889624311914970826562e-02
23,9.303631723360856753402e-01,9.273414541237123831507e-01,1.085078987115059167039e-03,1.030831272060298679742e-04,1.030831272060317641369e-04,9.303631723360856672629e-01,8.681885123134636372238e-18,0,nan,3.174871835142340023849e-02
24,9.267989146301548464280e-01,9.237626951028804489496e-01,1.037284789470797144519e-03,9.915281275897004531438e-05,9.915281275897194147705e-05,9.267989146301548516321e-01,5.615209886178146223630e-18,0,nan,3.469715521095856933408e-02
25,9.232440527081450243330e-01,9.201970282035651926833e-01,9.923867060835949524298e-04,9.540554486024799177207e-05,9.540554486024988793473e-05,9.232440527081450546906e-01,3.288151246741987535347e-17,0,nan,3.773538168110233078137e-02
26,9.197008348505234520687e-01,9.166463366974013649013e-01,9.501629528722703946219e-04,9.183231319025464934711e-05,9.183231319025654550977e-05,9.197008348505234309809e-01,2.292890411290144708809e-17,0,nan,4.085739496262401956856e-02
27,9.161712552209652082880e-01,9.131122862086814562232e-01,9.104121561553032043795e-04,8.842443220090389740323e-05,8.842443220090579356590e-05,9.161712552209652064448e-01,2.011789480101972922168e-18,0,nan,4.405738103365977067938e-02
28,9.126570801306037594713e-01,9.095963469873856732661e-01,8.729511694084057107988e-04,8.517356322716277275149e-05,8.517356322716466891415e-05,9.126570801306037605555e-01,1.187962265444050568008e-18,0,nan,4.732972872412217545752e-02
29,9.091598714026815075684e-01,9.060998137657495510311e-01,8.376131551145226550157e-04,8.207172679329317195626e-05,8.207172679329506811892e-05,9.091598714026815239398e-01,1.800723208259588625901e-17,0,nan,5.066903926806331587502e-02
30,9.056810071881923329684e-01,9.026238234845502805825e-01,8.042458958089425395903e-04,7.911130742300819391522e-05,7.911130742301009007788e-05,9.056810071881923054297e-01,3.040666080282449052832e-17,0,nan,5.407013214744033202590e-02
31,9.022217005366458542071e-01,8.991693711382224840634e-01,7.727103037697703799798e-04,7.628505277135368927109e-05,7.628505277135558543375e-05,9.022217005366457937628e-01,6.699492051689105892655e-17,0,nan,5.752804791243367193111e-02
32,8.987830159863375856233e-01,8.957373239560645350466e-01,7.428791032846544222791e-04,7.358606850828521033918e-05,7.358606850828710650184e-05,8.987830159863375163428e-01,7.708258566256315740400e-17,0,nan,6.103804855410066050134e-02
33,8.953658844044222187009e-01,8.923284341093863369920e-01,7.146356631901012412192e-04,7.100781007736878401673e-05,7.100781007737068017939e-05,8.953658844044221436199e-01,8.385510521719668363967e-17,0,nan,6.459561591215017107523e-02
34,8.919711162777912427657e-01,8.889433501107960600152e-01,6.878729605529808712280e-04,6.854407221047495915734e-05,6.854407221047685532000e-05,8.919711162777912065534e-01,4.059812240572378207973e-17,0,nan,6.819644852171746766858e-02
35,8.885994136305196411385e-01,8.855826270513817988217e-01,6.624926590455188623165e-04,6.618897688723323382769e-05,6.618897688723512999035e-05,8.885994136305195560286e-01,9.577979597396050005744e-17,0,nan,7.183645723618714950122e-02
36,8.852513807218590491388e-01,8.822467358038303952839e-01,6.384042878372735401308e-04,6.393696027578125571696e-05,6.393696027578315187962e-05,8.852513807218590041444e-01,5.082668170645352303280e-17,0,nan,7.551175990659738507509e-02
37,8.819275336599117220970e-01,8.789360713041590722483e-01,6.155245087579157688076e-04,6.178275907067604571800e-05,6.178275907067794188067e-05,8.819275336599116672906e-01,6.214390380998884402170e-17,0,nan,7.921867535044030421063e-02
38,8.786283090497801762098e-01,8.756509600113687730172e-01,5.937764611285152221111e-04,5.972139654818868846020e-05,5.972139654819058462286e-05,8.786283090497801063871e-01,7.946775580629575664301e-17,0,nan,8.295371680242923157536e-02
39,8.753540717808044879789e-01,8.723916666326836377721e-01,5.730891750624299043731e-04,5.774816858343604249780e-05,5.774816858343793866046e-05,8.753540717808044402740e-01,5.449782793871309825379e-17,0,nan,8.671358500591595119432e-02
40,8.721051220451524477184e-01,8.691584001918866153602e-01,5.533970452378449718730e-04,5.585862981382996624486e-05,5.585862981383186240752e-05,8.721051220451523847263e-01,7.222999226708641119302e-17,0,nan,9.049516107513434565927e-02
41,8.688817016692677031031e-01,8.659513195093724302609e-01,5.346393581739397527154e-04,5.404858008592811517060e-05,5.404858008593001133326e-05,8.688817016692676446104e-01,6.731952933663886814787e-17,0,nan,9.429549923450361421603e-02
42,8.656839998302855443413e-01,8.627705381547684515553e-01,5.167598669280476493196e-04,5.231405128539007339451e-05,5.231405128539196955717e-05,8.656839998302854563583e-01,1.016340908627714826287e-16,0,nan,9.811181952114209712927e-02
43,8.625121582213044479914e-01,8.596161289261478044565e-01,4.997064078937944611479e-04,5.065129462034310174800e-05,5.065129462034499791066e-05,8.625121582213043279702e-01,1.391530303081828244676e-16,0,nan,1.019415005199216342320e-01
44,8.593662757222009229707e-01,8.564881279038720762742e-01,4.834305550385752303110e-04,4.905676840542826793016e-05,4.905676840543016409282e-05,8.593662757222007487936e-01,2.026808404407306216362e-16,0,nan,1.057820721863318321046e-01
45,8.562464126263528152450e-01,8.533865381218254109186e-01,4.678873074881648827512e-04,4.752712637583605858240e-05,4.752712637583795474506e-05,8.562464126263526550541e-01,1.870850127049082287990e-16,0,nan,1.096312088006881287319e-01
46,8.531525944680813378085e-01,8.503113328941585002951e-01,4.530348068598183194916e-04,4.605920654672411754370e-05,4.605920654672601370636e-05,8.531525944680811536567e-01,2.158485365815207215991e-16,0,nan,1.134867220874488227402e-01
47,8.500848154907286735593e-01,8.472624588315641469549e-01,4.388340811738078541138e-04,4.465002062271228777028e-05,4.465002062271418393294e-05,8.500848154907284375285e-01,2.776556040632731623818e-16,0,nan,1.173465545252899575534e-01
48,8.470430417909772247143e-01,8.442398385774808611259e-01,4.252488125461957453950e-04,4.329674395401695262832e-05,4.329674395401884879098e-05,8.470430417909770353583e-01,2.235493358451084405622e-16,0,nan,1.212087728668697573503e-01
49,8.440272141712077402786e-01,8.412433732914205153364e-01,4.122451261906482019016e-04,4.199670602968736960079e-05,4.199670602968926576346e-05,8.440272141712075476701e-01,2.282017839095173948999e-16,0,nan,1.250715618816684640275e-01
50,8.410372507283252474508e-01,8.382729449037734648087e-01,3.997913985408409141936e-04,4.074738149392062465079e-05,4.074738149392252081346e-05,8.410372507283250044811e-01,2.888929195985000743936e-16,0,nan,1.289332183307303563807e-01
51,8.380730492045029844661e-01,8.353284181639268890507e-01,3.878580825532053036856e-04,3.954638166822254877877e-05,3.954638166822444494143e-05,8.380730492045027993928e-01,2.208319561390821597179e-16,0,nan,1.327921451784100858001e-01
52,8.351344891226503142079e-01,8.324096425012960098755e-01,3.764175484672197241911e-04,3.839144655997516069683e-05,3.839144655997705685949e-05,8.351344891226500813755e-01,2.787963131373774298994e-16,0,nan,1.366468460431931974237e-01
53,8.322214337270623651932e-01,8.295164537168735474637e-01,3.654439384912608404567e-04,3.728043733655139950911e-05,3.728043733655329567177e-05,8.322214337270621334992e-01,2.784042742356709911246e-16,0,nan,1.404959198872108235056e-01
54,8.293337317476279224593e-01,8.266486755211363002260e-01,3.549130340497896968726e-04,3.621132924331386235053e-05,3.621132924331575851319e-05,8.293337317476276947226e-01,2.746019577072769246401e-16,0,nan,1.443380559421157108881e-01
55,8.264712190041113570871e-01,8.238061209325614475674e-01,3.448021343752899678156e-04,3.518220494350079592372e-05,3.518220494350269208638e-05,8.264712190041111292962e-01,2.756186437002488984589e-16,0,nan,1.481720288674302327093e-01
56,8.236337198653738145282e-01,8.209885935496015196833e-01,3.350899453586027815590e-04,3.419124825803538299730e-05,3.419124825803727915996e-05,8.236337198653735789311e-01,2.860460012730045376603e-16,0,nan,1.519966941362714391277e-01
57,8.208210485769221742558e-01,8.181958887077006581379e-01,3.257564776862502671494e-04,3.323673828359970017881e-05,3.323673828360159634147e-05,8.208210485769219851709e-01,2.303606361085563412635e-16,0,nan,1.558109836424296499490e-01
58,8.180330104688575687533e-01,8.154277945318135767394e-01,3.167829533950334272097e-04,3.231704386782474393871e-05,3.231704386782664010138e-05,8.180330104688573728379e-01,2.394956316687530232495e-16,0,nan,1.596139015220866154009e-01
59,8.152694030551160819797e-01,8.126840928938739994081e-01,3.081517200642090311520e-04,3.143061842110501939353e-05,3.143061842110691555619e-05,8.152694030551158744092e-01,2.546035766146826991144e-16,0,nan,1.634045201829600681040e-01
60,8.125300170338419780691e-01,8.099645602837598490353e-01,2.998461719454151772983e-04,3.057599504530784008302e-05,3.057599504530973624568e-05,8.125300170338417233358e-01,3.135063260251955373894e-16,0,nan,1.671819765333274053514e-01
61,8.098146371977871238457e-01,8.072689686014856702556e-01,2.918506774014040408838e-04,2.975178196047630265691e-05,2.975178196047819881957e-05,8.098146371977868746418e-01,3.077295196936880436071e-16,0,nan,1.709454684031720709744e-01
62,8.071230432627849449290e-01,8.045970858776291256831e-01,2.841505120877072404053e-04,2.895665821149624978869e-05,2.895665821149814595135e-05,8.071230432627847521578e-01,2.388373716709261004670e-16,0,nan,1.746942511496003476071e-01
63,8.044550106215851981162e-01,8.019486769283370453110e-01,2.767317973674772697506e-04,2.818936963758776332674e-05,2.818936963758965948941e-05,8.044550106215850609646e-01,1.704900497958763945165e-16,0,nan,1.784276344386617980996e-01
64,8.018103110296532776147e-01,7.993235039506725314595e-01,2.695814434998115605186e-04,2.744872508837632684408e-05,2.744872508837822300674e-05,8.018103110296531277237e-01,1.869406620047539057837e-16,0,nan,1.821449791957657309265e-01
65,7.991887132289225981197e-01,7.967213270635290500721e-01,2.626870971865227945490e-04,2.673359287118411349163e-05,2.673359287118600965429e-05,7.991887132289224492587e-01,1.862650908579829980377e-16,0,nan,1.858456947169985253303e-01
66,7.965899835149357066655e-01,7.941419047988611534805e-01,2.560370931022481571306e-04,2.604289741504925907520e-05,2.604289741505115523786e-05,7.965899835149356083283e-01,1.234476193267266796787e-16,0,nan,1.895292359338044266075e-01
67,7.940138862523100637958e-01,7.915849945475487148272e-01,2.496204090685076463243e-04,2.537561613782290188109e-05,2.537561613782479804375e-05,7.940138862523099239879e-01,1.760773615709533460886e-16,0,nan,1.931951008236810020987e-01
68,7.914601843430144612057e-01,7.890503529638199786689e-01,2.434266245643156695709e-04,2.473077650350603380223e-05,2.473077650350792996490e-05,7.914601843430143108269e-01,1.900017768405721044582e-16,0,nan,1.968428279597556878201e-01
69,7.889286396515378108063e-01,7.865377363318099002143e-01,2.374458822946559701194e-04,2.410745325776772146175e-05,2.410745325776961762441e-05,7.889286396515377014645e-01,1.385952842876363995306e-16,0,nan,2.004719941923475276323e-01
70,7.864190133906625579385e-01,7.840469008975065046130e-01,2.316688525638816118556e-04,2.350476583032930426482e-05,2.350476583033120042748e-05,7.864190133906624645887e-01,1.187023780726285265963e-16,0,nan,2.040822124558601827958e-01
71,7.839310664712245690922e-01,7.815776031690534475516e-01,2.260867002242693499105e-04,2.292187589360685428689e-05,2.292187589360875044955e-05,7.839310664712244780734e-01,1.161055815658239332465e-16,0,nan,2.076731296946098098271e-01
72,7.814645598189413622237e-01,7.791296001881132804456e-01,2.206910539907882430399e-04,2.235798506767473607722e-05,2.235798506767663223988e-05,7.814645598189412752164e-01,1.113386694876099926342e-16,0,nan,2.112444249014513750711e-01
73,7.790192546611178769922e-01,7.767026497747587798770e-01,2.154739779319100249848e-04,2.181233276224682473418e-05,2.181233276224872089685e-05,7.790192546611177824498e-01,1.213608378420158773837e-16,0,nan,2.147958072633260877434e-01
74,7.765949127857928457885e-01,7.742965107481469821948e-01,2.104279449632157747440e-04,2.128419414696996022314e-05,2.128419414697185638581e-05,7.765949127857927291284e-01,1.502200849358621945131e-16,0,nan,2.183270144081126229820e-01
75,7.741912967756654495588e-01,7.719109431250317232553e-01,2.055458121858184115066e-04,2.077287824188716582776e-05,2.077287824188906199042e-05,7.741912967756652915905e-01,2.040429247771715858909e-16,0,nan,2.218378107474213325578e-01
76,7.718081702189387716118e-01,7.695457082979957341706e-01,2.008207979254251852580e-04,2.027772612045716887751e-05,2.027772612045906504017e-05,7.718081702189386597221e-01,1.449708211416890550834e-16,0,nan,2.253279859102214331982e-01
77,7.694452978990330427322e-01,7.672005691951225836434e-01,1.962464603403436138161e-04,1.979810921801348924833e-05,1.979810921801538541100e-05,7.694452978990329422809e-01,1.305503218423244789132e-16,0,nan,2.287973532624382779339e-01
78,7.671024459649524729343e-01,7.648752904226783222441e-01,1.918166774780224470752e-04,1.933342773901150838812e-05,1.933342773901340455078e-05,7.671024459649523389269e-01,1.746929490631958267926e-16,0,nan,2.322457485078924496925e-01
79,7.647793820839392520128e-01,7.625696383922437870950e-01,1.875256286699632869486e-04,1.888310915684831876441e-05,1.888310915685021492707e-05,7.647793820839391741129e-01,1.018593439075394744115e-16,0,nan,2.356730283661880197743e-01
80,7.624758755779088570392e-01,7.602833814336148465785e-01,1.833677771641154856251e-04,1.844660680044786762397e-05,1.844660680044976378663e-05,7.624758755779087430354e-01,1.495179875041200995615e-16,0,nan,2.390790693233784194329e-01
81,7.601916975450327962349e-01,7.580162898946746219409e-01,1.793378539022875591529e-04,1.802339852218497145929e-05,1.802339852218686762195e-05,7.601916975450326606012e-01,1.784203803013803110729e-16,0,nan,2.424637664514484443969e-01
82,7.579266209677234522601e-01,7.557681362293463545043e-01,1.754308423577731004251e-04,1.761298544207885433343e-05,1.761298544208075049609e-05,7.579266209677233432436e-01,1.438352017563715977101e-16,0,nan,2.458270322928651545959e-01
83,7.556804208081674412156e-01,7.535386950746373324606e-01,1.716419643553376601806e-04,1.721489076351905573568e-05,1.721489076352095189834e-05,7.556804208081673426074e-01,1.304892714860859574711e-16,0,nan,2.491687958066395838959e-01
84,7.534528740924596457162e-01,7.513277433177039110745e-01,1.679666668020542146940e-04,1.682865865609757845927e-05,1.682865865609947462193e-05,7.534528740924595337182e-01,1.486464359866637496869e-16,0,nan,2.524890013725328973427e-01
85,7.512437599843029278901e-01,7.491350601537896114479e-01,1.644006092632418309393e-04,1.645385320141116856408e-05,1.645385320141306472674e-05,7.512437599843027809807e-01,1.955548946920444554827e-16,0,nan,2.557876078502210284878e-01
86,7.490528598491580369867e-01,7.469604271358174507611e-01,1.609396523230204199876e-04,1.609005739796805473679e-05,1.609005739796995089945e-05,7.490528598491578962030e-01,1.879488880472245395803e-16,0,nan,2.590645876904014580978e-01
87,7.468799573096559507590e-01,7.448036282163539301138e-01,1.575798466737935228700e-04,1.573687222158596573740e-05,1.573687222158786190006e-05,7.468799573096557657941e-01,2.476500926498162506674e-16,0,nan,2.623199260949905472259e-01
88,7.447248382930170551575e-01,7.426644497826040414168e-01,1.543174228833530609494e-04,1.539391573790343429708e-05,1.539391573790533045975e-05,7.447248382930168335465e-01,2.975742350208048871533e-16,0,nan,2.655536202237118763780e-01
89,7.425872910711622809643e-01,7.405426806850403664839e-01,1.511487817922991890284e-04,1.506082226384618631970e-05,1.506082226384808248154e-05,7.425872910711621120456e-01,2.274731880067337677111e-16,0,nan,2.687656784445278198192e-01
90,7.404671062941442505334e-01,7.384381122602237113028e-01,1.480704854981348797713e-04,1.473724157509489058092e-05,1.473724157509678674275e-05,7.404671062941440550518e-01,2.639977522802789838987e-16,0,nan,2.719561196255032017128e-01
91,7.383640770174746403853e-01,7.363505383483228694530e-01,1.450792488857377734592e-04,1.442283815679130973525e-05,1.442283815679320589709e-05,7.383640770174744815497e-01,2.151182908447038641283e-16,0,nan,2.751249724658203052625e-01
92,7.362779987238800005755e-01,7.342797553058051374109e-01,1.421719316669882652023e-04,1.411729049489831163250e-05,1.411729049490020779433e-05,7.362779987238798935106e-01,1.454137767507775692502e-16,0,nan,2.782722748637980525791e-01
93,7.342086693399716423869e-01,7.322255620137261278302e-01,1.393455308951371149655e-04,1.382029040579459441067e-05,1.382029040579649057250e-05,7.342086693399715834063e-01,8.033220070287780235551e-17,0,nan,2.813980733198769554121e-01
94,7.321558892482785685374e-01,7.301877598820162296178e-01,1.365971739220803842929e-04,1.353154240184017858258e-05,1.353154240184207474442e-05,7.321558892482785510817e-01,2.384144583599368106624e-17,0,nan,2.845024223726515258598e-01
95,7.301194612950551166008e-01,7.281661528501265356894e-01,1.339241117690729375531e-04,1.325076309079288817495e-05,1.325076309079478433679e-05,7.301194612950551190403e-01,3.341172256613161279137e-18,0,nan,2.875853840661350918173e-01
96,7.280991907942420127142e-01,7.261605473843708580262e-01,1.313237128835901760379e-04,1.297768060709072037601e-05,1.297768060709261653784e-05,7.280991907942419845250e-01,3.871623103147945970878e-17,0,nan,2.906470274465431492350e-01
97,7.260948855279290015119e-01,7.241707524722685862528e-01,1.287934572570392074541e-04,1.271203407314060393625e-05,1.271203407314250009809e-05,7.260948855279289997772e-01,2.389114027040039699133e-18,0,nan,2.936874280869762872490e-01
98,7.241063557436400177636e-01,7.221965796141743831882e-01,1.263309308798664647838e-04,1.245357308887134744472e-05,1.245357308887324360656e-05,7.241063557436400148905e-01,3.967836677991791169621e-18,0,nan,2.967066676384759789256e-01
99,7.221334141487344426835e-01,7.202378428124526221765e-01,1.239338205122929330078e-04,1.220205724791771739139e-05,1.220205724791961355322e-05,7.221334141487344228968e-01,2.740032417858050329246e-17,0,nan,2.997048334060063153419e-01
100,7.201758759021964495517e-01,7.182943585584365964181e-01,1.215999087504697762439e-04,1.195725567890494763378e-05,1.195725567890684379562e-05,7.201758759021964331802e-01,2.273257596142312876572e-17,0,nan,3.026820179480012469315e-01
101,7.182335586040613506498e-01,7.163659458173929905911e-01,1.193270693692819000083e-04,1.171894661039809281336e-05,1.171894661039998897519e-05,7.182335586040613828506e-01,4.483333330372930914588e-17,0,nan,3.056383186981885881643e-01
102,7.163062822827084286104e-01,7.144524260116926761555e-01,1.171132629243483366300e-04,1.148691695816969479257e-05,1.148691695817159095440e-05,7.163062822827084243278e-01,5.978725424088220505316e-18,0,nan,3.085738376084752440838e-01
103,7.143938693802305284208e-01,7.125536230023744588280e-01,1.149565325969917502199e-04,1.126096193352223663973e-05,1.126096193352413280157e-05,7.143938693802305471775e-01,2.625540110005636285979e-17,0,nan,3.114886808117430272197e-01
104,7.124961447360759203562e-01,7.106693630692729746201e-01,1.128550002670760406453e-04,1.104088467147975028511e-05,1.104088467148164644694e-05,7.124961447360759808005e-01,8.483452375515202355511e-17,0,nan,3.143829583034750379113e-01
105,7.106129355691394033911e-01,7.087994748898671648618e-01,1.108068627996513901881e-04,1.082649587773512195764e-05,1.082649587773701811948e-05,7.106129355691394489276e-01,6.408058306442226314967e-17,0,nan,3.172567836411833542643e-01
106,7.087440714584674061882e-01,7.069437895169943253393e-01,1.088103885323101500514e-04,1.061761349330769468185e-05,1.061761349330959084369e-05,7.087440714584674073808e-01,1.682726442113093385142e-18,0,nan,3.201102736606722610124e-01
107,7.068893843227281870156e-01,7.051021403555612909742e-01,1.068639139510453742625e-04,1.041406237592908397347e-05,1.041406237593098013530e-05,7.068893843227281847388e-01,3.220906428522743278977e-18,0,nan,3.229435482082235143390e-01
108,7.050487083985857994506e-01,7.032743631383764348897e-01,1.049658405432308112915e-04,1.021567399723435243549e-05,1.021567399723624859733e-05,7.050487083985857747850e-01,3.498424879051193434029e-17,0,nan,3.257567298878398554007e-01
109,7.032218802181048333821e-01,7.014602959012125049654e-01,1.031146318171000350271e-04,1.002228615489107199385e-05,1.002228615489296815568e-05,7.032218802181048091502e-01,3.445842519509699534511e-17,0,nan,3.285499438227291730381e-01
110,7.014087385853039480210e-01,6.996597789572039927108e-01,1.013088104778122056748e-04,9.833742698850804666893e-06,9.833742698852700828727e-06,7.014087385853038995030e-01,6.917228792527462576831e-17,0,nan,3.313233174302612767483e-01
111,6.996091245519650003715e-01,6.978726548706730703486e-01,9.954695575084577533896e-05,9.649893270955877523425e-06,9.649893270957773685259e-06,6.996091245519650009678e-01,8.523490817088894583876e-19,0,nan,3.340769802096660607161e-01
112,6.978228813927976892373e-01,6.960987684304709155469e-01,9.782770084406964090723e-05,9.470593057179954466079e-06,9.470593057181850627914e-06,6.978228813927976584459e-01,4.412486681023029046186e-17,0,nan,3.368110635417884518009e-01
113,6.960498545800488656710e-01,6.943379666229121394139e-01,9.614973054040321610646e-05,9.295702551823164617397e-06,9.295702551825060779232e-06,6.960498545800488843192e-01,2.679158287878938123796e-17,0,nan,3.395257005002441428969e-01
114,6.942898917576418860165e-01,6.925900986043770357625e-01,9.451177891350398924550e-05,9.125087333022760399315e-06,9.125087333024656561149e-06,6.942898917576419352393e-01,7.089657967831146121769e-17,0,nan,3.422210256733687369190e-01
115,6.925428427149202814661e-01,6.908550156736469327612e-01,9.291262715940409469345e-05,8.958617848977172502571e-06,8.958617848979068664406e-06,6.925428427149203521561e-01,1.020730809503923312764e-16,0,nan,3.448971749963718950018e-01
116,6.908085593600671314718e-01,6.891325712440325990116e-01,9.135110153746986596663e-05,8.796169214316652634274e-06,8.796169214318548796109e-06,6.908085593600672561550e-01,1.804888606929447165065e-16,0,nan,3.475542855931520906459e-01
117,6.890868956932638678126e-01,6.874226208153541017865e-01,8.982607141448191139627e-05,8.637621016086296383797e-06,8.637621016088192545631e-06,6.890868956932640166735e-01,2.160263955280943662639e-16,0,nan,3.501924956272513426503e-01
118,6.873777077796467960269e-01,6.857250219458187467936e-01,8.833644740601793502300e-05,8.482857128837980641021e-06,8.482857128839876802855e-06,6.873777077796469775223e-01,2.640403400051133593369e-16,0,nan,3.528119441614574498941e-01
119,6.856808537221157351382e-01,6.840396342238479476805e-01,8.688117960969230393366e-05,8.331765538356683801055e-06,8.331765538358579962890e-06,6.856808537221159222715e-01,2.729160278505269216710e-16,0,nan,3.554127710255920952827e-01
120,6.839961936340431813974e-01,6.823663192398916610415e-01,8.545925592513801452009e-05,8.184238173573577083788e-06,8.184238173575473245622e-06,6.839961936340433341073e-01,2.232612950420704514792e-16,0,nan,3.579951166920433944013e-01
121,6.823235896119290710971e-01,6.807049405582702439332e-01,8.406970045593701383507e-05,8.040170746243745789947e-06,8.040170746245641951782e-06,6.823235896119292366547e-01,2.426380595058969953482e-16,0,nan,3.605591221586286831773e-01
122,6.806629057080423317316e-01,6.790553636890799271697e-01,8.271157198899890169171e-05,7.899462597990228464775e-06,7.899462597992124626609e-06,6.806629057080424641127e-01,1.944884672726127153687e-16,0,nan,3.631049288383961198660e-01
123,6.790140079030854147746e-01,6.774174560601906591728e-01,8.138396254715907501130e-05,7.762016554338319717987e-06,7.762016554340215879822e-06,6.790140079030855687313e-01,2.267356883672944637062e-16,0,nan,3.656326784559896877656e-01
124,6.773767640789171151638e-01,6.757910869893682948017e-01,8.008599601102867453790e-05,7.627738785385309800356e-06,7.627738785387205962604e-06,6.773767640789172175125e-01,1.510956538667269224293e-16,0,nan,3.681425129502316755277e-01
125,6.757510439913627653397e-01,6.741761276565444438447e-01,7.881682680636288245495e-05,7.496538672770313175768e-06,7.496538672772209338017e-06,6.757510439913628274102e-01,9.185420418764234933238e-17,0,nan,3.706345743825836652188e-01
126,6.741367192431412247444e-01,6.725724510762599583913e-01,7.757563865344161605099e-05,7.368328682627663638171e-06,7.368328682629559800419e-06,6.741367192431413306710e-01,1.571291834848550720227e-16,0,nan,3.731090048511772646993e-01
127,6.725336632569332007137e-01,6.709799320703008218558e-01,7.636164337516136208943e-05,7.243024244224607612087e-06,7.243024244226503774335e-06,6.725336632569333144465e-01,1.691109517744380592875e-16,0,nan,3.755659464101140719398e-01
128,6.709417512486132162408e-01,6.693984472405473118428e-01,7.517407976073524259586e-05,7.120543634000454655088e-06,7.120543634002350817336e-06,6.709417512486133487845e-01,1.975487668485243163570e-16,0,nan,3.780055409937510097981e-01
129,6.693608602006668739648e-01,6.678278749420523130453e-01,7.401221248207836020744e-05,7.000807864739897104322e-06,7.000807864741793266570e-06,6.693608602006670602307e-01,2.782743125691113363250e-16,0,nan,3.804279303457085861882e-01
130,6.677908688358112909711e-01,6.662680952563648784093e-01,7.287533106012760114777e-05,6.883740579627591571152e-06,6.883740579629487733400e-06,6.677908688358114381515e-01,2.203990078083775401909e-16,0,nan,3.828332559523471514571e-01
131,6.662316575908348026402e-01,6.647189899651113620394e-01,7.176274887850313980114e-05,6.769267950944773895962e-06,6.769267950946670058210e-06,6.662316575908349438576e-01,2.119643090466369596287e-16,0,nan,3.852216589804701103229e-01
132,6.646831085906720337775e-01,6.631804425238474465232e-01,7.067380224207021788705e-05,6.657318583181672108835e-06,6.657318583183568271083e-06,6.646831085906722276870e-01,2.917323398817505031885e-16,0,nan,3.875932802190330118519e-01
133,6.631451056227264384546e-01,6.616523380361910566805e-01,6.960784947809833145950e-05,6.547823420351415286902e-06,6.547823420353311449151e-06,6.631451056227266307921e-01,2.900382793571460141982e-16,0,nan,3.899482600246398253342e-01
134,6.616175341114519659058e-01,6.601345632282439312988e-01,6.856427007784556182080e-05,6.440715657302628381978e-06,6.440715657304524544226e-06,6.616175341114521493528e-01,2.772704744455048857620e-16,0,nan,3.922867382706232842321e-01
135,6.601002810932049547077e-01,6.586270064233129550857e-01,6.754246387652189005151e-05,6.335930654838709294802e-06,6.335930654840605457050e-06,6.601002810932051533335e-01,3.009025199480239984985e-16,0,nan,3.946088542995204476128e-01
136,6.585932351913746929384e-01,6.571295575169352476408e-01,6.654185026969645478083e-05,6.233405858461815195631e-06,6.233405858463711357879e-06,6.585932351913748816438e-01,2.865279781780142166514e-16,0,nan,3.969147468787590189514e-01
137,6.570962865918004158772e-01,6.556421079522138928297e-01,6.556186746432465224089e-05,6.133080720569174562654e-06,6.133080720571070724902e-06,6.570962865918005608892e-01,2.206861361552940490889e-16,0,nan,3.992045541593816083124e-01
138,6.556093270184817356494e-01,6.541645506954699706981e-01,6.460197176267224315698e-05,6.034896625938368400305e-06,6.034896625940264562553e-06,6.556093270184819154101e-01,2.741887779656757405464e-16,0,nan,4.014784136376455173209e-01
139,6.541322497095887200658e-01,6.526967802122137785048e-01,6.366163687750768657670e-05,5.938796820346731543387e-06,5.938796820348627705635e-06,6.541322497095888457248e-01,1.921003464465450942867e-16,0,nan,4.037364621193452208234e-01
140,6.526649493937750623473e-01,6.512386924434386825666e-01,6.274035327702437159097e-05,5.844726342177918550951e-06,5.844726342179814713199e-06,6.526649493937751367778e-01,1.140408707565256731923e-16,0,nan,4.059788356867047210037e-01
141,6.512073222668001148961e-01,6.497901847822411536271e-01,6.183762755803903106499e-05,5.752631956876453038147e-06,5.752631956878349200395e-06,6.512073222668002222321e-01,1.648261796296099963217e-16,0,nan,4.082056696677084129960e-01
142,6.497592659684621185789e-01,6.483511560507679849508e-01,6.095298184609046953282e-05,5.662462094118042068872e-06,5.662462094119938231120e-06,6.497592659684622579531e-01,2.145012723524230292220e-16,0,nan,4.104170986077348231257e-01
143,6.483206795598449589946e-01,6.469215064774912482548e-01,6.008595322113723354622e-05,5.574166787570230583917e-06,5.574166787572126746166e-06,6.483206795598450542959e-01,1.469972715141176983795e-16,0,nan,4.126132562433674418360e-01
144,6.468914635008806701677e-01,6.455011376748133189452e-01,5.923609316762419601162e-05,5.487697617124373553519e-06,5.487697617126269715767e-06,6.468914635008807670954e-01,1.498360694012653727365e-16,0,nan,4.147942754782657741720e-01
145,6.454715196282295730512e-01,6.440899526170014155468e-01,5.840296704775232662563e-05,5.403007653485933939679e-06,5.403007653487830101928e-06,6.454715196282296551253e-01,1.271537193529850360435e-16,0,nan,4.169602883609871659320e-01
146,6.440607511334776047462e-01,6.426878556184505431048e-01,5.758615359684784428966e-05,5.320051405015692831390e-06,5.320051405017588993638e-06,6.440607511334776699610e-01,1.012556044755593708743e-16,0,nan,4.191114260646477218490e-01
147,6.426590625416520596858e-01,6.412947523122751736224e-01,5.678524443978636680807e-05,5.238784766719965910801e-06,5.238784766721862073050e-06,6.426590625416521464219e-01,1.349645229553092821262e-16,0,nan,4.212478188683258763984e-01
148,6.412663596900552986924e-01,6.399105496292293304705e-01,5.599984362748237328164e-05,5.159164971292927618432e-06,5.159164971294823780681e-06,6.412663596900554102026e-01,1.738906021735345393754e-16,0,nan,4.233695961401119974975e-01
149,6.398825497074156487542e-01,6.385351557769506358753e-01,5.522956719250392415442e-05,5.081150542118957264358e-06,5.081150542120853426606e-06,6.398825497074157072470e-01,9.141163051303488660145e-17,0,nan,4.254768863217126725863e-01
150,6.385075409933543832963e-01,6.371684802195300978411e-01,5.447404272292510120201e-05,5.004701248147472018877e-06,5.004701248149368181125e-06,6.385075409933544814166e-01,1.536713199303614440656e-16,0,nan,4.275698169145231873547e-01
151,6.371412431981685609017e-01,6.358104336574031956175e-01,5.373290895357121958473e-05,4.929778060557082091863e-06,4.929778060558978254111e-06,6.371412431981686877534e-01,1.990950288260488862742e-16,0,nan,4.296485144670919616031e-01
152,6.357835672029263918148e-01,6.344609280075614865524e-01,5.300581537385746173574e-05,4.856343111129818849138e-06,4.856343111131715011387e-06,6.357835672029265186665e-01,1.995201837928536496407e-16,0,nan,4.317131045638918085947e-01
153,6.344344250998744660919e-01,6.331198763840802934411e-01,5.229242185146062249999e-05,4.784359652260208399465e-06,4.784359652262104561713e-06,6.344344250998746380463e-01,2.710358356249842483796e-16,0,nan,4.337637118153306363605e-01
154,6.330937301731546229533e-01,6.317871930789626944147e-01,5.159239827110490531555e-05,4.713792018527538571344e-06,4.713792018529434733592e-06,6.330937301731547676943e-01,2.286248988553833106016e-16,0,nan,4.358004598489319901110e-01
155,6.317613968798271306682e-01,6.304627935432927099413e-01,5.090542418777535799440e-05,4.644605589763080273851e-06,4.644605589764976436099e-06,6.317613968798272396305e-01,1.724738467290679583449e-16,0,nan,4.378234713016151170308e-01
156,6.304373408311988447039e-01,6.291465943686995743178e-01,5.023118849371182382498e-05,4.576766755547417964208e-06,4.576766755549314126456e-06,6.304373408311989258022e-01,1.286381964542135162097e-16,0,nan,4.398328678130182004761e-01
157,6.291214787744526804047e-01,6.278385132691252090709e-01,4.956938909856374671378e-05,4.510242881076033737418e-06,4.510242881077929899666e-06,6.291214787744527702309e-01,1.427802944598363366945e-16,0,nan,4.418287700198013482646e-01
158,6.278137285745758466859e-01,6.265384690628947872426e-01,4.891973262212104532083e-05,4.445002274334300534580e-06,4.445002274336196696828e-06,6.278137285745759866564e-01,2.229490915811535554188e-16,0,nan,4.438112975508750760248e-01
159,6.265140091965837321197e-01,6.252463816550851705145e-01,4.828193409906272709978e-05,4.381014154525808106120e-06,4.381014154527704268368e-06,6.265140091965838390221e-01,1.706303971465186481811e-16,0,nan,4.457805690235009767931e-01
160,6.252222406880356686543e-01,6.239621720201882215662e-01,4.765571669519359019133e-05,4.318248621700565565444e-06,4.318248621702461727693e-06,6.252222406880357932291e-01,1.992488774575486950268e-16,0,nan,4.477367020402113106567e-01
161,6.239383441618405745643e-01,6.226857621850648838446e-01,4.704081143466482816710e-05,4.256676627532227211394e-06,4.256676627534123373642e-06,6.239383441618407161611e-01,2.269403780862659817071e-16,0,nan,4.496798131865062373477e-01
162,6.226622417793475916525e-01,6.214170752121876972751e-01,4.643695693769982499937e-05,4.196269947195731902481e-06,4.196269947197628064729e-06,6.226622417793476988801e-01,1.722082818967759766553e-16,0,nan,4.516100180292760728814e-01
163,6.213938567337189411433e-01,6.201560351831656436872e-01,4.584389916836790405982e-05,4.137001152299115456317e-06,4.137001152301011618565e-06,6.213938567337189956244e-01,8.767572864941112363095e-17,0,nan,4.535274311159091340125e-01
164,6.201331132335814455558e-01,6.189025671825489904876e-01,4.526139119197267637281e-05,4.078843584825364782124e-06,4.078843584827260944372e-06,6.201331132335814988444e-01,8.593080362988243948588e-17,0,nan,4.554321659740445130344e-01
165,6.188799364869530528210e-01,6.176565972819110239556e-01,4.468919294164208620644e-05,4.021771332042216961147e-06,4.021771332044113123395e-06,6.188799364869531055133e-01,8.514127292912547779337e-17,0,nan,4.573243351119309929608e-01
166,6.176342526854402548153e-01,6.164180525241998997998e-01,4.412707099372534064882e-05,3.965759202339723285687e-06,3.965759202341619447935e-06,6.176342526854402813783e-01,4.300757788351370828304e-17,0,nan,4.592040500193532700309e-01
167,6.163959889887030696443e-01,6.151868609083597227993e-01,4.357479835162336506534e-05,3.910782701957273590945e-06,3.910782701959169753194e-06,6.163959889887030874252e-01,2.884657906021538047178e-17,0,nan,4.610714211690927171036e-01
168,6.151650735091839239388e-01,6.139629513742148603228e-01,4.303215423769479987180e-05,3.856818012563506911458e-06,3.856818012565403073706e-06,6.151650735091838980806e-01,4.203460652645982706234e-17,0,nan,4.629265580188902444133e-01
169,6.139414352970959942724e-01,6.127462537876148251925e-01,4.249892389289789916697e-05,3.803841969654160540746e-06,3.803841969656056702787e-06,6.139414352970960178538e-01,3.840984806661291485114e-17,0,nan,4.647695690138765922444e-01
170,6.127250043256683431636e-01,6.115366989258343988212e-01,4.197489838384343650449e-05,3.751832041734565378492e-06,3.751832041736461540533e-06,6.127250043256683836044e-01,6.600145374875990638000e-17,0,nan,4.666005615894463427241e-01
171,6.115157114766425205943e-01,6.103342184632264411093e-01,4.145987441695007478014e-05,3.700766310254878285007e-06,3.700766310256774447049e-06,6.115157114766425301353e-01,1.560218149560473967160e-17,0,nan,4.684196421745396418841e-01
172,6.103134885260179665067e-01,6.091387449571219470101e-01,4.095365415940673064805e-05,3.650623450267684682561e-06,3.650623450269580844603e-06,6.103134885260179913350e-01,4.068110932609612607099e-17,0,nan,4.702269161953109970502e-01
173,6.091182681300423285009e-01,6.079502118339752403386e-01,4.045604506666150834918e-05,3.601382711778905577380e-06,3.601382711780801739422e-06,6.091182681300423100153e-01,3.034820659315917891638e-17,0,nan,4.720224880791595984373e-01
174,6.079299838114418097490e-01,6.067685533757475324634e-01,3.996685971616771034407e-05,3.553023901764192787537e-06,3.553023901766088949579e-06,6.079299838114418362577e-01,4.360492790810043109881e-17,0,nan,4.738064612590914991734e-01
175,6.067485699458894377045e-01,6.055937047065292899717e-01,3.948591564713272745586e-05,3.505527366824338203764e-06,3.505527366826234365806e-06,6.067485699458895039493e-01,1.091799074940911683926e-16,0,nan,4.755789381783999802814e-01
176,6.055739617487057024903e-01,6.044256017793919744108e-01,3.901303520602311793668e-05,3.458873976454248011589e-06,3.458873976456144173630e-06,6.055739617487057925333e-01,1.486903270492435094822e-16,0,nan,4.773400202956331632637e-01
177,6.044060952617890114524e-01,6.032641813634704863745e-01,3.854804539759473025097e-05,3.413045106901267845046e-06,3.413045106903164007087e-06,6.044060952617890965623e-01,1.408157052143031115856e-16,0,nan,4.790898080898349769424e-01
178,6.032449073407716300110e-01,6.021093810312684313502e-01,3.809077774122341440455e-05,3.368022625589629635077e-06,3.368022625591525797118e-06,6.032449073407717520380e-01,2.022842680117492639349e-16,0,nan,4.808284010660370205812e-01
179,6.020903356423978891598e-01,6.009611391461862073271e-01,3.764106813232505470277e-05,3.323788876088842868399e-06,3.323788876090739030441e-06,6.020903356423979912375e-01,1.695387361276923651893e-16,0,nan,4.825558977609857602990e-01
180,6.009423186121199966792e-01,5.998193948502634764708e-01,3.719875670865977713729e-05,3.280326663604756189331e-06,3.280326663606652351372e-06,6.009423186121201286266e-01,2.195675030778647899996e-16,0,nan,4.842723957490823788919e-01
181,5.998007954719092316154e-01,5.986840880521377972201e-01,3.676368772132823618079e-05,3.237619240973023647663e-06,3.237619240974919809705e-06,5.998007954719093100574e-01,1.307801319563270734928e-16,0,nan,4.859779916485267796497e-01
182,5.986657062082770819345e-01,5.975551594152099799118e-01,3.633570941027207436687e-05,3.195650295135457167742e-06,3.195650295137353329783e-06,5.986657062082771930110e-01,1.855401293564260918831e-16,0,nan,4.876727811276401640449e-01
183,5.975369915605048820595e-01,5.964325503460180533111e-01,3.591467388410319956180e-05,3.154403934080728362131e-06,3.154403934082624524173e-06,5.975369915605049586584e-01,1.281910317988149110034e-16,0,nan,4.893568589113633831493e-01
184,5.964145930090760661102e-01,5.953162029828114043539e-01,3.550043700409031666356e-05,3.113864674231506830884e-06,3.113864674233402992925e-06,5.964145930090760971726e-01,5.208187828703413674782e-17,0,nan,4.910303187879041281910e-01
185,5.952984527643093715099e-01,5.942060601843249800780e-01,3.509285827214171917203e-05,3.074017428261034013896e-06,3.074017428262930175937e-06,5.952984527643094441515e-01,1.220254230784789841685e-16,0,nan,4.926932536155300706060e-01
186,5.941885137551888851348e-01,5.931020655187482226722e-01,3.469180072262839241816e-05,3.034847493322758790645e-06,3.034847493324654952686e-06,5.941885137551889893809e-01,1.754427028985477102879e-16,0,nan,4.943457553294919609873e-01
187,5.930847196183869352026e-01,5.920041632528860731099e-01,3.429713081789918099400e-05,2.996340539677352921775e-06,2.996340539679249083817e-06,5.930847196183870185236e-01,1.404874113248488945194e-16,0,nan,4.959879149490616394498e-01
188,5.919870146874771643652e-01,5.909122983415078245173e-01,3.390871834734557660301e-05,2.958482599702126148910e-06,2.958482599704022310952e-06,5.919870146874771921750e-01,4.697701982354220872604e-17,0,nan,4.976198225846778593041e-01
189,5.908953439823342312920e-01,5.898264164168817158540e-01,3.352643632988051429459e-05,2.921260057268452594277e-06,2.921260057270348756318e-06,5.908953439823342129148e-01,3.110064584326580434989e-17,0,nan,4.992415674451881930245e-01
190,5.898096531987168100741e-01,5.887464637784903809248e-01,3.315016091970035775086e-05,2.884659637473423963213e-06,2.884659637475320125254e-06,5.898096531987167721271e-01,6.433783481025470488467e-17,0,nan,5.008532378451768540296e-01
191,5.887298886980305567818e-01,5.876723873829254873868e-01,3.277977131520591145674e-05,2.848668396712513698756e-06,2.848668396714409860797e-06,5.887298886980305162326e-01,6.887566272647015913416e-17,0,nan,5.024549212123685357255e-01
192,5.876559974972678235261e-01,5.866041348339566807724e-01,3.241514967096241918029e-05,2.813273713080583037003e-06,2.813273713082479199045e-06,5.876559974972678172919e-01,1.060852355517844420548e-17,0,nan,5.040467040950992707780e-01
193,5.865879272591212334476e-01,5.855416543727735012581e-01,3.205618101258475736798e-05,2.778463277089088998976e-06,2.778463277090985161018e-06,5.865879272591211796169e-01,9.176908586481354800448e-17,0,nan,5.056286721698474889209e-01
194,5.855256262822672308488e-01,5.844848948683950551342e-01,3.170275315443746230452e-05,2.744225082687816534854e-06,2.744225082689712696895e-06,5.855256262822671606467e-01,1.198958465988536459235e-16,0,nan,5.072009102488127785225e-01
195,5.844690434918178301160e-01,5.834338058082462197262e-01,3.135475662004516806792e-05,2.710547418579999041998e-06,2.710547418581895204039e-06,5.844690434918177304236e-01,1.705691530973920186703e-16,0,nan,5.087635022875424327892e-01
196,5.834181284299361225365e-01,5.823883372888962739466e-01,3.101208456511237977111e-05,2.677418859820055906256e-06,2.677418859821952068297e-06,5.834181284299360439318e-01,1.347312564947814718099e-16,0,nan,5.103165313925903283972e-01
197,5.823728312466137646553e-01,5.813484400069578450498e-01,3.067463270305633494068e-05,2.644828259683694111972e-06,2.644828259685590274013e-06,5.823728312466136441462e-01,2.069277016474221876266e-16,0,nan,5.118600798292085206831e-01
198,5.813331026906063403459e-01,5.803140652501412866116e-01,3.034229923295974806024e-05,2.612764741800458617342e-06,2.612764741802354779383e-06,5.813331026906061642714e-01,3.028804518385653755537e-16,0,nan,5.133942290290582199778e-01
199,5.802988941005248202387e-01,5.792851648884647097759e-01,3.001498476985568765331e-05,2.581217692539284568293e-06,2.581217692541180730334e-06,5.802988941005246419417e-01,3.072503654200570839063e-16,0,nan,5.149190595979407705503e-01
200,5.792701573960797878371e-01,5.782616913656140056332e-01,2.969259227725851014002e-05,2.550176753637931814497e-06,2.550176753639827976538e-06,5.792701573960796080764e-01,3.103227706501443570523e-16,0,nan,5.164346513235400884284e-01
201,5.782468450694753236974e-01,5.772435976904513044161e-01,2.937502700185957303711e-05,2.519631815067550691000e-06,2.519631815069446853042e-06,5.782468450694751574892e-01,2.874346733738914918580e-16,0,nan,5.179410831831693100996e-01
202,5.772289101769504382489e-01,5.762308374286698731126e-01,2.906219641030957264317e-05,2.489573008124003044513e-06,2.489573008125899206554e-06,5.772289101769502564824e-01,3.148949940180128337797e-16,0,nan,5.194384333515204921553e-01
203,5.762163063304647225848e-01,5.752233646945904554926e-01,2.875401012801156028377e-05,2.459990698737855217236e-06,2.459990698739751379277e-06,5.762163063304645891196e-01,2.316235864321795199314e-16,0,nan,5.209267792084088233013e-01
204,5.752089876895264408674e-01,5.742211341430990545476e-01,2.845037987985326483326e-05,2.430875480995321608565e-06,2.430875480997217770606e-06,5.752089876895262881033e-01,2.655801445607161271248e-16,0,nan,5.224061973465122828272e-01
205,5.742069089531590675435e-01,5.732241009617218274741e-01,2.815121943280885700981e-05,2.402218170862674107284e-06,2.402218170864570269325e-06,5.742069089531589455707e-01,2.124194998402034242659e-16,0,nan,5.238767635790940660066e-01
206,5.732100253520054922163e-01,5.722322208628356499105e-01,2.785644454034393534772e-05,2.374009800107015763319e-06,2.374009800108911925360e-06,5.732100253520053398317e-01,2.658442954644051046375e-16,0,nan,5.253385529477148410920e-01
207,5.722182926405655623014e-01,5.712454500760101305801e-01,2.756597288855929399050e-05,2.346241610406490468324e-06,2.346241610408386630366e-06,5.722182926405653632419e-01,3.478733927742089165453e-16,0,nan,5.267916397299200031426e-01
208,5.712316670895658532459e-01,5.702637453404808542956e-01,2.727972404401274667508e-05,2.318905047643358411965e-06,2.318905047645254574006e-06,5.712316670895656779304e-01,3.069078648670534156564e-16,0,nan,5.282360974469068912542e-01
209,5.702501054784588907509e-01,5.692870638977500785671e-01,2.699761940315960402795e-05,2.291991756373572077789e-06,2.291991756375468239831e-06,5.702501054784586722842e-01,3.831068782925140103640e-16,0,nan,5.296719988711666508006e-01
210,5.692735650880486053538e-01,5.683153634843126633669e-01,2.671958214335517296180e-05,2.265493574466719344070e-06,2.265493574468615506112e-06,5.692735650880483322432e-01,4.797526953616002566409e-16,0,nan,5.310994160340924746724e-01
211,5.683020036932409091435e-01,5.673486023245044584939e-01,2.644553717536468210482e-05,2.239402527910491151637e-06,2.239402527912387313679e-06,5.683020036932406872615e-01,3.904296890688536539203e-16,0,nan,5.325184202335591064918e-01
212,5.673353795559167300766e-01,5.663867391234730375160e-01,2.617541109732889766800e-05,2.213710825774010316977e-06,2.213710825775906479019e-06,5.673353795559165309087e-01,3.510585559488401127250e-16,0,nan,5.339290820414687498228e-01
213,5.663736514179243952682e-01,5.654297330602652271736e-01,2.590913215013414672816e-05,2.188410855324560875992e-06,2.188410855326457038033e-06,5.663736514179241595085e-01,4.162618826224439627792e-16,0,nan,5.353314713112555078400e-01
214,5.654167784941901420126e-01,5.644775437810316542908e-01,2.564663017413905141195e-05,2.163495177292512766823e-06,2.163495177294408928865e-06,5.654167784941899131917e-01,4.046941604960119148703e-16,0,nan,5.367256571853523395275e-01
215,5.644647204659445360875e-01,5.635301313923456456578e-01,2.538783656721128450241e-05,2.138956521279405179817e-06,2.138956521281301341859e-06,5.644647204659443437500e-01,3.407431118815736808955e-16,0,nan,5.381117081026181791451e-01
216,5.635174374740620217850e-01,5.625874564546340383941e-01,2.513268424402949159690e-05,2.114787781304325947272e-06,2.114787781306222109313e-06,5.635174374740618764477e-01,2.579109208636895015523e-16,0,nan,5.394896918057191301374e-01
217,5.625748901125120493560e-01,5.616494799757174583021e-01,2.488110759660722641421e-05,2.090982011483936813997e-06,2.090982011485832976039e-06,5.625748901125118687822e-01,3.209774822892415036703e-16,0,nan,5.408596753484653597887e-01
218,5.616370394219192263563e-01,5.607161634044592890547e-01,2.463304245599781386815e-05,2.067532421841641358505e-06,2.067532421843537520547e-06,5.616370394219190121722e-01,3.813568624230455895231e-16,0,nan,5.422217251030987785268e-01
219,5.607038468832312716472e-01,5.597874686245196684808e-01,2.438842605513982496501e-05,2.044432374241592062546e-06,2.044432374243488224587e-06,5.607038468832310590894e-01,3.790910961237781735645e-16,0,nan,5.435759067675350968119e-01
220,5.597752744114921075180e-01,5.588633579482146229722e-01,2.414719699280535341006e-05,2.021675378443355336779e-06,2.021675378445251498820e-06,5.597752744114918956107e-01,3.785578325785757402115e-16,0,nan,5.449222853725543864339e-01
221,5.588512843497182025487e-01,5.579437941104760101396e-01,2.390929519861352131009e-05,1.999255088273226145373e-06,1.999255088275122307415e-06,5.588512843497180183970e-01,3.295183247381148229792e-16,0,nan,5.462609252889391457165e-01
222,5.579318394628767219245e-01,5.570287402629123807429e-01,2.367466189907419448333e-05,1.977165297908340827394e-06,1.977165297910236989436e-06,5.579318394628765109930e-01,3.780596799424811854735e-16,0,nan,5.475918902345616780529e-01
223,5.570169029319628206665e-01,5.561181599679677622916e-01,2.344323958462737036114e-05,1.955399938269847511604e-06,1.955399938271743673645e-06,5.570169029319626488204e-01,3.085113637205777017212e-16,0,nan,5.489152432814144339803e-01
224,5.561064383481755246663e-01,5.552120171931773651153e-01,2.321497197764548477937e-05,1.933953073521579402219e-06,1.933953073523475564260e-06,5.561064383481753024049e-01,3.996742890079105549429e-16,0,nan,5.502310468625907398377e-01
225,5.552004097071885357906e-01,5.543102763055171022799e-01,2.298980400136654838702e-05,1.912818897670731238897e-06,1.912818897672627400938e-06,5.552004097071883374900e-01,3.571693642160352805087e-16,0,nan,5.515393627792026433484e-01
226,5.542987814035164051418e-01,5.534129020658473674388e-01,2.276768174972808354769e-05,1.891991731267261419979e-06,1.891991731269157582020e-06,5.542987814035162502635e-01,2.794129908555700504923e-16,0,nan,5.528402522072496859894e-01
227,5.534015182249724107422e-01,5.525198596234466297261e-01,2.254855245807170583216e-05,1.871466018198764210729e-06,1.871466018200660372771e-06,5.534015182249723048698e-01,1.913119835355594563010e-16,0,nan,5.541337757044250093971e-01
228,5.525085853472175845269e-01,5.516311145106359559165e-01,2.233236447469065728315e-05,1.851236322577744725020e-06,1.851236322579640887062e-06,5.525085853472174792509e-01,1.905418915475910754702e-16,0,nan,5.554199932168657162165e-01
229,5.516199483283986682025e-01,5.507466326374904630470e-01,2.211906723319234231293e-05,1.831297325718300304208e-06,1.831297325720196466249e-06,5.516199483283985519760e-01,2.107002715232706037915e-16,0,nan,5.566989640858431683738e-01
230,5.507355731038737767236e-01,5.498663802866369243461e-01,2.190861122564970742462e-05,1.811643823199340841202e-06,1.811643823201237003244e-06,5.507355731038736997994e-01,1.396752777459282655125e-16,0,nan,5.579707470543954606177e-01
231,5.498554259810241040540e-01,5.489903241081376394916e-01,2.170094797651644574964e-05,1.792270722011571862649e-06,1.792270722013468024690e-06,5.498554259810240029522e-01,1.838698825311990334332e-16,0,nan,5.592354002739012043544e-01
232,5.489794736341493397447e-01,5.481184311144554621720e-01,2.149603001728065774482e-05,1.773173037785547583751e-06,1.773173037787443745792e-06,5.489794736341492906303e-01,8.946483570408339978811e-17,0,nan,5.604929813105890264798e-01
233,5.481076830994467963265e-01,5.472506686755019833512e-01,2.129381086183418228049e-05,1.754345892098246403190e-06,1.754345892100142565232e-06,5.481076830994467841292e-01,2.225342723073796633668e-17,0,nan,5.617435471519929327498e-01
234,5.472400217700710278734e-01,5.463870045137648734368e-01,2.109424498253420557588e-05,1.735784509855640570420e-06,1.735784509857536732461e-06,5.472400217700710302045e-01,4.259620236297784202918e-18,0,nan,5.629871542133416112549e-01
235,5.463764573912736066674e-01,5.455274066995148274373e-01,2.089728778693561365647e-05,1.717484216748882143395e-06,1.717484216750778305437e-06,5.463764573912736420666e-01,6.478903044371379248801e-17,0,nan,5.642238583438892553300e-01
236,5.455169580556213926315e-01,5.446718436460888934647e-01,2.070289559517246457974e-05,1.699440436781781202494e-06,1.699440436783677364535e-06,5.455169580556213977272e-01,9.341139877382700142595e-18,0,nan,5.654537148331863223691e-01
237,5.446614921982912971288e-01,5.438202841052499625363e-01,2.051102561796839766233e-05,1.681648689867325890987e-06,1.681648689869222053028e-06,5.446614921982912699695e-01,4.986448428939821975920e-17,0,nan,5.666767784172860951322e-01
238,5.438100285924409860172e-01,5.429726971626214204747e-01,2.032163593525631791344e-05,1.664104589491101633537e-06,1.664104589492997795579e-06,5.438100285924409934982e-01,1.375663300934933709491e-17,0,nan,5.678931032848927975068e-01
239,5.429625363446537456014e-01,5.421290522331936312384e-01,2.013468547538785725718e-05,1.646803840439514905131e-06,1.646803840441411067172e-06,5.429625363446537988899e-01,9.814403980137006501808e-17,0,nan,5.691027430834484126783e-01
240,5.421189848904559571707e-01,5.412893190569033619042e-01,1.995013399491477448992e-05,1.629742236590803526395e-06,1.629742236592699688437e-06,5.421189848904559713738e-01,2.619913497851411139517e-17,0,nan,5.703057509251567219278e-01
241,5.412793439899059588782e-01,5.404534676942829296564e-01,1.976794205892411147742e-05,1.612915658766891087597e-06,1.612915658768787249638e-06,5.412793439899059181664e-01,7.521401292858112076368e-17,0,nan,5.715021793929452321439e-01
242,5.404435837232535178032e-01,5.396214685221790707814e-01,1.958807102191025313665e-05,1.596320072644217873271e-06,1.596320072646114035313e-06,5.404435837232534529137e-01,1.200671114942602388317e-16,0,nan,5.726920805463686906423e-01
243,5.396116744866681358417e-01,5.387932922295394222445e-01,1.941048300916715473295e-05,1.579951526721723976953e-06,1.579951526723620138995e-06,5.396116744866680320835e-01,1.922829931460763550095e-16,0,nan,5.738755059274507228312e-01
244,5.387835869880348571570e-01,5.379689098132660607376e-01,1.923514089868490495700e-05,1.563806150344230905444e-06,1.563806150346127067485e-06,5.387835869880347011945e-01,2.894714803469011864881e-16,0,nan,5.750525065664630570213e-01
245,5.379592922428166890114e-01,5.371482925741343228410e-01,1.906200830353506762035e-05,1.547880151779535635546e-06,1.547880151781431797588e-06,5.379592922428165352173e-01,2.858842302470191103387e-16,0,nan,5.762231329876448308012e-01
246,5.371387615699825257565e-01,5.363314121127762401642e-01,1.889104955473000589033e-05,1.532169816347583101907e-06,1.532169816349479263948e-06,5.371387615699823786302e-01,2.739073128445493249395e-16,0,nan,5.773874352148627796103e-01
247,5.363219665879989106472e-01,5.355182403257270351560e-01,1.872222968454170440240e-05,1.516671504600127230244e-06,1.516671504602023392286e-06,5.363219665879987149487e-01,3.648899435886217876944e-16,0,nan,5.785454627772090004730e-01
248,5.355088792108847473017e-01,5.347087494015333453135e-01,1.855551441026613578990e-05,1.501381650549358446681e-06,1.501381650551254608723e-06,5.355088792108845190771e-01,4.261825829004104604570e-16,0,nan,5.796972647145383548376e-01
249,5.346994716443281836504e-01,5.339029118169232868141e-01,1.839087011841998319749e-05,1.486296759944028040435e-06,1.486296759945924202477e-06,5.346994716443279662137e-01,4.066522546268808522102e-16,0,nan,5.808428895829482988163e-01
250,5.338937163818641140622e-01,5.331007003330358040571e-01,1.822826384935641902933e-05,1.471413408591633818146e-06,1.471413408593529980188e-06,5.338937163818638946739e-01,4.109213179904252840558e-16,0,nan,5.819823854601981970541e-01
251,5.330915862011111894248e-01,5.323020879917086389810e-01,1.806766328228747100151e-05,1.456728240725287258098e-06,1.456728240727183420140e-06,5.330915862011109405461e-01,4.668590072253683793627e-16,0,nan,5.831157999510681987239e-01
252,5.322930541600675580227e-01,5.315070481118245870888e-01,1.790903672070098220193e-05,1.442237967413933739973e-06,1.442237967415829902014e-06,5.322930541600672829064e-01,5.168511952543077588880e-16,0,nan,5.842431801926600500497e-01
253,5.314980935934642269913e-01,5.307155542857140417823e-01,1.775235307816023216101e-05,1.427939365014634802461e-06,1.427939365016530964502e-06,5.314980935934639596271e-01,5.030389740954157892403e-16,0,nan,5.853645728596396955812e-01
254,5.307066781091750451438e-01,5.299275803756140490464e-01,1.759758186447511995094e-05,1.413829273665665524161e-06,1.413829273667561686202e-06,5.307066781091747332188e-01,5.877539851871088404154e-16,0,nan,5.864800241694221848436e-01
255,5.299187815846818638832e-01,5.291431005101807638624e-01,1.744469317223351598594e-05,1.399904595819212890724e-06,1.399904595821109052766e-06,5.299187815846815062049e-01,6.749681444265069772197e-16,0,nan,5.875895798872959998401e-01
256,5.291343781635946541542e-01,5.283620890810570847052e-01,1.729365766368271778015e-05,1.386162294812521969332e-06,1.386162294814418131374e-06,5.291343781635943056374e-01,6.586545927237282238328e-16,0,nan,5.886932853314927548659e-01
257,5.283534422522252471666e-01,5.275845207394922464772e-01,1.714444655795029641872e-05,1.372599393476354288067e-06,1.372599393478250450108e-06,5.283534422522248729542e-01,7.082614589169851549824e-16,0,nan,5.897911853781999739739e-01
258,5.275759485162132556013e-01,5.268103703930137049483e-01,1.699703161859465707201e-05,1.359212972779657772712e-06,1.359212972781553934753e-06,5.275759485162129179265e-01,6.400495844632562596828e-16,0,nan,5.908833244665136436111e-01
259,5.268018718772043973431e-01,5.260396132021498694087e-01,1.685138514147560492778e-05,1.346000170509411504611e-06,1.346000170511307666653e-06,5.268018718772041094332e-01,5.465240392513954630967e-16,0,nan,5.919697466033394503459e-01
260,5.260311875095792233381e-01,5.252722245772030174038e-01,1.670747994293566943106e-05,1.332958179984603677154e-06,1.332958179986499839195e-06,5.260311875095788960717e-01,6.221426286797682957220e-16,0,nan,5.930504953682350728541e-01
261,5.252638708372315834438e-01,5.245081801750710592813e-01,1.656528934828310903259e-05,1.320084248803357230735e-06,1.320084248805253392776e-06,5.252638708372312675615e-01,6.013783176256897046977e-16,0,nan,5.941256139181955726989e-01
262,5.244998975303969412920e-01,5.237474558961182635741e-01,1.642478718056807844426e-05,1.307375677622261772525e-06,1.307375677624157934566e-06,5.244998975303965828005e-01,6.834919320676439636365e-16,0,nan,5.951951449923897287560e-01
263,5.237392435025279846528e-01,5.229900278810931668616e-01,1.628594774964335885305e-05,1.294829818966955840351e-06,1.294829818968852002393e-06,5.237392435025276093020e-01,7.166749422943903587832e-16,0,nan,5.962591309168350512792e-01
264,5.229818849072183084559e-01,5.222358725080930019757e-01,1.614874584150153124730e-05,1.282444076073089035036e-06,1.282444076074985197078e-06,5.229818849072179340266e-01,7.159506496755548936372e-16,0,nan,5.973176136090240565782e-01
265,5.222277981351722830894e-01,5.214849663895747555742e-01,1.601315670788086846724e-05,1.270215901756776988588e-06,1.270215901758673150630e-06,5.222277981351719227006e-01,6.900988484739751170288e-16,0,nan,5.983706345824942911195e-01
266,5.214769598112207749097e-01,5.207372863694098574783e-01,1.587915605613190282785e-05,1.258142797313715467474e-06,1.258142797315611629516e-06,5.214769598112204188577e-01,6.827760781092492334974e-16,0,nan,5.994182349513461352465e-01
267,5.207293467913817197612e-01,5.199928095199847222219e-01,1.574672003933781743468e-05,1.246222311446135184942e-06,1.246222311448031346983e-06,5.207293467913813918985e-01,6.296221616466095578671e-16,0,nan,6.004604554347073089846e-01
268,5.199849361599651054178e-01,5.192515131393442562313e-01,1.561582524668110641971e-05,1.234452039216813244496e-06,1.234452039218709406537e-06,5.199849361599647558168e-01,6.723290737991724218299e-16,0,nan,6.014973363611470939588e-01
269,5.192437052267209196543e-01,5.185133747483774424580e-01,1.548644869404954565045e-05,1.222829621029365750497e-06,1.222829621031261912539e-06,5.192437052267205966163e-01,6.221318314316510512605e-16,0,nan,6.025289176730355554155e-01
270,5.185056315240303970171e-01,5.177783720880460016645e-01,1.535856781487505966094e-05,1.211352741634098045210e-06,1.211352741635994207251e-06,5.185056315240300620528e-01,6.460185595378103985451e-16,0,nan,6.035552389308565292021e-01
271,5.177706928041385658901e-01,5.170464831166539099172e-01,1.523216045119870508191e-05,1.200019129158674967995e-06,1.200019129160571130037e-06,5.177706928041381785046e-01,7.481795350970367510387e-16,0,nan,6.045763393174651670922e-01
272,5.170388670364283179026e-01,5.163176860071574392208e-01,1.510720484495553001919e-05,1.188826554162930782787e-06,1.188826554164826944828e-06,5.170388670364278763071e-01,8.540857815670430531811e-16,0,nan,6.055922576422977492432e-01
273,5.163101324047350004776e-01,5.155919591445154992471e-01,1.498367962947327774234e-05,1.177772828717140344071e-06,1.177772828719036506113e-06,5.163101324047345190376e-01,9.324627669998704855701e-16,0,nan,6.066030323455320253214e-01
274,5.155844673047007553635e-01,5.148692811230785038035e-01,1.486156382117882271960e-05,1.166855805503097304817e-06,1.166855805504993466858e-06,5.155844673047002419395e-01,9.958095546681533609858e-16,0,nan,6.076087015021979140217e-01
275,5.148618503411679370174e-01,5.141496307440168722636e-01,1.474083681150690290954e-05,1.156073376937366862278e-06,1.156073376939263024320e-06,5.148618503411674227803e-01,9.987865484092894441564e-16,0,nan,6.086093028262391632557e-01
276,5.141422603256111667491e-01,5.134329870127863904017e-01,1.462147835900522194424e-05,1.145423474316103003312e-06,1.145423474317999165353e-06,5.141422603256106174381e-01,1.068402800310360650029e-15,0,nan,6.096048736745281951396e-01
277,5.134256762736068013808e-01,5.127193291366310967661e-01,1.450346858163075331034e-05,1.134904066980827259254e-06,1.134904066982723421295e-06,5.134256762736063067136e-01,9.634641663945562507769e-16,0,nan,6.105954510508302019735e-01
278,5.127120774023402605124e-01,5.120086365221238056122e-01,1.438678794923213750147e-05,1.124513161504608642553e-06,1.124513161506504804595e-06,5.127120774023398136043e-01,8.716551748942386373790e-16,0,nan,6.115810716097254938766e-01
279,5.120014431281492139902e-01,5.113008887727410467505e-01,1.427141727621267081205e-05,1.114248800898065622926e-06,1.114248800899961784967e-06,5.120014431281487613900e-01,8.839822679773044960606e-16,0,nan,6.125617716604798640239e-01
280,5.112937530641028516243e-01,5.105960656864741986638e-01,1.415733771436936967807e-05,1.104109063834660810615e-06,1.104109063836556972656e-06,5.112937530641024545894e-01,7.765297995229256351463e-16,0,nan,6.135375871708700373937e-01
281,5.105889870176170131089e-01,5.098941472534760377400e-01,1.404453074590330821738e-05,1.094092063894768113945e-06,1.094092063896664275986e-06,5.105889870176165788859e-01,8.504354404836835284231e-16,0,nan,6.145085537709677607249e-01
282,5.098871249881030687234e-01,5.091951136537401501059e-01,1.393297817659628776869e-05,1.084195948827981032227e-06,1.084195948829877194269e-06,5.098871249881026229537e-01,8.742517733269229950167e-16,0,nan,6.154747067568710421721e-01
283,5.091881471646518830809e-01,5.084989452548154265088e-01,1.382266212914980850394e-05,1.074418899833195206419e-06,1.074418899835091368460e-06,5.091881471646514420817e-01,8.660830699106534821048e-16,0,nan,6.164360810943981958880e-01
284,5.084920339237508635222e-01,5.078056226095523095765e-01,1.371356503668154722008e-05,1.064759130855965275849e-06,1.064759130857861437890e-06,5.084920339237503881537e-01,9.348591734232597008359e-16,0,nan,6.173927114227338966185e-01
285,5.077987658270338711120e-01,5.071151264538824587902e-01,1.360566963637547934781e-05,1.055214887902675912293e-06,1.055214887904572074335e-06,5.077987658270334471347e-01,8.349316463184783668169e-16,0,nan,6.183446320580303909916e-01
286,5.071083236190642162811e-01,5.064274377046305009031e-01,1.349895896328142263376e-05,1.045784448371086357121e-06,1.045784448372982519162e-06,5.071083236190638314977e-01,7.587794029272373807820e-16,0,nan,6.192918769969705650559e-01
287,5.064206882251488517355e-01,5.057425374573564225145e-01,1.339341634425988949602e-05,1.036466120396791913032e-06,1.036466120398688075073e-06,5.064206882251484868472e-01,7.205239628515564066000e-16,0,nan,6.202344799202825635404e-01
288,5.057358407491843177439e-01,5.050604069842296039994e-01,1.328902539206863328528e-05,1.027258242215192570163e-06,1.027258242217088732204e-06,5.057358407491839825086e-01,6.628664308938616223534e-16,0,nan,6.211724741962151390400e-01
289,5.050537624715335516257e-01,5.043810277319328294610e-01,1.318576999958696762956e-05,1.018159181538551250870e-06,1.018159181540447412911e-06,5.050537624715332652879e-01,5.669451750090878670044e-16,0,nan,6.221058928839712854394e-01
290,5.043744348469330063267e-01,5.037043813195967167928e-01,1.308363433417437495727e-05,1.009167334947740868090e-06,1.009167334949637030132e-06,5.043744348469327644412e-01,4.795752678363313551421e-16,0,nan,6.230347687371002671371e-01
291,5.036978395024296339955e-01,5.030304495367630135405e-01,1.298260283215971797251e-05,1.000281127298292553056e-06,1.000281127300188715097e-06,5.036978395024293470071e-01,5.697628469886039128447e-16,0,nan,6.239591342068489992546e-01
292,5.030239582353469574016e-01,5.023592143413772026506e-01,1.288266019345777586480e-05,9.914990111403642388713e-07,9.914990111422604009127e-07,5.030239582353466310026e-01,6.488737935501092943827e-16,0,nan,6.248790214454709081456e-01
293,5.023527730112804512430e-01,5.016906578578095299292e-01,1.278379137630972077102e-05,9.828194661522728310666e-07,9.828194661541689931080e-07,5.023527730112801720610e-01,5.557490162570446231846e-16,0,nan,6.257944623094985017080e-01
294,5.016842659621213451615e-01,5.010247623749037870766e-01,1.268598159214428130572e-05,9.742409985872289451437e-07,9.742409985891251071851e-07,5.016842659621210510175e-01,5.863130844480705248263e-16,0,nan,6.267054883629767678501e-01
295,5.010184193841077382459e-01,5.003615103440539613189e-01,1.258921630055654712590e-05,9.657621407329209433725e-07,9.657621407348171054139e-07,5.010184193841073947706e-01,6.855541332505011010552e-16,0,nan,6.276121308806525599328e-01
296,5.003552157359036911544e-01,4.997008843773077524375e-01,1.249348120440129224681e-05,9.573814503836277316257e-07,9.573814503855238936671e-07,5.003552157359033752178e-01,6.314244423286536820952e-16,0,nan,6.285144208511296175018e-01
297,4.996946376367055742129e-01,4.990428672454967351513e-01,1.239876224499789761788e-05,9.490975103245311346631e-07,9.490975103264272967044e-07,4.996946376367052355082e-01,6.778234809290095024999e-16,0,nan,6.294123889799874902980e-01
298,4.990366678643742281984e-01,4.983874418763928337839e-01,1.230504559744401921051e-05,9.409089278278992160213e-07,9.409089278297953780626e-07,4.990366678643739054586e-01,6.467257868560781291342e-16,0,nan,6.303060656928565255166e-01
299,4.983812893535941035417e-01,4.977345913528905541057e-01,1.221231766603519704932e-05,9.328143341608537239915e-07,9.328143341627498860329e-07,4.983812893535937713150e-01,6.666114033590074367316e-16,0,nan,6.311954811384625579039e-01
300,4.977284851940574905704e-01,4.970842989112144727493e-01,1.212056507978768715340e-05,9.248123841044050589612e-07,9.248123841063012210025e-07,4.977284851940571777510e-01,6.284941310811583739534e-16,0,nan,6.320806651916296580352e-01
301,4.970782386286745624382e-01,4.964365479391519286878e-01,1.202977468806193801505e-05,9.169017554834792841955e-07,9.169017554853754462369e-07,4.970782386286742427341e-01,6.431665898182427595548e-16,0,nan,6.329616474562508135785e-01
302,4.964305330518078984703e-01,4.957913219743099730863e-01,1.193993355628407974158e-05,9.090811487076443063719e-07,9.090811487095404684133e-07,4.964305330518075785493e-01,6.444425448198070707805e-16,0,nan,6.338384572682193112119e-01
303,4.957853520075318209948e-01,4.951486047023966330372e-01,1.185102896176300801945e-05,9.013492863222708063659e-07,9.013492863241669684073e-07,4.957853520075315154937e-01,6.161962347517320770180e-16,0,nan,6.347111236983273675023e-01
304,4.951426791879157129905e-01,4.945083799555258785574e-01,1.176304838960061895433e-05,8.937049125698568114284e-07,8.937049125717529734698e-07,4.951426791879154345403e-01,5.623636067997137340878e-16,0,nan,6.355796755551287943601e-01
305,4.945024984313310945083e-01,4.938706317105462928474e-01,1.167597952869290273582e-05,8.861467929612597017098e-07,8.861467929631558637512e-07,4.945024984313308213978e-01,5.522935235220537708443e-16,0,nan,6.364441413877674967288e-01
306,4.938647937207819582639e-01,4.932353440873920025211e-01,1.158981026781947055272e-05,8.786737138565832802383e-07,8.786737138584794422797e-07,4.938647937207816620599e-01,5.997674612345537735216e-16,0,nan,6.373045494887712243606e-01
307,4.932295491822580868480e-01,4.926025013474571445649e-01,1.150452869181952598678e-05,8.712844820554771514355e-07,8.712844820573733134769e-07,4.932295491822578053891e-01,5.706448132393472633190e-16,0,nan,6.381609278968117963189e-01
308,4.925967490831111850191e-01,4.919720878919919271333e-01,1.142012307785191034423e-05,8.639779243966136031803e-07,8.639779243985097652217e-07,4.925967490831109274127e-01,5.229560216587878731048e-16,0,nan,6.390133043994339155495e-01
309,4.919663778304529944130e-01,4.913440882605211723622e-01,1.133658189173729802762e-05,8.567528873661059992412e-07,8.567528873680021612826e-07,4.919663778304527361560e-01,5.249483890036296732494e-16,0,nan,6.398617065357489852953e-01
310,4.913384199695753351556e-01,4.907184871292839534185e-01,1.125389378438036588172e-05,8.496082367146481459025e-07,8.496082367165443079439e-07,4.913384199695750632919e-01,5.533125106877958677517e-16,0,nan,6.407061615990968422353e-01
311,4.907128601823917413149e-01,4.900952693096946033435e-01,1.117204758827004164434e-05,8.425428570831569305816e-07,8.425428570850530926230e-07,4.907128601823914964208e-01,4.990579737794917039746e-16,0,nan,6.415466966396759396110e-01
312,4.900896832859004681460e-01,4.894744197468249291560e-01,1.109103231405592816541e-05,8.355556516367077066504e-07,8.355556516386038686918e-07,4.900896832859002094282e-01,5.278987749236645841934e-16,0,nan,6.423833384671434023261e-01
313,4.894688742306679274385e-01,4.888559235179066875254e-01,1.101083714719895040673e-05,8.286455417065496109976e-07,8.286455417084457730390e-07,4.894688742306676567946e-01,5.529339689517214558501e-16,0,nan,6.432161136531801368544e-01
314,4.888504180993330505700e-01,4.882397658308541554817e-01,1.093145144469442675060e-05,8.218114664400098748370e-07,8.218114664419060368784e-07,4.888504180993328028840e-01,5.066702965445444443813e-16,0,nan,6.440450485340284676825e-01
315,4.882343001051318021055e-01,4.876259320228072957626e-01,1.085286473186589968318e-05,8.150523824580871460422e-07,8.150523824599833080836e-07,4.882343001051315620361e-01,4.917095459923824005559e-16,0,nan,6.448701692129988200506e-01
316,4.876205055904413998569e-01,4.870144075586937959521e-01,1.077506669922782022430e-05,8.083672635205430046948e-07,8.083672635224391667362e-07,4.876205055904411334684e-01,5.463028538086780481395e-16,0,nan,6.456915015629447177526e-01
317,4.870090200253441858891e-01,4.864051780298107030553e-01,1.069804719941554489280e-05,8.017551001983102383068e-07,8.017551002002064003482e-07,4.870090200253439177117e-01,5.506620952325145577674e-16,0,nan,6.465090712287086763418e-01
318,4.863998290062109819409e-01,4.857982291524252094206e-01,1.062179624418099522246e-05,7.952148995530400486042e-07,7.952148995549362106456e-07,4.863998290062107093454e-01,5.604350885034691344049e-16,0,nan,6.473229036295405890980e-01
319,4.857929182543031521035e-01,4.851935467663941459193e-01,1.054630400145237436639e-05,7.887456848236086028069e-07,7.887456848255047648483e-07,4.857929182543028648442e-01,5.913206117378184467382e-16,0,nan,6.481330239614848463922e-01
320,4.851882736143934282680e-01,4.845911168338014607393e-01,1.047156079245634397461e-05,7.823464951194170823297e-07,7.823464951213132443710e-07,4.851882736143931493299e-01,5.749069569391452654198e-16,0,nan,6.489394571997395864483e-01
321,4.845858810534052762975e-01,4.839909254376144609466e-01,1.039755708890129247499e-05,7.760163851203207849327e-07,7.760163851222169469741e-07,4.845858810534049731004e-01,6.256829787869051271979e-16,0,nan,6.497422281009890466684e-01
322,4.839857266590700257680e-01,4.833929587803573735272e-01,1.032428351022008729030e-05,7.697544247830214269906e-07,7.697544247849175890320e-07,4.839857266590697311361e-01,6.087616310645481008084e-16,0,nan,6.505413612057050731481e-01
323,4.833877966386022628775e-01,4.827972031828028365297e-01,1.025173082087099880548e-05,7.635596990537745185622e-07,7.635596990556706806036e-07,4.833877966386019666735e-01,6.127668831997688138570e-16,0,nan,6.513368808404249571788e-01
324,4.827920773173923763011e-01,4.822036450826804876435e-01,1.017988992769534139724e-05,7.574313075872508656452e-07,7.574313075891470276865e-07,4.827920773173920829160e-01,6.076841805374187033968e-16,0,nan,6.521288111199986392433e-01
325,4.821985551377166445697e-01,4.816122710334028167445e-01,1.010875187733053659873e-05,7.513683644714110202010e-07,7.513683644733071822424e-07,4.821985551377163317231e-01,6.487919416957669194312e-16,0,nan,6.529171759498114049479e-01
326,4.816072166574641433279e-01,4.810230677028073942303e-01,1.003830785367720967373e-05,7.453699979582437748951e-07,7.453699979601399369365e-07,4.816072166574638146791e-01,6.824000392178824800479e-16,0,nan,6.537019990279783978769e-01
327,4.810180485488805834926e-01,4.804360218719161967904e-01,9.968549175419160452470e-06,7.394353502002322259695e-07,7.394353502021283880109e-07,4.810180485488802343253e-01,7.258923250433396493176e-16,0,nan,6.544833038475145761898e-01
328,4.804310375973284696904e-01,4.798511204337105318096e-01,9.899467293594813929859e-06,7.335635769924071776452e-07,7.335635769943033396865e-07,4.804310375973281393611e-01,6.875686020495736408478e-16,0,nan,6.552611136984773100274e-01
329,4.798461707000637455067e-01,4.792683503919226706280e-01,9.831053789219102139170e-06,7.277538475198591320657e-07,7.277538475217552941071e-07,4.798461707000634112743e-01,6.965407772981623814069e-16,0,nan,6.560354516700856638547e-01
330,4.792634348650280928794e-01,4.786876988598426918564e-01,9.763300370954447622391e-06,7.220053441105735103759e-07,7.220053441124696724173e-07,4.792634348650277450674e-01,7.257220802402798954341e-16,0,nan,6.568063406528114885172e-01
331,4.786828172096572187044e-01,4.781091530591410898587e-01,9.696198872829794595532e-06,7.163172619934688229478e-07,7.163172619953649849892e-07,4.786828172096568799455e-01,7.076898451625929482587e-16,0,nan,6.575738033404477684706e-01
332,4.781043049597046845633e-01,4.775327003187068153345e-01,9.629741252006556407780e-06,7.106888090615129092971e-07,7.106888090634090713385e-07,4.781043049597043408442e-01,7.189209345462522788168e-16,0,nan,6.583378622321527262498e-01
333,4.775278854480807799732e-01,4.769583280735000263562e-01,9.563919586590332570718e-06,7.051192056397951356171e-07,7.051192056416912976585e-07,4.775278854480804556612e-01,6.791477204318941369953e-16,0,nan,6.590985396344676285302e-01
334,4.769535461137067167137e-01,4.763860238634202159957e-01,9.498726073487437092856e-06,6.996076842584430767448e-07,6.996076842603392387862e-07,4.769535461137064168233e-01,6.287621160447274234154e-16,0,nan,6.598558576633131558852e-01
335,4.763812745003834780988e-01,4.758157753321883287612e-01,9.434153026305069589543e-06,6.941534894302659726900e-07,6.941534894321621347314e-07,4.763812745003831599668e-01,6.678096715602604161716e-16,0,nan,6.606098382459607092055e-01
336,4.758110582556751566585e-01,4.752475702262436429990e-01,9.370192873294236565932e-06,6.887558774330151076597e-07,6.887558774349112697010e-07,4.758110582556748364665e-01,6.729393969175637080748e-16,0,nan,6.613605031229794503178e-01
337,4.752428851298070022757e-01,4.746813963936549196632e-01,9.306838155334407820653e-06,6.834141160961576811739e-07,6.834141160980538432153e-07,4.752428851298066602913e-01,7.195993479478003084343e-16,0,nan,6.621078738501633629806e-01
338,4.746767429745772370886e-01,4.741172417830452068266e-01,9.244081523958906553895e-06,6.781274845920524217558e-07,6.781274845939485837972e-07,4.746767429745769130477e-01,6.826559950483193579215e-16,0,nan,6.628519718004320550992e-01
339,4.741126197422831922701e-01,4.735550944425306330032e-01,9.181915739420162391997e-06,6.728952732314320781436e-07,6.728952732333282401849e-07,4.741126197422828960390e-01,6.248117561991423584171e-16,0,nan,6.635928181657125321091e-01
340,4.735505034846609340171e-01,4.729949425186727451909e-01,9.120333668793891763266e-06,6.677167832630873810178e-07,6.677167832649835430592e-07,4.735505034846606194630e-01,6.642462693581448176222e-16,0,nan,6.643304339587965715269e-01
341,4.729903823518383232383e-01,4.724367742554438920344e-01,9.059328284121287663009e-06,6.625913266776569998888e-07,6.625913266795531619302e-07,4.729903823518380249743e-01,6.305921405160749685448e-16,0,nan,6.650648400151753241068e-01
342,4.724322445913018420072e-01,4.718805779932063737547e-01,8.998892660588457258148e-06,6.575182260154338913700e-07,6.575182260173300534114e-07,4.724322445913015395961e-01,6.401152639827398892392e-16,0,nan,6.657960569948563024569e-01
343,4.718760785468760765582e-01,4.713263421677037490198e-01,8.939019974742110940260e-06,6.524968141780875807532e-07,6.524968141799837427946e-07,4.718760785468757627088e-01,6.651098416489528933110e-16,0,nan,6.665241053841547108193e-01
344,4.713218726577164119362e-01,4.707740553090657975588e-01,8.879703502740867781462e-06,6.475264342442195519608e-07,6.475264342461157140022e-07,4.713218726577160919882e-01,6.788313457559933875177e-16,0,nan,6.672490054974662302225e-01
345,4.707696154573144387001e-01,4.702237060408250846066e-01,8.820936618641175342413e-06,6.426064392886614413801e-07,6.426064392905576034215e-07,4.707696154573140960109e-01,7.279339838775731993550e-16,0,nan,6.679707774790187192076e-01
346,4.702192955725157941238e-01,4.696752830789469035366e-01,8.762712792717276957276e-06,6.377361922054300199618e-07,6.377361922073261820032e-07,4.702192955725154461220e-01,7.400840322595125446819e-16,0,nan,6.686894413046022624418e-01
347,4.696709017225505489179e-01,4.691287752308706537896e-01,8.705025589814276886526e-06,6.329150655342585253873e-07,6.329150655361546874287e-07,4.696709017225502215160e-01,6.970880031859353158692e-16,0,nan,6.694050167832805612960e-01
348,4.691244227180757508933e-01,4.685841713945635977900e-01,8.647868667733683625450e-06,6.281424412906214731105e-07,6.281424412925176351519e-07,4.691244227180754067133e-01,7.336645951224787867674e-16,0,nan,6.701175235590820242009e-01
349,4.685798474602297369884e-01,4.680414605575865527598e-01,8.591235775650679691957e-06,6.234177107991721854269e-07,6.234177108010683474683e-07,4.685798474602294009942e-01,7.170480230304297358416e-16,0,nan,6.708269811126688571311e-01
350,4.680371649396987132619e-01,4.675006317961708512954e-01,8.535120752562362070650e-06,6.187402745305219564058e-07,6.187402745324181184472e-07,4.680371649396983654769e-01,7.430712300888458175252e-16,0,nan,6.715334087629906761820e-01
351,4.674963642357946036476e-01,4.669616742743074588873e-01,8.479517525766377232309e-06,6.141095419412785630004e-07,6.141095419431747250418e-07,4.674963642357942333384e-01,7.921115121777689648538e-16,0,nan,6.722368256689152225553e-01
352,4.669574345155445560529e-01,4.664245772428466385584e-01,8.424420109369130202852e-06,6.095249313172758282381e-07,6.095249313191719902795e-07,4.669574345155442138516e-01,7.328319144244100069031e-16,0,nan,6.729372508308416096388e-01
353,4.664203650327919392637e-01,4.658893300386096059107e-01,8.369822602823081433576e-06,6.049858696199228026179e-07,6.049858696218189646593e-07,4.664203650327916227309e-01,6.786428037611291280575e-16,0,nan,6.736347030922963680251e-01
354,4.658851451273081645255e-01,4.653559220835105092462e-01,8.315719189492338338813e-06,6.004917923355987056402e-07,6.004917923374948676816e-07,4.658851451273078739593e-01,6.236862996494876682495e-16,0,nan,6.743292011415078403692e-01
355,4.653517642239157758866e-01,4.648243428836897894740e-01,8.262104135246044826194e-06,5.960421433280309071687e-07,5.960421433299270692100e-07,4.653517642239154713613e-01,6.543980459700937353376e-16,0,nan,6.750207635129648165535e-01
356,4.648202118316221431726e-01,4.642945820286576985580e-01,8.208971787078853480357e-06,5.916363746935854602225e-07,5.916363746954816222638e-07,4.648202118316218413850e-01,6.492567815029971642930e-16,0,nan,6.757094085889549005069e-01
357,4.642904775427641461683e-01,4.637666291904490312170e-01,8.156316571758011182701e-06,5.872739466194101696784e-07,5.872739466213063317198e-07,4.642904775427638489342e-01,6.401897948887484148427e-16,0,nan,6.763951546010879582933e-01
358,4.637625510321631283617e-01,4.632404741227876265874e-01,8.104132994496350015405e-06,5.829543272443624605613e-07,5.829543272462586226027e-07,4.637625510321628440297e-01,6.130982743248808669881e-16,0,nan,6.770780196317995333968e-01
359,4.632364220562903422973e-01,4.627161066602614725163e-01,8.052415637650719340158e-06,5.786769925226637274668e-07,5.786769925245598895081e-07,4.632364220562900869677e-01,5.511863909295758361686e-16,0,nan,6.777580216158379699176e-01
360,4.627120804524426644910e-01,4.621935167175079128832e-01,8.001159159445273186061e-06,5.744414260902195858203e-07,5.744414260921157478617e-07,4.627120804524424023309e-01,5.665728135964235194764e-16,0,nan,6.784351783417347804528e-01
361,4.621895161379281913305e-01,4.616726942884083473295e-01,7.950358292719030886979e-06,5.702471191335455909503e-07,5.702471191354417529916e-07,4.621895161379279172442e-01,5.930171491006773521458e-16,0,nan,6.791095074532561756946e-01
362,4.616687191092619935162e-01,4.611536294452935336174e-01,7.900007843697310652653e-06,5.660935702612447887746e-07,5.660935702631409508160e-07,4.616687191092617373463e-01,5.548781143289580625785e-16,0,nan,6.797810264508399720430e-01
363,4.611496794413716959760e-01,4.606363123381577717730e-01,7.850102690786369366807e-06,5.619802853779798293889e-07,5.619802853798759914303e-07,4.611496794413714203447e-01,5.977046273436040371223e-16,0,nan,6.804497526930162864937e-01
364,4.606323872868123836533e-01,4.601207331938831357476e-01,7.800637783390877840961e-06,5.579067775608824781372e-07,5.579067775627786401786e-07,4.606323872868121071004e-01,6.003765188454818507606e-16,0,nan,6.811157033978087819688e-01
365,4.601168328749914437914e-01,4.596068823154729199310e-01,7.751608140753676128413e-06,5.538725669383534549011e-07,5.538725669402496169425e-07,4.601168328749911726595e-01,5.892674184297364106490e-16,0,nan,6.817788956441238078015e-01
366,4.596030065114025120465e-01,4.590947500812942450032e-01,7.703008850817341643911e-06,5.498771805711953060627e-07,5.498771805730914681041e-07,4.596030065114022628698e-01,5.421565149950759633152e-16,0,nan,6.824393463731209803595e-01
367,4.590908985768688554963e-01,4.585843269443301561950e-01,7.654835069107150223717e-06,5.459201523360314983183e-07,5.459201523379276603597e-07,4.590908985768685829820e-01,5.935953356927695815894e-16,0,nan,6.830970723895698610531e-01
368,4.585804995267955819216e-01,4.580756034314401037300e-01,7.607082017634883608255e-06,5.420010228109587064310e-07,5.420010228128548684724e-07,4.585804995267953082690e-01,5.967384758351494789700e-16,0,nan,6.837520903631883160425e-01
369,4.580717998904312859842e-01,4.575685701426300266981e-01,7.559744983823169351637e-06,5.381193391633899115311e-07,5.381193391652860735725e-07,4.580717998904309872594e-01,6.521353282291606539867e-16,0,nan,6.844044168299698725397e-01
370,4.575647902701381330992e-01,4.570632177503306525779e-01,7.512819319449801086571e-06,5.342746550400345989044e-07,5.342746550419307609458e-07,4.575647902701378119314e-01,7.019066925033873626508e-16,0,nan,6.850540681934918587660e-01
371,4.570594613406709361136e-01,4.565595369986846785437e-01,7.466300439611692510881e-06,5.304665304589754599842e-07,5.304665304608716220255e-07,4.570594613406706293657e-01,6.711334642339366919622e-16,0,nan,6.857010607262110641453e-01
372,4.565558038484648917255e-01,4.560575187028423904678e-01,7.420183821708022455177e-06,5.266945317037951873035e-07,5.266945317056913493449e-07,4.565558038484645734308e-01,6.971648374731364388853e-16,0,nan,6.863454105707450927996e-01
373,4.560538086109315325523e-01,4.555571537482655530837e-01,7.374465004442164886397e-06,5.229582312197072528791e-07,5.229582312216034149205e-07,4.560538086109311947962e-01,7.406057693330073044259e-16,0,nan,6.869871337411364453250e-01
374,4.555534665157632834287e-01,4.550584330900397933561e-01,7.329139586842042253904e-06,5.192572075116518390153e-07,5.192572075135480010566e-07,4.555534665157629713953e-01,6.849544744503250494385e-16,0,nan,6.876262461241044327280e-01
375,4.550547685202463998877e-01,4.545613477521953105231e-01,7.284203227298513090168e-06,5.155910450443144159212e-07,5.155910450462105779626e-07,4.550547685202460826772e-01,6.970819175161182420232e-16,0,nan,6.882627634802840950619e-01
376,4.545577056505816226917e-01,4.540658888270346915661e-01,7.239651642621319031268e-06,5.119593341440222407968e-07,5.119593341459184028381e-07,4.545577056505813319087e-01,6.397054082372927606028e-16,0,nan,6.888967014454469234633e-01
377,4.540622690012133810811e-01,4.535720474744701080638e-01,7.195480607112441932912e-06,5.083616709024860317016e-07,5.083616709043821937430e-07,4.540622690012131043385e-01,6.094816139109449809792e-16,0,nan,6.895280755317127850267e-01
378,4.535684497341665455394e-01,4.530798149213668968294e-01,7.151685951656251675915e-06,5.047976570823414776630e-07,5.047976570842376397043e-07,4.535684497341662491999e-01,6.533513496546846221012e-16,0,nan,6.901569011287445616480e-01
379,4.530762390783910631420e-01,4.525891824608959668197e-01,7.108263562826325895755e-06,5.012669000244559744409e-07,5.012669000263521364823e-07,4.530762390783907770210e-01,6.315073019519354490839e-16,0,nan,6.907831935049299828676e-01
380,4.525856283291145309988e-01,4.521001414518931449393e-01,7.065209382008439909008e-06,4.977690125569647228643e-07,4.977690125588608849057e-07,4.525856283291142632009e-01,5.917066734809804639133e-16,0,nan,6.914069678085524460389e-01
381,4.520966088472020971700e-01,4.516126833182262934052e-01,7.022519404539477711353e-06,4.943036129059964088109e-07,4.943036129078925708523e-07,4.520966088472018523301e-01,5.415655654349074183259e-16,0,nan,6.920282390689460283407e-01
382,4.516091720585240221197e-01,4.511267995481698656057e-01,6.980189678861917197079e-06,4.908703246080563123749e-07,4.908703246099524744162e-07,4.516091720585237593091e-01,5.819425797145431035369e-16,0,nan,6.926470221976391554333e-01
383,4.511233094533304011087e-01,4.506424816937864563648e-01,6.938216305693541651954e-06,4.874687764240295390812e-07,4.874687764259257011226e-07,4.511233094533301636142e-01,5.264513735074891884428e-16,0,nan,6.932633319894831726532e-01
384,4.506390125856336581478e-01,4.501597213703161792786e-01,6.896595437212147564485e-06,4.840986022547756846131e-07,4.840986022566718466545e-07,4.506390125856333957438e-01,5.822931958114488965963e-16,0,nan,6.938771831237730256556e-01
385,4.501562730725975902679e-01,4.496785102555722057893e-01,6.855323276254808513500e-06,4.807594410582741397594e-07,4.807594410601703018008e-07,4.501562730725973165069e-01,6.081466924452701155017e-16,0,nan,6.944885901653490963220e-01
386,4.496750825939340723281e-01,4.491988400893441868433e-01,6.814396075531555928722e-06,4.774509367682963459575e-07,4.774509367701925079989e-07,4.496750825939337911673e-01,6.252530755271970078939e-16,0,nan,6.950975675656923285410e-01
387,4.491954328913064231621e-01,4.487207026728082803757e-01,6.773810136853083379692e-06,4.741727382145672597141e-07,4.741727382164634217814e-07,4.491954328913061609749e-01,5.836817811652811779898e-16,0,nan,6.957041296640038419282e-01
388,4.487173157677398771526e-01,4.482440898679438401331e-01,6.733561810372204023676e-06,4.709244990443890717053e-07,4.709244990462852337725e-07,4.487173157677396183806e-01,5.766925955937938733621e-16,0,nan,6.963082906882745449204e-01
389,4.482407230870386616317e-01,4.477689935969568213459e-01,6.693647493838796711635e-06,4.677058776456943823283e-07,4.677058776475905443955e-07,4.482407230870383914756e-01,6.027031066443672017925e-16,0,nan,6.969100647563408460123e-01
390,4.477656467732099021539e-01,4.472954058417101808054e-01,6.654063631868000328896e-06,4.645165370715016742643e-07,4.645165370733978363316e-07,4.477656467732096453877e-01,5.734387650085402117629e-16,0,nan,6.975094658769297459376e-01
391,4.472920788098942446176e-01,4.468233186431604941902e-01,6.614806715221332940845e-06,4.613561449657442578827e-07,4.613561449676404199499e-07,4.472920788098940111076e-01,5.220527122241099748872e-16,0,nan,6.981065079506932621683e-01
392,4.468200112398028611693e-01,4.463527241008010126855e-01,6.575873280100503211587e-06,4.582243734904430493049e-07,4.582243734923392113722e-07,4.468200112398026507799e-01,4.708594652845545619246e-16,0,nan,6.987012047712298858679e-01
393,4.463494361641610064240e-01,4.458836143721114919636e-01,6.537259907453695243845e-06,4.551208992541975206430e-07,4.551208992560936827102e-07,4.463494361641607729139e-01,5.231552321557855630570e-16,0,nan,6.992935700260957608250e-01
394,4.458803457421577354225e-01,4.454159816720134612567e-01,6.498963222293975796240e-06,4.520454032419660695860e-07,4.520454032438622316532e-07,4.458803457421575104776e-01,5.044959884069672226389e-16,0,nan,6.998836172978026852649e-01
395,4.454127321904022829280e-01,4.449498182723328199017e-01,6.460979893029744677042e-06,4.489975707461135070302e-07,4.489975707480096690975e-07,4.454127321904020760080e-01,4.645578576106031488866e-16,0,nan,7.004713600648089742435e-01
396,4.449465877823863269036e-01,4.444851165012677629562e-01,6.423306630806832832745e-06,4.459770912986955174995e-07,4.459770913005916795667e-07,4.449465877823861108763e-01,4.855128431131852987356e-16,0,nan,7.010568117024963283529e-01
397,4.444819048479523582174e-01,4.440218687428627575287e-01,6.385940188862083518374e-06,4.429836586049571416338e-07,4.429836586068533037010e-07,4.444819048479521455511e-01,4.784587489692754105411e-16,0,nan,7.016399854841359071339e-01
398,4.440186757727683231067e-01,4.435600674364888473811e-01,6.348877361888218721013e-06,4.400169704780224278671e-07,4.400169704799185899344e-07,4.440186757727680888106e-01,5.276716999940366406145e-16,0,nan,7.022208945818462602390e-01
399,4.435568929978078722698e-01,4.430997050763296196685e-01,6.312114985409721197597e-06,4.370767287747475850066e-07,4.370767287766437470739e-07,4.435568929978076671387e-01,4.624684099662302477559e-16,0,nan,7.027995520675373011723e-01
400,4.430965490188369382274e-01,4.426407742108731668829e-01,6.275649935169548827464e-06,4.341626393327194193872e-07,4.341626393346155814545e-07,4.430965490188367338282e-01,4.612972387630588161365e-16,0,nan,7.033759709138485940647e-01
401,4.426376363859055862449e-01,4.421832674424092113341e-01,6.239479126526408834905e-06,4.312744119083699715868e-07,4.312744119102661336541e-07,4.426376363859053714102e-01,4.853510926727954735425e-16,0,nan,7.039501639950721312072e-01
402,4.421801477028459159690e-01,4.417271774265325023912e-01,6.203599513862479493531e-06,4.284117601161904785794e-07,4.284117601180866406466e-07,4.421801477028457098080e-01,4.662376729691247760192e-16,0,nan,7.045221440880684200814e-01
403,4.417240756267755696918e-01,4.412724968716517648382e-01,6.168008090001324094114e-06,4.255744013690204557729e-07,4.255744013709166178401e-07,4.417240756267753852148e-01,4.176294882425158648496e-16,0,nan,7.050919238731722623920e-01
404,4.412694128676067362171e-01,4.408192185385034767009e-01,6.132701885635748235114e-06,4.227620568193903200896e-07,4.227620568212864821568e-07,4.412694128676065656450e-01,3.865486748284057741571e-16,0,nan,7.056595159350879566530e-01
405,4.408161521875606503329e-01,4.403673352396718643220e-01,6.097677968765521455815e-06,4.199744513018971397635e-07,4.199744513037933018308e-07,4.408161521875604693796e-01,4.104961709997364967867e-16,0,nan,7.062249327637747978149e-01
406,4.403642864006874768634e-01,4.399168398391137824177e-01,6.062933444144673750182e-06,4.172113132765928429964e-07,4.172113132784890050636e-07,4.403642864006873050987e-01,3.900514516740973289024e-16,0,nan,7.067881867553225870527e-01
407,4.399138083723917458379e-01,4.394677252516891452494e-01,6.028465452738239134703e-06,4.144723747733663567829e-07,4.144723747752625188501e-07,4.399138083723915615235e-01,4.189783676135752147597e-16,0,nan,7.073492902128197233895e-01
408,4.394647110189627836618e-01,4.390199844426961317545e-01,5.994271171188209452567e-06,4.117573713372971606681e-07,4.117573713391933227353e-07,4.394647110189625780158e-01,4.679466676388370540404e-16,0,nan,7.079082553472089907624e-01
410,4.385706302535065104209e-01,4.381285962706396031052e-01,5.926692619469397476371e-06,4.063981291016887429380e-07,4.063981291035849050052e-07,4.385706302535063356204e-01,3.985686300013655257497e-16,0,nan,7.090198190347878737347e-01
411,4.381256329243298774934e-01,4.376849350862563881037e-01,5.893302876289179519420e-06,4.037533784896978980863e-07,4.037533784915940601535e-07,4.381256329243296949408e-01,4.166671088696062125078e-16,0,nan,7.095724415567246722123e-01
412,4.376819884348182587708e-01,4.372426200367717785689e-01,5.860175895936361814478e-06,4.011315392171811845077e-07,4.011315392190773465749e-07,4.376819884348180655659e-01,4.414274113217020871719e-16,0,nan,7.101229736946972869978e-01
413,4.372396899488238397602e-01,4.368016443328870401785e-01,5.827309025738796340698e-06,3.985323636182341450178e-07,3.985323636201303070850e-07,4.372396899488236404025e-01,4.559459697931488852361e-16,0,nan,7.106714272114613827210e-01
414,4.367987306783741585647e-01,4.363620012330607367268e-01,5.794699645681604162269e-06,3.959556072336639887999e-07,3.959556072355601508671e-07,4.367987306783739845503e-01,3.983858845323768266931e-16,0,nan,7.112178137825801118492e-01
415,4.363591038832378421475e-01,4.359236840430789072798e-01,5.762345167933090912058e-06,3.934010287626439503651e-07,3.934010287645401124324e-07,4.363591038832376956447e-01,3.357391131601220337147e-16,0,nan,7.117621449972196265104e-01
416,4.359208028704949500209e-01,4.354866861156302948466e-01,5.730243036378611555392e-06,3.908683900151981253109e-07,3.908683900170942873781e-07,4.359208028704948208925e-01,2.962200424772699084684e-16,0,nan,7.123044323589345292445e-01
417,4.354838209941120918955e-01,4.350510008498852942971e-01,5.698390726162140652259e-06,3.883574558655020675149e-07,3.883574558673982295821e-07,4.354838209941119705191e-01,2.787162860210903474578e-16,0,nan,7.128446872864457336898e-01
418,4.350481516545222082648e-01,4.346166216910804513951e-01,5.666785743235541628298e-06,3.858679942059831387962e-07,3.858679942078793008634e-07,4.350481516545220662072e-01,3.265330265389178662508e-16,0,nan,7.133829211144103201706e-01
419,4.346137882982087918826e-01,4.341835421301069031230e-01,5.635425623915276626791e-06,3.833997759022043101045e-07,3.833997759041004721718e-07,4.346137882982086666844e-01,2.880678184601435250887e-16,0,nan,7.139191450941817672555e-01
420,4.341807244172949387107e-01,4.337517557031036474768e-01,5.604307934446486109792e-06,3.809525747485189192873e-07,3.809525747504150813545e-07,4.341807244172948109916e-01,2.941609535757294070999e-16,0,nan,7.144533703945653649596e-01
421,4.337489535491364511799e-01,4.333212559910549210862e-01,5.573430270574252168416e-06,3.785261674244775654985e-07,3.785261674263737275658e-07,4.337489535491363217533e-01,2.983906549662609677784e-16,0,nan,7.149856081025613351531e-01
422,4.333184692759196598999e-01,4.328920366193919622155e-01,5.542790257121935234883e-06,3.761203334519768432470e-07,3.761203334538730053143e-07,4.333184692759195122316e-01,3.407847723160319200750e-16,0,nan,7.155158692241033628135e-01
423,4.328892652242634087045e-01,4.324640912575992146571e-01,5.512385547576460214331e-06,3.737348551531329794052e-07,3.737348551550291414724e-07,4.328892652242632410598e-01,3.872693882434826258365e-16,0,nan,7.160441646847873764514e-01
424,4.324613350648254250785e-01,4.320374136188248059831e-01,5.482213823680414602832e-06,3.713695176088681307509e-07,3.713695176107642928181e-07,4.324613350648252594396e-01,3.830145575364417765730e-16,0,nan,7.165705053305935935811e-01
426,4.316092713230975097538e-01,4.311878365789330036506e-01,5.422560198684447084994e-06,3.666984186581890879953e-07,3.666984186600852500625e-07,4.316092713230973255750e-01,4.267258752027619830491e-16,0,nan,7.176173651676948865141e-01
427,4.311851252988336824501e-01,4.307649248189815982535e-01,5.393073798769629649570e-06,3.643922408446264198234e-07,3.643922408465225818907e-07,4.311851252988334733346e-01,4.849784506671325287390e-16,0,nan,7.181379056592628877163e-01
428,4.307622282820822157134e-01,4.303432560636300530099e-01,5.363811386104310423350e-06,3.621053708932908001435e-07,3.621053708951869622108e-07,4.307622282820819930183e-01,5.169792326422178280059e-16,0,nan,7.186565339378900140604e-01
429,4.303405741579369725436e-01,4.299228242386449738710e-01,5.334770777820365697791e-06,3.598376070819210889841e-07,3.598376070838172510513e-07,4.303405741579367782817e-01,4.514143818188877626741e-16,0,nan,7.191732604620416959289e-01
430,4.299201568532560191471e-01,4.295036233112049517402e-01,5.305949816993978395170e-06,3.575887502127970274039e-07,3.575887502146931894711e-07,4.299201568532558497947e-01,3.939158856420882924201e-16,0,nan,7.196880956147424395256e-01
431,4.295009703362964170736e-01,4.290856472895392403899e-01,5.277346372282004238976e-06,3.553586035759467173803e-07,3.553586035778428794476e-07,4.295009703362962712213e-01,3.395854895028785385591e-16,0,nan,7.202010497042448222802e-01
432,4.290830086163530676657e-01,4.286688902225701536253e-01,5.248958337564198275606e-06,3.531469729129666511209e-07,3.531469729148628131881e-07,4.290830086163529440667e-01,2.880539317133821729310e-16,0,nan,7.207121329646933306475e-01
433,4.286662657434013312674e-01,4.282533461995592927174e-01,5.220783631591205664122e-06,3.509536663814416402144e-07,3.509536663833378022816e-07,4.286662657434012332555e-01,2.286437824136115096664e-16,0,nan,7.212213555567806783152e-01
434,4.282507358077434767019e-01,4.278390093497575485948e-01,5.192820197638211157709e-06,3.487784945199540110609e-07,3.487784945218501731282e-07,4.282507358077433755458e-01,2.362075630812460120219e-16,0,nan,7.217287275683977881705e-01
435,4.278364129396587389742e-01,4.274258738420587677709e-01,5.165066003164140062652e-06,3.466212702136702038543e-07,3.466212702155663659215e-07,4.278364129396586242385e-01,2.681765540126212888308e-16,0,nan,7.222342590152756375472e-01
437,4.270113651251373210194e-01,4.266031837247076241582e-01,5.110177321400440851074e-06,3.423599273377851685221e-07,3.423599273396813305894e-07,4.270113651251371845996e-01,3.194756615272062151752e-16,0,nan,7.232398399207508121549e-01
438,4.266006286360469190733e-01,4.261936176479913518378e-01,5.083038886955912897424e-06,3.402554459696025247740e-07,3.402554459714986868413e-07,4.266006286360467667971e-01,3.569525802445620478254e-16,0,nan,7.237399090557054946878e-01
439,4.261910761285478410620e-01,4.257852299785827021594e-01,5.056101797036203399389e-06,3.381681864945126807584e-07,3.381681864964088428256e-07,4.261910761285477047236e-01,3.198997605218036114476e-16,0,nan,7.242381769798744961509e-01
440,4.257827019276841928885e-01,4.253780150785213542974e-01,5.029364135094389480361e-06,3.360979730339042804112e-07,3.360979730358004424785e-07,4.257827019276840527012e-01,3.292462100214335971074e-16,0,nan,7.247346533576031118247e-01
441,4.253755003964537761973e-01,4.249719673474867120966e-01,5.002824006833601523469e-06,3.340446318608263971297e-07,3.340446318627225591969e-07,4.253755003964536540349e-01,2.871873901316547894433e-16,0,nan,7.252293477847953098942e-01
442,4.249694659354832926290e-01,4.245670812224766055287e-01,4.976479539902418227241e-06,3.320079913693347258690e-07,3.320079913712308879362e-07,4.249694659354831754268e-01,2.757898254823703336473e-16,0,nan,7.257222697895132112783e-01
443,4.245645929827066566986e-01,4.241633511774885456624e-01,4.950328883595012006483e-06,3.299878820443345751068e-07,3.299878820462307371741e-07,4.245645929827065252662e-01,3.095698758961485369169e-16,0,nan,7.262134288325674260039e-01
445,4.237583095381005637847e-01,4.233593374066806358513e-01,4.898601706490192872145e-06,3.259965891101544051630e-07,3.259965891120505672303e-07,4.237583095381004075512e-01,3.686854736263622982343e-16,0,nan,7.271904955441766940020e-01
446,4.233568881058274446794e-01,4.229590428110355793123e-01,4.873021589876202396575e-06,3.240250766604197287688e-07,3.240250766623158908360e-07,4.233568881058272628858e-01,4.294098061918475069760e-16,0,nan,7.276764218033356549720e-01
447,4.229566063002406228755e-01,4.225598825551479253981e-01,4.847628091685428138933e-06,3.220694376390983258519e-07,3.220694376409944879191e-07,4.229566063002404554204e-01,3.959153800792423272977e-16,0,nan,7.281606222831788154093e-01
448,4.225574587411020655026e-01,4.221618512933527633813e-01,4.822419465104780155726e-06,3.201295125498079845604e-07,3.201295125517041466276e-07,4.225574587411019101906e-01,3.675522890336840455782e-16,0,nan,7.286431061169231299048e-01
449,4.221594400836202187755e-01,4.217649437151426150550e-01,4.797393983263954867049e-06,3.182051438160428626248e-07,3.182051438179390246921e-07,4.221594400836200679629e-01,3.572406722987437577418e-16,0,nan,7.291238823739576563592e-01
450,4.217625450181510249337e-01,4.213691545448713937638e-01,4.772549938966919298850e-06,3.162961757542600631869e-07,3.162961757561562252541e-07,4.217625450181508578039e-01,3.962650710993029443627e-16,0,nan,7.296029600603944392703e-01
451,4.213667682699018812720e-01,4.209744785414611389918e-01,4.747885644427542202460e-06,3.144024545473959983714e-07,3.144024545492921604386e-07,4.213667682699017378320e-01,3.404158994521214681302e-16,0,nan,7.300803481196124051188e-01
453,4.205785487983968451431e-01,4.201884452420165394493e-01,4.699089648969273412204e-06,3.106601466066217708120e-07,3.106601466085179328792e-07,4.205785487983966679845e-01,4.212260361121080308147e-16,0,nan,7.310300908194811119996e-01
454,4.201860956971920080250e-01,4.197970776340721466013e-01,4.674954667205322880201e-06,3.088112613385057412617e-07,3.088112613404019033290e-07,4.201860956971918577816e-01,3.575637499448625063222e-16,0,nan,7.315024630380546988924e-01
455,4.197947401567385106169e-01,4.194068025686034095756e-01,4.650992873008210176954e-06,3.069770258068224484817e-07,3.069770258087186105489e-07,4.197947401567383885629e-01,2.907469958341651590408e-16,0,nan,7.319731807863088887830e-01
456,4.194044770721668813351e-01,4.190176149730817645178e-01,4.627202671816714782334e-06,3.051572951441895718313e-07,3.051572951460857338986e-07,4.194044770721667861151e-01,2.270363360526429101897e-16,0,nan,7.324422527019423093163e-01
457,4.190153013717458074794e-01,4.186295098078501863981e-01,4.603582486976822513655e-06,3.033519261994210424581e-07,3.033519262013172045254e-07,4.190153013717457381447e-01,1.654706372379824009683e-16,0,nan,7.329096873630760438506e-01
458,4.186272080166066889007e-01,4.182424820658505182358e-01,4.580130759504554268469e-06,3.015607775138487588205e-07,3.015607775157449208877e-07,4.186272080166066021916e-01,2.071271696728525552534e-16,0,nan,7.333754932887615168033e-01
460,4.178542483493794534866e-01,4.174716389846906405836e-01,4.533726527679306349523e-06,2.980205834087391585379e-07,2.980205834106353206051e-07,4.178542483493793640941e-01,2.139321772473313530548e-16,0,nan,7.343022527176476142653e-01
461,4.174693721214268182784e-01,4.170878137919910022546e-01,4.510770991624163100639e-06,2.962712633265261514424e-07,2.962712633284223135097e-07,4.174693721214267055756e-01,2.699666690688078134533e-16,0,nan,7.347632229680952177303e-01
462,4.170855584064951937506e-01,4.167050463149177819133e-01,4.487977849082722978488e-06,2.945356141333506358744e-07,2.945356141352467979416e-07,4.170855584064950682000e-01,3.010188414422604845340e-16,0,nan,7.352225979785666275875e-01
463,4.167028023259932711930e-01,4.163233317054098048260e-01,4.465345625987904882873e-06,2.928135024907721886108e-07,2.928135024926683506781e-07,4.167028023259931401672e-01,3.144347285727386260828e-16,0,nan,7.356803859801962866571e-01
464,4.163210990325968419157e-01,4.159426651464243618328e-01,4.442872864593390712347e-06,2.911047966183977522199e-07,2.911047966202939142871e-07,4.163210990325966896124e-01,3.658313271506240550659e-16,0,nan,7.361365951479878746901e-01
465,4.159404437099920581744e-01,4.155630418516830237863e-01,4.420558123260498837489e-06,2.894093662726777784612e-07,2.894093662745739405285e-07,4.159404437099918948936e-01,3.925582367512259474905e-16,0,nan,7.365912336012863991593e-01
467,4.151822578654321138636e-01,4.148069060621337733608e-01,4.376397013506706655838e-06,2.860578187462996426381e-07,2.860578187481958047054e-07,4.151822578654319283295e-01,4.468738566056859285065e-16,0,nan,7.374958305662995204622e-01
468,4.148047178636270482244e-01,4.144303841463383708543e-01,4.354547840473047849672e-06,2.844014485765038489522e-07,2.844014485784000110194e-07,4.148047178636268387565e-01,5.049794534715612879820e-16,0,nan,7.379458050426044920123e-01
469,4.144282068724181034014e-01,4.140548866523210969071e-01,4.332851077871184131260e-06,2.827578479149332383328e-07,2.827578479168294004001e-07,4.144282068724179040437e-01,4.810427262426772197761e-16,0,nan,7.383942407345098541305e-01
470,4.140527202267821893500e-01,4.136804089439000686745e-01,4.311305361514016599679e-06,2.811268938955274773551e-07,2.811268938974236394223e-07,4.140527202267819738919e-01,5.203638720430884323375e-16,0,nan,7.388411454900011161038e-01
471,4.136782532912192666963e-01,4.133069464141843063487e-01,4.289909342108726988811e-06,2.795084650685642474046e-07,2.795084650704604094719e-07,4.136782532912190789396e-01,4.538713595079923891625e-16,0,nan,7.392865271041443886468e-01
473,4.129323601544949151609e-01,4.125630486083422532317e-01,4.247561070306123014355e-06,2.763087041609670931998e-07,2.763087041628632552671e-07,4.129323601544947174567e-01,4.787812369046653587890e-16,0,nan,7.401727518267090340427e-01
474,4.125609248278070961824e-01,4.121926042627686581632e-01,4.226606192082648726896e-06,2.747271360928903567191e-07,2.747271360947865187863e-07,4.125609248278068958218e-01,4.856508443181984474932e-16,0,nan,7.406136102646217326856e-01
475,4.121904909596725841148e-01,4.118231569565434235791e-01,4.205795758789174907011e-06,2.731576212057755771881e-07,2.731576212076717392553e-07,4.121904909596724066580e-01,4.305213110773262030311e-16,0,nan,7.410529762210305996031e-01
476,4.118210540586639822891e-01,4.114547022257222796959e-01,4.185128492783536774593e-06,2.716000448521064583884e-07,2.716000448540026204556e-07,4.118210540586638324252e-01,3.639052540292434236486e-16,0,nan,7.414908572329422879721e-01
478,4.110851533326992934825e-01,4.107207527738085395264e-01,4.144218420817731716598e-06,2.685202556702667035369e-07,2.685202556721628656041e-07,4.110851533326991183838e-01,4.259425314606248048874e-16,0,nan,7.423621943200364044191e-01
479,4.107186806645981569375e-01,4.103552492634521819959e-01,4.123973127800104264669e-06,2.669978200105278863898e-07,2.669978200124240484570e-07,4.107186806645979602903e-01,4.787879838247358246561e-16,0,nan,7.427956652192097618628e-01
480,4.103531872768882982072e-01,4.099907207495321337376e-01,4.103866027612201040554e-06,2.654868771871989077802e-07,2.654868771890950698475e-07,4.103531872768880984972e-01,4.866784184061289011005e-16,0,nan,7.432276808226875488140e-01
481,4.099886688165183534771e-01,4.096271629054076268694e-01,4.083895909809045390955e-06,2.639873189145203932371e-07,2.639873189164165553044e-07,4.099886688165181354983e-01,5.316704176421093871464e-16,0,nan,7.436582484199126873788e-01
482,4.096251209574527374357e-01,4.092645714312453941730e-01,4.064061576878981643329e-06,2.624990381291205754255e-07,2.624990381310167374927e-07,4.096251209574525238208e-01,5.214888494500915765713e-16,0,nan,7.440873752520294058424e-01
484,4.089009198728847938042e-01,4.085422705262372611301e-01,4.024795539282486528919e-06,2.595558867824177179088e-07,2.595558867843138799761e-07,4.089009198728845716512e-01,5.432930432422132638946e-16,0,nan,7.449413353463989016920e-01
485,4.085402581284676148954e-01,4.081825526278571314442e-01,4.005361502804152449102e-06,2.581008080628616930253e-07,2.581008080647578550925e-07,4.085402581284673737688e-01,5.902149380954099829774e-16,0,nan,7.453661828529948553618e-01
486,4.081805499471057308014e-01,4.078237841639553717954e-01,3.986058587260783088364e-06,2.566565904831231619460e-07,2.566565904850193240132e-07,4.081805499471054721108e-01,6.337652256790875272034e-16,0,nan,7.457896180839414323831e-01
487,4.078217911346617707835e-01,4.074659609655846836951e-01,3.966885657409093072925e-06,2.552231328554470400623e-07,2.552231328573432021295e-07,4.078217911346614893788e-01,6.900187287336338683719e-16,0,nan,7.462116480447549924791e-01
489,4.071071049685635601101e-01,4.067531338172507560103e-01,3.928925273608469530586e-06,2.523880983380286184047e-07,2.523880983399247804719e-07,4.071071049685632937758e-01,6.542117797026176385089e-16,0,nan,7.470515199485218475165e-01
490,4.067511693546139728284e-01,4.063981216563962162169e-01,3.910135608527874240017e-06,2.509863246617060548666e-07,2.509863246636022169339e-07,4.067511693546137045696e-01,6.595155533366215869258e-16,0,nan,7.474693756740993196073e-01
491,4.063961665885919560814e-01,4.060440383388940199794e-01,3.891471506583273003963e-06,2.495949173355646399909e-07,2.495949173374608020581e-07,4.063961665885916938943e-01,6.451517310366952614340e-16,0,nan,7.478858536955271134111e-01
492,4.060420926031407251600e-01,4.056908798216123379632e-01,3.872931891009167261929e-06,2.482137806746108581607e-07,2.482137806765070202280e-07,4.060420926031404564676e-01,6.617353429385364794894e-16,0,nan,7.483009607921211768424e-01
494,4.053367148281469267701e-01,4.049873211378707260621e-01,3.836221868092825467420e-06,2.454819418856963381616e-07,2.454819418875925002288e-07,4.053367148281467057826e-01,5.451948953120407067167e-16,0,nan,7.491270891076841552890e-01
495,4.049854030269366411687e-01,4.046369130072621778105e-01,3.818049362986949698474e-06,2.441310536244591562978e-07,2.441310536263553183651e-07,4.049854030269364329477e-01,5.141445239002648869851e-16,0,nan,7.495381236659634514624e-01
496,4.046350039825806765847e-01,4.042874137481995422405e-01,3.799997148452191310599e-06,2.427900637351909338643e-07,2.427900637370870959316e-07,4.046350039825804920806e-01,4.559766280394851986928e-16,0,nan,7.499478139787300414224e-01
498,4.039369284064322496164e-01,4.035911261797516802474e-01,3.764249514426685056025e-06,2.401374179514392178565e-07,2.401374179533353799238e-07,4.039369284064320583902e-01,4.734059817866503082130e-16,0,nan,7.507631880737186139347e-01
499,4.035892440549944670813e-01,4.032443300967952781733e-01,3.746552082943642102011e-06,2.388255839637825909882e-07,2.388255839656787530554e-07,4.035892440549943006021e-01,4.124967303699110391936e-16,0,nan,7.511688848532685810339e-01
500,4.032424568207537696196e-01,4.028984273378788394382e-01,3.728970917790070775877e-06,2.375232921366090075281e-07,2.375232921385051695953e-07,4.032424568207536189155e-01,3.737307404673288136932e-16,0,nan,7.515732633826385623117e-01
501,4.028965628524199260596e-01,4.025534140743109445815e-01,3.711505038736998841964e-06,2.362304558344747268251e-07,2.362304558363708888924e-07,4.028965628524197732955e-01,3.791645305228497621211e-16,0,nan,7.519763300563390063689e-01
503,4.022074394235788941110e-01,4.018660408328619815244e-01,3.676915268303158027290e-06,2.336728079639340187872e-07,2.336728079658301808544e-07,4.022074394235787617570e-01,3.290689510762165066532e-16,0,nan,7.527785532097731218456e-01
504,4.018642023752278524817e-01,4.015236733114791456423e-01,3.659789466385894399884e-06,2.324078277893706565935e-07,2.324078277912668186607e-07,4.018642023752276933480e-01,3.959889259257133384366e-16,0,nan,7.531777222745060484921e-01
505,4.015218434167459604645e-01,4.011821801980946511357e-01,3.642775129256608289805e-06,2.311519659041623289565e-07,2.311519659060584910238e-07,4.015218434167458072667e-01,3.815427964480513101651e-16,0,nan,7.535756046542100839683e-01
507,4.008397448411950558800e-01,4.005018023539725358084e-01,3.609077134744296888055e-06,2.286672697229492660379e-07,2.286672697248454281052e-07,4.008397448411949027635e-01,3.819891958815790462394e-16,0,nan,7.543675340887505693498e-01
508,4.004999978154051842871e-01,4.001629102575275376275e-01,3.592391643656001665176e-06,2.274382739875365336647e-07,2.274382739894326957320e-07,4.004999978154050054751e-01,4.464720206555115113446e-16,0,nan,7.547615934103508680310e-01
509,4.001611140617056805446e-01,3.998248778373320044821e-01,3.575813949718642226659e-06,2.262180736406083231736e-07,2.262180736425044852409e-07,4.001611140617055298405e-01,3.766085626007285791112e-16,0,nan,7.551543905810693119835e-01
510,3.998230899303571450609e-01,3.994877014647501001221e-01,3.559343159176269500147e-06,2.250065901131376242524e-07,2.250065901150337863196e-07,3.998230899303569721036e-01,4.325847003880556352818e-16,0,nan,7.555459316373337599155e-01
512,3.991496060433442072402e-01,3.988159024546815700774e-01,3.526718758346134370538e-06,2.226094634348212922466e-07,2.226094634367174543139e-07,3.991496060433440237931e-01,4.595946101588452288783e-16,0,nan,7.563252693613343492231e-01
513,3.988141390953024445487e-01,3.984812726662377291298e-01,3.510563405317806157870e-06,2.214236673089769176794e-07,2.214236673108730797467e-07,3.988141390953022386045e-01,5.163914276730502480727e-16,0,nan,7.567130779119508345834e-01
514,3.984795173845350757524e-01,3.981474846231740083446e-01,3.494511469992009304954e-06,2.202462820320665507388e-07,2.202462820339627128060e-07,3.984795173845348625983e-01,5.349187042528845498644e-16,0,nan,7.570996541144640809020e-01
516,3.978127955211610555786e-01,3.974824197006732728887e-01,3.462714462489116498204e-06,2.179164469448476043886e-07,2.179164469467437664558e-07,3.978127955211608590669e-01,4.939801986649387030400e-16,0,nan,7.578691328313330594492e-01
517,3.974806883434420234913e-01,3.971511358363208343825e-01,3.446967716520676857515e-06,2.167638505597035131902e-07,2.167638505615996752574e-07,3.974806883434418551960e-01,4.234049279864571729831e-16,0,nan,7.582520469321469258595e-01
518,3.971494123524625941002e-01,3.968206797472104696567e-01,3.431321040472092607150e-06,2.156193718544344382310e-07,2.156193718563306002982e-07,3.971494123524624294641e-01,4.145444882235215064610e-16,0,nan,7.586337518583444549758e-01
520,3.964893401047276944027e-01,3.961622371474838311123e-01,3.400324641634700841830e-06,2.133544827731471317758e-07,2.133544827750432938430e-07,3.964893401047275357297e-01,4.001948397940336921473e-16,0,nan,7.593935569628146399273e-01
521,3.961605369851630142897e-01,3.958342438130759144421e-01,3.384973310802995289762e-06,2.122339319121586477227e-07,2.122339319140548097899e-07,3.961605369851628398144e-01,4.404154839222774885574e-16,0,nan,7.597716684402458153444e-01
522,3.958325513264205341990e-01,3.955070646060303563019e-01,3.369718833615983556724e-06,2.111212177427833373209e-07,2.111212177446794993881e-07,3.958325513264203354376e-01,5.021349623846322772914e-16,0,nan,7.601485933419263733607e-01
524,3.951790188833982364613e-01,3.948551351424843813831e-01,3.339497310970176053312e-06,2.089190265414466308945e-07,2.089190265433427929617e-07,3.951790188833980566193e-01,4.550900396209987833946e-16,0,nan,7.608989056315170092237e-01
525,3.948534653938289284980e-01,3.945303782185745067324e-01,3.324528720186372845326e-06,2.078294148211598257177e-07,2.078294148230559877849e-07,3.948534653938287256167e-01,5.138142356785325704940e-16,0,nan,7.612723040400764387757e-01
526,3.945287159542144039825e-01,3.942064220869221369270e-01,3.309653892217878845644e-06,2.067473703985149670864e-07,2.067473704004111291536e-07,3.945287159542142205626e-01,4.649088776380004439434e-16,0,nan,7.616445379147111623347e-01
528,3.938816160255065312867e-01,3.935608990752891833687e-01,3.280182516975968598041e-06,2.046057217174923406596e-07,2.046057217193885027268e-07,3.938816160255063797153e-01,3.848147705976160314605e-16,0,nan,7.623855337303883435043e-01
529,3.935592589840307131688e-01,3.932393256797088731958e-01,3.265584484224921305761e-06,2.035459882902405660337e-07,2.035459882921367281009e-07,3.935592589840305619768e-01,3.841657628470087770392e-16,0,nan,7.627543064220419680816e-01
530,3.932376928874667387781e-01,3.929185400449107246068e-01,3.251077243163952956015e-06,2.024935638065032093074e-07,2.024935638083993713746e-07,3.932376928874665853093e-01,3.902698553346501097067e-16,0,nan,7.631219360815038858944e-01
532,3.925969206293929980589e-01,3.922793192300810805051e-01,3.222332244284380795052e-06,2.004103906161898369500e-07,2.004103906180859990173e-07,3.925969206293928386812e-01,4.059576399627952261979e-16,0,nan,7.638537874432530948212e-01
533,3.922777080639589519784e-01,3.919608776818490625260e-01,3.208093058115530948314e-06,1.993795179980466707503e-07,1.993795179999428328175e-07,3.922777080639587941999e-01,4.022112852898286127798e-16,0,nan,7.642180196342813294796e-01
535,3.916416141868289124695e-01,3.913263165186240399862e-01,3.179877793291238165286e-06,1.973388957010702938065e-07,1.973388957029664558737e-07,3.916416141868287859160e-01,3.231359845304881247461e-16,0,nan,7.649431230181994095319e-01
536,3.913247265797273888310e-01,3.910101906431794893670e-01,3.165900327431632703883e-06,1.963290258901536570826e-07,1.963290258920498191498e-07,3.913247265797272783237e-01,2.823928541302401594142e-16,0,nan,7.653040045086116464098e-01
537,3.910086076930158194287e-01,3.906948304276872674379e-01,3.152008725627275272505e-06,1.953260379065102925096e-07,1.953260379084064545769e-07,3.910086076930156839034e-01,3.466043173839542263360e-16,0,nan,7.656637793440678505614e-01
539,3.903786636847859092825e-01,3.900663946491148004192e-01,3.124480412768890747807e-06,1.933404738514119264020e-07,1.933404738533080884692e-07,3.903786636847857714804e-01,3.529959727362993556994e-16,0,nan,7.663800293021369650212e-01
540,3.900648324089084351129e-01,3.897533129656340911140e-01,3.110842367213937759980e-06,1.923577824799261001662e-07,1.923577824818222622335e-07,3.900648324089082770092e-01,4.053269320033371957346e-16,0,nan,7.667365144740000038764e-01
541,3.897517575444504611681e-01,3.894409847010547043311e-01,3.097287516565526149223e-06,1.913817423215745660114e-07,1.913817423234707280787e-07,3.897517575444503246671e-01,3.502256266294254373667e-16,0,nan,7.670919130898671521590e-01
543,3.891278649303333003751e-01,3.888185763757288637699e-01,3.070424800721050241078e-06,1.894493914262992643469e-07,1.894493914281954264141e-07,3.891278649303331365521e-01,4.210003009984635524871e-16,0,nan,7.677994704193207313654e-01
544,3.888170411633284917485e-01,3.885084903306345038843e-01,3.057115651377182662324e-06,1.884929699961091214741e-07,1.884929699980052835414e-07,3.888170411633283364637e-01,3.993777013724217837926e-16,0,nan,7.681516389412760104733e-01
546,3.881976237919403383003e-01,3.878905396397120952656e-01,3.030738605204247429786e-06,1.865993626147891222387e-07,1.865993626166852843060e-07,3.881976237919402211523e-01,3.017742447590195367011e-16,0,nan,7.688527799994561727276e-01
547,3.878890242704094992732e-01,3.875826691090352160707e-01,3.017669460522471125412e-06,1.856620692848232996503e-07,1.856620692867194617175e-07,3.878890242704093784388e-01,3.115177913342351673310e-16,0,nan,7.692017621680853041791e-01
548,3.875811602743050032771e-01,3.872755312255406479061e-01,3.004679079387607185912e-06,1.847310455075145886243e-07,1.847310455094107506916e-07,3.875811602743048624663e-01,3.633065060538498496348e-16,0,nan,7.695496918032272113687e-01
550,3.869676272040409314990e-01,3.866634418091113856164e-01,2.978932176480906853404e-06,1.828875977277458606707e-07,1.828875977296420227380e-07,3.869676272040407742354e-01,4.063996935746263602115e-16,0,nan,7.702424124220926672339e-01
551,3.866619523430231408767e-01,3.863584845207130302747e-01,2.966174453381595756070e-06,1.819750705872333805297e-07,1.819750705891295425969e-07,3.866619523430229658865e-01,4.525664590963419296623e-16,0,nan,7.705872128096568690809e-01
553,3.860527716217970750634e-01,3.857507305137890529778e-01,2.940887502839927070807e-06,1.801681558067950861389e-07,1.801681558086912482061e-07,3.860527716217969216488e-01,3.973928402643203217776e-16,0,nan,7.712737170407984385058e-01
554,3.857492600700376250700e-01,3.854479281344487806571e-01,2.928357107622062849621e-06,1.792736680814248980865e-07,1.792736680833210601537e-07,3.857492600700374644725e-01,4.163260009112057059724e-16,0,nan,7.716154301212048080560e-01
555,3.854464639558949912157e-01,3.851458384232157583504e-01,2.915901329693248481449e-06,1.783850942363727635123e-07,1.783850942382689255795e-07,3.854464639558948206978e-01,4.423906109492015655737e-16,0,nan,7.719561232903790827281e-01
557,3.848430068285726979305e-01,3.845437858534800357191e-01,2.891211349733189180040e-06,1.766254934289614772942e-07,1.766254934308576393614e-07,3.848430068285725034788e-01,5.052752841677419313327e-16,0,nan,7.726344680689283382245e-01
558,3.845423402478051477793e-01,3.842438174572748166291e-01,2.878976022955646245911e-06,1.757543702888194161820e-07,1.757543702907155782492e-07,3.845423402478049806224e-01,4.346904162366989183497e-16,0,nan,7.729721286981418414000e-01
560,3.839431172470262332297e-01,3.836459827110927367499e-01,2.854721923045944864068e-06,1.740292416373515321359e-07,1.740292416392476942031e-07,3.839431172470260497014e-01,4.780091490203822334908e-16,0,nan,7.736444487867817332272e-01
561,3.836445553501312000222e-01,3.833481109134978526143e-01,2.842702056212787823257e-06,1.731751427624045884639e-07,1.731751427643007505311e-07,3.836445553501310335429e-01,4.339413690706827985419e-16,0,nan,7.739791171074509202200e-01
563,3.830495171826837075280e-01,3.827544449610586485555e-01,2.818873992372773361595e-06,1.714836459305511509800e-07,1.714836459324473130472e-07,3.830495171826835049719e-01,5.287986586287787265390e-16,0,nan,7.746454922596750564318e-01
564,3.827530355240624793112e-01,3.824586454468071883284e-01,2.807064731702571008707e-06,1.706461573285652875075e-07,1.706461573304614495747e-07,3.827530355240622781917e-01,5.254550175433355320818e-16,0,nan,7.749772077973292488712e-01
566,3.821621336961003034816e-01,3.818691000522291267849e-01,2.783653130315466205289e-06,1.689874764493363244424e-07,1.689874764512324865097e-07,3.821621336961000840119e-01,5.742840679759840232389e-16,0,nan,7.756377163702783184332e-01
567,3.818677082256639598867e-01,3.815753488988798403092e-01,2.772049755002769579643e-06,1.681661961536313437366e-07,1.681661961555275058039e-07,3.818677082256637599599e-01,5.235501098935046147084e-16,0,nan,7.759665179598917164540e-01
568,3.815739628740023037246e-01,3.812822752831228623194e-01,2.760513981438071970588e-06,1.673502313205178813780e-07,1.673502313224140434453e-07,3.815739628740021192204e-01,4.835343148495826902268e-16,0,nan,7.762943567462897148787e-01
570,3.809885020811195621704e-01,3.806981502735939382198e-01,2.737643222014992149045e-06,1.657340766657426871456e-07,1.657340766676388492128e-07,3.809885020811193754979e-01,4.899688783992377714822e-16,0,nan,7.769471627455508105768e-01
571,3.806967814519829351738e-01,3.804070937192166046437e-01,2.726307238870453137810e-06,1.649338021908716507316e-07,1.649338021927678127988e-07,3.806967814519827649541e-01,4.471268194887378887189e-16,0,nan,7.772721383154397365280e-01
573,3.801153468625983467000e-01,3.798269797130925939932e-01,2.703831606430910546377e-06,1.633486503691602586814e-07,1.633486503710564207486e-07,3.801153468625981875120e-01,4.187886263711591335313e-16,0,nan,7.779192553070564504969e-01
574,3.798256277972893446560e-01,3.795379171830396969334e-01,2.692690986791029130589e-06,1.625636907947265195777e-07,1.625636907966226816450e-07,3.798256277972891978550e-01,3.864957059529541670271e-16,0,nan,7.782414049415438060371e-01
576,3.792481734647256685911e-01,3.789617684744461256763e-01,2.670601747660572458058e-06,1.610088017039321242962e-07,1.610088017058282863634e-07,3.792481734647255240940e-01,3.810092035985652635408e-16,0,nan,7.788829068424106799704e-01
577,3.789604331735723086183e-01,3.786746772982199638058e-01,2.659652183910473097190e-06,1.602387923048762034803e-07,1.602387923067723655475e-07,3.789604331735721459067e-01,4.293631387138419186121e-16,0,nan,7.792022671803678935407e-01
579,3.783869138816412514004e-01,3.781024489068966487615e-01,2.637940839203646657808e-06,1.587134469489713717027e-07,1.587134469508675337699e-07,3.783869138816410666794e-01,4.881800568689811739937e-16,0,nan,7.798382266366873483252e-01
580,3.781011299364770428255e-01,3.778173067730978273993e-01,2.627178139248044602907e-06,1.579580333766632188528e-07,1.579580333785593809200e-07,3.781011299364768385889e-01,5.401639087306346239296e-16,0,nan,7.801548336884511669793e-01
582,3.775315011846269164231e-01,3.772489544296659946809e-01,2.605836417445196002615e-06,1.564615331666949316967e-07,1.564615331685910937640e-07,3.775315011846267269316e-01,5.019221815969359014757e-16,0,nan,7.807853221027880325899e-01
583,3.772476515114572825915e-01,3.769657393787188559564e-01,2.595256501064967226579e-06,1.557203711060757932221e-07,1.557203711079719552894e-07,3.772476515114570920159e-01,5.051738191214471190822e-16,0,nan,7.810992112635167079434e-01
585,3.766818695002878691902e-01,3.764012195103127456086e-01,2.574276350858581120688e-06,1.542520371874612605980e-07,1.542520371893574226652e-07,3.766818695002876920587e-01,4.702417192651317721421e-16,0,nan,7.817242988211720696921e-01
586,3.763999323721373135854e-01,3.761199099273697665780e-01,2.563875246199277411064e-06,1.535247920270739049773e-07,1.535247920289700670445e-07,3.763999323721371472145e-01,4.420054549941151591959e-16,0,nan,7.820355048838640065812e-01
588,3.758379539892707787985e-01,3.755591796436203999576e-01,2.543248829598732743908e-06,1.520839646321243229758e-07,1.520839646340204850431e-07,3.758379539892705742366e-01,5.442820309189486028809e-16,0,nan,7.826552605785816650813e-01
589,3.755579080192055774212e-01,3.752797542516408402236e-01,2.533022669785669423243e-06,1.513703111464890985673e-07,1.513703111483852606345e-07,3.755579080192053769522e-01,5.337898028825907068044e-16,0,nan,7.829638177467665344808e-01
591,3.749996908255033289947e-01,3.747227713310024577176e-01,2.512742355469915448392e-06,1.499563489711022878029e-07,1.499563489729984498702e-07,3.749996908255031328354e-01,5.230918394229230896890e-16,0,nan,7.835783094057938077135e-01
592,3.747215149598246974882e-01,3.744452091839993723710e-01,2.502687375344654292799e-06,1.492559710149217263999e-07,1.492559710168178884671e-07,3.747215149598245043376e-01,5.154510998627904200979e-16,0,nan,7.838842513059057125961e-01
594,3.741670171759407526046e-01,3.738919320604098261995e-01,2.482745732252791950529e-06,1.478682506184345726471e-07,1.478682506203307347143e-07,3.741670171759405556051e-01,5.265016040897671397484e-16,0,nan,7.844935456144340274963e-01
595,3.738906906875436586546e-01,3.736162125368616138132e-01,2.472858265226144484411e-06,1.471808408321333590790e-07,1.471808408340295211462e-07,3.738906906875434858870e-01,4.620805505156190412347e-16,0,nan,7.847969053078767509937e-01
597,3.733398711808039172055e-01,3.730666002867250030661e-01,2.453248056376231651985e-06,1.458187560593678995129e-07,1.458187560612640615801e-07,3.733398711808037772350e-01,3.749144178605361963722e-16,0,nan,7.854010678328672227636e-01
598,3.730653736626968197676e-01,3.727927030831462151816e-01,2.443524531393069676135e-06,1.451440155854976559719e-07,1.451440155873938180391e-07,3.730653736626966996651e-01,3.219341813418235258960e-16,0,nan,7.857018778277806106305e-01
600,3.725181919342959169228e-01,3.722467154126306576600e-01,2.424238707920057510708e-06,1.438069770100840013500e-07,1.438069770119801634172e-07,3.725181919342957943808e-01,3.289556139765327378957e-16,0,nan,7.863009730412049860348e-01
601,3.722455032932766583187e-01,3.719746205372972958081e-01,2.414675646531441428284e-06,1.431446152201434255138e-07,1.431446152220395875810e-07,3.722455032932765508471e-01,2.887114535886101160585e-16,0,nan,7.865992653039384648029e-01
603,3.717019194657825154060e-01,3.714322177699371785309e-01,2.395707341935418513540e-06,1.418320496082401383879e-07,1.418320496101363004551e-07,3.717019194657823923220e-01,3.311364434391832291372e-16,0,nan,7.871933566054407398140e-01
604,3.714310199162662029515e-01,3.711619055367631481168e-01,2.386301355473799625488e-06,1.411817838394827089207e-07,1.411817838413788709879e-07,3.714310199162660614902e-01,3.808547775221807310277e-16,0,nan,7.874891625717457639883e-01
606,3.708909947214242830427e-01,3.706230486013586400418e-01,2.367643880070223736155e-06,1.398931336330592424205e-07,1.398931336349554044877e-07,3.708909947214241439937e-01,3.749051085095917607379e-16,0,nan,7.880783123107503190959e-01
608,3.703533204280843871281e-01,3.700865341412433728863e-01,2.349189992522984003221e-06,1.386201247910086951995e-07,1.386201247929048572667e-07,3.703533204280842443658e-01,3.854760121956314282382e-16,0,nan,7.886642018044771694886e-01
609,3.700853595462471057331e-01,3.698191500427224776004e-01,2.340038502487470748141e-06,1.379894117537600466839e-07,1.379894117556562087512e-07,3.700853595462469661421e-01,3.771860358882015867757e-16,0,nan,7.889559323939738023392e-01
611,3.695511797599906334000e-01,3.692861176089756725105e-01,2.321884673119407473005e-06,1.367394225446385495741e-07,1.367394225465347116413e-07,3.695511797599904620147e-01,4.637659620704075892732e-16,0,nan,7.895369819654245476643e-01
612,3.692849566666390748182e-01,3.690204651056020468403e-01,2.312881640064958161526e-06,1.361200888051744776739e-07,1.361200888070706397412e-07,3.692849566666389301314e-01,3.918025289310722639107e-16,0,nan,7.898263075753058350625e-01
614,3.687542336862480452098e-01,3.684908771840740837611e-01,2.295021625017950699573e-06,1.348926010872197367904e-07,1.348926010891158988576e-07,3.687542336862478746106e-01,4.626366187994667069450e-16,0,nan,7.904025768773278397120e-01
615,3.684897296732616012171e-01,3.682269376603591881647e-01,2.286163966865293737723e-06,1.342843910894501607991e-07,1.342843910913463228664e-07,3.684897296732614187459e-01,4.951867336739805667424e-16,0,nan,7.906895270892134608030e-01
617,3.679624263644058479450e-01,3.677007573002034623855e-01,2.268591680349809581874e-06,1.330789006569046843175e-07,1.330789006588008463847e-07,3.679624263644056576946e-01,5.170375086843309842530e-16,0,nan,7.912610748009752689269e-01
619,3.674373824813902955633e-01,3.671768283926486464708e-01,2.251207907783832478514e-06,1.318878016513853818770e-07,1.318878016532815439443e-07,3.674373824813900910285e-01,5.566519619155779660339e-16,0,nan,7.918295069135414076373e-01
620,3.671757027886947133410e-01,3.669157032224369952012e-01,2.242585902453231813281e-06,1.312975818504634398742e-07,1.312975818523596019414e-07,3.671757027886945243375e-01,5.147495934046185189576e-16,0,nan,7.921125625613022098212e-01
622,3.666540179169099911149e-01,3.663951215140146544513e-01,2.225480053986937943041e-06,1.301276695806916772413e-07,1.301276695825878393085e-07,3.666540179169097704256e-01,6.019008150060324838615e-16,0,nan,7.926763687718017033375e-01
623,3.663940087739876450001e-01,3.661356610313395987255e-01,2.216995579013964329679e-06,1.295479249895302421524e-07,1.295479249914264042197e-07,3.663940087739874487324e-01,5.356738745017456308417e-16,0,nan,7.929571255763600763937e-01
625,3.658756472381770041835e-01,3.656183910211183718530e-01,2.200161967793998424203e-06,1.283987303254117894050e-07,1.283987303273079514722e-07,3.658756472381767692369e-01,6.421488080748481255872e-16,0,nan,7.935163620625468295874e-01
627,3.653594817013135487294e-01,3.651033093465486656370e-01,2.183506758795940117461e-06,1.272630929165136000573e-07,1.272630929184097621245e-07,3.653594817013133469051e-01,5.523990604222798764642e-16,0,nan,7.940725828287008008642e-01
628,3.651022175931692426154e-01,3.648465843193079427564e-01,2.175245296190580788290e-06,1.267002957341842889481e-07,1.267002957360804510153e-07,3.651022175931690657007e-01,4.845620787010859222569e-16,0,nan,7.943495699215106697270e-01
630,3.645893171021870049486e-01,3.643347563361151730810e-01,2.158853158914437031206e-06,1.255846214438763533177e-07,1.255846214457725153849e-07,3.645893171021867891653e-01,5.918531543765665149218e-16,0,nan,7.949013125936358279138e-01
631,3.643336769095357197124e-01,3.640796495887623773768e-01,2.150721893336157975154e-06,1.250316957978595195289e-07,1.250316957997556815961e-07,3.643336769095355179423e-01,5.538055828686188413416e-16,0,nan,7.951760741514449287921e-01
633,3.638240071754023086115e-01,3.635710411736330360810e-01,2.134587509324386648579e-06,1.239355477571635434980e-07,1.239355477590597055652e-07,3.638240071754021078172e-01,5.518993754788454831400e-16,0,nan,7.957233925372768559435e-01
635,3.633164724779763821161e-01,3.630645604265564929669e-01,2.118622070886976269721e-06,1.228521801677324574553e-07,1.228521801696286195225e-07,3.633164724779761419924e-01,6.609215225323512858188e-16,0,nan,7.962677908684062188876e-01
636,3.630635011155210478684e-01,3.628121132983705976471e-01,2.110701996141319312671e-06,1.223152308589868166960e-07,1.223152308608829787632e-07,3.630635011155208266098e-01,6.094211003589107352842e-16,0,nan,7.965389022993362518510e-01
638,3.625591411373698114140e-01,3.623087963511424369756e-01,2.094985735725196759554e-06,1.212506866216801545428e-07,1.212506866235763166100e-07,3.625591411373695958475e-01,5.945691957129683539484e-16,0,nan,7.970789641286280783499e-01
639,3.623077488582746030765e-01,3.620579228862142451284e-01,2.087188996980194570838e-06,1.207230464550137575185e-07,1.207230464569099195857e-07,3.623077488582743719788e-01,6.378491594329240880145e-16,0,nan,7.973479202558517143183e-01
641,3.618065306281340598460e-01,3.615577369251957162710e-01,2.071716936649445123649e-06,1.196769184026351661570e-07,1.196769184045313282242e-07,3.618065306281338157921e-01,6.745425755659635169818e-16,0,nan,7.978836971442675011254e-01
643,3.613073888153963686420e-01,3.610596202931757869870e-01,2.056404970756359552912e-06,1.186428468139995492959e-07,1.186428468158957113632e-07,3.613073888153961467059e-01,6.142586384281702835769e-16,0,nan,7.984166456486008244323e-01
644,3.610585920906904111582e-01,3.608113335219331752057e-01,2.048808358260156953337e-06,1.181302779395578355501e-07,1.181302779414539976174e-07,3.610585920906901716580e-01,6.633279615788525613169e-16,0,nan,7.986820662402333255501e-01
646,3.605625381302738352574e-01,3.603162942367072463234e-01,2.033732563085197373825e-06,1.171139671582348691332e-07,1.171139671601310312004e-07,3.605625381302735932905e-01,6.710814193265642704612e-16,0,nan,7.992108139413001649900e-01
648,3.600685250888223665200e-01,3.598232889502703812923e-01,2.018811617583519769791e-06,1.161092853125397369130e-07,1.161092853144358989803e-07,3.600685250888221189966e-01,6.874340263908968866094e-16,0,nan,7.997367886157733703743e-01
649,3.598222795444615540461e-01,3.595775447089618603869e-01,2.011408574995367528050e-06,1.156112532850410942885e-07,1.156112532869372563557e-07,3.598222795444613267702e-01,6.316337073263152242249e-16,0,nan,7.999987428704627637622e-01
651,3.593313017450740498582e-01,3.590875644075507966413e-01,1.996716091176033841501e-06,1.146237046650953520413e-07,1.146237046669915141085e-07,3.593313017450738268649e-01,6.205785044136172353779e-16,0,nan,8.005205986955994265316e-01
653,3.588423302099933986931e-01,3.585995836134054370881e-01,1.982173420748112997354e-06,1.136473755210448539182e-07,1.136473755229410159854e-07,3.588423302099931788169e-01,6.127376345243036838931e-16,0,nan,8.010397354194730927383e-01
654,3.585985925266950702373e-01,3.583563387866740557186e-01,1.974957652351140693361e-06,1.131633684826528447408e-07,1.131633684845490068080e-07,3.585985925266948501171e-01,6.138343837824274808078e-16,0,nan,8.012982907456033175001e-01
656,3.581126048697214070415e-01,3.578713318545880817112e-01,1.960636039907019537642e-06,1.122035714128645311112e-07,1.122035714147606931784e-07,3.581126048697211617408e-01,6.849821486012313270510e-16,0,nan,8.018133884605478141220e-01
658,3.576285896405750341920e-01,3.573882907515167905999e-01,1.946459403331279714634e-06,1.112546015428060880580e-07,1.112546015447022501252e-07,3.576285896405747716524e-01,7.341123267891512515555e-16,0,nan,8.023258196132698784873e-01
659,3.573873175218151287957e-01,3.571475032406308258714e-01,1.939424861876633761008e-06,1.107841291169868021129e-07,1.107841291188829641801e-07,3.573873175218148894581e-01,6.696869694083813049472e-16,0,nan,8.025810416862955918834e-01
661,3.569062360154315327598e-01,3.566673860780412708138e-01,1.925462170733191270832e-06,1.098511153099971263623e-07,1.098511153118932884296e-07,3.569062360154312983011e-01,6.569196504312499901705e-16,0,nan,8.030895116244507329125e-01
663,3.564270938939158028802e-01,3.561892018550080751815e-01,1.911639807489811312432e-06,1.089285527745069018814e-07,1.089285527764030639486e-07,3.564270938939155866632e-01,6.066234075692209023478e-16,0,nan,8.035953661972576585280e-01
665,3.559498781569188641249e-01,3.557129376312974100571e-01,1.897955964066411631024e-06,1.080162955383132066526e-07,1.080162955402093687198e-07,3.559498781569186654991e-01,5.580163112509375194072e-16,0,nan,8.040986255172241750134e-01
666,3.557119886533153807484e-01,3.554755215084778319223e-01,1.891165430040120769810e-06,1.075639864597172831687e-07,1.075639864616134452360e-07,3.557119886533151764305e-01,5.743913782001485594949e-16,0,nan,8.043492881863453525530e-01
668,3.552376383831981065953e-01,3.550021132850003646730e-01,1.877686038160546406742e-06,1.066669187997602342792e-07,1.066669188016563963465e-07,3.552376383831978751452e-01,6.515358558984560737508e-16,0,nan,8.048486918896428220661e-01
670,3.547651825258512081618e-01,3.545305932362657341805e-01,1.864340768970449155137e-06,1.057798020813980216850e-07,1.057798020832941837522e-07,3.547651825258509822683e-01,6.367409592706986390521e-16,0,nan,8.053455497289071382213e-01
671,3.545296610658812408445e-01,3.542955373593829060397e-01,1.857717894657325404570e-06,1.053399322243744207517e-07,1.053399322262705828189e-07,3.545296610658810205618e-01,6.213380729061424765136e-16,0,nan,8.055930300213816512090e-01
673,3.540600232751257014918e-01,3.538268261280720916595e-01,1.844570609743191420909e-06,1.044674845637695864470e-07,1.044674845656657485142e-07,3.540600232751254890966e-01,5.998847416469459351227e-16,0,nan,8.060861053880767206916e-01
675,3.535922486633370498410e-01,3.533599719805406991213e-01,1.831553219790017877817e-06,1.036046480122987833577e-07,1.036046480141949454249e-07,3.535922486633368330006e-01,6.132499660747924441858e-16,0,nan,8.065766830366110187495e-01
677,3.531263249387205371832e-01,3.528949626809527173599e-01,1.818664079409709764152e-06,1.027512905482009622092e-07,1.027512905500971242764e-07,3.531263249387203173612e-01,6.225024161242659393666e-16,0,nan,8.070647818860383855338e-01
678,3.528940533489129949274e-01,3.526631460562555941962e-01,1.812267095584253152752e-06,1.023281258118234123082e-07,1.023281258137195743754e-07,3.528940533489127817732e-01,6.040173958383503331740e-16,0,nan,8.073079076212071459435e-01
680,3.524308831552561138700e-01,3.522008813322697884374e-01,1.799567299901501724303e-06,1.014887441751195639033e-07,1.014887441770157259706e-07,3.524308831552559139431e-01,5.672796856405273983211e-16,0,nan,8.077923233297009619432e-01
682,3.519695336117305006773e-01,3.517404313562245143920e-01,1.786991750448163968541e-06,1.006585209778129977913e-07,1.006585209797091598585e-07,3.519695336117303288855e-01,4.880872286515504075084e-16,0,nan,8.082743067096145823730e-01
684,3.515099928170264398375e-01,3.512817842805060486455e-01,1.774538888743329917832e-06,9.983733161603058216152e-08,9.983733161792674422875e-08,3.515099928170262827908e-01,4.467772976407923065002e-16,0,nan,8.087538760244895675103e-01
685,3.512808970110616879623e-01,3.510531331574572311283e-01,1.768357985298182875447e-06,9.943008624069256016639e-08,9.943008624258872223362e-08,3.512808970110615422455e-01,4.148155314504998443141e-16,0,nan,8.089927610650474282782e-01
687,3.508240472619150729372e-01,3.505971684538673471820e-01,1.756086285067277836545e-06,9.862221842847184356214e-08,9.862221843036800562937e-08,3.508240472619149360838e-01,3.900913300843714723949e-16,0,nan,8.094687431288445133085e-01
689,3.503689769807980525229e-01,3.501429775013333300926e-01,1.743933479686964913984e-06,9.782308173634222658066e-08,9.782308173823838864789e-08,3.503689769807979124711e-01,3.997266448578597222311e-16,0,nan,8.099423559948288462080e-01
691,3.499156746410858054297e-01,3.496905488247741278229e-01,1.731898092210362459001e-06,9.703255849650197220102e-08,9.703255849839813426825e-08,3.499156746410856607429e-01,4.134904218469155697662e-16,0,nan,8.104136172990988027146e-01
692,3.496896828757280473177e-01,3.494649917824011464695e-01,1.725923974765753743828e-06,9.664049067004099757549e-08,9.664049067193715964272e-08,3.496896828757279019533e-01,4.156954391120922814172e-16,0,nan,8.106483715791485558460e-01
694,3.492390110634396305223e-01,3.490151852304653745662e-01,1.714061993677823698569e-06,9.586267112421188376637e-08,9.586267112610804583361e-08,3.492390110634394843176e-01,4.186378334839348879501e-16,0,nan,8.111161382278040342907e-01
696,3.487900788294924780963e-01,3.485671127177137340603e-01,1.702313835091414040949e-06,9.509317908835927490244e-08,9.509317909025543696967e-08,3.487900788294923442516e-01,3.837401529381406409578e-16,0,nan,8.115815966470410501902e-01
698,3.483428750069206270013e-01,3.481207631266762803079e-01,1.690678098600213561316e-06,9.433190338437859428538e-08,9.433190338627475635261e-08,3.483428750069204766766e-01,4.315421442512028197347e-16,0,nan,8.120447638721613364322e-01
699,3.481199177876270201004e-01,3.478982309798393512956e-01,1.684901956766061974024e-06,9.395431240044387366261e-08,9.395431240234003572984e-08,3.481199177876268518322e-01,4.833626821445003978986e-16,0,nan,8.122754935647524664882e-01
701,3.476752858627169540107e-01,3.474544451435396252847e-01,1.673432273494248868954e-06,9.320515661309171263968e-08,9.320515661498787470691e-08,3.476752858627167454102e-01,5.999865577692489780807e-16,0,nan,8.127352555752364364158e-01
703,3.472323548672052173636e-01,3.470123548682551017919e-01,1.662071602372171686869e-06,9.246394691389411774527e-08,9.246394691579027981251e-08,3.472323548672049981108e-01,6.314295924834879747583e-16,0,nan,8.131927682538834922647e-01
705,3.467911139794880859277e-01,3.465719493799288009050e-01,1.650818614890189580578e-06,9.173057820060463124939e-08,9.173057820250079331663e-08,3.467911139794878459938e-01,6.918687679674337040907e-16,0,nan,8.136480480605014145167e-01
707,3.463515524741080375826e-01,3.461332180001103209221e-01,1.639672002273323665944e-06,9.100494703516996966113e-08,9.100494703706613172836e-08,3.463515524741078364902e-01,5.806019823075052517890e-16,0,nan,8.141011112949383925620e-01
708,3.461323981641091784844e-01,3.459144767897502359411e-01,1.634138182858152300277e-06,9.064500115599909894818e-08,9.064500115789526101541e-08,3.461323981641089788557e-01,5.767409409455081896875e-16,0,nan,8.143268167480304063751e-01
710,3.456953358296307454722e-01,3.454782367570656265165e-01,1.623148720906870818199e-06,8.993078593110761968746e-08,8.993078593300378175469e-08,3.456953358296305456267e-01,5.780973728320151208944e-16,0,nan,8.147765853412586254398e-01
712,3.452599264773360543401e-01,3.450436445479410085824e-01,1.612262445972035760965e-06,8.922405674010881317645e-08,8.922405674200497524368e-08,3.452599264773358395326e-01,6.221618524204584804400e-16,0,nan,8.152241774247345641323e-01
714,3.448261597097541653056e-01,3.446106898100816384733e-01,1.601478115674313300610e-06,8.852471573230856376312e-08,8.852471573420472583035e-08,3.448261597097539501728e-01,6.238877475436236379981e-16,0,nan,8.156696087534992816608e-01
716,3.443940252207501884207e-01,3.441793622820219500369e-01,1.590794505867987661021e-06,8.783266658817639745146e-08,8.783266659007255951869e-08,3.443940252207499692222e-01,6.364761237705990230398e-16,0,nan,8.161128949311211804420e-01
718,3.439635127944964954061e-01,3.437496517921034278054e-01,1.580210410325536409124e-06,8.714781449145988888689e-08,8.714781449335605095412e-08,3.439635127944962678050e-01,6.617014089950919516805e-16,0,nan,8.165540514115067609346e-01
719,3.437488616868982771457e-01,3.435353997821122273848e-01,1.574955308280467820042e-06,8.680805811012458081184e-08,8.680805811202074287908e-08,3.437488616868980610642e-01,6.286027884309847855536e-16,0,nan,8.167738358040983608923e-01
721,3.433207633951468884526e-01,3.431080959715224754092e-01,1.564518260894029841002e-06,8.613382702541884447230e-08,8.613382702731500653953e-08,3.433207633951466946785e-01,5.644110521053648546487e-16,0,nan,8.172118263917073792196e-01
723,3.428942620150468578721e-01,3.426823841562545713835e-01,1.554177788581133780536e-06,8.546656234652881364544e-08,8.546656234842497571268e-08,3.428942620150466727446e-01,5.398968179402670534308e-16,0,nan,8.176477252737340279797e-01
725,3.424693476389465973675e-01,3.422582544711286756112e-01,1.543932745433428007027e-06,8.480617430731540623757e-08,8.480617430921156830480e-08,3.424693476389464430313e-01,4.506569137277150942320e-16,0,nan,8.180815473941663527315e-01
727,3.420460104450441241042e-01,3.418356971363444296585e-01,1.533782002117084384137e-06,8.415257452640641883963e-08,8.415257452830258090686e-08,3.420460104450439409011e-01,5.356094107262598643089e-16,0,nan,8.185133075551713762808e-01
729,3.416242406964329347829e-01,3.414147024565329924251e-01,1.523724445590206763156e-06,8.350567598233301004050e-08,8.350567598422917210773e-08,3.416242406964327548054e-01,5.268290103351353436351e-16,0,nan,8.189430204187654356715e-01
731,3.412040287401614246932e-01,3.409952608198227319569e-01,1.513758978825804202024e-06,8.286539298917611667064e-08,8.286539299107227873787e-08,3.412040287401612057385e-01,6.417117334220846012564e-16,0,nan,8.193707005084703365663e-01
732,3.409945039403333155725e-01,3.407861194115246461500e-01,1.508810440595717610039e-06,8.254770590664987669574e-08,8.254770590854603876297e-08,3.409945039403330830383e-01,6.819296447796038465657e-16,0,nan,8.195837827642450432826e-01
734,3.405766107546566168196e-01,3.403689894975903684760e-01,1.498981085914893503705e-06,8.191718844169333426944e-08,8.191718844358949633667e-08,3.405766107546563791354e-01,6.978876815306527326266e-16,0,nan,8.200084406257542801667e-01
736,3.401602515901816503607e-01,3.399533889563570721037e-01,1.489241146724806591235e-06,8.129307800051689681944e-08,8.129307800241305888667e-08,3.401602515901814071200e-01,7.150769564051673851617e-16,0,nan,8.204311014268777861288e-01
738,3.397454170805702111657e-01,3.395393084610123790590e-01,1.479589579946159992385e-06,8.067529338691334551437e-08,8.067529338880950758160e-08,3.397454170805699674371e-01,7.173861253791147387480e-16,0,nan,8.208517792190671043934e-01
740,3.393320979393590897111e-01,3.391267387641881403404e-01,1.470025357333283578378e-06,8.006375463662327513130e-08,8.006375463851943719853e-08,3.393320979393588318878e-01,7.597963121753601108227e-16,0,nan,8.212704879224250949536e-01
742,3.389202849590864929930e-01,3.387156706970926300926e-01,1.460547465225472644223e-06,7.945838299557888763438e-08,7.945838299747504970161e-08,3.389202849590862699997e-01,6.579520073662023365024e-16,0,nan,8.216872413272323212802e-01
744,3.385099690104304559490e-01,3.383060951686544526318e-01,1.451154904303127581455e-06,7.885910089858636122461e-08,7.885910090048252329184e-08,3.385099690104302160693e-01,7.086341692200699960018e-16,0,nan,8.221020530954575006701e-01
746,3.381011410413581330658e-01,3.378980031646773851683e-01,1.441846689348576213507e-06,7.826583194843553196307e-08,7.826583195033169403030e-08,3.381011410413578947311e-01,7.049214381014820224306e-16,0,nan,8.225149367622383328349e-01
748,3.376937920762869693725e-01,3.374913857470070999156e-01,1.432621849011502498381e-06,7.767850089542896731262e-08,7.767850089732512937985e-08,3.376937920762867250475e-01,7.235103673875479112664e-16,0,nan,8.229259057373508772014e-01
750,3.372879132152565850866e-01,3.370862340527084888286e-01,1.423479425578856582076e-06,7.709703361731957034179e-08,7.709703361921573240902e-08,3.372879132152563269110e-01,7.654458763790437861108e-16,0,nan,8.233349733066528354161e-01
751,3.370855223129957112249e-01,3.368842051025240369455e-01,1.418938824589673777191e-06,7.680847603408947173637e-08,7.680847603598563380360e-08,3.370855223129954481975e-01,7.802988548429955585408e-16,0,nan,8.235387981824226215528e-01
753,3.366818320840161971041e-01,3.364812355378259955963e-01,1.409918260078847052922e-06,7.623566785711884903160e-08,7.623566785901501109883e-08,3.366818320840159667383e-01,6.842241981782129459777e-16,0,nan,8.239450382864230200560e-01
755,3.362795900346881028398e-01,3.360797098629441648221e-01,1.400977776382280220802e-06,7.566854295394926256084e-08,7.566854295584542462807e-08,3.362795900346878893604e-01,6.348271322097633393063e-16,0,nan,8.243494096664210909293e-01
757,3.358787875233645858764e-01,3.356796194718873471707e-01,1.392116461767985615240e-06,7.510703099611374792238e-08,7.510703099800990998962e-08,3.358787875233643576247e-01,6.795655779441957398802e-16,0,nan,8.247519251856579374730e-01
759,3.354794159804277975390e-01,3.352809558303131987067e-01,1.383333417158858177400e-06,7.455106269713751881117e-08,7.455106269903368087841e-08,3.354794159804275676068e-01,6.853838559897754860163e-16,0,nan,8.251525975897172309045e-01
761,3.350814669075190543879e-01,3.348837104747637849478e-01,1.374627755925623748898e-06,7.400056979456791587087e-08,7.400056979646407793810e-08,3.350814669075188273830e-01,6.774616094384143749401e-16,0,nan,8.255514395078665336241e-01
763,3.346849318767788905582e-01,3.344878750119101296079e-01,1.365998603683665480403e-06,7.345548503235751603040e-08,7.345548503425367809763e-08,3.346849318767786467753e-01,7.283950822534176701584e-16,0,nan,8.259484634543781041171e-01
765,3.342898025300969910845e-01,3.340934411178070884141e-01,1.357445098093678299876e-06,7.291574214359282312105e-08,7.291574214548898518828e-08,3.342898025300967030933e-01,8.615016069493587295544e-16,0,nan,8.263436818298318362638e-01
767,3.338960705783718396766e-01,3.337004005371577708416e-01,1.348966388666056439876e-06,7.238127583356090937541e-08,7.238127583545707144264e-08,3.338960705783715340129e-01,9.154456263846056838055e-16,0,nan,8.267371069224003682949e-01
769,3.335037278007800809476e-01,3.333087450825873432336e-01,1.340561636568934572422e-06,7.185202176314678574604e-08,7.185202176504294781327e-08,3.335037278007798069697e-01,8.215137227813810012304e-16,0,nan,8.271287509091189414125e-01
771,3.331127660440552640253e-01,3.329184666339265463719e-01,1.332230014439815591742e-06,7.132791653255400125560e-08,7.132791653445016332283e-08,3.331127660440550202967e-01,7.316700925911307043305e-16,0,nan,8.275186258571374063727e-01
773,3.327231772217757455046e-01,3.325295571375039838102e-01,1.323970706200692296996e-06,7.080889766534130310245e-08,7.080889766723746516968e-08,3.327231772217754923163e-01,7.609578462305787071080e-16,0,nan,8.279067437249534096191e-01
775,3.323349533136617517393e-01,3.321420086054476250581e-01,1.315782906876602008431e-06,7.029490359276865663498e-08,7.029490359466481870221e-08,3.323349533136614971957e-01,7.659247470278673955614e-16,0,nan,8.282931163636291975005e-01
777,3.319480863648816559852e-01,3.317558131149953570826e-01,1.307665822417541432003e-06,6.978587363844615005702e-08,6.978587364034231212425e-08,3.319480863648814094376e-01,7.427293126558216993748e-16,0,nan,8.286777555179953162257e-01
779,3.315625684853669707941e-01,3.313709628078145841279e-01,1.299618669523674257567e-06,6.928174800327873205282e-08,6.928174800517489412005e-08,3.315625684853667207771e-01,7.540568349354901522936e-16,0,nan,8.290606728278358241650e-01
781,3.311783918491360556580e-01,3.309874498893297656288e-01,1.291640675473742379797e-06,6.878246775070055690562e-08,6.878246775259671897285e-08,3.311783918491357961542e-01,7.835770580787747024954e-16,0,nan,8.294418798290573340351e-01
783,3.307955486936264843933e-01,3.306052666280592799986e-01,1.283731077956645651007e-06,6.828797479219278095383e-08,6.828797479408894302106e-08,3.307955486936262363550e-01,7.498237294604517032329e-16,0,nan,8.298213879548433034839e-01
785,3.304140313190359612427e-01,3.302244053549602265107e-01,1.275889124906098191718e-06,6.779821187307872619345e-08,6.779821187497488826068e-08,3.304140313190357198451e-01,7.305912909939736905568e-16,0,nan,8.301992085367941110255e-01
787,3.300338320876714526264e-01,3.298448584627817203874e-01,1.268114074338311627565e-06,6.731312255859018631831e-08,6.731312256048634838555e-08,3.300338320876711950200e-01,7.805455415071643113526e-16,0,nan,8.305753528060499314874e-01
789,3.296549434233065900557e-01,3.294666184054263480263e-01,1.260405194192638321176e-06,6.683265122019929305360e-08,6.683265122209545512083e-08,3.296549434233063003027e-01,8.789585485593109055240e-16,0,nan,8.309498318943994477114e-01
791,3.292773578105471776745e-01,3.290896776973193937899e-01,1.252761762175108212542e-06,6.635674302221020676342e-08,6.635674302410636883066e-08,3.292773578105468871625e-01,8.822713290983097682582e-16,0,nan,8.313226568353739441737e-01
793,3.289010677942048599398e-01,3.287140289127866155106e-01,1.245183065604817851238e-06,6.588534390860530669979e-08,6.588534391050146876702e-08,3.289010677942045277674e-01,1.009946373306056919834e-15,0,nan,8.316938385653297797465e-01
795,3.285260659786782277969e-01,3.283396646854388478687e-01,1.237668401263080798237e-06,6.541840059013971024175e-08,6.541840059203587230898e-08,3.285260659786778875743e-01,1.035603189392078676122e-15,0,nan,8.320633879245099655524e-01
797,3.281523450273421960155e-01,3.279665777075655985762e-01,1.230217075245328638281e-06,6.495586053168002897203e-08,6.495586053357619103926e-08,3.281523450273418468211e-01,1.064122868523684498137e-15,0,nan,8.324313156580999957350e-01
799,3.277798976619445969760e-01,3.275947607295349173206e-01,1.222828402815654315362e-06,6.449767193978102088955e-08,6.449767194167718295678e-08,3.277798976619442566721e-01,1.038208747138789255325e-15,0,nan,8.327976324172633465102e-01
801,3.274087166620105460169e-01,3.272242065592016468933e-01,1.215501708263988214417e-06,6.404378375049593419904e-08,6.404378375239209626627e-08,3.274087166620102173681e-01,1.003787519420072303855e-15,0,nan,8.331623487601673614896e-01
803,3.270387948642541342537e-01,3.268549080613225021885e-01,1.208236324765824817833e-06,6.359414561741520464201e-08,6.359414561931136670924e-08,3.270387948642537681186e-01,1.119546302756922277048e-15,0,nan,8.335254751529944778851e-01
805,3.266701251619972268259e-01,3.264868581569787542307e-01,1.201031594244465698733e-06,6.314870789992856781006e-08,6.314870790182472987729e-08,3.266701251619968795830e-01,1.062977064770143780513e-15,0,nan,8.338870219709371781340e-01
807,3.263027005045959771934e-01,3.261200498230058530957e-01,1.193886867235716939468e-06,6.270742165170676074305e-08,6.270742165360292281029e-08,3.263027005045956425815e-01,1.025464683454638270069e-15,0,nan,8.342469994991882550612e-01
809,3.259365138968738917491e-01,3.257544760914302117705e-01,1.186801502754997841660e-06,6.227023860939693993339e-08,6.227023861129310200062e-08,3.259365138968735476504e-01,1.055722970030476347054e-15,0,nan,8.346054179339097602703e-01
811,3.255715583985621108809e-01,3.253901300489127623727e-01,1.179774868166806814794e-06,6.183711118152827380038e-08,6.183711118342443586761e-08,3.255715583985617526063e-01,1.100448115493056708155e-15,0,nan,8.349622873831930188718e-01
814,3.250264184330299843673e-01,3.248458979121577328009e-01,1.169343671142833768722e-06,6.119492183448865972130e-08,6.119492183638482178853e-08,3.250264184330295768428e-01,1.253819592720146248063e-15,0,nan,8.354947091066986267715e-01
816,3.246645106999290764094e-01,3.244845912000263177255e-01,1.162461147145626909017e-06,6.077172954155248018223e-08,6.077172954344864224946e-08,3.246645106999286852563e-01,1.204791487480999202314e-15,0,nan,8.358477497458419128054e-01
818,3.243038102097746677721e-01,3.241244884026406869459e-01,1.155635202734866611743e-06,6.035243142857687805030e-08,6.035243143047304011753e-08,3.243038102097742739086e-01,1.214489413352568964323e-15,0,nan,8.361992760978842408287e-01
820,3.239443102626380355247e-01,3.237655828458134155134e-01,1.148865241291515597345e-06,5.993698279567814956274e-08,5.993698279757431162997e-08,3.239443102626376233381e-01,1.272399446035945751820e-15,0,nan,8.365492978861516355478e-01
822,3.235860042105400125045e-01,3.234078679070516160188e-01,1.142150673867821493215e-06,5.952533955739663091844e-08,5.952533955929279298244e-08,3.235860042105396033808e-01,1.264342970535928465575e-15,0,nan,8.368978247509621865626e-01
824,3.232288854569344005441e-01,3.230513370150429608429e-01,1.135490919071011490677e-06,5.911745823286449028907e-08,5.911745823476065235307e-08,3.232288854569339595448e-01,1.364355889898448863964e-15,0,nan,8.372448662505107488279e-01
826,3.228729474561972678792e-01,3.226959836491483102350e-01,1.128885402949023946127e-06,5.871329593615251916535e-08,5.871329593804868122935e-08,3.228729474561968656673e-01,1.245728092448429122063e-15,0,nan,8.375904318617362749014e-01
828,3.225181837131230189186e-01,3.223418013389006686609e-01,1.122333558878233146857e-06,5.831281036679336548011e-08,5.831281036868952754411e-08,3.225181837131226531088e-01,1.134230041807484880236e-15,0,nan,8.379345309811877021665e-01
830,3.221645877824260151279e-01,3.219887836635096367566e-01,1.115834827453114259502e-06,5.791595980047631966373e-08,5.791595980237248172773e-08,3.221645877824256282032e-01,1.201015459113943891664e-15,0,nan,8.382771729258702897761e-01
833,3.216363695570442216010e-01,3.214614269162286430692e-01,1.106185110296725809143e-06,5.732740970296532058425e-08,5.732740970486148264825e-08,3.216363695570437886248e-01,1.346166598567130489938e-15,0,nan,8.387884238276650277670e-01
835,3.212856652823399272734e-01,3.211112930586260683086e-01,1.099816759482198497629e-06,5.693946779942724764135e-08,5.693946780132340970535e-08,3.212856652823394942972e-01,1.347636027276832663216e-15,0,nan,8.391274630828535036585e-01
837,3.209361066475799884046e-01,3.207623017473072990491e-01,1.093499618688123209154e-06,5.655501927065330206806e-08,5.655501927254946413206e-08,3.209361066475795648881e-01,1.319628626554675146931e-15,0,nan,8.394650771583979874911e-01
839,3.205876874261125442089e-01,3.204144467790567829546e-01,1.087233159675519701267e-06,5.617402487433100041057e-08,5.617402487622716247457e-08,3.205876874261121253545e-01,1.306520558067279260962e-15,0,nan,8.398012750235864382065e-01
841,3.202404014385707431423e-01,3.200677219977162146769e-01,1.081016860849893754087e-06,5.579644589605162347592e-08,5.579644589794778553992e-08,3.202404014385703009504e-01,1.380812208771340370161e-15,0,nan,8.401360655726482358193e-01
843,3.198942425524120003466e-01,3.197221212937267353915e-01,1.074850207162691388419e-06,5.542224414104209561276e-08,5.542224414293825767676e-08,3.198942425524115596455e-01,1.377646170011455677914e-15,0,nan,8.404694576255353077746e-01
845,3.195492046814629727436e-01,3.193776386036761838483e-01,1.068732690014428887803e-06,5.505138192604481457310e-08,5.505138192794097663710e-08,3.195492046814625262420e-01,1.397285779912770385354e-15,0,nan,8.408014599286975143460e-01
848,3.190337365779485900852e-01,3.188629976933771148495e-01,1.059647448354558600992e-06,5.450126904619493831013e-08,5.450126904809110037413e-08,3.190337365779481226314e-01,1.465217351873739205305e-15,0,nan,8.412968765567409472404e-01
850,3.186914749182686024120e-01,3.185212838095637377656e-01,1.053650588898147191645e-06,5.413859410221150661761e-08,5.413859410410766868162e-08,3.186914749182681656141e-01,1.370598163481213612470e-15,0,nan,8.416254422758002044823e-01
852,3.183503133309026345010e-01,3.181806670747446830205e-01,1.047701135308773947603e-06,5.377913072114634537236e-08,5.377913072304250743636e-08,3.183503133309021715738e-01,1.454144077175192922716e-15,0,nan,8.419526482898013409117e-01
854,3.180102459328484343359e-01,3.178411416277103773709e-01,1.041798606852571809607e-06,5.342284342488488543468e-08,5.342284342678104749868e-08,3.180102459328479582086e-01,1.497207684772363671649e-15,0,nan,8.422785030237355209854e-01
856,3.176712668850639187390e-01,3.175027016510030275498e-01,1.035942528740644578699e-06,5.306969720467689998265e-08,5.306969720657306204665e-08,3.176712668850634283273e-01,1.543771183583127020410e-15,0,nan,8.426030148331739176495e-01
858,3.173333703920456216885e-01,3.171653413704975110754e-01,1.030132432042374944993e-06,5.271965751390665759224e-08,5.271965751580281965624e-08,3.173333703920451384325e-01,1.522865410385518179861e-15,0,nan,8.429261920049784522911e-01
861,3.168285428710606588254e-01,3.166613128547384192757e-01,1.021502490546307074653e-06,5.220034826781036550794e-08,5.220034826970652757194e-08,3.168285428710601324723e-01,1.661318279337005390828e-15,0,nan,8.434084732774506215072e-01
863,3.164933276916076509977e-01,3.163266268335876985063e-01,1.015805333490444570520e-06,5.185792672819430468280e-08,5.185792673009046674681e-08,3.164933276916071249699e-01,1.662050169816594187724e-15,0,nan,8.437283496656224568108e-01
865,3.161591751195561017518e-01,3.159930006345109121391e-01,1.010152561507268162389e-06,5.151849434274191405330e-08,5.151849434463807611730e-08,3.161591751195555757511e-01,1.663721079049612729646e-15,0,nan,8.440469198891843179535e-01
867,3.158260795502418338820e-01,3.156604286733247222152e-01,1.004543730994010352953e-06,5.118201855832241261076e-08,5.118201856021857467476e-08,3.158260795502412814539e-01,1.749152928480046443220e-15,0,nan,8.443641919343982679496e-01
870,3.153284059177576259536e-01,3.151635353132720140934e-01,9.962119183857379248926e-07,5.068277834192074837005e-08,5.068277834381691043405e-08,3.153284059177570927972e-01,1.690797303110087998565e-15,0,nan,8.448376832281068518626e-01
872,3.149979286049979232409e-01,3.148335747848650667535e-01,9.907110360761778703265e-07,5.035355441057311892968e-08,5.035355441246928099368e-08,3.149979286049974208487e-01,1.594906302718779843768e-15,0,nan,8.451517443427807031427e-01
874,3.146684890013915492091e-01,3.145046492709410168587e-01,9.852525846983632152782e-07,5.002717644579478806685e-08,5.002717644769095013085e-08,3.146684890013910767680e-01,1.501393095189998525968e-15,0,nan,8.454645347239043090353e-01
876,3.143400816851094625726e-01,3.141767533692997327321e-01,9.798361443764170798015e-07,4.970361375499790528313e-08,4.970361375689406734713e-08,3.143400816851090418208e-01,1.338524046414167610855e-15,0,nan,8.457760620706309875189e-01
878,3.140127012739071243885e-01,3.138498817171421206851e-01,9.744613003015129987579e-07,4.938283604202165044201e-08,4.938283604391781250601e-08,3.140127012739067371115e-01,1.233316405485167019918e-15,0,nan,8.460863340200724476881e-01
881,3.135235444268801296985e-01,3.133614830715309995668e-01,9.664761320328151717185e-07,4.890682599258542576778e-08,4.890682599448158783178e-08,3.135235444268797724539e-01,1.139450679811036022546e-15,0,nan,8.465494046295068419103e-01
883,3.131987079874955504089e-01,3.130371488360902954007e-01,9.612034963919454397788e-07,4.859288072648960322717e-08,4.859288072838576529117e-08,3.131987079874951853851e-01,1.165470217827754239466e-15,0,nan,8.468565710965428198283e-01
885,3.128748799217467291278e-01,3.127138203853341846816e-01,9.559710440397795954706e-07,4.828161743835799849016e-08,4.828161744025416055416e-08,3.128748799217463680343e-01,1.154114813041593264290e-15,0,nan,8.471625084165237183718e-01
888,3.123910171400746671466e-01,3.122307022126079578683e-01,9.481968510299960245575e-07,4.781968878604272244292e-08,4.781968878793888450692e-08,3.123910171400743043997e-01,1.161195175137459345014e-15,0,nan,8.476191258417781923496e-01
890,3.120696873027509754550e-01,3.119098655990975021979e-01,9.430631482681559993812e-07,4.751500618205920344574e-08,4.751500618395536550974e-08,3.120696873027506497878e-01,1.043572127671571172570e-15,0,nan,8.479220223900185164547e-01
892,3.117493477725384876109e-01,3.115900167682574273265e-01,9.379682740579937717958e-07,4.721290709457629982559e-08,4.721290709647246188959e-08,3.117493477725381452470e-01,1.098202589557330399151e-15,0,nan,8.482237153149626607317e-01
894,3.114299934708679162831e-01,3.112711506595697286137e-01,9.329118516277120383517e-07,4.691336419257182282823e-08,4.691336419446798489223e-08,3.114299934708675561112e-01,1.156510192501341529493e-15,0,nan,8.485242117791933616272e-01
897,3.109527983019913510709e-01,3.107946831197668791091e-01,9.253985018387995821710e-07,4.646878375167038597959e-08,4.646878375356654804359e-08,3.109527983019909971331e-01,1.138236417683418856831e-15,0,nan,8.489727286404650256815e-01
899,3.106358850909547997254e-01,3.104782519136311536023e-01,9.204365895897230615219e-07,4.617551400013051211201e-08,4.617551400202667417601e-08,3.106358850909544558707e-01,1.106938172655412210580e-15,0,nan,8.492702649185216672956e-01
901,3.103199396178916158462e-01,3.101627860009665837993e-01,9.155118451265403927535e-07,4.588470746922582274501e-08,4.588470747112198480901e-08,3.103199396178912948410e-01,1.034432910156890160475e-15,0,nan,8.495666293620799221697e-01
904,3.098478251697354135530e-01,3.096913863478121808903e-01,9.081936378221774185112e-07,4.545305983569327909676e-08,4.545305983758944116076e-08,3.098478251697351387619e-01,8.868580583579056048080e-16,0,nan,8.500089939424803576139e-01
906,3.095342776042659393987e-01,3.093783123069191454135e-01,9.033602592569916857244e-07,4.516829913459752648346e-08,4.516829913649368854746e-08,3.095342776042656704352e-01,8.689294640356656439730e-16,0,nan,8.503024589204904830353e-01
908,3.092216807179331561350e-01,3.090661865605975888727e-01,8.985628165003639141693e-07,4.488591271783292755223e-08,4.488591271972908961623e-08,3.092216807179329067414e-01,8.065204359117077319272e-16,0,nan,8.505947760192470060141e-01
911,3.087545574285682214999e-01,3.085997655468479261565e-01,8.914332832478453022429e-07,4.446673093094381279889e-08,4.446673093283997486289e-08,3.087545574285679761720e-01,7.945723898696310893845e-16,0,nan,8.510311140888738210518e-01
913,3.084443163289685152506e-01,3.082899896989151899973e-01,8.867241890202084152427e-07,4.419017283869760715887e-08,4.419017284059376922287e-08,3.084443163289682878663e-01,7.371972462673226939791e-16,0,nan,8.513205907938766843685e-01
915,3.081350092677949126241e-01,3.079811455629042904469e-01,8.820498481682679335643e-07,4.391590392078264117172e-08,4.391590392267880323572e-08,3.081350092677946502472e-01,8.514998875491780242793e-16,0,nan,8.516089429265778440741e-01
918,3.076727897705697212238e-01,3.075196161267441663512e-01,8.751027806734172424699e-07,4.350874111047849247356e-08,4.350874111237465453756e-08,3.076727897705695112139e-01,6.825756706241259703390e-16,0,nan,8.520393768517783730874e-01
920,3.073657974040905904722e-01,3.072130809399616913069e-01,8.705138918857508122961e-07,4.324009233617410501611e-08,4.324009233807026708012e-08,3.073657974040903380158e-01,8.213551344860535459568e-16,0,nan,8.523249460692293948518e-01
922,3.070597228403673661923e-01,3.069074612856871886457e-01,8.659586212478048504585e-07,4.297365126179120579966e-08,4.297365126368736786366e-08,3.070597228403670984757e-01,8.718715009723452392698e-16,0,nan,8.526094133947982484111e-01
925,3.066023218952043105645e-01,3.064507384824001756662e-01,8.591880590807981568593e-07,4.257807964727000784049e-08,4.257807964916616990449e-08,3.066023218952040559125e-01,8.305611767335940025038e-16,0,nan,8.530340622524470712120e-01
927,3.062985219308725359788e-01,3.061473878205034360178e-01,8.547154592627786781740e-07,4.231705939686256940947e-08,4.231705939875873147347e-08,3.062985219308723089469e-01,7.412113303299023308096e-16,0,nan,8.533158026012892170245e-01
929,3.059956239260786525769e-01,3.058449369024164865571e-01,8.502753873641457172435e-07,4.205816882763161395268e-08,4.205816882952777601668e-08,3.059956239260784341372e-01,7.138652177401302985662e-16,0,nan,8.535964631330354609171e-01
932,3.055429583533793014283e-01,3.053929378386476267693e-01,8.436756063487397227246e-07,4.167377877258573215095e-08,4.167377877448189421495e-08,3.055429583533790603288e-01,7.890853037680476515674e-16,0,nan,8.540154428202344032411e-01
934,3.052422958185377344087e-01,3.050927169176922970628e-01,8.393155338682458464707e-07,4.142011813196278499006e-08,4.142011813385894705406e-08,3.052422958185374853403e-01,8.159693053229436726825e-16,0,nan,8.542934308249887136394e-01
937,3.047929628370443788654e-01,3.046440423062590774350e-01,8.328343599921577086659e-07,4.104347369811914398321e-08,4.104347370001530604721e-08,3.047929628370441174643e-01,8.576351020479820066708e-16,0,nan,8.547084303550544205044e-01
939,3.044945083973982780101e-01,3.043460241010112476978e-01,8.285524432056744100621e-07,4.079491156053975447220e-08,4.079491156243591653620e-08,3.044945083973980387538e-01,7.857491935486189541158e-16,0,nan,8.549837838412889695389e-01
941,3.041969296358805197045e-01,3.040488794477718692555e-01,8.243012840859274692834e-07,4.054835291315719225633e-08,4.054835291505335432033e-08,3.041969296358802903144e-01,7.540841221448141907723e-16,0,nan,8.552580940012753910506e-01
944,3.037521940450491619856e-01,3.036047910645212621894e-01,8.179815967915297411761e-07,4.018222747602493691767e-08,4.018222747792109898167e-08,3.037521940450489126733e-01,8.207752715888752101064e-16,0,nan,8.556676159451125300136e-01
946,3.034567858365463943748e-01,3.033098117120661685320e-01,8.138060985732378169397e-07,3.994058993088254400494e-08,3.994058993277870606894e-08,3.034567858365461699992e-01,7.393989855172747354381e-16,0,nan,8.559393435974053271917e-01
949,3.030152862937988689218e-01,3.028689515652942532142e-01,8.075986022236385456802e-07,3.958175385967650880265e-08,3.958175386157267086665e-08,3.030152862937986492625e-01,7.249118116522513891732e-16,0,nan,8.563450191362684790265e-01
951,3.027220223675844423816e-01,3.025761113314331951507e-01,8.034970423436768421959e-07,3.934491522722572232157e-08,3.934491522912188438557e-08,3.027220223675842291733e-01,7.043040858136953527147e-16,0,nan,8.566142005963243267292e-01
954,3.022837198008527792581e-01,3.021384404804357548535e-01,7.973991891392556360859e-07,3.899318797737908463903e-08,3.899318797927524670303e-08,3.022837198008525428478e-01,7.820807679163589691516e-16,0,nan,8.570160836924320196199e-01
956,3.019925743293012665447e-01,3.018477136241703440156e-01,7.933698927253538117813e-07,3.876102969138448154782e-08,3.876102969328064361182e-08,3.019925743293010779206e-01,6.245983808611291012360e-16,0,nan,8.572827545981365600044e-01
958,3.017022691053079519463e-01,3.015578250084737232939e-01,7.893690431194361064443e-07,3.853071113318313022813e-08,3.853071113507929229213e-08,3.017022691053077136658e-01,7.897870081143840282824e-16,0,nan,8.575484311119380147377e-01
961,3.012683779129761152404e-01,3.011245549948621258451e-01,7.834205435460712036128e-07,3.818864305165091918309e-08,3.818864305354708124709e-08,3.012683779129758727315e-01,8.049597591710940363168e-16,0,nan,8.579450935366080656440e-01
963,3.009801557112194436705e-01,3.008367444425001924202e-01,7.794896897606075704472e-07,3.796284469775134647228e-08,3.796284469964750853629e-08,3.009801557112192462915e-01,6.557874389910438916847e-16,0,nan,8.582083082806256818281e-01
966,3.005493703773924885070e-01,3.004065729110345084329e-01,7.736450013537872897827e-07,3.762747357212114589035e-08,3.762747357401730795435e-08,3.005493703773923071471e-01,6.034280430359366676940e-16,0,nan,8.586013037176908162251e-01
968,3.002632063951478635921e-01,3.001208157015286537295e-01,7.697825767499320445993e-07,3.740608505251587254689e-08,3.740608505441203461089e-08,3.002632063951476781665e-01,6.175437835873650252703e-16,0,nan,8.588620907669504778506e-01
971,2.998354900259848632160e-01,2.996937058804200471052e-01,7.640393817778644479197e-07,3.707724776124251987732e-08,3.707724776313868194133e-08,2.998354900259846265618e-01,7.892802455732119232895e-16,0,nan,8.592514698570030582335e-01
973,2.995513598721225023702e-01,2.994099777031413167627e-01,7.602438623608806543441e-07,3.686016192460968958217e-08,3.686016192650585164617e-08,2.995513598721222883216e-01,7.145639866042588501131e-16,0,nan,8.595098626606496499737e-01
976,2.991266761845789989849e-01,2.989858934288134872936e-01,7.545999060251685995106e-07,3.653770009167913411649e-08,3.653770009357529618049e-08,2.991266761845787738503e-01,7.526395973379977040052e-16,0,nan,8.598956751162532595803e-01
978,2.988445558708232585587e-01,2.987041703742867038152e-01,7.508698090793630216394e-07,3.632481289638761154083e-08,3.632481289828377360483e-08,2.988445558708230438054e-01,7.186122052291774996186e-16,0,nan,8.601517065118513420186e-01
981,2.984228691797106147732e-01,2.982830760785019075243e-01,7.453228975054120494937e-07,3.600857273100566957210e-08,3.600857273290183163610e-08,2.984228691797104406232e-01,5.835677890041695337174e-16,0,nan,8.605340011386936923798e-01
983,2.981427351121246349663e-01,2.980033346299341689978e-01,7.416567802792411425632e-07,3.579978314031816724048e-08,3.579978314221432930448e-08,2.981427351121244546635e-01,6.047533615619771734631e-16,0,nan,8.607877033661300377083e-01
986,2.977240103175026186832e-01,2.975851953272500849401e-01,7.362047785803393946924e-07,3.548961528275930019785e-08,3.548961528465546226185e-08,2.977240103175024392749e-01,6.025995494979125779866e-16,0,nan,8.611665280835958109600e-01
988,2.974458392881920709705e-01,2.973074123522768119621e-01,7.326012370196065325034e-07,3.528482516405295511967e-08,3.528482516594911718367e-08,2.974458392881918889330e-01,6.120023235017992261271e-16,0,nan,8.614179327986074776358e-01
991,2.970300418630846261969e-01,2.968921936278250406360e-01,7.272420674316411266363e-07,3.498058453740406851530e-08,3.498058453930023057930e-08,2.970300418630844264327e-01,6.725388752849963837212e-16,0,nan,8.617933346597902351531e-01
993,2.967538110421137909078e-01,2.966163463704671321430e-01,7.236997349588030428645e-07,3.477969856523590569684e-08,3.477969856713206776084e-08,2.967538110421136186281e-01,5.805476418413972536516e-16,0,nan,8.620424729471273741382e-01
996,2.963409070205387241259e-01,2.962040143680435555495e-01,7.184313750427051102417e-07,3.448124423278308332184e-08,3.448124423467924538584e-08,2.963409070205385994156e-01,4.208340864715710841687e-16,0,nan,8.624144981583067274969e-01
998,2.960665939480525699068e-01,2.959300804408692142644e-01,7.149489213803935278368e-07,3.428416979563615197927e-08,3.428416979753231404327e-08,2.960665939480524475546e-01,4.132591034112311040564e-16,0,nan,8.626614005445427107045e-01
1001,2.956565499133556595979e-01,2.955206018513269472514e-01,7.097694022895392945438e-07,3.399136482365376315810e-08,3.399136482554992522210e-08,2.956565499133555557855e-01,3.511248374030951316456e-16,0,nan,8.630300944841423843395e-01
1004,2.952482060550460363224e-01,2.951128195444541746362e-01,7.046422643147417112085e-07,3.370188535542349724472e-08,3.370188535731965930872e-08,2.952482060550458939125e-01,4.823397820389133302182e-16,0,nan,8.633968111049696714915e-01
1006,2.949769155653851893106e-01,2.948419012777473979803e-01,7.012529371364050382235e-07,3.351072325991975252366e-08,3.351072326181591458766e-08,2.949769155653850512375e-01,4.680811934092635016804e-16,0,nan,8.636401981871673191795e-01
1009,2.945713793416340764431e-01,2.944369201988668582892e-01,6.962115971579305582111e-07,3.322668205670868110008e-08,3.322668205860484316408e-08,2.945713793416338876564e-01,6.408861027367158054766e-16,0,nan,8.640036544658035222227e-01
1011,2.943019498822670998450e-01,2.941678587255519006227e-01,6.928788519319186109658e-07,3.303910277319288013445e-08,3.303910277508904219845e-08,2.943019498822669153138e-01,6.270132081382846896028e-16,0,nan,8.642448824922166435484e-01
1014,2.938991892521676252414e-01,2.937656469356232924461e-01,6.879214727748144743079e-07,3.276037270339528490532e-08,3.276037270529144696932e-08,2.938991892521675004769e-01,4.245148321648501677236e-16,0,nan,8.646051217397628152516e-01
1017,2.934980788110986837935e-01,2.933650815999369609877e-01,6.830136082350760256055e-07,3.248476977225024456969e-08,3.248476977414640663369e-08,2.934980788110985930187e-01,3.092859321568963539443e-16,0,nan,8.649634512395820918804e-01
1019,2.932315830656848643088e-01,2.930989472007708984691e-01,6.797688931440375927987e-07,3.230275015366791498465e-08,3.230275015556407704865e-08,2.932315830656847637490e-01,3.429362909912226166966e-16,0,nan,8.652012840922375626275e-01
1022,2.928331980086879560155e-01,2.927011011031533938009e-01,6.749421488682627935124e-07,3.203226228195791717206e-08,3.203226228385407923606e-08,2.928331980086877988061e-01,5.368561900749178184315e-16,0,nan,8.655564642772117788807e-01
1024,2.925685088968806857324e-01,2.924367692726276835025e-01,6.717509380400220384878e-07,3.185361302899531003638e-08,3.185361303089147210038e-08,2.925685088968805303933e-01,5.309493726736388620585e-16,0,nan,8.657922114381445203159e-01
1027,2.921728184868170319355e-01,2.920416117725235238822e-01,6.670035982435178143346e-07,3.158812207821481707950e-08,3.158812208011097914350e-08,2.921728184868168733709e-01,5.427081428971450116095e-16,0,nan,8.661442836683944117206e-01
1030,2.917787303125292663886e-01,2.916480529240932373369e-01,6.623030959795085764173e-07,3.132557393393302286054e-08,3.132557393582918492454e-08,2.917787303125291272312e-01,4.769276660072538765962e-16,0,nan,8.664945106780519948233e-01
1032,2.915168896621400107527e-01,2.913865631830793723189e-01,6.591951557041957581057e-07,3.115215661923018343888e-08,3.115215662112634550288e-08,2.915168896621398865845e-01,4.259384557368528810469e-16,0,nan,8.667269773838451007693e-01
1035,2.911254479564830965899e-01,2.909956449043727411130e-01,6.545714039333738872084e-07,3.089442311081488483610e-08,3.089442311271104690010e-08,2.911254479564829310051e-01,5.687746569568183907661e-16,0,nan,8.670741611216912443139e-01
1038,2.907355799420721642612e-01,2.906062968216683306544e-01,6.499929300163798131142e-07,3.063952544809702926883e-08,3.063952544999319133283e-08,2.907355799420720279770e-01,4.687565694868926080253e-16,0,nan,8.674195379088849378935e-01
1040,2.904765370059240736644e-01,2.903475985809661485959e-01,6.469654873491409252545e-07,3.047114990485647871646e-08,3.047114990675264078046e-08,2.904765370059239362147e-01,4.731870320185161627298e-16,0,nan,8.676487921971499199525e-01
1043,2.900892684795142173471e-01,2.899608442330879887194e-01,6.424612175567311879745e-07,3.022089251581051797788e-08,3.022089251770668004188e-08,2.900892684795140820928e-01,4.662503433046446680243e-16,0,nan,8.679911886129446326518e-01
1046,2.897035458068983881930e-01,2.895756323298060985749e-01,6.380007289507518684160e-07,2.997336864379472952549e-08,2.997336864569089158949e-08,2.897035458068982668978e-01,4.186870330115496765551e-16,0,nan,8.683318152970228852609e-01
1048,2.894472510948938870357e-01,2.893196762522949327945e-01,6.350511229767614502417e-07,2.980985294094144541439e-08,2.980985294283760747839e-08,2.894472510948937528927e-01,4.634451123074960215671e-16,0,nan,8.685579233368275225871e-01
1051,2.890640820893086715415e-01,2.889370124040051557301e-01,6.306623946248152996152e-07,2.956680250435998976314e-08,2.956680250625615182714e-08,2.890640820893084620194e-01,7.248291393328153312649e-16,0,nan,8.688956308283772550613e-01
1054,2.886824317847799248327e-01,2.885558639309158124320e-01,6.263160108166357485198e-07,2.932638765588871260263e-08,2.932638765778487466663e-08,2.886824317847797176687e-01,7.176187647681791487816e-16,0,nan,8.692316047919562662836e-01
1056,2.884288370241413490547e-01,2.883026018919870869794e-01,6.234416873410891410800e-07,2.916755768488610762977e-08,2.916755768678226969377e-08,2.884288370241411388550e-01,7.287748976813775251582e-16,0,nan,8.694546309475053463313e-01
1059,2.880496956887825255045e-01,2.879239569127453046704e-01,6.191647175739640467699e-07,2.893145658144954384948e-08,2.893145658334570591348e-08,2.880496956887823510292e-01,6.057122684682095592026e-16,0,nan,8.697877452343507153720e-01
1062,2.876720465649524327567e-01,2.875468008999167990325e-01,6.149287129082905911074e-07,2.869789731779454015900e-08,2.869789731969070222300e-08,2.876720465649522506650e-01,6.329838336510973618817e-16,0,nan,8.701191612161507810954e-01
1064,2.874211046619889464715e-01,2.872961859494243541668e-01,6.121272194346973103990e-07,2.854358640298498283220e-08,2.854358640488114489620e-08,2.874211046619887437257e-01,7.053963782277618239963e-16,0,nan,8.703391681078830889574e-01
1067,2.870459208974270315373e-01,2.869214899530055373766e-01,6.079583756760529453255e-07,2.831418798702208385290e-08,2.831418798891824591690e-08,2.870459208974268373025e-01,6.766681045092645888089e-16,0,nan,8.706677823217811961593e-01
1070,2.866722034973904764676e-01,2.865482571542348200211e-01,6.038291721047442441634e-07,2.808724163633615641271e-08,2.808724163823231847671e-08,2.866722034973902709842e-01,7.167887721007657874095e-16,0,nan,8.709947325057116328012e-01
1073,2.862999429308175636244e-01,2.861764780507637939699e-01,5.997391254154527291715e-07,2.786271466980272262936e-08,2.786271467169888469336e-08,2.862999429308173910194e-01,6.028816635195810440246e-16,0,nan,8.713200312749633710797e-01
1075,2.860525739041951398534e-01,2.859294282701465017560e-01,5.970339460318442353938e-07,2.771435822523437594301e-08,2.771435822713053800701e-08,2.860525739041949462148e-01,6.769332831480297097837e-16,0,nan,8.715359858406760928365e-01
1078,2.856827204478124548892e-01,2.855600511094956162061e-01,5.930081062520572927914e-07,2.749379235259502448195e-08,2.749379235449118654596e-08,2.856827204478122877052e-01,5.852085654155112961115e-16,0,nan,8.718585599413443891319e-01
1081,2.853142988290188752920e-01,2.851921027232198202483e-01,5.890201693145211988283e-07,2.727556123719358593757e-08,2.727556123908974800157e-08,2.853142988290186911945e-01,6.452446640200231606770e-16,0,nan,8.721795156505591651696e-01
1084,2.849472998291307512808e-01,2.848255739201477343414e-01,5.850696776419285263423e-07,2.705963406284842029613e-08,2.705963406474458236013e-08,2.849472998291305694872e-01,6.379902507604739079636e-16,0,nan,8.724988651249489515966e-01
1087,2.845817143123665071691e-01,2.844604555916931953874e-01,5.811561803905128086554e-07,2.684598050025036450808e-08,2.684598050214652657208e-08,2.845817143123663007641e-01,7.252925195340237684050e-16,0,nan,8.728166203996867214261e-01
1089,2.843387714285520173618e-01,2.842178225086477438843e-01,5.785675150389195514877e-07,2.670479314866065162475e-08,2.670479315055681368875e-08,2.843387714285518337793e-01,6.456472043322391123847e-16,0,nan,8.730275774719911752522e-01
1092,2.839755216373988644385e-01,2.838550349512147796815e-01,5.747146912006255060021e-07,2.649486283459254886484e-08,2.649486283648871092884e-08,2.839755216373986673305e-01,6.941019205505571268944e-16,0,nan,8.733427021670332859372e-01
1095,2.836136613653545412994e-01,2.834936339753898471017e-01,5.708976915721607884175e-07,2.628712756689341158684e-08,2.628712756878957365084e-08,2.836136613653542769438e-01,9.320975351950070473402e-16,0,nan,8.736562641738551986321e-01
1098,2.832531817725320033574e-01,2.831336107673569912890e-01,5.671160890177467292924e-07,2.608155872627793194021e-08,2.608155872817409400421e-08,2.832531817725317300300e-01,9.649578019677567103852e-16,0,nan,8.739682750950530955563e-01
1100,2.830136247582056285843e-01,2.828943564048362335761e-01,5.646144775714847931133e-07,2.594570247259791358273e-08,2.594570247449407564673e-08,2.830136247582053569646e-01,9.597408940788317355132e-16,0,nan,8.741754263393806030375e-01
1103,2.826554268661747859603e-01,2.825366101023438214490e-01,5.608909377630628126220e-07,2.574368195487514424824e-08,2.574368195677130631224e-08,2.826554268661744637355e-01,1.139991859470831740675e-15,0,nan,8.744848775908367053181e-01
1106,2.822985864619451668034e-01,2.821802184443061856101e-01,5.572016860625558271851e-07,2.554375370789920337885e-08,2.554375370979536544285e-08,2.822985864619448739875e-01,1.037255996935342493081e-15,0,nan,8.747928081405408737748e-01
1109,2.819430949893145799123e-01,2.818251728995240790177e-01,5.535463175827987822654e-07,2.534589071096282106709e-08,2.534589071285898313109e-08,2.819430949893142665508e-01,1.111435387039712468648e-15,0,nan,8.750992291777755615191e-01
1112,2.815889439674111871525e-01,2.814714650118467775819e-01,5.499244332648492742686e-07,2.515006636109064884696e-08,2.515006636298681091096e-08,2.815889439674108519986e-01,1.190224274602095006948e-15,0,nan,8.754041517823029869847e-01
1115,2.812361249898430171079e-01,2.811190863993251465303e-01,5.463356397790960816679e-07,2.495625446552344856678e-08,2.495625446741961063078e-08,2.812361249898426846644e-01,1.182079617795809668878e-15,0,nan,8.757075869257052345919e-01
1118,2.808846297238590250522e-01,2.807680287533769192265e-01,5.427795494283044465278e-07,2.476442923435635391334e-08,2.476442923625251597734e-08,2.808846297238586862391e-01,1.206236094993206839459e-15,0,nan,8.760095454727016874561e-01
1120,2.806510308599076131131e-01,2.805347201229225206909e-01,5.404268019900860548717e-07,2.463763689291252504891e-08,2.463763689480868711291e-08,2.806510308599072635392e-01,1.245582046830733946501e-15,0,nan,8.762100361568300850514e-01
1123,2.803017234600676532708e-01,2.801858458210753077822e-01,5.369243703121478014528e-07,2.444906652956360045704e-08,2.444906653145976252104e-08,2.803017234600673140781e-01,1.210098337873447071536e-15,0,nan,8.765095575674918623342e-01
1126,2.799537179049074731019e-01,2.798382706820342624709e-01,5.334536347287500899736e-07,2.426241597266981895397e-08,2.426241597456598101797e-08,2.799537179049071159115e-01,1.275890916535988219367e-15,0,nan,8.768076308416943637951e-01
1129,2.796070061246987425996e-01,2.794919866592657231585e-01,5.300142273952261131425e-07,2.407766084887203869978e-08,2.407766085076820076379e-08,2.796070061246984049519e-01,1.207579403127384415154e-15,0,nan,8.771042664632799913367e-01
1132,2.792615801195882929697e-01,2.791469857758538397619e-01,5.266057856711147873437e-07,2.389477715524722922609e-08,2.389477715714339129009e-08,2.792615801195879346951e-01,1.282935546466546983902e-15,0,nan,8.773994748151265037485e-01
1135,2.789174319588217376698e-01,2.788032601237278029771e-01,5.232279520333673735597e-07,2.371374125275573753892e-08,2.371374125465189960292e-08,2.789174319588213813738e-01,1.277424420663859645979e-15,0,nan,8.776932661803537972589e-01
1138,2.785745537799781401667e-01,2.784608018628998982180e-01,5.198803739912236079374e-07,2.353452985982098582966e-08,2.353452986171714789366e-08,2.785745537799777595575e-01,1.366274009907046284941e-15,0,nan,8.779856507435236454419e-01
1141,2.782329377882145626799e-01,2.781196032207133295167e-01,5.165627040027124592268e-07,2.335712004603808104991e-08,2.335712004793424311391e-08,2.782329377882141797397e-01,1.376329525778027199837e-15,0,nan,8.782766385918133903517e-01
1144,2.778925762555211620430e-01,2.777796564911008680987e-01,5.132745993927541847401e-07,2.318148922600885817872e-08,2.318148922790502024272e-08,2.778925762555207832770e-01,1.362994413386335207144e-15,0,nan,8.785662397161799546611e-01
1147,2.775534615199860555279e-01,2.774409540338525492764e-01,5.100157222728135015907e-07,2.300761515330019165878e-08,2.300761515519635372278e-08,2.775534615199856935128e-01,1.304307658100824793374e-15,0,nan,8.788544640125025326919e-01
1149,2.773280739406713824025e-01,2.772158399146753549047e-01,5.078592102955221438377e-07,2.289266424060508525150e-08,2.289266424250124731550e-08,2.773280739406710066722e-01,1.354822314005006956638e-15,0,nan,8.790458534832078356944e-01
1152,2.769910203511608548510e-01,2.768791944430455398418e-01,5.046483075469246104777e-07,2.272166954551293914885e-08,2.272166954740910121285e-08,2.769910203511604757597e-01,1.368604979067395938584e-15,0,nan,8.793318048023005267127e-01
1155,2.766551934447049054810e-01,2.765437731863973347401e-01,5.014657540584869702742e-07,2.255237388642570121336e-08,2.255237388832186327736e-08,2.766551934447045714113e-01,1.207531260257606594688e-15,0,nan,8.796164052260657552199e-01
1158,2.763205857956198552294e-01,2.762095687398946064484e-01,4.983112288292975875638e-07,2.238475621001298500956e-08,2.238475621190914707356e-08,2.763205857956195569654e-01,1.079412946349835715749e-15,0,nan,8.798996643112973208467e-01
1161,2.759871900410176270846e-01,2.758765737612711155258e-01,4.951844152897265983452e-07,2.221879577526708175058e-08,2.221879577716324381458e-08,2.759871900410172931232e-01,1.210061141353024648537e-15,0,nan,8.801815915248410471272e-01
1164,2.756549988801243467051e-01,2.755447809701517813963e-01,4.920850012293080645560e-07,2.205447214811008913625e-08,2.205447215000625120025e-08,2.756549988801240303350e-01,1.147703452564095375286e-15,0,nan,8.804621962446465474324e-01
1167,2.753240050736085464678e-01,2.752141831473841060429e-01,4.890126787259840638566e-07,2.189176519610750134588e-08,2.189176519800366340988e-08,2.753240050736082119914e-01,1.214846377533827637687e-15,0,nan,8.807414877608158261177e-01
1170,2.749942014429174741430e-01,2.748847731343772582413e-01,4.859671440766599433524e-07,2.173065508328524015580e-08,2.173065508518140221980e-08,2.749942014429171476355e-01,1.187324978238806816233e-15,0,nan,8.810194752766222580742e-01
1173,2.746655808696227274446e-01,2.745565438324504281553e-01,4.829480977290592394936e-07,2.157112226504851279806e-08,2.157112226694467486206e-08,2.746655808696224180404e-01,1.126476036762385781653e-15,0,nan,8.812961679095268961552e-01
1176,2.743381362947741597402e-01,2.742294882021897861613e-01,4.799552442148459495676e-07,2.141314748319980970968e-08,2.141314748509597177368e-08,2.743381362947738771971e-01,1.029908163574212055437e-15,0,nan,8.815715746921742715153e-01
1179,2.740118607182623899909e-01,2.739035992628136018112e-01,4.769882920839846764964e-07,2.125671176105409362253e-08,2.125671176295025568653e-08,2.740118607182621176122e-01,9.940397837841388739168e-16,0,nan,8.818457045733770854304e-01
1182,2.736867471981895283406e-01,2.735788700915455784468e-01,4.740469538403144058692e-07,2.110179639864892951967e-08,2.110179640054509158367e-08,2.736867471981892683760e-01,9.498617619195839906734e-16,0,nan,8.821185664190849268630e-01
1185,2.733627888502482838895e-01,2.732552938229969585748e-01,4.711309458783166874206e-07,2.094838296804762361021e-08,2.094838296994378567421e-08,2.733627888502479975517e-01,1.047464415174230661999e-15,0,nan,8.823901690133430798769e-01
1188,2.730399788471088440289e-01,2.729328636485557346703e-01,4.682399884210394302964e-07,2.079645330873311696951e-08,2.079645331062927903351e-08,2.730399788471085928735e-01,9.198485669269116222483e-16,0,nan,8.826605210592320224414e-01
1191,2.727183104178142469820e-01,2.726115728157847417634e-01,4.653738054591693137693e-07,2.064598952309105984602e-08,2.064598952498722191002e-08,2.727183104178139966126e-01,9.180512533157031084026e-16,0,nan,8.829296311798046324737e-01
1194,2.723977768471829152830e-01,2.722914146278266889212e-01,4.625321246912126814197e-07,2.049697397197956765923e-08,2.049697397387572972324e-08,2.723977768471826731535e-01,8.888818879977931380823e-16,0,nan,8.831975079189972360392e-01
1198,2.719721525854789101473e-01,2.718662874638974047414e-01,4.587808677053786091103e-07,2.030050936766410762166e-08,2.030050936956026968566e-08,2.719721525854786655784e-01,8.992424508665519275148e-16,0,nan,8.835527729323003141956e-01
1201,2.716542412127078698347e-01,2.715487463783310406740e-01,4.559953201631767722048e-07,2.015480585333163798981e-08,2.015480585522780005381e-08,2.716542412127076394418e-01,8.481110422743961300257e-16,0,nan,8.838178045703782436011e-01
1204,2.713374427099736752034e-01,2.712323160086526629975e-01,4.532333931759607718561e-07,2.001049358796918462139e-08,2.001049358986534668539e-08,2.713374427099734541888e-01,8.145378339745306485339e-16,0,nan,8.840816307470180680501e-01
1207,2.710217505970742846166e-01,2.709169898921660046831e-01,4.504948298444709232596e-07,1.986755600332995215142e-08,1.986755600522611421542e-08,2.710217505970740981610e-01,6.879730803982474413962e-16,0,nan,8.843442596736311476038e-01
1210,2.707071584465260416508e-01,2.706027616187108852941e-01,4.477793766761753219341e-07,1.972597676740625926024e-08,1.972597676930242132424e-08,2.707071584465258163807e-01,8.321542277673992568245e-16,0,nan,8.846056994872041315714e-01
1213,2.703936598830130599858e-01,2.702896248301146497894e-01,4.450867835320022919734e-07,1.958573978050840102227e-08,1.958573978240456308627e-08,2.703936598830128927747e-01,6.183986714922294887380e-16,0,nan,8.848659582511322131454e-01
1216,2.700812485828446019021e-01,2.699775732196518229777e-01,4.424168035740421666481e-07,1.944682917141816308532e-08,1.944682917331432514932e-08,2.700812485828444357481e-01,6.151999955762854747382e-16,0,nan,8.851250439560609223452e-01
1219,2.697699182734182299370e-01,2.696666005315097036643e-01,4.397691932141800847499e-07,1.930922929361446067591e-08,1.930922929551062273991e-08,2.697699182734180612081e-01,6.254550699090397282825e-16,0,nan,8.853829645206940959735e-01
1222,2.694596627326905080579e-01,2.693567005602611197368e-01,4.371437120636522039634e-07,1.917292472157040746813e-08,1.917292472346656953213e-08,2.694596627326903702558e-01,5.114015757512848200318e-16,0,nan,8.856397277926060076017e-01
1225,2.691504757886543086620e-01,2.690478671503440666335e-01,4.345401228835051006770e-07,1.903790024711993051222e-08,1.903790024901609257622e-08,2.691504757886541201464e-01,7.004098810843114616754e-16,0,nan,8.858953415490409150101e-01
1229,2.687398782164512334170e-01,2.686377378189581111023e-01,4.311023205775152773679e-07,1.885983299160220769166e-08,1.885983299349836975566e-08,2.687398782164510646609e-01,6.279532061536755818757e-16,0,nan,8.862343850677850980082e-01
1232,2.684331609396584106264e-01,2.683313693901182572787e-01,4.285489073962972101264e-07,1.872773746307518856537e-08,1.872773746497135062937e-08,2.684331609396582544742e-01,5.817173159441601715983e-16,0,nan,8.864873464770506280631e-01
1235,2.681274920409920659026e-01,2.680260473576523416739e-01,4.260166175192353625302e-07,1.859687286280192511824e-08,1.859687286469808718224e-08,2.681274920409918882832e-01,6.624438976973048987139e-16,0,nan,8.867391837970314293397e-01
1238,2.678228655593855589423e-01,2.677217657762213653960e-01,4.235052268052339634982e-07,1.846722488415934529599e-08,1.846722488605550735999e-08,2.678228655593853506671e-01,7.776604021447293718696e-16,0,nan,8.869899045091422226444e-01
1241,2.675192755811289790913e-01,2.674185187476827985087e-01,4.210145140132637749754e-07,1.833877941962292352022e-08,1.833877942151908558422e-08,2.675192755811287555017e-01,8.357887204020057730326e-16,0,nan,8.872395160285377477749e-01
1244,2.672167162393864758840e-01,2.671163004206099644833e-01,4.185442607581218305513e-07,1.821152255754125728556e-08,1.821152255943741934956e-08,2.672167162393862584202e-01,8.138108042292718258043e-16,0,nan,8.874880257048449975631e-01
1248,2.668148969426918371006e-01,2.667149328264075691663e-01,4.152820435021450536739e-07,1.804367199419643310697e-08,1.804367199609259517097e-08,2.668148969426916166010e-01,8.264141895967672505608e-16,0,nan,8.878176705435888205241e-01
1251,2.665147198637558556555e-01,2.664150923060799036612e-01,4.128586956084602832115e-07,1.791913551365603572594e-08,1.791913551555219778994e-08,2.665147198637556398451e-01,8.097505554048331885653e-16,0,nan,8.880636374718743865299e-01
1254,2.662155541976729544729e-01,2.661162613138040589078e-01,4.104550993739616407083e-07,1.779574263782496969224e-08,1.779574263972113175624e-08,2.662155541976727067598e-01,9.304981901045929483592e-16,0,nan,8.883085265917728929426e-01
1257,2.659173942752949271195e-01,2.658184341951782547753e-01,4.080710482961097973202e-07,1.767348026799238716173e-08,1.767348026988854922573e-08,2.659173942752946989221e-01,8.581516559899874168380e-16,0,nan,8.885523449771786211912e-01
1260,2.656202344718726626738e-01,2.655216053400515918703e-01,4.057063385049916808040e-07,1.755233548509508319582e-08,1.755233548699124525982e-08,2.656202344718724255045e-01,8.928883964836605090283e-16,0,nan,8.887950996402046601841e-01
1264,2.652255675016954028500e-01,2.651273767729607766519e-01,4.025831310455560952484e-07,1.739252557787386719414e-08,1.739252557977002925814e-08,2.652255675016951636208e-01,9.019839663738208155994e-16,0,nan,8.891171298503357428079e-01
1267,2.649307196812161202537e-01,2.648328556273316092273e-01,4.002627725892313055193e-07,1.727393924477732748713e-08,1.727393924667348955113e-08,2.649307196812158289286e-01,1.099627570926462982863e-15,0,nan,8.893574294217591721316e-01
1270,2.646368535455000947643e-01,2.645393143586242667986e-01,3.979610943636831412925e-07,1.715642869608873695733e-08,1.715642869798489902133e-08,2.646368535454997921363e-01,1.143559286397669912226e-15,0,nan,8.895966882068599686315e-01
1273,2.643439636571077722138e-01,2.642467475433766255222e-01,3.956779034584520522835e-07,1.703998175873606747880e-08,1.703998176063222954280e-08,2.643439636571074623759e-01,1.172101195561816508658e-15,0,nan,8.898349129576825726875e-01
1277,2.639549530935649257479e-01,2.638581649774708881573e-01,3.926620780906898732694e-07,1.688635295075729497660e-08,1.688635295265345704060e-08,2.639549530935646672199e-01,9.794398816889318447339e-16,0,nan,8.901509490221367734068e-01
1280,2.636643202055992674104e-01,2.635678510305486943466e-01,3.904212876375413206580e-07,1.677234135511398195707e-08,1.677234135701014402107e-08,2.636643202055989835392e-01,1.076638786733303005305e-15,0,nan,8.903867869579744015267e-01
1283,2.633746457417442399240e-01,2.632784937594729313126e-01,3.881983588134202110628e-07,1.665935397060720603143e-08,1.665935397250336809543e-08,2.633746457417439350464e-01,1.157581626903738952430e-15,0,nan,8.906216129488391376832e-01
1287,2.629898949230026206081e-01,2.628941631680369872548e-01,3.852619231245691624508e-07,1.651027752759988217532e-08,1.651027752949604423932e-08,2.629898949230023378482e-01,1.075174111412172126857e-15,0,nan,8.909331513666878917456e-01
1290,2.627024364036114056908e-01,2.626070178139821020835e-01,3.830799650975967514725e-07,1.639963560266613434697e-08,1.639963560456229641097e-08,2.627024364036111043097e-01,1.147233741043885173294e-15,0,nan,8.911656413495743855142e-01
1293,2.624159189374785094984e-01,2.623208118090415985613e-01,3.809152686966789770874e-07,1.628998022739906671086e-08,1.628998022929522877486e-08,2.624159189374782135112e-01,1.127931545795676388736e-15,0,nan,8.913971408519020981709e-01
1296,2.621303373993520424712e-01,2.620355400409198343148e-01,3.787676587433658788517e-07,1.618130042898564886902e-08,1.618130043088181093302e-08,2.621303373993517375664e-01,1.163179962236564955228e-15,0,nan,8.916276561944471324849e-01
1300,2.617510091177177034005e-01,2.616566221773793388117e-01,3.759304590019367842250e-07,1.603789290310232277939e-08,1.603789290499848484339e-08,2.617510091177173700897e-01,1.273388989023748893154e-15,0,nan,8.919334898936396291750e-01
1303,2.614675916984544046251e-01,2.613735106316948386684e-01,3.738220482957162978441e-07,1.593144759532985304121e-08,1.593144759722601510521e-08,2.614675916984540616648e-01,1.311674039538357660487e-15,0,nan,8.921617331436610122647e-01
1306,2.611850934025884418688e-01,2.610913165605033836592e-01,3.717301555897023177433e-07,1.582594233120479420650e-08,1.582594233310095627050e-08,2.611850934025880544020e-01,1.483494889942933403361e-15,0,nan,8.923890129186205803975e-01
1310,2.608098501899565602180e-01,2.607164764372570386897e-01,3.689663733456623181618e-07,1.568671305686682853108e-08,1.568671305876299059508e-08,2.608098501899562215946e-01,1.298353736543711068685e-15,0,nan,8.926905644019381018731e-01
1313,2.605294772950707549164e-01,2.604364039676929643008e-01,3.669123805601385776875e-07,1.558336119171854450638e-08,1.558336119361470657038e-08,2.605294772950703803516e-01,1.437705819043290988059e-15,0,nan,8.929156196718290593758e-01
1316,2.602500071384796220819e-01,2.601572326284530833895e-01,3.648743602716545307523e-07,1.548091537898936301506e-08,1.548091538088552507906e-08,2.602500071384792860335e-01,1.291252465492038890960e-15,0,nan,8.931397315755852429637e-01
1320,2.598787761697459730570e-01,2.597863976023339627197e-01,3.621815708693594045050e-07,1.534571327000788716107e-08,1.534571327190404922507e-08,2.598787761697456544371e-01,1.226032837829988352400e-15,0,nan,8.934370902196596600899e-01
1323,2.596013936593670745623e-01,2.595093102039391919078e-01,3.601802034283620939773e-07,1.524534327095291366079e-08,1.524534327284907572479e-08,2.596013936593667369146e-01,1.300638863323434536214e-15,0,nan,8.936590238857160669542e-01
1327,2.592329288993953650966e-01,2.591412364889981168048e-01,3.575357185584082294761e-07,1.511287378054024824703e-08,1.511287378243641031103e-08,2.592329288993949807740e-01,1.482537603241561600820e-15,0,nan,8.939534993948645958360e-01
1330,2.589576081635155957450e-01,2.588662072237521427631e-01,3.555701607790002786548e-07,1.501452727727431125776e-08,1.501452727917047332176e-08,2.589576081635151979783e-01,1.536030066278088183571e-15,0,nan,8.941732864493441677737e-01
1333,2.586831632364333666274e-01,2.585920522259700371492e-01,3.536196977522545228006e-07,1.491703236297658128624e-08,1.491703236487274335024e-08,2.586831632364329635481e-01,1.558196743973589564385e-15,0,nan,8.943921630573397386649e-01
1337,2.583185910297939869018e-01,2.582278642137689761427e-01,3.510423043269903024842e-07,1.478834795604442577206e-08,1.478834795794058783687e-08,2.583185910297935762060e-01,1.589880857201411582214e-15,0,nan,8.946825920425966888736e-01
1340,2.580461716901680246927e-01,2.579557312511003286382e-01,3.491264871334406762679e-07,1.469280451534537506737e-08,1.469280451724153713218e-08,2.580461716901676004986e-01,1.643868991376773780897e-15,0,nan,8.948993661655604421839e-01
1344,2.576842836630300337397e-01,2.575942227225873626395e-01,3.465947598142498844353e-07,1.456668944725205606115e-08,1.456668944914821812596e-08,2.576842836630295818171e-01,1.753783987607267928758e-15,0,nan,8.951870120438953060647e-01
1347,2.574138651070925765119e-01,2.573240870519103440373e-01,3.447128012121551020072e-07,1.447304889127899659911e-08,1.447304889317515866391e-08,2.574138651070920964813e-01,1.864819953145296232564e-15,0,nan,8.954017138530185469423e-01
1351,2.570546284714187446063e-01,2.569652252990206608985e-01,3.422257049599506630199e-07,1.434943934807623692443e-08,1.434943934997239898923e-08,2.570546284714183071850e-01,1.701666953403693666712e-15,0,nan,8.956866164673443381520e-01
1354,2.567861863186514659319e-01,2.566970625991381593778e-01,3.403768394609042289886e-07,1.425765453266522145993e-08,1.425765453456138352474e-08,2.567861863186510289984e-01,1.701545872757574831739e-15,0,nan,8.958992755590971476831e-01
1358,2.564295688445363263774e-01,2.563408154701959928978e-01,3.379333677655497675760e-07,1.413648859311672527638e-08,1.413648859501288734118e-08,2.564295688445359038639e-01,1.647678887116781711121e-15,0,nan,8.961814739951796935139e-01
1361,2.561630791284282282483e-01,2.560746018326286455036e-01,3.361168509276492044604e-07,1.404651376893973689080e-08,1.404651377083589895561e-08,2.561630791284278109118e-01,1.629182951204105390494e-15,0,nan,8.963921194049336010489e-01
1365,2.558090491319397474790e-01,2.557209377202350752967e-01,3.337160248832745628713e-07,1.392773133934338331847e-08,1.392773134123954538328e-08,2.558090491319392968575e-01,1.761554290078571637883e-15,0,nan,8.966716520092870459750e-01
1368,2.555444882909903570045e-01,2.554566496402585484837e-01,3.319311326306581602005e-07,1.383952210399358114912e-08,1.383952210588974321393e-08,2.555444882909898998236e-01,1.789046416693717317237e-15,0,nan,8.968803122245481611124e-01
1372,2.551930146223340134526e-01,2.551055374695005428798e-01,3.295720000453885149214e-07,1.372306485555646759727e-08,1.372306485745262966207e-08,2.551930146223335631292e-01,1.764638318992778595314e-15,0,nan,8.971572166218301387359e-01
1375,2.549303594912944448403e-01,2.548431518374196236287e-01,3.278180280130316114291e-07,1.363657810750549514135e-08,1.363657810940165720616e-08,2.549303594912940020250e-01,1.737004855683006673111e-15,0,nan,8.973639195951003406492e-01
1379,2.545814115232897245633e-01,2.544945610543896674649e-01,3.254996625516814597879e-07,1.352238941615989925593e-08,1.352238941805606132074e-08,2.545814115232892637503e-01,1.810081205864066251587e-15,0,nan,8.976382327050245436774e-01
1382,2.543206393246342789105e-01,2.542340551470419485192e-01,3.237759254543957509755e-07,1.343758331050538475706e-08,1.343758331240154682187e-08,2.543206393246338356887e-01,1.742767906250474553495e-15,0,nan,8.978430058663043920398e-01
1386,2.539741869414930408588e-01,2.538879557076584858599e-01,3.214974258127502670638e-07,1.332560819905884599145e-08,1.332560820095500805626e-08,2.539741869414926538529e-01,1.523800391406920124002e-15,0,nan,8.981147639200678158022e-01
1389,2.537152752771140162835e-01,2.536293071801402065901e-01,3.198032568373756284218e-07,1.324244210498410074346e-08,1.324244210688026280827e-08,2.537152752771136411767e-01,1.478455903831458700000e-15,0,nan,8.983176341890086640863e-01
1393,2.533712888635126780912e-01,2.532856695392605717032e-01,3.175637459467530715999e-07,1.313262718750267433921e-08,1.313262718939883640402e-08,2.533712888635123020086e-01,1.484314305175674395959e-15,0,nan,8.985868727452766800429e-01
1396,2.531142157066316178415e-01,2.530288564168677867272e-01,3.158984961665805664532e-07,1.305106164737444530651e-08,1.305106164927060737132e-08,2.531142157066312234630e-01,1.558105059965109241502e-15,0,nan,8.987878665429955582522e-01
1400,2.527726661370666150219e-01,2.526876515176831872189e-01,3.136971204274139002571e-07,1.294335507570212157616e-08,1.294335507759828364097e-08,2.527726661370662371504e-01,1.494906739483489845304e-15,0,nan,8.990546205034262432654e-01
1403,2.525174098243552767151e-01,2.524326521880621565508e-01,3.120601582379260776079e-07,1.286335176573574952524e-08,1.286335176763191159005e-08,2.525174098243548882726e-01,1.538280206570451913981e-15,0,nan,8.992537637639925784711e-01
1407,2.521782684527746343228e-01,2.520938514517675477222e-01,3.098960867811791340665e-07,1.275770317805864209306e-08,1.275770317995480415786e-08,2.521782684527742995754e-01,1.327423741977148240996e-15,0,nan,8.995180673883476364888e-01
1411,2.518404905138685312416e-01,2.517564118720273524943e-01,3.077529675162388752249e-07,1.265320852475566789697e-08,1.265320852665182996178e-08,2.518404905138682187745e-01,1.240734027609097302575e-15,0,nan,8.997809859606266950005e-01
1414,2.515880463263812649721e-01,2.515042199729967675736e-01,3.061592213314996233202e-07,1.257558534185093457352e-08,1.257558534374709663832e-08,2.515880463263809142327e-01,1.394102016850404703286e-15,0,nan,8.999772724907943202395e-01
1418,2.512526325147150796369e-01,2.511691405882393590687e-01,3.040521449191285414909e-07,1.247307241720488211363e-08,1.247307241910104417844e-08,2.512526325147147443744e-01,1.334363797231837108923e-15,0,nan,9.002377933020686593757e-01
1422,2.509185572756691962049e-01,2.508353975577798378183e-01,3.019653148651005995241e-07,1.237167082797512728010e-08,1.237167082987128934490e-08,2.509185572756688465497e-01,1.393500761453966246029e-15,0,nan,9.004969586731354511469e-01
1425,2.506688739380664721068e-01,2.505859619332135301839e-01,3.004133288017328809406e-07,1.229633990473085496408e-08,1.229633990662701702889e-08,2.506688739380661538664e-01,1.269565054803879382983e-15,0,nan,9.006904495495219921137e-01
1429,2.503371198766827232518e-01,2.502545362476507606608e-01,2.983613319144811364414e-07,1.219684715479233724426e-08,1.219684715668849930907e-08,2.503371198766824662146e-01,1.026764349484483208241e-15,0,nan,9.009472682407340182265e-01
1433,2.500066801580135833483e-01,2.499244227424045061703e-01,2.963289043977142860200e-07,1.209842501475336478106e-08,1.209842501664952684587e-08,2.500066801580133175019e-01,1.063357077200581631521e-15,0,nan,9.012027602651721444583e-01
1436,2.497597076946957983523e-01,2.496776935320516588313e-01,2.948172820720338131896e-07,1.202530234815109817378e-08,1.202530235004726023859e-08,2.497597076946955346743e-01,1.055726605312946334492e-15,0,nan,9.013935148350355832953e-01
1440,2.494315472888649076744e-01,2.493498556031565616120e-01,2.928185272904452477268e-07,1.192871935192368919829e-08,1.192871935381985126310e-08,2.494315472888646480757e-01,1.040761124629752113616e-15,0,nan,9.016467098195461134583e-01
1444,2.491046776055992895138e-01,2.490233062885530423980e-01,2.908386923542008916384e-07,1.183316801808934892449e-08,1.183316801998551098930e-08,2.491046776055989932556e-01,1.189292174194826310785e-15,0,nan,9.018986061017476559085e-01
1447,2.488603672986450798810e-01,2.487792348861288804773e-01,2.893660940296642458588e-07,1.176217327264059898788e-08,1.176217327453676105269e-08,2.488603672986447776054e-01,1.214639233117473352278e-15,0,nan,9.020866820437625965205e-01
1451,2.485357361131696474210e-01,2.484549204260192434290e-01,2.874188182985538006585e-07,1.166839441892002719293e-08,1.166839442081618925774e-08,2.485357361131693519759e-01,1.188742901213090315803e-15,0,nan,9.023363295352135026177e-01
1455,2.482123726202753732917e-01,2.481318716026119641782e-01,2.854898390434152720420e-07,1.157560996818137156573e-08,1.157560997007753363054e-08,2.482123726202750636435e-01,1.247512914819809681846e-15,0,nan,9.025847055080877684181e-01
1458,2.479706769690322998301e-01,2.478904106155332132122e-01,2.840549789347077183349e-07,1.150666629045324329627e-08,1.150666629234940536108e-08,2.479706769690319861297e-01,1.265070329749921821133e-15,0,nan,9.027701588905860025959e-01
1462,2.476495121750470762567e-01,2.475695569379621485684e-01,2.821574900322884175053e-07,1.141559053514421796559e-08,1.141559053704038003040e-08,2.476495121750467878454e-01,1.164594785086601228549e-15,0,nan,9.030163329795104758409e-01
1466,2.473295926149969015118e-01,2.472499464891797782418e-01,2.802776991565308421781e-07,1.132547352674600676000e-08,1.132547352864216882481e-08,2.473295926149965861038e-01,1.275253645018395819590e-15,0,nan,9.032612619799192524902e-01
1470,2.470109102601980299863e-01,2.469315712585509747790e-01,2.784153946377181497836e-07,1.123630268118039762990e-08,1.123630268307655969471e-08,2.470109102601977033975e-01,1.322163458540848166185e-15,0,nan,9.035049553209821201214e-01
1473,2.467727056210893832322e-01,2.466935956692767606402e-01,2.770300160796618823118e-07,1.117003800785830644071e-08,1.117003800975446850552e-08,2.467727056210890531740e-01,1.337498997420292902299e-15,0,nan,9.036869200439553652024e-01
1477,2.464561692734595077514e-01,2.463773630112002788195e-01,2.751978126072861949160e-07,1.108249325943958612850e-08,1.108249326133574819330e-08,2.464561692734591740340e-01,1.354064009332048974599e-15,0,nan,9.039284733850185448367e-01
1481,2.461408484225023063363e-01,2.460623439112668286999e-01,2.733825291531812002840e-07,1.099586107624057869196e-08,1.099586107813674075677e-08,2.461408484225019829324e-01,1.313897947447330707519e-15,0,nan,9.041688165106596381903e-01
1485,2.458267353063954274717e-01,2.457485306249362899678e-01,2.715839653496692034066e-07,1.091012959717534286842e-08,1.091012959907150493323e-08,2.458267353063951105594e-01,1.289169359966147528566e-15,0,nan,9.044079584998770047458e-01
1489,2.455138222325467245444e-01,2.454359154767011552689e-01,2.698019237215029205466e-07,1.082528714569388907414e-08,1.082528714759005113895e-08,2.455138222325464187858e-01,1.245382285965387026487e-15,0,nan,9.046459083410466867179e-01
1492,2.452799203659360161023e-01,2.452022358148612801720e-01,2.684761179890843095515e-07,1.076223180954022208152e-08,1.076223181143638414633e-08,2.452799203659357021309e-01,1.280053402480842193183e-15,0,nan,9.048235937313354309837e-01
1496,2.449690890611478377714e-01,2.448916991439271384490e-01,2.667225235175743815592e-07,1.067891760278463265044e-08,1.067891760468079471525e-08,2.449690890611475391144e-01,1.219162148509845256390e-15,0,nan,9.050594786731488701308e-01
1500,2.446594369945311042702e-01,2.445823398529878289764e-01,2.649849226801999304018e-07,1.059646123758189668269e-08,1.059646123947805874750e-08,2.446594369945307873173e-01,1.295486315559805864639e-15,0,nan,9.052941957268310838708e-01
1504,2.443509567261425707851e-01,2.442741505184678474372e-01,2.632631284177859148486e-07,1.051485170019194801993e-08,1.051485170208811008474e-08,2.443509567261422613267e-01,1.266450556313975838324e-15,0,nan,9.055277535508356164602e-01
1508,2.440436408816041014003e-01,2.439671237821719740335e-01,2.615569563382218424445e-07,1.043407814614147651810e-08,1.043407814803763858291e-08,2.440436408816038172173e-01,1.164475914672475666755e-15,0,nan,9.057601607182065195259e-01
1512,2.437374821513614842061e-01,2.436612523505464478202e-01,2.598662246716361305818e-07,1.035412989719643125025e-08,1.035412989909259331506e-08,2.437374821513612154460e-01,1.102662436896349629574e-15,0,nan,9.059914257176280017987e-01
1516,2.434324732899534604602e-01,2.433565289939506326444e-01,2.581907542264392565838e-07,1.027499643839625592143e-08,1.027499644029241798623e-08,2.434324732899531986118e-01,1.075650974759299877369e-15,0,nan,9.062215569544585771415e-01
1519,2.432044669224820987452e-01,2.431287355873209821144e-01,2.569440602050829163762e-07,1.021617481544529475773e-08,1.021617481734145682254e-08,2.432044669224818421281e-01,1.055149623472812634711e-15,0,nan,9.063934163602840457042e-01
1523,2.429014530873536692468e-01,2.428260041553824133409e-01,2.552948733190116490609e-07,1.013844241852494517107e-08,1.013844242042110723588e-08,2.429014530873533720941e-01,1.223346779720997228069e-15,0,nan,9.066215834909845488446e-01
1527,2.425995695206707158942e-01,2.425244012406836957574e-01,2.536604678227308052371e-07,1.006149671397659311177e-08,1.006149671587275517658e-08,2.425995695206704377015e-01,1.146715657749430814163e-15,0,nan,9.068486395524583278767e-01
1531,2.422988092109805979835e-01,2.422239198469400001112e-01,2.520406738159754515902e-07,9.985327773715262550757e-09,9.985327775611424615565e-09,2.422988092109803265535e-01,1.120228426898292660375e-15,0,nan,9.070745926465603364342e-01
1535,2.419991652075861865434e-01,2.419245530384534492718e-01,2.504353237792353551685e-07,9.909925819642778415991e-09,9.909925821538940480799e-09,2.419991652075859125249e-01,1.132311949644550085779e-15,0,nan,9.072994507965329437729e-01
1539,2.417006306198705989363e-01,2.416262939394401565441e-01,2.488442525344292863644e-07,9.835281221010645700941e-09,9.835281222906807765749e-09,2.417006306198703413976e-01,1.065527520082535994382e-15,0,nan,9.075232219479583247379e-01
1543,2.414031986166311205544e-01,2.413291357333665065887e-01,2.472672972063276211956e-07,9.761384491835799040929e-09,9.761384493731961105737e-09,2.414031986166308692634e-01,1.040959523187178384229e-15,0,nan,9.077459139696978708566e-01
1547,2.411068624254219805447e-01,2.410330716622940128158e-01,2.457042971847044020373e-07,9.688226288367987203894e-09,9.688226290264149268703e-09,2.411068624254217072987e-01,1.133298529008807139993e-15,0,nan,9.079675346548145544660e-01
1551,2.408116153319060093185e-01,2.407380950262331953393e-01,2.441550940872063314299e-07,9.615797406607676498076e-09,9.615797408503838562884e-09,2.408116153319057295673e-01,1.161701710982656827680e-15,0,nan,9.081880917214823923517e-01
1555,2.405174506792152056001e-01,2.404441991825063129617e-01,2.426195317229232138060e-07,9.544088779873383185192e-09,9.544088781769545250000e-09,2.405174506792149027688e-01,1.259082110038877113825e-15,0,nan,9.084075928138871430166e-01
1559,2.402243618673196023927e-01,2.401513775451183385634e-01,2.410974560566424183531e-07,9.473091476417216141367e-09,9.473091478313378206175e-09,2.402243618673192996970e-01,1.260054108075773058594e-15,0,nan,9.086260455031075567237e-01
1563,2.399323423524048481958e-01,2.398596235841365387209e-01,2.395887151737753919251e-07,9.402796697087689967482e-09,9.402796698983852032290e-09,2.399323423524045606519e-01,1.198437717279385900671e-15,0,nan,9.088434572879901371303e-01
1567,2.396413856462579761164e-01,2.395689308250783244869e-01,2.380931592459409193298e-07,9.333195773038662932852e-09,9.333195774934824997660e-09,2.396413856462576689348e-01,1.281838609349789528810e-15,0,nan,9.090598355960085358751e-01
1571,2.393514853156612220975e-01,2.392792928483071790424e-01,2.366106404971908953555e-07,9.264280163483376225302e-09,9.264280165379538290111e-09,2.393514853156609103487e-01,1.302472728589551069605e-15,0,nan,9.092751877841075728529e-01
1575,2.390626349817942253306e-01,2.389907032884366622216e-01,2.351410131708657029173e-07,9.196041453492706785307e-09,9.196041455388868850115e-09,2.390626349817938874526e-01,1.413345312426941633421e-15,0,nan,9.094895211395428095795e-01
1579,2.387748283196438059406e-01,2.387031558337422421090e-01,2.336841334970652962676e-07,9.128471351836498055302e-09,9.128471353732660120110e-09,2.387748283196434626551e-01,1.437695569834827192258e-15,0,nan,9.097028428807001166961e-01
1583,2.384880590574218472977e-01,2.384166442255810647310e-01,2.322398596607242420014e-07,9.061561688867174179198e-09,9.061561690763336244006e-09,2.384880590574215061128e-01,1.430616159578388123920e-15,0,nan,9.099151601579105657974e-01
1587,2.382023209759906723360e-01,2.381311622578192732647e-01,2.308080517702767008935e-07,8.995304414444595108055e-09,8.995304416340757172863e-09,2.382023209759903267872e-01,1.450652468382606664997e-15,0,nan,9.101264800542494683806e-01
1591,2.379176079082959971434e-01,2.378467037762666547174e-01,2.293885718268985160575e-07,8.929691595901297236899e-09,8.929691597797459301707e-09,2.379176079082956668954e-01,1.388077093757505055237e-15,0,nan,9.103368095863244600159e-01
1595,2.376339137388074618240e-01,2.375632626781192524579e-01,2.279812836943181215609e-07,8.864715416047264234795e-09,8.864715417943426299604e-09,2.376339137388071427704e-01,1.342626518615757319542e-15,0,nan,9.105461557050555667877e-01
1599,2.373512324029663500546e-01,2.372808329114086123290e-01,2.265860530691783959391e-07,8.800368171213304151063e-09,8.800368173109466215871e-09,2.373512324029660163101e-01,1.406120922004447215171e-15,0,nan,9.107545252964410510146e-01
1603,2.370695578866405250906e-01,2.369994084744587170555e-01,2.252027474519438002151e-07,8.736642269332226155166e-09,8.736642271228388219974e-09,2.370695578866401844208e-01,1.437003882569351468944e-15,0,nan,9.109619251823124918719e-01
1607,2.367888842255866377329e-01,2.367189834153498040337e-01,2.238312361183380845165e-07,8.673530228057034731850e-09,8.673530229953196796658e-09,2.367888842255862744438e-01,1.534231829056125606686e-15,0,nan,9.111683621210832115613e-01
1612,2.364394405956940226066e-01,2.363698484788138154400e-01,2.221332363383235285352e-07,8.595492193516547486773e-09,8.595492195412709551581e-09,2.364394405956936914912e-01,1.400423476907446674423e-15,0,nan,9.114250643447986174992e-01
1616,2.361609973070475654300e-01,2.360916505122762076851e-01,2.207877931877646671752e-07,8.533734537102369989574e-09,8.533734538998532054382e-09,2.361609973070472228492e-01,1.450623876751745042773e-15,0,nan,9.116293590395268280524e-01
1620,2.358835358280562399802e-01,2.358144329171200093143e-01,2.194537313918594934595e-07,8.472567159354261671120e-09,8.472567161250423735928e-09,2.358835358280559086616e-01,1.404585658008468598226e-15,0,nan,9.118327123228222867344e-01
1624,2.356070504006634314109e-01,2.355381899470680440167e-01,2.181309274644357975307e-07,8.411983024068138129867e-09,8.411983025964300194675e-09,2.356070504006631033042e-01,1.392601290540592162304e-15,0,nan,9.120351306916473195312e-01
1628,2.353315353139895371726e-01,2.352629159028962468891e-01,2.168192595529240925839e-07,8.351975195456250235857e-09,8.351975197352412300665e-09,2.353315353139892316173e-01,1.298403449639856322840e-15,0,nan,9.122366205832922428538e-01
1632,2.350569849038362246763e-01,2.349886051319397539672e-01,2.155186074128805195828e-07,8.292536836479125995047e-09,8.292536838375288059855e-09,2.350569849038358991581e-01,1.384847805713109446832e-15,0,nan,9.124371883760624664730e-01
1636,2.347833935521966564064e-01,2.347152520276045428727e-01,2.142288523829634442445e-07,8.233661207209023470530e-09,8.233661209105185535339e-09,2.347833935521963591182e-01,1.266223437687184901059e-15,0,nan,9.126368403899469902447e-01
1641,2.344427445539473964242e-01,2.343748988983310743706e-01,2.126318044043063143083e-07,8.160847895876806025227e-09,8.160847897772968090035e-09,2.344427445539470945959e-01,1.287428761623950893626e-15,0,nan,9.128851271281001657242e-01
1645,2.341712907791100584110e-01,2.341036802801539085106e-01,2.113661420503129137851e-07,8.103214257731569033258e-09,8.103214259627731098066e-09,2.341712907791097414309e-01,1.353624761595117198581e-15,0,nan,9.130827414494266186192e-01
1649,2.339007781174766154031e-01,2.338334014195653509649e-01,2.101110017963709850571e-07,8.046122096006240884959e-09,8.046122097902402949767e-09,2.339007781174762798154e-01,1.434743741083355450631e-15,0,nan,9.132794601370928912003e-01
1653,2.336312011420371703707e-01,2.335640569004726052604e-01,2.088662714404270552745e-07,7.989565065947427347211e-09,7.989565067843589412019e-09,2.336312011420368511409e-01,1.366383323805812764792e-15,0,nan,9.134752892705700789023e-01
1658,2.332955375344722137587e-01,2.332286819888083062580e-01,2.073248288413556730657e-07,7.919611785407182605543e-09,7.919611787303344670351e-09,2.332955375344719158200e-01,1.277087252279709697491e-15,0,nan,9.137188339246870074912e-01
1662,2.330280462362005755583e-01,2.329614201606462764449e-01,2.061031180375515809331e-07,7.864236062299980318085e-09,7.864236064196142382893e-09,2.330280462362002909010e-01,1.221558026957565561986e-15,0,nan,9.139126835058373695981e-01
1666,2.327614732859654700370e-01,2.326950753705316066178e-01,2.048914624352944561685e-07,7.809375457668196067694e-09,7.809375459564358132502e-09,2.327614732859651655388e-01,1.308198370820822037962e-15,0,nan,9.141056629149779080195e-01
1670,2.324958134394844166959e-01,2.324296423846292924953e-01,2.036897558803673771543e-07,7.755023995161961062810e-09,7.755023997058123127618e-09,2.324958134394841293823e-01,1.235779567202585139959e-15,0,nan,9.142977780023957085293e-01
1675,2.321650147618911919078e-01,2.320991254710221551871e-01,2.022014540254406048185e-07,7.687791677817216297030e-09,7.687791679713378361839e-09,2.321650147618908972759e-01,1.269062613396386144188e-15,0,nan,9.145367152371112533195e-01
1679,2.319013904404767234535e-01,2.318357251238646610236e-01,2.010217517452543825333e-07,7.634564361904161852273e-09,7.634564363800323917081e-09,2.319013904404764347847e-01,1.244791279068936718756e-15,0,nan,9.147269067205739643558e-01
1683,2.316386624656491255436e-01,2.315732198569752930961e-01,1.998516628418758531997e-07,7.581827331413970139731e-09,7.581827333310132204539e-09,2.316386624656488288652e-01,1.280780888714976685106e-15,0,nan,9.149162525372413665679e-01
1688,2.313115052654219350181e-01,2.312463392761383296214e-01,1.984024175590075405779e-07,7.516586933560350497394e-09,7.516586935456512562202e-09,2.313115052654216527054e-01,1.220487034849933642122e-15,0,nan,9.151517541640876883730e-01
1692,2.310507755964393006298e-01,2.309858295022932661578e-01,1.972535932940544659586e-07,7.464932568762818455396e-09,7.464932570658980520204e-09,2.310507755964390501520e-01,1.084081220899931143631e-15,0,nan,9.153392177457617937572e-01
1696,2.307909259443622351782e-01,2.307261985111737634391e-01,1.961140604740490038600e-07,7.413750464633594684847e-09,7.413750466529756749655e-09,2.307909259443619882782e-01,1.069799164412482125438e-15,0,nan,9.155258537823400195638e-01
1701,2.304673438799121065745e-01,2.304028880520885835814e-01,1.947025638080544082450e-07,7.350428753809672563722e-09,7.350428755705834628530e-09,2.304673438799118756801e-01,1.001853022952591879541e-15,0,nan,9.157579934237896943203e-01
1705,2.302094562605014882450e-01,2.301452163519653593138e-01,1.935835861508852293550e-07,7.300289657904549874636e-09,7.300289659800711939444e-09,2.302094562605012752400e-01,9.252663759863119783842e-16,0,nan,9.159427874160640853287e-01
1709,2.299524327418791258548e-01,2.298884075495478962470e-01,1.924735910858368480197e-07,7.250605587348868165413e-09,7.250605589245030230221e-09,2.299524327418789178371e-01,9.046120401431000871388e-16,0,nan,9.161267714706348195912e-01
1714,2.296323611518101548423e-01,2.295686026771588394979e-01,1.910985882209880395868e-07,7.189132538575516317358e-09,7.189132540471678382166e-09,2.296323611518099625455e-01,8.374116211361553406706e-16,0,nan,9.163556206596600860496e-01
1718,2.293772643080198847532e-01,2.293137178767374884103e-01,1.900084675611253983702e-07,7.140453549367881177464e-09,7.140453551264043242272e-09,2.293772643080197124192e-01,7.513121923241353352708e-16,0,nan,9.165378017240031618485e-01
1722,2.291230160490929090855e-01,2.290596804881941117582e-01,1.889270330962350687480e-07,7.092213099578918620386e-09,7.092213101475080685195e-09,2.291230160490927507784e-01,6.909260904461918125381e-16,0,nan,9.167191899618491375025e-01
1727,2.288063918978756883238e-01,2.287433182892479044401e-01,1.875873198235173225714e-07,7.032521732640062691845e-09,7.032521734536224756653e-09,2.288063918978755629765e-01,5.478313897910131533380e-16,0,nan,9.169448182155432546100e-01
1731,2.285540358418007844676e-01,2.284911704973485169212e-01,1.865251063603676103147e-07,6.985250080439594915069e-09,6.985250082335756979877e-09,2.285540358418006534418e-01,5.732816402138091830543e-16,0,nan,9.171244414205321157391e-01
1736,2.282397622822361360484e-01,2.281771556604955397685e-01,1.852091443584188354353e-07,6.926754474608172008869e-09,6.926754476504334073677e-09,2.282397622822360110263e-01,5.477663565918691178125e-16,0,nan,9.173478794934863193009e-01
1740,2.279892750677865453923e-01,2.279268741488932048522e-01,1.841657148840369321922e-07,6.880427419462972542332e-09,6.880427421359134607140e-09,2.279892750677864226335e-01,5.384410777356621055200e-16,0,nan,9.175257633215136723556e-01
1745,2.276773231508684991464e-01,2.276151777806051101916e-01,1.828729654987087043578e-07,6.823097779085389111597e-09,6.823097780981551176405e-09,2.276773231508684188342e-01,3.527460478514388649009e-16,0,nan,9.177470429723804020154e-01
1749,2.274286818187025993598e-01,2.273667396338491519803e-01,1.818478950830437321879e-07,6.777691842342697350425e-09,6.777691844238859415233e-09,2.274286818187025338334e-01,2.881187556274360970036e-16,0,nan,9.179232125842994563969e-01
1754,2.271190230922161823468e-01,2.270573333361692314192e-01,1.805778345160587409752e-07,6.721499258339905367517e-09,6.721499260236067432325e-09,2.271190230922161334086e-01,2.154736969817552676069e-16,0,nan,9.181423649604110966203e-01
1758,2.268722050760305919415e-01,2.268107160308848457841e-01,1.795707099191374351464e-07,6.676991658228163943065e-09,6.676991660124326007873e-09,2.268722050760305649042e-01,1.191741036205664435747e-16,0,nan,9.183168450339177886423e-01
1763,2.265648115736422496536e-01,2.265035718905510087051e-01,1.783228287462932294604e-07,6.621908077468630069889e-09,6.621908079364792134697e-09,2.265648115736422048896e-01,1.975770062684480813174e-16,0,nan,9.185339006859243061185e-01
1767,2.263197946915618541386e-01,2.262587532868548800824e-01,1.773332480400392506681e-07,6.578276705082835445426e-09,6.578276706978997510234e-09,2.263197946915618108247e-01,1.913835104429371082523e-16,0,nan,9.187067154271022240163e-01
1772,2.260146389222014717824e-01,2.259538438647132052584e-01,1.761070507473523215627e-07,6.524274900958843592462e-09,6.524274902855005657270e-09,2.260146389222014167998e-01,2.432700949565360336379e-16,0,nan,9.189217043231944622383e-01
1776,2.257714013683987663850e-01,2.257108021978578571431e-01,1.751346229514525722306e-07,6.481498297187068775058e-09,6.481498299083230839866e-09,2.257714013683987487396e-01,7.815600315298132421482e-17,0,nan,9.190928774777273608642e-01
1781,2.254684563059240198779e-01,2.254081005185575858896e-01,1.739296274884893700463e-07,6.428551841341404787389e-09,6.428551843237566852197e-09,2.254684563059240104725e-01,4.171516495216554995612e-17,0,nan,9.193058290174571233356e-01
1785,2.252269766424610519806e-01,2.251668143907972485795e-01,1.729739722197186984640e-07,6.386609174691279379932e-09,6.386609176587441444740e-09,2.252269766424610064441e-01,2.021804489107829229876e-16,0,nan,9.194753838815317246308e-01
1790,2.249262157155951236120e-01,2.248662939327581433702e-01,1.717897095693942998044e-07,6.334692409843918239789e-09,6.334692411740080304597e-09,2.249262157155950875352e-01,1.603940526660174488057e-16,0,nan,9.196863269092386072661e-01
1794,2.246864728644800968116e-01,2.246267423054288669970e-01,1.708504567038361808114e-07,6.293563455129594157250e-09,6.293563457025756222058e-09,2.246864728644800760898e-01,9.222546314182247741636e-17,0,nan,9.198542863401231949559e-01
1799,2.243878699470142346062e-01,2.243283769910724423369e-01,1.696864704679958256065e-07,6.242651468956472383062e-09,6.242651470852634447870e-09,2.243878699470142489719e-01,6.402163712693189821795e-17,0,nan,9.200632491579806824015e-01
1804,2.240904547952506931097e-01,2.240311978709828288903e-01,1.685335562115504167344e-07,6.192287194534452247545e-09,6.192287196430614312353e-09,2.240904547952507019188e-01,3.931065542034600550398e-17,0,nan,9.202711238931883488859e-01
1808,2.238533725837205667908e-01,2.237943033631174249987e-01,1.676191058157591278684e-07,6.152385186827248592690e-09,6.152385188723410657499e-09,2.238533725837205821051e-01,6.841244118683188805421e-17,0,nan,9.204366459650266924061e-01
1813,2.235580756628358922722e-01,2.234992396817822302157e-01,1.664857821673310802594e-07,6.102988360442923842607e-09,6.102988362339085907415e-09,2.235580756628359114490e-01,8.578006349794903675179e-17,0,nan,9.206425834681113623613e-01
1818,2.232639446941777072730e-01,2.232053404214454361831e-01,1.653631574169750320760e-07,6.054118972136071596889e-09,6.054118974032233661697e-09,2.232639446941777267074e-01,8.704640585126002633139e-17,0,nan,9.208474564185021852452e-01
1822,2.230294742585888501107e-01,2.229710542594690592111e-01,1.644726737290852947925e-07,6.015398494667986059835e-09,6.015398496564148124643e-09,2.230294742585888629585e-01,5.760581997811196942744e-17,0,nan,9.210105938403280751033e-01
1827,2.227374227615033508432e-01,2.226792317497610362853e-01,1.633689819189889727494e-07,5.967460875919495412476e-09,5.967460877815657477284e-09,2.227374227615034122226e-01,2.755684012540530432937e-16,0,nan,9.212135713010463789071e-01
1832,2.224465159600359231984e-01,2.223885524433371896347e-01,1.622756311761936943422e-07,5.920031315528603475247e-09,5.920031317424765540055e-09,2.224465159600359805527e-01,2.578340895875720127329e-16,0,nan,9.214155070651543248065e-01
1836,2.222146096841855489323e-01,2.221568270981740256254e-01,1.614083125988788623481e-07,5.882448954206237887802e-09,5.882448956102399952610e-09,2.222146096841856224006e-01,3.306184495135718307091e-16,0,nan,9.215763110364389743565e-01
1841,2.219257445808630602180e-01,2.218681868378153676513e-01,1.603332639129679130421e-07,5.835917052365049949166e-09,5.835917054261212013974e-09,2.219257445808631257444e-01,2.952630345945140327510e-16,0,nan,9.217763918621268031707e-01
1846,2.216380034552694056060e-01,2.215806691004846562532e-01,1.592682129828374650158e-07,5.789874677460571125784e-09,5.789874679356733190592e-09,2.216380034552694810123e-01,3.402226148981944223328e-16,0,nan,9.219754531973679975102e-01
1850,2.214086149297413985693e-01,2.213514582470204050679e-01,1.584232904449908770795e-07,5.753388918584314022913e-09,5.753388920480476087721e-09,2.214086149297414672670e-01,3.102759130484254422196e-16,0,nan,9.221339734616928741060e-01
1855,2.211228786827297010387e-01,2.210659428028311224157e-01,1.573759361930820340699e-07,5.708211578930136654965e-09,5.708211580826298719773e-09,2.211228786827297899161e-01,4.019370298494615379774e-16,0,nan,9.223312192607645789333e-01
1860,2.208382462168467230690e-01,2.207815297214911487433e-01,1.563382502135495001182e-07,5.663506040081579758879e-09,5.663506041977741823687e-09,2.208382462168468130036e-01,4.072418240423966287761e-16,0,nan,9.225274671485822398811e-01
1865,2.205547104421448079137e-01,2.204982119257759831665e-01,1.553101180594184247962e-07,5.619266158646185703033e-09,5.619266160542347767841e-09,2.205547104421448945279e-01,3.927107286931242218903e-16,0,nan,9.227227246842679065546e-01
1869,2.203286667162140111120e-01,2.202723415794905215126e-01,1.544944152370490698227e-07,5.584205459647177801099e-09,5.584205461543339865907e-09,2.203286667162140951648e-01,3.814881407610916488530e-16,0,nan,9.228782226903492638226e-01
1874,2.200470873215346068186e-01,2.199909776653929671664e-01,1.534831968157846126991e-07,5.540788584731999460784e-09,5.540788586628161525592e-09,2.200470873215347374514e-01,5.936584339626609408234e-16,0,nan,9.230717163986071352672e-01
1879,2.197665851022402583315e-01,2.197106895559767791859e-01,1.524812204648605051046e-07,5.497820669602464528141e-09,5.497820671498626592949e-09,2.197665851022403839092e-01,5.714140599204922723283e-16,0,nan,9.232642405180097196736e-01
1884,2.194871532062272201369e-01,2.194314704113159153476e-01,1.514883778651688957746e-07,5.455295925592396159341e-09,5.455295927488558224149e-09,2.194871532062273199648e-01,4.548234991129790156192e-16,0,nan,9.234558023232169359840e-01
1889,2.192087848422711315877e-01,2.191533134522249404164e-01,1.505045622452100672938e-07,5.413208653374957757476e-09,5.413208655271119822284e-09,2.192087848422712387475e-01,4.888482562418357202012e-16,0,nan,9.236464090162643753652e-01
1894,2.189314732793333218019e-01,2.188762119595672739347e-01,1.495296683550288395537e-07,5.371553241358069775095e-09,5.371553243254231839903e-09,2.189314732793334550639e-01,6.086927454034729675547e-16,0,nan,9.238360677274698705701e-01
1898,2.187103804404613160983e-01,2.186552862239302119640e-01,1.487561071160336882539e-07,5.338536135145025166032e-09,5.338536137041187230840e-09,2.187103804404614243424e-01,4.949195103475591623169e-16,0,nan,9.239871168958433931022e-01
1903,2.184349543466367338240e-01,2.183800678276965612223e-01,1.477970118687371424228e-07,5.297644204325685284384e-09,5.297644206221847349192e-09,2.184349543466368570165e-01,5.639778313738649100276e-16,0,nan,9.241750869826097594152e-01
1908,2.181605665213224298782e-01,2.181058863980021578222e-01,1.468465515302889582395e-07,5.257168874741754808316e-09,5.257168876637916873124e-09,2.181605665213225535992e-01,5.671099153277083792402e-16,0,nan,9.243621286784077441148e-01
1913,2.178872104560257705330e-01,2.178327354377535274299e-01,1.459046264036706313203e-07,5.217104854129319176218e-09,5.217104856025481241026e-09,2.178872104560259030090e-01,6.080024278309301259393e-16,0,nan,9.245482488490319729043e-01
1918,2.176148796992410650031e-01,2.175606085067161021840e-01,1.449711381951411918113e-07,5.177446930701410935333e-09,5.177446932597573000141e-09,2.176148796992411861220e-01,5.565746945299956466346e-16,0,nan,9.247334542927156702434e-01
1923,2.173435678558094386048e-01,2.172894992208759257224e-01,1.440459899909537704922e-07,5.138189971723777019208e-09,5.138189973619939084016e-09,2.173435678558095559155e-01,5.397476273176762693056e-16,0,nan,9.249177517409571225955e-01
1928,2.170732685862876709670e-01,2.170194012518101012166e-01,1.431290862345168091880e-07,5.099328922119409732093e-09,5.099328924015571796901e-09,2.170732685862877821791e-01,5.123248872004396020208e-16,0,nan,9.251011478593391518222e-01
1933,2.168039756063254996921e-01,2.167503083260658991449e-01,1.422203327039905097348e-07,5.060858803101138501948e-09,5.060858804997300566756e-09,2.168039756063256193744e-01,5.520303166975305550497e-16,0,nan,9.252836492483325235765e-01
1938,2.165356826860515560007e-01,2.164822142245483305167e-01,1.413196364903089611643e-07,5.022774710831692423971e-09,5.022774712727854488779e-09,2.165356826860516586069e-01,4.738534629757185777177e-16,0,nan,9.254652624440914299056e-01
1943,2.162683836494674327611e-01,2.162151127819157692134e-01,1.404269059756178660164e-07,4.985071815110563141752e-09,4.985071817006725206560e-09,2.162683836494675271680e-01,4.365266090960019858261e-16,0,nan,9.256459939192317886597e-01
1948,2.160020723738502179678e-01,2.159489978859842618242e-01,1.395420508121215332330e-07,4.947745358087131731086e-09,4.947745359983293795894e-09,2.160020723738503025763e-01,3.917019226042408981410e-16,0,nan,9.258258500836047146226e-01
1953,2.157367427891629385606e-01,2.156838634771394147549e-01,1.386649819013271376726e-07,4.910790652999411217828e-09,4.910790654895573282636e-09,2.157367427891630091286e-01,3.271024118993747767787e-16,0,nan,9.260048372850543155731e-01
1958,2.154723888774729978479e-01,2.154197035477564692307e-01,1.377956113736802262054e-07,4.874203082937861798795e-09,4.874203084834023863603e-09,2.154723888774730682668e-01,3.268118549656808549780e-16,0,nan,9.261829618101655313585e-01
1963,2.152090046723784955152e-01,2.151565121416282033717e-01,1.369338525685823720376e-07,4.837978099633721470148e-09,4.837978101529883534956e-09,2.152090046723785763966e-01,3.758275923005536018071e-16,0,nan,9.263602298850026052989e-01
1968,2.149465842584422081707e-01,2.148942833534003005180e-01,1.360796200147821009544e-07,4.802111222271293172296e-09,4.802111224167455237104e-09,2.149465842584422858131e-01,3.612173151994095317533e-16,0,nan,9.265366476758358237108e-01
1973,2.146851217706330638979e-01,2.146330113280144336052e-01,1.352328294111324017037e-07,4.766598036323650795627e-09,4.766598038219812860435e-09,2.146851217706331667209e-01,4.789480644259494963883e-16,0,nan,9.267122212898555105799e-01
1978,2.144246113937753051015e-01,2.143726902601588713004e-01,1.343933976077068357574e-07,4.731434192411288068858e-09,4.731434194307450133666e-09,2.144246113937754308148e-01,5.862817755972558595679e-16,0,nan,9.268869567758817090610e-01
1983,2.141650473620047845369e-01,2.141133143937261618106e-01,1.335612425872656469257e-07,4.696615405183144449190e-09,4.696615407079306513998e-09,2.141650473620048986085e-01,5.326341645273934851572e-16,0,nan,9.270608601250582278064e-01
1988,2.139064239582324777889e-01,2.138548780212781164067e-01,1.327362834470656041304e-07,4.662137452219542036129e-09,4.662137454115704100937e-09,2.139064239582325954112e-01,5.498777503310893026388e-16,0,nan,9.272339372715364225566e-01
1993,2.136487355136153509783e-01,2.135973754835181204204e-01,1.319184403810068190256e-07,4.627996172956585257866e-09,4.627996174852747322674e-09,2.136487355136154624342e-01,5.216786472598007011873e-16,0,nan,9.274061940931555414057e-01
1998,2.133919764070339730733e-01,2.133408011687700223113e-01,1.311076346621074719716e-07,4.594187467631486575215e-09,4.594187469527648640023e-09,2.133919764070340717628e-01,4.624799133133663792668e-16,0,nan,9.275776364121066272744e-01
2003,2.131361410645771226058e-01,2.130851495124641559187e-01,1.303037886253017141275e-07,4.560707296248408094394e-09,4.560707298144570159202e-09,2.131361410645772358507e-01,5.313266738830526644423e-16,0,nan,9.277482699955895979857e-01
2008,2.128812239590333055261e-01,2.128304149966302183383e-01,1.295068256505534765909e-07,4.527551677564374309842e-09,4.527551679460536374650e-09,2.128812239590334045273e-01,4.650537470328256490810e-16,0,nan,9.279181005564643239811e-01
2014,2.125765277910613426648e-01,2.125259365018730417507e-01,1.285594493612586338395e-07,4.488187824448286789648e-09,4.488187826344448854456e-09,2.125765277910614698689e-01,5.983916531550881298264e-16,0,nan,9.281208452040152483034e-01
2019,2.123236115778718569036e-01,2.122732004982655906744e-01,1.277773644646763841097e-07,4.455732490919309043259e-09,4.455732492815471108067e-09,2.123236115778720057510e-01,7.010402877426200743822e-16,0,nan,9.282889289606893150472e-01
2024,2.120715962225355744053e-01,2.120213642849825552705e-01,1.270019242774672151702e-07,4.423589353469542945905e-09,4.423589355365705010713e-09,2.120715962225357576490e-01,8.640653578375525550551e-16,0,nan,9.284562276181022396249e-01
2029,2.118204763885744301710e-01,2.117704225343795265690e-01,1.262330563911774287169e-07,4.391754666979116422171e-09,4.391754668875278486979e-09,2.118204763885746489630e-01,1.032912408365144162401e-15,0,nan,9.286227466677456366664e-01
2034,2.115702467836706734960e-01,2.115203699628786515596e-01,1.254706893594130275084e-07,4.360224740114493518328e-09,4.360224742010655583136e-09,2.115702467836709136333e-01,1.135023626095789297652e-15,0,nan,9.287884915499937201248e-01
2039,2.113209021591980207866e-01,2.112712013305009239872e-01,1.247147526827692139194e-07,4.328995934429360826817e-09,4.328995936325522891625e-09,2.113209021591982931382e-01,1.288805711813510261842e-15,0,nan,9.289534676546956774618e-01
2045,2.110228494578165192586e-01,2.109733584571473474778e-01,1.238160188536844142050e-07,4.291913801465004723459e-09,4.291913803361166788268e-09,2.110228494578168100009e-01,1.377776699661441634984e-15,0,nan,9.291504317090915868898e-01
2050,2.107754335274844015302e-01,2.107261162580228719410e-01,1.230739853727711561686e-07,4.261334910047510160493e-09,4.261334911943672225301e-09,2.107754335274846882339e-01,1.360233055572152327262e-15,0,nan,9.293137352302204348144e-01
2055,2.105288860702345388187e-01,2.104797415177360186966e-01,1.223381628419787595363e-07,4.231045842017172556687e-09,4.231045843913334621495e-09,2.105288860702348095847e-01,1.286122513186946202580e-15,0,nan,9.294762868885682834726e-01
2060,2.102832020159609849319e-01,2.102342291744522806418e-01,1.216084845807260925731e-07,4.201043171615972721859e-09,4.201043173512134786667e-09,2.102832020159612274002e-01,1.153055788692160071883e-15,0,nan,9.296380918680822806588e-01
2066,2.099895137651577037285e-01,2.099407456604704957925e-01,1.207408885064276093961e-07,4.165413260163176756856e-09,4.165413262059338821664e-09,2.099895137651579472133e-01,1.159508865562847107089e-15,0,nan,9.298312794561430681076e-01
2071,2.097457115537901262137e-01,2.096971129756423635193e-01,1.200244972041778639662e-07,4.136028843607528572812e-09,4.136028845503690637620e-09,2.097457115537903684651e-01,1.154976762671990418005e-15,0,nan,9.299914597561070189226e-01
2076,2.095027567968046344760e-01,2.094543267651156615017e-01,1.193140425933412035552e-07,4.106920184127682283378e-09,4.106920186023844348186e-09,2.095027567968048749520e-01,1.147841897328925181250e-15,0,nan,9.301509096488863684326e-01
2082,2.092123228327566197837e-01,2.091640937742506312080e-01,1.184692447005238503222e-07,4.072349251055607492350e-09,4.072349252951769557158e-09,2.092123228327568680796e-01,1.186812739633997868184e-15,0,nan,9.303412924023433820718e-01
2087,2.089712152854959481552e-01,2.089231526450177622856e-01,1.177716298359979519606e-07,4.043835960196222448891e-09,4.043835962092384513699e-09,2.089712152854962122126e-01,1.263606754394808217002e-15,0,nan,9.304991528925344979159e-01
2092,2.087309396535055039390e-01,2.086830424760162949749e-01,1.170797525919878078523e-07,4.015588256775628771710e-09,4.015588258671790836518e-09,2.087309396535057598920e-01,1.226234253026401188757e-15,0,nan,9.306562987776180160843e-01
2098,2.084437003039935620841e-01,2.083960004322146231104e-01,1.162569883865621704989e-07,3.982037247028404501976e-09,3.982037248924566566785e-09,2.084437003039938094854e-01,1.186897866777582815182e-15,0,nan,9.308439373789890484371e-01
2103,2.082052381345136371493e-01,2.081577016514783440293e-01,1.155775219365897418571e-07,3.954363036118416924959e-09,3.954363038014578989767e-09,2.082052381345138523906e-01,1.033793569370359511213e-15,0,nan,9.309995281240673110261e-01
2108,2.079675927372536259341e-01,2.079202187121481915089e-01,1.149036021344728325699e-07,3.926944689788877131887e-09,3.926944691685039196695e-09,2.079675927372538559069e-01,1.105810911615826184921e-15,0,nan,9.311544196133611292618e-01
2114,2.076834898510159232998e-01,2.076363095571772399150e-01,1.141021382229862815087e-07,3.894376264152986834345e-09,3.894376266049148899153e-09,2.076834898510161557121e-01,1.119069639893605607350e-15,0,nan,9.313393730064890412295e-01
2119,2.074476250260866849739e-01,2.074006051683572604549e-01,1.134402176483913024796e-07,3.867510491803479368417e-09,3.867510493699641433225e-09,2.074476250260869270221e-01,1.166791545465757243545e-15,0,nan,9.314927426401886848667e-01
2125,2.071656454926783519355e-01,2.071188169611796470182e-01,1.126529877115327032271e-07,3.835596782745941624510e-09,3.835596784642103689318e-09,2.071656454926785849576e-01,1.124810783019920390571e-15,0,nan,9.316758832708827785360e-01
2130,2.069315391107445223362e-01,2.068848690285911839926e-01,1.120027930661352422331e-07,3.809269733013143531524e-09,3.809269734909305596332e-09,2.069315391107447610640e-01,1.153655778524851516364e-15,0,nan,9.318277533826822215247e-01
2136,2.066516566061350757000e-01,2.066051754867747891620e-01,1.112294737242575282660e-07,3.777994369794840732331e-09,3.777994371691002797139e-09,2.066516566061353134926e-01,1.150693129615702276998e-15,0,nan,9.320091077887821812272e-01
2141,2.064192869210612901743e-01,2.063729622985614464703e-01,1.105907392793889328715e-07,3.752192605913329973206e-09,3.752192607809492038014e-09,2.064192869210615032742e-01,1.032364466424686349981e-15,0,nan,9.321595002773160686224e-01
2147,2.061414755759320149853e-01,2.060953375934652387347e-01,1.098310160871394311244e-07,3.721539706583827187883e-09,3.721539708479989252691e-09,2.061414755759322234231e-01,1.011139883800628602143e-15,0,nan,9.323390944809626310606e-01
2152,2.059108212162921169863e-01,2.058648378117230726136e-01,1.092034834372493717111e-07,3.696250191979244211494e-09,3.696250193875406276302e-09,2.059108212162923336641e-01,1.052289544043078240950e-15,0,nan,9.324880308203482642219e-01
2158,2.056350556059855783086e-01,2.055892565584715170335e-01,1.084570505933145032261e-07,3.666204346433951847508e-09,3.666204348330113912316e-09,2.056350556059857984559e-01,1.070572575645868834335e-15,0,nan,9.326658903404512692575e-01
2163,2.054060955668009780251e-01,2.053604492110077672784e-01,1.078404684186531223662e-07,3.641414430885533980368e-09,3.641414432781696045176e-09,2.054060955668011944047e-01,1.053423696977992487272e-15,0,nan,9.328133915905339772949e-01
2169,2.051323507015408997844e-01,2.050868864587346573902e-01,1.071070284863294140072e-07,3.611960684590795638614e-09,3.611960686486957703422e-09,2.051323507015410613035e-01,7.873893030214010406423e-16,0,nan,9.329895414548846167076e-01
2174,2.049050643362401447067e-01,2.048597509310468578470e-01,1.065011523244577961216e-07,3.587658090938019953860e-09,3.587658092834182018668e-09,2.049050643362403082315e-01,7.980514937238892544973e-16,0,nan,9.331356282711779516329e-01
2180,2.046333156516125795221e-01,2.045881821533996891560e-01,1.057804159625928538964e-07,3.558781929294591131010e-09,3.558781931190753195818e-09,2.046333156516127576701e-01,8.705716803700748038917e-16,0,nan,9.333100930282025945177e-01
2185,2.044076826642057809202e-01,2.043626981808693010567e-01,1.051850079883543485526e-07,3.534954740664039694336e-09,3.534954742560201759144e-09,2.044076826642059535388e-01,8.444816561538946027846e-16,0,nan,9.334547856715506504205e-01
2191,2.041379060118943822300e-01,2.040930992667671639573e-01,1.044766936922268657194e-07,3.506642073981031222793e-09,3.506642075877193287601e-09,2.041379060118945629122e-01,8.850991742522402777978e-16,0,nan,9.336275894017468041986e-01
2197,2.038691949812987680435e-01,2.038245648068204851633e-01,1.037750391406942792214e-07,3.478630976919375193207e-09,3.478630978815537258015e-09,2.038691949812989674960e-01,9.783358499755713459731e-16,0,nan,9.337994971031212417911e-01
2202,2.036460780881214349680e-01,2.036015941716953769891e-01,1.031953563575436642763e-07,3.455515870563104884509e-09,3.455515872459266949317e-09,2.036460780881216377951e-01,9.959785296231360898500e-16,0,nan,9.339420740747343670316e-01
2208,2.033793025672649967817e-01,2.033349931086879947006e-01,1.025057036554982919977e-07,3.428047295860524797470e-09,3.428047297756686862278e-09,2.033793025672651910571e-01,9.552372061950213080106e-16,0,nan,9.341123570698938173270e-01
2214,2.031135730054854926507e-01,2.030694368672185390334e-01,1.018224862560820267849e-07,3.400869108444653127853e-09,3.400869110340815192661e-09,2.031135730054856557418e-01,8.029552598719105214624e-16,0,nan,9.342817635577565112928e-01
2219,2.028929257794458984598e-01,2.028489332132939471087e-01,1.012579986932328166705e-07,3.378439679417898506801e-09,3.378439681314060571609e-09,2.028929257794460607785e-01,8.000210806989095488722e-16,0,nan,9.344222709518584563831e-01
2225,2.026290961449854211018e-01,2.025852748404711189956e-01,1.005863801712725228363e-07,3.351783971565275372794e-09,3.351783973461437437602e-09,2.026290961449856011878e-01,8.887468990188199972587e-16,0,nan,9.345900880024190690012e-01
2231,2.023662933112561623794e-01,2.023226421598764146470e-01,9.992098168598456456441e-08,3.325407962595628263085e-09,3.325407964491790327893e-09,2.023662933112563105627e-01,7.322530323591881048453e-16,0,nan,9.347570475039884594043e-01
2236,2.021480705160113577890e-01,2.021045603193697692834e-01,9.937118104035059666218e-08,3.303638972308598590101e-09,3.303638974204760654909e-09,2.021480705160115371702e-01,8.873755212198202132572e-16,0,nan,9.348955300849037310671e-01
2242,2.018871329364453348632e-01,2.018437908866233254646e-01,9.871699487460641591339e-08,3.277766282170342785552e-09,3.277766284066504850360e-09,2.018871329364454918421e-01,7.775578352393675283162e-16,0,nan,9.350609344041918951891e-01
2248,2.016272034870477125601e-01,2.015840285036320789214e-01,9.806882221550712409352e-08,3.252163071173949680879e-09,3.252163073070111745687e-09,2.016272034870478367555e-01,6.159652899525168284335e-16,0,nan,9.352254995897450644618e-01
2254,2.013682756916802818470e-01,2.013252667039530374726e-01,9.742659217725954502871e-08,3.226825839747684686367e-09,3.226825841643846751175e-09,2.013682756916803953358e-01,5.635885891911076779725e-16,0,nan,9.353892320150513081732e-01
2259,2.011532630492317841320e-01,2.011103915802527897227e-01,9.689588954481053736166e-08,3.205912171928903677759e-09,3.205912173825065742567e-09,2.011532630492318915222e-01,5.338726479341558277422e-16,0,nan,9.355250441201143317416e-01
2265,2.008961549919792421992e-01,2.008534475805172081486e-01,9.626437357376951668539e-08,3.181053660397377491784e-09,3.181053662293539556592e-09,2.008961549919793484239e-01,5.287543101733741545088e-16,0,nan,9.356872661584790007742e-01
2271,2.006400305530186556346e-01,2.005974861552247134888e-01,9.563860485504694180063e-08,3.156451505142461632592e-09,3.156451507038623697400e-09,2.006400305530187761302e-01,6.005557246601745283878e-16,0,nan,9.358486731477255748685e-01
2277,2.003848834753407248677e-01,2.003425010566419195435e-01,9.501851631490582964297e-08,3.132102409841368131698e-09,3.132102411737530196506e-09,2.003848834753408055052e-01,4.024132718001783772970e-16,0,nan,9.360092712188124958010e-01
2283,2.001307075575265437273e-01,2.000884860925201402804e-01,9.440404183387536782455e-08,3.108003128905911456214e-09,3.108003130802073521022e-09,2.001307075575266340820e-01,4.514784345302866181534e-16,0,nan,9.361690664413305357759e-01
2288,1.999196317149044832551e-01,1.998775436012250605877e-01,9.389622123086227882573e-08,3.088108918149364195514e-09,3.088108920045526260322e-09,1.999196317149045823647e-01,4.957473672904043600432e-16,0,nan,9.363016201766607608608e-01
2294,1.996672203323303362854e-01,1.996252913159103636875e-01,9.329187056750632054449e-08,3.064459365443797397543e-09,3.064459367339959462351e-09,1.996672203323304679753e-01,6.595469509533564670788e-16,0,nan,9.364599590736426306097e-01
2300,1.994157628353137867716e-01,1.993739919161714169160e-01,9.269295166817434826965e-08,3.041050698911321694122e-09,3.041050700807483758930e-09,1.994157628353139165506e-01,6.507960965638004304410e-16,0,nan,9.366175119926625242009e-01
2306,1.991652532297410738149e-01,1.991236394166727985411e-01,9.209940192583814322881e-08,3.017879859188742871675e-09,3.017879861084904936483e-09,1.991652532297412119423e-01,6.935313993516756694698e-16,0,nan,9.367742847750857756160e-01
2312,1.989156855741075480282e-01,1.988742278845893329819e-01,9.151115961318899569840e-08,2.994943833423519766098e-09,2.994943835319681830906e-09,1.989156855741076567872e-01,5.467594479216326156734e-16,0,nan,9.369302832045156192086e-01
2318,1.986670539789252287743e-01,1.986257514390151190931e-01,9.092816386806592090141e-08,2.972239654450855715554e-09,2.972239656347017780362e-09,1.986670539789253186818e-01,4.525534725193935548204e-16,0,nan,9.370855130075002610416e-01
2324,1.984193526061387991000e-01,1.983782042503806630762e-01,9.035035467916166094086e-08,2.949764399987416225249e-09,2.949764401883578290057e-09,1.984193526061389060565e-01,5.390429053964460856681e-16,0,nan,9.372399798542382386483e-01
2330,1.981725756685495665188e-01,1.981315805398783380653e-01,8.977767287200130421501e-08,2.927515191841265314734e-09,2.927515193737427379542e-09,1.981725756685496420741e-01,3.812603163691653206789e-16,0,nan,9.373936893592725443937e-01
2336,1.979267174292469733121e-01,1.978858745788950879163e-01,8.921006009518545425306e-08,2.905489195137628775957e-09,2.905489197033790840765e-09,1.979267174292470069630e-01,1.700170920105723574021e-16,0,nan,9.375466470821654028206e-01
2342,1.976817722010482114570e-01,1.976410806884533188921e-01,8.864745880689474652381e-08,2.883683617560189026852e-09,2.883683619456351091660e-09,1.976817722010482231257e-01,5.902782917945414461271e-17,0,nan,9.376988585281734673096e-01
2348,1.974377343459453315599e-01,1.973971932386593131081e-01,8.808981226164887270518e-08,2.862095708607519036017e-09,2.862095710503681100825e-09,1.974377343459453573775e-01,1.307630697740594886949e-16,0,nan,9.378503291489096475517e-01
2354,1.971945982745598735519e-01,1.971542066481589972060e-01,8.753706449731458330018e-08,2.840722758864329438587e-09,2.840722760760491503395e-09,1.971945982745599194679e-01,2.328459420619166741928e-16,0,nan,9.380010643429960423339e-01
2360,1.969523584456047693436e-01,1.969121153836011772764e-01,8.698916032235789380907e-08,2.819562099287186347327e-09,2.819562101183348412135e-09,1.969523584456048361576e-01,3.392391916843797641562e-16,0,nan,9.381510694567043817205e-01
2366,1.967110093653536284641e-01,1.966709139591079069653e-01,8.644604530333482348202e-08,2.798611100504397146979e-09,2.798611102400559211787e-09,1.967110093653536837449e-01,2.810252382312321488668e-16,0,nan,9.383003497845907397122e-01
2372,1.964705455871170181048e-01,1.964305969357520165186e-01,8.590766575261593678171e-08,2.777867172129725424475e-09,2.777867174025887489284e-09,1.964705455871170633160e-01,2.301170918904910844920e-16,0,nan,9.384489105701167786767e-01
2378,1.962309617107259596125e-01,1.961911589210416917428e-01,8.537396871633975381784e-08,2.757327762089657119708e-09,2.757327763985819184516e-09,1.962309617107260056504e-01,2.346109622447480138009e-16,0,nan,9.385967570062673959608e-01
2384,1.959922523820222528546e-01,1.959525945684120196155e-01,8.484490196259026570359e-08,2.736990355963894051995e-09,2.736990357860056116803e-09,1.959922523820222943524e-01,2.117320335244493490377e-16,0,nan,9.387438942361568929777e-01
2390,1.957544122923556006999e-01,1.957148985767231674782e-01,8.432041396979335149987e-08,2.716852476338789822188e-09,2.716852478234951886996e-09,1.957544122923555979758e-01,1.391569122999638781844e-17,0,nan,9.388903273536261724110e-01
2396,1.955174361780873115713e-01,1.954780656897651958115e-01,8.380045391532774410326e-08,2.696911682173433404687e-09,2.696911684069595469496e-09,1.955174361780873038192e-01,3.964887063172409970078e-17,0,nan,9.390360614038277505054e-01
2402,1.952813188201009686473e-01,1.952420906957698654161e-01,8.328497166434707620557e-08,2.677165568178143941552e-09,2.677165570074306006360e-09,1.952813188201009483185e-01,1.041000278824965558217e-16,0,nan,9.391811013838131411580e-01
2409,1.950069270399695242624e-01,1.949678639255142953424e-01,8.268916920584066481822e-08,2.654371329187176125937e-09,2.654371331083338190745e-09,1.950069270399694782244e-01,2.360835866088469475447e-16,0,nan,9.393494440667216495823e-01
2415,1.947726526252941403605e-01,1.947337300291354378334e-01,8.218322008180509529586e-08,2.635038937355993513259e-09,2.635038939252155578067e-09,1.947726526252940859607e-01,2.792991894458368498406e-16,0,nan,9.394929971448698890753e-01
2421,1.945392207279716123569e-01,1.945004378095394059756e-01,8.168159441487066215142e-08,2.615893837951346973857e-09,2.615893839847509038665e-09,1.945392207279715420464e-01,3.614207491043756754575e-16,0,nan,9.396358716658875005366e-01
2427,1.943066263092666501322e-01,1.942679822350145135701e-01,8.118424482007176593451e-08,2.596933768220257978570e-09,2.596933770116420043378e-09,1.943066263092665632198e-01,4.472948674099045021916e-16,0,nan,9.397780724324549766319e-01
2433,1.940748643725379030123e-01,1.940363583158676297202e-01,8.069112454564621988710e-08,2.578156498136903397167e-09,2.578156500033065461976e-09,1.940748643725377951071e-01,5.559979215520129851074e-16,0,nan,9.399196042020182970600e-01
2440,1.938055210028803987399e-01,1.937671749311605240429e-01,8.012110144372743409487e-08,2.556477791084810530114e-09,2.556477792980972594922e-09,1.938055210028803220868e-01,3.955155312298144043270e-16,0,nan,9.400838853467925366482e-01
2446,1.935755458336398115993e-01,1.935373360120227759218e-01,7.963698726812623112619e-08,2.538089089235712323338e-09,2.538089091131874388146e-09,1.935755458336397242126e-01,4.514345793317945154840e-16,0,nan,9.402239837312601478917e-01
2452,1.933463875962915246021e-01,1.933083132196964093463e-01,7.915695843080209902383e-08,2.519876334999316217937e-09,2.519876336895478282745e-09,1.933463875962914453198e-01,4.100530909765144019008e-16,0,nan,9.403634278915365876509e-01
2458,1.931180414647963583530e-01,1.930801017347872350349e-01,7.868097071299687874834e-08,2.501837428901500500936e-09,2.501837430797662565744e-09,1.931180414647962609645e-01,5.042949866559386420115e-16,0,nan,9.405022224022270434219e-01
2465,1.928526576731660058250e-01,1.928148740304736485918e-01,7.813070105304421418380e-08,2.481009003922347294265e-09,2.481009005818509359073e-09,1.928526576731659498260e-01,2.903721570888580243148e-16,0,nan,9.406633342903377195373e-01
2471,1.926260547375268639136e-01,1.925884040339381209073e-01,7.766332016718311204499e-08,2.463339708637588282682e-09,2.463339710533750347490e-09,1.926260547375268126986e-01,2.658778439529887108854e-16,0,nan,9.408007367182196452392e-01
2477,1.924002488860206139254e-01,1.923627303436822311156e-01,7.719984418166460384861e-08,2.445837808657122123390e-09,2.445837810553284188198e-09,1.924002488860205847061e-01,1.518669997448602903266e-16,0,nan,9.409375037042738534388e-01
2484,1.921378099330935118605e-01,1.921004446042387237004e-01,7.666400176175715817716e-08,2.425627857441112250826e-09,2.425627859337274315634e-09,1.921378099330934946217e-01,8.972109419027127129064e-17,0,nan,9.410962679285617755358e-01
2490,1.919137151518396922079e-01,1.918764803206083890963e-01,7.620884356640430648295e-08,2.408481899791716288932e-09,2.408481901687878353740e-09,1.919137151518396761752e-01,8.354087467351969847768e-17,0,nan,9.412316731659510546230e-01
2497,1.916532598489136818287e-01,1.916161763073807033919e-01,7.568259307991749823820e-08,2.388681923379939077210e-09,2.388681925276101142018e-09,1.916532598489136820049e-01,9.192791876735359377455e-19,0,nan,9.413888605526856127219e-01
2503,1.914308546330346083586e-01,1.913938999546727082191e-01,7.523556172906304763568e-08,2.371882904775821558678e-09,2.371882906671983623486e-09,1.914308546330346056345e-01,1.422998379018754058059e-17,0,nan,9.415229242900855350078e-01
2509,1.912092220679575127473e-01,1.911723955080621428770e-01,7.479221830942375310517e-08,2.355241050882771472177e-09,2.355241052778933536986e-09,1.912092220679575037078e-01,4.727562570117648253239e-17,0,nan,9.416563755921161092037e-01
2516,1.909516213331170220169e-01,1.909149433115591709686e-01,7.427959341897673715899e-08,2.336021748401423234054e-09,2.336021750297585298863e-09,1.909516213331170060656e-01,8.353594670382892178111e-17,0,nan,9.418113003146448359085e-01
2522,1.907316475782028786234e-01,1.906950960821262308631e-01,7.384410730892292055229e-08,2.319714161374052855834e-09,2.319714163270214920642e-09,1.907316475782028996163e-01,1.100649254138235412118e-16,0,nan,9.419434389947668116424e-01
2529,1.904759700580583581253e-01,1.904395652580216646843e-01,7.334054465643785310081e-08,2.300879929455596369738e-09,2.300879931351758434546e-09,1.904759700580583689944e-01,5.706298162363577047622e-17,0,nan,9.420968436273053555892e-01
2535,1.902576345202015573044e-01,1.902213546802559440696e-01,7.291273771809920843053e-08,2.284898258289495169913e-09,2.284898260185657234721e-09,1.902576345202015687969e-01,6.040516091419221332992e-17,0,nan,9.422276889680618334588e-01
2542,1.900038563983774686506e-01,1.899677214440094186187e-01,7.241803236409486671776e-08,2.266439500669432948001e-09,2.266439502565595012809e-09,1.900038563983774706428e-01,1.048516345776193878915e-17,0,nan,9.423795957862643980166e-01
2548,1.897871388406646708802e-01,1.897511273079811044973e-01,7.199773137098826255286e-08,2.250775643485629630221e-09,2.250775645381791695029e-09,1.897871388406646892032e-01,9.654509165865062711245e-17,0,nan,9.425091666942040754726e-01
2555,1.895352367117141001440e-01,1.894993682852770255920e-01,7.151168401219005826025e-08,2.232683049463480258943e-09,2.232683051359642323751e-09,1.895352367117141329818e-01,1.732541867615964676246e-16,0,nan,9.426595975404283224604e-01
2561,1.893201172455412917284e-01,1.892843707287704679842e-01,7.109872048998847584539e-08,2.217329144880538119579e-09,2.217329146776700184387e-09,1.893201172455413162584e-01,1.295692951672427000293e-16,0,nan,9.427879125552345753575e-01
2568,1.890700681058737897544e-01,1.890344629464647818740e-01,7.062113727705216178583e-08,2.199593679454350818595e-09,2.199593681350512883403e-09,1.890700681058737906624e-01,4.802554569071955410666e-18,0,nan,9.429368888490320490571e-01
2574,1.888565271832751968351e-01,1.888210424473234227971e-01,7.021534735028002881732e-08,2.184542098300263416238e-09,2.184542100196425481046e-09,1.888565271832751651492e-01,1.677771425932209563884e-16,0,nan,9.430639661523769166364e-01
2581,1.886083084223279526803e-01,1.885729633246330527729e-01,6.974603971228277940672e-08,2.167154992688728131474e-09,2.167154994584890196282e-09,1.886083084223279032407e-01,2.621285322947428634294e-16,0,nan,9.432115089006713094669e-01
2588,1.883610660196774200248e-01,1.883258596466741707776e-01,6.928111184418626672482e-08,2.149951923869930115368e-09,2.149951925766092180176e-09,1.883610660196773583472e-01,3.274432046420140572754e-16,0,nan,9.433582882994007372366e-01
2594,1.881499162201558383867e-01,1.881148280332374522761e-01,6.888604843210662033828e-08,2.135351072572813139420e-09,2.135351074468975204228e-09,1.881499162201557986371e-01,2.112653725672591290955e-16,0,nan,9.434834961317995982938e-01
2601,1.879044701584758614299e-01,1.878695190216982391362e-01,6.842911594946333161395e-08,2.118483372109915841124e-09,2.118483374006077905932e-09,1.879044701584758214906e-01,2.125510771257893068263e-16,0,nan,9.436288735203475830696e-01
2608,1.876599823661157795396e-01,1.876251673895030780415e-01,6.797641550595563953340e-08,2.101792870677975962562e-09,2.101792872574138027370e-09,1.876599823661157112891e-01,3.636924926530631793597e-16,0,nan,9.437735042900678401954e-01
2614,1.874511793887609911735e-01,1.874164804186334298830e-01,6.759171679246113578274e-08,2.087626002278529396393e-09,2.087626004174691461201e-09,1.874511793887608960212e-01,5.076110669083588409150e-16,0,nan,9.438968836263316055757e-01
2621,1.872084547793471664967e-01,1.871738903379138174721e-01,6.714674305277518657026e-08,2.071258454847308447884e-09,2.071258456743470512692e-09,1.872084547793470948174e-01,3.828850369655185053038e-16,0,nan,9.440401430026184491839e-01
2628,1.869666708160729329258e-01,1.869322400361698166549e-01,6.670585966638695936954e-08,2.055061571307321377337e-09,2.055061573203483442145e-09,1.869666708160728697710e-01,3.377862817561141403499e-16,0,nan,9.441826720052479239098e-01
2634,1.867601715007560503334e-01,1.867258546036069111196e-01,6.633117864074031849706e-08,2.041312680044672932631e-09,2.041312681940834997439e-09,1.867601715007559927894e-01,3.081172492092898587591e-16,0,nan,9.443042626309738407707e-01
2641,1.865201184131071721062e-01,1.864859335876831447631e-01,6.589776422996219310168e-08,2.025426883564261710724e-09,2.025426885460423775532e-09,1.865201184131071426430e-01,1.579625527152954310095e-16,0,nan,9.444454499715602034606e-01
2648,1.862809887989038126754e-01,1.862469352001064615276e-01,6.546830424141225808951e-08,2.009705502945978391287e-09,2.009705504842140456095e-09,1.862809887989037879421e-01,1.327744834258208473156e-16,0,nan,9.445859227155878111524e-01
2655,1.860427767513922470144e-01,1.860088535416752619778e-01,6.504275240757524431095e-08,1.994146416479945578144e-09,1.994146418376107642952e-09,1.860427767513922269702e-01,1.077396715627969960781e-16,0,nan,9.447256862775784158636e-01
2661,1.858393208657243556026e-01,1.858055087571191255069e-01,6.468106967598865978605e-08,1.980937645222602702326e-09,1.980937647118764767134e-09,1.858393208657243067593e-01,2.628254754856914682359e-16,0,nan,9.448449232298093677712e-01
2668,1.856027973792063467950e-01,1.855691141239802777196e-01,6.426265533613604758641e-08,1.965674444514402102364e-09,1.965674446410564167172e-09,1.856027973792063293258e-01,9.412146665268861391632e-17,0,nan,9.449833839188133001561e-01
2675,1.853671748716336498131e-01,1.853336196533451052382e-01,6.384802055670133042184e-08,1.950567654512317967806e-09,1.950567656408480032614e-09,1.853671748716336183034e-01,1.699849267254589309088e-16,0,nan,9.451211505974061943217e-01
2682,1.851324476364740179157e-01,1.850990196459062209211e-01,6.343712155516803319727e-08,1.935615276709330189322e-09,1.935615278605492254131e-09,1.851324476364739916645e-01,1.417971049183782826254e-16,0,nan,9.452582284733139247716e-01
2689,1.848986100176749636237e-01,1.848653084527540346738e-01,6.302991516731157827159e-08,1.920815343164219748681e-09,1.920815345060381813490e-09,1.848986100176749614146e-01,1.194742311057960382651e-17,0,nan,9.453946227022705067321e-01
2696,1.846656564090909946607e-01,1.846324804748050441017e-01,6.262635883690655480866e-08,1.906165915957536085801e-09,1.906165917853698150609e-09,1.846656564090909940509e-01,3.302529197264819463375e-18,0,nan,9.455303383886647972155e-01
2703,1.844335812539187047232e-01,1.844005301622380632587e-01,6.222641060563124406010e-08,1.891665086658598929162e-09,1.891665088554760993970e-09,1.844335812539186938676e-01,5.885898966016235063170e-17,0,nan,9.456653805861754117268e-01
2710,1.842023790441398300999e-01,1.841694520139384727564e-01,6.183002910316548936626e-08,1.877310975803298302483e-09,1.877310977699460367291e-09,1.842023790441397803350e-01,2.701641530110730391440e-16,0,nan,9.457997542984014954152e-01
2717,1.839720443199717447857e-01,1.839392405769496030565e-01,6.143717353747643177316e-08,1.863101732382422586945e-09,1.863101734278584651754e-09,1.839720443199717323852e-01,6.740460157215728835387e-17,0,nan,9.459334644794770571787e-01
2724,1.837425716693260047130e-01,1.837098904459325554583e-01,6.104780368529049566536e-08,1.849035533340321344067e-09,1.849035535236483408774e-09,1.837425716693259754395e-01,1.593177802572115475798e-16,0,nan,9.460665160346919396275e-01
2730,1.835465628980900432143e-01,1.835139860856747073825e-01,6.071680236024846815980e-08,1.837091281128069774732e-09,1.837091283024231839439e-09,1.835465628980900074763e-01,1.947081631291355063704e-16,0,nan,9.461800396954662104618e-01
2737,1.833186770430057233039e-01,1.832862213424183428501e-01,6.033380116267413623778e-08,1.823285992577790902879e-09,1.823285994473952967586e-09,1.833186770430056900595e-01,1.813473108691364462741e-16,0,nan,9.463118809382341346608e-01
2744,1.830916380563995804476e-01,1.830593027189616195383e-01,5.995417380627103985754e-08,1.809618689363269379008e-09,1.809618691259431443715e-09,1.830916380563995195967e-01,3.323518625793519361743e-16,0,nan,9.464430773063846435815e-01
2752,1.828331951997600735016e-01,1.828009965117467494622e-01,5.952439633407291030755e-08,1.794165670982281581532e-09,1.794165672878443646239e-09,1.828331951997599999927e-01,4.020544913313077280213e-16,0,nan,9.465922324262393332218e-01
2759,1.826079533676833732692e-01,1.825758734601832800060e-01,5.915187096226790796286e-08,1.780788292528175006517e-09,1.780788294424337071224e-09,1.826079533676833030400e-01,3.845900160840268675738e-16,0,nan,9.467220627631920046568e-01
2766,1.823835421087489361280e-01,1.823515802531593676949e-01,5.878260139692203897612e-08,1.767543580308016205061e-09,1.767543582204178269768e-09,1.823835421087488771745e-01,3.232391061565599693426e-16,0,nan,9.468512629131502843336e-01
2773,1.821599563301635749113e-01,1.821281118041240820737e-01,5.841655114396407685775e-08,1.754429893720946568409e-09,1.754429895617108633117e-09,1.821599563301635159849e-01,3.234870564405688704690e-16,0,nan,9.469798374557780849966e-01
2780,1.819371909827508793089e-01,1.819054630700747410277e-01,5.805368420804136711326e-08,1.741445616452948443454e-09,1.741445618349110508161e-09,1.819371909827508057594e-01,4.042579995805174973770e-16,0,nan,9.471077909264544765619e-01
2787,1.817152410604720436105e-01,1.816836290510785434371e-01,5.769396508448507738117e-08,1.728589156058405941163e-09,1.728589157954568005870e-09,1.817152410604719652091e-01,4.314518096573269853701e-16,0,nan,9.472351278168074283298e-01
2794,1.814941015999531892522e-01,1.814626047898009186810e-01,5.733735875142494054636e-08,1.715858943549889387455e-09,1.715858945446051452162e-09,1.814941015999531040475e-01,4.694628501922984565800e-16,0,nan,9.473618525752422528103e-01
2801,1.812737676800189323689e-01,1.812423853710397880779e-01,5.698383066204922403747e-08,1.703253432995973565642e-09,1.703253434892135630349e-09,1.812737676800187984564e-01,7.387308298545206218439e-16,0,nan,9.474879696074601912229e-01
2808,1.810542344212320020613e-01,1.810229659212662656209e-01,5.663334673700789442819e-08,1.690771101126907792417e-09,1.690771103023069857124e-09,1.810542344212318844254e-01,6.497276138871805888229e-16,0,nan,9.476134832769642336544e-01
2816,1.808043134652349837044e-01,1.807731741926646984453e-01,5.623647812192193581212e-08,1.676654485565353377849e-09,1.676654487461515442556e-09,1.808043134652348708931e-01,6.239410658131678261371e-16,0,nan,9.477561942013302125911e-01
2823,1.805864796695313134745e-01,1.805554527423733623959e-01,5.589240477854278421600e-08,1.664431081722090608843e-09,1.664431083618252673550e-09,1.805864796695312017474e-01,6.186899156519853803043e-16,0,nan,9.478804294509751532621e-01
2830,1.803694314662938336102e-01,1.803385162105440031599e-01,5.555127145383302458764e-08,1.652326212406467748884e-09,1.652326214302629813591e-09,1.803694314662936887744e-01,8.029955882184689526341e-16,0,nan,9.480040747826800103383e-01
2837,1.801531641442301878708e-01,1.801223598915322743341e-01,5.521304592714062562387e-08,1.640338444197000977983e-09,1.640338446093163042690e-09,1.801531641442300696657e-01,6.561369178095448134924e-16,0,nan,9.481271343904360013950e-01
2845,1.799069516802512536113e-01,1.798762734769534799018e-01,5.483002227621106370087e-08,1.626779715547619942380e-09,1.626779717443782007087e-09,1.799069516802511466277e-01,5.946610087649604875794e-16,0,nan,9.482670620565149835436e-01
2852,1.796923419933930954340e-01,1.796617733796932181445e-01,5.449792124021771369093e-08,1.615038147486169369608e-09,1.615038149382331434315e-09,1.796923419933929739356e-01,6.761468218752703457654e-16,0,nan,9.483888804802810791540e-01
2859,1.794784986357578493443e-01,1.794480389606592229956e-01,5.416862950885379983404e-08,1.603409308972065858175e-09,1.603409310868227922882e-09,1.794784986357577396908e-01,6.109561761060235032785e-16,0,nan,9.485101261050881593824e-01
2867,1.792350387536698341773e-01,1.792047027896176425443e-01,5.379569698450564072124e-08,1.590255513494118159405e-09,1.590255515390280224112e-09,1.792350387536697028126e-01,7.329183324713362638477e-16,0,nan,9.486479963182876273971e-01
2874,1.790228222552877335172e-01,1.789925938529595972337e-01,5.347232306992247305349e-08,1.578863718203826404346e-09,1.578863720099988469053e-09,1.790228222552875868517e-01,8.192555956571326324221e-16,0,nan,9.487680280475986384380e-01
2881,1.788113579110635342762e-01,1.787812364362468819934e-01,5.315166401361311971625e-08,1.567580475290807682879e-09,1.567580477186969747586e-09,1.788113579110634031555e-01,7.332906688185997058842e-16,0,nan,9.488874995252990882815e-01
2889,1.785705996946138074399e-01,1.785405996527787420014e-01,5.278848335282144399343e-08,1.554816607878869777109e-09,1.554816609775031841817e-09,1.785705996946136755061e-01,7.388329998888916488236e-16,0,nan,9.490233573555503478127e-01
2896,1.783607322278337459220e-01,1.783308377720017046109e-01,5.247354389997213935569e-08,1.543761656944894625132e-09,1.543761658841056689840e-09,1.783607322278336273239e-01,6.649342804405160617192e-16,0,nan,9.491416414318362065948e-01
2903,1.781516031045735914962e-01,1.781218136167637133838e-01,5.216122871100905082478e-08,1.532811265596409754427e-09,1.532811267492571819134e-09,1.781516031045734823441e-01,6.126919534420738707349e-16,0,nan,9.492593774399168117485e-01
2911,1.779134969465413218526e-01,1.778838266719529048743e-01,5.180747448788699292472e-08,1.520422983483125050522e-09,1.520422985379287115230e-09,1.779134969465412166307e-01,5.914212392291680109405e-16,0,nan,9.493932666498421762123e-01
2918,1.777059354869030549651e-01,1.776763688730374213254e-01,5.150068874336666294782e-08,1.509692517733354086466e-09,1.509692519629516151174e-09,1.777059354869029192094e-01,7.639343286445631050065e-16,0,nan,9.495098409848864864729e-01
2926,1.774696097589719412380e-01,1.774401608773044092260e-01,5.115318183345978586480e-08,1.497552416560376548202e-09,1.497552418456538612909e-09,1.774696097589718074610e-01,7.538022748753591006059e-16,0,nan,9.496424123970752335846e-01
2933,1.772635964718516643490e-01,1.772342499662906967206e-01,5.085180029976187578447e-08,1.487036382625577944059e-09,1.487036384521740008766e-09,1.772635964718515210175e-01,8.085784676344640236331e-16,0,nan,9.497578421762699585036e-01
2941,1.770290290924670661976e-01,1.769997988637148356172e-01,5.051039956585142101106e-08,1.475138278231221140061e-09,1.475138280127383204768e-09,1.770290290924669165371e-01,8.454012212104274386816e-16,0,nan,9.498891151607707599011e-01
2948,1.768245448243936090993e-01,1.767954157093112876886e-01,5.021430045863336331369e-08,1.464831346196984781418e-09,1.464831348093146846125e-09,1.768245448243934259504e-01,1.035766002785423006628e-15,0,nan,9.500034171665344268336e-01
2956,1.765917140935619189523e-01,1.765626998249652246376e-01,4.987886864110169468680e-08,1.453169238424284188524e-09,1.453169240320446253231e-09,1.765917140935617055678e-01,1.208349673525724344221e-15,0,nan,9.501334107154889241581e-01
2964,1.763598008315727661000e-01,1.763309006566806946825e-01,4.954656542223644745648e-08,1.441630603707036899253e-09,1.441630605603198963960e-09,1.763598008315725845503e-01,1.029427641257553667183e-15,0,nan,9.502627295368120871328e-01
2971,1.761576246120656052963e-01,1.761288236570682508297e-01,4.925833710513685516869e-08,1.431634302911648061013e-09,1.431634304807810125720e-09,1.761576246120654510820e-01,8.754330495118656493219e-16,0,nan,9.503753341404237307464e-01
2979,1.759274154471536788513e-01,1.758987271929050300034e-01,4.893179958391885616637e-08,1.420322807490388620311e-09,1.420322809386550685018e-09,1.759274154471535165598e-01,9.224913142811125246612e-16,0,nan,9.505034019344079626156e-01
2986,1.757267211855708111123e-01,1.756981309428057025368e-01,4.864855986557913378235e-08,1.410522801751470793336e-09,1.410522803647632858043e-09,1.757267211855706322867e-01,1.017634623908362729804e-15,0,nan,9.506149198362404523200e-01
2994,1.754981953471238531606e-01,1.754697164358470229395e-01,4.832766005553582184130e-08,1.399432883735453080019e-09,1.399432885631615144726e-09,1.754981953471236506722e-01,1.153791398471737783398e-15,0,nan,9.507417546781131282609e-01
3002,1.752705589120299445316e-01,1.752421906114793592746e-01,4.800971589007094869274e-08,1.388458922521950947662e-09,1.388458924418113012369e-09,1.752705589120296649565e-01,1.595105786379476187880e-15,0,nan,9.508679392162544110950e-01
3009,1.750721020945352757181e-01,1.750438299922446871992e-01,4.773391184195987400043e-08,1.378950638320577278391e-09,1.378950640216739343098e-09,1.750721020945349979726e-01,1.586463452563663050757e-15,0,nan,9.509778211597127734063e-01
3017,1.748461178201020926881e-01,1.748179549946133615190e-01,4.742141581468877159300e-08,1.368190040246082475910e-09,1.368190042142244540617e-09,1.748461178201018104296e-01,1.614325136860397324258e-15,0,nan,9.511027997906586850074e-01
3025,1.746210065430927327323e-01,1.745929522921758070275e-01,4.711177641655080217278e-08,1.357541116165786804987e-09,1.357541118061948869695e-09,1.746210065430924619393e-01,1.550747246658352553332e-15,0,nan,9.512271423302334673734e-01
3033,1.743967626564043305049e-01,1.743688162841312283557e-01,4.680496016067974099568e-08,1.347002421077838592741e-09,1.347002422974000657448e-09,1.743967626564040664203e-01,1.514274348563770366520e-15,0,nan,9.513508536246925777159e-01
3040,1.742012564170613286851e-01,1.741734038726222288940e-01,4.653878583515042650050e-08,1.337870366184292980925e-09,1.337870368080455045632e-09,1.742012564170610474702e-01,1.614310621360626894008e-15,0,nan,9.514585869614635504172e-01
3048,1.739786239489897190502e-01,1.739508779950638961420e-01,4.623717437331774627477e-08,1.327534533332542396821e-09,1.327534535228704461528e-09,1.739786239489894136169e-01,1.755579493523732014781e-15,0,nan,9.515811275629563937184e-01
3056,1.737568430289704590752e-01,1.737292029873479526358e-01,4.593829241666537543644e-08,1.317304898357970020170e-09,1.317304900254132084878e-09,1.737568430289701486139e-01,1.786757210128763520236e-15,0,nan,9.517030505808391839832e-01
3064,1.735359082415999509852e-01,1.735083734400973964895e-01,4.564210828829623526032e-08,1.307180100762766960336e-09,1.307180102658929025043e-09,1.735359082415996719251e-01,1.608082670026427769610e-15,0,nan,9.518243606744407639365e-01
3072,1.733158142195725948120e-01,1.732883839919646118410e-01,4.534859075947295154477e-08,1.297158800911535427713e-09,1.297158802807697492420e-09,1.733158142195722912625e-01,1.751424153695893494853e-15,0,nan,9.519450624563251368523e-01
3080,1.730965556431325880204e-01,1.730692293290840011455e-01,4.505770904214322884764e-08,1.287239679658984066601e-09,1.287239681555146131308e-09,1.730965556431322963836e-01,1.684821692655185308286e-15,0,nan,9.520651604928671689083e-01
3087,1.729053855689826335595e-01,1.728781496421968877364e-01,4.480532585526322578091e-08,1.278643245254989137177e-09,1.278643247151151201884e-09,1.729053855689823413128e-01,1.690211641654579717114e-15,0,nan,9.521697545700281488878e-01
3095,1.726876792778706537490e-01,1.726605460421599125276e-01,4.451930480428455509115e-08,1.268912223159395499956e-09,1.268912225055557564663e-09,1.726876792778703693763e-01,1.646745607474462228535e-15,0,nan,9.522887327335282490093e-01
3103,1.724707933980577090338e-01,1.724437622096523237136e-01,4.423583343814319642426e-08,1.259279697986066883316e-09,1.259279699882228948023e-09,1.724707933980574111628e-01,1.727080791445998428992e-15,0,nan,9.524071200279545793476e-01
3111,1.722547227890081911195e-01,1.722277930097749487626e-01,4.395488260846032993528e-08,1.249744426610313929333e-09,1.249744428506475994040e-09,1.722547227890079045648e-01,1.663551684088888973990e-15,0,nan,9.525249208460942492273e-01
3119,1.720394623551721735577e-01,1.720126333525510420319e-01,4.367642357310429158685e-08,1.240305184687959535482e-09,1.240305186584121600189e-09,1.720394623551719273625e-01,1.431039163612828442077e-15,0,nan,9.526421395372841604025e-01
3127,1.718250070454805378262e-01,1.717982781924222712711e-01,4.340042798951617119932e-08,1.230960766325148537437e-09,1.230960768221310602145e-09,1.718250070454802568281e-01,1.635373703081259852077e-15,0,nan,9.527587804079493163088e-01
3135,1.716113518528466219681e-01,1.715847225277511434172e-01,4.312686790816103379368e-08,1.221709983754758801661e-09,1.221709985650920866368e-09,1.716113518528463401162e-01,1.642384983403929523687e-15,0,nan,9.528748477221201745543e-01
3143,1.713984918136753354823e-01,1.713719614003310076633e-01,4.285571576610367649452e-08,1.212551667019310851744e-09,1.212551668915472916452e-09,1.713984918136750633611e-01,1.587652200945412867886e-15,0,nan,9.529903457019646196061e-01
3151,1.711864220073784914611e-01,1.711599898949022202643e-01,4.258694438070459772690e-08,1.203484663660181033896e-09,1.203484665556343098603e-09,1.711864220073782105850e-01,1.640761703036354758702e-15,0,nan,9.531052785282964377798e-01
3159,1.709751375558968000679e-01,1.709488031386749151697e-01,4.232052694343432567093e-08,1.194507838413000938735e-09,1.194507840309163003442e-09,1.709751375558965046363e-01,1.727921051553821048344e-15,0,nan,9.532196503410789190655e-01
3167,1.707646336232283845735e-01,1.707383963008583249721e-01,4.205643701380365566779e-08,1.185620072909103479944e-09,1.185620074805265544651e-09,1.707646336232281249071e-01,1.520610063107103410540e-15,0,nan,9.533334652399226050753e-01
3176,1.705287436948724477670e-01,1.705026148929567053614e-01,4.176208548517475603831e-08,1.175726419751111179021e-09,1.175726421647273243728e-09,1.705287436948722094051e-01,1.397781057060034380463e-15,0,nan,9.534608463682631663227e-01
3184,1.703198824969431035559e-01,1.702938495310648003844e-01,4.150285536415846222345e-08,1.167024268300178828773e-09,1.167024270196340893480e-09,1.703198824969428298897e-01,1.606777651854061022831e-15,0,nan,9.535734912556265046907e-01
3192,1.701117869713101860007e-01,1.700858492569843616327e-01,4.124587243144965219681e-08,1.158407787399947669082e-09,1.158407789296109733789e-09,1.701117869713098965459e-01,1.701556841843859932472e-15,0,nan,9.536855917856240894784e-01
3200,1.699044524506110043216e-01,1.698786094083315212355e-01,4.099111170297245830481e-08,1.149875925346074378870e-09,1.149875927242236443577e-09,1.699044524506107242586e-01,1.648355706049392428972e-15,0,nan,9.537971518965265042486e-01
3208,1.696978743072218576149e-01,1.696721253624070280264e-01,4.073854853331214196278e-08,1.141427645889810750974e-09,1.141427647785972815681e-09,1.696978743072216070287e-01,1.476660966666265112370e-15,0,nan,9.539081754886933315653e-01
3216,1.694920479528240486733e-01,1.694663925357628719848e-01,4.048815861030308543533e-08,1.133061927973656945546e-09,1.133061929869819010253e-09,1.694920479528238174943e-01,1.363951943589517124462e-15,0,nan,9.540186664250288576953e-01
3225,1.692613862638159272223e-01,1.692358353904916401511e-01,4.020903780522250266575e-08,1.123747929987633553165e-09,1.123747931883795617872e-09,1.692613862638157116964e-01,1.273331408423167354562e-15,0,nan,9.541423368004956269569e-01
3233,1.690571424033194269931e-01,1.690316838630444573610e-01,3.996318679783982590597e-08,1.115554332959297868643e-09,1.115554334855459933350e-09,1.690571424033192087974e-01,1.290662341210990382537e-15,0,nan,9.542517085008481928627e-01
3241,1.688536362419692793413e-01,1.688282694799155547738e-01,3.971943515156092246372e-08,1.107440201754164593196e-09,1.107440203650326657904e-09,1.688536362419690070168e-01,1.612784223869498309358e-15,0,nan,9.543605593804295869273e-01
3250,1.686255680762316355725e-01,1.686003039072801190645e-01,3.944769532555926205393e-08,1.098405594527888152714e-09,1.098405596424050217421e-09,1.686255680762313696990e-01,1.576709159713923845575e-15,0,nan,9.544823986982087403387e-01
3258,1.684236148606895189239e-01,1.683984413063490392926e-01,3.920832886109613504090e-08,1.090457154432803630122e-09,1.090457156328965694829e-09,1.684236148606892613310e-01,1.529434479057265406275e-15,0,nan,9.545901551183534292653e-01
3266,1.682223856214289936517e-01,1.681973021412581648093e-01,3.897099091927475874974e-08,1.082585222700986207494e-09,1.082585224597148272201e-09,1.682223856214287406802e-01,1.503791965383684072547e-15,0,nan,9.546974022046310880412e-01
3275,1.679968627328631836093e-01,1.679718799457408373588e-01,3.870638301092099721963e-08,1.073819607945985824595e-09,1.073819609842147889302e-09,1.679968627328629182644e-01,1.579463597547082992741e-15,0,nan,9.548174508500978322628e-01
3283,1.677971576580710444393e-01,1.677722638115693720717e-01,3.847328283357382706375e-08,1.066107223643548740829e-09,1.066107225539710805536e-09,1.677971576580707494956e-01,1.757739240723897562216e-15,0,nan,9.549236275273050671402e-01
3291,1.675981631914766623037e-01,1.675733577590648726297e-01,3.824214324008798054670e-08,1.058468521350796535655e-09,1.058468523246958600362e-09,1.675981631914763554745e-01,1.830743302734491782009e-15,0,nan,9.550293060221090531191e-01
3300,1.673751385813272429814e-01,1.673504319908170612230e-01,3.798442838324975962273e-08,1.049961961756184986029e-09,1.049961963652347050736e-09,1.673751385813269429827e-01,1.792373369602743181849e-15,0,nan,9.551476032012763616678e-01
3308,1.671776402392195493007e-01,1.671530209583202697399e-01,3.775738514893211266327e-08,1.042476934566616770695e-09,1.042476936462778835402e-09,1.671776402392192694411e-01,1.674025816923612506351e-15,0,nan,9.552522346376024142082e-01
3317,1.669562882298150641169e-01,1.669317665591506238965e-01,3.750422609851398742434e-08,1.034141080360258108755e-09,1.034141082256420173462e-09,1.669562882298147971321e-01,1.599129854917784011066e-15,0,nan,9.553693626324916433868e-01
3325,1.667602673559924197910e-01,1.667358319096816365867e-01,3.728118635440878845475e-08,1.026805882973327476808e-09,1.026805884869489541515e-09,1.667602673559921310815e-01,1.731284619431618329030e-15,0,nan,9.554729625019801954084e-01
3334,1.665405671424233791100e-01,1.665162280960626739468e-01,3.703248008472632213589e-08,1.018636473378091744216e-09,1.018636475274253808923e-09,1.665405671424231011477e-01,1.669036780289464278617e-15,0,nan,9.555889385685277575763e-01
3342,1.663460054047915803732e-01,1.663217515163210036278e-01,3.681335352228290740005e-08,1.011447375382910865457e-09,1.011447377279072930164e-09,1.663460054047912888312e-01,1.752623776398509269992e-15,0,nan,9.556915220586078199951e-01
3351,1.661279365426898413372e-01,1.661037778647917462216e-01,3.656899984098005163608e-08,1.003440276608797729008e-09,1.003440278504959793715e-09,1.661279365426895534679e-01,1.732816498615116028169e-15,0,nan,9.558063631147281613543e-01
3359,1.659348159260580768404e-01,1.659107413579638812262e-01,3.635369862904428685309e-08,9.963936584991198308190e-10,9.963936603952818955262e-10,1.659348159260577969536e-01,1.686727340884587506726e-15,0,nan,9.559079451160553221926e-01
3368,1.657183583236025159469e-01,1.656943777971482123501e-01,3.611360008546463510905e-08,9.885448593495086913807e-10,9.885448612456707560879e-10,1.657183583236022582727e-01,1.554892296936526120366e-15,0,nan,9.560216677498784424490e-01
3377,1.655027457248900435438e-01,1.654788586293520213921e-01,3.587571571869864464574e-08,9.807782825433672474404e-10,9.807782844395293121475e-10,1.655027457248897502807e-01,1.771953292047827371150e-15,0,nan,9.561348048832395983597e-01
3385,1.653117950328119312164e-01,1.652879904787500076058e-01,3.566610058732055454732e-08,9.739428163466958999942e-10,9.739428182428579647013e-10,1.653117950328115950867e-01,2.033307898314832506187e-15,0,nan,9.562348833414269081484e-01
3394,1.650977636293562422765e-01,1.650740513676812182275e-01,3.543232741946491207133e-08,9.663286319657641164571e-10,9.663286338619261811642e-10,1.650977636293558830261e-01,2.175985803536310951614e-15,0,nan,9.563469268028197872765e-01
3403,1.648845615214913906676e-01,1.648609409573052464459e-01,3.520069381036080345064e-08,9.587936131068652164703e-10,9.587936150030272811775e-10,1.648845615214910371229e-01,2.144195749183503372865e-15,0,nan,9.564583976729384478459e-01
3411,1.646957404157079474238e-01,1.646722008653107582887e-01,3.499657313356254273848e-08,9.521614485331787836246e-10,9.521614504293408483318e-10,1.646957404157076150346e-01,2.018202050585895911691e-15,0,nan,9.565570057388146006064e-01
3420,1.644840902183214714771e-01,1.644606412562777120190e-01,3.476891269110749904606e-08,9.447731774677343100476e-10,9.447731793638963747547e-10,1.644840902183211816021e-01,1.762328520383959532510e-15,0,nan,9.566674069621212599460e-01
3429,1.642732540142012309659e-01,1.642498950609150853985e-01,3.454332023989812330322e-08,9.374611504719226825542e-10,9.374611523680847472613e-10,1.642732540142009446281e-01,1.743057903562734882260e-15,0,nan,9.567772481264988820903e-01
3438,1.640632265984869886388e-01,1.640399570795414985191e-01,3.431977169040900464204e-08,9.302243865358257736787e-10,9.302243884319878384363e-10,1.640632265984867348135e-01,1.547118671066986425008e-15,0,nan,9.568865334847685058918e-01
3447,1.638540028127977998817e-01,1.638308221588954671777e-01,3.409824329520049040343e-08,9.230619197579133521471e-10,9.230619216540754169047e-10,1.638540028127975101016e-01,1.768526436196592340259e-15,0,nan,9.569952672467931146876e-01
3455,1.636686966327913494990e-01,1.636455944962024178224e-01,3.390300616483009679338e-08,9.167568863635909530743e-10,9.167568882597530178320e-10,1.636686966327910533356e-01,1.809529751471334307378e-15,0,nan,9.570914597812033224955e-01
3464,1.634609769029180814659e-01,1.634379625697942317597e-01,3.368523000942142200142e-08,9.097321755704820461027e-10,9.097321774666441108603e-10,1.634609769029177848011e-01,1.814896895070805564018e-15,0,nan,9.571991629757423788094e-01
3473,1.632540461573256107553e-01,1.632311190728331362632e-01,3.346940727422686205836e-08,9.027790539665436710569e-10,9.027790558627057358145e-10,1.632540461573253231164e-01,1.761909386816736920276e-15,0,nan,9.573063264994298047160e-01
3482,1.630478994133922054921e-01,1.630250590275938438189e-01,3.325551548870434479898e-08,8.958966118811322507097e-10,8.958966137772943154673e-10,1.630478994133918875634e-01,1.949910030721347217590e-15,0,nan,9.574129544001167949107e-01
3491,1.628425317324421750520e-01,1.628197775002416247681e-01,3.304353249742906983579e-08,8.890839534796384543004e-10,8.890839553758005190581e-10,1.628425317324418758529e-01,1.837352556739474063466e-15,0,nan,9.575190506852558935177e-01
3500,1.626379382192490730130e-01,1.626152696003364261923e-01,3.283343645488475385085e-08,8.823401965185932739574e-10,8.823401984147553387150e-10,1.626379382192487328446e-01,2.091568765208725252819e-15,0,nan,9.576246193224156169946e-01
3509,1.624341140215450340900e-01,1.624115304803428472269e-01,3.262520582035296490345e-08,8.756644721056919371469e-10,8.756644740018540019045e-10,1.624341140215446756257e-01,2.206829183865123828408e-15,0,nan,9.577296642397618820722e-01
3518,1.622310543295375218076e-01,1.622085553351476361339e-01,3.241881935290025246301e-08,8.690559244646698364331e-10,8.690559263608319011907e-10,1.622310543295371639667e-01,2.205748637384582288676e-15,0,nan,9.578341893265557540271e-01
3527,1.620287543754323766887e-01,1.620063394015834601358e-01,3.221425610645981293822e-08,8.625137107048881559439e-10,8.625137126010502207015e-10,1.620287543754320065692e-01,2.284282922861001293981e-15,0,nan,9.579381984336320430651e-01
3536,1.618272094329633314924e-01,1.618048779579592533207e-01,3.201149542500608771059e-08,8.560370005955320854872e-10,8.560370024916941502448e-10,1.618272094329629954575e-01,2.076504390158990319497e-15,0,nan,9.580416953738685732593e-01
3545,1.616264148169283543233e-01,1.616041663235970593515e-01,3.181051693782033005849e-08,8.496249763443328383833e-10,8.496249782404949031409e-10,1.616264148169279636039e-01,2.417422661710501652269e-15,0,nan,9.581446839226629652803e-01
3554,1.614263658827315428557e-01,1.614041998583747861140e-01,3.161130055484472623132e-08,8.432768323806746610097e-10,8.432768342768367257673e-10,1.614263658827311620974e-01,2.358711653871688240975e-15,0,nan,9.582471678183750079041e-01
3563,1.612270580259322627636e-01,1.612049739622759825242e-01,3.141382646212439396881e-08,8.369917751430457105495e-10,8.369917770392077753071e-10,1.612270580259318553747e-01,2.526802704828265295153e-15,0,nan,9.583491507627990773168e-01
3572,1.610284866817994209320e-01,1.610064840749447223622e-01,3.121807511733359787807e-08,8.307690228706724176711e-10,8.307690247668344824287e-10,1.610284866817990352136e-01,2.395343105664743396742e-15,0,nan,9.584506364215946190989e-01
3581,1.608306473248725665393e-01,1.608087256752474547561e-01,3.102402724538633279655e-08,8.246078053993005054170e-10,8.246078072954625701747e-10,1.608306473248721550710e-01,2.558394707908212290146e-15,0,nan,9.585516284247391166715e-01
3591,1.606116788650080173806e-01,1.605898465871456182175e-01,3.081039328372652703815e-08,8.178332561613030229609e-10,8.178332580574650877185e-10,1.606116788650075978079e-01,2.612342335188342775020e-15,0,nan,9.586632671537119816034e-01
3600,1.604153701272575116565e-01,1.603936177659683604002e-01,3.061987951176323684249e-08,8.117994673514351103049e-10,8.117994692475971750625e-10,1.604153701272570828004e-01,2.673410714861243222331e-15,0,nan,9.587632287574555232826e-01
3609,1.602197795439514460547e-01,1.601981066128230768442e-01,3.043101090824038845192e-08,8.058248892777097755115e-10,8.058248911738718402691e-10,1.602197795439509827345e-01,2.891779324645916816447e-15,0,nan,9.588627077752555112481e-01
3618,1.600249027465846796137e-01,1.600033087633396799987e-01,3.024376925232173748020e-08,7.999087973895115679098e-10,7.999087992856736326675e-10,1.600249027465842266611e-01,2.830512969143485423227e-15,0,nan,9.589617076948492754005e-01
3628,1.598092048611506887923e-01,1.597876980371150390514e-01,3.003760926224859045166e-08,7.934030888749506211573e-10,7.934030907711126859149e-10,1.598092048611501836896e-01,3.160660786376739361121e-15,0,nan,9.590711499003568824397e-01
3637,1.596158207657809302571e-01,1.595943918848644338393e-01,2.985374353951721762666e-08,7.876081359725261775327e-10,7.876081378686882422903e-10,1.596158207657804063164e-01,3.282511077786257971432e-15,0,nan,9.591691496935459810246e-01
3646,1.594231371009904862923e-01,1.594017856934945853720e-01,2.967144963325827700691e-08,7.818694821636669433590e-10,7.818694840598290081167e-10,1.594231371009899785740e-01,3.184721704015777088782e-15,0,nan,9.592666810265978189084e-01
3656,1.592098605031234681562e-01,1.591885946311319410817e-01,2.947072338338016093958e-08,7.755584007181395435827e-10,7.755584026143016083403e-10,1.592098605031229740717e-01,3.103353529532856708885e-15,0,nan,9.593745038222557887961e-01
3665,1.590186417149797304393e-01,1.589974523377539195046e-01,2.929169144063866469579e-08,7.699363727325821156813e-10,7.699363746287441804389e-10,1.590186417149792442831e-01,3.057228063951606638605e-15,0,nan,9.594710571542334025252e-01
3674,1.588281103493262569337e-01,1.588069970093276550571e-01,2.911417844947656002960e-08,7.643685541644816226239e-10,7.643685560606436873815e-10,1.588281103493257665355e-01,3.087603284228278862528e-15,0,nan,9.595671523514163669608e-01
3684,1.586172100712638644016e-01,1.585961806851019229025e-01,2.891870318246274963570e-08,7.582448755499337600892e-10,7.582448774460958248468e-10,1.586172100712634018809e-01,2.915954999930432003718e-15,0,nan,9.596733914312762168107e-01
3693,1.584281164777584516301e-01,1.584071621754122582981e-01,2.874434285263468656168e-08,7.527893699235589357330e-10,7.527893718197210004906e-10,1.584281164777579818182e-01,2.965457879809099270232e-15,0,nan,9.597685301046755528150e-01
3703,1.582188036843640843720e-01,1.581979322858121927986e-01,2.855233047610546964764e-08,7.467889063016649413950e-10,7.467889081978270061527e-10,1.582188036843636035826e-01,3.038763043284293552211e-15,0,nan,9.598737143173153715196e-01
3712,1.580311298690446064619e-01,1.580103326175510414231e-01,2.838105118194334292452e-08,7.414428958228584344569e-10,7.414428977190204992145e-10,1.580311298690441198719e-01,3.079076479518418683294e-15,0,nan,9.599679106837596932961e-01
3722,1.578233847422912394798e-01,1.578026693628460097596e-01,2.819242322014550521002e-08,7.355625636155519587043e-10,7.355625655117140234619e-10,1.578233847422907486072e-01,3.110264897653514217212e-15,0,nan,9.600720556689033287714e-01
3731,1.576371130249284990832e-01,1.576164708720660667662e-01,2.802415531486848723246e-08,7.303233149022705821784e-10,7.303233167984326469360e-10,1.576371130249280053782e-01,3.131908484586103028128e-15,0,nan,9.601653236647854530012e-01
3741,1.574309160914668381803e-01,1.574103547967951877151e-01,2.783883545476118192106e-08,7.245601226756501390189e-10,7.245601245718122037765e-10,1.574309160914663509263e-01,3.095033815080198811787e-15,0,nan,9.602684447544143642997e-01
3750,1.572460290985659425722e-01,1.572255401259213813958e-01,2.767351120618530749093e-08,7.194249838223976436350e-10,7.194249857185597083926e-10,1.572460290985654679627e-01,3.018260643695067766799e-15,0,nan,9.603607980425731657412e-01
3760,1.570413612220545318543e-01,1.570209521112348738381e-01,2.749142522735281175379e-08,7.137760290902040350472e-10,7.137760309863660998049e-10,1.570413612220540311697e-01,3.188233719815035211230e-15,0,nan,9.604629102684607110780e-01
3770,1.568374905377760142322e-01,1.568171607712728898854e-01,2.731101216739236058904e-08,7.081860627032975573371e-10,7.081860645994596220947e-10,1.568374905377755573901e-01,2.912837589644354189318e-15,0,nan,9.605644974517642194515e-01
3779,1.566546842536889194708e-01,1.566344254584726980450e-01,2.715005446317040271106e-08,7.032048930017590710726e-10,7.032048948979211358302e-10,1.566546842536884830117e-01,2.786122477859574845667e-15,0,nan,9.606554803458809873033e-01
3789,1.564523140511529242236e-01,1.564321336298442333135e-01,2.697276588305114346617e-08,6.977248985656114681625e-10,6.977249004617735329201e-10,1.564523140511524737782e-01,2.879122292425695016202e-15,0,nan,9.607560810463876429751e-01
3799,1.562507261983884232492e-01,1.562306236469106768272e-01,2.679709383973181774559e-08,6.923016981068310136515e-10,6.923017000029930784091e-10,1.562507261983879810709e-01,2.829927989964240000358e-15,0,nan,9.608561683089935908731e-01
3808,1.560699618830569956884e-01,1.560499289871847272693e-01,2.664035551173153652125e-08,6.874687697620082660771e-10,6.874687716581703308347e-10,1.560699618830565437388e-01,2.895814608702404197007e-15,0,nan,9.609458110984924318165e-01
3818,1.558698466789623093831e-01,1.558498907076057982124e-01,2.646770303648005047642e-08,6.821514654218928268504e-10,6.821514673180548916081e-10,1.558698466789618818686e-01,2.742765700018444272480e-15,0,nan,9.610449336019036800411e-01
3828,1.556704993662277880517e-01,1.556506198282973096880e-01,2.629661302116536722107e-08,6.768888579251395943109e-10,6.768888598213016590685e-10,1.556704993662273906103e-01,2.553093958052134525895e-15,0,nan,9.611435539325120755742e-01
3838,1.554719150459289156441e-01,1.554521114547130766770e-01,2.612706733287361591528e-08,6.716802457543065512802e-10,6.716802476504686160379e-10,1.554719150459284882380e-01,2.749088469095401824087e-15,0,nan,9.612416758983494035544e-01
3848,1.552740888627884563444e-01,1.552543607359041233362e-01,2.595904809523220457729e-08,6.665249381613957785219e-10,6.665249400575578432796e-10,1.552740888627880596891e-01,2.554549620666822957567e-15,0,nan,9.613393032690238352200e-01
3857,1.550966895271248258137e-01,1.550770289092387455021e-01,2.580912132519003419463e-08,6.619301743651193929116e-10,6.619301762612814576692e-10,1.550966895271244283181e-01,2.562889141602091773199e-15,0,nan,9.614267481087786655614e-01
3867,1.549002905824377329669e-01,1.548807045241032964711e-01,2.564395399447542856602e-08,6.568742801893123620387e-10,6.568742820854744267964e-10,1.549002905824373228945e-01,2.647331164753955193680e-15,0,nan,9.615234459984580905000e-01
3877,1.547046359368554613312e-01,1.546851239679647993519e-01,2.548026268451419936712e-08,6.518697465635350656529e-10,6.518697484596971304106e-10,1.547046359368551071494e-01,2.289406148379848596846e-15,0,nan,9.616196600120375100550e-01
3887,1.545097209006241756324e-01,1.544902825552089409289e-01,2.531803047931606142833e-08,6.469159229381066708517e-10,6.469159248342687356093e-10,1.545097209006238437581e-01,2.147918480878395928301e-15,0,nan,9.617153937738601688040e-01
3897,1.543155408252588345341e-01,1.542961756414435448015e-01,2.515724069923633955388e-08,6.420121686266758170435e-10,6.420121705228378818012e-10,1.543155408252585013182e-01,2.159315798034792864204e-15,0,nan,9.618106508721484357196e-01
3907,1.541220911030775353456e-01,1.541027986230334156925e-01,2.499787689708329531396e-08,6.371578526321926963998e-10,6.371578545283547611574e-10,1.541220911030771747535e-01,2.339652203397357014226e-15,0,nan,9.619054348594573427981e-01
3917,1.539293671667420482230e-01,1.539101469366415952944e-01,2.483992285429925382789e-08,6.323523534763761023984e-10,6.323523553725381671561e-10,1.539293671667417150747e-01,2.164292809633950355729e-15,0,nan,9.619997492531131583356e-01
3927,1.537373644888049561974e-01,1.537182160587770018978e-01,2.468336257721401075410e-08,6.275950590326095306062e-10,6.275950609287715953638e-10,1.537373644888046646554e-01,1.896363744433660890221e-15,0,nan,9.620935975356567393694e-01
3937,1.535460785812626516300e-01,1.535270015053482317580e-01,2.452818029336887604384e-08,6.228853663621730695084e-10,6.228853682583351342660e-10,1.535460785812623961378e-01,1.663945079593764784235e-15,0,nan,9.621869831552673328081e-01
3947,1.533555049951146054266e-01,1.533364988312232723988e-01,2.437436044790972816163e-08,6.182226815537489470153e-10,6.182226834499110117729e-10,1.533555049951143547048e-01,1.634905459672024610603e-15,0,nan,9.622799095261864303933e-01
3957,1.531656393199285481899e-01,1.531467036297953221435e-01,2.422188770004784740595e-08,6.136064195661209300638e-10,6.136064214622829948214e-10,1.531656393199283053286e-01,1.585612071448158227504e-15,0,nan,9.623723800291318550542e-01
3968,1.529575994971811847556e-01,1.529387408264996084384e-01,2.405570552343547913376e-08,6.085814621498729745590e-10,6.085814640460350393167e-10,1.529575994971809592957e-01,1.474002223554220457830e-15,0,nan,9.624735750492544203395e-01
3978,1.527692062482044754734e-01,1.527504171431883217558e-01,2.390601267891405884154e-08,6.040608223647733376974e-10,6.040608242609354024550e-10,1.527692062482042588769e-01,1.417802018663284464721e-15,0,nan,9.625650990868968984496e-01
3988,1.525815074783513636270e-01,1.525627875123273524682e-01,2.375762069877760386263e-08,5.995848464938284559312e-10,5.995848483899905206888e-10,1.525815074783511388854e-01,1.472927889777050549122e-15,0,nan,9.626561775281679918161e-01
3998,1.523944989308984310217e-01,1.523758476808483031117e-01,2.361051508428949908836e-08,5.951529842839748249414e-10,5.951529861801368896990e-10,1.523944989308981981486e-01,1.528093702570749039092e-15,0,nan,9.627468136205756430129e-01
4008,1.522081763855632763338e-01,1.521895934320836307752e-01,2.346468153373019104965e-08,5.907646935971794411385e-10,5.907646954933415058962e-10,1.522081763855630417802e-01,1.541005175017196006726e-15,0,nan,9.628370105801384452372e-01
4019,1.520040089253140436210e-01,1.519855006179168799285e-01,2.330571702993174392130e-08,5.859872616627702721507e-10,5.859872635589323369083e-10,1.520040089253138295452e-01,1.408355743186007334742e-15,0,nan,9.629357238374921424567e-01
4029,1.518191134072519321574e-01,1.518006725272688095529e-01,2.316250912012756494900e-08,5.816887418282039823932e-10,5.816887437243660471509e-10,1.518191134072517612465e-01,1.125753642802000506095e-15,0,nan,9.630250089482918993415e-01
4039,1.516348910357221690948e-01,1.516165171747063111773e-01,2.302053015719626366929e-08,5.774321629704220586716e-10,5.774321648665841234292e-10,1.516348910357219514954e-01,1.435021811481230664484e-15,0,nan,9.631138646998747739883e-01
4050,1.514330190488012151118e-01,1.514147184410165880575e-01,2.286575659337222343417e-08,5.727977592421581512426e-10,5.727977611383202160002e-10,1.514330190488010268536e-01,1.243177715847317466954e-15,0,nan,9.632111138047379086469e-01
4060,1.512501970619741786805e-01,1.512319626266221683775e-01,2.272631460723886264894e-08,5.686276042971118729568e-10,5.686276061932739377144e-10,1.512501970619739846219e-01,1.283030634784791083928e-15,0,nan,9.632990779272975952760e-01
4070,1.510680357008845620115e-01,1.510498670401096421578e-01,2.258806022377966094358e-08,5.644978324614689215208e-10,5.644978343576309862784e-10,1.510680357008843555116e-01,1.366932821486415432957e-15,0,nan,9.633866221762815593111e-01
4081,1.508684164899305735208e-01,1.508503197256538252979e-01,2.243733660506514573736e-08,5.600011441225134265037e-10,5.600011460186754912613e-10,1.508684164899304205941e-01,1.013643014138001237924e-15,0,nan,9.634824394760738443234e-01
4091,1.506876295622432970767e-01,1.506695977478793302407e-01,2.230153416653476312909e-08,5.559545978940168616552e-10,5.559545997901789264128e-10,1.506876295622431611313e-01,9.021669548950762681865e-16,0,nan,9.635691117221837597969e-01
4102,1.504895127276557609264e-01,1.504715519106255006143e-01,2.215347688097193206119e-08,5.515483018016375650761e-10,5.515483036977996298337e-10,1.504895127276556601633e-01,6.695685139716331147382e-16,0,nan,9.636639769867747784006e-01
4112,1.503100830345625305018e-01,1.502921863571845817464e-01,2.202007075983569207689e-08,5.475828951390507388239e-10,5.475828970352128035815e-10,1.503100830345624369622e-01,6.223104966928820585539e-16,0,nan,9.637497901988975187396e-01
4123,1.501134498234723557708e-01,1.500956232599296447106e-01,2.187461946810634484767e-08,5.432647312848126113525e-10,5.432647331809746761102e-10,1.501134498234722600493e-01,6.376610451353881738947e-16,0,nan,9.638437175524118912971e-01
4133,1.499353604659877936545e-01,1.499175972459188821428e-01,2.174355557156309172879e-08,5.393784405786134777631e-10,5.393784424747755425208e-10,1.499353604659877085175e-01,5.678245300496492894132e-16,0,nan,9.639286844434565087948e-01
4144,1.497401924516281457311e-01,1.497224984772128064670e-01,2.160065159491440452864e-08,5.351462164240992639835e-10,5.351462183202613287412e-10,1.497401924516280876179e-01,3.880937742483259844022e-16,0,nan,9.640216877319247188111e-01
4155,1.495457846746127972271e-01,1.495281594970875593820e-01,2.145905904946207871817e-08,5.309581552345682143731e-10,5.309581571307302791307e-10,1.495457846746127556615e-01,2.779456530861300863289e-16,0,nan,9.641142124208295519170e-01
4165,1.493697058983537717669e-01,1.493521428774515213966e-01,2.133146358161076644769e-08,5.271886664658471154375e-10,5.271886683620091801952e-10,1.493697058983537139925e-01,3.867880901207430264317e-16,0,nan,9.641979135632899095996e-01
4176,1.491767358499202500433e-01,1.491592407804160913543e-01,2.119233200831688854820e-08,5.230833284492628526813e-10,5.230833303454249174389e-10,1.491767358499201568154e-01,6.249488821124866463533e-16,0,nan,9.642895347664543294125e-01
4187,1.489845118399305556878e-01,1.489670842847456155855e-01,2.105446758153108405740e-08,5.190205066569004942286e-10,5.190205085530625589862e-10,1.489845118399304108926e-01,9.718808911560397101565e-16,0,nan,9.643806879891415929657e-01
4197,1.488104060928783778373e-01,1.487930395383685600041e-01,2.093022341708357745228e-08,5.153634644295278850623e-10,5.153634663256899498199e-10,1.488104060928782131605e-01,1.106621249125622642635e-15,0,nan,9.644631514676785509228e-01
4208,1.486195930589308267233e-01,1.486022931951810899243e-01,2.079473716976004883548e-08,5.113802926753765444275e-10,5.113802945715386091852e-10,1.486195930589306573981e-01,1.139319996797345411809e-15,0,nan,9.645534211771864805708e-01
4219,1.484295122330665794852e-01,1.484122786342943756122e-01,2.066047559834490875709e-08,5.074380635435530883327e-10,5.074380654397151530903e-10,1.484295122330664260299e-01,1.033859524830945609832e-15,0,nan,9.646432332133733212449e-01
4230,1.482401589439984734842e-01,1.482229911882175232840e-01,2.052742450667183113165e-08,5.035362523149063849915e-10,5.035362542110684497491e-10,1.482401589439983373490e-01,9.183418059753957665049e-16,0,nan,9.647325910493499471457e-01
4241,1.480515285620583598725e-01,1.480344262310352432266e-01,2.039556989918495572260e-08,4.996743423195521983527e-10,4.996743442157142631103e-10,1.480515285620581788649e-01,1.222598337582058390847e-15,0,nan,9.648214981231665462406e-01
4251,1.478806698508633998834e-01,1.478636266370857432761e-01,2.027672873099434366441e-08,4.961977118279093718644e-10,4.961977137240714366220e-10,1.478806698508631726346e-01,1.536703719168575897346e-15,0,nan,9.649019344430246773519e-01
4262,1.476934068568959146361e-01,1.476764282796972083123e-01,2.014712016798503070958e-08,4.924105706838013769805e-10,4.924105725799634417381e-10,1.476934068568956354134e-01,1.890556409650922819372e-15,0,nan,9.649899903929577285404e-01
4273,1.475068535341784448089e-01,1.474899391860014785660e-01,2.001866848466930931921e-08,4.886618721770263270989e-10,4.886618740731883918566e-10,1.475068535341782140907e-01,1.564118661452273206305e-15,0,nan,9.650776053870320724502e-01
4284,1.473210054112333300402e-01,1.473041548881097173584e-01,1.989136043822164957864e-08,4.849511297511990346723e-10,4.849511316473610994299e-10,1.473210054112330835604e-01,1.673079889044997775068e-15,0,nan,9.651647827304138543576e-01
4295,1.471358580559295470280e-01,1.471190709574393129522e-01,1.976518297062391123324e-08,4.812778642212426627520e-10,4.812778661174047275096e-10,1.471358580559293411922e-01,1.398950501706597156437e-15,0,nan,9.652515256952997953644e-01
4306,1.469514070750391476761e-01,1.469346830042706220087e-01,1.964012320562527644566e-08,4.776416036434369615591e-10,4.776416055395990263167e-10,1.469514070750389366903e-01,1.435751769684939979574e-15,0,nan,9.653378375213471861128e-01
4317,1.467676481137989430437e-01,1.467509866773094584502e-01,1.951616844575950077011e-08,4.740418831880613583677e-10,4.740418850842234231253e-10,1.467676481137987125558e-01,1.570426673080907042325e-15,0,nan,9.654237214160635366855e-01
4328,1.465845768554786821003e-01,1.465679776632556330362e-01,1.939330616941853005545e-08,4.704782450146009104110e-10,4.704782469107629751687e-10,1.465845768554784557866e-01,1.543911752750915210021e-15,0,nan,9.655091805552093811322e-01
4339,1.464021890209550869066e-01,1.463856516863775436565e-01,1.927152402798134368701e-08,4.669502381494468116644e-10,4.669502400456088764220e-10,1.464021890209548638591e-01,1.523525661919270393290e-15,0,nan,9.655942180831929173563e-01
4350,1.462204803682915499330e-01,1.462040045080925110277e-01,1.915080984299670767209e-08,4.634574183660336055401e-10,4.634574202621956702978e-10,1.462204803682913294334e-01,1.507994066726209110068e-15,0,nan,9.656788371134526320909e-01
4362,1.460230224109768382146e-01,1.460066131805178579750e-01,1.902032553187175753433e-08,4.596866862061192572868e-10,4.596866881022813220444e-10,1.460230224109766478693e-01,1.303528996758239907620e-15,0,nan,9.657706751096150247322e-01
4373,1.458427203199679222934e-01,1.458263717731848596593e-01,1.890180572764053250026e-08,4.562660330104821782364e-10,4.562660349066442429941e-10,1.458427203199677694751e-01,1.047829441720232595199e-15,0,nan,9.658544290256226090194e-01
4384,1.456630845300691812216e-01,1.456467962938278459806e-01,1.878431728387205680625e-08,4.528792352422288780129e-10,4.528792371383909427705e-10,1.456630845300689963245e-01,1.269347883073825033391e-15,0,nan,9.659377738755204026617e-01
4395,1.454841109472150284532e-01,1.454678826515856115975e-01,1.866784869002551321394e-08,4.495258750777598287333e-10,4.495258769739218934910e-10,1.454841109472148597107e-01,1.159869036704884880292e-15,0,nan,9.660207126499536289875e-01
4407,1.452896175145018120567e-01,1.452734541904503740017e-01,1.854194183944903595342e-08,4.459053158877339908952e-10,4.459053177838960556529e-10,1.452896175145016633177e-01,1.023741324964319542849e-15,0,nan,9.661107316648158677532e-01
4418,1.451120154711470211506e-01,1.450959113244176534874e-01,1.842756915099141342658e-08,4.426205476280909534257e-10,4.426205495242530181834e-10,1.451120154711468746071e-01,1.009864521988599494973e-15,0,nan,9.661928309086170322596e-01
4429,1.449350632008845896070e-01,1.449190178712308485487e-01,1.831418171362424788977e-08,4.393679640781632203650e-10,4.393679659743252851226e-10,1.449350632008844776903e-01,7.721856035602378256032e-16,0,nan,9.662745331384180036004e-01
4440,1.447587567509579231650e-01,1.447427698811963869829e-01,1.820176864185559696186e-08,4.361471720044907430998e-10,4.361471739006528078574e-10,1.447587567509577805654e-01,9.850850748979817784894e-16,0,nan,9.663558412280792889832e-01
4452,1.445671543930120428456e-01,1.445512308938711465434e-01,1.808023484496627804580e-08,4.326693835369967120320e-10,4.326693854331587767896e-10,1.445671543930118879809e-01,1.071230380528843815188e-15,0,nan,9.664440947907393752547e-01
4463,1.443921856692883254336e-01,1.443763198929524926850e-01,1.796982455099086466477e-08,4.295138190795926577693e-10,4.295138209757547225270e-10,1.443921856692881841756e-01,9.782938729886567552459e-16,0,nan,9.665245879342251389475e-01
4475,1.442020334273801662750e-01,1.441862302246711968756e-01,1.785045053290731957806e-08,4.261062851003956656523e-10,4.261062869965577304099e-10,1.442020334273800512547e-01,7.976329822802396051677e-16,0,nan,9.666119591496161627450e-01
4486,1.440283855970500292987e-01,1.440126393930053760872e-01,1.774199737248570170577e-08,4.230143053134981639907e-10,4.230143072096602287484e-10,1.440283855970498951829e-01,9.311762273839162296726e-16,0,nan,9.666916495422006732089e-01
4498,1.438396652699626410143e-01,1.438239808565145716468e-01,1.762473403514323147119e-08,4.196752607058865872300e-10,4.196752626020486519877e-10,1.438396652699624849299e-01,1.085128048396807429076e-15,0,nan,9.667781515813424622684e-01
4509,1.436673217952845471590e-01,1.436516936690153956047e-01,1.751819362904396176688e-08,4.166452720542641257478e-10,4.166452739504261905054e-10,1.436673217952843553365e-01,1.335185113566264938518e-15,0,nan,9.668570511761135344558e-01
4521,1.434800155000589549914e-01,1.434644483950066606859e-01,1.740299323168821846425e-08,4.133730046535823112339e-10,4.133730065497443759915e-10,1.434800155000587692405e-01,1.294611912005285250340e-15,0,nan,9.669426969491077555755e-01
4532,1.433089601317418526616e-01,1.432934486147555419588e-01,1.729832242446246969254e-08,4.104034612875057947562e-10,4.104034631836678595138e-10,1.433089601317416744459e-01,1.243577037600955795849e-15,0,nan,9.670208174629520005519e-01
4544,1.431230502965575857033e-01,1.431075990447544243889e-01,1.718513853952652605609e-08,4.071963100370850915643e-10,4.071963119332471563219e-10,1.431230502965574211621e-01,1.149648724373149578132e-15,0,nan,9.671056196254228004734e-01
4556,1.429378621754235911823e-01,1.429224707995501164604e-01,1.707298874309676861752e-08,4.040224895634988143197e-10,4.040224914596608790774e-10,1.429378621754234039948e-01,1.309572580915563579697e-15,0,nan,9.671899865841666944256e-01
4567,1.427687364245731893586e-01,1.427533995960195700725e-01,1.697108283045318351845e-08,4.011420653159053031346e-10,4.011420672120673678923e-10,1.427687364245729796197e-01,1.469081505656732301613e-15,0,nan,9.672669435041715337584e-01
4579,1.425849186051945105547e-01,1.425696409162804378923e-01,1.686088132022131150877e-08,3.980309273907756377794e-10,3.980309292869377025370e-10,1.425849186051943271754e-01,1.286105478353771375406e-15,0,nan,9.673504856366733522296e-01
4591,1.424018090313621809351e-01,1.423865901029615632645e-01,1.675167904269163728032e-08,3.949518792124635185589e-10,3.949518811086255833166e-10,1.424018090313619995481e-01,1.273769095284997018650e-15,0,nan,9.674336022200054764197e-01
4602,1.422345768872775584324e-01,1.422194114925287300455e-01,1.665244482680415656512e-08,3.921572557628439372179e-10,3.921572576590060019755e-10,1.422345768872773861933e-01,1.210950750484391583173e-15,0,nan,9.675094213597408002365e-01
4614,1.420528121378436259281e-01,1.420377047864036512692e-01,1.654512540947527224007e-08,3.891385648635793585156e-10,3.891385667597414232732e-10,1.420528121378434807263e-01,1.022167557015499611390e-15,0,nan,9.675917313474072537155e-01
4626,1.418717425147505706295e-01,1.418566928372844426764e-01,1.643877179430831020753e-08,3.861507777211332594086e-10,3.861507796172953241662e-10,1.418717425147504400103e-01,9.206855037860032655105e-16,0,nan,9.676736251569199575846e-01
4638,1.416913635983024777332e-01,1.416763712287571752579e-01,1.633337283510118527824e-08,3.831934998675954314381e-10,3.831935017637574961957e-10,1.416913635983023562754e-01,8.571993753763539428372e-16,0,nan,9.677551059377976944457e-01
4650,1.415116710080474848876e-01,1.414967355836145579406e-01,1.622891754247241286168e-08,3.802663428619479443809e-10,3.802663447581100091386e-10,1.415116710080473493081e-01,9.580798580323620529953e-16,0,nan,9.678361768078526751252e-01
4662,1.413326604023307786484e-01,1.413177815634094891539e-01,1.612539508126019869921e-08,3.773689241829057388292e-10,3.773689260790678035868e-10,1.413326604023306532740e-01,8.870874457743174678818e-16,0,nan,9.679168408535849051251e-01
4674,1.411543274778540302261e-01,1.411395048680149644227e-01,1.602279476797126648592e-08,3.745008671239329899172e-10,3.745008690200950546748e-10,1.411543274778539084296e-01,8.628609815076293191322e-16,0,nan,9.679971011305802398557e-01
4686,1.409766679692406876612e-01,1.409619012351898403868e-01,1.592110606827812103227e-08,3.716618006903780059310e-10,3.716618025865400706886e-10,1.409766679692405566218e-01,9.295111521618635879807e-16,0,nan,9.680769606638923561082e-01
4698,1.407996776486073464696e-01,1.407849664401508715805e-01,1.582031859456400013773e-08,3.688513594986837757631e-10,3.688513613948458405207e-10,1.407996776486072404211e-01,7.531872712159395432907e-16,0,nan,9.681564224484220142143e-01
4710,1.406233523251412542709e-01,1.406086962951504093500e-01,1.572042210351419845511e-08,3.660691836776295766979e-10,3.660691855737916414555e-10,1.406233523251411084729e-01,1.036798545435628503828e-15,0,nan,9.682354894493001170827e-01
4722,1.404476878446830889757e-01,1.404330866490599849516e-01,1.562140649375295146302e-08,3.633149187715457675277e-10,3.633149206677078322853e-10,1.404476878446829309397e-01,1.125230479704912196103e-15,0,nan,9.683141646022429048588e-01
4734,1.402726800893160652439e-01,1.402581333869596103003e-01,1.552326180352486476381e-08,3.605882156454753591159e-10,3.605882175416374238735e-10,1.402726800893159308842e-01,9.578469174447593637852e-16,0,nan,9.683924508139270958163e-01
4746,1.400983249769603422585e-01,1.400838324297327963652e-01,1.542597820841999098980e-08,3.578887303922240088650e-10,3.578887322883860736227e-10,1.400983249769602393135e-01,7.348053325721659057728e-16,0,nan,9.684703509623462736391e-01
4758,1.399246184609729826143e-01,1.399101797336670116589e-01,1.532954601914152225993e-08,3.552161242412614561287e-10,3.552161261374235208863e-10,1.399246184609728829625e-01,7.121815537154265611894e-16,0,nan,9.685478678971627282662e-01
4770,1.397515565297533235434e-01,1.397371712900593310192e-01,1.523395567931510644066e-08,3.525700634694322542100e-10,3.525700653655943189677e-10,1.397515565297532162887e-01,7.674669433130350585556e-16,0,nan,9.686250044400527592662e-01
4783,1.395647955552289376513e-01,1.395504678887685978683e-01,1.513133855268791410683e-08,3.497330721685978262964e-10,3.497330740647598910540e-10,1.395647955552288377285e-01,7.159597971979522224269e-16,0,nan,9.687081430063738093418e-01
4795,1.393930637754966228581e-01,1.393787889135037483257e-01,1.503747194186322749631e-08,3.471412639971693520432e-10,3.471412658933314168008e-10,1.393930637754965429524e-01,5.732401451543964274411e-16,0,nan,9.687844960083230465330e-01
4807,1.392219644279038825996e-01,1.392077420468032789014e-01,1.494441852906011243406e-08,3.445750030750980126018e-10,3.445750049712600773594e-10,1.392219644279038198514e-01,4.507061869902917766394e-16,0,nan,9.688604771459825286298e-01
4819,1.390514936399559475788e-01,1.390373234189417606110e-01,1.485216927878313107811e-08,3.420339753992757008904e-10,3.420339772954377656480e-10,1.390514936399558623876e-01,6.126592636511542057664e-16,0,nan,9.689360891302675848186e-01
4832,1.388675218129231392350e-01,1.388534077398245747403e-01,1.475312973140184143735e-08,3.393093117164083040679e-10,3.393093136125703688256e-10,1.388675218129230859871e-01,3.834437203245248691892e-16,0,nan,9.690175886469545214492e-01
4844,1.386983482308826731710e-01,1.386842856582868876991e-01,1.466252733224554761025e-08,3.368198648901111438625e-10,3.368198667862732086201e-10,1.386983482308826277972e-01,3.271406004272471873761e-16,0,nan,9.690924401540668256571e-01
4857,1.385157728042916425171e-01,1.385017656713915523703e-01,1.456525136078089642408e-08,3.341503697530410450556e-10,3.341503716492031098132e-10,1.385157728042916293034e-01,9.539501321511368888344e-17,0,nan,9.691731220365817804706e-01
4869,1.383478800581867951269e-01,1.383339237778246355592e-01,1.447625820488327771825e-08,3.317112015565227357815e-10,3.317112034526848005391e-10,1.383478800581868086117e-01,9.746997579302982142541e-17,0,nan,9.692472244855595474799e-01
4881,1.381805963834662476231e-01,1.381666906486687107503e-01,1.438802443541337411849e-08,3.292957161330119730717e-10,3.292957180291740378293e-10,1.381805963834662556597e-01,5.816047125202892799043e-17,0,nan,9.693209713756481549218e-01
4894,1.380000554622906883129e-01,1.379862041417784235264e-01,1.429328516169208179666e-08,3.267053331438254351339e-10,3.267053350399874998916e-10,1.380000554622907238069e-01,2.572032924395682681428e-16,0,nan,9.694004655628634832261e-01
4907,1.378202204126667274053e-01,1.378064231524630256498e-01,1.419941694028595651891e-08,3.241420490061414960963e-10,3.241420509023035608540e-10,1.378202204126667572616e-01,2.166316178817804171268e-16,0,nan,9.694795486734536495111e-01
4919,1.376548413731465136944e-01,1.376410937033671066931e-01,1.411353359068056411825e-08,3.217996870504534609195e-10,3.217996889466155256771e-10,1.376548413731465344569e-01,1.508299410030609830344e-16,0,nan,9.695521863587828808261e-01
4932,1.374763509095864033593e-01,1.374626566283965733994e-01,1.402131173267086515350e-08,3.192875274545980165952e-10,3.192875293507600813528e-10,1.374763509095864561735e-01,3.841693351457535104361e-16,0,nan,9.696304878508013494042e-01
4944,1.373122052970261741667e-01,1.372985599916094479056e-01,1.393693093380131033944e-08,3.169917675509737464286e-10,3.169917694471358111862e-10,1.373122052970262599813e-01,6.249597533343683307556e-16,0,nan,9.697024093922981658302e-01
4957,1.371350427462732501915e-01,1.371214501693547860306e-01,1.384631849855025685177e-08,3.145294642116035305674e-10,3.145294661077655953250e-10,1.371350427462733324554e-01,5.998746796582245746210e-16,0,nan,9.697799407999869498076e-01
4970,1.369585642167854555584e-01,1.369450240296272158780e-01,1.375652870012845733548e-08,3.120925974233423668750e-10,3.120925993195044316326e-10,1.369585642167855123300e-01,4.145161464084212416103e-16,0,nan,9.698570762469470908380e-01
4982,1.367962642805113648858e-01,1.367827721551054254157e-01,1.367436767535661507087e-08,3.098654753309448241879e-10,3.098654772271068889456e-10,1.367962642805114443036e-01,5.805553942007565913114e-16,0,nan,9.699279293714444693977e-01
4995,1.366210888700183645472e-01,1.366076484914644506574e-01,1.358613306970656954068e-08,3.074766085284952686594e-10,3.074766104246573334171e-10,1.366210888700184235007e-01,4.315109300950439252499e-16,0,nan,9.700043118353302195244e-01
5008,1.364465847568370193699e-01,1.364331957951822604791e-01,1.349869348549779012142e-08,3.051122347334161415878e-10,3.051122366295782063454e-10,1.364465847568370284907e-01,6.684557764702337800478e-17,0,nan,9.700803070990792271642e-01
5021,1.362727476641043822259e-01,1.362594097923339186984e-01,1.341203973631131057883e-08,3.027720408354075911787e-10,3.027720427315696559363e-10,1.362727476641043886633e-01,4.723945549993758371510e-17,0,nan,9.701559181003462878985e-01
5034,1.360995733530100670894e-01,1.360862862470136047666e-01,1.332616276513286291868e-08,3.004557185152272973539e-10,3.004557204113893621115e-10,1.360995733530101173557e-01,3.693349066677838921403e-16,0,nan,9.702311477471404755051e-01
5047,1.359270576223620685674e-01,1.359138209609007663659e-01,1.324105364220404222796e-08,2.981629641593785380210e-10,2.981629660555406027786e-10,1.359270576223620974750e-01,2.126695076723195817324e-16,0,nan,9.703059989181998082385e-01
5060,1.357551963081582713233e-01,1.357420097728320451669e-01,1.315670356291441134206e-08,2.958934787765253774376e-10,2.958934806726874421953e-10,1.357551963081583076034e-01,2.672466040595744924843e-16,0,nan,9.703804744633451597954e-01
5073,1.355839852831645653275e-01,1.355708485583800027019e-01,1.307310384573421067102e-08,2.936469679156090093385e-10,2.936469698117710740961e-10,1.355839852831645900744e-01,1.825209263121907460281e-16,0,nan,9.704545772038572405303e-01
5086,1.354134204564982069119e-01,1.354003332294368144861e-01,1.299024593018595172802e-08,2.914231415856100015427e-10,2.914231434817720663003e-10,1.354134204564982635750e-01,4.184453494233001431413e-16,0,nan,9.705283099328223563040e-01
5099,1.352434977732174248288e-01,1.352304597338042924104e-01,1.290812137485476612459e-08,2.892217141769334424940e-10,2.892217160730955072516e-10,1.352434977732174847039e-01,4.427204705686719538819e-16,0,nan,9.706016754154942340711e-01
5112,1.350742132139161610915e-01,1.350612240547891251818e-01,1.282672185543618729327e-08,2.870424043843671183993e-10,2.870424062805291831570e-10,1.350742132139162653511e-01,7.718689521183587910821e-16,0,nan,9.706746763896280955769e-01
5125,1.349055627943249457967e-01,1.348926222108041972358e-01,1.274603916282102172223e-08,2.848849351315913020697e-10,2.848849370277533668274e-10,1.349055627943250537291e-01,8.000583818436303557459e-16,0,nan,9.707473155658342604097e-01
5138,1.347375425649166569286e-01,1.347246502549746260957e-01,1.266606520121591201800e-08,2.827490334971904115276e-10,2.827490353933524762852e-10,1.347375425649167890116e-01,9.802978972947260478720e-16,0,nan,9.708195956279011799720e-01
5151,1.345701486105181921005e-01,1.345573042747500169813e-01,1.258679198629958681856e-08,2.806344306421470435964e-10,2.806344325383091083540e-10,1.345701486105183413816e-01,1.109317988911173027003e-15,0,nan,9.708915192331363423024e-01
5164,1.344033770499270807885e-01,1.343905803915213525990e-01,1.250821164341333198910e-08,2.785408617387739925757e-10,2.785408636349360573333e-10,1.344033770499272500867e-01,1.259627346794432016426e-15,0,nan,9.709630890126867588225e-01
5177,1.342372240355334811479e-01,1.342244747602434340461e-01,1.243031640578543053896e-08,2.764680659010588242552e-10,2.764680677972208890129e-10,1.342372240355336752472e-01,1.445942400282635341295e-15,0,nan,9.710343075718620861831e-01
5191,1.340589773925131289456e-01,1.340462788190334708638e-01,1.234718662503339225925e-08,2.742587609322637792600e-10,2.742587628284258440176e-10,1.340589773925133126772e-01,1.370528212496162986099e-15,0,nan,9.711106146553367462690e-01
5204,1.338940969006728320956e-01,1.338814451072527778042e-01,1.227068994033392096919e-08,2.722282922948914956874e-10,2.722282941910535604451e-10,1.338940969006729841143e-01,1.135365192555099923285e-15,0,nan,9.711811119710150714776e-01
5217,1.337298233229992083793e-01,1.337172180231066265232e-01,1.219485512150319033349e-08,2.702178180025856357103e-10,2.702178198987477004679e-10,1.337298233229993293356e-01,9.044826491377828216067e-16,0,nan,9.712512659239305606602e-01
5231,1.335535877947472416238e-01,1.335410322471770327990e-01,1.211391862604492645010e-08,2.680747708583351767393e-10,2.680747727544972414969e-10,1.335535877947473292274e-01,6.559429588028949281317e-16,0,nan,9.713264352080307944344e-01
5244,1.333905628988293345927e-01,1.333780532574826704906e-01,1.203943509764268545094e-08,2.661050429553164144371e-10,2.661050448514784791947e-10,1.333905628988294177239e-01,6.232165137377614191096e-16,0,nan,9.713958839934404621333e-01
5258,1.332156635920241638527e-01,1.332032030761148289066e-01,1.195993713743855703979e-08,2.640053193183420577847e-10,2.640053212145041225423e-10,1.332156635920242663504e-01,7.694122456594136019527e-16,0,nan,9.714702995927853566328e-01
5271,1.330538716374939645082e-01,1.330414564508388131081e-01,1.188677409840347610579e-08,2.620753107371579654231e-10,2.620753126333200301807e-10,1.330538716374940763843e-01,8.408331925744709020306e-16,0,nan,9.715390537927559294748e-01
5285,1.328802917506399783321e-01,1.328679250735404770989e-01,1.180868196656822675253e-08,2.600178213255981821145e-10,2.600178232217602468721e-10,1.328802917506401516689e-01,1.304458471925991764807e-15,0,nan,9.716127269892454279858e-01
5298,1.327197172735332941773e-01,1.327073953588204791032e-01,1.173680946960026547467e-08,2.581265359095717256845e-10,2.581265378057337904421e-10,1.327197172735335066538e-01,1.600941631867219494909e-15,0,nan,9.716807969751175125587e-01
5312,1.325474402994340772377e-01,1.325351662891515458487e-01,1.166009136355852251606e-08,2.561102241427541348024e-10,2.561102260389161995600e-10,1.325474402994343035514e-01,1.707416231259796429983e-15,0,nan,9.717537388265523916808e-01
5325,1.323880681059810549005e-01,1.323758383010933403767e-01,1.158948028729163009298e-08,2.542566955660490688400e-10,2.542566974622111335976e-10,1.323880681059812661302e-01,1.595534184284581208257e-15,0,nan,9.718211347641663974727e-01
5339,1.322170778251439970941e-01,1.322048953300771489960e-01,1.151410527937650210549e-08,2.522805364248431977980e-10,2.522805383210052625556e-10,1.322170778251442246545e-01,1.721112637041470516380e-15,0,nan,9.718933561097765140330e-01
5353,1.320467484263568025415e-01,1.320346129368573095952e-01,1.143941479770296274773e-08,2.503248037356590304297e-10,2.503248056318210951873e-10,1.320467484263570913459e-01,2.187137185410463837131e-15,0,nan,9.719652080563991240303e-01
5366,1.318891734599499376834e-01,1.318770813484350934441e-01,1.137066531074172464813e-08,2.485268260877715778607e-10,2.485268279839336426184e-10,1.318891734599502394982e-01,2.288396930907312462894e-15,0,nan,9.720315994303519055940e-01
5380,1.317201066606379089574e-01,1.317080609756046405412e-01,1.129727257279708342689e-08,2.466097474239222363498e-10,2.466097493200843011074e-10,1.317201066606381742888e-01,2.014357438573224743984e-15,0,nan,9.721027469247947989895e-01
5394,1.315516884143702047716e-01,1.315396888594786983795e-01,1.122454133226503457328e-08,2.447123356853768734379e-10,2.447123375815389381955e-10,1.315516884143704850107e-01,2.130258911238556971841e-15,0,nan,9.721735332203290098452e-01
5408,1.313839145849888534467e-01,1.313719608665407934112e-01,1.115246394321461447947e-08,2.428343393150349027053e-10,2.428343412111969674629e-10,1.313839145849891132487e-01,1.977425824177124306066e-15,0,nan,9.722439610613454627442e-01
5422,1.312167810731734440832e-01,1.312048729000818148016e-01,1.108103286745266387665e-08,2.409755106071531204693e-10,2.409755125033151852269e-10,1.312167810731736851962e-01,1.837516578761082834605e-15,0,nan,9.723140331644913193082e-01
5435,1.310621554630182761247e-01,1.310502893236586419157e-01,1.101527622750756008878e-08,2.392664049912337375793e-10,2.392664068873958023369e-10,1.310621554630184764175e-01,1.528227566012044255986e-15,0,nan,9.723787839378960862159e-01
5449,1.308962454072846448572e-01,1.308844242591639672746e-01,1.094507071568085311874e-08,2.374438569046707509037e-10,2.374438588008328156614e-10,1.308962454072848319905e-01,1.429630730726700015966e-15,0,nan,9.724481775459200510558e-01
5463,1.307309638719250932670e-01,1.307191874314340696017e-01,1.087549004401593982580e-08,2.356397725695870069636e-10,2.356397744657490717212e-10,1.307309638719253205700e-01,1.738708097373706253541e-15,0,nan,9.725172232156857420981e-01
5477,1.305663068983202168560e-01,1.305545748843462416922e-01,1.080652708057064622501e-08,2.338539187593085583077e-10,2.338539206554706230653e-10,1.305663068983204286143e-01,1.621844424063273311854e-15,0,nan,9.725859235582105137628e-01
5491,1.304022705626700917581e-01,1.303905826965690295527e-01,1.073817479264488259981e-08,2.320860657735256881926e-10,2.320860676696877529376e-10,1.304022705626703442145e-01,1.935982209312230004457e-15,0,nan,9.726542811584364977597e-01
5505,1.302388509756019774333e-01,1.302272069811704624520e-01,1.067042624515297718056e-08,2.303359873762493109962e-10,2.303359892724113757412e-10,1.302388509756021491573e-01,1.318531838296985410783e-15,0,nan,9.727222985755780524254e-01
5520,1.300644385835929284223e-01,1.300528412907616393479e-01,1.059850071471271463134e-08,2.284803746359132177992e-10,2.284803765320752825442e-10,1.300644385835930393768e-01,8.530736074751462088018e-16,0,nan,9.727947997587263233234e-01
5534,1.299022843211019573317e-01,1.298907303354508713245e-01,1.053198112376473377372e-08,2.267664099696081493284e-10,2.267664118657702140734e-10,1.299022843211020539477e-01,7.437587922379566324381e-16,0,nan,9.728621205426567971350e-01
5548,1.297407350724518737550e-01,1.297292241251042088646e-01,1.046604456624985617787e-08,2.250695460488806085353e-10,2.250695479450426732803e-10,1.297407350724519659393e-01,7.105269571973747458499e-16,0,nan,9.729291088463236994444e-01
5562,1.295797870844925814282e-01,1.295683189089029963004e-01,1.040068448833676032235e-08,2.233895701274280820387e-10,2.233895720235901467837e-10,1.295797870844926466836e-01,5.035925719952096299179e-16,0,nan,9.729957671273834837072e-01
5576,1.294194366365901127658e-01,1.294080109685186996682e-01,1.033589442601207840841e-08,2.217262726271751477372e-10,2.217262745233372124822e-10,1.294194366365901380955e-01,1.957176905801122921366e-16,0,nan,9.730620978193228676136e-01
5591,1.292482914819180206401e-01,1.292369110669803755620e-01,1.026710180320188741870e-08,2.199624415990397340735e-10,2.199624434952017988185e-10,1.292482914819180727495e-01,4.031733519848864546125e-16,0,nan,9.731328056313057432302e-01
5605,1.290891670981776095939e-01,1.290778286506280292389e-01,1.020347230448965639750e-08,2.183330389421746710421e-10,2.183330408383367357871e-10,1.290891670981776441664e-01,2.678187298926308097975e-16,0,nan,9.731984653842787464902e-01
5619,1.289306290263491361348e-01,1.289193322888703419071e-01,1.014039351401124108596e-08,2.167196902374546442155e-10,2.167196921336167089605e-10,1.289306290263492231013e-01,6.745221629433017770653e-16,0,nan,9.732638048744079818436e-01
5634,1.287614133530556592699e-01,1.287501610218979852807e-01,1.007341326978014658099e-08,2.150086932899818622244e-10,2.150086951861439269694e-10,1.287614133530557634347e-01,8.089746843328883298292e-16,0,nan,9.733334587331569309429e-01
5648,1.286040783930281761194e-01,1.285928672459090427171e-01,1.001145587975675689079e-08,2.134279750681420875023e-10,2.134279769643041522473e-10,1.286040783930282689406e-01,7.217598357047684719361e-16,0,nan,9.733981422336912861211e-01
5663,1.284361436212315410454e-01,1.284249763218062168058e-01,9.945663379117139587738e-09,2.117514963114999855471e-10,2.117514982076620502921e-10,1.284361436212316308445e-01,6.991726970636583964256e-16,0,nan,9.734670985398894158067e-01
5677,1.282799966318780016117e-01,1.282688699997004966313e-01,9.884801887203755705575e-09,2.102025877642636554028e-10,2.102025896604257201478e-10,1.282799966318780648342e-01,4.928479953463760612323e-16,0,nan,9.735311358829902101883e-01
5692,1.281133266819450000629e-01,1.281022433486235789779e-01,9.820170187134936365395e-09,2.085597610839417376930e-10,2.085597629801038024380e-10,1.281133266819450612661e-01,4.777271359813347152287e-16,0,nan,9.735994050656867892786e-01
5706,1.279583527875852722033e-01,1.279473096137546950235e-01,9.760379796261294387800e-09,2.070418660557502208963e-10,2.070418679519122856413e-10,1.279583527875853333117e-01,4.775643294514419978891e-16,0,nan,9.736628058879627977068e-01
5721,1.277929318610787623456e-01,1.277819314468366662663e-01,9.696882696991491958092e-09,2.054318512857786505625e-10,2.054318531819407153075e-10,1.277929318610788239147e-01,4.817882333034754303966e-16,0,nan,9.737303981692983810624e-01
5736,1.276281508727799274272e-01,1.276171929428794871164e-01,9.633962417382029916685e-09,2.038384868020279453117e-10,2.038384886981900100567e-10,1.276281508727799675156e-01,3.141029236379966877052e-16,0,nan,9.737976442736656843544e-01
5750,1.274749290189135797480e-01,1.274640104949146535152e-01,9.575751313323012411943e-09,2.023661794347175457847e-10,2.023661813308796105297e-10,1.274749290189136152149e-01,2.782269724752683400008e-16,0,nan,9.738600973169608385118e-01
5765,1.273113736069437229581e-01,1.273004970421332260333e-01,9.513927248747637555313e-09,2.008043996687281974116e-10,2.008044015648902621566e-10,1.273113736069437699718e-01,3.692813561932889335064e-16,0,nan,9.739266816456891580453e-01
5780,1.271484461650449482306e-01,1.271376112913532308024e-01,9.452660562134969525975e-09,1.992586497804163374999e-10,1.992586516765784022449e-10,1.271484461650449524183e-01,3.293576144681610733471e-17,0,nan,9.739929275041899042731e-01
5795,1.269861426847912755367e-01,1.269753492365404412556e-01,9.391944809286705032802e-09,1.977287246332780903115e-10,1.977287265294401550565e-10,1.269861426847912440000e-01,2.483478120164143823493e-16,0,nan,9.740588374674215113341e-01
5809,1.268352188834926397298e-01,1.268244638613722219400e-01,9.335768231892213289652e-09,1.963148936896464275285e-10,1.963148955858084922735e-10,1.268352188834925997092e-01,3.155323343481831682997e-16,0,nan,9.741200526298795298779e-01
5824,1.266741104954567653795e-01,1.266633963918135652449e-01,9.276099681140069578123e-09,1.948149929993498670574e-10,1.948149948955119318024e-10,1.266741104954566853790e-01,6.315463158917817862590e-16,0,nan,9.741853204004446228231e-01
5839,1.265136145156329494643e-01,1.265029410716482227706e-01,9.216963679566335700683e-09,1.933303332361583921834e-10,1.933303351323204569284e-10,1.265136145156328818372e-01,5.345441339866775665150e-16,0,nan,9.742502596798484400947e-01
5854,1.263537270738031292883e-01,1.263430940329443308290e-01,9.158354131633490915218e-09,1.918607213039247200941e-10,1.918607232000867848391e-10,1.263537270738030554676e-01,5.842377358286254043564e-16,0,nan,9.743148729424378894515e-01
5869,1.261944443339063082199e-01,1.261838514419012236001e-01,9.100265026861174091954e-09,1.904059670348505761747e-10,1.904059689310126409197e-10,1.261944443339061730470e-01,1.071147835137396309675e-15,0,nan,9.743791626377650621159e-01
5884,1.260357624936518372571e-01,1.260252094984630477637e-01,9.042690438427007600692e-09,1.889658831378053332016e-10,1.889658850339673979466e-10,1.260357624936516723093e-01,1.308738129186323043339e-15,0,nan,9.744431311908928763053e-01
5899,1.258776777841383587297e-01,1.258671644359380392686e-01,8.985624521794030593456e-09,1.875402851476873794374e-10,1.875402870438494441824e-10,1.258776777841381684252e-01,1.511821553078399930732e-15,0,nan,9.745067810027113079435e-01
5914,1.257201864694776072273e-01,1.257097125206226850835e-01,8.929061513363923305275e-09,1.861289913757981963051e-10,1.861289932719602610501e-10,1.257201864694774088319e-01,1.578071514281901532866e-15,0,nan,9.745701144502308444525e-01
5930,1.255528456149333504932e-01,1.255424134215226972255e-01,8.869275551544683915781e-09,1.846391761919987585829e-10,1.846391780881608233279e-10,1.255528456149331845967e-01,1.321327956406800969557e-15,0,nan,9.746373240750319807231e-01
5945,1.253965689508194369939e-01,1.253861756517768433206e-01,8.813733963050852597665e-09,1.832568803826710553571e-10,1.832568822788331201021e-10,1.253965689508192577211e-01,1.429647004861745930678e-15,0,nan,9.747000111345238583115e-01
5960,1.252408744268112550380e-01,1.252305197810421877325e-01,8.758678098641602079611e-09,1.818883484184316749720e-10,1.818883503145937397170e-10,1.252408744268110569678e-01,1.581513905044594066558e-15,0,nan,9.747623889734233071499e-01
5975,1.250857584375060782556e-01,1.250754422060031678665e-01,8.704102510514836134805e-09,1.805334094103896626311e-10,1.805334113065517273761e-10,1.250857584375058871649e-01,1.527676973682347488481e-15,0,nan,9.748244598746427260730e-01
5991,1.249209350295056308866e-01,1.249106595121058094211e-01,8.646411868225775299570e-09,1.791029339589113798394e-10,1.791029358550734445844e-10,1.249209350295054713666e-01,1.276967874542648397521e-15,0,nan,9.748903330689278986967e-01
6006,1.247670033870304506785e-01,1.247567657964630122303e-01,8.592811906225220479394e-09,1.777755563920380299587e-10,1.777755582882000947037e-10,1.247670033870302913075e-01,1.277348487704065153340e-15,0,nan,9.749517767705784887576e-01
6021,1.246136394156680399226e-01,1.246034395191831095628e-01,8.539675973293148813965e-09,1.764612633713492553622e-10,1.764612652675113201072e-10,1.246136394156678741142e-01,1.330579816691209187999e-15,0,nan,9.750129203968501661725e-01
6037,1.244506729580424214676e-01,1.244405130142839377427e-01,8.483503304171536670806e-09,1.750735917276137528733e-10,1.750735936237758176183e-10,1.244506729580422393555e-01,1.463327431914108773271e-15,0,nan,9.750778119860912956126e-01
6052,1.242984711772127937035e-01,1.242883484528171517125e-01,8.431310116296986209080e-09,1.737858331134363311972e-10,1.737858350095983959422e-10,1.242984711772125759550e-01,1.751819244068682839374e-15,0,nan,9.751383423832821557755e-01
6068,1.241367365658613275414e-01,1.241266532922913057302e-01,8.376131551145303776981e-09,1.724261068087438086872e-10,1.724261087049058734322e-10,1.241367365658611014243e-01,1.821516704810931514047e-15,0,nan,9.752025847827259812843e-01
6083,1.239856823702187443859e-01,1.239756358496203053621e-01,8.324859711635755333217e-09,1.711642163271829739630e-10,1.711642182233450387080e-10,1.239856823702185265019e-01,1.757331773498825493875e-15,0,nan,9.752625111324448276364e-01
6099,1.238251641632401867099e-01,1.238151566003498071922e-01,8.270652744855868241352e-09,1.698317354167137465534e-10,1.698317373128758112984e-10,1.238251641632399865255e-01,1.616669600036929498532e-15,0,nan,9.753261140379154897954e-01
6115,1.236652678248202907874e-01,1.236552989684974596107e-01,8.216938646814998269995e-09,1.685130496838367962957e-10,1.685130515799988610407e-10,1.236652678248200758985e-01,1.737665509211778773942e-15,0,nan,9.753893906123151911233e-01
6130,1.235159262282841258207e-01,1.235059934332926462330e-01,8.167024193179665409984e-09,1.672891522416353132977e-10,1.672891541377973780427e-10,1.235159262282839263411e-01,1.615011547915655587653e-15,0,nan,9.754484182545212262892e-01
6146,1.233572233946877150235e-01,1.233473288260894529245e-01,8.114248747342982942232e-09,1.659966903840656650588e-10,1.659966922802277298038e-10,1.233572233946875202262e-01,1.579131271903644985259e-15,0,nan,9.755110696701071719308e-01
6162,1.231991307665780410741e-01,1.231892741797996904118e-01,8.061949520305342075354e-09,1.647175084143969781504e-10,1.647175103105590428954e-10,1.231991307665778616657e-01,1.456246918104959001602e-15,0,nan,9.755734020424992134087e-01
6177,1.230514696490897508241e-01,1.230416484500889279241e-01,8.013346596704386832075e-09,1.635301848267853712232e-10,1.635301867229474359682e-10,1.230514696490895632707e-01,1.524186780114770241620e-15,0,nan,9.756315510481550565681e-01
6193,1.228945482253022553065e-01,1.228847645404566868432e-01,7.961954430914371517287e-09,1.622762508313124679589e-10,1.622762527274745327039e-10,1.228945482253020409665e-01,1.744096840193900338533e-15,0,nan,9.756932721715391055727e-01
6209,1.227382256478952993195e-01,1.227284792389797263290e-01,7.911022516305782545711e-09,1.610351043597043842838e-10,1.610351062558664490288e-10,1.227382256478950533208e-01,2.004254952968694569684e-15,0,nan,9.757546813241627056993e-01
6225,1.225824981174793576466e-01,1.225727887483811368030e-01,7.860545566878322191716e-09,1.598065828170111060449e-10,1.598065847131731707899e-10,1.225824981174790980276e-01,2.117912348436737181881e-15,0,nan,9.758157808659229051781e-01
6241,1.224273618683282549569e-01,1.224176893050233499993e-01,7.810518370643722800116e-09,1.585905260829124001180e-10,1.585905279790744648630e-10,1.224273618683280177131e-01,1.937832854600924641872e-15,0,nan,9.758765731329704865970e-01
6257,1.222728131679967217282e-01,1.222631771785259863217e-01,7.760935788404175663173e-09,1.573867764678892106794e-10,1.573867783640512754244e-10,1.222728131679964720094e-01,2.042308988463552432921e-15,0,nan,9.759370604380119890902e-01
6273,1.221188483169429461750e-01,1.221092486713887814709e-01,7.711792752553896560180e-09,1.561951786702776336503e-10,1.561951805664396983953e-10,1.221188483169427091277e-01,1.941119292834926417629e-15,0,nan,9.759972450705926516027e-01
6289,1.219654636481567883122e-01,1.219559001186200919431e-01,7.663084265903517810543e-09,1.550155797341912941173e-10,1.550155816303533588623e-10,1.219654636481565503976e-01,1.950671994419002438166e-15,0,nan,9.760571292973965587037e-01
6305,1.218126555267927263460e-01,1.218031278873701328536e-01,7.614805400526575960029e-09,1.538478290082859884197e-10,1.538478309044480531647e-10,1.218126555267925030342e-01,1.833239454869339645300e-15,0,nan,9.761167153625234214637e-01
6321,1.216604203498081182566e-01,1.216509283765696280977e-01,7.566951296627864360416e-09,1.526917781053527118889e-10,1.526917800015147766339e-10,1.216604203498079174149e-01,1.650838256286517583738e-15,0,nan,9.761760054877741406396e-01
6338,1.214992942568145772864e-01,1.214898399357180330815e-01,7.516566364007108953152e-09,1.514761301045282197454e-10,1.514761320006902844904e-10,1.214992942568143777864e-01,1.641984648727469843219e-15,0,nan,9.762386794437428091920e-01
6354,1.213482295325583049106e-01,1.213388104219282476182e-01,7.469573267829464438582e-09,1.503437509191923728233e-10,1.503437528153544375684e-10,1.213482295325580760897e-01,1.885654775388976063674e-15,0,nan,9.762973661160172509418e-01
6370,1.211977269124794032162e-01,1.211883427942929691845e-01,7.422990462287007340910e-09,1.492226307940660234769e-10,1.492226326902280882219e-10,1.211977269124791841871e-01,1.807205243964468707984e-15,0,nan,9.763557635168319612652e-01
6386,1.210477829191152904231e-01,1.210384335772349967408e-01,7.376813353165245165719e-09,1.481126301409665812305e-10,1.481126320371286459755e-10,1.210477829191150680329e-01,1.837209976130778591426e-15,0,nan,9.764138737801932120390e-01
6403,1.208890756596829874070e-01,1.208797630328905664543e-01,7.328189630026567668735e-09,1.469452843065266173360e-10,1.469452862026886820810e-10,1.208890756596827565804e-01,1.909408614984935201398e-15,0,nan,9.764753036807691731177e-01
6419,1.207402729795033213822e-01,1.207309946890988000545e-01,7.282835027397329328029e-09,1.458577855356744505273e-10,1.458577874318365152723e-10,1.207402729795030567352e-01,2.191869932951536655902e-15,0,nan,9.765328283734740753863e-01
6436,1.205827706783493408205e-01,1.205735286397610767084e-01,7.235075191912356801811e-09,1.447140442746658549343e-10,1.447140461708279196793e-10,1.205827706783491019707e-01,1.980794911701615224707e-15,0,nan,9.765936408082706282467e-01
6452,1.204350949051496144637e-01,1.204258867707829749882e-01,7.190524354907035750968e-09,1.436484800619584442792e-10,1.436484819581205090242e-10,1.204350949051493722055e-01,2.011524957647123842312e-15,0,nan,9.766505887390452671508e-01
6469,1.202787823910120706961e-01,1.202696100533330314519e-01,7.143608773033109181615e-09,1.425277497453895086256e-10,1.425277516415515733706e-10,1.202787823910118244737e-01,2.047096823536332394248e-15,0,nan,9.767107929733481484552e-01
6485,1.201322193718973863064e-01,1.201230805138508578311e-01,7.099843480054938418484e-09,1.414835698449378668702e-10,1.414835717410999316152e-10,1.201322193718971151542e-01,2.257114606662116294892e-15,0,nan,9.767671727750948316689e-01
6502,1.199770817396076383332e-01,1.199679782310799081024e-01,7.053753060402627728605e-09,1.403852746691776775582e-10,1.403852765653397423032e-10,1.199770817396073743774e-01,2.200051804294184740133e-15,0,nan,9.768267778897027798102e-01
6518,1.198316175692943075237e-01,1.198225471232171879254e-01,7.010755592207972162410e-09,1.393619453165049811210e-10,1.393619472126670458660e-10,1.198316175692940527159e-01,2.126382372978333476501e-15,0,nan,9.768825980238552203678e-01
6535,1.196776401738062767244e-01,1.196686046378609008523e-01,6.965471768404843976398e-09,1.382855266819261968383e-10,1.382855285780882615833e-10,1.196776401738060409714e-01,1.969900023103851150839e-15,0,nan,9.769416129196565099337e-01
6552,1.195242548440325347503e-01,1.195152539948480668874e-01,6.920596384728380898794e-09,1.372201652348602787355e-10,1.372201671310223434805e-10,1.195242548440323032257e-01,1.937051169846813493861e-15,0,nan,9.770003271794756511998e-01
6569,1.193714577952156435936e-01,1.193624914114171237101e-01,6.876124716850188762708e-09,1.361657193605669209780e-10,1.361657212567289857230e-10,1.193714577952153897344e-01,2.126632003266679835496e-15,0,nan,9.770587430952611924877e-01
6586,1.192192452763844723318e-01,1.192103131385699454903e-01,6.832052107059105310239e-09,1.351220496152382938448e-10,1.351220515114003585898e-10,1.192192452763842203564e-01,2.113546018220954984597e-15,0,nan,9.771168629357161142680e-01
6602,1.190765170704093794951e-01,1.190676169654337479553e-01,6.790932427668181424715e-09,1.341494931441043604134e-10,1.341494950402664251584e-10,1.190765170704091245585e-01,2.140947641104316560688e-15,0,nan,9.771712955103114372330e-01
6619,1.189254286445636937808e-01,1.189165623652221337458e-01,6.747621408532246334847e-09,1.331263516633570499288e-10,1.331263535595191146738e-10,1.189254286445634473078e-01,2.072500708494293824513e-15,0,nan,9.772288470069039687384e-01
6636,1.187749139085889360512e-01,1.187660812411529126509e-01,6.704696123963615393676e-09,1.321135883990559046145e-10,1.321135902952179693595e-10,1.187749139085886900999e-01,2.070734086303991734578e-15,0,nan,9.772861089689060516781e-01
6653,1.186249692409568068374e-01,1.186161699735837349312e-01,6.662152168219623717424e-09,1.311110720937616840653e-10,1.311110739899237488104e-10,1.186249692409565665240e-01,2.025824858536116924209e-15,0,nan,9.773430835762396235128e-01
6670,1.184755910520658289675e-01,1.184668249747776874736e-01,6.619985196905346238405e-09,1.301186734771048577745e-10,1.301186753732669225195e-10,1.184755910520655921574e-01,1.998809047152160607922e-15,0,nan,9.773997729869948890465e-01
6687,1.183267757838803446724e-01,1.183180426885426517192e-01,6.578190925966608678135e-09,1.291362652307781911284e-10,1.291362671269402558734e-10,1.183267757838801026717e-01,2.045189683900022836573e-15,0,nan,9.774561793377019635405e-01
6705,1.181698163214929681031e-01,1.181611179233864605820e-01,6.534339704904180194086e-09,1.281068180906426811138e-10,1.281068199868047458588e-10,1.181698163214927311981e-01,2.004783948441937881807e-15,0,nan,9.775155975337785521466e-01
6722,1.180221489367597048625e-01,1.180134830978082638442e-01,6.493299520443055900185e-09,1.271445854873343599559e-10,1.271445873834964247009e-10,1.180221489367594553470e-01,2.114141961642151303453e-15,0,nan,9.775714277508730769978e-01
6739,1.178750337815767934568e-01,1.178664002991573478418e-01,6.452619296521677563528e-09,1.261919655723661181652e-10,1.261919674685281829102e-10,1.178750337815765425521e-01,2.128565341230853265165e-15,0,nan,9.776269813121397479023e-01
6756,1.177284674224245847318e-01,1.177198660956750853046e-01,6.412294984048061277884e-09,1.252488386054364650693e-10,1.252488405015985298143e-10,1.177284674224243275591e-01,2.184456834817987923180e-15,0,nan,9.776822602693167816841e-01
6774,1.175738738992361670510e-01,1.175653064026688926491e-01,6.369982147057498746327e-09,1.242604495076251733428e-10,1.242604514037872380878e-10,1.175738738992359299224e-01,2.016847449059657983390e-15,0,nan,9.777404938782492050862e-01
6791,1.174284267294743028254e-01,1.174198909804992363437e-01,6.330378079262606057065e-09,1.233364973797263479987e-10,1.233364992758884127437e-10,1.174284267294740934795e-01,1.782753059121499812200e-15,0,nan,9.777952138485999502649e-01
6808,1.172835180368784757654e-01,1.172750138398995223277e-01,6.291117878359246558751e-09,1.224216828873080953951e-10,1.224216847834701601401e-10,1.172835180368782785490e-01,1.681535295633791693743e-15,0,nan,9.778496653661688999969e-01
6826,1.171306685419030574336e-01,1.171221975415970839585e-01,6.249918802196584114307e-09,1.214628902822715056521e-10,1.214628921784335703971e-10,1.171306685419028886843e-01,1.440692638268529539713e-15,0,nan,9.779070295001916087959e-01
6843,1.169868580736074248350e-01,1.169784182278784806508e-01,6.211354562933526619971e-09,1.205665356009096474338e-10,1.205665374970717121788e-10,1.169868580736072504817e-01,1.490366223470361276589e-15,0,nan,9.779609345060743316323e-01
6861,1.168351640650056311177e-01,1.168267569988654525082e-01,6.170883974068963803108e-09,1.196270415574708273451e-10,1.196270434536328920901e-10,1.168351640650054211484e-01,1.797141339332994584022e-15,0,nan,9.780177243373019787989e-01
6878,1.166924380183032433633e-01,1.166840617162941268203e-01,6.132999914287656001733e-09,1.187486834025880634321e-10,1.187486852987501281771e-10,1.166924380183030395469e-01,1.746612371473037948537e-15,0,nan,9.780710910198773206997e-01
6896,1.165418850101005709963e-01,1.165335410778958885603e-01,6.093241334498491766962e-09,1.178280047984456507064e-10,1.178280066946077154514e-10,1.165418850101003337525e-01,2.035695270502972143637e-15,0,nan,9.781273151316343497956e-01
6914,1.163919132442292059260e-01,1.163836014738716811978e-01,6.053842662900826675795e-09,1.169168193169245309444e-10,1.169168212130865956894e-10,1.163919132442289805271e-01,1.936550823107413864423e-15,0,nan,9.781832515884700408990e-01
6931,1.162508035831538028004e-01,1.162425219986073648970e-01,6.016959511610585170692e-09,1.160648619222991829804e-10,1.160648638184612477255e-10,1.162508035831535940441e-01,1.795741152870255331375e-15,0,nan,9.782358183218735667272e-01
6949,1.161019513615343112800e-01,1.160937015397951188600e-01,5.978248754446865302933e-09,1.151717876218578104170e-10,1.151717895180198751620e-10,1.161019513615340879276e-01,1.923761152817205578537e-15,0,nan,9.782912017341734325199e-01
6967,1.159536694931855571600e-01,1.159454512317285163059e-01,5.939885771774707871438e-09,1.142878524464914183181e-10,1.142878543426534830631e-10,1.159536694931853106192e-01,2.126200911426223321641e-15,0,nan,9.783463039124264820634e-01
6985,1.158059543449024841877e-01,1.157977674430058501187e-01,5.901866556822746179547e-09,1.134129397889055016122e-10,1.134129416850675663572e-10,1.158059543449022102979e-01,2.365075259816544826393e-15,0,nan,9.784011269937939788560e-01
7003,1.156588023158001687918e-01,1.156506465745249234711e-01,5.864187159096570760466e-09,1.125469348226446521345e-10,1.125469367188067168795e-10,1.156588023157999024575e-01,2.302758271210982513652e-15,0,nan,9.784556730938321453435e-01
7021,1.155122098369452260380e-01,1.155040850591147610915e-01,5.826843683446998160162e-09,1.116897244704436627560e-10,1.116897263666057275010e-10,1.155122098369449365018e-01,2.506541867487067405883e-15,0,nan,9.785099443067716001453e-01
7039,1.153661733709919895441e-01,1.153580793611720944902e-01,5.789832289156005450278e-09,1.108411973732177676075e-10,1.108411992693798323525e-10,1.153661733709916906431e-01,2.590889319574630379007e-15,0,nan,9.785639427057745971090e-01
7057,1.152206894118241176095e-01,1.152126259763032595229e-01,5.753149189040132783762e-09,1.100012438596817702907e-10,1.100012457558438350357e-10,1.152206894118238118035e-01,2.654089300924917982661e-15,0,nan,9.786176703432076761356e-01
7075,1.150757544842009039154e-01,1.150677214309707013795e-01,5.716790648570796579325e-09,1.091697559165800953998e-10,1.091697578127421601448e-10,1.150757544842006175370e-01,2.488608070557629045578e-15,0,nan,9.786711292508972062708e-01
7093,1.149313651434086536174e-01,1.149233622821447114992e-01,5.680752985011327755030e-09,1.083466271595164863387e-10,1.083466290556785510837e-10,1.149313651434083791652e-01,2.387966305760790374802e-15,0,nan,9.787243214403904498786e-01
7111,1.147875179749166668630e-01,1.147795451169596192553e-01,5.645032566570203244987e-09,1.075317528043676587599e-10,1.075317547005297235049e-10,1.147875179749164069459e-01,2.264332800709770441826e-15,0,nan,9.787772489032028434071e-01
7129,1.146442095940381072916e-01,1.146362665523749380103e-01,5.609625811570269190407e-09,1.067250296392697850596e-10,1.067250315354318498046e-10,1.146442095940378586502e-01,2.168809400398597077796e-15,0,nan,9.788299136110697708712e-01
7148,1.144935204475764495280e-01,1.144856086775804110411e-01,5.572588398321714618189e-09,1.058822192400824047649e-10,1.058822211362444695099e-10,1.144935204475762127111e-01,2.068386565452662129804e-15,0,nan,9.788852212361819290251e-01
7166,1.143513090700999101923e-01,1.143434267370743995240e-01,5.537815356335605064203e-09,1.050919336973007698290e-10,1.050919355934628345740e-10,1.143513090700996508511e-01,2.267933456708845520458e-15,0,nan,9.789373519460954123340e-01
7184,1.142096263195815641911e-01,1.142017732414309649780e-01,5.503345335854818247533e-09,1.043094934329382917654e-10,1.043094953291003565104e-10,1.142096263195812886411e-01,2.412668625376176291356e-15,0,nan,9.789892258057859293196e-01
7203,1.140606421906000811362e-01,1.140528197967820012160e-01,5.467285313750357625528e-09,1.034919881409298738618e-10,1.034919900370919386068e-10,1.140606421905998170855e-01,2.315002421291189404675e-15,0,nan,9.790437049882941618231e-01
7221,1.139200358334124529858e-01,1.139122423250827770280e-01,5.433427586289588702995e-09,1.027253709003865517082e-10,1.027253727965486164532e-10,1.139200358334121821250e-01,2.377639769507068678579e-15,0,nan,9.790950568054938929832e-01
7240,1.137721807086692071831e-01,1.137644174982124362083e-01,5.398006479403805220974e-09,1.019243560593654670606e-10,1.019243579555275318056e-10,1.137721807086689219905e-01,2.506698943733997790517e-15,0,nan,9.791489891030085586897e-01
7258,1.136326371837133725196e-01,1.136249024958555370324e-01,5.364747131958820831642e-09,1.011731638738472135788e-10,1.011731657700092783238e-10,1.136326371837131103053e-01,2.307561471020776823960e-15,0,nan,9.791998267203280946480e-01
7277,1.134858968750346863708e-01,1.134781921053704539792e-01,5.329950458913233212612e-09,1.003882257688123644319e-10,1.003882276649744291769e-10,1.134858968750344290015e-01,2.267852429634742396541e-15,0,nan,9.792532203281350062151e-01
7295,1.133474028592119375869e-01,1.133397262556080087315e-01,5.297275962932744289792e-09,9.965207262073423902443e-11,9.965207451689630376943e-11,1.133474028592116967653e-01,2.124632988714246161298e-15,0,nan,9.793035514318539099909e-01
7314,1.132017634268068645431e-01,1.131941163683453238642e-01,5.263089641504957430970e-09,9.888280992975054114077e-11,9.888281182591260588577e-11,1.132017634268066607063e-01,1.800650259504556864822e-15,0,nan,9.793564143822826175518e-01
7333,1.130566839714503002412e-01,1.130490662690916553457e-01,5.229211397708224095025e-09,9.812144473137434770982e-11,9.812144662753641245483e-11,1.130566839714500713051e-01,2.024967095635893246609e-15,0,nan,9.794090079024819325208e-01
7352,1.129121609137137965950e-01,1.129045723801076483994e-01,5.195637671171181177964e-09,9.736787593659870448686e-11,9.736787783276076923186e-11,1.129121609137135660191e-01,2.042082260262299091274e-15,0,nan,9.794613340474532468252e-01
7370,1.127757543595315492535e-01,1.127681932881747506325e-01,5.164108699331013365241e-09,9.666107012675185109914e-11,9.666107202291391584415e-11,1.127757543595313304344e-01,1.940302724682180465408e-15,0,nan,9.795106613915218219399e-01
7389,1.126323046610078620899e-01,1.126247723983377635459e-01,5.131117951179635352720e-09,9.592239951992459382691e-11,9.592240141608665857191e-11,1.126323046610076451614e-01,1.925988521468247660520e-15,0,nan,9.795624726773970452503e-01
7408,1.124894009947003670202e-01,1.124818973582333292427e-01,5.098421515225826928709e-09,9.519123627596800323765e-11,9.519123817213006798265e-11,1.124894009947001576811e-01,1.860967423287102727945e-15,0,nan,9.796140225246149013053e-01
7427,1.123470399051960805226e-01,1.123395647140626729676e-01,5.066016024316017477432e-09,9.446748526099659033016e-11,9.446748715715865507516e-11,1.123470399051958614392e-01,1.950059190934660635773e-15,0,nan,9.796653129074032670398e-01
7446,1.122052179676188837787e-01,1.121977710425455937449e-01,5.033898158260583976702e-09,9.375105278413055816279e-11,9.375105468029262290779e-11,1.122052179676186724745e-01,1.883194302201053709339e-15,0,nan,9.797163457801562257100e-01
7465,1.120639317872835633016e-01,1.120565129505747548055e-01,5.002064643061707040885e-09,9.304184657202507230519e-11,9.304184846818713705019e-11,1.120639317872833211451e-01,2.160878628498349857942e-15,0,nan,9.797671230776902987240e-01
7485,1.119157845896182196244e-01,1.119083951293531609128e-01,4.968859324675493160529e-09,9.230302060113355777047e-11,9.230302249729562251547e-11,1.119157845896179539881e-01,2.373537472811219481740e-15,0,nan,9.798202988637516745772e-01
7504,1.117755876120450631017e-01,1.117682258802690370425e-01,4.937599411168223917668e-09,9.160836402569872279501e-11,9.160836592186078754001e-11,1.117755876120447735181e-01,2.590759129018393037522e-15,0,nan,9.798705575396439184082e-01
7523,1.116359162122076142953e-01,1.116285820359324415518e-01,4.906614132115880995956e-09,9.092066054943933605294e-11,9.092066244560140079795e-11,1.116359162122073297261e-01,2.549082755935112289706e-15,0,nan,9.799205664279877585603e-01
7542,1.114967671143268918010e-01,1.114894603220715901815e-01,4.875900393110126654473e-09,9.023982339337936329440e-11,9.023982528954142803940e-11,1.114967671143266358819e-01,2.295305533739922048509e-15,0,nan,9.799703273867042834953e-01
7562,1.113508550701838573094e-01,1.113435769195941921206e-01,4.843860140733951787518e-09,8.953047665980318578654e-11,8.953047855596525053154e-11,1.113508550701836253240e-01,2.083373167164177545694e-15,0,nan,9.800224415187522268990e-01
7581,1.112127679232179505719e-01,1.112055168093117468731e-01,4.813694257868073350126e-09,8.886346711576505755549e-11,8.886346901192712230049e-11,1.112127679232176941649e-01,2.305553960371434272282e-15,0,nan,9.800716993125423535525e-01
7600,1.110751932534936037289e-01,1.110679690092875038232e-01,4.783790728994378874113e-09,8.820306691203441449599e-11,8.820306880819647924099e-11,1.110751932534933369610e-01,2.401687872207851963081e-15,0,nan,9.801207147355005384307e-01
7620,1.109309279817138615964e-01,1.109237318425881774209e-01,4.752593543388315065722e-09,8.751495933446993967035e-11,8.751496123063200441535e-11,1.109309279817135910135e-01,2.439202356434771613977e-15,0,nan,9.801720500382604292196e-01
7639,1.107943953619310584191e-01,1.107872257542451416290e-01,4.723219406206071153215e-09,8.686787115303371735828e-11,8.686787304919578210328e-11,1.107943953619307946598e-01,2.380619368423751322377e-15,0,nan,9.802205735357263415106e-01
7659,1.106512200655463407095e-01,1.106440782100170105995e-01,4.692573121222794992481e-09,8.619359925114393768603e-11,8.619360114730600243104e-11,1.106512200655460972790e-01,2.199980195727690730603e-15,0,nan,9.802713949204460364617e-01
7679,1.105085984182123670649e-01,1.105014841362565863880e-01,4.662204500208683008026e-09,8.552628769330043549502e-11,8.552628958946250024002e-11,1.105085984182121319489e-01,2.127581208452933208384e-15,0,nan,9.803219557463221617115e-01
7698,1.103736174285992466260e-01,1.103665291775876577951e-01,4.633608557570509341580e-09,8.489870712397154294508e-11,8.489870902013360769008e-11,1.103736174285990099921e-01,2.143935352681708414870e-15,0,nan,9.803697490092770288695e-01
7718,1.102320651890266456352e-01,1.102250041679505160319e-01,4.603772143754309220257e-09,8.424471183438687565073e-11,8.424471373054894039573e-11,1.102320651890264217610e-01,2.030935333627290370311e-15,0,nan,9.804198074766183210681e-01
7738,1.100910561905883294775e-01,1.100840222255456829492e-01,4.574204007546124895458e-09,8.359741656902571625476e-11,8.359741846518778099977e-11,1.100910561905881270909e-01,1.838357004539810094939e-15,0,nan,9.804696112239007765583e-01
7758,1.099505869673402802533e-01,1.099435798859800667016e-01,4.544901055432174943096e-09,8.295673574631512439350e-11,8.295673764247718913850e-11,1.099505869673400818104e-01,1.804836921349799702548e-15,0,nan,9.805191621907471901829e-01
7777,1.098176380429773807412e-01,1.098106563428719734121e-01,4.517306099199956089801e-09,8.235413882055270361897e-11,8.235414071671476836397e-11,1.098176380429771849140e-01,1.783203906324948638673e-15,0,nan,9.805660032203306305295e-01
7797,1.096782115290577119815e-01,1.096712563809441320917e-01,4.488511522389937997112e-09,8.172611494128499933049e-11,8.172611683744706407550e-11,1.096782115290574960626e-01,1.968657763837477809474e-15,0,nan,9.806150667699849316221e-01
7817,1.095393147443789183537e-01,1.095323859803789406930e-01,4.459973254457142747445e-09,8.110446057469937035988e-11,8.110446247086143510488e-11,1.095393147443787043458e-01,1.953709102717067005909e-15,0,nan,9.806638831475581641502e-01
7837,1.094009443429376227108e-01,1.093940417966553502183e-01,4.431688369514177577498e-09,8.048909517377973890083e-11,8.048909706994180364583e-11,1.094009443429374063786e-01,1.977425478619408820148e-15,0,nan,9.807124542165031164565e-01
7857,1.092630970082454494596e-01,1.092562205147504655889e-01,4.403653982393002805966e-09,7.987993941072332617576e-11,7.987994130688539092076e-11,1.092630970082452376540e-01,1.938492285667483834941e-15,0,nan,9.807607818215831320895e-01
7878,1.091189166608724225860e-01,1.091120673468829460617e-01,4.374484361645873643426e-09,7.924692350947104149754e-11,7.924692540563310624254e-11,1.091189166608721946460e-01,2.088913281152981156001e-15,0,nan,9.808112657770100016380e-01
7898,1.089821313676365976963e-01,1.089753077728389946133e-01,4.346954643611019506198e-09,7.865025453715397969710e-11,7.865025643331604444211e-11,1.089821313676363739238e-01,2.053295795643451492724e-15,0,nan,9.808590999707331207981e-01
7918,1.088458592047056167074e-01,1.088390611685380038320e-01,4.319666868250085542040e-09,7.805956056207082804980e-11,7.805956245823289279480e-11,1.088458592047053789622e-01,2.184237502211378142961e-15,0,nan,9.809066962141155546977e-01
7938,1.087100969717599008302e-01,1.087033243350602196298e-01,4.292618308606744963722e-09,7.747476697904072899999e-11,7.747476887520279374499e-11,1.087100969717596405065e-01,2.394659972982764494416e-15,0,nan,9.809540562785904428884e-01
7959,1.085680919684422901517e-01,1.085613458314001605887e-01,4.264471834602990158267e-09,7.686700361687814076976e-11,7.686700551304020551476e-11,1.085680919684420134158e-01,2.548960963077319699524e-15,0,nan,9.810035320775872841217e-01
7979,1.084333652042676204852e-01,1.084266441447217232952e-01,4.237905299509546803365e-09,7.629407728769839278022e-11,7.629407918386045752522e-11,1.084333652042673594974e-01,2.406895619409623668083e-15,0,nan,9.810504134394464695063e-01
7999,1.082991387799578653084e-01,1.082924426429199282751e-01,4.211569891804249656005e-09,7.572683061027282776230e-11,7.572683250643489250730e-11,1.082991387799575922588e-01,2.521253113856047027308e-15,0,nan,9.810970639178362971721e-01
8020,1.081587361452703427434e-01,1.081520660115232040921e-01,4.184163643250532979785e-09,7.513725751844209915766e-11,7.513725941460416390266e-11,1.081587361452700299036e-01,2.892413241468847342498e-15,0,nan,9.811458002935742800160e-01
8041,1.080188781848623741366e-01,1.080122338865372871863e-01,4.157006425955857114339e-09,7.455378880723386313643e-11,7.455379070339592788143e-11,1.080188781848620687711e-01,2.826964573340076763828e-15,0,nan,9.811942859464153446109e-01
8061,1.078861832995844372007e-01,1.078795634517395601870e-01,4.131371279645138199221e-09,7.400370748209231250695e-11,7.400370937825437725195e-11,1.078861832995841219351e-01,2.922206100225123707929e-15,0,nan,9.812402314264500993225e-01
8082,1.077473786559664248319e-01,1.077407843201453607751e-01,4.104691940554887808365e-09,7.343193084827191977644e-11,7.343193274443398452144e-11,1.077473786559661147162e-01,2.878173989168997049643e-15,0,nan,9.812882331174108121118e-01
8103,1.076091084066972819455e-01,1.076025394194489587241e-01,4.078253183505306749662e-09,7.286602943151191572931e-11,7.286603132767398047431e-11,1.076091084066969776371e-01,2.827906013422842686421e-15,0,nan,9.813359897272339094402e-01
8123,1.074779161544666405970e-01,1.074713711580930347589e-01,4.053294539328484679636e-09,7.233246904075898147490e-11,7.233247093692104621990e-11,1.074779161544663586570e-01,2.623236556671563996952e-15,0,nan,9.813812460730207008677e-01
8144,1.073406794168303424186e-01,1.073341594541100674221e-01,4.027317507617336191168e-09,7.177782240849512005830e-11,7.177782430465718480330e-11,1.073406794168300367888e-01,2.847287885827986530211e-15,0,nan,9.814285295704113331987e-01
8165,1.072039670632085467394e-01,1.071974719749598792262e-01,4.001572956473257630980e-09,7.122883207627799795142e-11,7.122883397244006269643e-11,1.072039670632082338455e-01,2.918679031077777173457e-15,0,nan,9.814755734603908469255e-01
8186,1.070677757625206200087e-01,1.070613053909753309423e-01,3.976058217693455405977e-09,7.068542612316136537731e-11,7.068542801932343012232e-11,1.070677757625202938129e-01,3.046628864719601586052e-15,0,nan,9.815223795599754828584e-01
8207,1.069321022132359716439e-01,1.069256564020232280754e-01,3.950770660408279289341e-09,7.014753372280820215442e-11,7.014753561897026689942e-11,1.069321022132356193527e-01,3.294531388300204942842e-15,0,nan,9.815689496678523994150e-01
8228,1.067969431430378507430e-01,1.067905217371683812555e-01,3.925707690465459639779e-09,6.961508512410361948236e-11,6.961508702026568422736e-11,1.067969431430374798307e-01,3.473061386917143809942e-15,0,nan,9.816152855646095776372e-01
8249,1.066622953084918334898e-01,1.066558981543422324201e-01,3.900866749826016497468e-09,6.908801163215930737902e-11,6.908801352832137212402e-11,1.066622953084914826217e-01,3.289523732751609035027e-15,0,nan,9.816613890129637774620e-01
8270,1.065281554947190290061e-01,1.065217824400163243448e-01,3.876245315971655031550e-09,6.856624558970105714476e-11,6.856624748586312188976e-11,1.065281554947186312056e-01,3.734229242035749441368e-15,0,nan,9.817072617579923903453e-01
8291,1.063945205150733236410e-01,1.063881714088797808548e-01,3.851840901323262748280e-09,6.804972035882835878789e-11,6.804972225499042353289e-11,1.063945205150728954828e-01,4.024250610889746211650e-15,0,nan,9.817529055273356779318e-01
8313,1.062550599896961850410e-01,1.062487358119651309485e-01,3.826504465776337144673e-09,6.751414828185210763366e-11,6.751415017801417237866e-11,1.062550599896957574927e-01,4.023792848053944691730e-15,0,nan,9.818004790822502924350e-01
8334,1.061224488922811598490e-01,1.061161483580993769582e-01,3.802536806157006273585e-09,6.700815051104731238834e-11,6.700815240720937713334e-11,1.061224488922807431156e-01,3.926911206209929148880e-15,0,nan,9.818456593149710327621e-01
8355,1.059903330881685479259e-01,1.059840560505757867116e-01,3.778778794184660192926e-09,6.650719656859644497934e-11,6.650719846475850972434e-11,1.059903330881681519007e-01,3.736427283058264468943e-15,0,nan,9.818906157319611883506e-01
8377,1.058524539374828404847e-01,1.058462013591300321380e-01,3.754111746327914567380e-09,6.598772920200687749929e-11,6.598773109816894224429e-11,1.058524539374824122588e-01,4.045498813535290419124e-15,0,nan,9.819374746821191728596e-01
8398,1.057213427380814668721e-01,1.057151133593639547037e-01,3.730775709632047310652e-09,6.549690850802600845638e-11,6.549691040418807320138e-11,1.057213427380810194016e-01,4.232547126118954161672e-15,0,nan,9.819819779692248840172e-01
8420,1.055845093656846422903e-01,1.055783041378665909615e-01,3.706545674065195414008e-09,6.498792237847157120033e-11,6.498792427463363594534e-11,1.055845093656841780552e-01,4.396810140583359563648e-15,0,nan,9.820283658009286166502e-01
8441,1.054543901032247987803e-01,1.054482077833161363101e-01,3.683622025088649586530e-09,6.450698000388368083867e-11,6.450698190004574558368e-11,1.054543901032243322414e-01,4.424082967313334060949e-15,0,nan,9.820724227757743959454e-01
8463,1.053185893553342244999e-01,1.053124308833991856771e-01,3.659819097603627629209e-09,6.400821208932833412612e-11,6.400821398549039887112e-11,1.053185893553337205289e-01,4.785205101720531981844e-15,0,nan,9.821183465595646014412e-01
8484,1.051894495845609595053e-01,1.051833137339194673698e-01,3.637298513694026649074e-09,6.353690076264366743800e-11,6.353690265880573218301e-11,1.051894495845604729289e-01,4.625714692928264627069e-15,0,nan,9.821619639036748814517e-01
8506,1.050546685378672961964e-01,1.050485562375666065416e-01,3.613913063051074842572e-09,6.304809592201051125145e-11,6.304809781817257599646e-11,1.050546685378668022203e-01,4.702085772927825067917e-15,0,nan,9.822074305692868717555e-01
8528,1.049204042745194298547e-01,1.049143153742906342529e-01,3.590737566702385567136e-09,6.256429227933227821769e-11,6.256429417549434296269e-11,1.049204042745189106167e-01,4.948875068875109836222e-15,0,nan,9.822526659955933206881e-01
8550,1.047866535003918880831e-01,1.047805878513050487078e-01,3.567769607321555682743e-09,6.208542603535072224971e-11,6.208542793151278699472e-11,1.047866535003913474389e-01,5.159475672838962004016e-15,0,nan,9.822976719425004006494e-01
8572,1.046534129506819510436e-01,1.046473704051307934693e-01,3.545006801512340754183e-09,6.161143436497631220585e-11,6.161143626113837695085e-11,1.046534129506814106772e-01,5.163389778997714197203e-15,0,nan,9.823424501520983110042e-01
8594,1.045206793895749053380e-01,1.045146598012617472628e-01,3.522446799247249859824e-09,6.114225539997821119787e-11,6.114225729614027594287e-11,1.045206793895743971115e-01,4.862449685405051120809e-15,0,nan,9.823870023488863958581e-01
8616,1.043884496099140302139e-01,1.043824528338348905931e-01,3.500087283316834896125e-09,6.067782821202514692854e-11,6.067783010818721167354e-11,1.043884496099135114164e-01,4.969874710627209050924e-15,0,nan,9.824313302399990253293e-01
8638,1.042567204328748858844e-01,1.042507463253048161089e-01,3.477925968789400910716e-09,6.021809279606796017284e-11,6.021809469223002491784e-11,1.042567204328743578508e-01,5.064743652614000715357e-15,0,nan,9.824754355154122492525e-01
8660,1.041254887076444451965e-01,1.041195371261230545601e-01,3.455960602481005586470e-09,5.976299005405823596211e-11,5.976299195022030070711e-11,1.041254887076439396670e-01,4.855003304056417775485e-15,0,nan,9.825193198481661614068e-01
8682,1.039947513111045551693e-01,1.039888221144217583802e-01,3.434188962435462941145e-09,5.931246177899388042327e-11,5.931246367515594516827e-11,1.039947513111040923098e-01,4.450796353909794465948e-15,0,nan,9.825629848945781776959e-01
8704,1.038645051475197561563e-01,1.038585981957016873833e-01,3.412608857414140342017e-09,5.886645063928461616976e-11,5.886645253544668091476e-11,1.038645051475192785450e-01,4.598408138490092985411e-15,0,nan,9.826064322944529188771e-01
8727,1.037288606069152185896e-01,1.037229767627565329979e-01,3.390250285387565951875e-09,5.840493476970910943209e-11,5.840493666587117417709e-11,1.037288606069147482830e-01,4.533999225304575040261e-15,0,nan,9.826516236271803470415e-01
8749,1.035996097092011097862e-01,1.035937478273892958791e-01,3.369055257942671768683e-09,5.796798825206069846633e-11,5.796799014822276321449e-11,1.035996097092006182022e-01,4.745037579276212906814e-15,0,nan,9.826946308800991486832e-01
8771,1.034708407820327802362e-01,1.034650007262741117087e-01,3.348045276291302159892e-09,5.753538950453261618659e-11,5.753539140069468093475e-11,1.034708407820322733853e-01,4.898490814214317255906e-15,0,nan,9.827374253807817186014e-01
8794,1.033367308089236380475e-01,1.033309134268661361178e-01,3.326275900575324288266e-09,5.708771733700614939745e-11,5.708771923316821414560e-11,1.033367308089231426484e-01,4.794027000708651475200e-15,0,nan,9.827819393175726942705e-01
8817,1.032031409679182304417e-01,1.031973461132215663660e-01,3.304704176412307790842e-09,5.664467751957156767625e-11,5.664467941573363242440e-11,1.032031409679177347242e-01,4.803318556023484503860e-15,0,nan,9.828262242244186836968e-01
8839,1.030758429900976436144e-01,1.030700695475930683820e-01,3.284253178838955784420e-09,5.622517980080940266113e-11,5.622518169697146740928e-11,1.030758429900971388844e-01,4.896685566358973975460e-15,0,nan,9.828683710171088350757e-01
8862,1.029432611274038317228e-01,1.029375099297426821021e-01,3.263061538426471824175e-09,5.579103127849155365242e-11,5.579103317465361840058e-11,1.029432611274033246550e-01,4.925701769995061388592e-15,0,nan,9.829122129052085318616e-01
8884,1.028169212437901464119e-01,1.028111911904610459301e-01,3.242969973146795786628e-09,5.537993132353283489875e-11,5.537993321969489964691e-11,1.028169212437896213124e-01,5.107130563464339440152e-15,0,nan,9.829539391208837046917e-01
8907,1.026853347466709642788e-01,1.026796266606035401558e-01,3.222149849354711008927e-09,5.495445216222124507923e-11,5.495445405838330982739e-11,1.026853347466704306209e-01,5.197021202113042669767e-15,0,nan,9.829973446059948612814e-01
8930,1.025542521925216638001e-01,1.025485659337110194711e-01,3.201516379654212205532e-09,5.453332044997108511137e-11,5.453332234613314985952e-11,1.025542521925211285702e-01,5.218993298979537705891e-15,0,nan,9.830405295530120283716e-01
8953,1.024236703728291092430e-01,1.024180058025164208324e-01,3.181067418069427467447e-09,5.411648080141943316840e-11,5.411648269758149791656e-11,1.024236703728285930272e-01,5.040004497940788616710e-15,0,nan,9.830834956387264589556e-01
8976,1.022935861076074426368e-01,1.022879430882657203483e-01,3.160800848702825366727e-09,5.370387867576976914284e-11,5.370388057193183389099e-11,1.022935861076069375544e-01,4.937576025388657700983e-15,0,nan,9.831262445229740223689e-01
8999,1.021639962450727467935e-01,1.021583746403928322222e-01,3.140714585238245839454e-09,5.329546036180466976873e-11,5.329546225796673451689e-11,1.021639962450722238218e-01,5.118943202921020275802e-15,0,nan,9.831687778488462093316e-01
9022,1.020348976613222047316e-01,1.020292973361989208314e-01,3.120806570453365174472e-09,5.289117296320160817038e-11,5.289117485936367291854e-11,1.020348976613216962747e-01,4.983167026496189208188e-15,0,nan,9.832110972428963965321e-01
9045,1.019062872600179775473e-01,1.019007080805365006437e-01,3.101074775741461278898e-09,5.249096438414589756722e-11,5.249096628030796231537e-11,1.019062872600174645028e-01,5.034473159748129691600e-15,0,nan,9.832532043153586235012e-01
9068,1.017781619720750652114e-01,1.017726038054974774250e-01,3.081517200642161130693e-09,5.209478331523198964988e-11,5.209478521139405439804e-11,1.017781619720745610167e-01,4.953859040268053343151e-15,0,nan,9.832951006603405191787e-01
9091,1.016505187553538441803e-01,1.016449814701058662614e-01,3.062131872381101520768e-09,5.170257921964898471934e-11,5.170258111581104946750e-11,1.016505187553533027161e-01,5.326722618795306683898e-15,0,nan,9.833367878560348030316e-01
9115,1.015178365385558667544e-01,1.015123209034860946032e-01,3.042085242884911429962e-09,5.129750904066517204771e-11,5.129751093682723679586e-11,1.015178365385553452735e-01,5.136840322407194693225e-15,0,nan,9.833800662411537341903e-01
9138,1.013911690752702515761e-01,1.013856740562247421567e-01,3.023045876334901961297e-09,5.091327781918937065710e-11,5.091327971535143540525e-11,1.013911690752697080317e-01,5.360865599462244648988e-15,0,nan,9.834213308867395170513e-01
9162,1.012594985539809477881e-01,1.012540249107369977333e-01,3.003356100803602152360e-09,5.051642119181647358478e-11,5.051642308797853833294e-11,1.012594985539804122261e-01,5.289004977685588176457e-15,0,nan,9.834641717023864117384e-01
9185,1.011337944751557194056e-01,1.011283411873260124070e-01,2.984654797977406391590e-09,5.013996127431158087828e-11,5.013996317047364562643e-11,1.011337944751552106709e-01,5.030314219145489642074e-15,0,nan,9.835050201909918852149e-01
9209,1.010031228572181721814e-01,1.009976906756570175228e-01,2.965313750373244952865e-09,4.975111106721857522359e-11,4.975111296338063997175e-11,1.010031228572176473598e-01,5.196092945172347446416e-15,0,nan,9.835474300408794114895e-01
9232,1.008783700122859727788e-01,1.008729579301181206175e-01,2.946942832541549866485e-09,4.938222696809504476904e-11,4.938222886425710951719e-11,1.008783700122854463919e-01,5.218035649675788178114e-15,0,nan,9.835878686373011086839e-01
9256,1.007486847308550342861e-01,1.007432934901569682173e-01,2.927942611847818871655e-09,4.900118228667972322190e-11,4.900118418284178797006e-11,1.007486847308544958510e-01,5.344339026215979163213e-15,0,nan,9.836298539929060723709e-01
9280,1.006194983349351507185e-01,1.006141278022820301219e-01,2.909113453594711247077e-09,4.862404787268409521651e-11,4.862404976884615996467e-11,1.006194983349345822780e-01,5.649406250052951147478e-15,0,nan,9.836716250397439040157e-01
9303,1.004961598911880138463e-01,1.004908090796468728145e-01,2.891227535275684528075e-09,4.826625036008639154340e-11,4.826625225624845629156e-11,1.004961598911874169388e-01,5.939605122307143296626e-15,0,nan,9.837114560406647006496e-01
9327,1.003679412638568413385e-01,1.003626109025128471108e-01,2.872727678887624630169e-09,4.789662933832112589416e-11,4.789663123448319064232e-11,1.003679412638562208022e-01,6.182614979888637997860e-15,0,nan,9.837528121258054082730e-01
9351,1.002402121657288563972e-01,1.002349021246464327861e-01,2.854393122171303320794e-09,4.753077278336957107501e-11,4.753077467953163582316e-11,1.002402121657282422644e-01,6.126610816245135996078e-15,0,nan,9.837939586967829671692e-01
9375,1.001129694896624316991e-01,1.001076796400589136171e-01,2.836221970985130357348e-09,4.716863289192317107384e-11,4.716863478808523582200e-11,1.001129694896618505667e-01,5.804766029962191015393e-15,0,nan,9.838348973419364114205e-01
9399,9.998621015605699269280e-02,9.998094037028948388723e-02,2.818212357648031689643e-09,4.681016258727125920403e-11,4.681016448343332395219e-11,9.998621015605640929038e-02,5.834828741286518204198e-15,0,nan,9.838756296335917056581e-01
9423,9.985993111253978204989e-02,9.985468126409224876028e-02,2.800362440503689499708e-09,4.645531550644833922662e-11,4.645531740261040397477e-11,9.985993111253919808504e-02,5.847839429908454442933e-15,0,nan,9.839161571282538275773e-01
9447,9.973412933365724541979e-02,9.972889929712773493531e-02,2.782670403493065903491e-09,4.610404598764132649301e-11,4.610404788380339124117e-11,9.973412933365667369965e-02,5.732442225766798304795e-15,0,nan,9.839564813668125167669e-01
9471,9.960880182057059439860e-02,9.960359147165866178231e-02,2.765134455735007510642e-09,4.575630905784981730851e-11,4.575631095401188205667e-11,9.960880182056999879213e-02,5.979456158179732816235e-15,0,nan,9.839966038747396942098e-01
9496,9.947875344237325223595e-02,9.947356347039322532755e-02,2.747031919972687990805e-09,4.539779178166016097843e-11,4.539779367782222572658e-11,9.947875344237264971770e-02,6.056753140292832342018e-15,0,nan,9.840381852679942756767e-01
9520,9.935438502020960127581e-02,9.934921448543557187527e-02,2.729809196852665795375e-09,4.505713039631010986820e-11,4.505713229247217461636e-11,9.935438502020900889485e-02,5.962303142143904850270e-15,0,nan,9.840779005823445953855e-01
9544,9.923048190288628889189e-02,9.922533068429263691801e-02,2.712737266272489029836e-09,4.471986891738240041694e-11,4.471987081354446516510e-11,9.923048190288566365282e-02,6.300877029838087403991e-15,0,nan,9.841174187132144181192e-01
9569,9.910190782582152524416e-02,9.909677660068885729494e-02,2.695112527944222910292e-09,4.437212462007529567439e-11,4.437212651623736042255e-11,9.910190782582089060642e-02,6.403890253856806889480e-15,0,nan,9.841583753336378144038e-01
9593,9.897894574611919293883e-02,9.897383359332803665076e-02,2.678343232903461755162e-09,4.404167392280793040581e-11,4.404167581896999515397e-11,9.897894574611856537551e-02,6.340371861492895754482e-15,0,nan,9.841974954150519206732e-01
9618,9.885134571639291045653e-02,9.884625330530975861887e-02,2.661030140637625402752e-09,4.370093442041784909216e-11,4.370093631657991384031e-11,9.885134571639227544609e-02,6.423892680055641309789e-15,0,nan,9.842380405333285510374e-01
9643,9.872423792160957278785e-02,9.871916512549655520203e-02,2.643873323278811752048e-09,4.336370084877373756507e-11,4.336370274493580231323e-11,9.872423792160891498206e-02,6.663062695505579466199e-15,0,nan,9.842783780869590700606e-01
9667,9.860267460273758333145e-02,9.859762051881572342271e-02,2.627548122629532628319e-09,4.304321324400638220565e-11,4.304321514016844695381e-11,9.860267460273693305409e-02,6.594926158163701073675e-15,0,nan,9.843169083377438612677e-01
9692,9.847652245765213530060e-02,9.847148774357793177270e-02,2.610692380352113410251e-09,4.271272147154393927022e-11,4.271272336770600401837e-11,9.847652245765149581783e-02,6.493758656005400515519e-15,0,nan,9.843568436620308333292e-01
9717,9.835085328530053516705e-02,9.834583781766152721371e-02,2.593987632110192094056e-09,4.238560449284091865260e-11,4.238560638900298340076e-11,9.835085328529989389534e-02,6.520245450713684866929e-15,0,nan,9.843965760814042742564e-01
9742,9.822566401169689764838e-02,9.822066766817866279027e-02,2.577432143278407942880e-09,4.206181934056088829686e-11,4.206182123672295304501e-11,9.822566401169627648863e-02,6.323803047375832904059e-15,0,nan,9.844361071385472816350e-01
9767,9.810095159017750976460e-02,9.809597424955115996248e-02,2.561024203525142036604e-09,4.174132370216693344820e-11,4.174132559832899819636e-11,9.810095159017686532838e-02,6.569112820540234664418e-15,0,nan,9.844754383605479759181e-01
9792,9.797671300108913572391e-02,9.797175454319893839195e-02,2.544762126411399705169e-09,4.142407590830852947957e-11,4.142407780447059422773e-11,9.797671300108851311404e-02,6.354671990337763340056e-15,0,nan,9.845145712590809326066e-01
9817,9.785294525148222066768e-02,9.784800555723341397574e-02,2.528644248997398662456e-09,4.111003492144464940921e-11,4.111003681760671415736e-11,9.785294525148159011603e-02,6.443869963303818916774e-15,0,nan,9.845535073306200953241e-01
9842,9.772964537480775815137e-02,9.772472432615456061633e-02,2.512668931456536660343e-09,4.079916032469478951497e-11,4.079916222085685426313e-11,9.772964537480712812826e-02,6.446591551125762573764e-15,0,nan,9.845922480566129263331e-01
9867,9.760681043061877892875e-02,9.760190791055253778374e-02,2.496834556696706601217e-09,4.049141231091535286973e-11,4.049141420707741761789e-11,9.760681043061815177878e-02,6.425268561116019804195e-15,0,nan,9.846307949036778982429e-01
9893,9.747955215624345970404e-02,9.747466878288700564692e-02,2.480514605041248914538e-09,4.017462891562326271548e-11,4.017463081178532746364e-11,9.747955215624282969449e-02,6.462991875781254969583e-15,0,nan,9.846706795184916069887e-01
9918,9.735765666403679852170e-02,9.735279158373687236061e-02,2.464962832261618922048e-09,3.987313818712894299088e-11,3.987314008329100773904e-11,9.735765666403618539859e-02,6.297636218997224624333e-15,0,nan,9.847088353392705503925e-01
9943,9.723621732262646699674e-02,9.723137042145615915878e-02,2.449547222114355851184e-09,3.957465666284533211865e-11,3.957465855900739686680e-11,9.723621732262585972155e-02,6.245360073205773106189e-15,0,nan,9.847468016504589269551e-01
9969,9.711040124195034761723e-02,9.710557312728618217790e-02,2.433657785564989124360e-09,3.926738779013059090756e-11,3.926738968629265565571e-11,9.711040124194978743707e-02,5.768487724329998644733e-15,0,nan,9.847860870962856288057e-01
9994,9.698988367474532801271e-02,9.698507350986049213581e-02,2.418515228696785176997e-09,3.897492951522371656619e-11,3.897493141138578131435e-11,9.698988367474480675541e-02,5.374347094020162936687e-15,0,nan,9.848236711605852172031e-01
10000,9.696102616601799673024e-02,9.695622029253474216670e-02,2.414900649634967276879e-09,3.890517197163784447370e-11,3.890517386779990922185e-11,9.696102616601745947418e-02,5.540948554572467260644e-15,0,nan,9.848326637160111674289e-01
10020,9.686502017931993002708e-02,9.686022856452473905886e-02,2.402906527904309489145e-09,3.867384561743787864034e-11,3.867384751359994338850e-11,9.686502017931939675547e-02,5.505306392476511841184e-15,0,nan,9.848625620718040385502e-01
10046,9.674063769937614465366e-02,9.673586451574543720877e-02,2.387438494252301164932e-09,3.837585495820651825587e-11,3.837585685436858300403e-11,9.674063769937563210386e-02,5.298185054058747469254e-15,0,nan,9.849012541313652807206e-01
10060,9.667386067427145845965e-02,9.666909736622864013356e-02,2.379167246841196575568e-09,3.821666576110739048926e-11,3.821666765726945523742e-11,9.667386067427095369578e-02,5.221306673874480935501e-15,0,nan,9.849220064865456384685e-01
10071,9.662148991324273628045e-02,9.661673434072480526336e-02,2.372696527062284431132e-09,3.809220565666902091893e-11,3.809220755283108566708e-11,9.662148991324223878073e-02,5.148955163275184443358e-15,0,nan,9.849382719247838542122e-01
10097,9.649804204163198173561e-02,9.649330467008336575940e-02,2.357499716699444994503e-09,3.780016798380213642196e-11,3.780016987996420117012e-11,9.649804204163148992117e-02,5.096626043645308147281e-15,0,nan,9.849765783338633572271e-01
10120,9.638923167805317493428e-02,9.638451031079421638115e-02,2.344169733713586772503e-09,3.754431029403441598181e-11,3.754431219019648072996e-11,9.638923167805267855265e-02,5.149762346272312817914e-15,0,nan,9.850103026850354105822e-01
10123,9.637506614209938315962e-02,9.637034685571269077009e-02,2.342438825019639910186e-09,3.751110796162861953321e-11,3.751110985779068428136e-11,9.637506614209887743352e-02,5.247478664348750906912e-15,0,nan,9.850146903522526753753e-01
10149,9.625255921478369225408e-02,9.624785789878052832957e-02,2.327512293039044302800e-09,3.722498773589143470000e-11,3.722498963205349944816e-11,9.625255921478318813395e-02,5.237472468269112256197e-15,0,nan,9.850526094560873109542e-01
10175,9.613051828645051422040e-02,9.612583482706975324117e-02,2.312718583573425942285e-09,3.694177002835119978029e-11,3.694177192451326452844e-11,9.613051828645004011912e-02,4.931849840073143070235e-15,0,nan,9.850903371065944640213e-01
10180,9.610710205426388486050e-02,9.610242201589126731509e-02,2.309888739532306974907e-09,3.688763475851238978977e-11,3.688763665467445453793e-11,9.610710205426341874843e-02,4.849923226438572771266e-15,0,nan,9.850975705962725873107e-01
10201,9.600894041018923075193e-02,9.600427469467542884729e-02,2.298056180878807778118e-09,3.666141812658612790855e-11,3.666142002274819265671e-11,9.600894041018878013040e-02,4.693537143666532563657e-15,0,nan,9.851278747502824100412e-01
10227,9.588782266511403085119e-02,9.588317458170604601353e-02,2.283523590298944520658e-09,3.638389587399764892357e-11,3.638389777015971367173e-11,9.588782266511358725664e-02,4.626182243788261634367e-15,0,nan,9.851652238191209662592e-01
10240,9.582743543603793046071e-02,9.582279612708005656074e-02,2.276305513152897961686e-09,3.624618471677644387779e-11,3.624618661293850862595e-11,9.582743543603749003068e-02,4.596074448970310767218e-15,0,nan,9.851838280815316873686e-01
10253,9.576716215606914661684e-02,9.576253159398888381570e-02,2.269119337919468655958e-09,3.610916766001743208137e-11,3.610916955617949682953e-11,9.576716215606871433188e-02,4.513916346321775368937e-15,0,nan,9.852023857307233040029e-01
10280,9.564234173535858529736e-02,9.563772925229402366298e-02,2.254295355125685980701e-09,3.582679268193184215639e-11,3.582679457809390690455e-11,9.564234173535814074058e-02,4.648116764717380641258e-15,0,nan,9.852407803577651843616e-01
10300,9.555019619305075984084e-02,9.554559702613937832716e-02,2.243401899721435198202e-09,3.561952144465293996239e-11,3.561952334081500471055e-11,9.555019619305029452159e-02,4.869893126120956335767e-15,0,nan,9.852690925907592154492e-01
10306,9.552260442413043617371e-02,9.551800923957505518036e-02,2.240148235371674633488e-09,3.555765195221526780038e-11,3.555765384837733254854e-11,9.552260442412996497945e-02,4.932803779826294649894e-15,0,nan,9.852775650878396268778e-01
10332,9.540331570700194552259e-02,9.539873771309720362765e-02,2.226125099181703864807e-09,3.529120031197710054387e-11,3.529120220813916529203e-11,9.540331570700148948005e-02,4.780153974965537857073e-15,0,nan,9.853141668818059862624e-01
10359,9.527991077352510052023e-02,9.527535051829565115877e-02,2.211692346090092968372e-09,3.501731084187242285890e-11,3.501731273803448760705e-11,9.527991077352465607188e-02,4.664659614093560917640e-15,0,nan,9.853519842709878728978e-01
10360,9.527534941244947264138e-02,9.527078981200727547662e-02,2.211160318393589062387e-09,3.500722130128832686100e-11,3.500722319745039160916e-11,9.527534941244902934500e-02,4.652792036399604601946e-15,0,nan,9.853533811743374760516e-01
10385,9.516152787104484311875e-02,9.515698458949788107741e-02,2.197917650461416332747e-09,3.475623759318880502232e-11,3.475623948935086977048e-11,9.516152787104443206383e-02,4.319549445067494658637e-15,0,nan,9.853882173585312607370e-01
10412,9.503905764265749289699e-02,9.503453187646460076365e-02,2.183739949442316336955e-09,3.448786273601616121734e-11,3.448786463217822596550e-11,9.503905764265707478797e-02,4.399338815668304683460e-15,0,nan,9.854256547533300963698e-01
10420,9.500286088038380205578e-02,9.499834028232188865015e-02,2.179563741008882737721e-09,3.440887512760593211051e-11,3.440887702376799685867e-11,9.500286088038337694689e-02,4.474695726302771515054e-15,0,nan,9.854367104944744397443e-01
10439,9.491705905779844465453e-02,9.491255069470359850836e-02,2.169689953675902302990e-09,3.422224385167145341773e-11,3.422224574783351816589e-11,9.491705905779800995722e-02,4.579759558987241117759e-15,0,nan,9.854629007645880885233e-01
10466,9.479552909692687268084e-02,9.479103802567867553819e-02,2.155766188000659452497e-09,3.395934565385519791195e-11,3.395934755001726266011e-11,9.479552909692645222724e-02,4.435373761772810788189e-15,0,nan,9.854999568563001907293e-01
10480,9.473269706411439894378e-02,9.472821491553906625427e-02,2.148595671673865654062e-09,3.382408767202388753687e-11,3.382408956818595228502e-11,9.473269706411399435341e-02,4.270862985985482893865e-15,0,nan,9.855190968361766156239e-01
10492,9.467894036279582425930e-02,9.467446583873563581424e-02,2.142476063443026279563e-09,3.370872339140135116030e-11,3.370872528756341590846e-11,9.467894036279543278100e-02,4.134798065230954845440e-15,0,nan,9.855354623542607455386e-01
10519,9.455832161576785410695e-02,9.455386416804953397808e-02,2.128795872337389560754e-09,3.345106525308659677506e-11,3.345106714924866152322e-11,9.455832161576745842737e-02,4.184503025089712101070e-15,0,nan,9.855721498413372650468e-01
10540,9.446482509467792054725e-02,9.446038085360661251677e-02,2.118240127210670220268e-09,3.325247704205372666128e-11,3.325247893821579140944e-11,9.446482509467755909457e-02,3.826320274807754221326e-15,0,nan,9.856005561178662734774e-01
10546,9.443816270324749406750e-02,9.443372222352937328527e-02,2.115237661116987728186e-09,3.319602638730334948570e-11,3.319602828346541423386e-11,9.443816270324713083945e-02,3.846199949005244403616e-15,0,nan,9.856086516599086391776e-01
10573,9.431846071087594818305e-02,9.431403709177628436056e-02,2.101800034945015277710e-09,3.294357359491707732026e-11,3.294357549107914206841e-11,9.431846071087557431626e-02,3.963877141050316785425e-15,0,nan,9.856449692160454492413e-01
10600,9.419921275008839856024e-02,9.419480588517444019647e-02,2.088481618429571113388e-09,3.269367418047449800526e-11,3.269367607663656275341e-11,9.419921275008802543207e-02,3.961054097668535743120e-15,0,nan,9.856811039016465762763e-01
10627,9.408041595782141996995e-02,9.407602574159867891979e-02,2.075281055304136913609e-09,3.244629594331124477681e-11,3.244629783947330952497e-11,9.408041595782104552718e-02,3.980028882556157937467e-15,0,nan,9.857170570946298062309e-01
10655,9.395769279302727816638e-02,9.395331973167808659042e-02,2.061714634134449562744e-09,3.219238461402437271500e-11,3.219238651018643746315e-11,9.395769279302688733861e-02,4.159614465923940515881e-15,0,nan,9.857541516458110562805e-01
10660,9.393582843905498580561e-02,9.393145842932069944364e-02,2.059305132186359290036e-09,3.214732236484949157516e-11,3.214732426101155632332e-11,9.393582843905459908425e-02,4.116867534194660402776e-15,0,nan,9.857607554032028292137e-01
10682,9.383980629613579427240e-02,9.383544967143986337277e-02,2.048750025392990516081e-09,3.195004451683699643903e-11,3.195004641299906118718e-11,9.383980629613542172020e-02,3.970087002109425056606e-15,0,nan,9.857897393365896681196e-01
10709,9.372236242591526489409e-02,9.371802213516315649411e-02,2.035899265058426971454e-09,3.171013074675276629245e-11,3.171013264291483104061e-11,9.372236242591488685990e-02,4.033553814760159820335e-15,0,nan,9.858251496355916642842e-01
10720,9.367464118519812366070e-02,9.367030751977609148717e-02,2.030696114187558043711e-09,3.161307672922331405091e-11,3.161307862538537879906e-11,9.367464118519775002431e-02,3.988661100826080237655e-15,0,nan,9.858395255013983873773e-01
10737,9.360103334915509387670e-02,9.359670988978004146919e-02,2.022691431200404970162e-09,3.146386168464291385571e-11,3.146386358080497860387e-11,9.360103334915470505470e-02,4.154035379686600572839e-15,0,nan,9.858616854733608473866e-01
10764,9.348448260485460459268e-02,9.348017527296227646705e-02,2.010068636957093614991e-09,3.122879722124457693053e-11,3.122879911740664167869e-11,9.348448260485422294674e-02,4.082452299507709545151e-15,0,nan,9.858967384977669556022e-01
10780,9.341562061174572828559e-02,9.341132278962793744626e-02,2.002640452508293494689e-09,3.109060380689855366217e-11,3.109060570306061841033e-11,9.341562061174535952810e-02,3.947492777312763892297e-15,0,nan,9.859174287475468198951e-01
10792,9.336407386687901877043e-02,9.335978315415154049628e-02,1.997094511284464110156e-09,3.098749337946270911568e-11,3.098749527562477386384e-11,9.336407386687864807493e-02,3.970429777570770745368e-15,0,nan,9.859329066325190824818e-01
10820,9.324412920505127655435e-02,9.323985500489034849991e-02,1.984237322938382914534e-09,3.074866922171295884111e-11,3.074867111787502358927e-11,9.324412920505090397505e-02,3.995740037335063289944e-15,0,nan,9.859688897018607070034e-01
10840,9.315873692669220107465e-02,9.315447445648675217633e-02,1.975124461789518410297e-09,3.057958109325256624899e-11,3.057958298941463099714e-11,9.315873692669183474307e-02,3.932337399340120776301e-15,0,nan,9.859944793743704870878e-01
10847,9.312890500927212267257e-02,9.312464663188117774961e-02,1.971948802297910782101e-09,3.052069318864987313720e-11,3.052069508481193788535e-11,9.312890500927175152306e-02,3.985330963132759984055e-15,0,nan,9.860034137184629613208e-01
10875,9.300986329368882143953e-02,9.300562122224442784812e-02,1.959317395048478695693e-09,3.028664779938224412895e-11,3.028664969554430887710e-11,9.300986329368844870438e-02,4.007479864758104319764e-15,0,nan,9.860390373782225096190e-01
10900,9.290396090840409570877e-02,9.289973330809916940431e-02,1.948134868083059025330e-09,3.007969662761218631497e-11,3.007969852377425106312e-11,9.290396090840372953304e-02,3.941443697872522321812e-15,0,nan,9.860706913046757529813e-01
10903,9.289127691722498525451e-02,9.288705104792736866326e-02,1.946798973682773274827e-09,3.005498932729688214548e-11,3.005499122345894689363e-11,9.289127691722460783695e-02,4.063003169200686180471e-15,0,nan,9.860744801310030668048e-01
10931,9.277314298439547080033e-02,9.276893321436760486698e-02,1.934392242119460295347e-09,2.982568742089171375354e-11,2.982568931705377850170e-11,9.277314298439509320659e-02,4.070075920811739424883e-15,0,nan,9.861097433515193909771e-01
10959,9.265545862542734489864e-02,9.265126485270439027353e-02,1.922095922402468864271e-09,2.959871219062270565064e-11,2.959871408678477039880e-11,9.265545862542699873999e-02,3.735976851830235822409e-15,0,nan,9.861448284005900926557e-01
10960,9.265126389165642684098e-02,9.264707068839131420823e-02,1.921658794314537823319e-09,2.959064859325636625239e-11,2.959065048941843100055e-11,9.265126389165608144127e-02,3.727954618120167109737e-15,0,nan,9.861460781597417082369e-01
10987,9.253822099596717420944e-02,9.253404311948615346139e-02,1.909908754402210403735e-09,2.937403420072183588350e-11,2.937403609688390063166e-11,9.253822099596682238584e-02,3.801927475857570653223e-15,0,nan,9.861797366253201396172e-01
11015,9.242142727679208968894e-02,9.241726519638161774228e-02,1.897829495522417866360e-09,2.915162446117971509544e-11,2.915162635734177984360e-11,9.242142727679170657255e-02,4.145319991948608039931e-15,0,nan,9.862144693592620875162e-01
11020,9.240061775408468791593e-02,9.239645848392763483048e-02,1.895683746335792324550e-09,2.911214493466773773252e-11,2.911214683082980248068e-11,9.240061775408431530275e-02,4.032583230348429082454e-15,0,nan,9.862206532674468548063e-01
11043,9.230507467352505601710e-02,9.230092828989529263328e-02,1.885856920412572023516e-09,2.893145441989007638486e-11,2.893145631605214113302e-11,9.230507467352467749501e-02,4.100772192729410161359e-15,0,nan,9.862490279225878649972e-01
11072,9.218502869409195277228e-02,9.218089846409960319562e-02,1.873567931446005180209e-09,2.870575227804707182726e-11,2.870575417420913657542e-11,9.218502869409157557157e-02,4.091778430996583186361e-15,0,nan,9.862846385021510579459e-01
11080,9.215199490303753460108e-02,9.214786911077010866933e-02,1.870197599539786922125e-09,2.864390299119984167229e-11,2.864390488736190642045e-11,9.215199490303717643489e-02,3.886689464047422679374e-15,0,nan,9.862944296701115251373e-01
11100,9.206956554418073424007e-02,9.206545081152595066953e-02,1.861808817985730193018e-09,2.849005517877273795472e-11,2.849005707493480270287e-11,9.206956554418039516939e-02,3.682766122698595555949e-15,0,nan,9.863188465283776164500e-01
11128,9.195453517657707631638e-02,9.195043584458569008167e-02,1.850152771249015538272e-09,2.827651370580371819215e-11,2.827651560196578294031e-11,9.195453517657671842802e-02,3.892014245807973208281e-15,0,nan,9.863528843114331536371e-01
11140,9.190536826281708870923e-02,9.190127550172492998382e-02,1.845188586012551442593e-09,2.818564914637387015517e-11,2.818565104253593490333e-11,9.190536826281673847804e-02,3.810780476165126811608e-15,0,nan,9.863674201321240096589e-01
11157,9.183584994790143507526e-02,9.183176646558068034754e-02,1.838187855257446853349e-09,2.805758958177336023689e-11,2.805759147793542498505e-11,9.183584994790106911637e-02,3.984924090134040656772e-15,0,nan,9.863879596100639373388e-01
11186,9.171762310394640516087e-02,9.171355536942191188921e-02,1.826330987434646687883e-09,2.784091960446334861164e-11,2.784092150062541335980e-11,9.171762310394603337439e-02,4.053599132754236211433e-15,0,nan,9.864228550425217264923e-01
11200,9.166071126229247134631e-02,9.165665109396206600145e-02,1.820645282197736041861e-09,2.773711849205690865868e-11,2.773712038821897340683e-11,9.166071126229208990366e-02,4.161462941080783796357e-15,0,nan,9.864396371472959942212e-01
11214,9.160390523468049661648e-02,9.159985260911701621112e-02,1.814984327044214996253e-09,2.763383275253913490344e-11,2.763383464870119965160e-11,9.160390523468009920218e-02,4.338399168751874747867e-15,0,nan,9.864563778091629083671e-01
11243,9.148657080125309482010e-02,9.148253372590507692674e-02,1.803336199652923598493e-09,2.742150942061562728783e-11,2.742151131677769203599e-11,9.148657080125270568639e-02,4.253451723286968878420e-15,0,nan,9.864909237206270922011e-01
11260,9.141799782287420017557e-02,9.141396981699563550894e-02,1.796556597050804721033e-09,2.729805450681591774885e-11,2.729805640297798249701e-11,9.141799782287383435898e-02,4.001581723206977881658e-15,0,nan,9.865110929459881111670e-01
11272,9.136968610138918034380e-02,9.136566447706337412704e-02,1.791792460982062798982e-09,2.721135570826959082163e-11,2.721135760443165556978e-11,9.136968610138879526229e-02,4.214543390082697235749e-15,0,nan,9.865252938178868014237e-01
11301,9.125324826937374067537e-02,9.124924199776046629395e-02,1.780351911298782756017e-09,2.700334397329078238638e-11,2.700334586945284713454e-11,9.125324826937333138227e-02,4.485244132555706994441e-15,0,nan,9.865594894398397739937e-01
11320,9.117720234683744651161e-02,9.117320608101285583924e-02,1.772911760660966060021e-09,2.686820874777842670386e-11,2.686821064394049145202e-11,9.117720234683704852809e-02,4.364945427379881114342e-15,0,nan,9.865817995020371413621e-01
11330,9.113725446499168492132e-02,9.113326344865478600976e-02,1.769013367679838998613e-09,2.679744699500925139363e-11,2.679744889117131614179e-11,9.113725446499127133207e-02,4.538092022995959373032e-15,0,nan,9.865935119118171248392e-01
11359,9.102170187323696537440e-02,9.101772601560383091357e-02,1.757775663733961388777e-09,2.659363796681470506559e-11,2.659363986297676981374e-11,9.102170187323656480913e-02,4.400766637457558681744e-15,0,nan,9.866273625457626383103e-01
11380,9.093829970598121814618e-02,9.093433476553866579017e-02,1.749700313319920471603e-09,2.644734055536333397536e-11,2.644734245152539872352e-11,9.093829970598082690505e-02,4.302270126777410777771e-15,0,nan,9.866517685394241172223e-01
11388,9.090658770402559873958e-02,9.090262690937735146068e-02,1.746637649329495798270e-09,2.639189048882694616590e-11,2.639189238498901091406e-11,9.090658770402520102034e-02,4.375032087668634544741e-15,0,nan,9.866610426403998032933e-01
11417,9.079190919191264252941e-02,9.078796336537445221815e-02,1.735598190327203625231e-09,2.619217856071417085054e-11,2.619218045687623559870e-11,9.079190919191223793226e-02,4.456312785118959858428e-15,0,nan,9.866945534813945216531e-01
11440,9.070126523061340650944e-02,9.069733120842619900071e-02,1.726912095017791039976e-09,2.603521677028253526223e-11,2.603521866644460001038e-11,9.070126523061300711647e-02,4.403389239101228212510e-15,0,nan,9.867210115387784270433e-01
11446,9.067766359581315438465e-02,9.067373264334473159654e-02,1.724656168318126837768e-09,2.599447657465593979220e-11,2.599447847081800454036e-11,9.067766359581274878462e-02,4.472987245621497575202e-15,0,nan,9.867278963415196062605e-01
11476,9.055993117020791349780e-02,9.055601550662599474872e-02,1.713438196131630055824e-09,2.579204553489288234644e-11,2.579204743105494709460e-11,9.055993117020750386590e-02,4.523323993984204694181e-15,0,nan,9.867622135271297271380e-01
11501,9.046217034289194547370e-02,9.045826734449900763391e-02,1.704167768081689954125e-09,2.562495562096105819636e-11,2.562495751712312294452e-11,9.046217034289151541813e-02,4.753982425469708829832e-15,0,nan,9.867906758875353491370e-01
11505,9.044655797277882658403e-02,9.044265699448031381458e-02,1.702691019660142853749e-09,2.559835528855361353451e-11,2.559835718471567828267e-11,9.044655797277840068231e-02,4.708877020337263058346e-15,0,nan,9.867952185091953494814e-01
11534,9.033360951989553855324e-02,9.032972313531532904118e-02,1.692037980061802345186e-09,2.540659961033458327150e-11,2.540660150649664801966e-11,9.033360951989513773047e-02,4.437138834976315948041e-15,0,nan,9.868280592953264091622e-01
11561,9.022883010718342478018e-02,9.022495722824799835315e-02,1.682203326302042445736e-09,2.522978633729158915584e-11,2.522978823345365390399e-11,9.022883010718303259715e-02,4.346537912288610820420e-15,0,nan,9.868584886727839920956e-01
11564,9.021721044362830677077e-02,9.021333906049101847291e-02,1.681115530765832063812e-09,2.521024180801013026821e-11,2.521024370417219501636e-11,9.021721044362791628858e-02,4.328244985231777310844e-15,0,nan,9.868618610369156432180e-01
11594,9.010126017579059287677e-02,9.009740369783325597552e-02,1.670291536453573958432e-09,2.501590224395321408041e-11,2.501590414011527882857e-11,9.010126017579021869827e-02,4.152866428121520007022e-15,0,nan,9.868954897111369445220e-01
11621,8.999728628771479221893e-02,8.999344314282772816505e-02,1.660633179607017154728e-09,2.484270084530618694971e-11,2.484270274146825169787e-11,8.999728628771441200278e-02,4.224751268032554995758e-15,0,nan,9.869256086414929326654e-01
11623,8.998959882982714153510e-02,8.998575666951805218652e-02,1.659920858945491861855e-09,2.482993479796936737446e-11,2.482993669413143212262e-11,8.998959882982676020764e-02,4.237461457200298480287e-15,0,nan,9.869278341658695247402e-01
11653,8.987452285043805166875e-02,8.987069540849881854605e-02,1.649287187740101493599e-09,2.463948935816615291517e-11,2.463949125432821766332e-11,8.987452285043766690573e-02,4.281113379201631208030e-15,0,nan,9.869611263295773329876e-01
11681,8.976751595168126762747e-02,8.976370216230274146074e-02,1.639448273927482598395e-09,2.446349348895122322705e-11,2.446349538511328797520e-11,8.976751595168090214292e-02,4.071456678622951518060e-15,0,nan,9.869920463581559878742e-01
11683,8.975988721974072215293e-02,8.975607440243862922280e-02,1.638748641676800307166e-09,2.445098657782822340110e-11,2.445098847399028814926e-11,8.975988721974034789989e-02,4.169490949767290481672e-15,0,nan,9.869942493202321742002e-01
11713,8.964568913644552217157e-02,8.964189085088143660318e-02,1.628304129458670638139e-09,2.426440174950649480309e-11,2.426440364566855955125e-11,8.964568913644517647371e-02,3.856268673118612866603e-15,0,nan,9.870272044241710980594e-01
11741,8.953949657406214124311e-02,8.953571176836500056240e-02,1.618639808010296440135e-09,2.409196485878832913849e-11,2.409196675495039388664e-11,8.953949657406178248061e-02,4.006751351105780120012e-15,0,nan,9.870578121735431574601e-01
11743,8.953192582414859490569e-02,8.952814197824747466381e-02,1.617952575051614786032e-09,2.407971054188221313729e-11,2.407971243804427788545e-11,8.953192582414824034448e-02,3.960165183461753113104e-15,0,nan,9.870599929147256118025e-01
11773,8.941859453104819555058e-02,8.941482503354968025544e-02,1.607692917432701599144e-09,2.389688899310333053719e-11,2.389689088926539528535e-11,8.941859453104781643219e-02,4.239816076870138366076e-15,0,nan,9.870926160523766938661e-01
11801,8.931320602834488808774e-02,8.930944984106238548893e-02,1.598199225117594790908e-09,2.372792157175162577521e-11,2.372792346791369052337e-11,8.931320602834452435147e-02,4.072592313238592921980e-15,0,nan,9.871229162300755538648e-01
11803,8.930569252966515103598e-02,8.930193729011436098997e-02,1.597524110343316325987e-09,2.371591350425575302925e-11,2.371591540041781777740e-11,8.930569252966478372183e-02,4.112998097953516618275e-15,0,nan,9.871250750849194590428e-01
11833,8.919321711656723328243e-02,8.918947604530562400793e-02,1.587445122046972675656e-09,2.353676083296616935607e-11,2.353676272912823410422e-11,8.919321711656690977683e-02,3.627020192086466445258e-15,0,nan,9.871573712476280776655e-01
11861,8.908862257750585489369e-02,8.908489464978359972935e-02,1.578118205038962313241e-09,2.337117605973507638115e-11,2.337117795589714112931e-11,8.908862257750554332109e-02,3.497333220602430184365e-15,0,nan,9.871873684670374241826e-01
11864,8.907743783152619054810e-02,8.907371130747505916236e-02,1.577123446464509711644e-09,2.335352706349581902415e-11,2.335352895965788377231e-11,8.907743783152586662238e-02,3.636450887074530192780e-15,0,nan,9.871905741441869040569e-01
11894,8.896582157581020555703e-02,8.896210904016124687566e-02,1.567223966928910598564e-09,2.317801055670043769376e-11,2.317801245286250244192e-11,8.896582157580988152289e-02,3.642231840256878187976e-15,0,nan,9.872225428965739622063e-01
11921,8.886572486523951208692e-02,8.886202484449141902889e-02,1.558388656403208471320e-09,2.302154636661419898765e-11,2.302154826277626373581e-11,8.886572486523919688902e-02,3.546900684265541376410e-15,0,nan,9.872511786256535384855e-01
11925,8.885092443904739345495e-02,8.884722626637875375621e-02,1.557085655918168055430e-09,2.299848637288787481802e-11,2.299848826904993956618e-11,8.885092443904708600232e-02,3.460320002337100131996e-15,0,nan,9.872554100417305096419e-01
11955,8.874015645800410745370e-02,8.873647209703199034703e-02,1.547361595434632971267e-09,2.282651424494343313498e-11,2.282651614110549788314e-11,8.874015645800384443303e-02,2.963941932037042415649e-15,0,nan,9.872870563379738510518e-01
11981,8.864449190742723638792e-02,8.864081944719548467049e-02,1.539002709277010746343e-09,2.267885595332392851874e-11,2.267885784948599326690e-11,8.864449190742699198164e-02,2.757151284569182538826e-15,0,nan,9.873143562539707639722e-01
11986,8.862613032382693489808e-02,8.862246014485494760571e-02,1.537402481988196807515e-09,2.265060624356614993713e-11,2.265060813972821468529e-11,8.862613032382668837761e-02,2.781577713797753226566e-15,0,nan,9.873195927993411676374e-01
12016,8.851619992676457160385e-02,8.851254338589285841632e-02,1.527849864154342057263e-09,2.248208947512947350374e-11,2.248209137129153825189e-11,8.851619992676433388575e-02,2.685588658095419322572e-15,0,nan,9.873509214941704627668e-01
12041,8.842490308383950392557e-02,8.842125784365821583588e-02,1.519952708038466032660e-09,2.234293351063714466682e-11,2.234293540679920941498e-11,8.842490308383926665470e-02,2.683303695112997714723e-15,0,nan,9.873769107116567884529e-01
12047,8.840303384564342226160e-02,8.839939130896827534922e-02,1.518065896422648240570e-09,2.230970706096485253579e-11,2.230970895712691728395e-11,8.840303384564319775721e-02,2.539555248701706590447e-15,0,nan,9.873831322378788246611e-01
12078,8.829030070608107072516e-02,8.828667208443775893389e-02,1.508369420219067749176e-09,2.213908249187924580101e-11,2.213908438804131054916e-11,8.829030070608082471969e-02,2.786325009311218735975e-15,0,nan,9.874151793243117142609e-01
12101,8.820693813006214023531e-02,8.820331977532484823978e-02,1.501231204513903662234e-09,2.201361277930043918616e-11,2.201361467546250393432e-11,8.820693813006189533437e-02,2.776436266415151893626e-15,0,nan,9.874388511745939049028e-01
12109,8.817799775453728783337e-02,8.817438295955384863767e-02,1.498759432192514229870e-09,2.197019341807355572855e-11,2.197019531423562047670e-11,8.817799775453705395740e-02,2.652316531197780253632e-15,0,nan,9.874470639976982166714e-01
12140,8.806612226192790660040e-02,8.806252120601613941897e-02,1.489234943019545163687e-09,2.180301782987971539466e-11,2.180301972604178014281e-11,8.806612226192765877211e-02,2.814116046830782247286e-15,0,nan,9.874787874896940415514e-01
12161,8.799057712964104827069e-02,8.798698533147164546619e-02,1.482830951367094269636e-09,2.169073237720582143023e-11,2.169073427336788617839e-11,8.799057712964084169630e-02,2.347687694695109885552e-15,0,nan,9.875001866393793497701e-01
12171,8.795467152334598970320e-02,8.795108411969251860363e-02,1.479794977173147133538e-09,2.163753405173654906289e-11,2.163753594789861381105e-11,8.795467152334578169902e-02,2.364902093189371273578e-15,0,nan,9.875103510195221636508e-01
12202,8.784364285778743786093e-02,8.784006902034494079778e-02,1.470438572695963616378e-09,2.147372073628810325057e-11,2.147372263245016799873e-11,8.784364285778723776464e-02,2.277868730008384121751e-15,0,nan,9.875417557941496451263e-01
12221,8.777580050643782327846e-02,8.777223494156501104602e-02,1.464744895730356442974e-09,2.137413563328924198743e-11,2.137413752945130673558e-11,8.777580050643764582845e-02,2.021627980538581119469e-15,0,nan,9.875609259276916810028e-01
12234,8.772947252077595292619e-02,8.772591259771134186707e-02,1.460866991266397437418e-09,2.130635299338056591323e-11,2.130635488954263066139e-11,8.772947252077575802052e-02,2.221666946063612890766e-15,0,nan,9.875740083731769361139e-01
12265,8.761929345348741515753e-02,8.761574692408793940679e-02,1.451677496147744671650e-09,2.114587004368451686277e-11,2.114587193984658161093e-11,8.761929345348724774316e-02,1.910702099507227444293e-15,0,nan,9.876050941851064281013e-01
12281,8.756258901718934339886e-02,8.755904936782439584864e-02,1.446966173067541247557e-09,2.106367042786245020901e-11,2.106367232402451495717e-11,8.756258901718918439384e-02,1.815901364307117463869e-15,0,nan,9.876210776905106117872e-01
12296,8.750952847309431681389e-02,8.750599525358297714472e-02,1.442568726192275910775e-09,2.098699477374289414573e-11,2.098699666990495889389e-11,8.750952847309417259467e-02,1.648040164856425630991e-15,0,nan,9.876360248282239076502e-01
12328,8.739665428282566983498e-02,8.739313471545516465167e-02,1.433249834082658906935e-09,2.082465951477403944949e-11,2.082466141093610419765e-11,8.739665428282550165489e-02,1.924330938333016478455e-15,0,nan,9.876677917050063997668e-01
12341,8.735092374426543793131e-02,8.734740969798328313889e-02,1.429488101259430021713e-09,2.075918903909996363197e-11,2.075919093526202838013e-11,8.735092374426528387973e-02,1.763594127911530219442e-15,0,nan,9.876806504122297218043e-01
12360,8.728421574815457828489e-02,8.728070974523129132994e-02,1.424015003828617059838e-09,2.066399418090102559614e-11,2.066399607706309034430e-11,8.728421574815439479722e-02,2.102186100811650613443e-15,0,nan,9.876993957375585697286e-01
12391,8.717570372658671462585e-02,8.717221078133824407885e-02,1.415148006754647504930e-09,2.050992188739555946954e-11,2.050992378355762421770e-11,8.717570372658653479059e-02,2.062905734165120350157e-15,0,nan,9.877298580324987949466e-01
12401,8.714078608861818009412e-02,8.713729733824149281673e-02,1.412304174902407768152e-09,2.046054799541512025688e-11,2.046054989157718500504e-11,8.714078608861799882230e-02,2.080217945149743721099e-15,0,nan,9.877396524146483210355e-01
12423,8.706411474357975133209e-02,8.706063519242186743430e-02,1.406075844417949577678e-09,2.035248193801281924240e-11,2.035248383417488399055e-11,8.706411474357956222690e-02,2.172022172730486640686e-15,0,nan,9.877611451037153168439e-01
12455,8.695295319049571591830e-02,8.694948694804369160316e-02,1.397084896886289124072e-09,2.019664928467335262060e-11,2.019665118083541736876e-11,8.695295319049549679426e-02,2.520029823976698609133e-15,0,nan,9.877922730018257649310e-01
12461,8.693215776291682295174e-02,8.692869400640328148011e-02,1.395408059811773047874e-09,2.016760793347224810663e-11,2.016760982963431285479e-11,8.693215776291658905545e-02,2.690561190956526156083e-15,0,nan,9.877980918608453216891e-01
12487,8.684221634553604407536e-02,8.683876332716526647015e-02,1.388174231776718584572e-09,2.004240346854429771249e-11,2.004240536470636246065e-11,8.684221634553580200012e-02,2.787529501763402266380e-15,0,nan,9.878232429385493518063e-01
12519,8.673190151110557466474e-02,8.672846163294284371759e-02,1.379342929755874917138e-09,1.988972434249788842870e-11,1.988972623865995317686e-11,8.673190151110532508818e-02,2.877563612630224726860e-15,0,nan,9.878540561133374796571e-01
12521,8.672502078486270249424e-02,8.672158172519511820653e-02,1.378793587721370314311e-09,1.988023346159412912316e-11,1.988023535775619387131e-11,8.672502078486244353933e-02,2.985930822397501184302e-15,0,nan,9.878559767589440894779e-01
12551,8.662200601353650664116e-02,8.661857919245150028154e-02,1.370590084324680788486e-09,1.973859206558488664186e-11,1.973859396174695139002e-11,8.662200601353627488617e-02,2.675474758644340854758e-15,0,nan,9.878847137135272278878e-01
12581,8.651935747067862614301e-02,8.651594281575801514972e-02,1.362454751171668845120e-09,1.959829302833529978039e-11,1.959829492449736452854e-11,8.651935747067840251276e-02,2.584742387598984819346e-15,0,nan,9.879133149657764983564e-01
12583,8.651252720281626951149e-02,8.650911335641310595523e-02,1.361914801607134664624e-09,1.958898709761981965755e-11,1.958898899378188440571e-11,8.651252720281603718051e-02,2.685518277507040761587e-15,0,nan,9.879152169144976969707e-01
12615,8.640346245231901589623e-02,8.640006149892791309508e-02,1.353316200143089480465e-09,1.944089019387517555901e-11,1.944089209003724030717e-11,8.640346245231876493731e-02,2.904500751355818495478e-15,0,nan,9.879455668798135760584e-01
12641,8.631515042876736210076e-02,8.631175989130863979160e-02,1.346385698578697837961e-09,1.932165879600238912289e-11,1.932166069216445387105e-11,8.631515042876712665948e-02,2.727693537568549689603e-15,0,nan,9.879701141904475348069e-01
12648,8.629142034481329659457e-02,8.628803260256262541716e-02,1.344528285710680331638e-09,1.928972469633621382384e-11,1.928972659249827857200e-11,8.629142034481306353176e-02,2.700880441782234983949e-15,0,nan,9.879767060070747056047e-01
12680,8.618318866315369253250e-02,8.617981365022493733807e-02,1.336082779677164756784e-09,1.914463299630127721580e-11,1.914463489246334196396e-11,8.618318866315346536504e-02,2.635867432080148795526e-15,0,nan,9.880067482465341250015e-01
12701,8.611238255353355353083e-02,8.610901585096410182363e-02,1.330580729476623928610e-09,1.905020651891230466329e-11,1.905020841507436941145e-11,8.611238255353335032424e-02,2.359783647279397290593e-15,0,nan,9.880263819977684841382e-01
12712,8.607536321995405692586e-02,8.607200085682879808768e-02,1.327711356766998669347e-09,1.900099277738215435908e-11,1.900099467354421910723e-11,8.607536321995384457132e-02,2.467076990030225529147e-15,0,nan,9.880366407067316925051e-01
12745,8.596459102836619126098e-02,8.596124162780016675356e-02,1.319155036930498868897e-09,1.885436487150179824297e-11,1.885436676766386299112e-11,8.596459102836597698197e-02,2.492642660207592196237e-15,0,nan,9.880673116154658865758e-01
12761,8.591103701936526892968e-02,8.590769387372594600993e-02,1.315034289927112743595e-09,1.878381542619110342823e-11,1.878381732235316817639e-11,8.591103701936503646318e-02,2.705897942491933919270e-15,0,nan,9.880821258116439663628e-01
12778,8.585424541052279201470e-02,8.585090888943988640669e-02,1.310675715185090690283e-09,1.870924177342622669969e-11,1.870924366958829144784e-11,8.585424541052256353942e-02,2.661199547769635570367e-15,0,nan,9.880978256389098712169e-01
12810,8.574764839735345145488e-02,8.574432428683115281487e-02,1.302526035987647161731e-09,1.856993523835988023728e-11,1.856993713452194498544e-11,8.574764839735320899340e-02,2.827616752381200859285e-15,0,nan,9.881272663040441038367e-01
12821,8.571109727476887429898e-02,8.570777741261764726133e-02,1.299740968088810586249e-09,1.852236810892194989077e-11,1.852237000508401463892e-11,8.571109727476862624707e-02,2.894046540348610326503e-15,0,nan,9.881373529183123503188e-01
12843,8.563813503666521664837e-02,8.563482364415771208588e-02,1.294195790105832102036e-09,1.842772011934742237665e-11,1.842772201550948712481e-11,8.563813503666495986186e-02,2.998506543605527709439e-15,0,nan,9.881574748113278222790e-01
12876,8.552904021104444642898e-02,8.552574145565873531272e-02,1.285939939836685120612e-09,1.828695348414884400884e-11,1.828695538031090875700e-11,8.552904021104420353381e-02,2.839914575859797508165e-15,0,nan,9.881875299636223271629e-01
12881,8.551254703665397971513e-02,8.550925018897198581769e-02,1.284695489940722128682e-09,1.826575041146322852346e-11,1.826575230762529327162e-11,8.551254703665374156334e-02,2.784992281284040060123e-15,0,nan,9.881920704695385175944e-01
12909,8.542036126132059037364e-02,8.541707506288220841384e-02,1.277757633112337163071e-09,1.814761693826110607733e-11,1.814761883442317082549e-11,8.542036126132039418725e-02,2.296716850811167545204e-15,0,nan,9.882174329258429163934e-01
12941,8.531537028476303408109e-02,8.531209618686298734591e-02,1.269892715153391572592e-09,1.801385132676304944994e-11,1.801385322292511419809e-11,8.531537028476286074427e-02,2.031718572486552287769e-15,0,nan,9.882462854856967133426e-01
12942,8.531209555191662796680e-02,8.530882183096140380929e-02,1.269648029762179074928e-09,1.800969236678499636413e-11,1.800969426294706111229e-11,8.531209555191645248191e-02,2.056975587635941397001e-15,0,nan,9.882471848511394711093e-01
12975,8.520424047058049177306e-02,8.520097914834652563787e-02,1.261610301317035991369e-09,1.787316192947906990142e-11,1.787316382564113464958e-11,8.520424047058030077051e-02,2.241702295791321754252e-15,0,nan,9.882767868810369505045e-01
13002,8.511629902001496827957e-02,8.511304778409144178308e-02,1.255086867527486064875e-09,1.776247988203412107203e-11,1.776248177819618582018e-11,8.511629902001477429547e-02,2.279047605239229480893e-15,0,nan,9.883008960211839369911e-01
13009,8.509354379971820203643e-02,8.509029517027960620723e-02,1.253403317280214572254e-09,1.773393378954564868508e-11,1.773393568570771343324e-11,8.509354379971798916011e-02,2.501674167020133676050e-15,0,nan,9.883071303582736550904e-01
13042,8.498651447696206617799e-02,8.498327808846170561274e-02,1.245509015485681230980e-09,1.760018009661608025296e-11,1.760018199277814500112e-11,8.498651447696184155163e-02,2.643082408199646390213e-15,0,nan,9.883364315193870694443e-01
13062,8.492184444433259482565e-02,8.491861543721965221998e-02,1.240758432890924564573e-09,1.751977131628358656567e-11,1.751977321244565131383e-11,8.492184444433233687363e-02,3.037522645826744795246e-15,0,nan,9.883541184264133881818e-01
13075,8.487988800610118955703e-02,8.487666378185704241233e-02,1.237684147590214516721e-09,1.746776810460557259706e-11,1.746777000076763734521e-11,8.487988800610092020733e-02,3.173304151201629743029e-15,0,nan,9.883655861747823438853e-01
13109,8.477044911528072712592e-02,8.476723734441252156024e-02,1.229693956982755279082e-09,1.733272920414055932245e-11,1.733273110030262407060e-11,8.477044911528046942462e-02,3.039989837994097206949e-15,0,nan,9.883954722302069673991e-01
13122,8.472871656514706362184e-02,8.472550953469264178874e-02,1.226657965222926135744e-09,1.728146456452330725632e-11,1.728146646068537200447e-11,8.472871656514679859540e-02,3.127941216915851286593e-15,0,nan,9.884068587087053711702e-01
13142,8.466463282430637671272e-02,8.466143306406234692041e-02,1.222007662967955306063e-09,1.720298991367137335165e-11,1.720299180983343809981e-11,8.466463282430610591290e-02,3.198499920633279564231e-15,0,nan,9.884243327950445725453e-01
13176,8.455602338218287661320e-02,8.455283591842750745560e-02,1.214158616954752485187e-09,1.707066987878913770594e-11,1.707067177495120245410e-11,8.455602338218259821719e-02,3.292444484784370870448e-15,0,nan,9.884539181405864388739e-01
13182,8.453690036457024714611e-02,8.453371506260863588178e-02,1.212780822378080755042e-09,1.704746028690144507460e-11,1.704746218306350982276e-11,8.453690036456997214501e-02,3.253030376101004078495e-15,0,nan,9.884591233901377422036e-01
13210,8.444783085533238975451e-02,8.444465560950822902164e-02,1.206379971017646870042e-09,1.693970339573847723376e-11,1.693970529190054198191e-11,8.444783085533213899210e-02,2.969435773884151371451e-15,0,nan,9.884833526201894384443e-01
13242,8.434638106164261961428e-02,8.434321724391379004881e-02,1.199122477225790035972e-09,1.681766182175120731994e-11,1.681766371791327206810e-11,8.434638106164240335661e-02,2.563923586375846004367e-15,0,nan,9.885109188756576932035e-01
13244,8.434005258319841880077e-02,8.433688947744887032254e-02,1.198670915386091050431e-09,1.681007320113851040199e-11,1.681007509730057515015e-11,8.434005258319820299710e-02,2.558732886214170249667e-15,0,nan,9.885126373849916144878e-01
13278,8.423268592893401462973e-02,8.422953488609528915898e-02,1.191030651644661588064e-09,1.668176229515196877867e-11,1.668176419131403352683e-11,8.423268592893381527883e-02,2.366669138039646978980e-15,0,nan,9.885417735744483763716e-01
13302,8.415714410754923657798e-02,8.415400153362016799630e-02,1.185678514297655545939e-09,1.659197510173078463173e-11,1.659197699789284937989e-11,8.415714410754902036096e-02,2.569205746473598968753e-15,0,nan,9.885622514557224658560e-01
13312,8.412572827913078477025e-02,8.412258922272401739928e-02,1.183458392545360394655e-09,1.655475393680325910868e-11,1.655475583296532385684e-11,8.412572827913058239713e-02,2.405603088350332563376e-15,0,nan,9.885707623164787153204e-01
13346,8.401917704355173210917e-02,8.401604989777515519744e-02,1.175953361823483181106e-09,1.642903163939140797296e-11,1.642903353555347272112e-11,8.401917704355149924965e-02,2.771504432551999903561e-15,0,nan,9.885996047276130589102e-01
13362,8.396917518095255161814e-02,8.396605361414048729340e-02,1.172444626547074092816e-09,1.637030857295005430998e-11,1.637031046911211905814e-11,8.396917518095233676993e-02,2.558655751258292524870e-15,0,nan,9.886131273088197028904e-01
13380,8.391302965486770182313e-02,8.390991434458899833615e-02,1.168514794016983629011e-09,1.630457916599554403342e-11,1.630458106215760878158e-11,8.391302965486746916690e-02,2.772587697585743140846e-15,0,nan,9.886283019131314809863e-01
13414,8.380728356839767245745e-02,8.380418001914635706129e-02,1.161141934289259595327e-09,1.618138052507116759884e-11,1.618138242123323234700e-11,8.380728356839747663021e-02,2.336637495019106490156e-15,0,nan,9.886568549672133043252e-01
13422,8.378246018343998846589e-02,8.377935939073753723871e-02,1.159416612216892467849e-09,1.615257311696643074747e-11,1.615257501312849549562e-11,8.378246018343981106331e-02,2.117419088488470086488e-15,0,nan,9.886635525039622495900e-01
13449,8.369884382289542734679e-02,8.369575230348606786901e-02,1.153620076040534604758e-09,1.605585147400989826184e-11,1.605585337017196301000e-11,8.369884382289528340540e-02,1.719753635177843825266e-15,0,nan,9.886860984069685995778e-01
13482,8.359698523508220235900e-02,8.359390498708429984021e-02,1.146590371811009061822e-09,1.593868197553496239112e-11,1.593868387169702713927e-11,8.359698523508207659155e-02,1.504449612084088623622e-15,0,nan,9.887135330031046451704e-01
13483,8.359390441378912461889e-02,8.359082450627960958478e-02,1.146378287692654609356e-09,1.593514920884342243305e-11,1.593515110500548718120e-11,8.359390441378899260373e-02,1.579243940727932437932e-15,0,nan,9.887143622773637730450e-01
13518,8.348628979591610210775e-02,8.348322176609833389360e-02,1.138989810936415021732e-09,1.581215732882199470459e-11,1.581215922498405945275e-11,8.348628979591593955197e-02,1.947095593430232214824e-15,0,nan,9.887433102894147232296e-01
13542,8.341273667009901915392e-02,8.340967674093163752858e-02,1.133961905166032770614e-09,1.572855067800393723661e-11,1.572855257416600198477e-11,8.341273667009886482452e-02,1.850189900855468516241e-15,0,nan,9.887630746634949041466e-01
13552,8.338214685980248341846e-02,8.337909029539093686001e-02,1.131876113243951343269e-09,1.569388852816647090615e-11,1.569389042432853565430e-11,8.338214685980233823023e-02,1.741238729042113906200e-15,0,nan,9.887712893475711356116e-01
13587,8.327534695813448850643e-02,8.327230212194501601797e-02,1.124617992365370809718e-09,1.557337004056855499012e-11,1.557337193673061973827e-11,8.327534695813432471059e-02,1.966918772378024014831e-15,0,nan,9.887999463865225985640e-01
13602,8.322970103262969376878e-02,8.322666119988027244592e-02,1.121527308619255038680e-09,1.552209697125150176892e-11,1.552209886741356651708e-11,8.322970103262954996969e-02,1.727737665825481668649e-15,0,nan,9.888121832399430768891e-01
13622,8.316895639693518138547e-02,8.316592321415518240801e-02,1.117424864196663818042e-09,1.545408240573043229409e-11,1.545408430189249704224e-11,8.316895639693503093886e-02,1.808927398842101083908e-15,0,nan,9.888284575047379475307e-01
13657,8.306297256798361727803e-02,8.305995096446688874536e-02,1.110295982393017600508e-09,1.533600995029904764743e-11,1.533601184646111239559e-11,8.306297256798347833752e-02,1.672712932231031701008e-15,0,nan,9.888568238140094521964e-01
13662,8.304786507260547567810e-02,8.304484511725497564161e-02,1.109282772269419969669e-09,1.531924075206474605366e-11,1.531924264822681080182e-11,8.304786507260534324958e-02,1.594604737758755241640e-15,0,nan,9.888608643870768397620e-01
13692,8.295739288626646779079e-02,8.295438278852562685728e-02,1.103230611058199786071e-09,1.521913723980970893278e-11,1.521913913597177368094e-11,8.295739288626636447310e-02,1.245430782955509569856e-15,0,nan,9.888850464148582525455e-01
13722,8.286721574172037363404e-02,8.286421544807706651703e-02,1.097224577326793603488e-09,1.511990400186452905317e-11,1.511990589802659380133e-11,8.286721574172026191378e-02,1.348184038899796247292e-15,0,nan,9.889091236614981445473e-01
13727,8.285221478971335762331e-02,8.284921612491227826958e-02,1.096228024572129901132e-09,1.510344907444911924721e-11,1.510345097061118399537e-11,8.285221478971323406492e-02,1.491310647464068306650e-15,0,nan,9.889131263966885945901e-01
13762,8.274743573893544867914e-02,8.274444843488193424008e-02,1.089287507421711777724e-09,1.498893048490359952526e-11,1.498893238106566427342e-11,8.274743573893533444489e-02,1.380517116674264085835e-15,0,nan,9.889410648379085950425e-01
13782,8.268774018949817672386e-02,8.268475934513286329519e-02,1.085349093549274694068e-09,1.492401072368580418027e-11,1.492401261984786892843e-11,8.268774018949809194603e-02,1.025276944689749503356e-15,0,nan,9.889569665239023591374e-01
13797,8.264305321696817363541e-02,8.264007720210658769489e-02,1.082408354034887507482e-09,1.487556672829162111443e-11,1.487556862445368586259e-11,8.264305321696809475971e-02,9.544142547739978229079e-16,0,nan,9.889688628060865724801e-01
13833,8.253609939462640265884e-02,8.253313491751641806093e-02,1.075395939355763126506e-09,1.476015351304917467930e-11,1.476015540921123942746e-11,8.253609939462635051549e-02,6.317641446037321209151e-16,0,nan,9.889973095642824839216e-01
13842,8.250942575945270640592e-02,8.250646415513558651345e-02,1.073652776761406941453e-09,1.473148688132578590182e-11,1.473148877748785064998e-11,8.250942575945265334777e-02,6.430555458075139019088e-16,0,nan,9.890043983411377813354e-01
13868,8.243251361915822361670e-02,8.242956028801037837717e-02,1.068639139510456933446e-09,1.464908804326208779881e-11,1.464908993942415254697e-11,8.243251361915817635226e-02,5.733713116544490548792e-16,0,nan,9.890248258082240968695e-01
13902,8.233225998533882927788e-02,8.232931741497780120387e-02,1.062132166453247830817e-09,1.454226034057656535962e-11,1.454226223673863010778e-11,8.233225998533876264010e-02,8.093762522522371379635e-16,0,nan,9.890514243882168039074e-01
13904,8.232637409808400696942e-02,8.232343215867490848758e-02,1.061751132495620937489e-09,1.453600875049700060152e-11,1.453601064665906534968e-11,8.232637409808395200037e-02,6.676967223106988963263e-16,0,nan,9.890529849956301050476e-01
13939,8.222357498444261836301e-02,8.222064405029712308437e-02,1.055113902385045187041e-09,1.442718361835176640906e-11,1.442718551451383115721e-11,8.222357498444257565222e-02,5.194469997252259792673e-16,0,nan,9.890802237768286951972e-01
13962,8.215623058749141338630e-02,8.215330684807181649276e-02,1.050783883456189313851e-09,1.435626081246187934675e-11,1.435626270862394409491e-11,8.215623058749137262030e-02,4.962009745814915687723e-16,0,nan,9.890980498502589280947e-01
13975,8.211823948379282089860e-02,8.211531979794715885301e-02,1.048347479628943610793e-09,1.431637954835333067178e-11,1.431638144451539541994e-11,8.211823948379279474900e-02,3.184384043303285459038e-16,0,nan,9.891080997324323085401e-01
14011,8.201330778539037136277e-02,8.201039927607978174962e-02,1.041641651479354915290e-09,1.420670725047148222467e-11,1.420670914663354697282e-11,8.201330778539031442182e-02,6.942890658089811973957e-16,0,nan,9.891358337075150407628e-01
14022,8.198132546925049335407e-02,8.197842036077630789581e-02,1.039604627692992021048e-09,1.417341979840220114537e-11,1.417342169456426589353e-11,8.198132546925044771593e-02,5.566894037981814797344e-16,0,nan,9.891442798244181148506e-01
14047,8.190877731583030840756e-02,8.190587991192940786611e-02,1.034995722042180046936e-09,1.409815231133868941077e-11,1.409815420750075415893e-11,8.190877731583029764686e-02,1.313742789789994529404e-16,0,nan,9.891634267841124516498e-01
14082,8.180753271346921651208e-02,8.180464603890556796184e-02,1.028591175999281295408e-09,1.399367053723367414613e-11,1.399367243339573889429e-11,8.180753271346921270382e-02,4.655146053840495302881e-17,0,nan,9.891901193217190237919e-01
14083,8.180464552460997573746e-02,8.180175915562545863047e-02,1.028409005166391779010e-09,1.399070053729731498794e-11,1.399070243345937973610e-11,8.180464552460997177335e-02,4.845830169825218727738e-17,0,nan,9.891908800333093640866e-01
14119,8.170090988386723152015e-02,8.169803447993068123978e-02,1.021880824283206937054e-09,1.388433795050176802928e-11,1.388433984666383277744e-11,8.170090988386723962456e-02,9.919609525584307451154e-17,0,nan,9.892181945153493602386e-01
14142,8.163484057910348756781e-02,8.163197214432052484234e-02,1.017740380014032265419e-09,1.381694795401190271432e-11,1.381694985017396746247e-11,8.163484057910348650394e-02,1.303209970405364732483e-17,0,nan,9.892355732688907827177e-01
14155,8.159756788812291827817e-02,8.159470337998366018528e-02,1.015410512248348584094e-09,1.377905078510011831898e-11,1.377905268126218306714e-11,8.159756788812292757520e-02,1.139376315947334261616e-16,0,nan,9.892453712797874085401e-01
14191,8.149461705402660793851e-02,8.149176337304474271317e-02,1.008997411187286711588e-09,1.367482548349242210853e-11,1.367482737965448685669e-11,8.149461705402661126566e-02,4.082656667506236252012e-17,0,nan,9.892724113656184872605e-01
14202,8.146323749787987011928e-02,8.146038711159794831751e-02,1.007049164136494161978e-09,1.364318861053200511001e-11,1.364319050669406985817e-11,8.146323749787988499995e-02,1.826673635178177662511e-16,0,nan,9.892806465101108130168e-01
14228,8.138921149692503187456e-02,8.138636887296359090360e-02,1.002465103034252559178e-09,1.356879751049939573740e-11,1.356879940666146048555e-11,8.138921149692501899288e-02,1.582725379066989069488e-16,0,nan,9.893000612203371200233e-01
14262,8.129271207104075969152e-02,8.128987954477681632248e-02,9.965145235472605917782e-10,1.347233065750162815469e-11,1.347233255366369290285e-11,8.129271207104074648458e-02,1.624615217911251761817e-16,0,nan,9.893253438087443479734e-01
14264,8.128704631817128267723e-02,8.128421438402735899054e-02,9.961660309733791299650e-10,1.346668465256778840289e-11,1.346668654872985315105e-11,8.128704631817127035121e-02,1.516357649433888220177e-16,0,nan,9.893268272990304138285e-01
14301,8.118244310830120824551e-02,8.117962209127697892352e-02,9.897495771396826708257e-10,1.336280022959241083961e-11,1.336280212575447558777e-11,8.118244310830121277883e-02,5.584114200230894767554e-17,0,nan,9.893541976757264162670e-01
14322,8.112325306616369191559e-02,8.112043821417894151615e-02,9.861335222911629838409e-10,1.330431378830401794767e-11,1.330431568446608269582e-11,8.112325306616370050112e-02,1.058331073874377081058e-16,0,nan,9.893696698490039953371e-01
14337,8.108105364266185444144e-02,8.107824318054192291871e-02,9.835619404716798378979e-10,1.326274656642430837641e-11,1.326274846258637312457e-11,8.108105364266186580524e-02,1.401535070134372703924e-16,0,nan,9.893806938914781646415e-01
14374,8.097724265219721773157e-02,8.097444296976195887705e-02,9.772587124750426313752e-10,1.316095179629632317959e-11,1.316095369245838792775e-11,8.097724265219718697411e-02,3.798284477628308055869e-16,0,nan,9.894077890064671645552e-01
14382,8.095484941405389767155e-02,8.095205205330265052499e-02,9.759032914198558605791e-10,1.313907919429302030723e-11,1.313908109045508505538e-11,8.095484941405386580956e-02,3.935773035776468128865e-16,0,nan,9.894136292376128168275e-01
14411,8.087382938703857604423e-02,8.087104041555291666921e-02,9.710118924054498917778e-10,1.306019610199374203760e-11,1.306019799815580678576e-11,8.087382938703853420081e-02,5.173914467943889434757e-16,0,nan,9.894347461883240716176e-01
14442,8.078749020570677452646e-02,8.078471015578644887078e-02,9.658210271919296507879e-10,1.297656952156181523254e-11,1.297657141772387998069e-11,8.078749020570672493776e-02,6.138165294872952613992e-16,0,nan,9.894572265053712565252e-01
14448,8.077081131398912428043e-02,8.076803298533004327187e-02,9.648208328932138067234e-10,1.296046625921140134714e-11,1.296046815537346609530e-11,8.077081131398909193733e-02,4.004306200692643456091e-16,0,nan,9.894615664877084077237e-01
14485,8.066818592238313156972e-02,8.066541816903263772964e-02,9.586848956261409342537e-10,1.286174924509832669632e-11,1.286175114126039144448e-11,8.066818592238313474779e-02,3.939679046651662960602e-17,0,nan,9.894882509446339512583e-01
14503,8.061840129450000003164e-02,8.061563866166074343589e-02,9.557195870811617422670e-10,1.281408711711848029854e-11,1.281408901328054504670e-11,8.061840129450001918814e-02,2.376194122868343046130e-16,0,nan,9.895011837636405176589e-01
14522,8.056595072382902178454e-02,8.056319347886728432506e-02,9.526034512001542743757e-10,1.276403223468651812052e-11,1.276403413084858286868e-11,8.056595072382902204881e-02,3.280222937469503491925e-18,0,nan,9.895148005886095378251e-01
14559,8.046410325195579860136e-02,8.046135644905434702867e-02,9.465758789727324081816e-10,1.266730259739168707499e-11,1.266730449355375182314e-11,8.046410325195576697654e-02,3.930301940936361828442e-16,0,nan,9.895412164387609014224e-01
14563,8.045311583530935506392e-02,8.045037015733103036297e-02,9.459274505250894839661e-10,1.265690395535950665386e-11,1.265690585152157140201e-11,8.045311583530932662394e-02,3.534975363195147777477e-16,0,nan,9.895440642349565550412e-01
14596,8.036264106216313429787e-02,8.035990463557815544071e-02,9.406015669191342464423e-10,1.257154789358467364853e-11,1.257154978974673839668e-11,8.036264106216312044041e-02,1.724365804050809832265e-16,0,nan,9.895674995039614225576e-01
14623,8.028884285182742719389e-02,8.028611395598918287764e-02,9.362752003137724921774e-10,1.250228109410418876822e-11,1.250228299026625351638e-11,8.028884285182744361955e-02,2.045821353219506495522e-16,0,nan,9.895865958090449503019e-01
14634,8.025883514860088219223e-02,8.025610931094731559376e-02,9.345205919574404345955e-10,1.247420717190958364474e-11,1.247420906807164839290e-11,8.025883514860088437418e-02,2.718650062746537047528e-17,0,nan,9.895943557545682107155e-01
14671,8.015814652451397348543e-02,8.015543093167895594142e-02,9.286523968275406559454e-10,1.238039128976412079925e-11,1.238039318592618554741e-11,8.015814652451403210011e-02,7.312379650903229469665e-16,0,nan,9.896203727147253582062e-01
14683,8.012557204924392051382e-02,8.012285976527826203419e-02,9.267602775800049391315e-10,1.235016661500225909890e-11,1.235016851116432384705e-11,8.012557204924397919626e-02,7.323809501130622221389e-16,0,nan,9.896287827271290196197e-01
14709,8.005513003938059812814e-02,8.005242490162386981289e-02,9.226791599965464760499e-10,1.228501652768817820897e-11,1.228501842385024295713e-11,8.005513003938070110702e-02,1.286349513700514536745e-15,0,nan,9.896469577436301278198e-01
14743,7.996329327870446701532e-02,7.996059743875263969848e-02,9.173801804346339512374e-10,1.220050985797438946359e-11,1.220051175413645421175e-11,7.996329327870454698200e-02,1.000042434541404050593e-15,0,nan,9.896706291619562433320e-01
14747,7.995250972036824221867e-02,7.994981497077385812489e-02,9.167595741898517636534e-10,1.219061890873835938514e-11,1.219062080490042413329e-11,7.995250972036832523467e-02,1.038316437906022363803e-15,0,nan,9.896734069191483750038e-01
14784,7.985296818879994429352e-02,7.985028349026720984050e-02,9.110467301051771268617e-10,1.209963245812694877181e-11,1.209963435428901351996e-11,7.985296818880001895439e-02,9.349792975291656033387e-16,0,nan,9.896990305153551143185e-01
14803,7.980199653466085729647e-02,7.979931697322918682236e-02,9.081324624732082921098e-10,1.205326138577798590388e-11,1.205326328194005065203e-11,7.980199653466093132715e-02,9.276795419256410801417e-16,0,nan,9.897121392191792969124e-01
14822,7.975112236569407986320e-02,7.974844792500132562019e-02,9.052312292346018212650e-10,1.200712696392197361034e-11,1.200712886008403835850e-11,7.975112236569414120871e-02,7.692119226943183856569e-16,0,nan,9.897252145974023364761e-01
14860,7.964966524326851093907e-02,7.964700099525824639191e-02,8.994675670276845606949e-10,1.191556205226219726265e-11,1.191556394842426201081e-11,7.964966524326857177636e-02,7.638110495227022540240e-16,0,nan,9.897512658841135081787e-01
14863,7.964167195227975226679e-02,7.963900850619699822719e-02,8.990147313276067072586e-10,1.190837294970875613271e-11,1.190837484587082088087e-11,7.964167195227981542834e-02,7.930716578715749912282e-16,0,nan,9.897533169386979780280e-01
14898,7.954859435527270039579e-02,7.954594023536541713693e-02,8.937551508867754166807e-10,1.182492579880650447702e-11,1.182492769496856922518e-11,7.954859435527280863982e-02,1.360728436156794117841e-15,0,nan,9.897771853832183280505e-01
14923,7.948230980490843256003e-02,7.947966231328404407286e-02,8.900246472611116748908e-10,1.176579745639732857334e-11,1.176579935255939332150e-11,7.948230980490854920663e-02,1.467579408784123213188e-15,0,nan,9.897941662959688580376e-01
14936,7.944790725730818681249e-02,7.944526320149575271401e-02,8.880933964729728280914e-10,1.173520646016193631286e-11,1.173520835632400106102e-11,7.944790725730832132810e-02,1.693129661073444985332e-15,0,nan,9.898029740922827908532e-01
14975,7.934496703017841767736e-02,7.934233323734102283353e-02,8.823347232350321850424e-10,1.164406738213082726454e-11,1.164406927829289201270e-11,7.934496703017857443266e-02,1.975617499356304706671e-15,0,nan,9.898293064892709918509e-01
14983,7.932390050159630889848e-02,7.932126880577961003382e-02,8.811599218054764031346e-10,1.162548893566192466055e-11,1.162549083182398940871e-11,7.932390050159647838638e-02,2.136656210071078831830e-15,0,nan,9.898346912032986574456e-01
15013,7.924505020579868108666e-02,7.924242634908083837697e-02,8.767738671028864708865e-10,1.155617072376902189856e-11,1.155617261993108664672e-11,7.924505020579882368635e-02,1.799477574508762409676e-15,0,nan,9.898548331938717714817e-01
15043,7.916643458467022276270e-02,7.916381852821045839175e-02,8.724183164385332493295e-10,1.148740250937897900694e-11,1.148740440554104375510e-11,7.916643458467040068028e-02,2.247386502098741885472e-15,0,nan,9.898748955110820594108e-01
15052,7.914289548599613699498e-02,7.914028176208011411408e-02,8.711175587516698204165e-10,1.146687847898904460401e-11,1.146688037515110935217e-11,7.914289548599632610694e-02,2.389500191703826306939e-15,0,nan,9.898808987405757908056e-01
15090,7.904373916373323705198e-02,7.904113525022821162835e-02,8.656553007668986501387e-10,1.138075844945773691071e-11,1.138076034561980165887e-11,7.904373916373341038202e-02,2.192837129117858220594e-15,0,nan,9.899061674135602921054e-01
15103,7.900990272736259367736e-02,7.900730215596987737747e-02,8.637976413010125968272e-10,1.135149436133597411291e-11,1.135149625749803886107e-11,7.900990272736275817794e-02,2.082024770844240261516e-15,0,nan,9.899147830090181747714e-01
15129,7.894236001175700123689e-02,7.893976610318044484504e-02,8.600990296299362058975e-10,1.129326649382001121853e-11,1.129326838998207596668e-11,7.894236001175716421280e-02,2.064492565094745603486e-15,0,nan,9.899319701461120613582e-01
15163,7.885429573149105308971e-02,7.885171049299814771683e-02,8.552957539512532249794e-10,1.121772170803175298889e-11,1.121772360419381773705e-11,7.885429573149121553030e-02,2.060009400702421108464e-15,0,nan,9.899543574273058459383e-01
15168,7.884136994378436458231e-02,7.883878597623007744577e-02,8.545925592513725327141e-10,1.120666906406434113528e-11,1.120667096022640588343e-11,7.884136994378452850690e-02,2.079169759900313051207e-15,0,nan,9.899576412789428628432e-01
15206,7.874334124435221349270e-02,7.874076690199653671964e-02,8.492746361924725878594e-10,1.112314162081718643459e-11,1.112314351697925118275e-11,7.874334124435238295350e-02,2.152065138227016532551e-15,0,nan,9.899825285539311166033e-01
15223,7.869960452518810767319e-02,7.869703446951301084589e-02,8.469105581565354056383e-10,1.108604277039081694163e-11,1.108604466655288168979e-11,7.869960452518831288556e-02,2.607539992548683247202e-15,0,nan,9.899936224378076056354e-01
15245,7.864311209991549367349e-02,7.864054757407577811446e-02,8.438648172566709771079e-10,1.103827699038016178979e-11,1.103827888654222653795e-11,7.864311209991569670389e-02,2.581668043186256577437e-15,0,nan,9.900079428007304798006e-01
15283,7.854582016067970795525e-02,7.854326513978907020608e-02,8.386400027198316572059e-10,1.095641674635967298121e-11,1.095641864252173772936e-11,7.854582016067992225459e-02,2.728335323470418643793e-15,0,nan,9.900325816551942100440e-01
15284,7.854326472046907481328e-02,7.854070994891551582562e-02,8.385031198952841617723e-10,1.095427347709398103349e-11,1.095427537325604578165e-11,7.854326472046928335957e-02,2.655177227732898182449e-15,0,nan,9.900332284050816440734e-01
15324,7.844125119306405435893e-02,7.843870636183995770363e-02,8.330533562634567224353e-10,1.086899913495108709495e-11,1.086900103111315184310e-11,7.844125119306426640854e-02,2.703292118907199150326e-15,0,nan,9.900590297464499335502e-01
15343,7.839293381211104305706e-02,7.839039367998434926221e-02,8.304820803407748149735e-10,1.082880378435403856897e-11,1.082880568051610331712e-11,7.839293381211127172207e-02,2.916908493166299233379e-15,0,nan,9.900712386380368613069e-01
15363,7.834216974685702383763e-02,7.833963454554547511943e-02,8.277874616927206615793e-10,1.078670672321661738530e-11,1.078670861937868213345e-11,7.834216974685724555020e-02,2.830053963607534459855e-15,0,nan,9.900840577428723425458e-01
15402,7.824346281668417835142e-02,7.824093718470311042967e-02,8.225680510128603840167e-10,1.070524296826201556129e-11,1.070524486442408030945e-11,7.824346281668442599675e-02,3.165060949603550219464e-15,0,nan,9.901089600148779909516e-01
15403,7.824093677341908970035e-02,7.823841138601360378768e-02,8.224348265097585497831e-10,1.070316495752789577398e-11,1.070316685368996052214e-11,7.824093677341933870771e-02,3.182571272416373285440e-15,0,nan,9.901095968899028161581e-01
15442,7.814261151767815105629e-02,7.814009563802053193182e-02,8.172625450282992114472e-10,1.062254030058652495161e-11,1.062254219674858969977e-11,7.814261151767838211332e-02,2.956863496065069452643e-15,0,nan,9.901343711953781373883e-01
15463,7.808982045625023626911e-02,7.808730967146669532664e-02,8.144963184340548365129e-10,1.057946223883546895972e-11,1.057946413499753370788e-11,7.808982045625044774275e-02,2.708081956236216638613e-15,0,nan,9.901476598604162099315e-01
15481,7.804465603213892044288e-02,7.804214960071900741845e-02,8.121356890103751062028e-10,1.054272338767635133536e-11,1.054272528383841608352e-11,7.804465603213913474899e-02,2.745942167144202863423e-15,0,nan,9.901590216808788312650e-01
15521,7.794457055922721089303e-02,7.794207375703385287657e-02,8.069240266837531832326e-10,1.046168839362575738715e-11,1.046169028978782213531e-11,7.794457055922744295295e-02,2.977242941085058244615e-15,0,nan,9.901841765771977254217e-01
15523,7.793957638792171904729e-02,7.793708006557074907672e-02,8.066646739948942023911e-10,1.045765847685863581240e-11,1.045766037302070056056e-11,7.793957638792194235228e-02,2.865103972840563166566e-15,0,nan,9.901854309462745549163e-01
15561,7.784486915808491724889e-02,7.784238192361903063698e-02,8.017590666565111774305e-10,1.038148176204008465566e-11,1.038148365820214940382e-11,7.784486915808516469770e-02,3.178742796478599062691e-15,0,nan,9.902092031854467435101e-01
15583,7.779019620942657919915e-02,7.778771421119580475878e-02,7.989380507345422660281e-10,1.033771737237408638331e-11,1.033771926853615113147e-11,7.779019620942683254332e-02,3.256762146606737351619e-15,0,nan,9.902229134922830207106e-01
15601,7.774554937853679625892e-02,7.774307165084780313347e-02,7.966402722258499416335e-10,1.030209293519498980574e-11,1.030209483135705455389e-11,7.774554937853702816977e-02,2.982946889544680527978e-15,0,nan,9.902341024845689257676e-01
15641,7.764660879223521383619e-02,7.764414051091474144872e-02,7.915671142081658513661e-10,1.022351151642929881815e-11,1.022351341259136356631e-11,7.764660879223542026150e-02,2.658523283740684446391e-15,0,nan,9.902588754435678624526e-01
15643,7.764167167348015596851e-02,7.763920386290201758328e-02,7.913146448723539887073e-10,1.021960345563413361835e-11,1.021960535179619836651e-11,7.764167167348035139595e-02,2.517043198301760359662e-15,0,nan,9.902601107923373321214e-01
15681,7.754804499241081672256e-02,7.754558609758652187871e-02,7.865390708148745349406e-10,1.014572726728570205153e-11,1.014572916344776679968e-11,7.754804499241100648505e-02,2.447031195407259040970e-15,0,nan,9.902835230216373610087e-01
15703,7.749399464260718628505e-02,7.749154088502745174605e-02,7.837926903488734857067e-10,1.010328206433689985498e-11,1.010328396049896460314e-11,7.749399464260738400287e-02,2.551395364140636522703e-15,0,nan,9.902970260903636849528e-01
15721,7.744985559362660421101e-02,7.744740602595608092162e-02,7.815556275305890852229e-10,1.006873010470925720571e-11,1.006873200087132195387e-11,7.744985559362682485971e-02,2.848923254107563603818e-15,0,nan,9.903080461682835982989e-01
15761,7.735203823153558033709e-02,7.734959793220033685834e-02,7.766162769936156230346e-10,9.992510098302572932805e-12,9.992511994464637680962e-12,7.735203823153579594425e-02,2.787349363445698380573e-15,0,nan,9.903324458234580086641e-01
15763,7.734715708726955241126e-02,7.734471724981641094221e-02,7.763704578971245569263e-10,9.988719322263249250512e-12,9.988721218425313998669e-12,7.734715708726976254319e-02,2.716737647096166427406e-15,0,nan,9.903336625812967098639e-01
15801,7.725459056264137591707e-02,7.725215947334090893506e-02,7.717205188786907099461e-10,9.917057467635958355996e-12,9.917059363798023104153e-12,7.725459056264159348935e-02,2.816302168957985049157e-15,0,nan,9.903567229176583100979e-01
15823,7.720115108403224901679e-02,7.719872503558611320784e-02,7.690462541401583846892e-10,9.875882118556735499380e-12,9.875884014718800247537e-12,7.720115108403244864551e-02,2.585825757851722103354e-15,0,nan,9.903700234119850246946e-01
15842,7.715508794357463229208e-02,7.715266623459070272073e-02,7.667470912882038645917e-10,9.840504833627679917002e-12,9.840506729789744665159e-12,7.715508794357482542914e-02,2.503231732978929835985e-15,0,nan,9.903814807078188904902e-01
15883,7.705596881376744478054e-02,7.705355642493133538906e-02,7.618184207140484573772e-10,9.764738087625501041446e-12,9.764739983787565789603e-12,7.705596881376765239170e-02,2.694290483915426100993e-15,0,nan,9.904061116820880489894e-01
15923,7.695963444819571563915e-02,7.695723109471663825332e-02,7.570526007130272433538e-10,9.691567064649596223336e-12,9.691568960811660971493e-12,7.695963444819592957257e-02,2.779813326246108580059e-15,0,nan,9.904300206159882601162e-01
15943,7.691160255989575034175e-02,7.690920370296634722695e-02,7.546853334155345604445e-10,9.655255589645230928363e-12,9.655257485807295676520e-12,7.691160255989596411253e-02,2.779434831432284530302e-15,0,nan,9.904419304449675688683e-01
15964,7.686126574252517829056e-02,7.685887159190223083538e-02,7.522108412370803185429e-10,9.617323507094417660494e-12,9.617325403256482408651e-12,7.686126574252540949667e-02,3.008096614711527970607e-15,0,nan,9.904544038988951393547e-01
16004,7.676565888177987184715e-02,7.676327365309176808950e-02,7.475288494848547115306e-10,9.545619801617101119790e-12,9.545621697779165867947e-12,7.676565888178011025643e-02,3.105676222139082935525e-15,0,nan,9.904780730053646543420e-01
16005,7.676327327932734589933e-02,7.676088827297737615662e-02,7.474123230319213025128e-10,9.543836355980766796065e-12,9.543838252142831544222e-12,7.676327327932758077817e-02,3.059781560996586032430e-15,0,nan,9.904786632289985380713e-01
16046,7.666565466624764013659e-02,7.666327874610828763124e-02,7.426565508400841486480e-10,9.471096002768474307329e-12,9.471097898930539055486e-12,7.666565466624785913865e-02,2.856586349283596036473e-15,0,nan,9.905027995491166233912e-01
16064,7.662291519751328328081e-02,7.662054324823348860907e-02,7.405820279493530392759e-10,9.439394679313151203375e-12,9.439396575475215951532e-12,7.662291519751350831374e-02,2.936888221791997648159e-15,0,nan,9.905133573655463858514e-01
16087,7.656840753217425410426e-02,7.656604064069796877767e-02,7.379430363193742747869e-10,9.399092985013688126222e-12,9.399094881175752874379e-12,7.656840753217446973175e-02,2.816141673392186766840e-15,0,nan,9.905268137925262628856e-01
16124,7.648096485530415933329e-02,7.647860606266879135440e-02,7.337252515465010683169e-10,9.334739851403003681446e-12,9.334741747565068429603e-12,7.648096485530435282950e-02,2.529991702338629699095e-15,0,nan,9.905483811575837208409e-01
16128,7.647152952699635963807e-02,7.646917160714460093285e-02,7.332712979290539491520e-10,9.327817983783904802546e-12,9.327819879945969550703e-12,7.647152952699654149943e-02,2.378157767108414709432e-15,0,nan,9.905507068830921277888e-01
16170,7.637266895228236873727e-02,7.637032016425893132805e-02,7.285284353256355011896e-10,9.255549842761851125116e-12,9.255551738923915873273e-12,7.637266895228255402742e-02,2.426131675371218398961e-15,0,nan,9.905750580666026971436e-01
16184,7.633980053347146077503e-02,7.633745477629966247335e-02,7.269570251679797385305e-10,9.231626408235962141309e-12,9.231628304398026889466e-12,7.633980053347163391534e-02,2.268021523142998488458e-15,0,nan,9.905831472573404637314e-01
16211,7.627653109872312153783e-02,7.627419116839043167211e-02,7.239398213553591272898e-10,9.185720679615450563409e-12,9.185722575777515311566e-12,7.627653109872327464073e-02,2.007208469980774320364e-15,0,nan,9.905987086866540158696e-01
16244,7.619941500458668470763e-02,7.619708216325447869277e-02,7.202758839352548492471e-10,9.130026076501958554598e-12,9.130027972664023302755e-12,7.619941500458682183888e-02,1.799636467293450951602e-15,0,nan,9.906176584985156659182e-01
16253,7.617842390392524920539e-02,7.617609298974639675528e-02,7.192811347386790778269e-10,9.114914815273776827003e-12,9.114916711435841575160e-12,7.617842390392541537971e-02,2.181382906184999499766e-15,0,nan,9.906228133762729140413e-01
16294,7.608301682502204010827e-02,7.608069465661557173597e-02,7.147737531982490389497e-10,9.046495013673736301932e-12,9.046496909835801050089e-12,7.608301682502222065504e-02,2.373023235768567931592e-15,0,nan,9.906462251982484323821e-01
16304,7.605980113391938579603e-02,7.605748109033406978430e-02,7.136803924798645766873e-10,9.029911202949968607740e-12,9.029913099112033355897e-12,7.605980113391958971413e-02,2.681023310786045036190e-15,0,nan,9.906519176733980144010e-01
16336,7.598565348971134114642e-02,7.598334022382528807338e-02,7.101973314761985092080e-10,8.977114627581496788137e-12,8.977116523743561536294e-12,7.598565348971157052294e-02,3.018681969320985419678e-15,0,nan,9.906700871179505457523e-01
16364,7.592095187791457477910e-02,7.591864451548960279759e-02,7.071691442434348469305e-10,8.931254738581259863245e-12,8.931256634743324611402e-12,7.592095187791474899007e-02,2.294636144813195823121e-15,0,nan,9.906859275336553754534e-01
16378,7.588866299103265433690e-02,7.588635857092879133390e-02,7.056618264291967419658e-10,8.908441899547541066914e-12,8.908443795709605815071e-12,7.588866299103281612697e-02,2.131939907918352657270e-15,0,nan,9.906938275853947258628e-01
16420,7.579204295549742120830e-02,7.578974732494246635550e-02,7.011667689082759718291e-10,8.840467830148851966918e-12,8.840469726310916715075e-12,7.579204295549755915270e-02,1.820037991838305098693e-15,0,nan,9.907174475254993334730e-01
16424,7.578286028269952401271e-02,7.578056548632990108150e-02,7.007407607967357853394e-10,8.834030223300737261776e-12,8.834032119462802009933e-12,7.578286028269965915851e-02,1.783329374164178040517e-15,0,nan,9.907196907910244547575e-01
16462,7.569579103071728820584e-02,7.569350413397717136643e-02,6.967116963223943458525e-10,8.773183556951114974881e-12,8.773185453113179723038e-12,7.569579103071742211836e-02,1.769088069570130278574e-15,0,nan,9.907409478538283195172e-01
16484,7.564551948262124292377e-02,7.564323713865936382739e-02,6.943938911772805505284e-10,8.738211771012878654694e-12,8.738213667174943402851e-12,7.564551948262139389892e-02,1.995824122184673921194e-15,0,nan,9.907532101180558783212e-01
16504,7.559990488516334095070e-02,7.559762666699752775568e-02,6.922961525303641479454e-10,8.706580352081957670482e-12,8.706582248244022418639e-12,7.559990488516348755517e-02,1.939214906863533485618e-15,0,nan,9.907643294766935013109e-01
16544,7.550892269881286089639e-02,7.550665269504494570008e-02,6.881272112448583009798e-10,8.643774055147093875648e-12,8.643775951309158623805e-12,7.550892269881296541348e-02,1.384168727244279484265e-15,0,nan,9.907864881488321108245e-01
16546,7.550438220792898835754e-02,7.550211261358483194606e-02,6.879196877348425035215e-10,8.640649619853407131838e-12,8.640651516015471879995e-12,7.550438220792908083998e-02,1.224861956466700269903e-15,0,nan,9.907875932912790837128e-01
16589,7.540695934191209148789e-02,7.540469852049877519384e-02,6.834790440150132688242e-10,8.573836949020425081323e-12,8.573838845182489829480e-12,7.540695934191218378060e-02,1.223928278480936679300e-15,0,nan,9.908112898844688616888e-01
16604,7.537306323778783512246e-02,7.537080546341069775540e-02,6.819394230544158144676e-10,8.550692294598362847950e-12,8.550694190760427596107e-12,7.537306323778792656814e-02,1.213240819164802229004e-15,0,nan,9.908195274796265938368e-01
16631,7.531216526782723297284e-02,7.530991296089702136118e-02,6.791803168728995494403e-10,8.509241402706784830512e-12,8.509243298868849578669e-12,7.531216526782731396952e-02,1.075479349985523189863e-15,0,nan,9.908343179858165534536e-01
16664,7.523793449006259403955e-02,7.523568883566095211179e-02,6.758292542458385275544e-10,8.458942240070656326162e-12,8.458944136232721074319e-12,7.523793449006269012019e-02,1.277023909868764118958e-15,0,nan,9.908523306696046621385e-01
16674,7.521548361419418127216e-02,7.521323996924705879152e-02,6.748183511610282798206e-10,8.443778361989996073896e-12,8.443780258152060822053e-12,7.521548361419426295324e-02,1.085960991603759022147e-15,0,nan,9.908577750874626089610e-01
16717,7.511917335445977839115e-02,7.511693831611650218338e-02,6.704955049071350167316e-10,8.378985095450283320590e-12,8.378986991612348068747e-12,7.511917335445985010434e-02,9.546590336923675387350e-16,0,nan,9.908811124151488284933e-01
16724,7.510352992880585387692e-02,7.510129628633002707438e-02,6.697954574500509854979e-10,8.368500160809455255157e-12,8.368502056971520003314e-12,7.510352992880592086706e-02,8.919706143765963027675e-16,0,nan,9.908849002414785811055e-01
16759,7.502545913492018880842e-02,7.502323245003843232848e-02,6.663105243499172897080e-10,8.316337055081935700006e-12,8.316338951244000448163e-12,7.502545913492020980806e-02,2.799001974858217213432e-16,0,nan,9.909037922626871575126e-01
16784,7.496984310851435850953e-02,7.496762137125848046715e-02,6.638368097109726159213e-10,8.279342831711190872100e-12,8.279344727873255620257e-12,7.496984310851437431855e-02,2.108717621920542663054e-16,0,nan,9.909172386821465968831e-01
16802,7.492987606820515622541e-02,7.492765788190586251361e-02,6.620636895745416133244e-10,8.252842748143223626404e-12,8.252844644305288374561e-12,7.492987606820516938491e-02,1.756242577602067274073e-16,0,nan,9.909268955112026523290e-01
16844,7.483686766371454301972e-02,7.483465772629510626146e-02,6.579521119228422366497e-10,8.191447520797674135078e-12,8.191449416959738883235e-12,7.483686766371457217798e-02,3.896242999814878581183e-16,0,nan,9.909493484433251013878e-01
16845,7.483465739731905153054e-02,7.483244765567816092489e-02,6.578546534181671341950e-10,8.189993163659950314381e-12,8.189995059822015062538e-12,7.483465739731907742264e-02,3.459908020183844299495e-16,0,nan,9.909498816824024323893e-01
16889,7.473759913550237499180e-02,7.473539797958597685756e-02,6.535864100569486506568e-10,8.126340833916985167772e-12,8.126342730079049915929e-12,7.473759913550238564409e-02,1.425291482183825768460e-16,0,nan,9.909732821486587869592e-01
16904,7.470459730768971851056e-02,7.470239906602459123430e-02,6.521401882824721440185e-10,8.104791977044054016007e-12,8.104793873206118764164e-12,7.470459730768972071962e-02,2.957062893118393673928e-17,0,nan,9.909812319421895899173e-01
16932,7.464311068855233877173e-02,7.464091786964782704317e-02,6.494525368963967325473e-10,8.064770852815019280592e-12,8.064772748977084028749e-12,7.464311068855233161599e-02,9.586597172057261431751e-17,0,nan,9.909960341481875465775e-01
16964,7.457302583123130712561e-02,7.457083918251915244380e-02,6.463998857559367138566e-10,8.019354418548541548961e-12,8.019356314710606297118e-12,7.457302583123129433203e-02,1.715578185640816467338e-16,0,nan,9.910128915619536650095e-01
16975,7.454897971752751095753e-02,7.454679518313882258251e-02,6.453551762391574011625e-10,8.003821293048348315854e-12,8.003823189210413064011e-12,7.454897971752750225681e-02,1.167114891064097580717e-16,0,nan,9.910186717269514730037e-01
17019,7.445302735147474315625e-02,7.445085124040502766452e-02,6.411998927746252849486e-10,7.942088402394556574412e-12,7.942090298556621322569e-12,7.445302735147477012577e-02,3.622354926316197498807e-16,0,nan,9.910417182160292261088e-01
17024,7.444214710141469626414e-02,7.443997194411478002252e-02,6.407300735593168692309e-10,7.935113521033866512023e-12,7.935115417195931260180e-12,7.444214710141472126856e-02,3.358905348187056056208e-16,0,nan,9.910443296524763812918e-01
17062,7.435961278976870036939e-02,7.435744485840821427214e-02,6.371751472657793985969e-10,7.882370395346654015148e-12,7.882372291508718763305e-12,7.435961278976873349176e-02,4.454350302102369872105e-16,0,nan,9.910641269166168194926e-01
17084,7.431195506039857401337e-02,7.430979129421094731001e-02,6.351296426530569696038e-10,7.852048406669664126395e-12,7.852050302831728874552e-12,7.431195506039862360207e-02,6.673044306767530192672e-16,0,nan,9.910755485308514447433e-01
17106,7.426438884731037526343e-02,7.426222923297522149344e-02,6.330933195209469710235e-10,7.821881743036984296942e-12,7.821883639199049045099e-12,7.426438884731039652057e-02,2.862359628111823147583e-16,0,nan,9.910869409807309494747e-01
17144,7.418244372424702415270e-02,7.418029125009309443506e-02,6.295975052495242190309e-10,7.770138633205631469900e-12,7.770140529367696218057e-12,7.418244372424707788847e-02,7.243731464760156102383e-16,0,nan,9.911065504819634107946e-01
17150,7.416952980119470573150e-02,7.416737845084127311868e-02,6.290480063943211926724e-10,7.762010425319144744789e-12,7.762012321481209492946e-12,7.416952980119474846262e-02,5.761276664099415102612e-16,0,nan,9.911096388330967808908e-01
17194,7.407503332688081254531e-02,7.407289018793790369433e-02,6.250387889820341359160e-10,7.702748586743669994846e-12,7.702750482905734743003e-12,7.407503332688083311805e-02,2.777283424514758525159e-16,0,nan,9.911322213594370688088e-01
17204,7.405360718177432521880e-02,7.405146590177781595887e-02,6.241325943334002090897e-10,7.689364183406056427955e-12,7.689366079568121176112e-12,7.405360718177437646091e-02,6.919596104389030852981e-16,0,nan,9.911373377590482597311e-01
17238,7.398089712050669175536e-02,7.397876214087012458620e-02,6.210652542389737153618e-10,7.644088491507253373757e-12,7.644090387669318121914e-12,7.398089712050676861174e-02,1.038867930688588139518e-15,0,nan,9.911546894364799152382e-01
17264,7.392543959341171810884e-02,7.392330941087997542294e-02,6.187338631945156367704e-10,7.609705454776207307037e-12,7.609707350938272055194e-12,7.392543959341178335748e-02,8.826277172210174633227e-16,0,nan,9.911679125842403720813e-01
17282,7.388711889865375026520e-02,7.388499202668104282044e-02,6.171269948822105914536e-10,7.586022521332362138444e-12,7.586024417494426886601e-12,7.388711889865382439075e-02,1.003226927575719167682e-15,0,nan,9.911770439321091327387e-01
17324,7.379793519009573976586e-02,7.379581600950135822359e-02,6.134002849727679188719e-10,7.531143249571599703865e-12,7.531145145733664452022e-12,7.379793519009579150941e-02,7.011517131012501805404e-16,0,nan,9.911982771491134672757e-01
17326,7.379369639811372838523e-02,7.379157758261885302620e-02,6.132236092962195352274e-10,7.528543173389142410689e-12,7.528545069551207158846e-12,7.379369639811377971542e-02,6.955905329187797336261e-16,0,nan,9.911992857054409553552e-01
17371,7.369851626123029297855e-02,7.369640563284106382635e-02,6.092671693418717383966e-10,7.470356548369846833977e-12,7.470358444531911582134e-12,7.369851626123034629419e-02,7.234289716633246693356e-16,0,nan,9.912219172657052137436e-01
17384,7.367108827217734579040e-02,7.366897999914023831280e-02,6.081308522147627824507e-10,7.453658765081227959096e-12,7.453660661243292707253e-12,7.367108827217740077978e-02,7.464173561898697913383e-16,0,nan,9.912284336151918581509e-01
17415,7.360580645076139627569e-02,7.360370377668887242883e-02,6.054331188692791053703e-10,7.414041303303028538523e-12,7.414043199465093286680e-12,7.360580645076148061985e-02,1.145889934813989631697e-15,0,nan,9.912439336236402526929e-01
17444,7.354489320835186361158e-02,7.354279574962153953610e-02,6.029245764418447656184e-10,7.377233584176645452132e-12,7.377235480338710200289e-12,7.354489320835194885020e-02,1.159001200893916492585e-15,0,nan,9.912583841144733456116e-01
17460,7.351135057069152489717e-02,7.350925598016971873605e-02,6.015467785538357080085e-10,7.357030129786027290711e-12,7.357032025948092038868e-12,7.351135057069163584493e-02,1.509260307446877820046e-15,0,nan,9.912663363977982967663e-01
17505,7.341725739915698489835e-02,7.341517084052373576242e-02,5.976952743342450904479e-10,7.300601988134172740251e-12,7.300603884296237488408e-12,7.341725739915708675237e-02,1.387330737345202255240e-15,0,nan,9.912886248118651549605e-01
17549,7.332560367246750143710e-02,7.332352491772609059950e-02,5.939626582263058933508e-10,7.245984411158586558936e-12,7.245986307320651307093e-12,7.332560367246762318623e-02,1.660390390379542247386e-15,0,nan,9.913103081898567767844e-01
17565,7.329236005141723242495e-02,7.329028412240151668655e-02,5.926134335265677831883e-10,7.226258571777298178302e-12,7.226260467939362926459e-12,7.329236005141732905447e-02,1.318411885699701373034e-15,0,nan,9.913181663121998385369e-01
17594,7.323222105944848792092e-02,7.323015023577202076144e-02,5.901788782394487048745e-10,7.190687594864566693594e-12,7.190689491026631441751e-12,7.323222105944863704615e-02,2.036333602947066745743e-15,0,nan,9.913323729886021990973e-01
17625,7.316809797352515076785e-02,7.316603258418055699686e-02,5.875918785415158728850e-10,7.152921144837181014753e-12,7.152923040999245762910e-12,7.316809797352524270819e-02,1.256563266958750021325e-15,0,nan,9.913475081034063986609e-01
17640,7.313713108460283274237e-02,7.313506831624669302094e-02,5.863458016890473075171e-10,7.134741979048629632478e-12,7.134743875210694380635e-12,7.313713108460294596018e-02,1.548020959843662269306e-15,0,nan,9.913548125837795653849e-01
17685,7.304446579830975450065e-02,7.304241085975184122336e-02,5.826296929820929790121e-10,7.080572748807285844211e-12,7.080574644969350592368e-12,7.304446579830985776413e-02,1.413707110279881450448e-15,0,nan,9.913766522038340654310e-01
17730,7.295215184755018955620e-02,7.295010468938162295771e-02,5.789464733080147189851e-10,7.026950494765925593561e-12,7.026952390927990341718e-12,7.295215184755030559972e-02,1.590679792644606217110e-15,0,nan,9.913983817434444465572e-01
17745,7.292145822187022508043e-02,7.291941364626043642350e-02,5.777259774195557661902e-10,7.009196767082773856910e-12,7.009198663244838605067e-12,7.292145822187034254018e-02,1.610770762486209145593e-15,0,nan,9.914056006047257078992e-01
17775,7.286018701778726458507e-02,7.285814759103460824807e-02,5.752957693641309346995e-10,6.973868330407897864233e-12,6.973870226569962612390e-12,7.286018701778739080653e-02,1.732379051363570012727e-15,0,nan,9.914200020328078239731e-01
17805,7.279907000262014760139e-02,7.279703570315008975822e-02,5.728798490233479863551e-10,6.938776916945466143925e-12,6.938778813107530892082e-12,7.279907000262026436996e-02,1.603984418653781762871e-15,0,nan,9.914343552706695154061e-01
17821,7.276653708425893929412e-02,7.276450551056165561015e-02,5.715971629942162474302e-10,6.920157726586918073323e-12,6.920159622748982821480e-12,7.276653708425902551530e-02,1.184901483865737567742e-15,0,nan,9.914419907098629206597e-01
17865,7.267729596034934458348e-02,7.267527185122525656968e-02,5.680904412003100912892e-10,6.869297241762830678903e-12,6.869299137924895427060e-12,7.267729596034943656449e-02,1.265608476386092729625e-15,0,nan,9.914629181400424507440e-01
17867,7.267324734316835121994e-02,7.267122357225661022362e-02,5.679317611527984580587e-10,6.866997261064890660350e-12,6.866999157226955408507e-12,7.267324734316843500167e-02,1.152855086868402607587e-15,0,nan,9.914638669549230840026e-01
17912,7.258233195962596195905e-02,7.258031577366319542222e-02,5.643778043204774035857e-10,6.815518037373547900691e-12,6.815519933535612648848e-12,7.258233195962609023372e-02,1.767298818720015862656e-15,0,nan,9.914851596634455711148e-01
17925,7.255613097530283495118e-02,7.255411697173042018250e-02,5.633569032429111623343e-10,6.800742103394533872748e-12,6.800743999556598620905e-12,7.255613097530297086947e-02,1.873284766169224459421e-15,0,nan,9.914912911254382495889e-01
17958,7.248974800839259879925e-02,7.248773952708735535122e-02,5.607769686821087148151e-10,6.763425295460043243579e-12,6.763427191622107991736e-12,7.248974800839273075344e-02,1.820315069101723318959e-15,0,nan,9.915068160141619423129e-01
17985,7.243556998727701534690e-02,7.243356600544652301732e-02,5.586783999862557382468e-10,6.733096174800626039861e-12,6.733098070962690788018e-12,7.243556998727716341504e-02,2.044135712187216008684e-15,0,nan,9.915194761141186602415e-01
18004,7.239751745089020862345e-02,7.239551662529584985517e-02,5.572082147468011433303e-10,6.711862082304311384799e-12,6.711863978466376132956e-12,7.239751745089036397607e-02,2.145827982228776667151e-15,0,nan,9.915283624689281175512e-01
18045,7.231560799473173151153e-02,7.231361395180328777155e-02,5.540541114735853950525e-10,6.666344432844820345544e-12,6.666346329006885093701e-12,7.231560799473185185119e-02,1.664089789455681950676e-15,0,nan,9.915474749684085824090e-01
18051,7.230364454939833263047e-02,7.230165149584080741541e-02,5.535946333106643006202e-10,6.659717869419200181837e-12,6.659719765581264929994e-12,7.230364454939844351048e-02,1.533532667936576899863e-15,0,nan,9.915502646874121904204e-01
18097,7.221212163263045213935e-02,7.221013613714777346075e-02,5.500896258164244395627e-10,6.609204830799004095133e-12,6.609206726961068843290e-12,7.221212163263055603979e-02,1.438822833243718291505e-15,0,nan,9.915715915012165947704e-01
18105,7.219624005391879484339e-02,7.219425586800803928966e-02,5.494832326300739962229e-10,6.600472151287590202944e-12,6.600474047449654951101e-12,7.219624005391889017187e-02,1.320407765620384885170e-15,0,nan,9.915752895261097283361e-01
18143,7.212094539384092395373e-02,7.211896740878358247340e-02,5.466156078700557304916e-10,6.559201350118140124784e-12,6.559203246280204872941e-12,7.212094539384102998870e-02,1.470238248958637291080e-15,0,nan,9.915928109147779464399e-01
18165,7.207746127802629187986e-02,7.207548686819022221162e-02,5.449649729446670235885e-10,6.535464893963304026163e-12,6.535466790125368774320e-12,7.207746127802639651892e-02,1.451758432062140496375e-15,0,nan,9.916029216009079002604e-01
18190,7.202814285645264824609e-02,7.202617249631261542309e-02,5.430977096594486031547e-10,6.508630464539223526589e-12,6.508632360701288274746e-12,7.202814285645276926338e-02,1.680138990690009839766e-15,0,nan,9.916143815339847941812e-01
18225,7.195926683633831200115e-02,7.195730212256147562133e-02,5.404985561597483205308e-10,6.471308508135956283054e-12,6.471310404298021031211e-12,7.195926683633843764663e-02,1.746063916266371134630e-15,0,nan,9.916303729827708923392e-01
18236,7.193766086151820449146e-02,7.193569791674513103086e-02,5.396852761960277751750e-10,6.459637700186138060678e-12,6.459639596348202808835e-12,7.193766086151834148718e-02,1.904367185650384795323e-15,0,nan,9.916353862757841779044e-01
18283,7.184556316218076998936e-02,7.184360774606117494567e-02,5.362295828201669140946e-10,6.410086423856123308695e-12,6.410088320018188056852e-12,7.184556316218093109503e-02,2.242388527237169333228e-15,0,nan,9.916567392206998457862e-01
18285,7.184165195340966314497e-02,7.183969685659045978365e-02,5.360832199683989068929e-10,6.407989118028197921253e-12,6.407991014190262669410e-12,7.184165195340982214999e-02,2.213270721582153152515e-15,0,nan,9.916576454383287067443e-01
18330,7.175381828465653144544e-02,7.175187034918735495825e-02,5.328047885984755957956e-10,6.361040659555623597207e-12,6.361042555717688345364e-12,7.175381828465666756025e-02,1.896969523656455803180e-15,0,nan,9.916779834093949821407e-01
18345,7.172461190825554777639e-02,7.172266635019292069231e-02,5.317182157190678774400e-10,6.345493118518752843930e-12,6.345495014680817592087e-12,7.172461190825568228522e-02,1.875351130460429730737e-15,0,nan,9.916847407112604230179e-01
18377,7.166242398192865237228e-02,7.166048347953422881229e-02,5.294105392123011563104e-10,6.312493977266373529991e-12,6.312495873428438278148e-12,7.166242398192876421451e-02,1.560681653521254917597e-15,0,nan,9.916991196706458850459e-01
18405,7.160814203355542195695e-02,7.160620593693567403903e-02,5.274028081274133768417e-10,6.283807169003061974410e-12,6.283809065165126722567e-12,7.160814203355553240327e-02,1.542370977962640763469e-15,0,nan,9.917116605226493629183e-01
18424,7.157137802696436623684e-02,7.156944491049156698015e-02,5.260464852961943403375e-10,6.264440044867486345881e-12,6.264441941029551094038e-12,7.157137802696447669671e-02,1.543352603102361719453e-15,0,nan,9.917201488248307708704e-01
18465,7.149223771487138445746e-02,7.149031100325529963779e-02,5.231362749951570152096e-10,6.222918187412755087264e-12,6.222920083574819835421e-12,7.149223771487149909151e-02,1.603447515614164674799e-15,0,nan,9.917384065713607527843e-01
18471,7.148067821248703379577e-02,7.147875243520043775369e-02,5.227122823562818934767e-10,6.216872626400940423406e-12,6.216874522563005171563e-12,7.148067821248717094735e-02,1.918722349160040523089e-15,0,nan,9.917410716840350769219e-01
18518,7.139032235075142007741e-02,7.138840386632859524862e-02,5.194075906901922829492e-10,6.169785580372124967344e-12,6.169787476534189715501e-12,7.139032235075156035962e-02,1.965003154114366966156e-15,0,nan,9.917618890521593447672e-01
18525,7.137689438988029100308e-02,7.137497698769043608102e-02,5.189179069357294288396e-10,6.162813344389079597623e-12,6.162815240551144345780e-12,7.137689438988042605401e-02,1.892081944228897540970e-15,0,nan,9.917649805343999947285e-01
18566,7.129839677778265771835e-02,7.129648569400398594453e-02,5.160626980553566905140e-10,6.122186207623187445328e-12,6.122188103785252193485e-12,7.129839677778280571194e-02,2.075693188523243682464e-15,0,nan,9.917830412884821422834e-01
18585,7.126210754761944099478e-02,7.126019938012774501690e-02,5.147470071065346040225e-10,6.103480057605912534499e-12,6.103481953767977282656e-12,7.126210754761956351640e-02,1.719309545715684388447e-15,0,nan,9.917913840672630632696e-01
18613,7.120872953837729946169e-02,7.120682565507380212821e-02,5.128166387920032518826e-10,6.076051752717279460535e-12,6.076053648879344208692e-12,7.120872953837742705874e-02,1.791873608777422497901e-15,0,nan,9.918036478515926984050e-01
18645,7.114787272774537874032e-02,7.114597372106086503596e-02,5.106228909476383121284e-10,6.044905986237959937586e-12,6.044907882400024685743e-12,7.114787272774555904991e-02,2.534293586512278524104e-15,0,nan,9.918176188042645074431e-01
18661,7.111750277560824340384e-02,7.111560619943185779235e-02,5.095309417847071485979e-10,6.029412906856961448519e-12,6.029414803019026196676e-12,7.111750277560841766901e-02,2.450383711955637882819e-15,0,nan,9.918245864327605991234e-01
18705,7.103418551980629491727e-02,7.103229560086309068989e-02,5.065448859267426000049e-10,5.987079025570365684583e-12,5.987080921732430432740e-12,7.103418551980647332273e-02,2.511543789472252476926e-15,0,nan,9.918436863589069922760e-01
18709,7.102662573615402263894e-02,7.102473642048233448687e-02,5.062746421816342060043e-10,5.983250166657674506255e-12,5.983252062819739254412e-12,7.102662573615419888277e-02,2.481377055075060120752e-15,0,nan,9.918454182907559733796e-01
18757,7.093609619121876708192e-02,7.093421408984477982695e-02,5.030474026754387206024e-10,5.937557472264588436477e-12,5.937559368426653184634e-12,7.093609619121894355615e-02,2.487791714489574481310e-15,0,nan,9.918661442394461586294e-01
18765,7.092104156252636293356e-02,7.091916065907188926332e-02,5.025123312902182550246e-10,5.929987301744975022881e-12,5.929989197907039771038e-12,7.092104156252655169316e-02,2.661545770775363511042e-15,0,nan,9.918695883241757536766e-01
18805,7.084591193184207325029e-02,7.084403699896943407133e-02,4.998488906770860664303e-10,5.892328856143461989637e-12,5.892330752305526737794e-12,7.084591193184223848270e-02,2.332278695851269031395e-15,0,nan,9.918867650844477545620e-01
18825,7.080843654310334245316e-02,7.080656458368667083292e-02,4.985245778200916516181e-10,5.873619166640162616953e-12,5.873621062802227365110e-12,7.080843654310348733646e-02,2.046130357273998140758e-15,0,nan,9.918953262728916706070e-01
18853,7.075607076867253264485e-02,7.075420295891088340312e-02,4.966787782380492089245e-10,5.847558441443858889581e-12,5.847560337605923637738e-12,7.075607076867269479406e-02,2.291665003401756326707e-15,0,nan,9.919072816232241479530e-01
18885,7.069636619651774311901e-02,7.069450311047825730171e-02,4.945809875967798234065e-10,5.817963192879700587101e-12,5.817965089041765335258e-12,7.069636619651791999304e-02,2.501882931609089352808e-15,0,nan,9.919209017580015528962e-01
18901,7.066657053174450753286e-02,7.066470980010480795741e-02,4.935367419739799045026e-10,5.803240440395492736364e-12,5.803242336557557484521e-12,7.066657053174470832710e-02,2.841431823185971600581e-15,0,nan,9.919276946451896154254e-01
18945,7.058482630485471420734e-02,7.058297202231085532009e-02,4.906809337674567963131e-10,5.763008168967714201986e-12,5.763010065129778950143e-12,7.058482630485491836938e-02,2.892435329667390311595e-15,0,nan,9.919463163129248075124e-01
18950,7.057555512693693133830e-02,7.057370157488748740882e-02,4.903578750794449050641e-10,5.758459877420774250518e-12,5.758461773582838998675e-12,7.057555512693713639481e-02,2.905489184832972033155e-15,0,nan,9.919484269758928740709e-01
18998,7.048673729991397629568e-02,7.048489073627769996300e-02,4.872716073081954144476e-10,5.715038819331214193985e-12,5.715040715493278942142e-12,7.048673729991420145737e-02,3.194383720910305303644e-15,0,nan,9.919686331847780097568e-01
19006,7.047196690506338234705e-02,7.047012150189349566354e-02,4.867598749308913448674e-10,5.707844460285241938506e-12,5.707846356447306686663e-12,7.047196690506359815749e-02,3.062358720936070589663e-15,0,nan,9.919719910287523538918e-01
19047,7.039641409840535768438e-02,7.039457462359458017609e-02,4.841490199258983361907e-10,5.671162274132416803876e-12,5.671164170294481552033e-12,7.039641409840559877707e-02,3.424786403265766597415e-15,0,nan,9.919891559979961480711e-01
19066,7.036148412252934969402e-02,7.035964738425247444464e-02,4.829457566528284752752e-10,5.654269770476295438099e-12,5.654271666638360186256e-12,7.036148412252959220972e-02,3.446710941627512468945e-15,0,nan,9.919970856274343910244e-01
19096,7.030643723809128220470e-02,7.030460480686569202380e-02,4.810543756035439722528e-10,5.627733725445884406996e-12,5.627735621607949155153e-12,7.030643723809152508631e-02,3.454614185682211948480e-15,0,nan,9.920095741778301833957e-01
19126,7.025151934955872756738e-02,7.024969120857760263021e-02,4.791733485458742991611e-10,5.601363469624568039302e-12,5.601365365786632787459e-12,7.025151934955894045726e-02,3.030395282581791090941e-15,0,nan,9.920220238063916709114e-01
19145,7.021680451121113664126e-02,7.021497907873361365994e-02,4.779873536636495392897e-10,5.584747470054357088538e-12,5.584749366216421836695e-12,7.021680451121134180619e-02,2.921877943326079992539e-15,0,nan,9.920298885224342098172e-01
19186,7.014206855083672531581e-02,7.014024894029008416751e-02,4.754420659829922863180e-10,5.549115166751767661496e-12,5.549117062913832409653e-12,7.014206855083693500729e-02,2.989525127424725111059e-15,0,nan,9.920468070235543177815e-01
19194,7.012751372965701779361e-02,7.012569525148901194989e-02,4.749476379152176782280e-10,5.542197891645032859775e-12,5.542199787807097607932e-12,7.012751372965722444932e-02,2.946856367045558023561e-15,0,nan,9.920500998218555562718e-01
19243,7.003856272474963395869e-02,7.003675115684659946425e-02,4.719349165797518319540e-10,5.500079459268665172664e-12,5.500081355430729920821e-12,7.003856272474980460533e-02,2.436466983999634271865e-15,0,nan,9.920702088581592650971e-01
19246,7.003312773492165188571e-02,7.003131658867393916079e-02,4.717513343213869451413e-10,5.497514664128378174938e-12,5.497516560290442923095e-12,7.003312773492181487518e-02,2.327319557386943118091e-15,0,nan,9.920714367188013851884e-01
19292,6.994994934701680155964e-02,6.994814464572378376328e-02,4.689488822186614358236e-10,5.458386725829559313052e-12,5.458388621991624061209e-12,6.994994934701693455059e-02,1.901230097004704713848e-15,0,nan,9.920902164055062290738e-01
19306,6.992469295363322456804e-02,6.992289020626452078488e-02,4.681005887016063613368e-10,5.446551953093484103210e-12,5.446553849255548851367e-12,6.992469295363337855863e-02,2.202234765806436752607e-15,0,nan,9.920959143142139569365e-01
19342,6.985987335502788497799e-02,6.985807561587899228162e-02,4.659291032434698181051e-10,5.416276372212784434630e-12,5.416278268374849182787e-12,6.985987335502803916509e-02,2.207091053128819608238e-15,0,nan,9.921105284485662747606e-01
19366,6.981676030145181344189e-02,6.981496588824788462890e-02,4.644892738513103279557e-10,5.396217209977873105034e-12,5.396219106139937853191e-12,6.981676030145197797634e-02,2.356661283448746790148e-15,0,nan,9.921202412143702104247e-01
19391,6.977193564088661481559e-02,6.977014468131745306145e-02,4.629960667798914582547e-10,5.375427439368173229851e-12,5.375429335530237978008e-12,6.977193564088677187583e-02,2.251051741205286944237e-15,0,nan,9.921303332771709320901e-01
19426,6.970932591492756680296e-02,6.970753977187012229155e-02,4.609168438935592539351e-10,5.346500792127164459285e-12,5.346502688289229207442e-12,6.970932591492768574671e-02,1.706281806976518649787e-15,0,nan,9.921444188066106228529e-01
19441,6.968254472351592676560e-02,6.968076063807289444174e-02,4.600297490780058451574e-10,5.334167187908910769040e-12,5.334169084070975517197e-12,6.968254472351604934143e-02,1.759060785587213930172e-15,0,nan,9.921504400362646889505e-01
19486,6.960238597209933431031e-02,6.960060803585645106129e-02,4.573827621595059157038e-10,5.297393234022265570818e-12,5.297395130184330318975e-12,6.960238597209943312857e-02,1.419753796918508375701e-15,0,nan,9.921684484612833931222e-01
19491,6.959349651002233461128e-02,6.959171925484321230559e-02,4.570899697407506062127e-10,5.293328128260660172339e-12,5.293330024422724920496e-12,6.959349651002241450343e-02,1.147982952308195162909e-15,0,nan,9.921704442973209087846e-01
19541,6.950478881622919324901e-02,6.950301834784258780964e-02,4.541764242830160368669e-10,5.252904899603000997392e-12,5.252906795765065745549e-12,6.950478881622928551461e-02,1.327471192272330426007e-15,0,nan,9.921903468420840521529e-01
19546,6.949593669192383194044e-02,6.949416689984046213713e-02,4.538865010053954287594e-10,5.248885243494776528211e-12,5.248887139656841276368e-12,6.949593669192392027581e-02,1.271086860730404006230e-15,0,nan,9.921923315320251560352e-01
19591,6.941641947739936313599e-02,6.941465575272025290143e-02,4.512888124786419004052e-10,5.212892222785091339780e-12,5.212894118947156087937e-12,6.941641947739942000917e-02,8.193044331386106329554e-16,0,nan,9.922101484443824438242e-01
19606,6.938997433371406342584e-02,6.938821262380283350080e-02,4.504275416337452983427e-10,5.200967698034380078449e-12,5.200969594196444826606e-12,6.938997433371410522861e-02,6.024324178569952346333e-16,0,nan,9.922160693560094813252e-01
19641,6.932838634801298527410e-02,6.932662932433830693668e-02,4.484268382901815406185e-10,5.173284898877625518228e-12,5.173286795039690266385e-12,6.932838634801303440879e-02,7.087239411239471918472e-16,0,nan,9.922298498701990506865e-01
19666,6.928449519658709532255e-02,6.928274150751914661761e-02,4.470053739185920941723e-10,5.153631641185837363622e-12,5.153633537347902111779e-12,6.928449519658708199364e-02,1.923794121639244518234e-16,0,nan,9.922396632541876250314e-01
19691,6.924068730154901707419e-02,6.923893693655332193249e-02,4.455902098000216584227e-10,5.134077807754359612340e-12,5.134079703916424360497e-12,6.924068730154901087391e-02,8.954678839189930358910e-17,0,nan,9.922494518777985042708e-01
19726,6.917949561892115795114e-02,6.917774989001719554427e-02,4.436194962347186043679e-10,5.106868279033220333469e-12,5.106870175195285081626e-12,6.917949561892116322985e-02,7.630453619330854341155e-17,0,nan,9.922631145315351464077e-01
19742,6.915157626061099738202e-02,6.914983264425132725162e-02,4.427226613632110712653e-10,5.094493665381976868722e-12,5.094495561544041616879e-12,6.915157626061098273173e-02,2.118575258573713584120e-16,0,nan,9.922693442833034198651e-01
19786,6.907497197782200282212e-02,6.907323414904344149878e-02,4.402694152907537982618e-10,5.060668976769060913361e-12,5.060670872931125661518e-12,6.907497197782198638968e-02,2.378928098879202810631e-16,0,nan,9.922864244773142163264e-01
19792,6.906454565188445415824e-02,6.906280860984072289543e-02,4.399363572699898006624e-10,5.056079742061584847630e-12,5.056081638223649595787e-12,6.906454565188445491041e-02,1.089075805917932015824e-17,0,nan,9.922887477478266563956e-01
19843,6.897611208961006157292e-02,6.897438171091568870352e-02,4.371195531787706113558e-10,5.017294375523390620445e-12,5.017296271685455368602e-12,6.897611208961007258435e-02,1.596411856325048616297e-16,0,nan,9.923084391777610310760e-01
19846,6.897092068859746183396e-02,6.896919070053779410312e-02,4.369546459660260019393e-10,5.015025255345732971279e-12,5.015027151507797719436e-12,6.897092068859746667899e-02,7.024740876187254317379e-17,0,nan,9.923095943652760097978e-01
19894,6.888801736572619516252e-02,6.888629360788825484185e-02,4.343279339893806981232e-10,4.978904695925107864217e-12,4.978906592087172612374e-12,6.888801736572621646710e-02,3.092638386765330829521e-16,0,nan,9.923280302802362883149e-01
19906,6.886733820424137397787e-02,6.886561599811763523249e-02,4.336747111511081411279e-10,4.969928788207436471206e-12,4.969930684369501219363e-12,6.886733820424142414254e-02,7.284248320940495506311e-16,0,nan,9.923326254539185890943e-01
19945,6.880025932193314930352e-02,6.879854214283712132705e-02,4.315612109265584914337e-10,4.940905670121393008891e-12,4.940907566283457757048e-12,6.880025932193322666134e-02,1.124382753339120039960e-15,0,nan,9.923475218200315764341e-01
19966,6.876422101492561667069e-02,6.876250653256996137053e-02,4.304291415919308214959e-10,4.925371398100137196450e-12,4.925373294262201944607e-12,6.876422101492571607170e-02,1.445533868617678738677e-15,0,nan,9.923555189867061107276e-01
19996,6.871283581912937532543e-02,6.871112517703481525899e-02,4.288190992517265911564e-10,4.903292341598084067498e-12,4.903294237760148815655e-12,6.871283581912946341686e-02,1.282022863185670264572e-15,0,nan,9.923669145541837806530e-01
20026,6.866156564750061641611e-02,6.865985883135213019290e-02,4.272174757373932408217e-10,4.881345053957606724863e-12,4.881346950119671473020e-12,6.866156564750070955585e-02,1.356504792772274407792e-15,0,nan,9.923782761922959769706e-01
20047,6.862574473719222634127e-02,6.862404059072851891798e-02,4.261013181964668582361e-10,4.866059829114348602883e-12,4.866061725276413351040e-12,6.862574473719230633506e-02,1.165652800491107938213e-15,0,nan,9.923862092320635282629e-01
20086,6.855936866500383919387e-02,6.855766945810035095654e-02,4.240392595903616427086e-10,4.837841867861382945713e-12,4.837843764023447693870e-12,6.855936866500393277407e-02,1.364951309133379304808e-15,0,nan,9.924008982847446990708e-01
20099,6.853728607122046290190e-02,6.853558850553648218451e-02,4.233550113164508426491e-10,4.828484375490111881259e-12,4.828486271652176629416e-12,6.853728607122057760371e-02,1.673568070177098201719e-15,0,nan,9.924057820465528974231e-01
20146,6.845762666617660752166e-02,6.845593501214673748390e-02,4.208940465620001970225e-10,4.794854092072895320526e-12,4.794855988234960068683e-12,6.845762666617674744473e-02,2.043936861924034160312e-15,0,nan,9.924233864637363707940e-01
20150,6.845085996080528534247e-02,6.844916880831032612864e-02,4.206855283359268206567e-10,4.792006378869686993547e-12,4.792008275031751741704e-12,6.845085996080542267022e-02,2.006223994133577092351e-15,0,nan,9.924248809434206796114e-01
20202,6.836307499371573059843e-02,6.836139033868944558936e-02,4.179879028852526671085e-10,4.755190466913309629431e-12,4.755192363075374377588e-12,6.836307499371581792414e-02,1.277381228655332487299e-15,0,nan,9.924442556571543887440e-01
20206,6.835633628498878622270e-02,6.835465212804410495284e-02,4.177813973293298858495e-10,4.752374116135706593983e-12,4.752376012297771342140e-12,6.835633628498888791409e-02,1.487665855753211285155e-15,0,nan,9.924457419148075934838e-01
20254,6.827562690496942476859e-02,6.827394870591202424848e-02,4.153144332041309258852e-10,4.718750722957449414837e-12,4.718752619119514162994e-12,6.827562690496955021756e-02,1.837390197745952802927e-15,0,nan,9.924635314993113446988e-01
20266,6.825549419017061525405e-02,6.825381747509789986950e-02,4.147008796959205234335e-10,4.710394464045776232550e-12,4.710396360207840980707e-12,6.825549419017071612551e-02,1.477851135933117851724e-15,0,nan,9.924679658095190739860e-01
20305,6.819018565896352301881e-02,6.818851375176868123695e-02,4.127155721038164314286e-10,4.683372504564262220834e-12,4.683374400726326968991e-12,6.819018565896363309921e-02,1.614314446593660940741e-15,0,nan,9.924823413429941576579e-01
20326,6.815509708475292471874e-02,6.815342775690655385823e-02,4.116520684556814281849e-10,4.668907791488523416157e-12,4.668909687650588164314e-12,6.815509708475304488222e-02,1.763088707508653783365e-15,0,nan,9.924900593056944498845e-01
20358,6.810173278503080240842e-02,6.810006737488820405257e-02,4.100388554644098833061e-10,4.646980643521884637582e-12,4.646982539683949385739e-12,6.810173278503091913634e-02,1.714022707229528315760e-15,0,nan,9.925017895807836067396e-01
20386,6.805514170561426101624e-02,6.805347971090874859001e-02,4.086345452596319008917e-10,4.627906883140379075574e-12,4.627908779302443823731e-12,6.805514170561438516417e-02,1.824225501582144049878e-15,0,nan,9.925120235476108725104e-01
20410,6.801528251274750747069e-02,6.801362343627845308269e-02,4.074362042071241368668e-10,4.611640941664459081600e-12,4.611642837826523829757e-12,6.801528251274767308934e-02,2.435021248051097661158e-15,0,nan,9.925207733069520596144e-01
20446,6.795562482303531270933e-02,6.795397010793791103822e-02,4.056478984855914914080e-10,4.587384650033353194001e-12,4.587386546195417942158e-12,6.795562482303547622735e-02,2.406246971128122523801e-15,0,nan,9.925338596661874557541e-01
20462,6.792916063619137967411e-02,6.792750785335151253452e-02,4.048566221950718444092e-10,4.576658672485163116969e-12,4.576660568647227865126e-12,6.792916063619154585520e-02,2.446388067088482854155e-15,0,nan,9.925396611354713844681e-01
20507,6.785489555043842935245e-02,6.785324818195977158997e-02,4.026427094028373116882e-10,4.546670575550661079433e-12,4.546672471712725827590e-12,6.785489555043860823225e-02,2.636210762420013762169e-15,0,nan,9.925559295280374612824e-01
20514,6.784336508149182987104e-02,6.784171855259032990482e-02,4.022998471897477899712e-10,4.542029328449585329181e-12,4.542031224611650077338e-12,6.784336508149202995378e-02,2.949186474289514035690e-15,0,nan,9.925584537911285670461e-01
20567,6.775625327888065707604e-02,6.775461308370447910399e-02,3.997171047529412073628e-10,4.507092609099808576855e-12,4.507094505261873325012e-12,6.775625327888086318288e-02,3.041886512543284478601e-15,0,nan,9.925775106512186353198e-01
20620,6.766947617716714824532e-02,6.766784227521323302756e-02,3.971575163241807000300e-10,4.472513278667739506236e-12,4.472515174829804254393e-12,6.766947617716733920720e-02,2.821979638095984060239e-15,0,nan,9.925964701401184326268e-01
20627,6.765803995885766308760e-02,6.765640688507532085616e-02,3.968211742751543129613e-10,4.467972672584475897012e-12,4.467974568746540645169e-12,6.765803995885785211147e-02,2.793812422355319597290e-15,0,nan,9.925989669837524950269e-01
20672,6.758465960232218350257e-02,6.758303183583587447902e-02,3.946684677428612789624e-10,4.438929323645603017644e-12,4.438931219807667765801e-12,6.758465960232237886902e-02,2.890692301594378110676e-15,0,nan,9.926149779889736249989e-01
20687,6.756025249046992975366e-02,6.755862648669715142535e-02,3.939545321102880301367e-10,4.429304159228781911745e-12,4.429306055390846659902e-12,6.756025249047009104906e-02,2.387430419545943560424e-15,0,nan,9.926202996048573080532e-01
20725,6.749853929262204788042e-02,6.749691774018017065284e-02,3.921539679814875605636e-10,4.405044634436844552841e-12,4.405046530598909300998e-12,6.749853929262221213705e-02,2.433484203553833823064e-15,0,nan,9.926337467634378065396e-01
20747,6.746288780509052118717e-02,6.746126882046062089859e-02,3.911167985138607898611e-10,4.391080576285871671698e-12,4.391082472447936419855e-12,6.746288780509069468662e-02,2.571776250569883244106e-15,0,nan,9.926415095813399378411e-01
20779,6.741113179404131794392e-02,6.740951653233213936023e-02,3.896150317018829746087e-10,4.370874384788540796370e-12,4.370876280950605544527e-12,6.741113179404145066382e-02,1.968812789627618738070e-15,0,nan,9.926527717853967323078e-01
20807,6.736594286496079553306e-02,6.736433084911798430117e-02,3.883075997419140729806e-10,4.353295542748484511616e-12,4.353297438910549259773e-12,6.736594286496091485628e-02,1.771269283424094292637e-15,0,nan,9.926625979677891002781e-01
20832,6.732567230702098115547e-02,6.732406318009762080656e-02,3.871454343305706529154e-10,4.337679716959147628151e-12,4.337681613121212376308e-12,6.732567230702108475099e-02,1.538722362972771213642e-15,0,nan,9.926713491578009292875e-01
20867,6.726941466279194592470e-02,6.726780956588472581981e-02,3.855265679392656479145e-10,4.315942787111694256133e-12,4.315944683273759004290e-12,6.726941466279205416196e-02,1.609011445610385625175e-15,0,nan,9.926835658067172184866e-01
20885,6.724053702017045164308e-02,6.723893398929746412218e-02,3.846976966778157197717e-10,4.304820330294546922840e-12,4.304822226456611670997e-12,6.724053702017057704461e-02,1.864969248200488801810e-15,0,nan,9.926898328060161884453e-01
20927,6.717330022137352196765e-02,6.717170199404824681988e-02,3.827733410301801541811e-10,4.279016145186973945494e-12,4.279018041349038693651e-12,6.717330022137363666946e-02,1.707550666818239297552e-15,0,nan,9.927044141287632842601e-01
20939,6.715412672448002606718e-02,6.715252986519205935512e-02,3.822260007734527051279e-10,4.271681415427242002388e-12,4.271683311589306750545e-12,6.715412672448013540897e-02,1.628221442648945068869e-15,0,nan,9.927085695410167401776e-01
20987,6.707759659318761336078e-02,6.707600518658209109990e-02,3.800475626113580814815e-10,4.242509557965807541322e-12,4.242511454127872289479e-12,6.707759659318771921957e-02,1.578154182506954469207e-15,0,nan,9.927251439528504706471e-01
20992,6.706963974280735762967e-02,6.706804890240482264208e-02,3.798216423671523587328e-10,4.239486115738329205344e-12,4.239488011900393953501e-12,6.706963974280747061032e-02,1.684527352015240381721e-15,0,nan,9.927268661209838247913e-01
21046,6.698388579546718513136e-02,6.698230104872587853393e-02,3.773936396881825580624e-10,4.207015249552020426218e-12,4.207017145714085174375e-12,6.698388579546736052816e-02,2.618492557887872825268e-15,0,nan,9.927454137048075526488e-01
21047,6.698230086002905647735e-02,6.698071622576630412826e-02,3.773488818472074842678e-10,4.206417069531767549572e-12,4.206418965693832297729e-12,6.698230086002923056634e-02,2.599029674227972899513e-15,0,nan,9.927457562863403733714e-01
21100,6.689845994124202221975e-02,6.689688124935821988970e-02,3.749873109173358955760e-10,4.174875138050754681865e-12,4.174877034212819430022e-12,6.689845994124218512791e-02,2.435155500180564570242e-15,0,nan,9.927638669147787174878e-01
21107,6.688741013263206636186e-02,6.688583222281410667343e-02,3.746769533673516184683e-10,4.170732825020017487108e-12,4.170734721182082235265e-12,6.688741013263222676957e-02,2.398174949533179671281e-15,0,nan,9.927662521252297221858e-01
21154,6.681336009331129144329e-02,6.681178741782635432944e-02,3.726024079338134621898e-10,4.143061580514682350653e-12,4.143063476676747098810e-12,6.681336009331144842221e-02,2.349513956931793623810e-15,0,nan,9.927822264693163327692e-01
21167,6.679292155030180921926e-02,6.679135031750357831548e-02,3.720314371662852545249e-10,4.135451068622519015642e-12,4.135452964784583763799e-12,6.679292155030195451591e-02,2.175329964130859496018e-15,0,nan,9.927866324542671518311e-01
21208,6.672858418338978303552e-02,6.672701748618617423325e-02,3.702386860796810167795e-10,4.111570440082813936465e-12,4.111572336244878684622e-12,6.672858418338997037211e-02,2.807441296273910461626e-15,0,nan,9.928004930795696774976e-01
21227,6.669883228055242807564e-02,6.669726767781583576244e-02,3.694119985051727524063e-10,4.100566141638393019888e-12,4.100568037800457768045e-12,6.669883228055261600176e-02,2.817532352278103135705e-15,0,nan,9.928068982471341271897e-01
21263,6.664256922086611578671e-02,6.664100857381864695395e-02,3.678527152150085751070e-10,4.079823345246240122240e-12,4.079825241408304870397e-12,6.664256922086623225712e-02,1.747687997940926475366e-15,0,nan,9.928190031464665767156e-01
21287,6.660513951875061955388e-02,6.660358149957860962598e-02,3.668183078157090382328e-10,4.066072480567995731488e-12,4.066074376730060479645e-12,6.660513951875073100308e-02,1.673282390416081230784e-15,0,nan,9.928270504666192775196e-01
21317,6.655844095941133853334e-02,6.655688621472770349907e-02,3.655310163608576153172e-10,4.048970661728894503892e-12,4.048972557890959252049e-12,6.655844095941146408395e-02,1.886321400622716469240e-15,0,nan,9.928370842842547887405e-01
21347,6.651184048776387358615e-02,6.651028900611463678949e-02,3.642500406059812512291e-10,4.031964615249323759643e-12,4.031966511411388507800e-12,6.651184048776399458311e-02,1.819179285403202493265e-15,0,nan,9.928470900647156069429e-01
21372,6.647308144205213431555e-02,6.647153267088906636317e-02,3.631873565923000248789e-10,4.017865586121572980745e-12,4.017867482283637728902e-12,6.647308144205226722518e-02,1.999450468313709756821e-15,0,nan,9.928554068824886969305e-01
21407,6.641893243761542997561e-02,6.641738744789668635882e-02,3.617068773683362166491e-10,3.998237167036472210738e-12,3.998239063198536958895e-12,6.641893243761553026431e-02,1.509941477139911252367e-15,0,nan,9.928670179828333816618e-01
21427,6.638804950076072908249e-02,6.638650666496408170314e-02,3.608646804326452146700e-10,3.987078304749375949719e-12,3.987080200911440697876e-12,6.638804950076082949317e-02,1.512481153677561187004e-15,0,nan,9.928736359656328462424e-01
21467,6.632641264514334278335e-02,6.632487410220672119365e-02,3.591885034891405671627e-10,3.964884847018179854419e-12,3.964886743180244602576e-12,6.632641264514344122213e-02,1.484156568587064414635e-15,0,nan,9.928868351519039831378e-01
21481,6.630488027013164975543e-02,6.630334322499491228609e-02,3.586044165472760972569e-10,3.957156056900966627558e-12,3.957157953063031375715e-12,6.630488027013176001879e-02,1.662975040337203331445e-15,0,nan,9.928914433212861724229e-01
21527,6.623427841366547053070e-02,6.623274627280097137660e-02,3.566946091604398702436e-10,3.931902454276153889027e-12,3.931904350438218637184e-12,6.623427841366556365689e-02,1.406012001388586879716e-15,0,nan,9.929065424925461284269e-01
21536,6.622049136816646197623e-02,6.621896018378337078758e-02,3.563226174527823943214e-10,3.926986684324894441616e-12,3.926988580486959189773e-12,6.622049136816656243434e-02,1.517024496025593141340e-15,0,nan,9.929094891773488277100e-01
21587,6.614252707264921260499e-02,6.614100128957972613009e-02,3.542248892934422201081e-10,3.899284874181793408531e-12,3.899286770343858156688e-12,6.614252707264932883147e-02,1.757212462759183199848e-15,0,nan,9.929261409151971756824e-01
21592,6.613489832772824483786e-02,6.613337307248982888108e-02,3.540201610617677412586e-10,3.896583051471413467781e-12,3.896584947633478215938e-12,6.613489832772834921943e-02,1.578312914896822752049e-15,0,nan,9.929277692289449725686e-01
21647,6.605115597738654698023e-02,6.604963650826251031489e-02,3.517790434338038672313e-10,3.867027076730589224828e-12,3.867028972892653972985e-12,6.605115597738664178694e-02,1.435352679561542763256e-15,0,nan,9.929456313202676751690e-01
21702,6.596773093796118314636e-02,6.596621721846054886562e-02,3.495577379130876974709e-10,3.837769261577108914986e-12,3.837771157739173663143e-12,6.596773093796125963682e-02,1.159513328430033225636e-15,0,nan,9.929634033951965307071e-01
21707,6.596016250867363373001e-02,6.595864931006770182087e-02,3.493567756786518703261e-10,3.835124114913039606567e-12,3.835126011075104354724e-12,6.596016250867368709308e-02,8.090197726544978873022e-16,0,nan,9.929650145982610591651e-01
21758,6.588311303087655834698e-02,6.588160512837792914809e-02,3.473161685659562514009e-10,3.808281950333885659222e-12,3.808283846495950407379e-12,6.588311303087657773387e-02,2.942619011896208622400e-16,0,nan,9.929814068140200256324e-01
21767,6.586954407249555332182e-02,6.586803710139743639473e-02,3.469577945953280849241e-10,3.803571123121411563265e-12,3.803573019283476311422e-12,6.586954407249557373870e-02,3.099593666254464013606e-16,0,nan,9.929842916299177023993e-01
21814,6.579881991489569537102e-02,6.579731779223760290698e-02,3.450946716771131926411e-10,3.779095953159833644548e-12,3.779097849321898392705e-12,6.579881991489574006725e-02,6.792862640777611981426e-16,0,nan,9.929993183261028313284e-01
21827,6.577929809971568009264e-02,6.577779731352693948221e-02,3.445818131417939083309e-10,3.772363315591320492220e-12,3.772365211753385240377e-12,6.577929809971573240539e-02,7.952768778882981177237e-16,0,nan,9.930034632863461656446e-01
21870,6.571484951755349190883e-02,6.571335313790603593898e-02,3.428930167399677263846e-10,3.750207431164704221334e-12,3.750209327326768969491e-12,6.571484951755355152639e-02,9.072160614721001709487e-16,0,nan,9.930171386333849250757e-01
21887,6.568942204576992682785e-02,6.568792740229899285165e-02,3.422285485886780236609e-10,3.741495984877384072290e-12,3.741497881039448820447e-12,6.568942204576998146486e-02,8.317475101489296244531e-16,0,nan,9.930225304291706572976e-01
21926,6.563119978485164318638e-02,6.562970911171260579575e-02,3.407109764749995389548e-10,3.721612604000289233710e-12,3.721614500162353981867e-12,6.563119978485170058133e-02,8.745071352359870603008e-16,0,nan,9.930348684306679843295e-01
21947,6.559991339036509716554e-02,6.559842484782223148709e-02,3.398977224428971825997e-10,3.710964500361883246935e-12,3.710966396523947995092e-12,6.559991339036517849425e-02,1.239768640845703477956e-15,0,nan,9.930414939106330143555e-01
21982,6.554786868104763020160e-02,6.554638367823879818719e-02,3.385483267765058475656e-10,3.693307748821525112238e-12,3.693309644983589860395e-12,6.554786868104773025991e-02,1.526492165292728758454e-15,0,nan,9.930525084057072311662e-01
22008,6.550928698538015237940e-02,6.550780460301637575515e-02,3.375507689059028769141e-10,3.680263751382730807820e-12,3.680265647544795555977e-12,6.550928698538026264954e-02,1.683274880246565223281e-15,0,nan,9.930606680517870938317e-01
22038,6.546485418844685821860e-02,6.546337482011031772000e-02,3.364048466603592557524e-10,3.665289199268684638132e-12,3.665291095430749386289e-12,6.546485418844694893244e-02,1.385687658572001667934e-15,0,nan,9.930700592393210896836e-01
22068,6.542051168146016670857e-02,6.541903531695093809706e-02,3.352643632988024905010e-10,3.650395776734921802309e-12,3.650397672896986550466e-12,6.542051168146027209302e-02,1.610877818851671675894e-15,0,nan,9.930794250377023053714e-01
22095,6.538068037065142279474e-02,6.537920670090574537525e-02,3.342425511196225456914e-10,3.637060608661156454174e-12,3.637062504823221202134e-12,6.538068037065155902474e-02,2.083643091514160938920e-15,0,nan,9.930878326335073047189e-01
22128,6.533209631725739319208e-02,6.533062592999579198949e-02,3.329995808935112652603e-10,3.620850130094535138980e-12,3.620852026256599886940e-12,6.533209631725749781081e-02,1.601337463185580740555e-15,0,nan,9.930980808777163558400e-01
22151,6.529829868329663222770e-02,6.529683057662755141237e-02,3.321370920972914144890e-10,3.609608844878019235700e-12,3.609610741040083983659e-12,6.529829868329674412414e-02,1.713619538646649573737e-15,0,nan,9.931052056374821990778e-01
22188,6.524403846702103715316e-02,6.524257401678271173218e-02,3.307561594742116331691e-10,3.591622475052819150337e-12,3.591624371214883898297e-12,6.524403846702116618677e-02,1.977707298394068245447e-15,0,nan,9.931166363877010875454e-01
22208,6.521476488185108666418e-02,6.521330240174723347213e-02,3.300130544585384276068e-10,3.581949848750784631687e-12,3.581951744912849379646e-12,6.521476488185121485076e-02,1.965606689496018862570e-15,0,nan,9.931227994018876201383e-01
22248,6.515633572782604521212e-02,6.515487717476461937416e-02,3.285338407010439125776e-10,3.562708545020528166880e-12,3.562710441182592914840e-12,6.515633572782618186225e-02,2.097265443002542505962e-15,0,nan,9.931350923747819372861e-01
22265,6.513155084961047558423e-02,6.513009396022331753962e-02,3.279079849796909603530e-10,3.554572719211002406513e-12,3.554574615373067154473e-12,6.513155084961059797710e-02,1.879164109404729951931e-15,0,nan,9.931403035880080557712e-01
22308,6.506898571929761732058e-02,6.506753302394008287024e-02,3.263323700425743439400e-10,3.534104141919902073657e-12,3.534106038081966821617e-12,6.506898571929771643021e-02,1.523147010772259739954e-15,0,nan,9.931534496374479927374e-01
22322,6.504865455161798482031e-02,6.504720321741791488890e-02,3.258216664278359813379e-10,3.527473874834076271294e-12,3.527475770996141019254e-12,6.504865455161808771110e-02,1.581751181144375547058e-15,0,nan,9.931577188781811225612e-01
22368,6.498198608333968784301e-02,6.498053920658197757376e-02,3.241514967096199573918e-10,3.505805134904550136131e-12,3.505807031066614884091e-12,6.498198608333984783059e-02,2.462029751940900408433e-15,0,nan,9.931717089656526190446e-01
22379,6.496607397100093161946e-02,6.496462815677367386158e-02,3.237538846030563913280e-10,3.500649788664088639554e-12,3.500651684826153387514e-12,6.496607397100110252360e-02,2.630667566242222515486e-15,0,nan,9.931750459478226928278e-01
22428,6.489533448386805569719e-02,6.489389338697058862149e-02,3.219909735904081315862e-10,3.477807459106812752139e-12,3.477809355268877500099e-12,6.489533448386818015004e-02,1.917747367572573268360e-15,0,nan,9.931898711409736178182e-01
22437,6.488236661875583510817e-02,6.488092638551844204553e-02,3.216686352302962319721e-10,3.473633549457009291826e-12,3.473635445619074039786e-12,6.488236661875594392818e-02,1.677189388591093763057e-15,0,nan,9.931925871357412179564e-01
22488,6.480902860654627617443e-02,6.480759325112959989834e-02,3.198505571870037623150e-10,3.450107114411357920060e-12,3.450109010573422668019e-12,6.480902860654637522307e-02,1.528315527169063872495e-15,0,nan,9.932079369366660609019e-01
22494,6.480041694507293614791e-02,6.479898216170720814944e-02,3.196376121476619071499e-10,3.447353281050591490603e-12,3.447355177212656238563e-12,6.480041694507302974166e-02,1.444338739658794499163e-15,0,nan,9.932097382448819387489e-01
22548,6.472306615852645161890e-02,6.472163650656696798347e-02,3.177300075530266707203e-10,3.422700164255096138486e-12,3.422702060417160886446e-12,6.472306615852652825845e-02,1.184114808155959192125e-15,0,nan,9.932259071178101303922e-01
22552,6.471734748371707479642e-02,6.471591821064476279801e-02,3.175893381400049929046e-10,3.420883370804439138191e-12,3.420885266966503886151e-12,6.471734748371714959281e-02,1.155739539435890371895e-15,0,nan,9.932271017488457279633e-01
22608,6.463744486819325563154e-02,6.463602088201896023190e-02,3.156290882325893670841e-10,3.395582734452275747776e-12,3.395584630614340495736e-12,6.463744486819332169333e-02,1.022035969351334327587e-15,0,nan,9.932437824414072456833e-01
22610,6.463459667434558186816e-02,6.463317287638606356559e-02,3.155593929365539556258e-10,3.394683761630548522844e-12,3.394685657792613270804e-12,6.463459667434565014579e-02,1.056363547161654398364e-15,0,nan,9.932443766606348048865e-01
22667,6.455358109292023971459e-02,6.455216264170289541813e-02,3.135821005330455169234e-10,3.369195886617198442159e-12,3.369197782779263190119e-12,6.455358109292028062967e-02,6.338157975353432647627e-16,0,nan,9.932612680700474340630e-01
22668,6.455216248491185693226e-02,6.455074412719820353690e-02,3.135475662004502150619e-10,3.368751012044394913496e-12,3.368752908206459661455e-12,6.455216248491189213495e-02,5.453371030926628852435e-16,0,nan,9.932615636564916206065e-01
22726,6.447004290146483851398e-02,6.446862994944017877241e-02,3.115536505374927470296e-10,3.343081733008416372517e-12,3.343083629170481120477e-12,6.447004290146489962910e-02,9.479615408927176245720e-16,0,nan,9.932786634057813977697e-01
22728,6.446721677877928491363e-02,6.446580401254506376141e-02,3.114852118033397754421e-10,3.342201244174219293637e-12,3.342203140336284041597e-12,6.446721677877934740433e-02,9.693407880639777507270e-16,0,nan,9.932792515042209251209e-01
22784,6.438823592794258587890e-02,6.438682834735658111480e-02,3.095774414476152845757e-10,3.317672587001966587920e-12,3.317674483164031335880e-12,6.438823592794269900185e-02,1.756888390269038500175e-15,0,nan,9.932956765711014646180e-01
22788,6.438260554037976424180e-02,6.438119832898302197233e-02,3.094417987024518304051e-10,3.315929736983520883217e-12,3.315931633145585631177e-12,6.438260554037987059526e-02,1.651897371418846173908e-15,0,nan,9.932968467180005675706e-01
22842,6.430673958596845596336e-02,6.430533734287380287498e-02,3.076187372772756975826e-10,3.292520287109982128322e-12,3.292522183272046876282e-12,6.430673958596853549637e-02,1.236775587247212225197e-15,0,nan,9.933126038083632483740e-01
22848,6.429832658054326910424e-02,6.429692488767738134392e-02,3.074171038170585205119e-10,3.289932854533765780094e-12,3.289934750695830528054e-12,6.429832658054335102927e-02,1.274139328584430227598e-15,0,nan,9.933143500235780426629e-01
22901,6.422415482256019214624e-02,6.422275797446147516112e-02,3.056440173938222745788e-10,3.267194513462146393785e-12,3.267196409624211141745e-12,6.422415482256026856894e-02,1.189937039174966217087e-15,0,nan,9.933297354014051776683e-01
22908,6.421437773010740812651e-02,6.421298151979706880788e-02,3.054109072692205389714e-10,3.264207017749266931462e-12,3.264208913911331679422e-12,6.421437773010748139825e-02,1.141048790930382111082e-15,0,nan,9.933317621391230233798e-01
22959,6.414327914974510269630e-02,6.414188757156613629462e-02,3.037200225511462231427e-10,3.242550532949220122676e-12,3.242552429111284870636e-12,6.414327914974515356571e-02,7.930590913749124945305e-16,0,nan,9.933464912702413317572e-01
22968,6.413075683968322282524e-02,6.412936607628064167308e-02,3.034229923295959785483e-10,3.238748703382471723343e-12,3.238750599544536471303e-12,6.413075683968326307625e-02,6.276396480731623432439e-16,0,nan,9.933490837753527874488e-01
23018,6.406132175217711666182e-02,6.405993550086698518076e-02,3.017802074458073845893e-10,3.217735294884759857703e-12,3.217737191046824605663e-12,6.406132175217715430396e-02,5.875954967273496976355e-16,0,nan,9.933634498637122240013e-01
23028,6.404746177942383100756e-02,6.404607642760484775835e-02,3.014531453642857208747e-10,3.213554443000559694286e-12,3.213556339162624442245e-12,6.404746177942386163627e-02,4.782189726456170041158e-16,0,nan,9.933663156356092397152e-01
23077,6.397967771229842726122e-02,6.397829675395864945653e-02,2.998576931664668326071e-10,3.193172627190016492455e-12,3.193174523352081240415e-12,6.397967771229848570649e-02,9.134974643567497666501e-16,0,nan,9.933803222101947075174e-01
23088,6.396449043879669227319e-02,6.396311046355705742794e-02,2.995011557827250724672e-10,3.188620821993107394259e-12,3.188622718155172142219e-12,6.396449043879675628856e-02,1.000795309749913847442e-15,0,nan,9.933834584159649034761e-01
23136,6.389834503834501688857e-02,6.389696933937837053374e-02,2.979522818284427078216e-10,3.168859324682760334473e-12,3.168861220844825082432e-12,6.389834503834500724595e-02,1.509056778505996634112e-16,0,nan,9.933971089659101397240e-01
23148,6.388184072635912091886e-02,6.388046609301073486264e-02,2.975668159865803330998e-10,3.163944478600234038291e-12,3.163946374762298786251e-12,6.388184072635912794585e-02,1.099997315437746710895e-16,0,nan,9.934005128053283419564e-01
23196,6.381595113530698359927e-02,6.381458075070631230652e-02,2.960319143685846030947e-10,3.144386417821718097074e-12,3.144388313983782845033e-12,6.381595113530697068371e-02,2.023876186119848937369e-16,0,nan,9.934140931337084190087e-01
23208,6.379951056953643562242e-02,6.379814124370372652173e-02,2.956499213196244552408e-10,3.139522102960589160535e-12,3.139523999122653908495e-12,6.379951056953643159732e-02,6.308983453666769508364e-17,0,nan,9.934174794854970016729e-01
23255,6.373524048243164874528e-02,6.373387529034280074569e-02,2.941604079203561792156e-10,3.120566517847215526740e-12,3.120568414009280274700e-12,6.373524048243164072218e-02,1.258816318203783438470e-16,0,nan,9.934307092267370507951e-01
23268,6.371749791440407817422e-02,6.371613386202036599659e-02,2.937502700185948412253e-10,3.115350436179134538136e-12,3.115352332341199286095e-12,6.371749791440409985149e-02,3.402090147239075698088e-16,0,nan,9.934343591312868233280e-01
23315,6.365347511430118065956e-02,6.365211516918921341723e-02,2.922741248417479420326e-10,3.096588995890956297647e-12,3.096590892053021045607e-12,6.365347511430120043270e-02,3.106371975009719821430e-16,0,nan,9.934475211624607620233e-01
23328,6.363580072547229959934e-02,6.363444191277624339964e-02,2.918676631649863776151e-10,3.091426269413865040186e-12,3.091428165575929788146e-12,6.363580072547232525427e-02,4.031525275703652199085e-16,0,nan,9.934511524106127805761e-01
23374,6.357337859413814129539e-02,6.357202377586067265636e-02,2.904357515345358901499e-10,3.073250045592874406161e-12,3.073251941754939154121e-12,6.357337859413820720810e-02,1.036797434415702532986e-15,0,nan,9.934639691819331576862e-01
23388,6.355441698547381612627e-02,6.355306337900591684420e-02,2.900019046377670252983e-10,3.067746442981168043564e-12,3.067748339143232791524e-12,6.355441698547387049901e-02,8.555304497966772863297e-16,0,nan,9.934678599845625354605e-01
23434,6.349223381010811462222e-02,6.349088417260875805148e-02,2.885827789598902250097e-10,3.049755437126506296667e-12,3.049757333288571044626e-12,6.349223381010820261878e-02,1.385942083681191418814e-15,0,nan,9.934806114919296396557e-01
23448,6.347334469515475419144e-02,6.347199626175387132676e-02,2.881528010670040906862e-10,3.044307845479501041300e-12,3.044309741641565789260e-12,6.347334469515485606578e-02,1.604994145517994706081e-15,0,nan,9.934844825074979407704e-01
23494,6.341139895506633927802e-02,6.341005446541038426123e-02,2.867463149260815002013e-10,3.026499704344156802827e-12,3.026501600506221550787e-12,6.341139895506643694431e-02,1.540200792911327437235e-15,0,nan,9.934971692480869225462e-01
23509,6.339123843670826929930e-02,6.338989522890145500433e-02,2.862897562151304382930e-10,3.020722739592197509160e-12,3.020724635754262257120e-12,6.339123843670835354181e-02,1.328929847083423879980e-15,0,nan,9.935012955510474502718e-01
23554,6.333087206108026223639e-02,6.332953268662538937050e-02,2.849261708128179485204e-10,3.003479819055257768773e-12,3.003481715217322516733e-12,6.333087206108029442364e-02,5.082395196551216503996e-16,0,nan,9.935136430930892874770e-01
23569,6.331078822754586388211e-02,6.330945012682484551725e-02,2.844736629189273147872e-10,2.997761348424472158668e-12,2.997763244586536906628e-12,6.331078822754590751447e-02,6.891773487662803028668e-16,0,nan,9.935177485179122357424e-01
23615,6.324931674449861540577e-02,6.324798253733321384829e-02,2.830922294328025051605e-10,2.980314971447087970096e-12,2.980316867609152718056e-12,6.324931674449866279895e-02,7.493075009208665609855e-16,0,nan,9.935303061373412721350e-01
23629,6.323064354403851172748e-02,6.322931051812176461713e-02,2.826736574575262131218e-10,2.975032084032257399853e-12,2.975033980194322147813e-12,6.323064354403856679817e-02,8.709494481157735710292e-16,0,nan,9.935341183678306136795e-01
23675,6.316940499010031961902e-02,6.316807583318315155729e-02,2.813044340686072121878e-10,2.957761687063509740690e-12,2.957763583225574488650e-12,6.316940499010039577067e-02,1.205514759904493903323e-15,0,nan,9.935466126900168736566e-01
23689,6.315080245723661556134e-02,6.314947447412753989138e-02,2.808895570615822954820e-10,2.952532020471147532544e-12,2.952533916633212280504e-12,6.315080245723670077963e-02,1.349441138377730096094e-15,0,nan,9.935504057289797708919e-01
23736,6.308847108685841642561e-02,6.308714703178264215921e-02,2.795030041110436164028e-10,2.935065192083552568710e-12,2.935067088245617316670e-12,6.308847108685848814559e-02,1.136815847243690729449e-15,0,nan,9.935631069489718045955e-01
23749,6.307126305519762665686e-02,6.306994008318136946123e-02,2.791211814931702138576e-10,2.930258275943076391437e-12,2.930260172105141139397e-12,6.307126305519771848878e-02,1.456002616106707789220e-15,0,nan,9.935666112232228245325e-01
23797,6.300784747250967599008e-02,6.300652848672026740129e-02,2.777176833850871720330e-10,2.912600321163743768710e-12,2.912602217325808516670e-12,6.300784747250977082389e-02,1.505111070743486582900e-15,0,nan,9.935795170883499059550e-01
23809,6.299202344279365706203e-02,6.299070545043390645379e-02,2.773683530044490299895e-10,2.908208012021155741171e-12,2.908209908183220489130e-12,6.299202344279376365944e-02,1.692236516943540815214e-15,0,nan,9.935827354661801303465e-01
23858,6.292753216942791050226e-02,6.292621822065992687190e-02,2.759482871476563675923e-10,2.890364127088242992325e-12,2.890366023250307740285e-12,6.292753216942804627825e-02,2.157656412578008249673e-15,0,nan,9.935958437499433581162e-01
23869,6.291308174152193677386e-02,6.291176869765778556509e-02,2.756308962971103533546e-10,2.886378432890083540384e-12,2.886380329052148288344e-12,6.291308174152206088791e-02,1.972785949434169615243e-15,0,nan,9.935987790673177359507e-01
23919,6.284752321758839410659e-02,6.284621427386365144496e-02,2.741946332385618570814e-10,2.868353707527932623587e-12,2.868355603689997371547e-12,6.284752321758848423090e-02,1.434015232005760280856e-15,0,nan,9.936120875690403700538e-01
23929,6.283443608931778279203e-02,6.283312796306061986940e-02,2.739086384825836047996e-10,2.864766784601691820540e-12,2.864768680763756568500e-12,6.283443608931786980603e-02,1.384813901756850932052e-15,0,nan,9.936147426300256299265e-01
23980,6.276781867436663497895e-02,6.276651470399045862347e-02,2.724565420379313998201e-10,2.846566204244776123945e-12,2.846568100406840871905e-12,6.276781867436671610437e-02,1.292468485755393645641e-15,0,nan,9.936282491744769852803e-01
23989,6.275608464036992739654e-02,6.275478140110042624134e-02,2.722014090429824167381e-10,2.843370354345265409723e-12,2.843372250507330157683e-12,6.275608464037000480180e-02,1.233430340587140349032e-15,0,nan,9.936306267516752072999e-01
24042,6.268711745053176520592e-02,6.268581850284493661718e-02,2.707057225462008829638e-10,2.824647056449206088702e-12,2.824648952611270836662e-12,6.268711745053182529783e-02,9.586005522973568348712e-16,0,nan,9.936445921192631867839e-01
24049,6.267802556493883014976e-02,6.267672718230388184679e-02,2.705090397927861479343e-10,2.822186469732482782796e-12,2.822188365894547530756e-12,6.267802556493887890498e-02,7.778677774947404191739e-16,0,nan,9.936464320237192506544e-01
24103,6.260802087693723150252e-02,6.260672683953914796628e-02,2.689984757740143677497e-10,2.803300523397441197385e-12,2.803302419559505945345e-12,6.260802087693724037265e-02,1.416771988541567256645e-16,0,nan,9.936605898362567423649e-01
24109,6.260025704917702993324e-02,6.259896349308682883539e-02,2.688313648412292439090e-10,2.801212498096407562024e-12,2.801214394258472309984e-12,6.260025704917703128172e-02,2.154106892835152928059e-17,0,nan,9.936621590317486973844e-01
24165,6.252793366403057440106e-02,6.252664458579748618661e-02,2.672786480239174586315e-10,2.781823890790001493381e-12,2.781825786952066241341e-12,6.252793366403057881241e-02,7.055002989548717337479e-17,0,nan,9.936767674726101255787e-01
24169,6.252277729495209213084e-02,6.252148853557716601248e-02,2.671682205553874616962e-10,2.780445845804379775837e-12,2.780447741966444523797e-12,6.252277729495209810751e-02,9.559179445326529332861e-17,0,nan,9.936778083555626859321e-01
24227,6.244815300733842777792e-02,6.244686885667575376724e-02,2.655741748746174231854e-10,2.760566081573506441097e-12,2.760567977735571189057e-12,6.244815300733843979562e-02,1.924428966575165577625e-16,0,nan,9.936928627317788566926e-01
24229,6.244558451967217871381e-02,6.244430052744053688540e-02,2.655194455239559040309e-10,2.759883957584515348835e-12,2.759885853746580096795e-12,6.244558451967218777368e-02,1.450841476386192498720e-16,0,nan,9.936933805692584050309e-01
24289,6.236867695611363060504e-02,6.236739770170787733328e-02,2.638848805216852267703e-10,2.739524315865360512593e-12,2.739526212027425260552e-12,6.236867695611362184333e-02,1.404825183731851748784e-16,0,nan,9.937088762412862001780e-01
24349,6.229205285225101335067e-02,6.229077830660555842313e-02,2.622643684744787386344e-10,2.719364440128540855720e-12,2.719366336290605603680e-12,6.229205285225100404686e-02,1.493578950545860794845e-16,0,nan,9.937242959345164966100e-01
24351,6.228950357694369027728e-02,6.228822918775925310264e-02,2.622105916146492472119e-10,2.718695856053538569635e-12,2.718697752215603317595e-12,6.228950357694368092942e-02,1.500711206399555603952e-16,0,nan,9.937248086222886182383e-01
24409,6.221571047108957752680e-02,6.221444060538785375547e-02,2.606577544251316457895e-10,2.699401886274115120796e-12,2.699403782436179868756e-12,6.221571047108958017294e-02,4.253155524844547708628e-17,0,nan,9.937396402063175788826e-01
24414,6.220936126855378806022e-02,6.220809179155436380304e-02,2.605244924543266886727e-10,2.697747171263903649959e-12,2.697749067425968397919e-12,6.220936126855379469418e-02,1.066392888082758892625e-16,0,nan,9.937409155085343739466e-01
24469,6.213964809049985632550e-02,6.213838287617158562259e-02,2.590648854996968089295e-10,2.679634245998291457682e-12,2.679636142160356205642e-12,6.213964809049985245286e-02,6.232147676804633167386e-17,0,nan,9.937549096086211661283e-01
24476,6.213079230640381617201e-02,6.212952763288596969016e-02,2.588799391815036591480e-10,2.677340608333707478510e-12,2.677342504495772226469e-12,6.213079230640381744934e-02,2.055865758415301942283e-17,0,nan,9.937566861871466900469e-01
24529,6.206386400305439338121e-02,6.206260341177289446835e-02,2.574856108744636346830e-10,2.660059146183243288112e-12,2.660061042345308036071e-12,6.206386400305441270034e-02,3.112781933787640109823e-16,0,nan,9.937701046879784824934e-01
24539,6.205126025901237796223e-02,6.205000043550164268158e-02,2.572237096272174526680e-10,2.656815184056027711939e-12,2.656817080218092459898e-12,6.205126025901240006301e-02,3.561697791069321578668e-16,0,nan,9.937726300134444392168e-01
24589,6.198835651586695472126e-02,6.198710051954645777750e-02,2.559197817435449267215e-10,2.640674248298860273496e-12,2.640676144460925021455e-12,6.198835651586695912922e-02,7.110947450886341596811e-17,0,nan,9.937852259856442311984e-01
24602,6.197203285401903932739e-02,6.197077784959482971150e-02,2.555822766197958144412e-10,2.636499031683032941768e-12,2.636500927845097689728e-12,6.197203285401904043869e-02,1.793239911002162659634e-17,0,nan,9.937884925942683662079e-01
24649,6.191312395043346850088e-02,6.191187252122652001640e-02,2.543672512870466447698e-10,2.621477247815988840059e-12,2.621479143978053588018e-12,6.191312395043346235142e-02,9.932400119220873600689e-17,0,nan,9.938002740376191111466e-01
24665,6.189310815151353312169e-02,6.189185793553053649418e-02,2.539554706328939010691e-10,2.616389490893274849680e-12,2.616391387055339597639e-12,6.189310815151351148508e-02,3.495802723575896891552e-16,0,nan,9.938042745489531073306e-01
24709,6.183816464247547661781e-02,6.183691775277030955316e-02,2.528278746398211685028e-10,2.602465873631121356702e-12,2.602467769793186104661e-12,6.183816464247544677515e-02,4.825929904324029155657e-16,0,nan,9.938152493747295340818e-01
24728,6.181448422883597387800e-02,6.181323877092102098141e-02,2.523431245080468039456e-10,2.596483941844867755718e-12,2.596485838006932503678e-12,6.181448422883594030500e-02,5.431250995007077207138e-16,0,nan,9.938199764905560549253e-01
24769,6.176347694178538350052e-02,6.176223456420338459028e-02,2.513015088607833490502e-10,2.583637887502112096583e-12,2.583639783664176844543e-12,6.176347694178535414913e-02,4.752223667058270881977e-16,0,nan,9.938301525226789884487e-01
24791,6.173615918038011241009e-02,6.173491845042907572028e-02,2.507450734156808060629e-10,2.576779804458706084066e-12,2.576781700620770832026e-12,6.173615918038008364824e-02,4.658833840461460929222e-16,0,nan,9.938355990259347545442e-01
24829,6.168905921207399473127e-02,6.168782131946717872673e-02,2.497880129027840209109e-10,2.564991083494813958531e-12,2.564992979656878706490e-12,6.168905921207395670288e-02,6.164527662708470031904e-16,0,nan,9.938449840021216826879e-01
24855,6.165689496099355237924e-02,6.165565900350256783868e-02,2.491361263234657403215e-10,2.556966520089930582980e-12,2.556968416251995330940e-12,6.165689496099349439814e-02,9.403830559766660930506e-16,0,nan,9.938513888495630840304e-01
24889,6.161490983081984590397e-02,6.161367639626833675459e-02,2.482872475830219260772e-10,2.546523287440282712137e-12,2.546525183602347460097e-12,6.161490983081978776024e-02,9.436633079716151691314e-16,0,nan,9.938597443287133641763e-01
24919,6.157793526755428459296e-02,6.157670405200610375118e-02,2.475415959204769293917e-10,2.537355846522083307904e-12,2.537357742684148055863e-12,6.157793526755422216663e-02,1.013777547775862762268e-15,0,nan,9.938670979694802314042e-01
24949,6.154102718912064090562e-02,6.153979818593025008511e-02,2.467990755539919956433e-10,2.528232356402408760508e-12,2.528234252564473508468e-12,6.154102718912055844865e-02,1.339869792811788889088e-15,0,nan,9.938744340131731639623e-01
24982,6.150050485533224697843e-02,6.149927827809305302953e-02,2.459858996472645830475e-10,2.518246966522348155722e-12,2.518248862684412903682e-12,6.150050485533219571938e-02,8.334735780887983243057e-16,0,nan,9.938824834118831882046e-01
25010,6.146618497058466829008e-02,6.146496044547627990440e-02,2.452988708175226788245e-10,2.509815710496625298624e-12,2.509817606658690046584e-12,6.146618497058462778836e-02,6.589269762763738677022e-16,0,nan,9.938892966291233307908e-01
25046,6.142214371327556904356e-02,6.142092181822537272362e-02,2.444194890817346707151e-10,2.499030737851974981023e-12,2.499032634014039728982e-12,6.142214371327553898745e-02,4.893368300637052344888e-16,0,nan,9.938980342064150388069e-01
25070,6.139283541440568314762e-02,6.139161526750171182787e-02,2.438356848030215162268e-10,2.491875063390517980410e-12,2.491876959552582728370e-12,6.139283541440566621374e-02,2.758283204742565394128e-16,0,nan,9.939038453856541595203e-01
25111,6.134286397983385041854e-02,6.134164680972001987280e-02,2.428428597917178135710e-10,2.479713854338617780121e-12,2.479715750500682528081e-12,6.134286397983385256662e-02,3.501752958490940892870e-17,0,nan,9.939137472462243953460e-01
25130,6.131974782529545087151e-02,6.131853203056790435621e-02,2.423846885802325900791e-10,2.474105000760566530270e-12,2.474106896922631278230e-12,6.131974782529544481014e-02,9.884854366689608833165e-17,0,nan,9.939183250114152058750e-01
25175,6.126510311304061984217e-02,6.126389056549461087364e-02,2.413043625415180246281e-10,2.460888182018817066838e-12,2.460890078180881814798e-12,6.126510311304059440407e-02,4.152134278629250830273e-16,0,nan,9.939291396595013562080e-01
25190,6.124692064759745119273e-02,6.124570917923444907105e-02,2.409457518910751828593e-10,2.456503499961082148882e-12,2.456505396123146896842e-12,6.124692064759742291200e-02,4.617495172638686534931e-16,0,nan,9.939327359978883507101e-01
25240,6.118642914482799038955e-02,6.118522126220568568833e-02,2.397557573264459270969e-10,2.441962905760239263517e-12,2.441964801922304011477e-12,6.118642914482798171594e-02,1.417572082749530145597e-16,0,nan,9.939446930718503735711e-01
25250,6.117435233855775950085e-02,6.117314517096122949980e-02,2.395187461746661387809e-10,2.439068567057643066616e-12,2.439070463219707814575e-12,6.117435233855774733745e-02,1.988315798630082929385e-16,0,nan,9.939470788318980349198e-01
25304,6.110926092832794087606e-02,6.110805760970977607016e-02,2.382445371031014042632e-10,2.423517917770802490142e-12,2.423519813932867238102e-12,6.110926092832790939354e-02,5.151841162090334827831e-16,0,nan,9.939599295108205227159e-01
25310,6.110204136818801756714e-02,6.110083847597144041108e-02,2.381035445412523394121e-10,2.421798236352793834296e-12,2.421800132514858582256e-12,6.110204136818798575936e-02,5.205682252680646137744e-16,0,nan,9.939613539956892250115e-01
25369,6.103118505013670203052e-02,6.102998633749131401904e-02,2.367233187635103013640e-10,2.404974375138937067515e-12,2.404976271301001815474e-12,6.103118505013668521183e-02,2.755752847804766731443e-16,0,nan,9.939753257154677635872e-01
25370,6.102998621912966020764e-02,6.102878757711580059997e-02,2.367000217465926916506e-10,2.404690569920554076922e-12,2.404692466082618824882e-12,6.102998621912964081736e-02,3.177172309841948948731e-16,0,nan,9.939755619669534317359e-01
25430,6.095818538652042484216e-02,6.095699096973913877484e-02,2.353080541668041385017e-10,2.387743657149801047072e-12,2.387745553311865795032e-12,6.095818538652041754074e-02,1.197775812884781295783e-16,0,nan,9.939897032189056416034e-01
25434,6.095340767008192162102e-02,6.095221353410001235984e-02,2.352156641822634488944e-10,2.386619532358718793080e-12,2.386621428520783541040e-12,6.095340767008190878678e-02,2.105582560086572460249e-16,0,nan,9.939906436083015309440e-01
25490,6.088663737786223495441e-02,6.088544716154827701748e-02,2.339275197736420850544e-10,2.370955614296129871807e-12,2.370957510458194619767e-12,6.088663737786221743438e-02,2.877483506319903722063e-16,0,nan,9.940037782203260643054e-01
25499,6.087592689097082176986e-02,6.087473730260352378085e-02,2.337214182608313000454e-10,2.368450995249462092220e-12,2.368452891411526840180e-12,6.087592689097080644195e-02,2.517893196265611758421e-16,0,nan,9.940058837851928238137e-01
25550,6.081534071289085296996e-02,6.081415467248172529446e-02,2.325582981102170459851e-10,2.354324584042112886828e-12,2.354326480204177634788e-12,6.081534071289083293255e-02,3.294795550820693325729e-16,0,nan,9.940177874356078514340e-01
25565,6.079755564678503143572e-02,6.079637064653777706047e-02,2.322177463400218763624e-10,2.350191144524155188096e-12,2.350193040686219936055e-12,6.079755564678501074779e-02,3.402757312140889384609e-16,0,nan,9.940212795143525873311e-01
25610,6.074429392344735112452e-02,6.074311203458116620313e-02,2.312002702671389197647e-10,2.337848735065798580584e-12,2.337850631227863328544e-12,6.074429392344731644022e-02,5.709886951337323499126e-16,0,nan,9.940317313248181635183e-01
25630,6.072066693616640781217e-02,6.071948642576849297647e-02,2.307500615027974675292e-10,2.332390957301850271880e-12,2.332392853463915019840e-12,6.072066693616637429677e-02,5.519603348921016502860e-16,0,nan,9.940363648498825878386e-01
25670,6.067349555335101868314e-02,6.067231779186440382423e-02,2.298533188590746842046e-10,2.321526261617195011585e-12,2.321528157779259759544e-12,6.067349555335099847294e-02,3.330977708992637060614e-16,0,nan,9.940456103437376459884e-01
25696,6.064289304341204805970e-02,6.064171706300206660112e-02,2.292730505203183958012e-10,2.314500372001283313071e-12,2.314502268163348061031e-12,6.064289304341201615028e-02,5.261857340170301372162e-16,0,nan,9.940516045533368331673e-01
25730,6.060294415827415653863e-02,6.060177050020017913701e-02,2.285173280017194605821e-10,2.305355383102680605900e-12,2.305357279264745353860e-12,6.060294415827413008749e-02,4.364663341730718830244e-16,0,nan,9.940594249439250603643e-01
25762,6.056541723778547520185e-02,6.056424575846561936254e-02,2.278092416304204821796e-10,2.296792292795098887780e-12,2.296794188957163635739e-12,6.056541723778545509668e-02,3.319579877918332775326e-16,0,nan,9.940667665452235633879e-01
25790,6.053263830561814162756e-02,6.053146872718425525184e-02,2.271921832891619771562e-10,2.289334343677041105346e-12,2.289336239839105853306e-12,6.053263830561812498167e-02,2.749903514100851622786e-16,0,nan,9.940731755727487798952e-01
25828,6.048823761998088632819e-02,6.048707061311078131416e-02,2.263584834985008590628e-10,2.279264398368901122090e-12,2.279266294530965870049e-12,6.048823761998087150511e-02,2.450571740918733599546e-16,0,nan,9.940818514183310641353e-01
25850,6.046257657439137872535e-02,6.046141105201739696096e-02,2.258777717716488919527e-10,2.273461411843120473930e-12,2.273463308005185221889e-12,6.046257657439137740398e-02,2.185436798398645800948e-17,0,nan,9.940868626734482715207e-01
25894,6.041135230759182850324e-02,6.041018974478558345442e-02,2.249206269048014244061e-10,2.261914402748434523578e-12,2.261916298910499271537e-12,6.041135230759182971280e-02,2.002211509056281125369e-17,0,nan,9.940968597594295934968e-01
25910,6.039275755508863308130e-02,6.039159606538475194570e-02,2.245739819337313366314e-10,2.257734880058817902848e-12,2.257736776220882650808e-12,6.039275755508863186496e-02,2.014048308934500346964e-17,0,nan,9.941004866851780738752e-01
25960,6.033475943491845711053e-02,6.033360128804175770423e-02,2.234955247095715110255e-10,2.244740054673498037674e-12,2.244741950835562785634e-12,6.033475943491844107789e-02,2.657280774098949436502e-16,0,nan,9.941117921493568884836e-01
25970,6.032317984957191042694e-02,6.032202236933672384600e-02,2.232807036727883285150e-10,2.242153064351321969405e-12,2.242154960513386717365e-12,6.032317984957188190565e-02,4.728081886775605506895e-16,0,nan,9.941140480430529378832e-01
26027,6.025730328290299780969e-02,6.025614959034260309512e-02,2.220617266421610710153e-10,2.227482869773468953738e-12,2.227484765935533701698e-12,6.025730328290296741476e-02,5.044190267953358925830e-16,0,nan,9.941268736926113816998e-01
26030,6.025384207095280802990e-02,6.025268857717135106977e-02,2.219978282779203862315e-10,2.226714303938420477699e-12,2.226716200100485225659e-12,6.025384207095277451112e-02,5.562929538879304077829e-16,0,nan,9.941275471781888481448e-01
26090,6.018474284347653108229e-02,6.018359331331837869250e-02,2.207252484092099806464e-10,2.211416960856788151297e-12,2.211418857018852899256e-12,6.018474284347649811577e-02,5.477554733908886853271e-16,0,nan,9.941409845177614157332e-01
26093,6.018129411954362129045e-02,6.018014478697061853119e-02,2.206618877664512381929e-10,2.210655776834732336645e-12,2.210657672996797084605e-12,6.018129411954358624361e-02,5.823542969344795030219e-16,0,nan,9.941416547702156799649e-01
26150,6.011588080240717890668e-02,6.011473521322453772431e-02,2.194628580773331587002e-10,2.196259419597025960966e-12,2.196261315759090708926e-12,6.011588080240713212674e-02,7.781626915643122159984e-16,0,nan,9.941543604850447067274e-01
26160,6.010442676013273699542e-02,6.010328182559019488673e-02,2.192534429700955378957e-10,2.193746642361024800744e-12,2.193748538523089548704e-12,6.010442676013269515538e-02,6.961224275468166444073e-16,0,nan,9.941565838756797102204e-01
26210,6.004725459391449526869e-02,6.004611292324032317813e-02,2.182105526235212908655e-10,2.181240086745361492143e-12,2.181241982907426240102e-12,6.004725459391443596622e-02,9.875967036997251547584e-16,0,nan,9.941676754994518246046e-01
26227,6.002785319107343392497e-02,6.002671262658349632391e-02,2.178575518989313646572e-10,2.177009518148439483735e-12,2.177011414310504231695e-12,6.002785319107337365011e-02,1.004114945353057721205e-15,0,nan,9.941714370628977432364e-01
26270,5.997886287496212442960e-02,5.997772510050829175565e-02,2.169682286998669120182e-10,2.166357390631887610086e-12,2.166359286793952358046e-12,5.997886287496205662970e-02,1.130396642753392770144e-15,0,nan,9.941809299765835698836e-01
26294,5.995157154564895174431e-02,5.995043532348230674867e-02,2.164740710552564838951e-10,2.160442222501187216012e-12,2.160444118663251963972e-12,5.995157154564888668879e-02,1.085134497790172214458e-15,0,nan,9.941862149093744538994e-01
26330,5.991070431319721334429e-02,5.990957041285267098418e-02,2.157357842499636077822e-10,2.151609780985175557785e-12,2.151611677147240305745e-12,5.991070431319713371642e-02,1.329109283863682325818e-15,0,nan,9.941941243282714103639e-01
26362,5.987444795882747999860e-02,5.987331611569418621244e-02,2.150824853005933341848e-10,2.143799095677688752496e-12,2.143800991839753500455e-12,5.987444795882739528853e-02,1.414795023200194923713e-15,0,nan,9.942011368722724462934e-01
26390,5.984277758684137388245e-02,5.984164753867034225454e-02,2.145131184898750242203e-10,2.136995728593140258532e-12,2.136997624755205006492e-12,5.984277758684128124415e-02,1.548028068063444726480e-15,0,nan,9.942072589626181910202e-01
26429,5.979874891486566812482e-02,5.979762135892661284453e-02,2.137235823706241070448e-10,2.127567499216168884991e-12,2.127569395378233632951e-12,5.979874891486559155643e-02,1.280434652721728010779e-15,0,nan,9.942157646432359362492e-01
26450,5.977508138458299813411e-02,5.977395516682319082102e-02,2.133001318894269094147e-10,2.122513724970033586843e-12,2.122515621132098334803e-12,5.977508138458292608210e-02,1.205385404022608657038e-15,0,nan,9.942203342840378954364e-01
26497,5.972221286408031099002e-02,5.972108963172029910682e-02,2.123566559359857330718e-10,2.111260756168028501478e-12,2.111262652330093249438e-12,5.972221286408022680511e-02,1.409608025632004045751e-15,0,nan,9.942305354505619738098e-01
26511,5.970649189048356925147e-02,5.970536954484283870270e-02,2.120767500082075931919e-10,2.107924189064447280804e-12,2.107926085226512028764e-12,5.970649189048349146335e-02,1.302841873321390563016e-15,0,nan,9.942335671366145546761e-01
26565,5.964596993825958121116e-02,5.964485100191792288360e-02,2.110019378207145644459e-10,2.095120232465331577787e-12,2.095122128627396325747e-12,5.964596993825947970951e-02,1.701735293104351234843e-15,0,nan,9.942452309883982382202e-01
26571,5.963925663181953579217e-02,5.963813807322334431538e-02,2.108829853074428113847e-10,2.093703978018541786030e-12,2.093705874180606533989e-12,5.963925663181943656396e-02,1.663807051075907830931e-15,0,nan,9.942465240590029074423e-01
26631,5.957224800380548496159e-02,5.957113321100434427668e-02,2.096986069281050632959e-10,2.079611387429971811200e-12,2.079613283592036559160e-12,5.957224800380538022089e-02,1.758213088063876545627e-15,0,nan,9.942594228665472434335e-01
26633,5.957001827109859731779e-02,5.956890360345994117619e-02,2.096592881936606931100e-10,2.079143815589584436234e-12,2.079145711751649184194e-12,5.957001827109849172666e-02,1.772554890350782217170e-15,0,nan,9.942598518304946403974e-01
26691,5.950546473611353220923e-02,5.950435368802450136760e-02,2.085235201937897580392e-10,2.065644988828256489403e-12,2.065646884990321237362e-12,5.950546473611345591189e-02,1.282190469316241275562e-15,0,nan,9.942722639492720073024e-01
26701,5.949435601288596137115e-02,5.949324558687749120445e-02,2.083285691762046853338e-10,2.063329425158760506212e-12,2.063331321320825254171e-12,5.949435601288588122489e-02,1.347123707866390250310e-15,0,nan,9.942743985447842277204e-01
26751,5.943890556836236432892e-02,5.943779824406739131781e-02,2.073576315926640207056e-10,2.051803372886916820350e-12,2.051805269048981568310e-12,5.943890556836229052863e-02,1.241615839367920010032e-15,0,nan,9.942850476937265676264e-01
26770,5.941787501559844808519e-02,5.941676886617041492000e-02,2.069903361902305612727e-10,2.047445983861861327172e-12,2.047447880023926075132e-12,5.941787501559838062748e-02,1.135309936641515410623e-15,0,nan,9.942890839878007774475e-01
26811,5.937256925001715285317e-02,5.937146562876140232223e-02,2.062008487605713888190e-10,2.038085149124782346741e-12,2.038087045286847094701e-12,5.937256925001709654581e-02,9.483733466976528968953e-16,0,nan,9.942977744830060727287e-01
26838,5.934279028043371040368e-02,5.934168831881745515000e-02,2.056832428943391178739e-10,2.031951838924572032650e-12,2.031953735086636780610e-12,5.934279028043365747768e-02,8.918691963442831330041e-16,0,nan,9.943034830578453152805e-01
26871,5.930645454029104257643e-02,5.930535460148126519764e-02,2.050530804644257288645e-10,2.024488945612684053166e-12,2.024490841774748801126e-12,5.930645454029098799024e-02,9.204089449618328693964e-16,0,nan,9.943104446968070474818e-01
26907,5.926689157404121943706e-02,5.926579383488088381693e-02,2.043687089288692087145e-10,2.016389229349405291767e-12,2.016391125511470039726e-12,5.926689157404115012266e-02,1.169529872392929001393e-15,0,nan,9.943180198255491047607e-01
26931,5.924056020804756989007e-02,5.923946393125049947326e-02,2.039142365858768076214e-10,2.011013408685296579423e-12,2.011015304847361327383e-12,5.924056020804750236799e-02,1.139794731619558604824e-15,0,nan,9.943230587114547395426e-01
26976,5.919128334637327459866e-02,5.919018980277173519466e-02,2.030659067342533229343e-10,2.000985139270087295553e-12,2.000987035432152043513e-12,5.919128334637321616694e-02,9.871676627023309557843e-16,0,nan,9.943324825662470356187e-01
26991,5.917488503170436481282e-02,5.917379239664511542118e-02,2.027842281052485877943e-10,1.997657202658103511521e-12,1.997659098820168259481e-12,5.917488503170431166320e-02,8.981787348777559793614e-16,0,nan,9.943356168999394794814e-01
27045,5.911596374927637065344e-02,5.911487437457576404887e-02,2.017747020360204906471e-10,1.985737555480036650228e-12,1.985739451642101398188e-12,5.911596374927634625550e-02,4.127131736562702726771e-16,0,nan,9.943468718438321293784e-01
27051,5.910942779913812977766e-02,5.910833878569862059882e-02,2.016629670857462410083e-10,1.984419009549385571925e-12,1.984420905711450319885e-12,5.910942779913810463094e-02,4.254264518265619474439e-16,0,nan,9.943481196319631576562e-01
27111,5.904418730759064537494e-02,5.904310189580804640874e-02,2.005503666579222432741e-10,1.971297528807084961210e-12,1.971299424969149709169e-12,5.904418730759062422623e-02,3.581846002362797558780e-16,0,nan,9.943605672739723496246e-01
27114,5.904093095101759641752e-02,5.903984571879658527216e-02,2.004949624332707113338e-10,1.970644495376346260758e-12,1.970646391538411008718e-12,5.904093095101757426252e-02,3.752480425277175768961e-16,0,nan,9.943611882164888943658e-01
27171,5.897916236357585856309e-02,5.897808053364105712602e-02,1.994463410043980788159e-10,1.958291477040464171467e-12,1.958293373202528919427e-12,5.897916236357584310982e-02,2.620123526754431227279e-16,0,nan,9.943729601891852799269e-01
27184,5.896510192055519350429e-02,5.896402086409131826361e-02,1.992082573727005477808e-10,1.955488589675556645336e-12,1.955490485837621393296e-12,5.896510192055518264872e-02,1.841016787630934207270e-16,0,nan,9.943756381426426010266e-01
27231,5.891435178278826845233e-02,5.891327351504434955975e-02,1.983508053448405684104e-10,1.945399587756510702290e-12,1.945401483918575450250e-12,5.891435178278826140501e-02,1.196196496761700934489e-16,0,nan,9.943852987376360573176e-01
27253,5.889064138048735741471e-02,5.888956441398478236504e-02,1.979512195641450349310e-10,1.940700918167839243292e-12,1.940702814329903991252e-12,5.889064138048735167860e-02,9.740269394835809019832e-17,0,nan,9.943898093208134350129e-01
27291,5.884975439001231822811e-02,5.884867966495305885433e-02,1.972636759211835396500e-10,1.932620611100939150037e-12,1.932622507263003897997e-12,5.884975439001231027955e-02,1.350652565915099937445e-16,0,nan,9.943975832762083618484e-01
27323,5.881538921437225869715e-02,5.881431637082051855359e-02,1.966872821658081536705e-10,1.925850899053526230483e-12,1.925852795215590978442e-12,5.881538921437225715894e-02,2.615322031802398763715e-17,0,nan,9.944041130683473371033e-01
27351,5.878536901903285566418e-02,5.878429781730124675798e-02,1.961848699830918298505e-10,1.919953313603715984385e-12,1.919955209765780732344e-12,5.878536901903284610287e-02,1.626477483795481944396e-16,0,nan,9.944098141586664589054e-01
27393,5.874042479222497253888e-02,5.873935604538447347034e-02,1.954346144800388155739e-10,1.911152001930889579061e-12,1.911153898092954327021e-12,5.874042479222496978772e-02,4.683594002619671810859e-17,0,nan,9.944183440389112464057e-01
27411,5.872119451254671773643e-02,5.872012681493350011452e-02,1.951143057736638539751e-10,1.907396477929032211972e-12,1.907398374091096959932e-12,5.872119451254671923399e-02,2.550278929400229865142e-17,0,nan,9.944219917356907543723e-01
27464,5.866468151171026768065e-02,5.866361689354025743537e-02,1.941754316368985866454e-10,1.896395528301867363787e-12,1.896397424463932111746e-12,5.866468151171029015413e-02,3.830836131287114604458e-16,0,nan,9.944327045336269796740e-01
27471,5.865722972207538382650e-02,5.865616550951759794463e-02,1.940519025153678718328e-10,1.894948902629628833320e-12,1.894950798791693581280e-12,5.865722972207540252898e-02,3.188436883908335807619e-16,0,nan,9.944341163549138267342e-01
27531,5.859347350787861424815e-02,5.859241276145817772791e-02,1.929975803962067373012e-10,1.882609401905376859523e-12,1.882611298067441607483e-12,5.859347350787866443315e-02,8.564948458325269112059e-16,0,nan,9.944461883609499926748e-01
27534,5.859029115197046666541e-02,5.858923057836287751066e-02,1.929450750015781266562e-10,1.881995242767848777395e-12,1.881997138929913525354e-12,5.859029115197051472606e-02,8.202835057185514687812e-16,0,nan,9.944467905862966953363e-01
27591,5.852992473886922675241e-02,5.852886743981151190797e-02,1.919512605561089941335e-10,1.870376805366061293931e-12,1.870378701528126041890e-12,5.852992473886927214322e-02,7.755144360764872964939e-16,0,nan,9.944582080954354484691e-01
27604,5.851618307186125245156e-02,5.851512651727139302515e-02,1.917256050624358411577e-10,1.867740387222219672182e-12,1.867742283384284420142e-12,5.851618307186130710890e-02,9.340551476726202126854e-16,0,nan,9.944608055145980653731e-01
27651,5.846658229252863631098e-02,5.846552842220108930915e-02,1.909128650735373821353e-10,1.858249957798218152778e-12,1.858251853960282900738e-12,5.846658229252871002656e-02,1.260815673555578592613e-15,0,nan,9.944701758970422738096e-01
27675,5.844130283451303559117e-02,5.844025033049200096302e-02,1.904997084226786901260e-10,1.853428572566485637814e-12,1.853430468728550385774e-12,5.844130283451312349625e-02,1.504160157328628613654e-15,0,nan,9.944749485517870699514e-01
27711,5.840344505482383818951e-02,5.840239459473458433214e-02,1.898823169523205305556e-10,1.846227718936078577512e-12,1.846229615098143325472e-12,5.840344505482389930802e-02,1.046488084473591205057e-15,0,nan,9.944820921015371189113e-01
27746,5.836670932596708938345e-02,5.836566084669931459006e-02,1.892847575433456529310e-10,1.839262606954509479994e-12,1.839264503116574227953e-12,5.836670932596714631423e-02,9.753981183504503094206e-16,0,nan,9.944890195254805159513e-01
27771,5.834051192012484898797e-02,5.833946485192133268871e-02,1.888595401086896096212e-10,1.834308963236355514414e-12,1.834310859398420262374e-12,5.834051192012490493280e-02,9.589362564532713296088e-16,0,nan,9.944939570417854744788e-01
27817,5.829240072098936659151e-02,5.829135624088905426321e-02,1.880806270884928663012e-10,1.825240637207492181823e-12,1.825242533369556929782e-12,5.829240072098943004444e-02,1.088528373508325191546e-15,0,nan,9.945030189849008217312e-01
27831,5.827778179112354239866e-02,5.827673809659119491533e-02,1.878444593585307448804e-10,1.822492579656979086795e-12,1.822494475819043834754e-12,5.827778179112361568056e-02,1.257458678288519461634e-15,0,nan,9.945057710477985480008e-01
27888,5.821837521057118824963e-02,5.821733470427967183092e-02,1.868871934718295744825e-10,1.811360838331134748091e-12,1.811362734493199496149e-12,5.821837521057125987812e-02,1.230341690102790641444e-15,0,nan,9.945169474737162654395e-01
27891,5.821525357875331069257e-02,5.821421323981419704285e-02,1.868370004048395751985e-10,1.810777471439599302008e-12,1.810779367601664050066e-12,5.821525357875338416760e-02,1.262126701504963464924e-15,0,nan,9.945175344467660963734e-01
27951,5.815292620210953111748e-02,5.815188920082105250575e-02,1.858370898253761960001e-10,1.799162555895782647283e-12,1.799164452057847395341e-12,5.815292620210961316448e-02,1.410883419996569833999e-15,0,nan,9.945292475630743351850e-01
27960,5.814359435127509911911e-02,5.814255784909496543866e-02,1.856877497894112189339e-10,1.797428893935005263619e-12,1.797430790097070011677e-12,5.814359435127517017840e-02,1.222134420891702830857e-15,0,nan,9.945310002135588896364e-01
28012,5.808976481450246059923e-02,5.808873118823662529131e-02,1.848281774082899797739e-10,1.787455668106100876922e-12,1.787457564268165624981e-12,5.808976481450253398278e-02,1.263278421812491585971e-15,0,nan,9.945411046828078188839e-01
28032,5.806910092025265035520e-02,5.806806839656829255514e-02,1.844990557580402791239e-10,1.783639459430784261699e-12,1.783641355592849009757e-12,5.806910092025272384039e-02,1.265478356086699743325e-15,0,nan,9.945449810784933841312e-01
28072,5.802783920151327601289e-02,5.802680887712020202374e-02,1.838432695481093087179e-10,1.776039570691788434543e-12,1.776041466853853182601e-12,5.802783920151336837336e-02,1.591657966926332561804e-15,0,nan,9.945527173712428666051e-01
28103,5.799592179790952900520e-02,5.799489317260268783638e-02,1.833372776691933982925e-10,1.770179327847472776480e-12,1.770181224009537524538e-12,5.799592179790962930745e-02,1.729470803681242015083e-15,0,nan,9.945586979162830634934e-01
28132,5.796611121218085693751e-02,5.796508417211838209981e-02,1.828656937494107002555e-10,1.764720482972563873663e-12,1.764722379134628621721e-12,5.796611121218094367030e-02,1.496267109407632509005e-15,0,nan,9.945642807389504783848e-01
28175,5.792199380123214808025e-02,5.792096910422164096621e-02,1.821695689550575886466e-10,1.756667571244338358958e-12,1.756669467406403107016e-12,5.792199380123221662554e-02,1.183407022535000976258e-15,0,nan,9.945725376547539860628e-01
28192,5.790457979760339768394e-02,5.790355602445954735780e-02,1.818953799831713241767e-10,1.753497376693014430744e-12,1.753499272855079178802e-12,5.790457979760345622747e-02,1.011034522434289571104e-15,0,nan,9.945757950993818608367e-01
28248,5.784732691287820804948e-02,5.784630617326273066547e-02,1.809962446984806917926e-10,1.743108178311265797409e-12,1.743110074473330545467e-12,5.784732691287827661511e-02,1.185285935815240992490e-15,0,nan,9.945864978945432811268e-01
28252,5.784324391665651710071e-02,5.784222339314828986723e-02,1.809322590361217242738e-10,1.742369236648856056084e-12,1.742371132810920804142e-12,5.784324391665658746204e-02,1.216414020000336012447e-15,0,nan,9.945872607633309414469e-01
28312,5.778210253591944262075e-02,5.778108524489156822002e-02,1.799762624995413344703e-10,1.731335060494112605420e-12,1.731336956656177353478e-12,5.778210253591951417809e-02,1.238399785462299056894e-15,0,nan,9.945986780389802516845e-01
28320,5.777396499219020209459e-02,5.777294813087034686117e-02,1.798493309414407739354e-10,1.729870883180796471571e-12,1.729872779342861219630e-12,5.777396499219027248980e-02,1.218459113718890961328e-15,0,nan,9.946001967028437796311e-01
28372,5.772115462960169390838e-02,5.772014055402542587192e-02,1.790273227582265982845e-10,1.720393858551479732526e-12,1.720395754713544480584e-12,5.772115462960177762573e-02,1.450375497719034458772e-15,0,nan,9.946100472319094204792e-01
28393,5.769986838205958673553e-02,5.769885542789156968047e-02,1.786968486251306816980e-10,1.716586221815352142955e-12,1.716588117977416891013e-12,5.769986838205966120328e-02,1.290605172575453615018e-15,0,nan,9.946140151460468175086e-01
28432,5.766039917947092530159e-02,5.765938830244284746263e-02,1.780853729796377560864e-10,1.709544653625933896431e-12,1.709546549787998644489e-12,5.766039917947099914593e-02,1.280676745087830012032e-15,0,nan,9.946213686451355360314e-01
28465,5.762706534983978029496e-02,5.762605622485314493808e-02,1.775702561072980154161e-10,1.703616454555447586127e-12,1.703618350717512334185e-12,5.762706534983983649051e-02,9.751590422224318002405e-16,0,nan,9.946275751652794878954e-01
28492,5.759983517478137887702e-02,5.759882747952221188070e-02,1.771503471032128938003e-10,1.698786480821429132630e-12,1.698788376983493880689e-12,5.759983517478143107119e-02,9.061513813612756302111e-16,0,nan,9.946326425791299494293e-01
28538,5.755353179539596242265e-02,5.755252652820650599574e-02,1.764381421417282903805e-10,1.690599601820189198294e-12,1.690601497982253946352e-12,5.755353179539599567038e-02,5.776837008686486060161e-16,0,nan,9.946412539607144908489e-01
28552,5.753946161220330896002e-02,5.753845708205675146818e-02,1.762221798298527730898e-10,1.688118387360689743429e-12,1.688120283522754491488e-12,5.753946161220333142334e-02,3.903984001897557541276e-16,0,nan,9.946438693318500111427e-01
28611,5.748027901732107730615e-02,5.747927758341117576713e-02,1.753161075050491621709e-10,1.677715022932555837988e-12,1.677716919094620586046e-12,5.748027901732110335072e-02,4.531044300311583067444e-16,0,nan,9.946548632502579539863e-01
28612,5.747927749575312827979e-02,5.747827611418469817561e-02,1.753008066115686684905e-10,1.677539432407998397669e-12,1.677541328570063145728e-12,5.747927749575315115984e-02,3.980574385772968446013e-16,0,nan,9.946550491987610517048e-01
28672,5.741928183672449781394e-02,5.741828358732038034562e-02,1.743861636412945217577e-10,1.667048686894964373601e-12,1.667050583057029121660e-12,5.741928183672452306907e-02,4.398371687606411102549e-16,0,nan,9.946661824728727926363e-01
28685,5.740630752127907909799e-02,5.740530994835879585736e-02,1.741888719250278885721e-10,1.664787228956595229487e-12,1.664789125118659977545e-12,5.740630752127910741260e-02,4.932318169100358688594e-16,0,nan,9.946685885694183054759e-01
28732,5.735947365361999950029e-02,5.735847852008593011908e-02,1.734781878428554919407e-10,1.656645233349155007027e-12,1.656647129511219755085e-12,5.735947365362004132338e-02,7.291402124117785701207e-16,0,nan,9.946772694447538552386e-01
28758,5.733361475027587417230e-02,5.733262096192175832909e-02,1.730867864583390657202e-10,1.652163950519387099863e-12,1.652165846681451847921e-12,5.733361475027589915300e-02,4.357076697366899271406e-16,0,nan,9.946820594924947312831e-01
28792,5.729985197208378733258e-02,5.729885993824393453089e-02,1.725768168610953546408e-10,1.646328165725607580330e-12,1.646330061887672328388e-12,5.729985197208382110548e-02,5.894063686129143361152e-16,0,nan,9.946883104025665571415e-01
28832,5.726020731841654359817e-02,5.725921734211090324829e-02,1.719795417454605533400e-10,1.639497670495507023708e-12,1.639499566657571771766e-12,5.726020731841657641562e-02,5.731282865590595137937e-16,0,nan,9.946956456189544201426e-01
28852,5.724041582483480050669e-02,5.723942687463064171727e-02,1.716819890521542438325e-10,1.636096589241097678865e-12,1.636098485403162426923e-12,5.724041582483482766935e-02,4.745362548670702905731e-16,0,nan,9.946993056320798025447e-01
28906,5.718708113031760464917e-02,5.718609494175162788476e-02,1.708821880538487860409e-10,1.626960534736982990540e-12,1.626962430899047738599e-12,5.718708113031765508151e-02,8.818834723282353932111e-16,0,nan,9.947091624752292285091e-01
28912,5.718116425160091331747e-02,5.718017836909016632374e-02,1.707936434739009236098e-10,1.625949620211179124252e-12,1.625951516373243872310e-12,5.718116425160096469511e-02,8.985061972958755324078e-16,0,nan,9.947102554167001437434e-01
28972,5.712209629905386221171e-02,5.712111346840938880254e-02,1.699117198765124423980e-10,1.615886385889918092581e-12,1.615888282051982840640e-12,5.712209629905391150564e-02,8.629572895984158147167e-16,0,nan,9.947211600375055235595e-01
28980,5.711423439467978868667e-02,5.711325196976113627301e-02,1.697946120715468618226e-10,1.614550901499815760995e-12,1.614552797661880509053e-12,5.711423439467983976275e-02,8.942794604665491317552e-16,0,nan,9.947226105895726867650e-01
29032,5.706321102074464468590e-02,5.706223122625340288261e-02,1.690361586931965831201e-10,1.605906024312221516391e-12,1.605907920474286264450e-12,5.706321102074469920771e-02,9.554635249853710615374e-16,0,nan,9.947320197732508154521e-01
29054,5.704166533613606177022e-02,5.704068665098638996058e-02,1.687167020691417691028e-10,1.602267154021242686983e-12,1.602269050183307435042e-12,5.704166533613611155543e-02,8.727867290417209843097e-16,0,nan,9.947359904848752238911e-01
29092,5.700450747703995901805e-02,5.700353070310192754588e-02,1.681669010310609379037e-10,1.596007684138809925495e-12,1.596009580300874673554e-12,5.700450747704001600643e-02,9.997170261355703096262e-16,0,nan,9.947428349004056269910e-01
29128,5.696937219506995053742e-02,5.696839722602246858241e-02,1.676483478737106205629e-10,1.590107700077394282814e-12,1.590109596239459030873e-12,5.696937219506999619927e-02,8.015158033378556107050e-16,0,nan,9.947493026787379770230e-01
29152,5.694598473505919217219e-02,5.694501096618633656510e-02,1.673038886621210557598e-10,1.586190524503704217615e-12,1.586192420665768965674e-12,5.694598473505923162699e-02,6.928459463238443794869e-16,0,nan,9.947536056931739432692e-01
29203,5.689638186773868233637e-02,5.689541064107666440419e-02,1.665751954894755703924e-10,1.577909146362657179478e-12,1.577911042524721927536e-12,5.689638186773870818442e-02,4.543005472386382388309e-16,0,nan,9.947627262123125478719e-01
29212,5.688764186861210853108e-02,5.688667108942735417543e-02,1.664470640144461024884e-10,1.576453714864207574267e-12,1.576455611026272322326e-12,5.688764186861213165169e-02,4.064259049734002923066e-16,0,nan,9.947643324235125260302e-01
29272,5.682947795813733660175e-02,5.682851015337353484114e-02,1.655963701634415143696e-10,1.566796434853354331258e-12,1.566798331015419079316e-12,5.682947795813735206857e-02,2.721619513777153494598e-16,0,nan,9.947750153611592657723e-01
29278,5.682367137446151655888e-02,5.682270386630432212893e-02,1.655116357996654089421e-10,1.565835049697773763342e-12,1.565836945859838511401e-12,5.682367137446153562390e-02,3.355118934706540375106e-16,0,nan,9.947760812566447236570e-01
29332,5.677149209064148716042e-02,5.677052724514042303383e-02,1.647517508232648774371e-10,1.557217874134754373730e-12,1.557219770296819121788e-12,5.677149209064150482953e-02,3.112320396919313771762e-16,0,nan,9.947856547736550166037e-01
29353,5.675123893172070305146e-02,5.675027511840047278469e-02,1.644575588388455621814e-10,1.553883826888507974077e-12,1.553885723050572722136e-12,5.675123893172073546233e-02,5.711041609634834626202e-16,0,nan,9.947893683343845810788e-01
29392,5.671368335963895140894e-02,5.671272145835033751116e-02,1.639131503383720561808e-10,1.547717232259798851726e-12,1.547719128421863599785e-12,5.671368335963898530720e-02,5.977086399794873272108e-16,0,nan,9.947962509263649620735e-01
29428,5.667908277187219678872e-02,5.667812262993143779255e-02,1.634128561783794908451e-10,1.542053918846699239641e-12,1.542055815008763987700e-12,5.667908277187225677898e-02,1.058419764797420585232e-15,0,nan,9.948025879628779807331e-01
29452,5.665605086509239302073e-02,5.665509189307287724047e-02,1.630805136751928616420e-10,1.538293718527187801133e-12,1.538295614689252549192e-12,5.665605086509245263491e-02,1.052212039446748652026e-15,0,nan,9.948068040825019115857e-01
29504,5.660624456796497366851e-02,5.660528812263977693764e-02,1.623636772240968410715e-10,1.530188457408718753467e-12,1.530190353570783501525e-12,5.660624456796504204439e-02,1.207921284233221295935e-15,0,nan,9.948159155735598739058e-01
29513,5.659763757463922434487e-02,5.659668156550019119111e-02,1.622400573846881534110e-10,1.528791408154848332836e-12,1.528793304316913080894e-12,5.659763757463929171110e-02,1.190265658565490986515e-15,0,nan,9.948174893162403294449e-01
29573,5.654035777850186655913e-02,5.653940466881753057482e-02,1.614192828518779935265e-10,1.519521070010071685372e-12,1.519522966172136433431e-12,5.654035777850192916164e-02,1.107218162837198811641e-15,0,nan,9.948279565546091915895e-01
29579,5.653463935915952615074e-02,5.653368653861448600573e-02,1.613375253532948224926e-10,1.518598162719368501627e-12,1.518600058881433249685e-12,5.653463935915959254796e-02,1.174451971782368740791e-15,0,nan,9.948290009523800323898e-01
29633,5.648325154218153398844e-02,5.648230131732529663013e-02,1.606043098086356717778e-10,1.510325532390445955536e-12,1.510327428552510703594e-12,5.648325154218159917271e-02,1.154045946526687355325e-15,0,nan,9.948383815776029780935e-01
29655,5.646235590214890992522e-02,5.646140673141860494288e-02,1.603069295363598608703e-10,1.506972427842577840827e-12,1.506974324004642588886e-12,5.646235590214896232607e-02,9.280669467592239676500e-16,0,nan,9.948421935591631698839e-01
29693,5.642631799095506467401e-02,5.642537063640341854498e-02,1.597950856383077390021e-10,1.501204042376430447600e-12,1.501205938538495195659e-12,5.642631799095510184520e-02,6.587563247218452202506e-16,0,nan,9.948487646400059228693e-01
29731,5.639034899715835574829e-02,5.638940345300082895852e-02,1.592855267939120554518e-10,1.495465059684646686235e-12,1.495466955846711434293e-12,5.639034899715836975483e-02,2.483853543183946200160e-16,0,nan,9.948553189914038401764e-01
29753,5.636955625625874460871e-02,5.636861175759035058608e-02,1.589915583063195928568e-10,1.492155856124595239328e-12,1.492157752286659987387e-12,5.636955625625875676194e-02,2.155991555433846189294e-16,0,nan,9.948591059945481289298e-01
29807,5.631861688521704739641e-02,5.631767494459701678400e-02,1.582732119607971303585e-10,1.484074555641266697830e-12,1.484076451803331445889e-12,5.631861688521705703225e-02,1.710952317526500142086e-16,0,nan,9.948683777606646869130e-01
29813,5.631296547563274107473e-02,5.631202381852748461988e-02,1.581936763525814323328e-10,1.483180238740247652272e-12,1.483182134902312400330e-12,5.631296547563274894875e-02,1.398260278280523492470e-16,0,nan,9.948694058919352968323e-01
29873,5.625654479266610497046e-02,5.625560596290420795063e-02,1.574013888840087519670e-10,1.474276464152090593473e-12,1.474278360314155341532e-12,5.625654479266608839233e-02,2.946880030538665787886e-16,0,nan,9.948796645808735525829e-01
29884,5.624621938442891239118e-02,5.624528107147870603644e-02,1.572567390452223833716e-10,1.472651841654451752668e-12,1.472653737816516500727e-12,5.624621938442890034299e-02,2.142045594104511238363e-16,0,nan,9.948815408900474852884e-01
29933,5.620029335694218253217e-02,5.619935734040328034755e-02,1.566146455671509876622e-10,1.465443814988852618322e-12,1.465445711150917366381e-12,5.620029335694217482417e-02,1.371523057906244505568e-16,0,nan,9.948898823080732155104e-01
29960,5.617503520256299232027e-02,5.617410044739395286184e-02,1.562624065704626411284e-10,1.461492138375099473855e-12,1.461494034537164221913e-12,5.617503520256298963010e-02,4.788918477361129259903e-17,0,nan,9.948944669868289992620e-01
29993,5.614421032398496380633e-02,5.614327710664723108946e-02,1.558333966209363755628e-10,1.456681582457938281467e-12,1.456683478620003029525e-12,5.614421032398496012343e-02,6.559713340715299445957e-17,0,nan,9.949000593182883347282e-01
30037,5.610318930997656300397e-02,5.610225813653128140723e-02,1.552639441733944094716e-10,1.450300293091056929147e-12,1.450302189253121677205e-12,5.610318930997654910585e-02,2.477241805587891508961e-16,0,nan,9.949074967218809202444e-01
30053,5.608829485520570867774e-02,5.608736442314496417616e-02,1.550575928095198547325e-10,1.447989066225960683817e-12,1.447990962388025431875e-12,5.608829485520570056994e-02,1.445542138880989157380e-16,0,nan,9.949101958543228380245e-01
30113,5.603254611785028066473e-02,5.603161845723912681816e-02,1.542871854352400982869e-10,1.439365574301190977776e-12,1.439367470463255725834e-12,5.603254611785029112728e-02,1.867227475703100770518e-16,0,nan,9.949202921570497645245e-01
30114,5.603161838009552975226e-02,5.603069076555859673316e-02,1.542743907570938762868e-10,1.439222430319433512856e-12,1.439224326481498260915e-12,5.603161838009554125497e-02,2.052895803523600629670e-16,0,nan,9.949204600892599315758e-01
30173,5.597696328494716766500e-02,5.597603838205410936579e-02,1.535221263316820899125e-10,1.430810422917888256943e-12,1.430812319079953005002e-12,5.597696328494717459711e-02,1.238387585450409237411e-16,0,nan,9.949303484654422463098e-01
30191,5.596032066351991351993e-02,5.595939658527888244111e-02,1.532936443773224957055e-10,1.428257102687975252128e-12,1.428258998850040000186e-12,5.596032066351992186490e-02,1.491229588644831360273e-16,0,nan,9.949333575945564821035e-01
30233,5.592154553525580107376e-02,5.592062337644441299966e-02,1.527623678568399614380e-10,1.422322936422417866355e-12,1.422324832584482614413e-12,5.592154553525581793310e-02,3.014820785223218961077e-16,0,nan,9.949403650165756046687e-01
30268,5.588929442639247596736e-02,5.588837386203551749198e-02,1.523216045119862996122e-10,1.417402884823356523313e-12,1.417404780985421271372e-12,5.588929442639247314166e-02,5.055891188180703185327e-17,0,nan,9.949461897382283318047e-01
30293,5.586629205321574920262e-02,5.586537262494382233280e-02,1.520078628863844904003e-10,1.413902447161215703649e-12,1.413904343323280451707e-12,5.586629205321574860292e-02,1.073454680122313641483e-17,0,nan,9.949503420456627415455e-01
30346,5.581762080185626723194e-02,5.581670377437104868523e-02,1.513457161128061163735e-10,1.406519549350323286388e-12,1.406521445512388034446e-12,5.581762080185627416745e-02,1.242529809132882922418e-16,0,nan,9.949591223999619093023e-01
30353,5.581120202889613274300e-02,5.581028531771482781298e-02,1.512585648070260319956e-10,1.405548295370467410458e-12,1.405550191532532158517e-12,5.581120202889614370360e-02,1.963872115099010643412e-16,0,nan,9.949602797860539902457e-01
30413,5.575627465794596310245e-02,5.575536065049900569246e-02,1.505144275099809949814e-10,1.397259829067579518344e-12,1.397261725229644266402e-12,5.575627465794596498625e-02,3.378635474214019717162e-17,0,nan,9.949701784692770649247e-01
30424,5.574622222016040878900e-02,5.574530870695655615510e-02,1.503785585317421457461e-10,1.395747350976219131140e-12,1.395749247138283879198e-12,5.574622222016039954618e-02,1.658017916251963516112e-16,0,nan,9.949719890094138646168e-01
30473,5.570150914154463339667e-02,5.570059782456748126434e-02,1.497754053845283980224e-10,1.389036403944295627080e-12,1.389038300106360375139e-12,5.570150914154463241750e-02,1.757887895887659401525e-17,0,nan,9.949800383250354953802e-01
30502,5.567509692668995424647e-02,5.567418690537858511069e-02,1.494200315970724650980e-10,1.385084874693903855015e-12,1.385086770855968603073e-12,5.567509692668995349769e-02,1.344904933634425337426e-17,0,nan,9.949847900711147985855e-01
30533,5.564690468635323516988e-02,5.564599604667227333854e-02,1.490414533116658616755e-10,1.380877383261530945438e-12,1.380879279423595693496e-12,5.564690468635322985390e-02,9.553053861541506782793e-17,0,nan,9.949898595812382894130e-01
30580,5.560424318246100228169e-02,5.560333663085242211777e-02,1.484700365382089538716e-10,1.374530727060520117155e-12,1.374532623222584865214e-12,5.560424318246100616110e-02,6.976825285967313569985e-17,0,nan,9.949975260844770664288e-01
30593,5.559246050446624287655e-02,5.559155452899798566246e-02,1.483125266578562879759e-10,1.372782137745827318716e-12,1.372784033907892066775e-12,5.559246050446623581230e-02,1.270721733846144575025e-16,0,nan,9.949996424640125397142e-01
30653,5.553817581336378123025e-02,5.553727248911408120868e-02,1.475885812688669752353e-10,1.364750045487433419095e-12,1.364751941649498167153e-12,5.553817581336377261084e-02,1.551978822679611857549e-16,0,nan,9.950093871977227245602e-01
30658,5.553365926394201318450e-02,5.553275616004343245846e-02,1.475284759625931434445e-10,1.364083535815044293478e-12,1.364085431977109041537e-12,5.553365926394201407897e-02,1.610675046730295584191e-17,0,nan,9.950101975438485950526e-01
30713,5.548404983586435051945e-02,5.548314914992761442969e-02,1.468695734636980579209e-10,1.356780491839964090369e-12,1.356782388002028838428e-12,5.548404983586436760919e-02,3.080117041628803140175e-16,0,nan,9.950190940049840055532e-01
30737,5.546244371159338854005e-02,5.546154407738795866223e-02,1.465833431696562910371e-10,1.353610044877618344398e-12,1.353611941039683092457e-12,5.546244371159340565350e-02,3.085593154769094809607e-16,0,nan,9.950229661580215752368e-01
30773,5.543008180007819724056e-02,5.542918373963660882975e-02,1.461554600286013651776e-10,1.348872869321639697752e-12,1.348874765483704445811e-12,5.543008180007821966660e-02,4.045825584813264602450e-16,0,nan,9.950287631066903862483e-01
30815,5.539239773959991897101e-02,5.539150150942495631767e-02,1.456584698619638615692e-10,1.343374060777734885009e-12,1.343375956939799633067e-12,5.539239773959993989611e-02,3.777612593579951208910e-16,0,nan,9.950355091605162133101e-01
30833,5.537627093936092759208e-02,5.537537549168368433694e-02,1.454461982111830638003e-10,1.341026577518019961748e-12,1.341028473680084709806e-12,5.537627093936096485814e-02,6.729608353044915837534e-16,0,nan,9.950383947220150885889e-01
30893,5.532261649226791200284e-02,5.532172364471046877021e-02,1.447417457145958264682e-10,1.333241022986287119276e-12,1.333242919148351867335e-12,5.532261649226793484563e-02,4.129013768672085835396e-16,0,nan,9.950479890684428608844e-01
30894,5.532172357233959558709e-02,5.532083076801084381424e-02,1.447300453463346635390e-10,1.333111774973588909156e-12,1.333113671135653657214e-12,5.532172357233961914138e-02,4.257693122385746702157e-16,0,nan,9.950481486596975220647e-01
30953,5.526911770250888394918e-02,5.526822744251220359546e-02,1.440420606918113953939e-10,1.325515619160965695665e-12,1.325517515323030443724e-12,5.526911770250890186900e-02,3.242286068065551952057e-16,0,nan,9.950575463617705771033e-01
30974,5.525042976097025576587e-02,5.524954040366847340948e-02,1.437982895741625479720e-10,1.322825830928605070137e-12,1.322827727090669818196e-12,5.525042976097027838504e-02,4.093935182284745104774e-16,0,nan,9.950608827003184979712e-01
31014,5.521488606231955004189e-02,5.521399842022226001070e-02,1.433355588971961618917e-10,1.317722523804438109408e-12,1.317724419966502857466e-12,5.521488606231955774989e-02,1.396000312545120690047e-16,0,nan,9.950672251794816031622e-01
31053,5.518029692014794068688e-02,5.517941094507344129694e-02,1.428864011199296325710e-10,1.312772042674175749236e-12,1.312773938836240497294e-12,5.518029692014796247596e-02,3.948705743048255401614e-16,0,nan,9.950733934246245268357e-01
31074,5.516169890179355855819e-02,5.516081382218671058659e-02,1.426453627926109847237e-10,1.310116667222047501121e-12,1.310118563384112249179e-12,5.516169890179357612227e-02,3.184107006119435890299e-16,0,nan,9.950767083987252861212e-01
31132,5.511043047593520288752e-02,5.510954786170445263149e-02,1.419825879379897402296e-10,1.302819878448652517507e-12,1.302821774610717265565e-12,5.511043047593520678387e-02,7.070080062377995226875e-17,0,nan,9.950858408967144713491e-01
31134,5.510866514790290632275e-02,5.510778261848094106146e-02,1.419598105917666546918e-10,1.302569232606878663083e-12,1.302571128768943411141e-12,5.510866514790290738663e-02,1.930501090701678194530e-17,0,nan,9.950861552058603831379e-01
31194,5.505578406461465040822e-02,5.505490407315458134541e-02,1.412788621983808837390e-10,1.295079660096812016289e-12,1.295081556258876764347e-12,5.505578406461466015249e-02,1.769889792828558822039e-16,0,nan,9.950955658100974929271e-01
31212,5.503994940096808285990e-02,5.503907016852535583062e-02,1.410754694806045415752e-10,1.292843988548949517726e-12,1.292845884711014265784e-12,5.503994940096809023925e-02,1.340726348187680227911e-16,0,nan,9.950983819628847816020e-01
31254,5.500305492083048392038e-02,5.500217745519118267561e-02,1.406024779384933594692e-10,1.287647396255666422821e-12,1.287649292417731170879e-12,5.500305492083048512994e-02,2.199083397131567585253e-17,0,nan,9.951049404190572091663e-01
31292,5.496973805301731685891e-02,5.496886218082171898791e-02,1.401764440717652175273e-10,1.282969688493713197554e-12,1.282971584655777945612e-12,5.496973805301733376907e-02,3.076268208277670549012e-16,0,nan,9.951108591474426206072e-01
31314,5.495047699034411731178e-02,5.494960203846561280772e-02,1.399306185552168223674e-10,1.280271893987292747905e-12,1.280273790149357495963e-12,5.495047699034412192303e-02,8.391642106514740129039e-17,0,nan,9.951142792387674434920e-01
31372,5.489979471607284861046e-02,5.489892218277508950663e-02,1.392854191140765351575e-10,1.273195688387494072638e-12,1.273197584549558820696e-12,5.489979471607285747720e-02,1.615077239853890623055e-16,0,nan,9.951232729370230613145e-01
31374,5.489804955179938134036e-02,5.489717710170217285226e-02,1.392632452035667718792e-10,1.272952612451015855632e-12,1.272954508613080603691e-12,5.489804955179939131502e-02,1.816942508577647953182e-16,0,nan,9.951235824736905334815e-01
31434,5.484577188864864921714e-02,5.484490192843299860570e-02,1.386003194453630271920e-10,1.265689016978346302738e-12,1.265690913140411050797e-12,5.484577188864862756020e-02,3.948697894045003880062e-16,0,nan,9.951328503267370762593e-01
31453,5.482924840460913495921e-02,5.482837923038796912323e-02,1.383913140206336583130e-10,1.263400402149236335010e-12,1.263402298311301083068e-12,5.482924840460911013776e-02,4.527046094663127231572e-16,0,nan,9.951357778031878734853e-01
31494,5.479364328911157794311e-02,5.479277580695685045953e-02,1.379418032442033835540e-10,1.258480578990941060207e-12,1.258482475153005808266e-12,5.479364328911154532895e-02,5.952178873924337723849e-16,0,nan,9.951420829992669949185e-01
31533,5.475983929965817093022e-02,5.475897342194139399973e-02,1.375161144927183979980e-10,1.253824424719561095119e-12,1.253826320881625843177e-12,5.475983929965813422659e-02,6.702655109992713789606e-16,0,nan,9.951480654655850830370e-01
31554,5.474166304613455741324e-02,5.474079803029852087093e-02,1.372876589605111513240e-10,1.251326775919846309468e-12,1.251328672081911057526e-12,5.474166304613453586472e-02,3.936401815193117818503e-16,0,nan,9.951512806911207730844e-01
31614,5.468983045735040238178e-02,5.468896789616858183924e-02,1.366378493466519581072e-10,1.244227091125937065617e-12,1.244228987288001813675e-12,5.468983045735038711486e-02,2.791546748936687256881e-16,0,nan,9.951604436006308279780e-01
31674,5.463814482503843994454e-02,5.463728470692345157156e-02,1.359923375421185162431e-10,1.237181013821555162596e-12,1.237182909983619910654e-12,5.463814482503842255665e-02,3.182372387809938763227e-16,0,nan,9.951695719246301612658e-01
31695,5.462008944378871772019e-02,5.461923017802376018048e-02,1.357674170058471851423e-10,1.234727457903276585951e-12,1.234729354065341334009e-12,5.462008944378869646643e-02,3.891196614457731254451e-16,0,nan,9.951727587033993799944e-01
31734,5.458660545608507580484e-02,5.458574776952596074864e-02,1.353510870687845835677e-10,1.230188038993337296280e-12,1.230189935155402044339e-12,5.458660545608505373116e-02,4.043790307350280325285e-16,0,nan,9.951786658584679512961e-01
31776,5.455061455561763944511e-02,5.454975856433923186994e-02,1.349047278827057389286e-10,1.225324284977052952466e-12,1.225326181139117700524e-12,5.455061455561761020892e-02,5.359461015351419943304e-16,0,nan,9.951850112538903780804e-01
31794,5.453521166194477687306e-02,5.453435639550637675788e-02,1.347140618262265485270e-10,1.223247667326205110070e-12,1.223249563488269858129e-12,5.453521166194474119942e-02,6.541395645018750976698e-16,0,nan,9.951877255960258487118e-01
31854,5.448396275860137999425e-02,5.448310990092367078752e-02,1.340812260871089598239e-10,1.216359405128486253596e-12,1.216361301290551001654e-12,5.448396275860135916063e-02,3.823808202603210312402e-16,0,nan,9.951967513297256361766e-01
31858,5.448055130004823137790e-02,5.447969860255248014669e-02,1.340391851297940366665e-10,1.215902028441845540400e-12,1.215903924603910288458e-12,5.448055130004821179111e-02,3.595189366648554451866e-16,0,nan,9.951973518409657686132e-01
31914,5.443285806653000435951e-02,5.443200760632747881029e-02,1.334525444926386043301e-10,1.209522764258185205503e-12,1.209524660420249953561e-12,5.443285806652995861634e-02,8.403594613314655520478e-16,0,nan,9.952057432505592149668e-01
31939,5.441160684653584267423e-02,5.441075738196811395486e-02,1.331918115453678133002e-10,1.206689284414602458241e-12,1.206691180576667206299e-12,5.441160684653580607224e-02,6.726871312583400562950e-16,0,nan,9.952094799498610651236e-01
31974,5.438189691065895697841e-02,5.438104883672000011696e-02,1.328279820480768081703e-10,1.202737262050303602211e-12,1.202739158212368350269e-12,5.438189691065892444218e-02,5.982915532237537702374e-16,0,nan,9.952147015480744830763e-01
32021,5.434207715985178710483e-02,5.434123094736912490399e-02,1.323415961213045983397e-10,1.197457361457723970096e-12,1.197459257619788718154e-12,5.434207715985174135827e-02,8.418256681786924289724e-16,0,nan,9.952216955181500245161e-01
32034,5.433107862033256796330e-02,5.433023292151883260059e-02,1.322075041183213331353e-10,1.196002421245317784893e-12,1.196004317407382532952e-12,5.433107862033252131212e-02,8.586464282989478267436e-16,0,nan,9.952236264104204092949e-01
32094,5.428040252927385234116e-02,5.427955919451963456845e-02,1.315910764235432713033e-10,1.189317769918648440810e-12,1.189319666080713188869e-12,5.428040252927382402655e-02,5.216360977711332999391e-16,0,nan,9.952325180243307132014e-01
32103,5.427281333932931078889e-02,5.427197035823406318089e-02,1.314989595002913716759e-10,1.188319372148196235053e-12,1.188321268310260983111e-12,5.427281333932928095978e-02,5.496142623749247764885e-16,0,nan,9.952338489102156547932e-01
32154,5.422986797554806698285e-02,5.422902699385970248791e-02,1.309786650348913721354e-10,1.182682841411247492562e-12,1.182684737573312240620e-12,5.422986797554802740269e-02,7.298589695469190109056e-16,0,nan,9.952413765751640536646e-01
32186,5.420297385936258954819e-02,5.420213412817218717743e-02,1.306536762413459188234e-10,1.179164384439449780778e-12,1.179166280601514528836e-12,5.420297385936255717798e-02,5.972035998663012270770e-16,0,nan,9.952460876800600043848e-01
32214,5.417947430152617038779e-02,5.417863566198144464892e-02,1.303702363702504337175e-10,1.176097174261153724312e-12,1.176099070423218472370e-12,5.417947430152613122437e-02,7.228459828032453362713e-16,0,nan,9.952502022468921302127e-01
32268,5.413423990696432375191e-02,5.413340336606894259708e-02,1.298260283215972418721e-10,1.170211815023040232918e-12,1.170213711185104980977e-12,5.413423990696427903874e-02,8.259684683206890544560e-16,0,nan,9.952581173907720838399e-01
32274,5.412922085384904574701e-02,5.412838454559659034926e-02,1.297657571900630982116e-10,1.169560312136114211161e-12,1.169562208298178959219e-12,5.412922085384899575174e-02,9.236281603558825721811e-16,0,nan,9.952589952221308713010e-01
32334,5.407910698339179339511e-02,5.407827299565048928542e-02,1.291651945932063456222e-10,1.163071803767163954980e-12,1.163073699929228703038e-12,5.407910698339176324074e-02,5.575974642390785553052e-16,0,nan,9.952677556821387937517e-01
32351,5.406493333999826816916e-02,5.406410000778470725802e-02,1.289957427327485013493e-10,1.161242122168846738971e-12,1.161244018330911487029e-12,5.406493333999824488930e-02,4.305906265700381653861e-16,0,nan,9.952702319259552443502e-01
32394,5.402913204522865470159e-02,5.402830036728705626059e-02,1.285685160129285259227e-10,1.156631202883221245814e-12,1.156633099045285993872e-12,5.402913204522864121682e-02,2.495832157547922790775e-16,0,nan,9.952764838068449908910e-01
32434,5.399589228779862193353e-02,5.399506214380683094545e-02,1.281728721470511979167e-10,1.152363866084416226985e-12,1.152365762246480975043e-12,5.399589228779860127609e-02,3.825742781975624093698e-16,0,nan,9.952822846808460850233e-01
32454,5.397929539859806086222e-02,5.397846601981381303714e-02,1.279756892128394919332e-10,1.150238068146617083113e-12,1.150239964308681831171e-12,5.397929539859804290512e-02,3.326664112451077163175e-16,0,nan,9.952851797748513296843e-01
32515,5.392876925297402507242e-02,5.392794220082716694087e-02,1.273768976832358711945e-10,1.143786590652781173772e-12,1.143788486814845921830e-12,5.392876925297401984454e-02,9.694060188783630397838e-17,0,nan,9.952939878933173598161e-01
32517,5.392711505935924437560e-02,5.392628808331136058829e-02,1.273573316400916725220e-10,1.143575884602587971138e-12,1.143577780764652719197e-12,5.392711505935924434511e-02,5.654518337869552012863e-19,0,nan,9.952942761265716772965e-01
32575,5.387920956197861377390e-02,5.387838478773488565254e-02,1.267917419083379532164e-10,1.137487856618516739667e-12,1.137489752780581487726e-12,5.387920956197861112777e-02,4.911228187522913155136e-17,0,nan,9.953026195499034949337e-01
32600,5.385859997871331877883e-02,5.385777615051157152237e-02,1.265490374732249122191e-10,1.134877033236721316431e-12,1.134878929398786064490e-12,5.385859997871331132494e-02,1.383973950081113368076e-16,0,nan,9.953062067294885082347e-01
32635,5.382978625443254200311e-02,5.382896374765458458178e-02,1.262103426288987684517e-10,1.131235286613224258589e-12,1.131237182775289006647e-12,5.382978625443252023098e-02,4.044625920176628472842e-16,0,nan,9.953112195806585239832e-01
32684,5.378952462161241954153e-02,5.378870395890224254121e-02,1.257382982416522556666e-10,1.126162971676332624295e-12,1.126164867838397372353e-12,5.378952462161237783701e-02,7.753278074938787239569e-16,0,nan,9.953182195996969635981e-01
32695,5.378049870595628251246e-02,5.377967845627356496818e-02,1.256326688961987746224e-10,1.125028458484608570771e-12,1.125030354646673318830e-12,5.378049870595624303395e-02,7.340674139426703806964e-16,0,nan,9.953197881589771677468e-01
32755,5.373134629616489049697e-02,5.373052829327316232133e-02,1.250586900725885537961e-10,1.118866954704423506819e-12,1.118868850866488254878e-12,5.373134629616484666471e-02,8.157670331376775051165e-16,0,nan,9.953283254569896796888e-01
32767,5.372153197653421058400e-02,5.372071442176996891593e-02,1.249443350225251596216e-10,1.117640056449752343491e-12,1.117641952611817091549e-12,5.372153197653415469337e-02,1.040376548011346152803e-15,0,nan,9.953300291780160259907e-01
32815,5.368232840863521732055e-02,5.368151264229598096378e-02,1.244883758278007780973e-10,1.112750362309489842800e-12,1.112752258471554590859e-12,5.368232840863517183827e-02,8.472486660703557185077e-16,0,nan,9.953368316455746575935e-01
32851,5.365298199184309613230e-02,5.365216756254801572235e-02,1.241479337752008834117e-10,1.109101794233886084859e-12,1.109103690395950832917e-12,5.365298199184305564074e-02,7.546936164088804466848e-16,0,nan,9.953419204968192848869e-01
32875,5.363344443087340179810e-02,5.363263089091334367975e-02,1.239216961353112277236e-10,1.106678272843565202738e-12,1.106680169005629950796e-12,5.363344443087336368162e-02,7.106849658997899423079e-16,0,nan,9.953453068943660561846e-01
32935,5.358469375428275005557e-02,5.358388243059323402528e-02,1.233586212687513597851e-10,1.100650282300066251449e-12,1.100652178462130999507e-12,5.358469375428272705016e-02,4.293281016575391388724e-16,0,nan,9.953537513717671789712e-01
32995,5.353607577413195539595e-02,5.353526665666848149971e-02,1.227991217983687858024e-10,1.094665991065623668715e-12,1.094667887227688416773e-12,5.353607577413190284264e-02,9.816429654121015317043e-16,0,nan,9.953621652449667090985e-01
33020,5.351585730328620865714e-02,5.351504910213420590503e-02,1.225670453201601934377e-10,1.092185339623907131519e-12,1.092187235785971879577e-12,5.351585730328616166715e-02,8.780574982771345179862e-16,0,nan,9.953656620324750004458e-01
33055,5.348758988952340143186e-02,5.348678296830508549498e-02,1.222431685875337840981e-10,1.088725003864425380186e-12,1.088726900026490128245e-12,5.348758988952336127911e-02,7.506928226636659650133e-16,0,nan,9.953705486799285155164e-01
33104,5.344809065698579580994e-02,5.344728552200778137760e-02,1.217917506667682101599e-10,1.083905048371061411682e-12,1.083906944533126159741e-12,5.344809065698574754600e-02,9.030058275475900948003e-16,0,nan,9.953773726873650874378e-01
33115,5.343923550336224931323e-02,5.343843076847130946216e-02,1.216907327892984025407e-10,1.082826929703421414808e-12,1.082828825865486162866e-12,5.343923550336220847269e-02,7.642426056458798364318e-16,0,nan,9.953789018414338873159e-01
33175,5.339101202232537229930e-02,5.339020946390660854464e-02,1.211417858429966893786e-10,1.076971381818262495970e-12,1.076973277980327244028e-12,5.339101202232530276467e-02,1.302365811626202409918e-15,0,nan,9.953872248930720623020e-01
33189,5.337977864931215538080e-02,5.337897659732551008949e-02,1.210141971944223003103e-10,1.075611165303395190086e-12,1.075613061465459938144e-12,5.337977864931207731486e-02,1.462462875007657939026e-15,0,nan,9.953891626233997324733e-01
33235,5.334291885683074829760e-02,5.334211846509105681147e-02,1.205962994708930626255e-10,1.071157977620035416490e-12,1.071159873782100164548e-12,5.334291885683067686901e-02,1.339045479827807585463e-15,0,nan,9.953955179972475539232e-01
33274,5.331172790329610083893e-02,5.331092891467543309902e-02,1.202435757880937681409e-10,1.067401684999398771062e-12,1.067403581161463519120e-12,5.331172790329601693862e-02,1.573768301857006405634e-15,0,nan,9.954008925320650634765e-01
33295,5.329495542100735200330e-02,5.329415718621519082454e-02,1.200542456748771570987e-10,1.065386338642787467969e-12,1.065388234804852216028e-12,5.329495542100726265827e-02,1.676425743686174167239e-15,0,nan,9.954037813152094603462e-01
33355,5.324712113266499846631e-02,5.324632504514992259459e-02,1.195155967332005709649e-10,1.059656090491761736968e-12,1.059657986653826485027e-12,5.324712113266491478284e-02,1.571605474189655249052e-15,0,nan,9.954120150070417529864e-01
33360,5.324314075338236473822e-02,5.324234484437243702937e-02,1.194708621503716389825e-10,1.059180426509832883312e-12,1.059182322671897631371e-12,5.324314075338227777166e-02,1.633385362507356619650e-15,0,nan,9.954126998157282238378e-01
33415,5.319941541326481809770e-02,5.319862146341697295426e-02,1.189803251972599885097e-10,1.053966862792413772441e-12,1.053968758954478520499e-12,5.319941541326472962681e-02,1.663005064765389306537e-15,0,nan,9.954202192316910985446e-01
33445,5.317561058711578469982e-02,5.317481770251665518234e-02,1.187139474526577113343e-10,1.051137516956960416371e-12,1.051139413119025164430e-12,5.317561058711568874793e-02,1.804434236025792522725e-15,0,nan,9.954243103431812216800e-01
33475,5.315183768788976637065e-02,5.315104586615938819794e-02,1.184484038884211077408e-10,1.048318289140126179419e-12,1.048320185302190927478e-12,5.315183768788965642578e-02,2.068505649780355536391e-15,0,nan,9.954283941469657286723e-01
33531,5.310754678586751542646e-02,5.310675694181670597471e-02,1.179549429047676338017e-10,1.043082646218504045844e-12,1.043084542380568793903e-12,5.310754678586742064686e-02,1.784672883651052431782e-15,0,nan,9.954359977625511872717e-01
33535,5.310438738521549434379e-02,5.310359768211244529956e-02,1.179198058948862116391e-10,1.042710007050649251778e-12,1.042711903212713999837e-12,5.310438738521539686724e-02,1.835564938597954378531e-15,0,nan,9.954365399095422652954e-01
33595,5.305706393748169796831e-02,5.305627634357498734197e-02,1.173945045686052080181e-10,1.037141657911270130565e-12,1.037143554073334878623e-12,5.305706393748158998516e-02,2.035226607620172046397e-15,0,nan,9.954446566749942284635e-01
33617,5.303974367922101307293e-02,5.303895685633491785538e-02,1.172027148567647361682e-10,1.035109865069501673913e-12,1.035111761231566421971e-12,5.303974367922090940288e-02,1.954573104789768784745e-15,0,nan,9.954476255874997735499e-01
33655,5.300986678046341882276e-02,5.300908128638073119054e-02,1.168724735222244462035e-10,1.031612886932637238715e-12,1.031614783094701986773e-12,5.300986678046327901150e-02,2.637457265320313551194e-15,0,nan,9.954527445977832588657e-01
33703,5.297219960724440512845e-02,5.297141578631198166605e-02,1.164571857189296262767e-10,1.027218130418745995259e-12,1.027220026580810743318e-12,5.297219960724429664047e-02,2.048017274885718409300e-15,0,nan,9.954591942723877661639e-01
33715,5.296279535344276812037e-02,5.296201194986997068392e-02,1.163536866260774632974e-10,1.026123343101285399476e-12,1.026125239263350147535e-12,5.296279535344265698626e-02,2.098342998512621870254e-15,0,nan,9.954608038312664530008e-01
33775,5.291584909918120582795e-02,5.291506777686192514176e-02,1.158381180052197950769e-10,1.020672679132865861612e-12,1.020674575294930609671e-12,5.291584909918108776849e-02,2.231079236147633494777e-15,0,nan,9.954688345277351720856e-01
33789,5.290491292476538071066e-02,5.290413208674617229210e-02,1.157182789845946002196e-10,1.019406415039854131149e-12,1.019408311201918879207e-12,5.290491292476526708966e-02,2.147645525969759840997e-15,0,nan,9.954707042669692032165e-01
33835,5.286902746389150059558e-02,5.286824821362662296664e-02,1.153257420364950498740e-10,1.015260551425969064236e-12,1.015262447588033812294e-12,5.286902746389139945985e-02,1.912948634646955792609e-15,0,nan,9.954768368383870162956e-01
33876,5.283710406973208401071e-02,5.283632623010953849318e-02,1.149774416129434774938e-10,1.011584252827865976270e-12,1.011586148989930724329e-12,5.283710406973197841620e-02,1.998491726517625105569e-15,0,nan,9.954822888354937034561e-01
33895,5.282232989721055010923e-02,5.282155270985779832449e-02,1.148165333456479807295e-10,1.009886620016667556410e-12,1.009888516178732304469e-12,5.282232989721044699144e-02,1.952162867472912910652e-15,0,nan,9.954848109133644103825e-01
33955,5.277575585217204878763e-02,5.277498071864551720811e-02,1.143104668044698815024e-10,1.004550548533651179028e-12,1.004552444695715927086e-12,5.277575585217194082481e-02,2.045689686746381374200e-15,0,nan,9.954927569017458043434e-01
33963,5.276955528300097258976e-02,5.276878042263445645066e-02,1.142432273326690339127e-10,1.003841914940651017663e-12,1.003843811102715765721e-12,5.276955528300086406112e-02,2.056652493729851635934e-15,0,nan,9.954938142527305931025e-01
34016,5.272853163954560606896e-02,5.272775858481906080533e-02,1.137991613095124981564e-10,9.991640111385782873576e-13,9.991659073006430354160e-13,5.272853163954548407250e-02,2.313670749663871532007e-15,0,nan,9.955008066831979646389e-01
34050,5.270226490640107092078e-02,5.270149300632056416083e-02,1.135155602100242346595e-10,9.961783857215895270099e-13,9.961802818836542750683e-13,5.270226490640095707278e-02,2.160210848181755905286e-15,0,nan,9.955052809702692115379e-01
34076,5.268220504641793477951e-02,5.268143402736401997855e-02,1.132993559894329611271e-10,9.939032817370545483815e-13,9.939051778991192964399e-13,5.268220504641781064514e-02,2.356286574881187285732e-15,0,nan,9.955086964794908622176e-01
34136,5.263600034522620402244e-02,5.263523135292638710503e-02,1.128026184779373024219e-10,9.886794188627252839512e-13,9.886813150247900320095e-13,5.263600034522607988129e-02,2.358483698141579453544e-15,0,nan,9.955165586326004683476e-01
34137,5.263523129652507986931e-02,5.263446233792924700001e-02,1.127943653726002917735e-10,9.885926649821219077418e-13,9.885945611441866558002e-13,5.263523129652495345472e-02,2.401710452602625029499e-15,0,nan,9.955166894351135031468e-01
34196,5.258991700237966582243e-02,5.258915002797001636559e-02,1.123089246071216038001e-10,9.834921001354182608436e-13,9.834939962974830089020e-13,5.258991700237955409879e-02,2.124430919672054557874e-15,0,nan,9.955243932874515525337e-01
34224,5.256845282456071993815e-02,5.256768678881497403044e-02,1.120795689918382402982e-10,9.810837677276011490259e-13,9.810856638896658970843e-13,5.256845282456063405579e-02,1.633724410239494676346e-15,0,nan,9.955280400897311622490e-01
34256,5.254395448755203035240e-02,5.254318952222279681674e-02,1.118182504413771522164e-10,9.783410065519283190021e-13,9.783429027139930670605e-13,5.254395448755195184600e-02,1.494109121572041459488e-15,0,nan,9.955322005879574018251e-01
34312,5.250116468907378014519e-02,5.250040159098534608972e-02,1.113629914156131396209e-10,9.735657238152866511765e-13,9.735676199773513992349e-13,5.250116468907369737991e-02,1.576446614704091079061e-15,0,nan,9.955394628481580297547e-01
34316,5.249811227365589610949e-02,5.249734930865108256670e-02,1.113305722747569585069e-10,9.732258224448265580021e-13,9.732277186068913060605e-13,5.249811227365581488920e-02,1.547108871704662672538e-15,0,nan,9.955399806770358335593e-01
34376,5.245238983681720090768e-02,5.245162886343414376800e-02,1.108458666283742909734e-10,9.681462354418178295729e-13,9.681481316038825776313e-13,5.245238983681712071399e-02,1.528885367544473288584e-15,0,nan,9.955477336965995381027e-01
34400,5.243413428291763406230e-02,5.243337410375839557908e-02,1.106528114590190269801e-10,9.661242984790400177791e-13,9.661261946411047658375e-13,5.243413428291756706877e-02,1.277670181465413029607e-15,0,nan,9.955508273565611699609e-01
34436,5.240678665635021410418e-02,5.240602766593915884386e-02,1.103641102478382891022e-10,9.631019364256960734837e-13,9.631038325877608215421e-13,5.240678665635013782717e-02,1.455479639809241344010e-15,0,nan,9.955554597875802799777e-01
34488,5.236735996500567480449e-02,5.236660268621425723401e-02,1.099489558714339578984e-10,9.587585181470858246337e-13,9.587604143091505726921e-13,5.236735996500558780066e-02,1.661413450445332755913e-15,0,nan,9.955621340590685738707e-01
34496,5.236130221473261209253e-02,5.236054519869631079798e-02,1.098852801007215156868e-10,9.580926194948376536084e-13,9.580945156569024016668e-13,5.236130221473252111780e-02,1.737442019562759697275e-15,0,nan,9.955631590899351847715e-01
34556,5.231593599758073420691e-02,5.231518094737402924110e-02,1.094093533740594544406e-10,9.531179819242355034027e-13,9.531198780863002514611e-13,5.231593599758064467214e-02,1.711424424494844302128e-15,0,nan,9.955708317426464233082e-01
34576,5.230084010884347711645e-02,5.230008571202332534611e-02,1.092513524247043160185e-10,9.514674240550972346120e-13,9.514693202171619826704e-13,5.230084010884339757667e-02,1.520812700397114035830e-15,0,nan,9.955733833952902913983e-01
34616,5.227068749362527577684e-02,5.226993440075469732342e-02,1.089363074718848533756e-10,9.481777241270940112638e-13,9.481796202891587593222e-13,5.227068749362516907780e-02,2.041278801101334516309e-15,0,nan,9.955784778837439159263e-01
34665,5.223382151500018805157e-02,5.223307001435601587547e-02,1.085521080685494368372e-10,9.441684767734950180743e-13,9.441703729355597661327e-13,5.223382151500006816930e-02,2.295108104551930162045e-15,0,nan,9.955847026613413950497e-01
34676,5.222555619468695342622e-02,5.222480505071032397257e-02,1.084661200127912084188e-10,9.432715496169254818970e-13,9.432734457789902299554e-13,5.222555619468684097751e-02,2.153135632036252929900e-15,0,nan,9.955860976502982837553e-01
34736,5.218054159565260752274e-02,5.217979239217863246525e-02,1.079987688275296901687e-10,9.383991649701913037700e-13,9.384010611322560518284e-13,5.218054159565252200290e-02,1.638921940467332299769e-15,0,nan,9.955936911784374314252e-01
34754,5.216705989728483844337e-02,5.216631127433291742479e-02,1.078591132569610941938e-10,9.369439951065861360070e-13,9.369458912686508840653e-13,5.216705989728473950314e-02,1.896603425565681273234e-15,0,nan,9.955959641406273516614e-01
34796,5.213564319445154748855e-02,5.213489592313942655455e-02,1.075342319566376007585e-10,9.335602797894584533645e-13,9.335621759515232014229e-13,5.213564319445144448935e-02,1.975600569498385907675e-15,0,nan,9.956012586033649249982e-01
34843,5.210055361763171050127e-02,5.209980785405304848368e-02,1.071722963584000526084e-10,9.297930318257376317501e-13,9.297949279878023798085e-13,5.210055361763160310765e-02,2.061275857155856278387e-15,0,nan,9.956071682742263572277e-01
34856,5.209086049203179996647e-02,5.209011514459084557505e-02,1.070724876480939168721e-10,9.287546066670272125719e-13,9.287565028290919606303e-13,5.209086049203169179020e-02,2.076684292368118307366e-15,0,nan,9.956088000593414343302e-01
34916,5.204619299233700230323e-02,5.204544956052623710940e-02,1.066135143550090630299e-10,9.239818611491027654514e-13,9.239837573111675135098e-13,5.204619299233690011040e-02,1.963502518529709622470e-15,0,nan,9.956163156797146021907e-01
34932,5.203430105255614501747e-02,5.203355813019459180646e-02,1.064915867422591321531e-10,9.227146541244980971980e-13,9.227165502865628452564e-13,5.203430105255604363440e-02,1.948389148541883767662e-15,0,nan,9.956183154987220776692e-01
34976,5.200164020228328215500e-02,5.200089867791107128836e-02,1.061572907333425102401e-10,9.192417617004319310434e-13,9.192436578624966791018e-13,5.200164020228318007737e-02,1.962969516777442523196e-15,0,nan,9.956238055969221305524e-01
35022,5.196756044094024556967e-02,5.196682037342062465690e-02,1.058093682162806740874e-10,9.156296199642282282617e-13,9.156315161262929763201e-13,5.196756044094013391040e-02,2.148634076555295081369e-15,0,nan,9.956295305422077285881e-01
35036,5.195720163173636607645e-02,5.195646200666002856305e-02,1.057037956396491852512e-10,9.145340296694241677361e-13,9.145359258314889157945e-13,5.195720163173625495251e-02,2.138759265824469667844e-15,0,nan,9.956312699424961413608e-01
35096,5.191287679348893790987e-02,5.191213905961437891090e-02,1.052530081288554962235e-10,9.098583892537518545125e-13,9.098602854158166025709e-13,5.191287679348881357560e-02,2.395056485815074256198e-15,0,nan,9.956387088470715037488e-01
35111,5.190181329778115193463e-02,5.190107603544798914319e-02,1.051407318751943093619e-10,9.086944614126871098124e-13,9.086963575747518578708e-13,5.190181329778101351928e-02,2.666869212884272652901e-15,0,nan,9.956405646132845908012e-01
35156,5.186866520323822615790e-02,5.186792935251954839160e-02,1.048049074520635116666e-10,9.052145674664205236076e-13,9.052164636284852716660e-13,5.186866520323807540298e-02,2.906473944560057669539e-15,0,nan,9.956461224403960270013e-01
35201,5.183558053983574470669e-02,5.183484609623266459177e-02,1.044705828069980935156e-10,9.017524194518321635298e-13,9.017543156138969115882e-13,5.183558053983560786005e-02,2.640013703584128128759e-15,0,nan,9.956516661024298168211e-01
35216,5.182456637956370237852e-02,5.182383240400286611438e-02,1.043594730543828399752e-10,9.006022941022897639286e-13,9.006041902643545119870e-13,5.182456637956356537263e-02,2.643647496229033581947e-15,0,nan,9.956535108513291866170e-01
35276,5.178057984390523060814e-02,5.177984773555166508885e-02,1.039166845727915811016e-10,8.960213017050736458521e-13,8.960231978671383939105e-13,5.178057984390509625855e-02,2.594594155471066765388e-15,0,nan,9.956608742078688510852e-01
35292,5.176886900449071543528e-02,5.176813739272233955147e-02,1.037990519315797705754e-10,8.948049528950414373503e-13,8.948068490571061854087e-13,5.176886900449059005747e-02,2.421876685034511393869e-15,0,nan,9.956628335544449313649e-01
35336,5.173670512054107800681e-02,5.173597487149132062578e-02,1.034765218340217693116e-10,8.914713255347521998445e-13,8.914732216968169479029e-13,5.173670512054095629834e-02,2.352458855690718359539e-15,0,nan,9.956682126371382748745e-01
35382,5.170314325894454637877e-02,5.170241443003786158128e-02,1.031408294569128904504e-10,8.880038515851928800814e-13,8.880057477472576281398e-13,5.170314325894442128217e-02,2.419516378096643760370e-15,0,nan,9.956738219638366746054e-01
35396,5.169294173656643204273e-02,5.169221333896378139938e-02,1.030389648524745456776e-10,8.869521035354549384538e-13,8.869539996975196865121e-13,5.169294173656629963793e-02,2.561371006079604715280e-15,0,nan,9.956755262654080285362e-01
35456,5.164928922187187604331e-02,5.164856266790603112060e-02,1.026039938281590335645e-10,8.824633763037527833249e-13,8.824652724658175313833e-13,5.164928922187173773977e-02,2.677743328346041586031e-15,0,nan,9.956828152180898667276e-01
35473,5.163694110129057879277e-02,5.163621506827492657621e-02,1.024812194604028388532e-10,8.811970787764099724997e-13,8.811989749384747205581e-13,5.163694110129043101940e-02,2.861776178571745652881e-15,0,nan,9.956848759524499182464e-01
35517,5.160502233994319898347e-02,5.160429765238226662571e-02,1.021644040316061958631e-10,8.779308336349461853164e-13,8.779327297970109333747e-13,5.160502233994304896716e-02,2.907009907564748506339e-15,0,nan,9.956902004858207249878e-01
35564,5.157099259603192820123e-02,5.157026934107714760680e-02,1.018275000969792732327e-10,8.744596961065409924368e-13,8.744615922686057404952e-13,5.157099259603179030088e-02,2.673990648677180357906e-15,0,nan,9.956958735475298310049e-01
35577,5.156159199292554423666e-02,5.156086913339036348347e-02,1.017345885388757053357e-10,8.735028257729615995868e-13,8.735047219350263476452e-13,5.156159199292541904180e-02,2.428064241173006146902e-15,0,nan,9.956974400541203480903e-01
35637,5.151827111374698842106e-02,5.151755007456511326058e-02,1.013073003774369116881e-10,8.691045459000371194761e-13,8.691064420621018675345e-13,5.151827111374687988225e-02,2.106802101753839523082e-15,0,nan,9.957046553200809589699e-01
35655,5.150529612751711394658e-02,5.150457563295184060248e-02,1.011796039023275934029e-10,8.677908215958603118145e-13,8.677927177579250598729e-13,5.150529612751699994950e-02,2.213307965282606377649e-15,0,nan,9.957068151791842698173e-01
35697,5.147505924331487181522e-02,5.147434001685886190147e-02,1.008825204725954658761e-10,8.647357449559363475538e-13,8.647376411180010956122e-13,5.147505924331474582754e-02,2.447548044171840622218e-15,0,nan,9.957118464057710104120e-01
35746,5.143985009446548628542e-02,5.143913234277532053884e-02,1.005374643540928888090e-10,8.611895866829575875392e-13,8.611914828450223355976e-13,5.143985009446534143262e-02,2.815964628781797564850e-15,0,nan,9.957177012731623070739e-01
35757,5.143195592522748632591e-02,5.143123850391458085074e-02,1.004602299253175327160e-10,8.603961763801719563358e-13,8.603980725422367043942e-13,5.143195592522734079210e-02,2.829637921548704448481e-15,0,nan,9.957190134324357488438e-01
35817,5.138896070575391106239e-02,5.138824508204567487191e-02,1.000404100103216884730e-10,8.560855960827919199708e-13,8.560874922448566680291e-13,5.138896070575375183036e-02,3.098564896071405442895e-15,0,nan,9.957261565205135470276e-01
35838,5.137393783367832922337e-02,5.137322283735892142209e-02,9.989405328827775965154e-11,8.545836966665947411443e-13,8.545855928286594892027e-13,5.137393783367816613904e-02,3.174456590431814117756e-15,0,nan,9.957286509680138810916e-01
35877,5.134607313381393811635e-02,5.134535930021593558292e-02,9.962304217419430642269e-11,8.518037624155457616722e-13,8.518056585776105097306e-13,5.134607313381376858102e-02,3.301817025364610495751e-15,0,nan,9.957332757896410727777e-01
35929,5.130899063300207313398e-02,5.130827834480453791821e-02,9.926329262865299463178e-11,8.481159077581397746528e-13,8.481178039202045227112e-13,5.130899063300188516382e-02,3.663493691921959500300e-15,0,nan,9.957394266478786222334e-01
35937,5.130329276095819263093e-02,5.130258071001966152513e-02,9.920810803352832210381e-11,8.475504361434357875571e-13,8.475523323055005356155e-13,5.130329276095800659877e-02,3.626124993699013076510e-15,0,nan,9.957403713586595979325e-01
35997,5.126061914134838470858e-02,5.125990886566191007123e-02,9.879558937308473627581e-11,8.433253804166415642039e-13,8.433272765787063122623e-13,5.126061914134821238481e-02,3.361718485023190605268e-15,0,nan,9.957474433456154052019e-01
36022,5.124286986807374127961e-02,5.124216032989964419997e-02,9.862441520318739159293e-11,8.415732284359894308186e-13,8.415751245980541788770e-13,5.124286986807357104632e-02,3.322087424955928416745e-15,0,nan,9.957503830747720884563e-01
36057,5.121805183173790132489e-02,5.121734332393908240011e-02,9.838546814397848881192e-11,8.391283607428328070142e-13,8.391302569048975550726e-13,5.121805183173774854048e-02,2.983018866001993759856e-15,0,nan,9.957544918677787877258e-01
36114,5.117771095584402324397e-02,5.117700412075609078810e-02,9.799805730598032220646e-11,8.351669489642945961612e-13,8.351688451263593442196e-13,5.117771095584386046795e-02,3.180603674912240299773e-15,0,nan,9.957611663356841022335e-01
36117,5.117559039145241905899e-02,5.117488364421955010508e-02,9.797772646188557592888e-11,8.349591449598335862986e-13,8.349610411218983343570e-13,5.117559039145225673699e-02,3.171863863970925047716e-15,0,nan,9.957615170416446858260e-01
36177,5.113323438237064866296e-02,5.113252938842442057998e-02,9.757234660527206685789e-11,8.308175032086438575245e-13,8.308193993707086055829e-13,5.113323438237049678996e-02,2.970142790244815662482e-15,0,nan,9.957685189829280555658e-01
36206,5.111279997612163533693e-02,5.111209582700033948743e-02,9.737725443979236808929e-11,8.288255266017261235517e-13,8.288274227637908716101e-13,5.111279997612149209011e-02,2.802562645262620526314e-15,0,nan,9.957718949604541559015e-01
36237,5.109098336890552372047e-02,5.109028012100867710554e-02,9.716931101364698286382e-11,8.267032079068435983713e-13,8.267051040689083464297e-13,5.109098336890535993818e-02,3.205698537812281682188e-15,0,nan,9.957754978065907179325e-01
36297,5.104883691798525052752e-02,5.104813540894229811906e-02,9.676860228583494896830e-11,8.226160337223172779920e-13,8.226179298843820260504e-13,5.104883691798505427337e-02,3.844439121352242309659e-15,0,nan,9.957824536268318027878e-01
36299,5.104743383205424117621e-02,5.104673238084964786987e-02,9.675528520028375552624e-11,8.224802590582096397815e-13,8.224821552202743878399e-13,5.104743383205404845250e-02,3.775384930355893346903e-15,0,nan,9.957826850926622546962e-01
36357,5.100679459903464940673e-02,5.100609482169153607867e-02,9.637020317827008241428e-11,8.185557575473359829402e-13,8.185576537094007309986e-13,5.100679459903446080976e-02,3.697487156101817953641e-15,0,nan,9.957893865570922397961e-01
36392,5.098231783136061151529e-02,5.098161906088833489337e-02,9.613886349273816970424e-11,8.161995968239052237285e-13,8.162014929859699717869e-13,5.098231783136041549154e-02,3.844936070458538645747e-15,0,nan,9.957934202405429452974e-01
36417,5.096485598395684296635e-02,5.096415793120066123345e-02,9.597409660331371909345e-11,8.145221584729972477360e-13,8.145240546350619957944e-13,5.096485598395665798113e-02,3.629662359391206251783e-15,0,nan,9.957962967100801009450e-01
36477,5.092302064711476394798e-02,5.092232431187343477674e-02,9.558026562758872287121e-11,8.105150177639668377699e-13,8.105169139260315858283e-13,5.092302064711461314224e-02,2.961445413346675616742e-15,0,nan,9.958031841977552013514e-01
36485,5.091745038268107731438e-02,5.091675427590957453416e-02,9.552792586162168356358e-11,8.099827197509002810187e-13,8.099846159129650290771e-13,5.091745038268092321537e-02,3.026447885153645387490e-15,0,nan,9.958041008229408573116e-01
36537,5.088128816531319736916e-02,5.088059354055517874427e-02,9.518869347033832648524e-11,8.065341188335867041829e-13,8.065360149956514522413e-13,5.088128816531303900788e-02,3.112367739278711299539e-15,0,nan,9.958100491313569312731e-01
36579,5.085213640138121216072e-02,5.085144296979930700342e-02,9.491592804600147569177e-11,8.037629885113161295189e-13,8.037648846733808775773e-13,5.085213640138105319297e-02,3.126078207494558481133e-15,0,nan,9.958148412244048851001e-01
36597,5.083965811778055898795e-02,5.083896519651454753985e-02,9.479936350180078557113e-11,8.025792472192677456359e-13,8.025811433813324936943e-13,5.083965811778041339315e-02,2.863803664854456675472e-15,0,nan,9.958168916213819097261e-01
36657,5.079813008615130520695e-02,5.079743886142594477828e-02,9.441225924160846272572e-11,7.986501905582484430774e-13,7.986520867203131911358e-13,5.079813008615116056083e-02,2.847469426362930378775e-15,0,nan,9.958237117776167620308e-01
36673,5.078707312059971279439e-02,5.078638234711624344087e-02,9.430940524875082064140e-11,7.976067750922423681088e-13,7.976086712543071161671e-13,5.078707312059956925957e-02,2.826207660541596712223e-15,0,nan,9.958255267279509340031e-01
36717,5.075670365444812787148e-02,5.075601411935169032796e-02,9.402736435720267522016e-11,7.947467385636339344147e-13,7.947486347256986824731e-13,5.075670365444799236992e-02,2.669628736347035128800e-15,0,nan,9.958305097091267879474e-01
36767,5.072225894061594547724e-02,5.072157080829223924079e-02,9.370829465582707916789e-11,7.915132707294538461108e-13,7.915151668915185941692e-13,5.072225894061580146470e-02,2.839237539889183354490e-15,0,nan,9.958361577530304374053e-01
36777,5.071537840906455152368e-02,5.071469055672468695395e-02,9.364466266227106759483e-11,7.908686830007699173011e-13,7.908705791628346653595e-13,5.071537840906440765005e-02,2.836883659397319382818e-15,0,nan,9.958372855242733018635e-01
36837,5.067415393874747514547e-02,5.067346776233089267194e-02,9.326413811520079018056e-11,7.870158176639035995732e-13,7.870177138259683476316e-13,5.067415393874734790756e-02,2.510903316877307256912e-15,0,nan,9.958440393307059478609e-01
36861,5.065769227596379764567e-02,5.065700676801190155407e-02,9.311253433174762989867e-11,7.854816789847902458443e-13,7.854835751468549939027e-13,5.065769227596367871546e-02,2.347722462566902468291e-15,0,nan,9.958467347148213840834e-01
36897,5.063302983458010941842e-02,5.063234532729230658044e-02,9.288577481755380948491e-11,7.831879383531698431987e-13,7.831898345152345912571e-13,5.063302983458000806923e-02,2.001641745239878109493e-15,0,nan,9.958507712353833264446e-01
36955,5.059337155526894003188e-02,5.059268865504992773729e-02,9.252206320510627572729e-11,7.795112155275597093317e-13,7.795131116896244573901e-13,5.059337155526883413582e-02,2.093081678694815668889e-15,0,nan,9.958572580243008509518e-01
36957,5.059200568996490704476e-02,5.059132284504987836504e-02,9.250955701255863380832e-11,7.793848428518603650764e-13,7.793867390139251131348e-13,5.059200568996480025763e-02,2.110751219879506821845e-15,0,nan,9.958574813445747059564e-01
37018,5.055039986527880974121e-02,5.054971870355633167815e-02,9.212925224124482866544e-11,7.755435628500204875094e-13,7.755454590120852355678e-13,5.055039986527870557649e-02,2.060611271110674816611e-15,0,nan,9.958642810543444822075e-01
37050,5.052861486614193542444e-02,5.052793458464246295625e-02,9.193062296892889855658e-11,7.735385561410359745302e-13,7.735404523031007225886e-13,5.052861486614182671623e-02,2.151418730527284129018e-15,0,nan,9.958678391871651512440e-01
37078,5.050957607832883694554e-02,5.050889656547051520530e-02,9.175731382009461740317e-11,7.717898408895125919122e-13,7.717917370515773399706e-13,5.050957607832874497470e-02,1.820859420206700956196e-15,0,nan,9.958709475297412174301e-01
37138,5.046885103824223783864e-02,5.046817316760653093777e-02,9.138747420195176568890e-11,7.680603045070952972088e-13,7.680622006691600452672e-13,5.046885103824214441090e-02,1.851195978512679503246e-15,0,nan,9.958775925260766321407e-01
37145,5.046410619753720350200e-02,5.046342851806322887809e-02,9.134446226013198361152e-11,7.676267583938777889459e-13,7.676286545559425370043e-13,5.046410619753710199696e-02,2.011430458509146913056e-15,0,nan,9.958783663812930971428e-01
37198,5.042822434756832200575e-02,5.042754811255108216006e-02,9.101971818424602749875e-11,7.643547592286143621871e-13,7.643566553906791102455e-13,5.042822434756823571681e-02,1.711123909657372937955e-15,0,nan,9.958842161468877317515e-01
37240,5.039984397027035684102e-02,5.039916887627646224779e-02,9.076352063973785183288e-11,7.617750490282465100085e-13,7.617769451903112580669e-13,5.039984397027027812795e-02,1.561772250106144704212e-15,0,nan,9.958888400181348720883e-01
37258,5.038769561109242289820e-02,5.038702100512662540588e-02,9.065403069878087332768e-11,7.606730124534040362309e-13,7.606749086154687842893e-13,5.038769561109235910646e-02,1.266018311612820360573e-15,0,nan,9.958908184950485916235e-01
37318,5.034726443581976490504e-02,5.034659145237523752980e-02,9.029039681033219434999e-11,7.570148734332656161917e-13,7.570167695953303642500e-13,5.034726443581971543154e-02,9.826452526789340491755e-16,0,nan,9.958973996727774483984e-01
37335,5.033582661919817902163e-02,5.033515409428585690721e-02,9.018773851226989989908e-11,7.559826665456704160318e-13,7.559845627077351640901e-13,5.033582661919811301405e-02,1.311343985924685038939e-15,0,nan,9.958992605049703420545e-01
37378,5.030693043095942756926e-02,5.030625906354258686237e-02,8.992880171526349848705e-11,7.533801532517110793573e-13,7.533820494137758274156e-13,5.030693043095936076885e-02,1.327856933031110562512e-15,0,nan,9.959039597816383826813e-01
37431,5.027138257616594468891e-02,5.027071263086788088792e-02,8.961107686049336797431e-11,7.501888140534544220202e-13,7.501907102155191700786e-13,5.027138257616585567252e-02,1.770716895601205392103e-15,0,nan,9.959097370999520346438e-01
37438,5.026669320790843470403e-02,5.026602345006202926525e-02,8.956923074015757796009e-11,7.497686648034706524680e-13,7.497705609655354005264e-13,5.026669320790834181501e-02,1.847923847775241736918e-15,0,nan,9.959104989225410346537e-01
37498,5.022655238023609330922e-02,5.022588422553892623101e-02,8.921166934046530232534e-11,7.461802227742718232828e-13,7.461821189363365713412e-13,5.022655238023597059447e-02,2.443224538634707835311e-15,0,nan,9.959170171957533972801e-01
37527,5.020718542115010230020e-02,5.020651803901721860202e-02,8.903956409135371890165e-11,7.444540160967516233589e-13,7.444559122588163714173e-13,5.020718542114999315493e-02,2.173897551433389176975e-15,0,nan,9.959201602435699726256e-01
37558,5.018650756366833942668e-02,5.018584100573503237186e-02,8.885610309916995768577e-11,7.426146436208643173984e-13,7.426165397829290654568e-13,5.018650756366823716270e-02,2.037678785641156088608e-15,0,nan,9.959235147008989899012e-01
37618,5.014655837607242400145e-02,5.014589340855313270851e-02,8.850251772546853318459e-11,7.390717455513172771935e-13,7.390736417133820252519e-13,5.014655837607235879685e-02,1.300280585372109751992e-15,0,nan,9.959299915369782134388e-01
37623,5.014323358176456940649e-02,5.014256874649426765078e-02,8.847314124688036717112e-11,7.387775221878466928481e-13,7.387794183499114409064e-13,5.014323358176449991930e-02,1.385774109434858355487e-15,0,nan,9.959305303434284026873e-01
37678,5.010670443744153629284e-02,5.010604105402172853134e-02,8.815089905346796055919e-11,7.355513485055491633187e-13,7.355532446676139113771e-13,5.010670443744146412563e-02,1.440270477100875815870e-15,0,nan,9.959364478023661629638e-01
37720,5.007886315108638075611e-02,5.007820087279783033418e-02,8.790592864601535674034e-11,7.331003631093768139486e-13,7.331022592714415620070e-13,5.007886315108629503976e-02,1.711627236260191440368e-15,0,nan,9.959409550009413082802e-01
37738,5.006694536987948973561e-02,5.006628356427966081155e-02,8.780123304089514370948e-11,7.320532741360983764515e-13,7.320551702981631245098e-13,5.006694536987941108013e-02,1.571006157874252103996e-15,0,nan,9.959428835948018447636e-01
37798,5.002728079758583107362e-02,5.002662056356128872370e-02,8.745350576782602896399e-11,7.285773457891629365292e-13,7.285792419512276845876e-13,5.002728079758573717493e-02,1.876949594377197651277e-15,0,nan,9.959492990114120588218e-01
37816,5.001539979654980039303e-02,5.001474003278529728567e-02,8.734956357403640970509e-11,7.275388595566310725371e-13,7.275407557186958205955e-13,5.001539979654969161367e-02,2.174917318679324087136e-15,0,nan,9.959512196775546968158e-01
37858,4.998771034684086622679e-02,4.998705167818144612379e-02,8.710770343542665841453e-11,7.251233884858610378105e-13,7.251252846479257858689e-13,4.998771034684074058470e-02,2.513459613580111673280e-15,0,nan,9.959556941487096928269e-01
37913,4.995151979936903602342e-02,4.995086256020150189405e-02,8.679239728603792422371e-11,7.219764138505865401591e-13,7.219783100126512882175e-13,4.995151979936891536527e-02,2.415505068816844344292e-15,0,nan,9.959615386249993088303e-01
37918,4.994823364599081799708e-02,4.994757653652067558303e-02,8.676381236471042782958e-11,7.216912289037283816214e-13,7.216931250657931296798e-13,4.994823364599069093198e-02,2.543935935434456106654e-15,0,nan,9.959620691025922096010e-01
37978,4.990885032543330990240e-02,4.990819476901064283281e-02,8.642181899531049118933e-11,7.182806953584658277815e-13,7.182825915205305758399e-13,4.990885032543316833270e-02,2.836565013002351328566e-15,0,nan,9.959684239683637660173e-01
38010,4.988788394297053591098e-02,4.988722921234023388593e-02,8.624019383427907088613e-11,7.164705279953245773761e-13,7.164724241573893254345e-13,4.988788394297039097686e-02,2.905196654652080488534e-15,0,nan,9.959718050490243304541e-01
38038,4.986956001760266959932e-02,4.986890600811950263749e-02,8.608170988426513685814e-11,7.148916177858901036593e-13,7.148935139479548517176e-13,4.986956001760252942554e-02,2.810808604000963981877e-15,0,nan,9.959747588407205074780e-01
38098,4.983036235695562088388e-02,4.982970988833755610070e-02,8.574347170481891666565e-11,7.115238277241339530174e-13,7.115257238861987010758e-13,4.983036235695549897890e-02,2.446399664838539437727e-15,0,nan,9.959810738137672798606e-01
38108,4.982383839532428249086e-02,4.982318618292884415677e-02,8.568727964169152122793e-11,7.109645872591426557736e-13,7.109664834212074038320e-13,4.982383839532415193937e-02,2.620261671904080921077e-15,0,nan,9.959821243811963780877e-01
38158,4.979125697995703814236e-02,4.979060604616301205505e-02,8.540709124523770735053e-11,7.081771582960641616830e-13,7.081790544581289097414e-13,4.979125697995688588649e-02,3.057883563697628757632e-15,0,nan,9.959873689810269186914e-01
38205,4.976068865784830791421e-02,4.976003892213506918374e-02,8.514488229253881772932e-11,7.055702455735900464322e-13,7.055721417356547944906e-13,4.976068865784816908212e-02,2.789995314200147987859e-15,0,nan,9.959922864218209304500e-01
38218,4.975224352506555508535e-02,4.975159412008762355173e-02,8.507255540763556785404e-11,7.048514441918968540586e-13,7.048533403539616021170e-13,4.975224352506542247387e-02,2.665437150694982284023e-15,0,nan,9.959936444354171943450e-01
38278,4.971332163271988124897e-02,4.971267375058295578949e-02,8.473985120681972519253e-11,7.015465216520800287388e-13,7.015484178141447767972e-13,4.971332163271972538814e-02,3.135192609133296286942e-15,0,nan,9.959999002692980769706e-01
38303,4.969713111615743639238e-02,4.969648386678188894949e-02,8.460176197916565763620e-11,7.001755683708342935452e-13,7.001774645328990416036e-13,4.969713111615728356731e-02,3.075128665238468031472e-15,0,nan,9.960025010978089160703e-01
38338,4.967449094532450787343e-02,4.967384458008615444324e-02,8.440896576914379324835e-11,6.982622284503277297589e-13,6.982641246123924778173e-13,4.967449094532437725417e-02,2.629503679745020394739e-15,0,nan,9.960061365744311119791e-01
38398,4.963575110723628808218e-02,4.963510625298648420989e-02,8.407988633137994376106e-11,6.949984038769295142759e-13,6.950003000389942623343e-13,4.963575110723612774901e-02,3.230195352005016729958e-15,0,nan,9.960123534420295088820e-01
38401,4.963381649377338750151e-02,4.963317171491845453124e-02,8.406347953954686180006e-11,6.948357470875824653920e-13,6.948376432496472134504e-13,4.963381649377322450865e-02,3.283907373810326666987e-15,0,nan,9.960126637768022558428e-01
38458,4.959710176475038562183e-02,4.959645841561129142594e-02,8.375260023959835851734e-11,6.917548887222044980904e-13,6.917567848842692461488e-13,4.959710176475021285760e-02,3.483353299014007642811e-15,0,nan,9.960185509627179969712e-01
38500,4.957010088143860848664e-02,4.956945858239682894952e-02,8.352456029365720980363e-11,6.894964276966554738922e-13,6.894983238587202219505e-13,4.957010088143844707943e-02,3.256140444076228995174e-15,0,nan,9.960228777640425840861e-01
38519,4.955790067449913210984e-02,4.955725884956328070041e-02,8.342168487621829813740e-11,6.884779723734971815550e-13,6.884798685355619296134e-13,4.955790067449898923571e-02,2.882973803702405618591e-15,0,nan,9.960248320349905575368e-01
38579,4.951943276340241978373e-02,4.951879243182063378148e-02,8.309797731421888171708e-11,6.852749362876055750243e-13,6.852768324496703230827e-13,4.951943276340226187984e-02,3.188725581360996787847e-15,0,nan,9.960309908128163727185e-01
38598,4.950726992048914976152e-02,4.950663006059592002872e-02,8.299583654283049217751e-11,6.842647845217814531373e-13,6.842666806838462011957e-13,4.950726992048899814262e-02,3.062558242497048106360e-15,0,nan,9.960329371112496874116e-01
38639,4.948105429250612696812e-02,4.948041544849630934966e-02,8.277602557657990413477e-11,6.820917382616467783478e-13,6.820936344237115264062e-13,4.948105429250593711077e-02,3.836970647533724731776e-15,0,nan,9.960371305137544485327e-01
38697,4.944403979654909270236e-02,4.944340238505872536789e-02,8.246646307903575459036e-11,6.790333598584533781889e-13,6.790352560205181262473e-13,4.944403979654889989394e-02,3.899527961529137409721e-15,0,nan,9.960430475074460491777e-01
38699,4.944276491575620713359e-02,4.944212755356755528702e-02,8.245581743739335086840e-11,6.789282249488367528073e-13,6.789301211109015008657e-13,4.944276491575601466060e-02,3.892844402986724174258e-15,0,nan,9.960432512261977778287e-01
38759,4.940456428897029017566e-02,4.940392840288308079488e-02,8.213734077463853986459e-11,6.757842444226339963903e-13,6.757861405846987444487e-13,4.940456428897009073328e-02,4.036922106911981053568e-15,0,nan,9.960493530380033649387e-01
38796,4.938105132626533638751e-02,4.938041634760298448370e-02,8.194180469557720774223e-11,6.738551274813667649208e-13,6.738570236434315129792e-13,4.938105132626511626059e-02,4.457720449855327933015e-15,0,nan,9.960531064384925651754e-01
38819,4.936645206982458872202e-02,4.936581765414995576213e-02,8.182058356913957177625e-11,6.726596461614090128487e-13,6.726615423234737609071e-13,4.936645206982436365859e-02,4.559035962939241602499e-15,0,nan,9.960554360364844306980e-01
38879,4.932842791784095709540e-02,4.932779496692068360586e-02,8.150553390353535390472e-11,6.695542810333060703854e-13,6.695561771953708184438e-13,4.932842791784074964009e-02,4.205593370764858708113e-15,0,nan,9.960615003084076848634e-01
38896,4.931767037230661010483e-02,4.931703783537559615535e-02,8.141657863426320479980e-11,6.686779037911902781304e-13,6.686797999532550261888e-13,4.931767037230639737759e-02,4.313408173973436836848e-15,0,nan,9.960632151261425807102e-01
38939,4.929049149437431803777e-02,4.928986000258062799562e-02,8.119217996126352646481e-11,6.664680012813120986973e-13,6.664698974433768467557e-13,4.929049149437410745522e-02,4.272275416584585655930e-15,0,nan,9.960675459400219302394e-01
38996,4.925453284381494517552e-02,4.925390273300630367137e-02,8.089605370693272658493e-11,6.635535799910117875365e-13,6.635554761530765355948e-13,4.925453284381473327159e-02,4.302221831083983450599e-15,0,nan,9.960732721025402481674e-01
38999,4.925264246259978412334e-02,4.925201242433512038854e-02,8.088051002555256663636e-11,6.634006605084752332777e-13,6.634025566705399813361e-13,4.925264246259957107423e-02,4.325638267773579155278e-15,0,nan,9.960735730170365562815e-01
39059,4.921488048750021632172e-02,4.921425189719703247038e-02,8.057051247842842985186e-11,6.603521136633312967481e-13,6.603540098253960448065e-13,4.921488048749998914409e-02,4.616035279067534446907e-15,0,nan,9.960795816246400255023e-01
39095,4.919226495094980444733e-02,4.919163722676350714025e-02,8.038531190024900646273e-11,6.585319467989089388398e-13,6.585338429609736868982e-13,4.919226495094959910283e-02,4.174325039550787898418e-15,0,nan,9.960831779591229809116e-01
39119,4.917720523585366459995e-02,4.917657808797423757419e-02,8.026217579973081702356e-11,6.573222170254905315631e-13,6.573241131875552796215e-13,4.917720523585347022622e-02,3.952516855561697906567e-15,0,nan,9.960855718474911755134e-01
39179,4.913961637622123873603e-02,4.913899066525744679934e-02,7.995548856614292188255e-11,6.543108281914265323596e-13,6.543127243534912804180e-13,4.913961637622103281894e-02,4.190449840568026877498e-15,0,nan,9.960915437697500455496e-01
39196,4.912898186021220914288e-02,4.912835655537717977070e-02,7.986889215845743582062e-11,6.534609466198782762983e-13,6.534628427819430243567e-13,4.912898186021199186199e-02,4.422662212864664372181e-15,0,nan,9.960932324988264195990e-01
39239,4.910211357893458361534e-02,4.910148929940770512470e-02,7.965043945022867185905e-11,6.513178060603985756219e-13,6.513197022224633236802e-13,4.910211357893435885007e-02,4.577507124826501220791e-15,0,nan,9.960974974750479800280e-01
39296,4.906656533807576131556e-02,4.906594241336588446689e-02,7.936214986482816020981e-11,6.484913198376985799144e-13,6.484932159997633279728e-13,4.906656533807552631135e-02,4.789497846421694652449e-15,0,nan,9.961031366973377620868e-01
39299,4.906469651608388882202e-02,4.906407366254440793885e-02,7.934701721948436658291e-11,6.483430108205798972630e-13,6.483449069826446453214e-13,4.906469651608365008409e-02,4.865778190868042674078e-15,0,nan,9.961034330465101606540e-01
39359,4.902736486150580108578e-02,4.902674342853319267022e-02,7.904521073539930209056e-11,6.453863039353388239383e-13,6.453882000974035719967e-13,4.902736486150558602073e-02,4.386632935446969891624e-15,0,nan,9.961093505667539405989e-01
39397,4.900376550796511909702e-02,4.900314497189433432522e-02,7.885489731034457413879e-11,6.435230162311853232418e-13,6.435249123932500713002e-13,4.900376550796488709809e-02,4.734308347864729174462e-15,0,nan,9.961130890303936594307e-01
39419,4.899011829077160040669e-02,4.898949827297414960636e-02,7.874500895252885998706e-11,6.424475481296993608963e-13,6.424494442917641089547e-13,4.899011829077138245494e-02,4.448891926128613796904e-15,0,nan,9.961152501179070187102e-01
39479,4.895295648117517495201e-02,4.895233787318977597414e-02,7.844640091757527410551e-11,6.395266073769422368097e-13,6.395285035390069848681e-13,4.895295648117494969546e-02,4.601490288898953449838e-15,0,nan,9.961211317815888870771e-01
39498,4.894120619342286204745e-02,4.894058803076446056979e-02,7.835217220753477342030e-11,6.386053350154794619447e-13,6.386072311775442100030e-13,4.894120619342264694851e-02,4.395047680423818928690e-15,0,nan,9.961229905924530715036e-01
39539,4.891587911172136371452e-02,4.891526190821331165903e-02,7.814937576848111386294e-11,6.366233468853893363333e-13,6.366252430474540843917e-13,4.891587911172114939146e-02,4.381461735326460454969e-15,0,nan,9.961269956389250439461e-01
39599,4.887888586311435468179e-02,4.887827005877717206905e-02,7.785392273353304001777e-11,6.337376330853445234002e-13,6.337395292474092714586e-13,4.887888586311414915433e-02,4.204831162255914400016e-15,0,nan,9.961328417705560634506e-01
39659,4.884197641774608994458e-02,4.884136200730132548742e-02,7.756003113047449675094e-11,6.308693336161850772927e-13,6.308712297782498253511e-13,4.884197641774587378855e-02,4.425620086028765138954e-15,0,nan,9.961386702566356535346e-01
39700,4.881680299932007749408e-02,4.881618953834694629723e-02,7.736009778863562336023e-11,6.289192771146769908793e-13,6.289211732767417389377e-13,4.881680299931985121431e-02,4.635284487279011140873e-15,0,nan,9.961426429478163864441e-01
39719,4.880515045968477488847e-02,4.880453743788180920316e-02,7.726769036562878109853e-11,6.280183173136093721807e-13,6.280202134756741202391e-13,4.880515045968455239324e-02,4.558847260121912004330e-15,0,nan,9.961444811768296746951e-01
39779,4.876840767466358167459e-02,4.876779603627944686961e-02,7.697688993303285689724e-11,6.251844541970456933331e-13,6.251863503591104413914e-13,4.876840767466336026357e-02,4.540050307927414871702e-15,0,nan,9.961502746103273035782e-01
39802,4.875434492691121252106e-02,4.875373381745860823511e-02,7.686582263838955053994e-11,6.241026608091334866848e-13,6.241045569711982347432e-13,4.875434492691098357822e-02,4.695844885018658623505e-15,0,nan,9.961524908066948862887e-01
39839,4.873174775006940129263e-02,4.873113748990858667964e-02,7.668761941358035313440e-11,6.223676154572088058419e-13,6.223695116192735539003e-13,4.873174775006915475522e-02,5.059071775801162350564e-15,0,nan,9.961560506358466285468e-01
39899,4.869517037493153316374e-02,4.869456148782581178525e-02,7.639986847417326184338e-11,6.195676734437939172795e-13,6.195695696058586653379e-13,4.869517037493130406505e-02,4.704751899332240885303e-15,0,nan,9.961618093316211276192e-01
39904,4.869212597681909365788e-02,4.869151720390219040269e-02,7.637595749953324137988e-11,6.193351036685133396784e-13,6.193369998305780877368e-13,4.869212597681886476925e-02,4.700731926303944035685e-15,0,nan,9.961622884431319020901e-01
39959,4.865867523991085352719e-02,4.865806772071908786748e-02,7.611362686688587844508e-11,6.167845016533476008868e-13,6.167863978154123489452e-13,4.865867523991060828066e-02,5.040139917641367536460e-15,0,nan,9.961675507754335753201e-01
40006,4.863014462711537366779e-02,4.862953817588270416516e-02,7.589045191185485096039e-11,6.146159826706279888459e-13,6.146178788326927369043e-13,4.863014462711512734045e-02,5.065322082541591638875e-15,0,nan,9.961720362398469183159e-01
40020,4.862165584298206583158e-02,4.862104970926017094568e-02,7.582415136458633248867e-11,6.139720062447124121616e-13,6.139739024067771602199e-13,4.862165584298182378683e-02,4.978126365281679639190e-15,0,nan,9.961733703040025421881e-01
40080,4.858532562450280922750e-02,4.858472084840857047050e-02,7.554092274752390399438e-11,6.112222742144966508710e-13,6.112241703765613989294e-13,4.858532562450256433672e-02,5.040426804402663399378e-15,0,nan,9.961790771910296426843e-01
40109,4.856779518742564832889e-02,4.856719106570242527887e-02,7.540455968351990115360e-11,6.098991219318158808828e-13,6.099010180938806289412e-13,4.856779518742541672298e-02,4.768713752392087967684e-15,0,nan,9.961818294138075286295e-01
40140,4.854907672274057228723e-02,4.854847329921348209059e-02,7.525917305566524567603e-11,6.084889376157062751168e-13,6.084908337777710231752e-13,4.854907672274033207207e-02,4.947883089134299735601e-15,0,nan,9.961847670579030023115e-01
40200,4.851290883479927179556e-02,4.851230675880518344867e-02,7.497889237493536396574e-11,6.057718744318695511641e-13,6.057737705939342992225e-13,4.851290883479905116719e-02,4.547828013952484707941e-15,0,nan,9.961904399805482604891e-01
40212,4.850568495232583654531e-02,4.850508314523655634121e-02,7.492301165340515536064e-11,6.052304039441747008326e-13,6.052323001062394488909e-13,4.850568495232560914068e-02,4.688205715242736440485e-15,0,nan,9.961915725384212082932e-01
40260,4.847682165936008369389e-02,4.847622092589104481064e-02,7.470007087236735695864e-11,6.030709637345697563562e-13,6.030728598966345044146e-13,4.847682165935985623844e-02,4.692045468458943566271e-15,0,nan,9.961960960344458059206e-01
40315,4.844381239619474643909e-02,4.844321288899655630900e-02,7.444575801163575771828e-11,6.006092160587073253056e-13,6.006111122207720733640e-13,4.844381239619450805014e-02,4.920937079138240446848e-15,0,nan,9.962012659958765708004e-01
40320,4.844081489667078493921e-02,4.844021550074487092452e-02,7.442269879531848775694e-11,6.003860856721338820118e-13,6.003879818341986300702e-13,4.844081489667054892195e-02,4.872280966502903889081e-15,0,nan,9.962017352946199918724e-01
40380,4.840488824853540761328e-02,4.840429018519652737407e-02,7.414676647069650695348e-11,5.977171214584722858907e-13,5.977190176205370339491e-13,4.840488824853514028630e-02,5.522727062453991402386e-15,0,nan,9.962073578356562113820e-01
40418,4.838217600699890735827e-02,4.838157878508007880836e-02,7.397274964458803350825e-11,5.960349549583065450636e-13,5.960368511203712931220e-13,4.838217600699862616027e-02,5.812016346449702818677e-15,0,nan,9.962109101644795697717e-01
40440,4.836904141830376119282e-02,4.836844468262149754345e-02,7.387226430419338092267e-11,5.950639533620343348234e-13,5.950658495240990828817e-13,4.836904141830347862941e-02,5.841823750377878328792e-15,0,nan,9.962129637316911721272e-01
40500,4.833327411086126013107e-02,4.833267869793070325990e-02,7.359918277952888955015e-11,5.924264646949109212108e-13,5.924283608569756692691e-13,4.833327411086096145709e-02,6.179469259876155869854e-15,0,nan,9.962185530564304198980e-01
40521,4.832077428613731212570e-02,4.832017933501575601696e-02,7.350393812341652586165e-11,5.915070264923364871204e-13,5.915089226544012351788e-13,4.832077428613698707172e-02,6.727002630000856698760e-15,0,nan,9.962205054186953776191e-01
40560,4.829758603261867511147e-02,4.829699193756023523072e-02,7.332751245770127299000e-11,5.898045398020537855174e-13,5.898064359641185335758e-13,4.829758603261833117544e-02,7.121184771728197364213e-15,0,nan,9.962241258831461038930e-01
40620,4.826197689150190511809e-02,4.826138410946116674705e-02,7.305724397624617254968e-11,5.871980640506173845590e-13,5.871999602126821326174e-13,4.826197689150155345034e-02,7.286642063996689196418e-15,0,nan,9.962296822846669980484e-01
40625,4.825901301709058233147e-02,4.825842034424964593908e-02,7.303478458866322475364e-11,5.869815515262340494735e-13,5.869834476882987975319e-13,4.825901301709023789399e-02,7.137267344226685552904e-15,0,nan,9.962301445789840798322e-01
40680,4.822644639694211032843e-02,4.822585492308965188224e-02,7.278836804850528682617e-11,5.846069238194465621902e-13,5.846088199815113102486e-13,4.822644639694177755290e-02,6.900270555178082644741e-15,0,nan,9.962352223334030371289e-01
40729,4.819748796545840485717e-02,4.819689755639451622660e-02,7.256981262693818551691e-11,5.825021234697116898201e-13,5.825040196317764378785e-13,4.819748796545807406031e-02,6.863363072489985705705e-15,0,nan,9.962397346261028556946e-01
40740,4.819099425986569235070e-02,4.819040408939691960688e-02,7.252087546290168847243e-11,5.820310064886706480272e-13,5.820329026507353960856e-13,4.819099425986537792190e-02,6.524638041718662349087e-15,0,nan,9.962407461013408879790e-01
40800,4.815562019268439242214e-02,4.815503132081938586495e-02,7.225475708222340276716e-11,5.794702004294224046009e-13,5.794720965914871526593e-13,4.815562019268407611971e-02,6.568338857019711209223e-15,0,nan,9.962462536600441231037e-01
40834,4.813560943358941024428e-02,4.813502129548742625165e-02,7.210456321571222341243e-11,5.780257426603406388286e-13,5.780276388224053868870e-13,4.813560943358908405189e-02,6.776529721466736727055e-15,0,nan,9.962493674419116739590e-01
40860,4.812032390928547287423e-02,4.811973633126881422228e-02,7.199000384291463037306e-11,5.769243949936777009941e-13,5.769262911557424490525e-13,4.812032390928514236875e-02,6.868313695853503750121e-15,0,nan,9.962517450806538036440e-01
40920,4.808510512502200268115e-02,4.808451883612261529288e-02,7.172660675437519839383e-11,5.743934805042158708566e-13,5.743953766662806189150e-13,4.808510512502167608218e-02,6.792102522249937548792e-15,0,nan,9.962572204338921627370e-01
40938,4.807455455969943114436e-02,4.807396865661629076216e-02,7.164785074204333105244e-11,5.736370936138410785852e-13,5.736389897759058266436e-13,4.807455455969910879072e-02,6.705285938122941456267e-15,0,nan,9.962588599172488688536e-01
40980,4.804996355670329566401e-02,4.804937855221429188202e-02,7.146455689826819272036e-11,5.718773482447026668513e-13,5.718792444067674149096e-13,4.804996355670296446396e-02,6.892826180418530520016e-15,0,nan,9.962626797900755402644e-01
41040,4.801489892258524461166e-02,4.801431519782376616812e-02,7.120384542783371286516e-11,5.693758904498759089618e-13,5.693777866119406570202e-13,4.801489892258491852769e-02,6.791308012459469574703e-15,0,nan,9.962681232191047220694e-01
41043,4.801314770536800613510e-02,4.801256404447040715411e-02,7.119084482921860453707e-11,5.692512008446938769582e-13,5.692530970067586250166e-13,4.801314770536767984106e-02,6.795930855098325402240e-15,0,nan,9.962683949737167850486e-01
41100,4.797991094236093989611e-02,4.797932849266798444043e-02,7.094446356721161994997e-11,5.668890002958602662752e-13,5.668908964579250143336e-13,4.797991094236058573808e-02,7.381381516102386008929e-15,0,nan,9.962735507904811150604e-01
41148,4.795197556153037166116e-02,4.795139412855370375510e-02,7.073790954525152277241e-11,5.649099056834870839124e-13,5.649118018455518319708e-13,4.795197556153001935305e-02,7.347103089951075182118e-15,0,nan,9.962778814765095542838e-01
41160,4.794499933715107992116e-02,4.794441815789136918102e-02,7.068640261076998234544e-11,5.644165718905745186529e-13,5.644184680526392667113e-13,4.794499933715073864142e-02,7.118150872090639399562e-15,0,nan,9.962789625732875011042e-01
41220,4.791016382949490198806e-02,4.790958391605670135815e-02,7.042965392244345929206e-11,5.619585002642817104482e-13,5.619603964263464585066e-13,4.791016382949453871596e-02,7.582359842881545445445e-15,0,nan,9.962843586362242602212e-01
41254,4.789045738245393396548e-02,4.788987818427639653329e-02,7.028474224391509243897e-11,5.605719262689594312970e-13,5.605738224310241793554e-13,4.789045738245358885038e-02,7.206343870830049800128e-15,0,nan,9.962874094532924722396e-01
41280,4.787540414334060662194e-02,4.787482549113560026388e-02,7.017420893507537296968e-11,5.595146813602079220071e-13,5.595165775222726700655e-13,4.787540414334027462229e-02,6.934659911799187898957e-15,0,nan,9.962897390475731061905e-01
41340,4.784072000403651048206e-02,4.784014260849962091315e-02,6.992005914977091961116e-11,5.570850120253156833477e-13,5.570869081873804314061e-13,4.784072000403617444037e-02,7.024177041439870910892e-15,0,nan,9.962951038752425061648e-01
41360,4.782917536518720841299e-02,4.782859838752923087313e-02,6.983562891815679689093e-11,5.562782488958255380575e-13,5.562801450578902861159e-13,4.782917536518688829891e-02,6.692862193713119304254e-15,0,nan,9.962968886997680598551e-01
41400,4.780611113832159558834e-02,4.780553499491085184259e-02,6.966719613525320647984e-11,5.546693900011366816329e-13,5.546712861632014296913e-13,4.780611113832129086993e-02,6.374047197170537507314e-15,0,nan,9.963004531867285656368e-01
41460,4.777157727431680794838e-02,4.777100237851317904303e-02,6.941561152723059759102e-11,5.522677139147575499115e-13,5.522696100768222979698e-13,4.777157727431645897759e-02,7.304987984828620340727e-15,0,nan,9.963057870491604836702e-01
41466,4.776812800258403712839e-02,4.776755323129345393030e-02,6.939052305874349448402e-11,5.520283094560438496015e-13,5.520302056181085976599e-13,4.776812800258368997024e-02,7.267568607237285045964e-15,0,nan,9.963063195882767795206e-01
41521,4.773654445424031084189e-02,4.773597082222812842955e-02,6.916113583310793838774e-11,5.498402028254868222583e-13,5.498420989875515703167e-13,4.773654445423994486944e-02,7.666504718901505329546e-15,0,nan,9.963111940406445540884e-01
41572,4.770731380092955303818e-02,4.770674122198016037233e-02,6.894937880693198313583e-11,5.478215524391614495527e-13,5.478234486012261976111e-13,4.770731380092921060647e-02,7.177761151702505935010e-15,0,nan,9.963157024873534005609e-01
41581,4.770216102226226134730e-02,4.770158862881303252212e-02,6.891210417189911332742e-11,5.474663462512434359026e-13,5.474682424133081839610e-13,4.770216102226191846837e-02,7.187912029572917371732e-15,0,nan,9.963164969500356538904e-01
41641,4.766785178010644191682e-02,4.766728062076947686210e-02,6.866432608439609233773e-11,5.451061350815313607812e-13,5.451080312435961088396e-13,4.766785178010609980699e-02,7.176950887373771209140e-15,0,nan,9.963217846104982178485e-01
41678,4.764673127978693439877e-02,4.764616087927704690674e-02,6.851215094374593340693e-11,5.436574307798439808287e-13,5.436593269419087288871e-13,4.764673127978660349010e-02,6.945044466845219714854e-15,0,nan,9.963250377618078378918e-01
41701,4.763361646135415294889e-02,4.763304653170111896410e-02,6.841779346909979253339e-11,5.427594714113807606927e-13,5.427613675734455087511e-13,4.763361646135381992264e-02,6.991412253492659593691e-15,0,nan,9.963270570876067335343e-01
41761,4.759945480092423603091e-02,4.759888609654901875379e-02,6.817249828841254630030e-11,5.404262581775722881412e-13,5.404281543396370361996e-13,4.759945480092389924384e-02,7.075439781830250201899e-15,0,nan,9.963323144465663949482e-01
41785,4.758581070195756074215e-02,4.758524248646470167223e-02,6.807472490947320282486e-11,5.394967174229175237231e-13,5.394986135849822717815e-13,4.758581070195721977073e-02,7.165401068543733526077e-15,0,nan,9.963344131716027354492e-01
41821,4.756536653506437256622e-02,4.756479905158291637823e-02,6.792843256804255124116e-11,5.381063991502004549443e-13,5.381082953122652030027e-13,4.756536653506402698694e-02,7.265355094649273429562e-15,0,nan,9.963375567522056586037e-01
41881,4.753135140134256975131e-02,4.753078513439275981645e-02,6.768558839641600996863e-11,5.357997989243415840054e-13,5.358016950864063320638e-13,4.753135140134220828169e-02,7.604867219589949326364e-15,0,nan,9.963427840689837753176e-01
41892,4.752512320566425890744e-02,4.752455716127380186409e-02,6.764119884839881766656e-11,5.353783529477127583953e-13,5.353802491097775064537e-13,4.752512320566389683474e-02,7.618553708245253337822e-15,0,nan,9.963437407895831275694e-01
41941,4.749740913863864655298e-02,4.749684408388015616209e-02,6.744395792409454101029e-11,5.335063629118123106323e-13,5.335082590738770586907e-13,4.749740913863827862897e-02,7.746191085055551803320e-15,0,nan,9.963479964609898621329e-01
42000,4.746410338772143189257e-02,4.746353952073963794467e-02,6.720753059938389505376e-11,5.312638968258682546106e-13,5.312657929879330026690e-13,4.746410338772104595725e-02,8.131098836330547034377e-15,0,nan,9.963531074878708123700e-01
42001,4.746353948713587234121e-02,4.746297564025001719523e-02,6.720353336319972971263e-11,5.312259973330278246677e-13,5.312278934950925727261e-13,4.746353948713548477281e-02,8.165602471571345421446e-15,0,nan,9.963531939919527842249e-01
42061,4.742974218831254307194e-02,4.742917954500214944291e-02,6.696430698684296235473e-11,5.289586092089441449925e-13,5.289605053710088930509e-13,4.742974218831213160027e-02,8.675393247627453334411e-15,0,nan,9.963583767252348512419e-01
42107,4.740387976402108544116e-02,4.740331804055509384854e-02,6.678170674522769699364e-11,5.272290093308659968084e-13,5.272309054929307448668e-13,4.740387976402068164700e-02,8.518166877761741314780e-15,0,nan,9.963623401721242773708e-01
42121,4.739601698493368236997e-02,4.739545554092295526205e-02,6.672627112856166529501e-11,5.267041063530959991390e-13,5.267060025151607471974e-13,4.739601698493329439161e-02,8.185885312166274829557e-15,0,nan,9.963635447238329737691e-01
42181,4.736236362104298547315e-02,4.736180337207736290583e-02,6.648941818176270317587e-11,5.244623973637369203447e-13,5.244642935258016684031e-13,4.736236362104259569570e-02,8.229687614216594740343e-15,0,nan,9.963686980504022919973e-01
42215,4.734332517348095736853e-02,4.734276559982702331508e-02,6.635572372450765138633e-11,5.231977402098075127720e-13,5.231996363718722608304e-13,4.734332517348056623921e-02,8.261551558170367194395e-15,0,nan,9.963716117797105349218e-01
42241,4.732878184195444398741e-02,4.732822278380045821766e-02,6.625374059916914772267e-11,5.222333916160429166384e-13,5.222352877781076646968e-13,4.732878184195404645791e-02,8.399318286552704923854e-15,0,nan,9.963738367672314160143e-01
42301,4.729527139424431064763e-02,4.729471352268947020869e-02,6.601923089227496007984e-11,5.200169992544227709450e-13,5.200188954164875190034e-13,4.729527139424395066540e-02,7.611378806112762504012e-15,0,nan,9.963789609362525014589e-01
42323,4.728300205267407796406e-02,4.728244461515425378639e-02,6.593353514700905416590e-11,5.192074647750856279911e-13,5.192093609371503760495e-13,4.728300205267371868317e-02,7.598520978827247317714e-15,0,nan,9.963808361653804150193e-01
42361,4.726183202574324448975e-02,4.726127533659588847437e-02,6.578588163080593189990e-11,5.178131311849229321215e-13,5.178150273469876801799e-13,4.726183202574287288962e-02,7.862584125423536045843e-15,0,nan,9.963840706190662020541e-01
42421,4.722846348552804662813e-02,4.722790797461721284956e-02,6.555368544218333894657e-11,5.156216990676870796244e-13,5.156235952297518276828e-13,4.722846348552766829917e-02,8.010613347032981679441e-15,0,nan,9.963891658769069361061e-01
42432,4.722235358299258639603e-02,4.722179828764096892746e-02,6.551124063888850667028e-11,5.152212785413520678215e-13,5.152231747034168158799e-13,4.722235358299220099265e-02,8.161460619601648853852e-15,0,nan,9.963900984476159132909e-01
42481,4.719516552391393726662e-02,4.719461118708923041964e-02,6.532263501099650407396e-11,5.134426153095321735481e-13,5.134445114715969216065e-13,4.719516552391357442142e-02,7.688185721000748338017e-15,0,nan,9.963942467706687452686e-01
42540,4.716249111132906485233e-02,4.716193792499499132242e-02,6.509654565375430704481e-11,5.113118067521506027010e-13,5.113137029142153507594e-13,4.716249111132870813288e-02,7.563626241977492378174e-15,0,nan,9.963992290346213413776e-01
42541,4.716193789244672168737e-02,4.716138472557818844821e-02,6.509272307847977937928e-11,5.112757930565967204417e-13,5.112776892186614685001e-13,4.716193789244636415476e-02,7.580956657281548200916e-15,0,nan,9.963993133609093822561e-01
42601,4.712878034389493542289e-02,4.712822834287293261024e-02,6.486394244199438393335e-11,5.091211461870663617928e-13,5.091230423491311098512e-13,4.712878034389455956726e-02,7.975076397234552070196e-15,0,nan,9.964043657078440358065e-01
42649,4.710230459938889724381e-02,4.710175352809874149695e-02,6.468172766129255973222e-11,5.074061375565644189315e-13,5.074080337186291669899e-13,4.710230459938852152371e-02,7.976681856122217834747e-15,0,nan,9.964083973704551578537e-01
42661,4.709569263224207963381e-02,4.709514179297714236982e-02,6.463628595451595693453e-11,5.069785893039830865493e-13,5.069804854660478346076e-13,4.709569263224170564505e-02,7.941039662707159269499e-15,0,nan,9.964094038713428209161e-01
42721,4.706267451267905771450e-02,4.706212483110178146362e-02,6.440974652412856469144e-11,5.048480377281441742031e-13,5.048499338902089222615e-13,4.706267451267870378009e-02,7.520490808076660200026e-15,0,nan,9.964144279109462330572e-01
42759,4.704179892088134612438e-02,4.704124997041052302915e-02,6.426684612106164517392e-11,5.035048596568976734735e-13,5.035067558189624215319e-13,4.704179892088098155462e-02,7.749911039222676301296e-15,0,nan,9.964176025244008791815e-01
42781,4.702972574159655638759e-02,4.702917721365746511752e-02,6.418431711352304415089e-11,5.027294074910731878433e-13,5.027313036531379359017e-13,4.702972574159620421501e-02,7.488297603112114350377e-15,0,nan,9.964194378858660676359e-01
42841,4.699684607657739904285e-02,4.699629869824681338564e-02,6.395999073950011356267e-11,5.006226153280640074465e-13,5.006245114901287555049e-13,4.699684607657705707871e-02,7.276321072871717365157e-15,0,nan,9.964244338549753315449e-01
42868,4.698207270885536995797e-02,4.698152584653917523960e-02,6.385940188862297748530e-11,4.996783990018554218469e-13,4.996802951639201699053e-13,4.698207270885502736025e-02,7.292094672644799081172e-15,0,nan,9.964266774872911604450e-01
42901,4.696403527638913499853e-02,4.696348904365705428932e-02,6.373676047247999411196e-11,4.985275786713138902117e-13,4.985294748333786382701e-13,4.696403527638882128463e-02,6.679875286747355740173e-15,0,nan,9.964294158768207469962e-01
42961,4.693129310097662182377e-02,4.693074800985260613961e-02,6.351461943601662451454e-11,4.964442156431289218514e-13,4.964461118051936699098e-13,4.693129310097633093911e-02,6.198096139998141500337e-15,0,nan,9.964343840096270825835e-01
42978,4.692202859455744251571e-02,4.692148382616625340580e-02,6.345187655831707449770e-11,4.958560405303027629547e-13,4.958579366923675110131e-13,4.692202859455715533766e-02,6.120324696925187151252e-15,0,nan,9.964357891301708747668e-01
43022,4.689807532632084968727e-02,4.689753139176097013197e-02,6.328988562757350682154e-11,4.943380132934739734979e-13,4.943399094555387215563e-13,4.689807532632057588556e-02,5.838229057992759993711e-15,0,nan,9.964394207661345724656e-01
43082,4.686547081876195341987e-02,4.686492801782173034386e-02,6.306992050319646799766e-11,4.922779458031758341942e-13,4.922798419652405822526e-13,4.686547081876169960814e-02,5.415751173404362585314e-15,0,nan,9.964443610651602806758e-01
43088,4.686221410682085697363e-02,4.686167141902601585013e-02,6.304798288537988506336e-11,4.920725690566038425799e-13,4.920744652186685906383e-13,4.686221410682059432905e-02,5.604613293647122795406e-15,0,nan,9.964448543397776898484e-01
43142,4.683293421887045615559e-02,4.683239254761770165025e-02,6.285102418249206202985e-11,4.902293090570223488221e-13,4.902312052190870968805e-13,4.683293421887019459182e-02,5.585039213851716511392e-15,0,nan,9.964492876488322797954e-01
43199,4.680208713403199993763e-02,4.680154653235751860407e-02,6.264405658351101680118e-11,4.882936197559404902529e-13,4.882955159180052383113e-13,4.680208713403172106728e-02,5.958502459341171465832e-15,0,nan,9.964539552513324017742e-01
43202,4.680046529124614468342e-02,4.679992474576773892059e-02,6.263318999763953425416e-11,4.881920238822933697277e-13,4.881939200443581177861e-13,4.680046529124586505413e-02,5.974925485697531437221e-15,0,nan,9.964542005740826926315e-01
43262,4.676806380162962240021e-02,4.676752437803139567096e-02,6.241641133158933306561e-11,4.861660117634059427887e-13,4.861679079254706908471e-13,4.676806380162934729069e-02,5.882422803978346566974e-15,0,nan,9.964590998975266654034e-01
43309,4.674272958722720805458e-02,4.674219103972735572805e-02,6.224733436990490956103e-11,4.845867923721420795318e-13,4.845886885342068275902e-13,4.674272958722694105963e-02,5.712010225497878535387e-15,0,nan,9.964629282369076615738e-01
43322,4.673572951689527327224e-02,4.673519121130188108681e-02,6.220068161760722634275e-11,4.841511948355636829808e-13,4.841530909976284310391e-13,4.673572951689501108843e-02,5.609922107554529481214e-15,0,nan,9.964639856754725639586e-01
43382,4.670346220504417028563e-02,4.670292501359899622893e-02,6.198599433882264098551e-11,4.821474958784694152080e-13,4.821493920405341632664e-13,4.670346220504391484082e-02,5.469504744202350867671e-15,0,nan,9.964688579639181649711e-01
43420,4.668306077586830554749e-02,4.668252428806405479600e-02,6.185056196126777874388e-11,4.808842022054282702418e-13,4.808860983674930183002e-13,4.668306077586806124963e-02,5.233115619564977457489e-15,0,nan,9.964719367948249662882e-01
43442,4.667126163519706022464e-02,4.667072555406208411721e-02,6.177234302778141080967e-11,4.801548383101085498257e-13,4.801567344721732978841e-13,4.667126163519681417851e-02,5.271897992422710691796e-15,0,nan,9.964737168185497382723e-01
43502,4.663912757758748722781e-02,4.663859260294316716466e-02,6.155972126600403387113e-11,4.781731461806061776588e-13,4.781750423426709257172e-13,4.663912757758722350579e-02,5.654522881522883792097e-15,0,nan,9.964785622947521145356e-01
43532,4.662308541937229544594e-02,4.662255099654671886000e-02,6.145379447359783593649e-11,4.771863885924412606314e-13,4.771882847545060086898e-13,4.662308541937204197641e-02,5.436566992257626233393e-15,0,nan,9.964809800331619092173e-01
43562,4.660705980355476368837e-02,4.660652593159992501670e-02,6.134812268354708440716e-11,4.762023441661390546020e-13,4.762042403282038026604e-13,4.660705980355453002586e-02,5.013457399253295241853e-15,0,nan,9.964833944475924262015e-01
43622,4.657505808553735054955e-02,4.657452531248908872419e-02,6.113754095857154035508e-11,4.742423575629363448564e-13,4.742442537250010929148e-13,4.657505808553715985194e-02,4.094414853177843457165e-15,0,nan,9.964882133318496748630e-01
43643,4.656387304802119680991e-02,4.656334065869988797504e-02,6.106407642487247277807e-11,4.735589036631583991133e-13,4.735607998252231471717e-13,4.656387304802101120466e-02,3.986035425849088104268e-15,0,nan,9.964898968167287856743e-01
43682,4.654312219706599473845e-02,4.654259051915954348289e-02,6.092796981691329431176e-11,4.722931122813280534700e-13,4.722950084433928015283e-13,4.654312219706579550275e-02,4.280669029417366135978e-15,0,nan,9.964930190020065446177e-01
43742,4.651125191275681802772e-02,4.651072132624543831181e-02,6.071940303165779005891e-11,4.703545348398525970679e-13,4.703564310019173451263e-13,4.651125191275664468412e-02,3.726917497616422866133e-15,0,nan,9.964978115122283321170e-01
43755,4.650435530961739838407e-02,4.650382495908286090147e-02,6.067434533850851273150e-11,4.699359086990436268506e-13,4.699378048611083749090e-13,4.650435530961723226058e-02,3.572213583895175340208e-15,0,nan,9.964988481601438794432e-01
43802,4.647944700830494019206e-02,4.647891750945981614862e-02,6.051183442272209054312e-11,4.684265523594581581647e-13,4.684284485215229062231e-13,4.647944700830475954704e-02,3.886557053115395347092e-15,0,nan,9.965025909164040329486e-01
43862,4.644770726047758868660e-02,4.644717884558772352799e-02,6.030525785643750505094e-11,4.665090925577331646140e-13,4.665109887197979126723e-13,4.644770726047740617133e-02,3.929478592323776683630e-15,0,nan,9.965073572681149569118e-01
43867,4.644506521561782980134e-02,4.644453689089061282358e-02,6.028808773112806194684e-11,4.663497769714529679560e-13,4.663516731335177160144e-13,4.644506521561765241231e-02,3.819329935748171300318e-15,0,nan,9.965077538765891355618e-01
43922,4.641603244710768017001e-02,4.641550511247976434914e-02,6.009966724513905087923e-11,4.646020837432251824207e-13,4.646039799052899304791e-13,4.641603244710748383455e-02,4.229906145763302009793e-15,0,nan,9.965121106206576047370e-01
43979,4.638600131854753866323e-02,4.638547500676358514848e-02,5.990526390150426071132e-11,4.628000408253890480900e-13,4.628019369874537961484e-13,4.638600131854732407929e-02,4.626049511187647709889e-15,0,nan,9.965166143133729364958e-01
43982,4.638442234708720773861e-02,4.638389608904554262114e-02,5.989505654675806748936e-11,4.627054548098069698125e-13,4.627073509718717178709e-13,4.638442234708699350026e-02,4.618756436805990398969e-15,0,nan,9.965168510270351921189e-01
44042,4.635287674036075999950e-02,4.635235155524711908592e-02,5.969141976441875996483e-11,4.608191352311087778785e-13,4.608210313931735259369e-13,4.635287674036055531907e-02,4.415700683537037506403e-15,0,nan,9.965215785399598234871e-01
44092,4.632663784243049726053e-02,4.632611354864160646549e-02,5.952246211397563598685e-11,4.592550269662496077871e-13,4.592569231283143558455e-13,4.632663784243030414379e-02,4.168589492016360464355e-15,0,nan,9.965255083227347240047e-01
44102,4.632139540791915810480e-02,4.632087129209269682484e-02,5.948875094604001731692e-11,4.589430550550152341160e-13,4.589449512170799821743e-13,4.632139540791897429865e-02,3.968061582245862046993e-15,0,nan,9.965262932118636361408e-01
44162,4.628997813179303033593e-02,4.628945508163018196512e-02,5.928704418394016592694e-11,4.570771448982152981228e-13,4.570790410602800461812e-13,4.628997813179285425133e-02,3.803946433192947593228e-15,0,nan,9.965309950948956833308e-01
44205,4.626750169988357030970e-02,4.626697941122688562121e-02,5.914307620129233276417e-11,4.557461269025319764552e-13,4.557480230645967245136e-13,4.626750169988340518910e-02,3.568824697058787043765e-15,0,nan,9.965343569397025357990e-01
44222,4.625862469504642138229e-02,4.625810270694078601972e-02,5.908629361444570313280e-11,4.552213359408104888679e-13,4.552232321028752369263e-13,4.625862469504625916193e-02,3.506813334719102190727e-15,0,nan,9.965356842409171198591e-01
44282,4.622733488177057509239e-02,4.622681395213281557721e-02,5.888649341750489625066e-11,4.533755599209888757200e-13,4.533774560830536237537e-13,4.622733488177042176248e-02,3.316866622402636648166e-15,0,nan,9.965403607015126894722e-01
44318,4.620859144363541337608e-02,4.620807114736255605258e-02,5.876706707322456216103e-11,4.522728819293516199380e-13,4.522747780914163679717e-13,4.620859144363525578729e-02,3.410378478274828612288e-15,0,nan,9.965431605102208975091e-01
44342,4.619610847707764783587e-02,4.619558860233538566398e-02,5.868763781630450988461e-11,4.515397491297497223341e-13,4.515416452918144703678e-13,4.619610847707749888344e-02,3.224350334930774469370e-15,0,nan,9.965450245279871942109e-01
44402,4.616494526709453288804e-02,4.616442644369225106749e-02,5.848972107689086788182e-11,4.497138364056888234748e-13,4.497157325677535715085e-13,4.616494526709437302243e-02,3.462922124310136515401e-15,0,nan,9.965496757713703120628e-01
44432,4.614938729355972518720e-02,4.614886899449934659634e-02,5.839111300012022935914e-11,4.488045709793717765182e-13,4.488064671414365245520e-13,4.614938729355958384789e-02,3.062647501939127504237e-15,0,nan,9.965519966902699230786e-01
44462,4.613384503895664318085e-02,4.613332726335556827069e-02,5.829273750779401166772e-11,4.478977551298348795125e-13,4.478996512918996275463e-13,4.613384503895650007972e-02,3.101868793292485475466e-15,0,nan,9.965543144824100511999e-01
44523,4.610229082043163645332e-02,4.610177410648456930442e-02,5.809342168502409972427e-11,4.460614163156959429158e-13,4.460633124777606909495e-13,4.610229082043148822256e-02,3.215258138621824201101e-15,0,nan,9.965590177099505043122e-01
44546,4.609041012586809205054e-02,4.608989381127527595883e-02,5.801851748877202247513e-11,4.453716324586544541328e-13,4.453735286207192021665e-13,4.609041012586796012007e-02,2.862427636730783605209e-15,0,nan,9.965607877196000428098e-01
44583,4.607131696226554606888e-02,4.607080128903372900906e-02,5.789830286818508479286e-11,4.442649613349124935726e-13,4.442668574969772416064e-13,4.607131696226539913238e-02,3.189327093611106739790e-15,0,nan,9.965636313007134420043e-01
44643,4.604040544985212729534e-02,4.603989081384673304198e-02,5.770410030604097112820e-11,4.424781400700165675908e-13,4.424800362320813156246e-13,4.604040544985196231026e-02,3.583484460098800255139e-15,0,nan,9.965682325106000013820e-01
44660,4.603165849387868407971e-02,4.603114415112208313019e-02,5.764924206149689049930e-11,4.419736165712619272171e-13,4.419755127333266752508e-13,4.603165849387852986212e-02,3.350250668487306698979e-15,0,nan,9.965695339426993503524e-01
44703,4.600955607431678889840e-02,4.600904247206533126402e-02,5.751080847406102598490e-11,4.407008880299447254962e-13,4.407027841920094735300e-13,4.600955607431666409996e-02,2.712446216935447939729e-15,0,nan,9.965728213892686905995e-01
44763,4.597876862776351103435e-02,4.597825605580976859876e-02,5.731842188837352830952e-11,4.389331412410190209126e-13,4.389350374030837689463e-13,4.597876862776337878879e-02,2.876231006957970431675e-15,0,nan,9.965773979861362675062e-01
44774,4.597313096378544128306e-02,4.597261858034598636102e-02,5.728324877802647213010e-11,4.386100803673621991826e-13,4.386119765294269472163e-13,4.597313096378531689797e-02,2.705604156836350635532e-15,0,nan,9.965782357005426514971e-01
44823,4.594804290326859330662e-02,4.594753135817249145578e-02,5.712693510541004902420e-11,4.371748362420899203417e-13,4.371767324041546683754e-13,4.594804290326848417828e-02,2.375037757803875149375e-15,0,nan,9.965819623503317234501e-01
44883,4.591737869487513834521e-02,4.591686817321266600445e-02,5.693634272155807856301e-11,4.354259100797706571482e-13,4.354278062418354051820e-13,4.591737869487502042467e-02,2.568102581999441298363e-15,0,nan,9.965865145307402858947e-01
44889,4.591431564952072608143e-02,4.591380523001390573379e-02,5.691733246826852462341e-11,4.352515308908805926180e-13,4.352534270529453406517e-13,4.591431564952061056308e-02,2.515955028674103792454e-15,0,nan,9.965869690805461994119e-01
44943,4.588677579758699415224e-02,4.588626629595009970286e-02,5.674663937281315333341e-11,4.336863003036890385751e-13,4.336881964657537866088e-13,4.588677579758689171547e-02,2.232381219395524481866e-15,0,nan,9.965910545759714106017e-01
45003,4.585623400736319604798e-02,4.585572552235969712164e-02,5.655781973443750297760e-11,4.319559449618157661768e-13,4.319578411238805142105e-13,4.585623400736311026048e-02,1.870792461590733490434e-15,0,nan,9.965955825343862776490e-01
45004,4.585572549408078318889e-02,4.585521702599252430455e-02,5.655468019729712995894e-11,4.319271837610350763137e-13,4.319290799230998243474e-13,4.585572549408070081324e-02,1.796409222595523000162e-15,0,nan,9.965956578982315635686e-01
45063,4.582575312111215881661e-02,4.582524564936564515083e-02,5.636987852062016592490e-11,4.302347825958258378995e-13,4.302366787578905859333e-13,4.582575312111208258025e-02,1.663613758473152002948e-15,0,nan,9.966000984540872670802e-01
45119,4.579735906451897625713e-02,4.579685253544654721658e-02,5.619525462569578235661e-11,4.286366047021825319999e-13,4.286385008642472800337e-13,4.579735906451892492355e-02,1.120885260285015688213e-15,0,nan,9.966043024930890263159e-01
45123,4.579533293668598681325e-02,4.579482647483573004576e-02,5.618281048414104703993e-11,4.285227522365135028221e-13,4.285246483985782508559e-13,4.579533293668593732281e-02,1.080687438403318792802e-15,0,nan,9.966046023829173275735e-01
45183,4.576497325287495754331e-02,4.576446779757581406756e-02,5.599661041603903924228e-11,4.268197933992632149382e-13,4.268216895613279629719e-13,4.576497325287489459182e-02,1.375538630648824264935e-15,0,nan,9.966090943684766006224e-01
45235,4.573871031035484091554e-02,4.573820572470611162119e-02,5.583593511580046252375e-11,4.253511872016412193157e-13,4.253530833637059673495e-13,4.573871031035476348995e-02,1.692780297416753916925e-15,0,nan,9.966129777984430452220e-01
45243,4.573467386940176238053e-02,4.573416941732406926224e-02,5.581127314528170330317e-11,4.251258460795526150855e-13,4.251277422416173631193e-13,4.573467386940167614918e-02,1.885469707480936131538e-15,0,nan,9.966135744581019474913e-01
45303,4.570443458691605953526e-02,4.570393113474557206244e-02,5.562679353844017940239e-11,4.234408507485182400877e-13,4.234427469105829881215e-13,4.570443458691595642085e-02,2.256113740360516276273e-15,0,nan,9.966180426988819331070e-01
45351,4.568028630026343961390e-02,4.567978364564273530135e-02,5.547982394513000133780e-11,4.220992602131074638691e-13,4.221011563751722119028e-13,4.568028630026335049587e-02,1.950907878745183668335e-15,0,nan,9.966216087918205157039e-01
45363,4.567425520698894375604e-02,4.567375275142670359996e-02,5.544316649936588849385e-11,4.217647483485611346737e-13,4.217666445106258827074e-13,4.567425520698885362835e-02,1.973271229299775631393e-15,0,nan,9.966224991376556637391e-01
45423,4.564413553210750623679e-02,4.564363406986979287971e-02,5.526038696887166304944e-11,4.200974802890015727990e-13,4.200993764510663208328e-13,4.564413553210746106621e-02,9.896248988964417032545e-16,0,nan,9.966269438210181825870e-01
45467,4.562208560252143524361e-02,4.562158486664347895045e-02,5.512688437552826608262e-11,4.188803980819754627997e-13,4.188822942440402108334e-13,4.562208560252137095381e-02,1.409181536695208128364e-15,0,nan,9.966301958111256063290e-01
45483,4.561407536566948472956e-02,4.561357489348769750359e-02,5.507844992441540678984e-11,4.184389884417822974634e-13,4.184408846038470454971e-13,4.561407536566941792238e-02,1.464617710219384494087e-15,0,nan,9.966313767953325068630e-01
45543,4.558407451197759446826e-02,4.558357502659816928858e-02,5.489735037978534186870e-11,4.167892151371972164522e-13,4.167911112992619644859e-13,4.558407451197751922463e-02,1.650656102510609105793e-15,0,nan,9.966357981066946361429e-01
45584,4.556360794144231202152e-02,4.556310912851427308290e-02,5.477407815502464169318e-11,4.156668549669001836450e-13,4.156687511289649316787e-13,4.556360794144223303739e-02,1.733491526111768647360e-15,0,nan,9.966388126519126339762e-01
45603,4.555413277623443502051e-02,4.555363427441875417978e-02,5.471708338479134178727e-11,4.151481031596944701597e-13,4.151499993217592181934e-13,4.555413277623436509964e-02,1.534896429121042834022e-15,0,nan,9.966402078009689392618e-01
45663,4.552424996453709182820e-02,4.552375244306140766870e-02,5.453764402495735717487e-11,4.135155957437046229547e-13,4.135174919057693709885e-13,4.552424996453704817890e-02,9.588142994538293410346e-16,0,nan,9.966446059237784568297e-01
45700,4.550585151870203959312e-02,4.550535460016882916001e-02,5.442740018341764101174e-11,4.125131474670215127400e-13,4.125150436290862607738e-13,4.550585151870200292337e-02,8.058249462151615771513e-16,0,nan,9.966473123512021985724e-01
45723,4.549442588387192509813e-02,4.549392933952725592839e-02,5.435902742121750625741e-11,4.118916365695206904247e-13,4.118935327315854384584e-13,4.549442588387187973783e-02,9.970520016484671444101e-16,0,nan,9.966489925205147531605e-01
45783,4.546466034210919215930e-02,4.546416477170124592622e-02,5.418122872961425934140e-11,4.102761697592101454375e-13,4.102780659212748934713e-13,4.546466034210915343295e-02,8.517900729283234659654e-16,0,nan,9.966533676363208740768e-01
45817,4.544781911387767159294e-02,4.544732409395483424541e-02,5.408083737201445138759e-11,4.093644871601635924522e-13,4.093663833222283404859e-13,4.544781911387763078628e-02,8.978793716080148436837e-16,0,nan,9.966558417894209037234e-01
45843,4.543495314799797513139e-02,4.543445854834705227576e-02,5.400424314100088801886e-11,4.086691398725841497278e-13,4.086710360346488977616e-13,4.543495314799794686421e-02,6.221462014870830931619e-16,0,nan,9.966577313161094708134e-01
45903,4.540530411116096981550e-02,4.540481047910190082195e-02,5.382806588074610645261e-11,4.070704919031992925661e-13,4.070723880652640405998e-13,4.540530411116096049136e-02,2.053535124563430837856e-16,0,nan,9.966620836045577736017e-01
45935,4.538951500590861914963e-02,4.538902188860931274927e-02,5.373443355360400309225e-11,4.062212880640451560203e-13,4.062231842261099040540e-13,4.538951500590861623245e-02,6.426994141629545829100e-17,0,nan,9.966644001826275288424e-01
45963,4.537571304208937866820e-02,4.537522037447140610400e-02,5.365269220844146482681e-11,4.054801712744046065197e-13,4.054820674364693545535e-13,4.537571304208939337608e-02,3.241355145754074191056e-16,0,nan,9.966664245461113729872e-01
46024,4.534568801908550605972e-02,4.534519632876748279626e-02,5.347521457940688750799e-11,4.038718261638314834068e-13,4.038737223258962314405e-13,4.534568801908552285469e-02,3.703763248909012321045e-16,0,nan,9.966708262501277364371e-01
46053,4.533143471561523751845e-02,4.533094348878261709013e-02,5.339112814118558386917e-11,4.031101857555052863189e-13,4.031120819175700343526e-13,4.533143471561525877559e-02,4.689271137710429244564e-16,0,nan,9.966729147796745350713e-01
46084,4.531621327873640303618e-02,4.531572254654902404125e-02,5.330144719463683622274e-11,4.022981347241123257031e-13,4.023000308861770737368e-13,4.531621327873642838619e-02,5.594024789648872806284e-16,0,nan,9.966751444430339112036e-01
46144,4.528679593967829125623e-02,4.528630616251382023929e-02,5.312846930200547472053e-11,4.007326085498705998890e-13,4.007345047119353479228e-13,4.528679593967828881338e-02,5.394161740069341279266e-17,0,nan,9.966794514217325126225e-01
46171,4.527357681466601113662e-02,4.527308746625170743361e-02,5.305088559375975117755e-11,4.000307715825381346328e-13,4.000326677446028826666e-13,4.527357681466599716058e-02,3.087019982297606529182e-16,0,nan,9.966813859151150874205e-01
46204,4.525743581583988733863e-02,4.525694699060468784158e-02,5.295627629567789101156e-11,3.991751947517708416337e-13,3.991770909138355896674e-13,4.525743581583988261219e-02,1.044346362200388629506e-16,0,nan,9.966837472297409660340e-01
46264,4.522813272199331657841e-02,4.522764484560776176991e-02,5.278486360261820471342e-11,3.976258408510490410699e-13,3.976277370131137891036e-13,4.522813272199332813194e-02,2.554500640467621946613e-16,0,nan,9.966880319103605551665e-01
46289,4.521593988745797182416e-02,4.521545240552083538832e-02,5.271367086733590946216e-11,3.969826431207486027595e-13,3.969845392828133507932e-13,4.521593988745800381490e-02,7.075102371315299342259e-16,0,nan,9.966898139200749997786e-01
46324,4.519888647374914469879e-02,4.519839954314754798537e-02,5.261422668231365747792e-11,3.960844947757958860836e-13,3.960863909378606341174e-13,4.519888647374917552062e-02,6.819158012352877928745e-16,0,nan,9.966923055066699356800e-01
46384,4.516969688755150674764e-02,4.516921089968201769027e-02,5.244436102650141626963e-11,3.945511048572816714863e-13,3.945530010193464195200e-13,4.516969688755153353760e-02,5.930958120540796555507e-16,0,nan,9.966965680615268574757e-01
46407,4.515852253097168977902e-02,4.515803690367658357330e-02,5.237944940674211726415e-11,3.939654040629346529874e-13,3.939673002249994010212e-13,4.515852253097171188319e-02,4.894795168816296653414e-16,0,nan,9.966981991223571939967e-01
46444,4.514056378067320129954e-02,4.514007873249774316360e-02,5.227526215889806161760e-11,3.930256198263154776357e-13,3.930275159883802256694e-13,4.514056378067323095247e-02,6.569020617809461366550e-16,0,nan,9.967008196175606944884e-01
46504,4.511148697121100670238e-02,4.511100285970519319090e-02,5.210692563493241423820e-11,3.915079888096516547780e-13,3.915098849717164028117e-13,4.511148697121101225891e-02,1.231734200545029319093e-16,0,nan,9.967050602171898376208e-01
46526,4.510083954421983953864e-02,4.510035577540448537004e-02,5.204539237896624736713e-11,3.909534819801784879255e-13,3.909553781422432359592e-13,4.510083954421985115316e-02,2.575232720748651583270e-16,0,nan,9.967066123668768288721e-01
46564,4.508246627808075446264e-02,4.508198310023381338851e-02,5.193934704147950030599e-11,3.899981613264188243635e-13,3.900000574884835723972e-13,4.508246627808076725284e-02,2.837066948521972986293e-16,0,nan,9.967092899026023842353e-01
46624,4.505350152101278426997e-02,4.505301927382746735029e-02,5.177252199659896559095e-11,3.884960872846036456508e-13,3.884979834466683936846e-13,4.505350152101279453940e-02,2.279384976930486188947e-16,0,nan,9.967135087157829570329e-01
46646,4.504289508968161576119e-02,4.504241318299058438601e-02,5.171154075827081175386e-11,3.879472596333969971914e-13,3.879491557954617452251e-13,4.504289508968163586298e-02,4.462809476215027966194e-16,0,nan,9.967150528981110670784e-01
46684,4.502459252054708677138e-02,4.502411120103960717742e-02,5.160644614927425798716e-11,3.870017169775527172371e-13,3.870036131396174652709e-13,4.502459252054709819277e-02,2.536700860882816786028e-16,0,nan,9.967177166984936557059e-01
46744,4.499573909802871002350e-02,4.499525870322864523621e-02,5.144111517915528149345e-11,3.855150010805222481340e-13,3.855168972425869961677e-13,4.499573909802871789074e-02,1.748441557312391987186e-16,0,nan,9.967219138922855875356e-01
46765,4.498565349749913261368e-02,4.498517342564736787303e-02,5.138342452203720603965e-11,3.849964498014981735915e-13,3.849983459635629216253e-13,4.498565349749915118742e-02,4.128813749126674736614e-16,0,nan,9.967233803688853459356e-01
46804,4.496694107560306880034e-02,4.496646160255330509914e-02,5.127652479630321340195e-11,3.840358906472563248052e-13,3.840377868093210728389e-13,4.496694107560309168717e-02,5.089701386699059449255e-16,0,nan,9.967261003384931157545e-01
46864,4.493819827621142043439e-02,4.493771972196805575273e-02,5.111267074093805684303e-11,3.825643371066070134700e-13,3.825662332686717615037e-13,4.493819827621145140869e-02,6.892644120890768947155e-16,0,nan,9.967302760782459096402e-01
46885,4.492815131022191710297e-02,4.492767307686773570197e-02,5.105549499524406784813e-11,3.820510697522479231042e-13,3.820529659143126711379e-13,4.492815131022194117904e-02,5.358792603442489421627e-16,0,nan,9.967317350653389192638e-01
46924,4.490951052358622963556e-02,4.490903288521852498860e-02,5.094954878318830627831e-11,3.811002922591816137418e-13,3.811021884212463617755e-13,4.490951052358625056405e-02,4.660146551757163853616e-16,0,nan,9.967344411524619209996e-01
46984,4.488087764224659576007e-02,4.488040091683686422241e-02,5.078715472284255144587e-11,3.796437082740256544941e-13,3.796456044360904025279e-13,4.488087764224662411873e-02,6.318651631575895323139e-16,0,nan,9.967385956018443668339e-01
47005,4.487086906476532577326e-02,4.487039265820399330797e-02,5.073048799474562637632e-11,3.791356577128779852206e-13,3.791375538749427332543e-13,4.487086906476536351027e-02,8.410136164647276191415e-16,0,nan,9.967400471565123235506e-01
47044,4.485229945749384661280e-02,4.485182364213741168513e-02,5.062548438910496217601e-11,3.781945376853464921760e-13,3.781964338474112402097e-13,4.485229945749388018918e-02,7.485989890212987576608e-16,0,nan,9.967427394668966684523e-01
47104,4.482377579540697959404e-02,4.482330088721207805857e-02,5.046453364035135815378e-11,3.767527333892608729458e-13,3.767546295513256209796e-13,4.482377579540702317897e-02,9.723618004171641751130e-16,0,nan,9.967468727879128315627e-01
47126,4.481333074601672600279e-02,4.481285616972571772543e-02,5.040569784800649289649e-11,3.762259082287272041236e-13,3.762278043907919521574e-13,4.481333074601677521540e-02,1.098169080856573107989e-15,0,nan,9.967483857050158184399e-01
47164,4.479530648283826937961e-02,4.479483247892599578899e-02,5.030429836388891299834e-11,3.753182486405823622096e-13,3.753201448026471102434e-13,4.479530648283830828553e-02,8.685266468305091233884e-16,0,nan,9.967509956049858536094e-01
47224,4.476689134740879233432e-02,4.476641824491300186706e-02,5.014477447571703319607e-11,3.738910370496355936539e-13,3.738929332117003416876e-13,4.476689134740882707622e-02,7.760624497013079894159e-16,0,nan,9.967551079580008633750e-01
47246,4.475648600485596789733e-02,4.475601323216394505922e-02,5.008645982316922362950e-11,3.733695393523114198149e-13,3.733714355143761678487e-13,4.475648600485600570211e-02,8.446770038593328436676e-16,0,nan,9.967566132067950550647e-01
47284,4.473853021750411051993e-02,4.473805801357137040819e-02,4.998595792029173877771e-11,3.724710525791092514235e-13,3.724729487411739994572e-13,4.473853021750412357102e-02,2.917190973383379612419e-16,0,nan,9.967592098866454578725e-01
47344,4.471022292226981692531e-02,4.470975161405932318814e-02,4.982784467029086582456e-11,3.710582495409324162150e-13,3.710601457029971642487e-13,4.471022292226984113351e-02,5.414466770746064030657e-16,0,nan,9.967633014303973993612e-01
47367,4.469938603024100481909e-02,4.469891506464014618860e-02,4.976742022142713705561e-11,3.705185695580501022680e-13,3.705204657201148503017e-13,4.469938603024103920185e-02,7.691998581744535886543e-16,0,nan,9.967648671103451694627e-01
47404,4.468196929160735825226e-02,4.468149887629085936780e-02,4.967043072638310713949e-11,3.696525825931947968849e-13,3.696544787552595449187e-13,4.468196929160739947227e-02,9.225200231478072684857e-16,0,nan,9.967673826285453778724e-01
47464,4.465376915616969116796e-02,4.465329963093142562336e-02,4.951371211699818165168e-11,3.682540067370882370208e-13,3.682559028991529850546e-13,4.465376915616970167455e-02,2.352902537968773176548e-16,0,nan,9.967714535201834930001e-01
47489,4.464203484814794481439e-02,4.464156569294752685551e-02,4.944861697803226331157e-11,3.676733490245785101733e-13,3.676752451866432582071e-13,4.464203484814796144334e-02,3.724953595206984617151e-16,0,nan,9.967731466924293422423e-01
47525,4.462515368471466070677e-02,4.462468506151551911332e-02,4.935509027971937818563e-11,3.668393446028754719545e-13,3.668412407649402199882e-13,4.462515368471465542806e-02,1.182899977125883397766e-16,0,nan,9.967755817344911851421e-01
47585,4.459706091923135162780e-02,4.459659318046969161964e-02,4.919976195944292106848e-11,3.654549336191578842347e-13,3.654568297812226322684e-13,4.459706091923136035902e-02,1.957800680208549540489e-16,0,nan,9.967796319594096395174e-01
47610,4.458537124892079928085e-02,4.458490387785399994280e-02,4.913524378144375772896e-11,3.648801516191610166746e-13,3.648820477812257647084e-13,4.458537124892081494079e-02,3.512350506494112076545e-16,0,nan,9.967813165435190815990e-01
47645,4.456902114261884761959e-02,4.456855428551614178856e-02,4.904511715867924853468e-11,3.640774800288306722764e-13,3.640793761908954203101e-13,4.456902114261886753503e-02,4.468448744277914387380e-16,0,nan,9.967836719945364464934e-01
47705,4.454103418850586387778e-02,4.454056821029579726900e-02,4.889115201509393085532e-11,3.627069401810332586411e-13,3.627088363430980066748e-13,4.454103418850588382371e-02,4.478102541923341212050e-16,0,nan,9.967877018781761631872e-01
47732,4.452845724833590784764e-02,4.452799166472825448393e-02,4.882208841569203887654e-11,3.620924413032999180658e-13,3.620943374653646660996e-13,4.452845724833590450355e-02,7.509997611437461761038e-17,0,nan,9.967895120240553375260e-01
47765,4.451309989125151050926e-02,4.451263478917990429329e-02,4.873786269299372570277e-11,3.613432707531333002859e-13,3.613451669151980483196e-13,4.451309989125150744639e-02,6.880830912145750168232e-17,0,nan,9.967917216484418320519e-01
47825,4.448521808594110837909e-02,4.448475385726585046298e-02,4.858524538310934691361e-11,3.599864287478476271685e-13,3.599883249099123752022e-13,4.448521808594111048989e-02,4.744960675431206267627e-17,0,nan,9.967957313432472115375e-01
47855,4.447129681642666976238e-02,4.447083302342504790294e-02,4.850918754952411559974e-11,3.593105546802981090305e-13,3.593124508423628570642e-13,4.447129681642666667579e-02,6.940629756167929693081e-17,0,nan,9.967977324241530829056e-01
47885,4.445738860838226863548e-02,4.445692525037325121273e-02,4.843329630238155682993e-11,3.586363714904034036605e-13,3.586382676524681516943e-13,4.445738860838224971954e-02,4.254847252660385894359e-16,0,nan,9.967997310003306534756e-01
47945,4.442961129510061835113e-02,4.442914880503966157388e-02,4.828201169374706660974e-11,3.572930566257091286105e-13,3.572949527877738766443e-13,4.442961129510060555415e-02,2.880280379254439367950e-16,0,nan,9.968037206572275983336e-01
47977,4.441481800118327744054e-02,4.441435597292062165131e-02,4.820159697501509661038e-11,3.565793643928860802247e-13,3.565812605549508282585e-13,4.441481800118326629358e-02,2.509737535245472283394e-16,0,nan,9.968058443981815876125e-01
48005,4.440188598333595637602e-02,4.440142435851674590497e-02,4.813138782592878068080e-11,3.559564421155733126311e-13,3.559583382776380606649e-13,4.440188598333594888147e-02,1.687889455893553039140e-16,0,nan,9.968077003512971828920e-01
48065,4.437421251103813163441e-02,4.437375174876615618880e-02,4.798142099322626950025e-11,3.546264862359361430194e-13,3.546283823980008910532e-13,4.437421251103813545622e-02,8.612688410100174547812e-17,0,nan,9.968116701197077723245e-01
48100,4.435809352776136360585e-02,4.435763326740226747402e-02,4.789424229869637621678e-11,3.538537371508161455897e-13,3.538556333128808936234e-13,4.435809352776137654513e-02,2.917004378053057281942e-16,0,nan,9.968139812489378986113e-01
48125,4.434659071686311571092e-02,4.434613081445559074067e-02,4.783210751530902675978e-11,3.533031475741367268224e-13,3.533050437362014748562e-13,4.434659071686312788448e-02,2.745094340095396957270e-16,0,nan,9.968156299994449437213e-01
48185,4.431902044016904074208e-02,4.431856139495485291668e-02,4.768344373701150751997e-11,3.519863850262045209198e-13,3.519882811882692689536e-13,4.431902044016904467909e-02,8.883339703216083001734e-17,0,nan,9.968195800273111274888e-01
48223,4.430158583827107504627e-02,4.430112733456971485513e-02,4.758962440066973085611e-11,3.511558181895598870077e-13,3.511577143516246350415e-13,4.430158583827108100938e-02,1.346026747313159277149e-16,0,nan,9.968220766326499784177e-01
48245,4.429150152101223036905e-02,4.429104333033186818858e-02,4.753542602812970605284e-11,3.506761577941760407106e-13,3.506780539562407887444e-13,4.429150152101223632538e-02,1.344803287435741489930e-16,0,nan,9.968235202399206513536e-01
48305,4.426403380014339028481e-02,4.426357646134888162992e-02,4.738805078322045030362e-11,3.493724253834444831587e-13,3.493743215455092311924e-13,4.426403380014338819772e-02,4.715090340518931992213e-17,0,nan,9.968274506737127100761e-01
48347,4.424483677358065358831e-02,4.424438002953684501151e-02,4.728526845930467255876e-11,3.484636555787795612856e-13,3.484655517408443093193e-13,4.424483677358065011548e-02,7.849130739287348220375e-17,0,nan,9.968301961783917111552e-01
48365,4.423661711900365306471e-02,4.423616062945850274657e-02,4.724131442140160077839e-11,3.480751476001274194116e-13,3.480770437621921674454e-13,4.423661711900364992053e-02,7.107655388181228964476e-17,0,nan,9.968313713649410648799e-01
48425,4.420925131972080340814e-02,4.420879567679991684059e-02,4.709521338615485291572e-11,3.467842845484678117399e-13,3.467861807105325597737e-13,4.420925131972079110245e-02,2.783511208709651008846e-16,0,nan,9.968352823496845546290e-01
48471,4.418830523373080271243e-02,4.418785023811783174708e-02,4.698363064273626743699e-11,3.457989423313721279032e-13,3.458008384934368759369e-13,4.418830523373078718124e-02,3.514775241707898190855e-16,0,nan,9.968382742202996532914e-01
48485,4.418193624510539235795e-02,4.418148144619502004637e-02,4.694974414512982017074e-11,3.454997966282542311034e-13,3.455016927903189791372e-13,4.418193624510538322693e-02,2.066685154028966043187e-16,0,nan,9.968391836638390460061e-01
48545,4.415467173864702499220e-02,4.415421778114470702237e-02,4.680490318995060413480e-11,3.442216445322734614273e-13,3.442235406943382094611e-13,4.415467173864700748233e-02,3.965574739017963743141e-16,0,nan,9.968430753431293510629e-01
48595,4.413198983260405855455e-02,4.413153657429522841449e-02,4.668467981987151449275e-11,3.431613294940267457642e-13,3.431632256560914937979e-13,4.413198983260405400429e-02,1.031057291980167333966e-16,0,nan,9.968463110748846684058e-01
48605,4.412745764451048852139e-02,4.412700452582499210941e-02,4.666068703602313318224e-11,3.429497892437795224400e-13,3.429516854058442704737e-13,4.412745764451048820291e-02,7.217374513920966621179e-18,0,nan,9.968469574230960381718e-01
48665,4.410029380753213712474e-02,4.409984152508337335030e-02,4.651709222234543038178e-11,3.416841920339983993627e-13,3.416860881960631473965e-13,4.410029380753215189360e-02,3.348927000981457866492e-16,0,nan,9.968508299391135660120e-01
48720,4.407543764119060264450e-02,4.407498612303512031119e-02,4.638600653692646286150e-11,3.405295259683717825884e-13,3.405314221304365306222e-13,4.407543764119060905146e-02,1.453634395009142043746e-16,0,nan,9.968543713738657511907e-01
48725,4.407318007321610331406e-02,4.407272862443508548713e-02,4.637411531131891019936e-11,3.404248144596480289482e-13,3.404267106217127769819e-13,4.407318007321611152012e-02,1.861915836199574874043e-16,0,nan,9.968546929263814782214e-01
48785,4.404611628773055093111e-02,4.404566567005932520296e-02,4.623175288856113583672e-11,3.391716183604834258495e-13,3.391735145225481738832e-13,4.404611628773057595247e-02,5.680717250628960651482e-16,0,nan,9.968585464199178034785e-01
48844,4.401955212384731780384e-02,4.401910232095034708477e-02,4.609235909549922986828e-11,3.379452999260012760194e-13,3.379471960880660240531e-13,4.401955212384733466657e-02,3.830736820423787286193e-16,0,nan,9.968623264646592942585e-01
48845,4.401910229790416406725e-02,4.401865250879576085818e-02,4.609000156272166240789e-11,3.379245658568756254846e-13,3.379264620189403735184e-13,4.401910229790418424358e-02,4.583538452704443108819e-16,0,nan,9.968623904545811079039e-01
48905,4.399213795122233761070e-02,4.399168898814069528225e-02,4.594885796529762364418e-11,3.366836193473994299475e-13,3.366855155094641779812e-13,4.399213795122236463444e-02,6.142856521127615931258e-16,0,nan,9.968662250650486643779e-01
48965,4.396522309582367310510e-02,4.396477495624358244886e-02,4.580831875045273436388e-11,3.354487415064576778831e-13,3.354506376685224259169e-13,4.396522309582371806561e-02,1.022638023290938030022e-15,0,nan,9.968700502858327591586e-01
48970,4.396298242044404530615e-02,4.396253434937543586036e-02,4.579663432603777484522e-11,3.353461077892604034533e-13,3.353480039513251514870e-13,4.396298242044409203527e-02,1.062919553255668476460e-15,0,nan,9.968703686314693435274e-01
49026,4.393791023906924025910e-02,4.393746293413815923179e-02,4.566605336571974993080e-11,3.341994654028557999829e-13,3.342013615649205480167e-13,4.393791023906928050333e-02,9.159340799545225575829e-16,0,nan,9.968739296699734668810e-01
49086,4.391109473180063171860e-02,4.391064824531137888997e-02,4.552672290308718968438e-11,3.329767136175749282038e-13,3.329786097796396762375e-13,4.391109473180066625044e-02,7.864035138403224673397e-16,0,nan,9.968777360591961631334e-01
49095,4.390707663881433797659e-02,4.390663027487608921495e-02,4.550587468266272441680e-11,3.327938155915168719072e-13,3.327957117535816199409e-13,4.390707663881437437190e-02,8.289167592963566048820e-16,0,nan,9.968783062157821868248e-01
49146,4.388432826162094041456e-02,4.388388259108068345515e-02,4.538798686526916446109e-11,3.317599195492627369300e-13,3.317618157113274849637e-13,4.388432826162096329461e-02,5.213718627486184086479e-16,0,nan,9.968815331618324718102e-01
49206,4.385761067925637163301e-02,4.385716582218290165995e-02,4.524984199567536070547e-11,3.305490469567017618836e-13,3.305509431187665099173e-13,4.385761067925640120123e-02,6.741868894544722333895e-16,0,nan,9.968853210117204209401e-01
49221,4.385093890495386781403e-02,4.385049425086048890954e-02,4.521539776875647470746e-11,3.302472498173205457675e-13,3.302491459793852938012e-13,4.385093890495390499200e-02,8.478260910551609780599e-16,0,nan,9.968862665324001617710e-01
49266,4.383094183606855986923e-02,4.383049778999022899617e-02,4.511228505949528443305e-11,3.293440598629042094089e-13,3.293459560249689574427e-13,4.383094183606860241739e-02,9.707333957278786496393e-16,0,nan,9.968890996425384990690e-01
49326,4.380432158405107162524e-02,4.380387834650673745118e-02,4.497531284352623471451e-11,3.281449225528660653587e-13,3.281468187149308133924e-13,4.380432158405110927078e-02,8.594022449482846634711e-16,0,nan,9.968928690878033773521e-01
49347,4.379501594821597065810e-02,4.379457299307901868568e-02,4.492751011676952204599e-11,3.277265999365624329898e-13,3.277284960986271810235e-13,4.379501594821600192717e-02,7.139869138947876692338e-16,0,nan,9.968941862297360635248e-01
49386,4.377774977582590820724e-02,4.377730734436486442762e-02,4.483892215600261775648e-11,3.269515995713419523528e-13,3.269534957334067003865e-13,4.377774977582593397398e-02,5.885807833298962075067e-16,0,nan,9.968966293808644399703e-01
49446,4.375122626464009178981e-02,4.375078463682201962426e-02,4.470310982642729911166e-11,3.257640557206442533850e-13,3.257659518827090014187e-13,4.375122626464013173250e-02,9.129500832529940187228e-16,0,nan,9.969003805549065350762e-01
49473,4.373930640255804108696e-02,4.373886513558590538597e-02,4.464218212751320247672e-11,3.252315371100214549212e-13,3.252334332720862029550e-13,4.373930640255806813441e-02,6.183787146232036167267e-16,0,nan,9.969020656169553137025e-01
49506,4.372475090436239025804e-02,4.372431007775730293918e-02,4.456787270540493583836e-11,3.245822560584686892633e-13,3.245841522205334372970e-13,4.372475090436239656335e-02,1.442046696424274830796e-16,0,nan,9.969041226429685952082e-01
49566,4.369832354947966734926e-02,4.369788352166784767272e-02,4.443320766447479362228e-11,3.234061658957232024136e-13,3.234080620577879504473e-13,4.369832354947967983114e-02,2.856374454870361432897e-16,0,nan,9.969078556779078933124e-01
49600,4.368336930238750359656e-02,4.368292972615500646683e-02,4.435715023354911952087e-11,3.227422360980145407567e-13,3.227441322600792887904e-13,4.368336930238752596840e-02,5.121361872985800595788e-16,0,nan,9.969099670582235110769e-01
49626,4.367194405509379484531e-02,4.367150482366575353632e-02,4.429911159594796573884e-11,3.222357507944017988023e-13,3.222376469564665468361e-13,4.367194405509383121691e-02,8.328366309778995819793e-16,0,nan,9.969115796924381109247e-01
49686,4.364561227691822475894e-02,4.364517383947463108340e-02,4.416558141274397534416e-11,3.210709765654627820152e-13,3.210728727275275300489e-13,4.364561227691826191319e-02,8.512712105544558758784e-16,0,nan,9.969152947191178548432e-01
49727,4.362764626467599549109e-02,4.362720836841369603798e-02,4.407465967181480363274e-11,3.202782743232368626566e-13,3.202801704853016106904e-13,4.362764626467602750216e-02,7.337335814183701050490e-16,0,nan,9.969178281680909512667e-01
49746,4.361932807127458927576e-02,4.361889042542622246801e-02,4.403261404822913055809e-11,3.199118092667276966357e-13,3.199137054287924446694e-13,4.361932807127462997061e-02,9.329545574702483868463e-16,0,nan,9.969190007903398930062e-01
49806,4.359309129508946722975e-02,4.359265443845715404247e-02,4.390020645605689346177e-11,3.187582152008068557673e-13,3.187601113628716038011e-13,4.359309129508954759962e-02,1.843637874250274364002e-15,0,nan,9.969226979383401978231e-01
49855,4.357169967872735055758e-02,4.357126346486356327503e-02,4.379248672303266411514e-11,3.178202243274084503348e-13,3.178221204894731983685e-13,4.357169967872742396146e-02,1.684668620923569541719e-15,0,nan,9.969257106789391764418e-01
49866,4.356690180589124078425e-02,4.356646573610580691627e-02,4.376835561001017019251e-11,3.176101609130477666248e-13,3.176120570751125146585e-13,4.356690180589131019013e-02,1.593087339725222281109e-15,0,nan,9.969263861952164160998e-01
49926,4.354075946180654965723e-02,4.354032417650877118120e-02,4.363705850384281971278e-11,3.164676131894846836778e-13,3.164695093515494317115e-13,4.354075946180664689661e-02,2.233295503953961177351e-15,0,nan,9.969300655928880984980e-01
49982,4.351640235138962836681e-02,4.351596779616051513528e-02,4.351501149967497769914e-11,3.154061743653610721647e-13,3.154080705274258201984e-13,4.351640235138971105416e-02,1.900142287574104810066e-15,0,nan,9.969334917324575356186e-01
49986,4.351466412155741148027e-02,4.351422961839795933159e-02,4.350631215112578668004e-11,3.153305390548359692068e-13,3.153324352169007172406e-13,4.351466412155749272767e-02,1.867126908613363598692e-15,0,nan,9.969337361631454644002e-01
50046,4.348861564445771071830e-02,4.348818192109708130610e-02,4.337611358509131332973e-11,3.141989057704921758193e-13,3.142008019325569238530e-13,4.348861564445778185551e-02,1.635766372141830496406e-15,0,nan,9.969373979376084890535e-01
50106,4.346261389041020106738e-02,4.346218094451868851902e-02,4.324645985848128660188e-11,3.130726808325447688108e-13,3.130745769946095168445e-13,4.346261389041026188774e-02,1.399371742758145296012e-15,0,nan,9.969410509477536540897e-01
50111,4.346044918222218000903e-02,4.346001630101490459390e-02,4.323567988279232830012e-11,3.129790718678794767534e-13,3.129809680299442247871e-13,4.346044918222224327222e-02,1.455649859928446685597e-15,0,nan,9.969413549706367397231e-01
50166,4.343665871990325111351e-02,4.343622654916087094668e-02,4.311734804339510775125e-11,3.119518319698216243991e-13,3.119537281318863724328e-13,4.343665871990332938952e-02,1.802072512676882306563e-15,0,nan,9.969446952249025117399e-01
50226,4.341074999400780509706e-02,4.341031859610426646423e-02,4.298877523114037361551e-11,3.108363271419496513860e-13,3.108382233040143994197e-13,4.341074999400788576509e-02,1.858250082660294831716e-15,0,nan,9.969483308002370063462e-01
50239,4.340514254490343559745e-02,4.340471131414473660026e-02,4.296098855027066686630e-11,3.105953357002734231739e-13,3.105972318623381712076e-13,4.340514254490351563190e-02,1.843893244616511541282e-15,0,nan,9.969491173643031418504e-01
50286,4.338488757437412857154e-02,4.338445694700875793215e-02,4.286073853208324051842e-11,3.097261345374257215467e-13,3.097280306994904695805e-13,4.338488757437421404733e-02,1.970174260029965358101e-15,0,nan,9.969519577047823108451e-01
50346,4.335907132322874835140e-02,4.335864146411045477736e-02,4.273323507550143149122e-11,3.086212225717134296919e-13,3.086231187337781777257e-13,4.335907132322887601281e-02,2.944283947566624268038e-15,0,nan,9.969555759694135998322e-01
50368,4.334961690510975851343e-02,4.334918732710989208723e-02,4.268661685064944467210e-11,3.082174050721478094867e-13,3.082193012342125575205e-13,4.334961690510988715740e-02,2.967591990000494285788e-15,0,nan,9.969569005077492369980e-01
50406,4.333330110337149654320e-02,4.333287201021870926887e-02,4.260626200943862256490e-11,3.075215598853614903103e-13,3.075234560474262383441e-13,4.333330110337162956803e-02,3.069806059387502115968e-15,0,nan,9.969591856248744029373e-01
50466,4.330757677817224926553e-02,4.330714844871287605432e-02,4.247981650055876357443e-11,3.064271153421261242209e-13,3.064290115041908722547e-13,4.330757677817236628483e-02,2.702051336847262424060e-15,0,nan,9.969627867017500442558e-01
50497,4.329430381385745291167e-02,4.329387587808589815674e-02,4.241469209488454900784e-11,3.058636866556982667474e-13,3.058655828177630147811e-13,4.329430381385757081866e-02,2.723383352339739657098e-15,0,nan,9.969646439070076549883e-01
50527,4.328147062236238629129e-02,4.328104306700516351603e-02,4.235180148434152109652e-11,3.053197475107671738208e-13,3.053216436728319218545e-13,4.328147062236249950910e-02,2.615849467076607792044e-15,0,nan,9.969664390337081338921e-01
50587,4.325583843809423234550e-02,4.325541164187698961463e-02,4.222641133909329195026e-11,3.042357324120370376034e-13,3.042376285741017856372e-13,4.325583843809437551440e-02,3.309816710213746772836e-15,0,nan,9.969700229028762781245e-01
50626,4.323920191855956662863e-02,4.323877561457948465184e-02,4.214518629653931784324e-11,3.035338730711320212437e-13,3.035357692331967692774e-13,4.323920191855973246752e-02,3.835382692524703563097e-15,0,nan,9.969723478646985479032e-01
50647,4.323025173974000268107e-02,4.322982570041892375068e-02,4.210154031516315111418e-11,3.031568428624092041609e-13,3.031587390244739521947e-13,4.323025173974015746448e-02,3.580442084429836769339e-15,0,nan,9.969735982848561658054e-01
50707,4.320471039292917564412e-02,4.320428510826972851033e-02,4.197718565257516721563e-11,3.020830486037300029844e-13,3.020849447657947510181e-13,4.320471039292932050369e-02,3.352865308481213196128e-15,0,nan,9.969771652096585584429e-01
50756,4.318388517517731534090e-02,4.318346050517369444366e-02,4.187601047416604449555e-11,3.012098754092754692996e-13,3.012117715713402173334e-13,4.318388517517747185565e-02,3.624378569893379016922e-15,0,nan,9.969800719454682533575e-01
50767,4.317921426384625088746e-02,4.317878973162311145861e-02,4.185334460926648860277e-11,3.010143195919420932591e-13,3.010162157540068412928e-13,4.317921426384640849657e-02,3.650115391133158101011e-15,0,nan,9.969807237071460799126e-01
50827,4.315376321922797381303e-02,4.315333943722501203188e-02,4.173001446095122318968e-11,2.999506259953262442204e-13,2.999525221573909922542e-13,4.315376321922808949063e-02,2.680591144576764102282e-15,0,nan,9.969842738070574742881e-01
50886,4.312878019360336795396e-02,4.312835714716471702257e-02,4.160923538391978081625e-11,2.989095421293736605423e-13,2.989114382914384085761e-13,4.312878019360350028083e-02,3.068180332433362694668e-15,0,nan,9.969877565785113283383e-01
50887,4.312835712636009510845e-02,4.312793409237029168546e-02,4.160719250098254053723e-11,2.988919381927394684330e-13,2.988938343548042164668e-13,4.312835712636023016277e-02,3.131450633427186676248e-15,0,nan,9.969878155389647702601e-01
50947,4.310299585307485886743e-02,4.310257356490028446405e-02,4.148487604022005402607e-11,2.978382267718992679832e-13,2.978401229339640160170e-13,4.310299585307498925290e-02,3.024974785539116878838e-15,0,nan,9.969913489323288371198e-01
51007,4.307767926774778988186e-02,4.307725772319954266054e-02,4.136306240689440053182e-11,2.967894625276540889672e-13,2.967913586897188370010e-13,4.307767926774792975410e-02,3.246977251876213814601e-15,0,nan,9.969948740164551323419e-01
51016,4.307388562617542326905e-02,4.307346419298289236233e-02,4.134483356645352593857e-11,2.966325727897694428853e-13,2.966344689518341909191e-13,4.307388562617556391717e-02,3.265276043269512257013e-15,0,nan,9.969954020642076529947e-01
51067,4.305240723929500135103e-02,4.305198643619316534181e-02,4.124174894647572650166e-11,2.957456164602908062196e-13,2.957475126223555542533e-13,4.305240723929514978170e-02,3.447674010887310095861e-15,0,nan,9.969983908205190590137e-01
51127,4.302717963717026666837e-02,4.302675957334385625774e-02,4.112093302154194182806e-11,2.947066597738475373884e-13,2.947085559359122854222e-13,4.302717963717043188723e-02,3.839871912424980547832e-15,0,nan,9.970018993735559986020e-01
51147,4.301878028649292612373e-02,4.301836046861075291137e-02,4.108077115660227556229e-11,2.943614224595191009826e-13,2.943633186215838490164e-13,4.301878028649308641963e-02,3.726184285157942111503e-15,0,nan,9.970030670626742429468e-01
51187,4.300199633136224386387e-02,4.300157700464916910033e-02,4.100061201164893910639e-11,2.936725638744477802911e-13,2.936744600365125283248e-13,4.300199633136241073614e-02,3.880570231828310810261e-15,0,nan,9.970053997044700045739e-01
51247,4.297685719239158902427e-02,4.297643860063859316822e-02,4.088078331320110241396e-11,2.926433003686448152974e-13,2.926451965307095633311e-13,4.297685719239175897296e-02,3.954423418546040787033e-15,0,nan,9.970088918420245130067e-01
51278,4.296388589966457921543e-02,4.296346768680019828635e-02,4.081906385844446174201e-11,2.921133983077325257232e-13,2.921152944697972737570e-13,4.296388589966474824932e-02,3.934325106179168142931e-15,0,nan,9.970106929123069446335e-01
51307,4.295176209130822236881e-02,4.295134423237085413705e-02,4.076144433932388778919e-11,2.916188410617870739840e-13,2.916207372238518220177e-13,4.295176209130839131462e-02,3.933384692539567986463e-15,0,nan,9.970123758148517699429e-01
51367,4.292671089968851105834e-02,4.292629377143106217396e-02,4.064259251973670883597e-11,2.905991579563946146796e-13,2.906010541184593627134e-13,4.292671089968868629251e-02,4.082171041183602304502e-15,0,nan,9.970158516514481682365e-01
51409,4.290920112317423568138e-02,4.290878450512665420735e-02,4.055968473460426270467e-11,2.898882067267600234365e-13,2.898901028888247714702e-13,4.290920112317441442905e-02,4.165718869481408184137e-15,0,nan,9.970182799112039234561e-01
51427,4.290170348963253527108e-02,4.290128708992800576905e-02,4.052422530062753825188e-11,2.895842232505533858124e-13,2.895861194126181338462e-13,4.290170348963272607711e-02,4.447516399352331833737e-15,0,nan,9.970193193801786973895e-01
51487,4.287673973376138203406e-02,4.287632406049143168891e-02,4.040634014452845416564e-11,2.885740093363248247874e-13,2.885759054983895728212e-13,4.287673973376155384622e-02,4.007118173814315102447e-15,0,nan,9.970227790292828069178e-01
51541,4.285430957294427550819e-02,4.285389455166137978592e-02,4.030065358376827388608e-11,2.876688304274491573741e-13,2.876707265895139054078e-13,4.285430957294444232625e-02,3.892678669343666622199e-15,0,nan,9.970258858286192281428e-01
51547,4.285181950521428639878e-02,4.285140455626917921350e-02,4.028893453019150271000e-11,2.875684887981633661316e-13,2.875703849602281141654e-13,4.285181950521444863947e-02,3.786086392372355015175e-15,0,nan,9.970262306268565085038e-01
51607,4.282694267764602935600e-02,4.282652845092460580645e-02,4.017200595246693110590e-11,2.865676344113582957352e-13,2.865695305734230437690e-13,4.282694267764621774290e-02,4.398794122450027604161e-15,0,nan,9.970296742008678616566e-01
51667,4.280210912522433575056e-02,4.280169561863395727430e-02,4.005555192218213538824e-11,2.855714191404893226690e-13,2.855733153025540707028e-13,4.280210912522450628878e-02,3.984341635349197370161e-15,0,nan,9.970331097791700868658e-01
51673,4.279962814528592146557e-02,4.279921471059387749758e-02,4.004393252390345046379e-11,2.854720517295254934520e-13,2.854739478915902414857e-13,4.279962814528608437372e-02,3.806298319380787534773e-15,0,nan,9.970334528983048560068e-01
51727,4.277731872262699464038e-02,4.277690593408350200333e-02,3.993956996602047642988e-11,2.845798161378846536881e-13,2.845817122999494017219e-13,4.277731872262712391794e-02,3.022105181018715568182e-15,0,nan,9.970365373894734838437e-01
51787,4.275257134503926415015e-02,4.275215927246692887431e-02,3.982405762640230123250e-11,2.835927987421040465966e-13,2.835946949041687946303e-13,4.275257134503938856573e-02,2.910131098791480775100e-15,0,nan,9.970399570593546878473e-01
51806,4.274474362496309687298e-02,4.274433177868358635365e-02,3.978757622730999404934e-11,2.832811949376290121754e-13,2.832830910996937602092e-13,4.274474362496322503584e-02,2.998330328230245390565e-15,0,nan,9.970410383038837318320e-01
51847,4.272786686815138040840e-02,4.272745550948287007742e-02,3.970901246136749714150e-11,2.826103404764393226079e-13,2.826122366385040706417e-13,4.272786686815148705663e-02,2.495987563619468663767e-15,0,nan,9.970433688162781758041e-01
51907,4.270320516815572647884e-02,4.270279452133205616571e-02,3.959443204445727384178e-11,2.816324150474145390273e-13,2.816343112094792870610e-13,4.270320516815585252412e-02,2.951658507099859887174e-15,0,nan,9.970467726875678214551e-01
51938,4.269048000949991067410e-02,4.269006972965874724402e-02,3.953541346020179372144e-11,2.811289209767199442345e-13,2.811308171387846922682e-13,4.269048000950003024127e-02,2.800792373564537658382e-15,0,nan,9.970485282737167450013e-01
51967,4.267858612174444538079e-02,4.267817618471492907561e-02,3.948031396459901661622e-11,2.806589963433169313294e-13,2.806608925053816793632e-13,4.267858612174455842242e-02,2.648673240634269185107e-15,0,nan,9.970501687004383051791e-01
52028,4.265360035714552133790e-02,4.265319113964634312186e-02,3.936476540682507045012e-11,2.796739472829100588896e-13,2.796758434449748069233e-13,4.265360035714562081684e-02,2.332251829256628316420e-15,0,nan,9.970536132854617418454e-01
52071,4.263601378779380279838e-02,4.263560507624064577215e-02,3.928359746343695498924e-11,2.789823368389652422640e-13,2.789842330010299902977e-13,4.263601378779391843193e-02,2.712109776558715210865e-15,0,nan,9.970560365867733106267e-01
52088,4.262906695573887710937e-02,4.262865844392339786939e-02,3.925157243474591526357e-11,2.787095384467559663908e-13,2.787114346088207144245e-13,4.262906695573898934463e-02,2.632833924315437222820e-15,0,nan,9.970569935327502888913e-01
52148,4.260457583893860478153e-02,4.260416803078093117563e-02,3.913883461836730611398e-11,2.777495586516008720881e-13,2.777514548136656201218e-13,4.260457583893869270693e-02,2.063755038641306437379e-15,0,nan,9.970603660029327324019e-01
52205,4.258134833358327708819e-02,4.258094119203144345409e-02,3.903215313981030865901e-11,2.768416571121972355103e-13,2.768435532742619835440e-13,4.258134833358336651793e-02,2.100209177748768824736e-15,0,nan,9.970635626703790195665e-01
52208,4.258012688541767259975e-02,4.257971977890005060852e-02,3.902654960726478404432e-11,2.767939825011736494846e-13,2.767958786632383975184e-13,4.258012688541776892095e-02,2.262116289347101965045e-15,0,nan,9.970637307227055115447e-01
52268,4.255571997433596487248e-02,4.255531356744871734898e-02,3.891471506583209468533e-11,2.758427847737546802714e-13,2.758446809358194283052e-13,4.255571997433606958269e-02,2.460543800051411015746e-15,0,nan,9.970670877186570806852e-01
52328,4.253135498533767294704e-02,4.253094927607919267798e-02,3.880332867317070237244e-11,2.748959404207738973826e-13,2.748978365828386454163e-13,4.253135498533775142295e-02,1.845130692973929062310e-15,0,nan,9.970704370172545039325e-01
52339,4.252689260859848774388e-02,4.252648702702212235582e-02,3.878295626390713501939e-11,2.747228225429723286989e-13,2.747247187050370767326e-13,4.252689260859856779865e-02,1.882450680036567116666e-15,0,nan,9.970710502224615757560e-01
52388,4.250703179854872088006e-02,4.250662678492539425790e-02,3.869238812297977049213e-11,2.739534245654224090798e-13,2.739553207274871571135e-13,4.250703179854878348935e-02,1.472916001897511552041e-15,0,nan,9.970737786448326582739e-01
52448,4.248275029457439233571e-02,4.248234597460057160312e-02,3.858189112344846743123e-11,2.730152125012839882309e-13,2.730171086633487362647e-13,4.248275029457447012722e-02,1.831131584853389359108e-15,0,nan,9.970771126276095425644e-01
52473,4.247264527518208182544e-02,4.247224124364473718529e-02,3.853598107406953213715e-11,2.726255551844395217874e-13,2.726274513465042698212e-13,4.247264527518216247653e-02,1.898894890657821257762e-15,0,nan,9.970784995370332777520e-01
52508,4.245851035449693666735e-02,4.245810672619491216162e-02,3.847183539714880485272e-11,2.720812796909776128889e-13,2.720831758530423609226e-13,4.245851035449698954592e-02,1.245417523829609155929e-15,0,nan,9.970804389916965018779e-01
52568,4.243431185987289050443e-02,4.243390892127282820745e-02,3.836221868092787797708e-11,2.711516017648008496451e-13,2.711534979268655976788e-13,4.243431185987294750636e-02,1.343298069888768192397e-15,0,nan,9.970837577630661713898e-01
52607,4.241860500759062069243e-02,4.241820251624422999370e-02,3.829120216864018846712e-11,2.705495813227222869107e-13,2.705514774847870349445e-13,4.241860500759066042166e-02,9.365992434429726365129e-16,0,nan,9.970859109051232255705e-01
52628,4.241015469273091281766e-02,4.240975244187082660030e-02,3.825303872580359195363e-11,2.702261545194047120893e-13,2.702280506814694601230e-13,4.241015469273094681756e-02,8.016924896672249335769e-16,0,nan,9.970870689675906197477e-01
52688,4.238603873556914120035e-02,4.238563717049484425026e-02,3.814429329685879753170e-11,2.693049139164616408707e-13,2.693068100785263889044e-13,4.238603873556917160545e-02,7.173374908735046443198e-16,0,nan,9.970903726310098463305e-01
52742,4.236436951191788896631e-02,4.236396856238640318271e-02,3.804679209478564918073e-11,2.684793743173822150976e-13,2.684812704794469631314e-13,4.236436951191792627303e-02,8.806154690529099907618e-16,0,nan,9.970933395016284120946e-01
52748,4.236196387135295060578e-02,4.236156299011803461063e-02,3.803598017313829226582e-11,2.683878560813603834478e-13,2.683897522434251314815e-13,4.236196387135298691977e-02,8.572311856212945104769e-16,0,nan,9.970936687789549051665e-01
52808,4.233792998351251085642e-02,4.233752978417827661506e-02,3.792809714754538276092e-11,2.674749573019044636725e-13,2.674768534639692117062e-13,4.233792998351255319791e-02,1.000083919639831134233e-15,0,nan,9.970969574369405327382e-01
52868,4.231393695594039272567e-02,4.231353743657584320914e-02,3.782064202673997565103e-11,2.665661940270237338194e-13,2.665680901890884818532e-13,4.231393695594045566700e-02,1.487484473735224347209e-15,0,nan,9.971002386303625065404e-01
52877,4.231034151884823651946e-02,4.230994210131305832689e-02,3.780456053049673621444e-11,2.664302347751021483476e-13,2.664321309371668963814e-13,4.231034151884830979797e-02,1.731929162051790424321e-15,0,nan,9.971007301671206421250e-01
52928,4.228998467298926422497e-02,4.228958583167103518763e-02,3.771361263103731223173e-11,2.656615428655004411378e-13,2.656634390275651891716e-13,4.228998467298934848781e-02,1.992501019908776377916e-15,0,nan,9.971035123845056735974e-01
52988,4.226607301946955913552e-02,4.226567485428189829832e-02,3.760700679430786748592e-11,2.647609805847051978865e-13,2.647628767467699459203e-13,4.226607301946961356586e-02,1.287802090473092466805e-15,0,nan,9.971067787245459867031e-01
53013,4.225612179453436950682e-02,4.225572391050416709568e-02,3.756271219213113441969e-11,2.643869475971597038688e-13,2.643888437592244519025e-13,4.225612179453440532277e-02,8.475917718112367948936e-16,0,nan,9.971081375173322068075e-01
53048,4.224220188064699982311e-02,4.224180438968173217917e-02,3.750082236387710656253e-11,2.638644841093383533162e-13,2.638663802714031013499e-13,4.224220188064703384334e-02,8.053612212176810621304e-16,0,nan,9.971100376755298337812e-01
53108,4.221837114224044618105e-02,4.221797432359691848447e-02,3.739505720042744360647e-11,2.629720305201944182374e-13,2.629739266822591662711e-13,4.221837114224048113979e-02,8.280457737532756611812e-16,0,nan,9.971132892623974870098e-01
53148,4.220250637174732116774e-02,4.220211000026607289781e-02,3.732477896711353706087e-11,2.623792962606802238127e-13,2.623811924227449718464e-13,4.220250637174735564876e-02,8.170371899975950090414e-16,0,nan,9.971154529080682338716e-01
53168,4.219458069041957110068e-02,4.219418454220462411097e-02,3.728970917790041065286e-11,2.620835970529305693067e-13,2.620854932149953173405e-13,4.219458069041961824315e-02,1.117263519177218668493e-15,0,nan,9.971165335099799778259e-01
53228,4.217083041180257757530e-02,4.217043493213051136292e-02,3.718477618339962003637e-11,2.611991610968472625246e-13,2.612010572589120105583e-13,4.217083041180261520050e-02,8.922092154605904799063e-16,0,nan,9.971197704429998446445e-01
53285,4.214830475467828962977e-02,4.214790990838208212255e-02,3.708547234563300622296e-11,2.603626291763031673532e-13,2.603645253383679153870e-13,4.214830475467832828157e-02,9.170429907935503601118e-16,0,nan,9.971228387766642148717e-01
53288,4.214712019345383947622e-02,4.214672538044636485033e-02,3.708025611709411639378e-11,2.603187001936764541133e-13,2.603205963557412021471e-13,4.214712019345387984581e-02,9.578255900010458024266e-16,0,nan,9.971230000860590328383e-01
53348,4.212344992288175049566e-02,4.212305577466796818742e-02,3.697614689212358088984e-11,2.594421920363879063766e-13,2.594440881984526544103e-13,4.212344992288180224938e-02,1.228620000783096135259e-15,0,nan,9.971262224636543357813e-01
53408,4.209981948803646900625e-02,4.209942600275280721878e-02,3.687244643450350879851e-11,2.585696144680018179307e-13,2.585715106300665659645e-13,4.209981948803651311634e-02,1.047750044955648524317e-15,0,nan,9.971294376001761024264e-01
53421,4.209470480017869081779e-02,4.209431145828497478067e-02,3.685003167884435601798e-11,2.583810719221175987913e-13,2.583829680841823468251e-13,4.209470480017875082838e-02,1.425609005501752363670e-15,0,nan,9.971301332610389997566e-01
53468,4.207622877730759353154e-02,4.207583595309780100102e-02,3.676915268303124581617e-11,2.577009454804090360233e-13,2.577028416424737840570e-13,4.207622877730765603580e-02,1.485500413418676365809e-15,0,nan,9.971326455198950987260e-01
53529,4.205228549620407263454e-02,4.205189334219060909303e-02,3.666455218769971808798e-11,2.568217829807147634650e-13,2.568236791427795114987e-13,4.205228549620412391392e-02,1.219419444667379794047e-15,0,nan,9.971358995316389130952e-01
53558,4.204091695086061009068e-02,4.204052511479702131103e-02,3.661497015217405968833e-11,2.564052228084906115802e-13,2.564071189705553596140e-13,4.204091695086064909146e-02,9.276863553895104181901e-16,0,nan,9.971374439208217313620e-01
53589,4.202877455805836826030e-02,4.202838306139738966394e-02,3.656207240876427445912e-11,2.559609299537050062287e-13,2.559628261157697542625e-13,4.202877455805841867232e-02,1.199464257972783405983e-15,0,nan,9.971390929708871590743e-01
53649,4.200530300997824817433e-02,4.200491216883531220283e-02,3.645999319451714159615e-11,2.551039200065528002294e-13,2.551058161686175482631e-13,4.200530300997831863730e-02,1.677478122213576828485e-15,0,nan,9.971422792659137905287e-01
53695,4.198733476364483602206e-02,4.198694442382788077905e-02,3.638200247861513018260e-11,2.544494682819723337401e-13,2.544513644440370817739e-13,4.198733476364491230923e-02,1.816909213003088719654e-15,0,nan,9.971447172687745413421e-01
53709,4.198187074209661084900e-02,4.198148055464443612061e-02,3.635831253416812334479e-11,2.542507317174874728257e-13,2.542526278795522208595e-13,4.198187074209667450184e-02,1.516198082531831167816e-15,0,nan,9.971454584405700887601e-01
53769,4.195847764497481757751e-02,4.195808810939324201561e-02,3.625702842924995060748e-11,2.534013438078648369979e-13,2.534032399699295850316e-13,4.195847764497487876378e-02,1.458257673111492425556e-15,0,nan,9.971486305185898549883e-01
53829,4.193512360960063856119e-02,4.193473472407658469985e-02,3.615613889352955774714e-11,2.525557351410561240262e-13,2.525576313031208720599e-13,4.193512360960071910386e-02,1.920649373502199371423e-15,0,nan,9.971517955236032171784e-01
53833,4.193356806010901244308e-02,4.193317921785783691790e-02,3.614942690518651514619e-11,2.524994950879464111466e-13,2.525013912500111591804e-13,4.193356806010909482212e-02,1.964512921964549743725e-15,0,nan,9.971520062730296799056e-01
53889,4.191180852738614348585e-02,4.191142029011359765311e-02,3.605564195291983237692e-11,2.517138847213442930798e-13,2.517157808834090411135e-13,4.191180852738624460464e-02,2.412656403914061023056e-15,0,nan,9.971549534791406812703e-01
53949,4.188853229016555046460e-02,4.188814469934550727137e-02,3.595553564539165465560e-11,2.508757716928281664780e-13,2.508776678548929145118e-13,4.188853229016564527130e-02,2.263309276714321992047e-15,0,nan,9.971581044086293704612e-01
53971,4.188000738137015455109e-02,4.187962002713332271275e-02,3.591892748876437177313e-11,2.505693959072134455770e-13,2.505712920692781936107e-13,4.188000738137026177530e-02,2.560271915680811625109e-15,0,nan,9.971592579936357956475e-01
54009,4.186529479019304028631e-02,4.186490784403347487075e-02,3.585581802088673377737e-11,2.500413753383345855472e-13,2.500432715003993335809e-13,4.186529479019314438666e-02,2.486554788142535555591e-15,0,nan,9.971612483353824376458e-01
54069,4.184209592014078576971e-02,4.184170961685662604168e-02,3.575648714123191664969e-11,2.492106750783474585527e-13,2.492125712404122065864e-13,4.184209592014090367331e-02,2.817822471203123910275e-15,0,nan,9.971643852826173762900e-01
54109,4.182665141502636685367e-02,4.182626553933752044934e-02,3.569048046126683818175e-11,2.486589181899990825940e-13,2.486608143520638306277e-13,4.182665141502646312743e-02,2.301732544392422419306e-15,0,nan,9.971664727146868285640e-01
54129,4.181893557309684927858e-02,4.181854991090993428626e-02,3.565754108005352807821e-11,2.483836504699410943159e-13,2.483855466320058423496e-13,4.181893557309694136123e-02,2.201936622728110003392e-15,0,nan,9.971675152734536831623e-01
54189,4.179581364256299003124e-02,4.179542861970202832778e-02,3.555897792269204447572e-11,2.475602812057193135463e-13,2.475621773677840615800e-13,4.179581364256306265584e-02,1.737604763928460304780e-15,0,nan,9.971706383308957767284e-01
54248,4.177311443609497965124e-02,4.177273004018393354198e-02,3.546242902356785282658e-11,2.467541796681911581955e-13,2.467560758302559062293e-13,4.177311443609506264691e-02,1.986820408871667880552e-15,0,nan,9.971737025985709793117e-01
54249,4.177273002245272121025e-02,4.177234563715327697597e-02,3.546079576611860134465e-11,2.467405471127723741818e-13,2.467424432748371222155e-13,4.177273002245280311494e-02,1.960721691488158123438e-15,0,nan,9.971737544778498504232e-01
54309,4.174968460708930462211e-02,4.174930085759374909227e-02,3.536299271885160767852e-11,2.459244281516404156779e-13,2.459263243137051637116e-13,4.174968460708938413140e-02,1.904428487092461511287e-15,0,nan,9.971768637371300318954e-01
54369,4.172667729120357882344e-02,4.172629417576105559373e-02,3.526556690087349647353e-11,2.451119044152797144521e-13,2.451138005773444624859e-13,4.172667729120368120262e-02,2.453566517032860573831e-15,0,nan,9.971799661314388829808e-01
54387,4.171978251014835104016e-02,4.171939958458133201891e-02,3.523641243553412284343e-11,2.448688454033233410045e-13,2.448707415653880890383e-13,4.171978251014845548948e-02,2.503592312985205238325e-15,0,nan,9.971808955144460109919e-01
54429,4.170370796993209949743e-02,4.170332548679849676843e-02,3.516851644354940324137e-11,2.443029561280486255748e-13,2.443048522901133736085e-13,4.170370796993220419409e-02,2.510488047919033509135e-15,0,nan,9.971830616833908931705e-01
54489,4.168077653881498839672e-02,4.168039468625290427939e-02,3.507183948954517386093e-11,2.434975636446917448869e-13,2.434994598067564929207e-13,4.168077653881508993564e-02,2.436109161509951985936e-15,0,nan,9.971861504154924262617e-01
54526,4.166665433155657821684e-02,4.166627286698378757057e-02,3.501240741248993583823e-11,2.430026689256382235247e-13,2.430045650877029715584e-13,4.166665433155668678953e-02,2.605745167709026576500e-15,0,nan,9.971880517438613523410e-01
54549,4.165788289379399739198e-02,4.165750167007270521324e-02,3.497553419274693310614e-11,2.426957074493401308239e-13,2.426976036114048788577e-13,4.165788289379410698788e-02,2.630856187741269595396e-15,0,nan,9.971892323501507699769e-01
54609,4.163502693121054476499e-02,4.163464633460595837322e-02,3.487959871818114708272e-11,2.418973681545188908708e-13,2.418992643165836389045e-13,4.163502693121067238237e-02,3.065144455796104862578e-15,0,nan,9.971923075096774821365e-01
54666,4.161334857605823722704e-02,4.161296857362360712695e-02,3.478880090381897950029e-11,2.411421858098056681398e-13,2.411440819718704161735e-13,4.161334857605835492057e-02,2.828263958137793683600e-15,0,nan,9.971952226560009475064e-01
54669,4.161220854780375844051e-02,4.161182857659840444997e-02,3.478403124193535029606e-11,2.411025265001632855467e-13,2.411044226622280335805e-13,4.161220854780388031839e-02,2.928897094575360522212e-15,0,nan,9.971953759162910267883e-01
54729,4.158942764070840819590e-02,4.158904829319139129229e-02,3.468882995107895236562e-11,2.403111633526391761530e-13,2.403130595147039241867e-13,4.158942764070854277588e-02,3.235918126938172709549e-15,0,nan,9.971984375921017196265e-01
54789,4.156668410745313624322e-02,4.156630538192011142806e-02,3.459399304358594782528e-11,2.395232597037819801348e-13,2.395251558658467281685e-13,4.156668410745324190211e-02,2.541912883100433134711e-15,0,nan,9.972014925591378943438e-01
54806,4.156024688700102331929e-02,4.155986833738783275960e-02,3.456718858525965330649e-11,2.393006466765993810272e-13,2.393025428386641290609e-13,4.156024688700112449229e-02,2.434369642387440138577e-15,0,nan,9.972023569164734016620e-01
54849,4.154397784595829923315e-02,4.154359974071142325158e-02,3.449951872825647671427e-11,2.387387966699301631376e-13,2.387406928319949111713e-13,4.154397784595839410084e-02,2.283548543286902441771e-15,0,nan,9.972045408393144692253e-01
54909,4.152130875453421965382e-02,4.152093126788214405565e-02,3.440540522464094073977e-11,2.379577554909809072254e-13,2.379596516530456552591e-13,4.152130875453432566508e-02,2.553177121012166474468e-15,0,nan,9.972075824544587563641e-01
54946,4.150734796567724649297e-02,4.150697085965167343335e-02,3.434754764879184862867e-11,2.374778110219859054689e-13,2.374797071840506535026e-13,4.150734796567736002926e-02,2.735330051533289142169e-15,0,nan,9.972094548042519700031e-01
54969,4.149867673187924987932e-02,4.149829986213706550791e-02,3.431165076296353868961e-11,2.371801175294471384046e-13,2.371820136915118864383e-13,4.149867673187936007153e-02,2.655318647535490702628e-15,0,nan,9.972106174263076607879e-01
55030,4.147570540545790496179e-02,4.147532916118679829909e-02,3.421669998140332656495e-11,2.363929886195347995304e-13,2.363948847815995475641e-13,4.147570540545801188445e-02,2.577958878638729799776e-15,0,nan,9.972136961930252496743e-01
55087,4.145427483626641651515e-02,4.145389917488984110605e-02,3.412830761773352847725e-11,2.356606195063342578221e-13,2.356625156683990058558e-13,4.145427483626652778479e-02,2.684153480493861708131e-15,0,nan,9.972165669076816177526e-01
55090,4.145314783158443594502e-02,4.145277220084481878404e-02,3.412366424740557000481e-11,2.356221576161104272742e-13,2.356240537781751753080e-13,4.145314783158454111263e-02,2.537023512867295608715e-15,0,nan,9.972167178332826469826e-01
55150,4.143062702321811952011e-02,4.143025200434435201258e-02,3.403098228042643717582e-11,2.348546743404481501934e-13,2.348565705025128982272e-13,4.143062702321824818103e-02,3.105454244852147589539e-15,0,nan,9.972197328952293593203e-01
55210,4.140814288059676412379e-02,4.140776847192953469268e-02,3.393865235280842359079e-11,2.340905206382365650854e-13,2.340924168003013131191e-13,4.140814288059687080590e-02,2.576355717000145445580e-15,0,nan,9.972227414002314361337e-01
55228,4.140140477276288422104e-02,4.140103054683498540189e-02,3.391102176518528802052e-11,2.338619210948964082872e-13,2.338638172569611563210e-13,4.140140477276298205673e-02,2.363100819323515461608e-15,0,nan,9.972236426763081740309e-01
55270,4.138569530433663240521e-02,4.138532150422290917247e-02,3.384667274719441146027e-11,2.333296784731705619479e-13,2.333315746352353099817e-13,4.138569530433671950730e-02,2.104642471064802151822e-15,0,nan,9.972257433695452384062e-01
55330,4.136328419543074119691e-02,4.136291100222377198348e-02,3.375504175645595953209e-11,2.325721299260622740167e-13,2.325740260881270220505e-13,4.136328419543083245624e-02,2.206288294372409127896e-15,0,nan,9.972287388243388772929e-01
55370,4.134836366707884264260e-02,4.134799087756458463305e-02,3.369414726580127521541e-11,2.320689185527379921764e-13,2.320708147148027402101e-13,4.134836366707893219770e-02,2.165868041801261289228e-15,0,nan,9.972307321854394394976e-01
55390,4.134090945524705046354e-02,4.134053686730630727819e-02,3.366375768362124913579e-11,2.318178571939555755073e-13,2.318197533560203235410e-13,4.134090945524714145860e-02,2.201089832243290117338e-15,0,nan,9.972317277856960629294e-01
55450,4.131857098552656204493e-02,4.131819900121771332868e-02,3.357281884180354194537e-11,2.310668425892448246860e-13,2.310687387513095727198e-13,4.131857098552664883870e-02,2.100599560174923818799e-15,0,nan,9.972347102746052929854e-01
55510,4.129626868838152248253e-02,4.129589730607641229199e-02,3.348222355413051237736e-11,2.303190685388043587457e-13,2.303209647008691067794e-13,4.129626868838161507001e-02,2.242030099550418466417e-15,0,nan,9.972376863119625393169e-01
55512,4.129552590030946546129e-02,4.129515453804318003694e-02,3.347920960848819300245e-11,2.302941983425476779448e-13,2.302960945046124259786e-13,4.129552590030955909909e-02,2.267504680267710724981e-15,0,nan,9.972377854023407595108e-01
55570,4.127400246629367441820e-02,4.127363168437028773106e-02,3.339197015367422007060e-11,2.295745175831267491783e-13,2.295764137451914972120e-13,4.127400246629375710894e-02,2.003458339430077558263e-15,0,nan,9.972406559185794128219e-01
55630,4.125177222211238309280e-02,4.125140203895482499119e-02,3.330205698338121066962e-11,2.288331723754639503197e-13,2.288350685375286983535e-13,4.125177222211245761814e-02,1.806597457921433283519e-15,0,nan,9.972436191151716781077e-01
55654,4.124289017656166539405e-02,4.124252023245934817286e-02,3.326618661039828011901e-11,2.285375280374987529393e-13,2.285394241995635009730e-13,4.124289017656174097311e-02,1.832535389592025967978e-15,0,nan,9.972448026036250526760e-01
55690,4.122957785905290162276e-02,4.122920827305134178209e-02,3.321248239600350396280e-11,2.280950156809801138908e-13,2.280969118430448619245e-13,4.122957785905298456761e-02,2.011780343967734561588e-15,0,nan,9.972465759223663390770e-01
55750,4.120741928069463627660e-02,4.120705029024531590442e-02,3.312324475403048635812e-11,2.273600303759113233143e-13,2.273619265379760713604e-13,4.120741928069472141018e-02,2.065977169856872917578e-15,0,nan,9.972495263607072150339e-01
55796,4.119045521147526173200e-02,4.119008667653364930139e-02,3.305505639841575633361e-11,2.267986787476315022194e-13,2.268005749096962502655e-13,4.119045521147531405831e-02,1.270350305208668561427e-15,0,nan,9.972517840630870010151e-01
55810,4.118529639097936317915e-02,4.118492799448453950406e-02,3.303434242962061101257e-11,2.266281994467305809832e-13,2.266300956087953290293e-13,4.118529639097940780085e-02,1.083437526775448675992e-15,0,nan,9.972524704506519464971e-01
55870,4.116320909420934093248e-02,4.116284129007725944849e-02,3.294577380453355225387e-11,2.258995059893161907865e-13,2.259014021513809388326e-13,4.116320909420939064315e-02,1.207648060059860504308e-15,0,nan,9.972554082125523415960e-01
55930,4.114115729504583263143e-02,4.114079008169071322021e-02,3.285753727006444711674e-11,2.251739332081404107607e-13,2.251758293702051588067e-13,4.114115729504588538464e-02,1.282249100983608794298e-15,0,nan,9.972583396666927293972e-01
55939,4.113785258096412655870e-02,4.113748545608914702898e-02,3.284433033373320467120e-11,2.250653654163685379697e-13,2.250672615784332860157e-13,4.113785258096419150241e-02,1.578684983715782496283e-15,0,nan,9.972587788420169233896e-01
55990,4.111914089850716991226e-02,4.111877427434916520976e-02,3.276963122697662551952e-11,2.244514644154496408446e-13,2.244533605775143888906e-13,4.111914089850724762245e-02,1.889878752688620770975e-15,0,nan,9.972612648332602651251e-01
56050,4.109715980996719170149e-02,4.109679377343236628128e-02,3.268205408543652870625e-11,2.237320830304635812236e-13,2.237339791925283292696e-13,4.109715980996725486981e-02,1.537048530032884356175e-15,0,nan,9.972641837323682348164e-01
56083,4.108508522713413130267e-02,4.108471951312329256689e-02,3.263402627886173817134e-11,2.233377333029921721799e-13,2.233396294650569202259e-13,4.108508522713420474043e-02,1.787455377564767937102e-15,0,nan,9.972657864626243050732e-01
56110,4.107521393515332214230e-02,4.107484848467361782109e-02,3.259480426494753455779e-11,2.230157725785691007197e-13,2.230176687406338487658e-13,4.107521393515339836171e-02,1.855605982869881181338e-15,0,nan,9.972670963840253723445e-01
56170,4.105330318014511342684e-02,4.105293831415832150888e-02,3.250788019428620220377e-11,2.223025166905358193921e-13,2.223044128526005674382e-13,4.105330318014518487915e-02,1.740476545457141179153e-15,0,nan,9.972700028081714078063e-01
56226,4.103288474545636194124e-02,4.103252042359196993804e-02,3.242704358230038805244e-11,2.216395527406816276519e-13,2.216414489027463756979e-13,4.103288474545642001043e-02,1.415186650711800802467e-15,0,nan,9.972727098696185438274e-01
56230,4.103142745137239311148e-02,4.103106316832213357193e-02,3.242128031143741731260e-11,2.215922991017251691187e-13,2.215941952637899171648e-13,4.103142745137244865652e-02,1.353719234237610928939e-15,0,nan,9.972729030246535629955e-01
56290,4.100958665561360572127e-02,4.100922295394929251167e-02,3.233500306353070437818e-11,2.208851036513121892039e-13,2.208869998133769372500e-13,4.100958665561367298924e-02,1.640298623442463194126e-15,0,nan,9.972757970532298913411e-01
56350,4.098778069999425843761e-02,4.098741757817107173034e-02,3.224904690677749952047e-11,2.201809142815169716768e-13,2.201828104435817197229e-13,4.098778069999432181262e-02,1.546192646472696945544e-15,0,nan,9.972786849135863888405e-01
56371,4.098015682937639070360e-02,4.097979391013369804275e-02,3.221903782540058648677e-11,2.199351552328086284161e-13,2.199370513948733764622e-13,4.098015682937644877618e-02,1.417090205524195393369e-15,0,nan,9.972796942110982745767e-01
56410,4.096600949198512392480e-02,4.096564694846398929640e-02,3.216341030640792831374e-11,2.194797150368344818331e-13,2.194816111988992298792e-13,4.096600949198518094028e-02,1.391775338936449056266e-15,0,nan,9.972815666253172404922e-01
56470,4.094427293940064438438e-02,4.094391097264819812107e-02,3.207809173660875880925e-11,2.187814900632770904192e-13,2.187833862253418384653e-13,4.094427293940070896217e-02,1.577211836054477678235e-15,0,nan,9.972844422079330083532e-01
56515,4.092799321232226672507e-02,4.092763167714348615522e-02,3.201431060396731091006e-11,2.182597637182188703231e-13,2.182616598802836183692e-13,4.092799321232237003598e-02,2.524211582394619694812e-15,0,nan,9.972865948843511748972e-01
56531,4.092220954288929707365e-02,4.092184816095229688004e-02,3.199167565249871706680e-11,2.180746608092939833273e-13,2.180765569713587313734e-13,4.092220954288941126047e-02,2.790338518592984179547e-15,0,nan,9.972873594537564550882e-01
56591,4.090054259972537159529e-02,4.090018179148204036100e-02,3.190699383928569902188e-11,2.173823861340331488827e-13,2.173842822960978969288e-13,4.090054259972548794373e-02,2.844667533472565474244e-15,0,nan,9.972902227350133156931e-01
56651,4.087891003595864325426e-02,4.087854979989268694451e-02,3.182262550741461339457e-11,2.166930385111508005288e-13,2.166949346732155485749e-13,4.087891003595875530317e-02,2.740995449634666907533e-15,0,nan,9.972930799455229250471e-01
56660,4.087566811099831859400e-02,4.087530796062853466477e-02,3.180999720315706631521e-11,2.165898878694632177032e-13,2.165917840315279657493e-13,4.087566811099843126971e-02,2.756547256171657601910e-15,0,nan,9.972935080046839891868e-01
56711,4.085731176076756038240e-02,4.085695209536828464980e-02,3.173856916643148832240e-11,2.160066024869016220006e-13,2.160084986489663700467e-13,4.085731176076766994781e-02,2.681659685169155336275e-15,0,nan,9.972959311044675003799e-01
56771,4.083574768366612234294e-02,4.083538858742842558858e-02,3.165482333453446463235e-11,2.153230627053452682996e-13,2.153249588674100163457e-13,4.083574768366623228781e-02,2.692368397544602911995e-15,0,nan,9.972987762309493505104e-01
56805,4.082354318587644997907e-02,4.082318441149765386733e-02,3.160750463482457003719e-11,2.149370033068940559835e-13,2.149388994689588040295e-13,4.082354318587655263268e-02,2.514569019064409624469e-15,0,nan,9.973003857987744685083e-01
56831,4.081421771450229746270e-02,4.081385918592661532500e-02,3.157138653851435157124e-11,2.146424039076252851967e-13,2.146443000696900332427e-13,4.081421771450239439715e-02,2.375016744455173062804e-15,0,nan,9.973016153439927949389e-01
56891,4.079272176345637157535e-02,4.079236380104866999119e-02,3.148825731369572464141e-11,2.139646109312516211950e-13,2.139665070933163692411e-13,4.079272176345647700046e-02,2.584409771880009128044e-15,0,nan,9.973044484625345379751e-01
56950,4.077161716387029538611e-02,4.077125975674288083095e-02,3.140681208845491135344e-11,2.133008944673153974280e-13,2.133027906293801454741e-13,4.077161716387041363191e-02,2.900198904582163940788e-15,0,nan,9.973072285352559483273e-01
56951,4.077125974103947697591e-02,4.077090234331122442502e-02,3.140543420387888116797e-11,2.132896687093945709385e-13,2.132915648714593189845e-13,4.077125974103959568588e-02,2.911609164048086084331e-15,0,nan,9.973072756054391663238e-01
57011,4.074983155809197565844e-02,4.074947472356010153005e-02,3.132291576128168299267e-11,2.126175622701797763958e-13,2.126194584322445244419e-13,4.074983155809209618784e-02,2.957788919708140698025e-15,0,nan,9.973100967914919337738e-01
57071,4.072843712578189112605e-02,4.072808085296879265780e-02,3.124070054648224987543e-11,2.119482767359903951297e-13,2.119501728980551431758e-13,4.072843712578199873989e-02,2.642228611680324328941e-15,0,nan,9.973129120393973413806e-01
57096,4.071953271905803806163e-02,4.071917667985961580834e-02,3.120653336076161647088e-11,2.116702368040388927770e-13,2.116721329661036408230e-13,4.071953271905814130817e-02,2.535553163614725039377e-15,0,nan,9.973140833112098790339e-01
57131,4.070707635560335407865e-02,4.070672064303683390651e-02,3.115878712836167014344e-11,2.112817973227752744969e-13,2.112836934848400225429e-13,4.070707635560345129770e-02,2.388259296855080604667e-15,0,nan,9.973157213677784241703e-01
57191,4.068574915937511055075e-02,4.068539400558836977018e-02,3.107717408404784459266e-11,2.106181093393645869930e-13,2.106200055014293350391e-13,4.068574915937519183881e-02,1.997949148328992693174e-15,0,nan,9.973185247951839111019e-01
57243,4.066729267898870625597e-02,4.066693800829545429876e-02,3.100668465433915529953e-11,2.100451597571633628985e-13,2.100470559192281109446e-13,4.066729267898878514523e-02,1.939869988351487717745e-15,0,nan,9.973209496733108378550e-01
57251,4.066445544923893984368e-02,4.066410085277055719288e-02,3.099585999885912705566e-11,2.099571981867881114622e-13,2.099590943488528595082e-13,4.066445544923901940379e-02,1.956502547267992069499e-15,0,nan,9.973213223400808209967e-01
57311,4.064319513765821123563e-02,4.064284109705210840113e-02,3.091484346624890303238e-11,2.092990493576032432902e-13,2.093009455196679913363e-13,4.064319513765827391268e-02,1.542129002228845229644e-15,0,nan,9.973241140208661772884e-01
57371,4.062196813741628109717e-02,4.062161465122169495823e-02,3.083412308775004054430e-11,2.086436484352234080888e-13,2.086455445972881561348e-13,4.062196813741632484473e-02,1.076943330559477309445e-15,0,nan,9.973268998558539457722e-01
57389,4.061560652005517801921e-02,4.061525319990193921837e-02,3.080996451617191497274e-11,2.084475618561920332521e-13,2.084494580182567812982e-13,4.061560652005523128742e-02,1.311520682588491916127e-15,0,nan,9.973277344691462399586e-01
57431,4.060077436161499409017e-02,4.060042142838646284098e-02,3.075369747292016583430e-11,2.079909810932550330531e-13,2.079928772553197810991e-13,4.060077436161506839191e-02,1.830056970622556337153e-15,0,nan,9.973296798632760003039e-01
57491,4.057961372367333702238e-02,4.057926134197065853870e-02,3.067356523928775306355e-11,2.073410330948444603336e-13,2.073429292569092083797e-13,4.057961372367343347233e-02,2.376807928600007018719e-15,0,nan,9.973324540613043379935e-01
57536,4.056376494003156862878e-02,4.056341297103131793289e-02,3.061365776829743780653e-11,2.068553481510344847474e-13,2.068572443130992327935e-13,4.056376494003165747914e-02,2.190387607426011926292e-15,0,nan,9.973345309082975206137e-01
57551,4.055848613732579432956e-02,4.055813430571403310765e-02,3.059372501229776311776e-11,2.066937902920208728270e-13,2.066956864540856208731e-13,4.055848613732589605821e-02,2.508196598383902332034e-15,0,nan,9.973352224680280476619e-01
57611,4.053739151662089090777e-02,4.053704023367031561431e-02,3.051417542525793736660e-11,2.060492386250501789090e-13,2.060511347871149269551e-13,4.053739151662100218419e-02,2.745031394066556338499e-15,0,nan,9.973379851014566267937e-01
57671,4.051632977591979045684e-02,4.051597904020586699003e-02,3.043491511928615728161e-11,2.054073641217956908495e-13,2.054092602838604388956e-13,4.051632977591989931751e-02,2.686834542595265523690e-15,0,nan,9.973407419795302533238e-01
57684,4.051177072421910385636e-02,4.051142010688586758693e-02,3.041778005011127992233e-11,2.052686428238848282990e-13,2.052705389859495763451e-13,4.051177072421920691655e-02,2.543956754196197497741e-15,0,nan,9.973413385462667813167e-01
57731,4.049530082989476198474e-02,4.049495063999813959654e-02,3.035594274325745170778e-11,2.047681528970798377945e-13,2.047700490591445858406e-13,4.049530082989487608008e-02,2.817495750295193988594e-15,0,nan,9.973434931201093561542e-01
57791,4.047430459352781284554e-02,4.047395494803428250830e-02,3.027725695375193149791e-11,2.041315911520559763519e-13,2.041334873141207243979e-13,4.047430459352791040341e-02,2.410365482809589697565e-15,0,nan,9.973462385409875530467e-01
57832,4.045997593435037703591e-02,4.045962666005489122290e-02,3.022365247050919666792e-11,2.036981240538408310830e-13,2.037000202159055791290e-13,4.045997593435046596420e-02,2.197932475556281270586e-15,0,nan,9.973481112980793986816e-01
57851,4.045334098210914136606e-02,4.045299187960961495580e-02,3.019885641500260450831e-11,2.034976651735796863600e-13,2.034995613356444344061e-13,4.045334098210922585252e-02,2.088491388839741586921e-15,0,nan,9.973489782598766983370e-01
57911,4.043240991123579763933e-02,4.043206135032629405801e-02,3.012073979884429062951e-11,2.028663613335913135934e-13,2.028682574956560616395e-13,4.043240991123585624046e-02,1.449360242228764883393e-15,0,nan,9.973517122944214907156e-01
57971,4.041151129681015696793e-02,4.041116327609177438784e-02,3.004290578466212600976e-11,2.022376660884977196514e-13,2.022395622505624676975e-13,4.041151129681021836088e-02,1.519194557364589021945e-15,0,nan,9.973544406621851532478e-01
57980,4.040837929883143997412e-02,4.040803135902137910307e-02,3.003125497569018174780e-11,2.021435859599667529522e-13,2.021454821220315009983e-13,4.040837929883151552268e-02,1.869626150378423738952e-15,0,nan,9.973548494296706327955e-01
58032,4.039029755813482169824e-02,4.038995008518187629365e-02,2.996406288961458587744e-11,2.016011528869971910571e-13,2.016030490490619391031e-13,4.039029755813489819548e-02,1.893950878235688428013e-15,0,nan,9.973572087115457076266e-01
58092,4.036946414297342550226e-02,4.036911720740581771549e-02,2.988679480285688866750e-11,2.009776774522010230665e-13,2.009795736142657711126e-13,4.036946414297349791680e-02,1.793794945362651005287e-15,0,nan,9.973599257044578683673e-01
58128,4.035697955739075276638e-02,4.035663294358984160004e-02,2.984056779198766081798e-11,2.006048257957340393984e-13,2.006067219577987874445e-13,4.035697955739081022232e-02,1.423692741832842585255e-15,0,nan,9.973615532042767938491e-01
58152,4.034866293240123302777e-02,4.034831653283523639208e-02,2.980980537945453851993e-11,2.003567702613917349494e-13,2.003586664234564829955e-13,4.034866293240127110021e-02,9.435860855407157265537e-16,0,nan,9.973626370831605681224e-01
58212,4.032789384353299699804e-02,4.032754797858985329473e-02,2.973309332861392045802e-11,1.997384181041594023588e-13,1.997403142662241504049e-13,4.032789384353303932258e-02,1.049510358081594225380e-15,0,nan,9.973653428649238254235e-01
58272,4.030715679378193277982e-02,4.030681146208785897711e-02,2.965665736684220403223e-11,1.991226078515550989153e-13,1.991245040136198469614e-13,4.030715679378196829083e-02,8.810100266404162671510e-16,0,nan,9.973680430669641823731e-01
58277,4.030543014993119566025e-02,4.030508486261268757955e-02,2.965030012565747495416e-11,1.990714046596657188774e-13,1.990733008217304669235e-13,4.030543014993123947896e-02,1.087166375953792401565e-15,0,nan,9.973682678324747305563e-01
58332,4.028645170085813631555e-02,4.028610690104427599634e-02,2.958049621789764385250e-11,1.985093264554994610184e-13,1.985112226175642090645e-13,4.028645170085818863847e-02,1.298772093564101330163e-15,0,nan,9.973707377064149762549e-01
58392,4.026577848276736981692e-02,4.026543421346978623987e-02,2.950460861274194378397e-11,1.978985609482067701065e-13,1.979004571102715181526e-13,4.026577848276742432857e-02,1.353796062252394938955e-15,0,nan,9.973734268003500458852e-01
58427,4.025373379302122495149e-02,4.025338983256353947437e-02,2.946046666500608539390e-11,1.975434377919280150037e-13,1.975453339539927630498e-13,4.025373379302131087790e-02,2.134619629152565479130e-15,0,nan,9.973749928842858646213e-01
58452,4.024513705780956296376e-02,4.024479331766921130775e-02,2.942899328949168579330e-11,1.972902984416051210207e-13,1.972921946036698690667e-13,4.024513705780962889681e-02,1.638286000108933228333e-15,0,nan,9.973761103657640288405e-01
58512,4.022452734457755002540e-02,4.022418413224024963393e-02,2.935364899337104409567e-11,1.966845261267680679984e-13,1.966864222888328160445e-13,4.022452734457762937883e-02,1.972762388251379211924e-15,0,nan,9.973787884195865758902e-01
58572,4.020394926195568902072e-02,4.020360657607211646303e-02,2.927857447666447869351e-11,1.960812312733472202838e-13,1.960831274354119683299e-13,4.020394926195577784059e-02,2.209232587335256362656e-15,0,nan,9.973814609786778905887e-01
58576,4.020257851244343760833e-02,4.020223586160891898755e-02,2.927357907061151225192e-11,1.960410993936216001533e-13,1.960429955556863481993e-13,4.020257851244352539143e-02,2.183519310694859832340e-15,0,nan,9.973816389543276391023e-01
58632,4.018340272911851557280e-02,4.018306056834415607160e-02,2.920376849866966297661e-11,1.954804012290102745051e-13,1.954822973910750225512e-13,4.018340272911861054214e-02,2.363397014592129520999e-15,0,nan,9.973841280598282999317e-01
58692,4.016288766552942451904e-02,4.016254602852457888940e-02,2.912922982565119918283e-11,1.948820234188842239397e-13,1.948839195809489719857e-13,4.016288766552951449766e-02,2.240342294863312406038e-15,0,nan,9.973867896797608335099e-01
58726,4.015127640119037916167e-02,4.015093506039539572594e-02,2.908710943179014464168e-11,1.945440264298107710551e-13,1.945459225918755191011e-13,4.015127640119047171526e-02,2.305122137482999338505e-15,0,nan,9.973882955132078435997e-01
58752,4.014240399093930294905e-02,4.014206287636904596505e-02,2.905495723079410597266e-11,1.942860853450014766791e-13,1.942879815070662247252e-13,4.014240399093940168260e-02,2.459582353015916845708e-15,0,nan,9.973894458551254479646e-01
58812,4.012195162538527426488e-02,4.012161103191944772073e-02,2.898094949415833885468e-11,1.936925745857534958296e-13,1.936944707478182438756e-13,4.012195162538539055573e-02,2.898434465008913256868e-15,0,nan,9.973920966025086854941e-01
58872,4.010153048918936591338e-02,4.010119041550253699002e-02,2.890720540263310345770e-11,1.931014787953464542405e-13,1.931033749574112022865e-13,4.010153048918949504864e-02,3.220207643731046204664e-15,0,nan,9.973947419384308663666e-01
58877,4.009983013500746651392e-02,4.009949010457587031953e-02,2.890107192445740228583e-11,1.930523294366470488581e-13,1.930542255987117969042e-13,4.009983013500759923721e-02,3.309821665685858312626e-15,0,nan,9.973949621393394673148e-01
58932,4.008114050295719793526e-02,4.008080094772865226149e-02,2.883372374989181718183e-11,1.925127857032617067829e-13,1.925146818653264548290e-13,4.008114050295732076859e-02,3.064616633600198166770e-15,0,nan,9.973973818793452786411e-01
58992,4.006078158757664375855e-02,4.006044254949035765545e-02,2.876050333634708730371e-11,1.919264831137196385207e-13,1.919283792757843865668e-13,4.006078158757676862815e-02,3.117003516550266504451e-15,0,nan,9.974000164416321271275e-01
59028,4.004858111955171551255e-02,4.004824239112104306004e-02,2.871669598651425920047e-11,1.915758439555712359090e-13,1.915777401176359839551e-13,4.004858111955182986539e-02,2.855352994148703735868e-15,0,nan,9.974015946040563268321e-01
59052,4.004045366421662976997e-02,4.004011514196126331200e-02,2.868754296910665451959e-11,1.913425589051516455201e-13,1.913444550672163935662e-13,4.004045366421674559664e-02,2.892741283869461820011e-15,0,nan,9.974026456416121330759e-01
59112,4.002015665432576835281e-02,4.001981864659461679556e-02,2.861484146192882386457e-11,1.907610010296714057953e-13,1.907628971917361538413e-13,4.002015665432588273953e-02,2.858227625569411094179e-15,0,nan,9.974052694955341794763e-01
59172,3.999989047963115051942e-02,3.999955298512215123852e-02,2.854239763517912811183e-11,1.901817975125547988687e-13,1.901836936746195469147e-13,3.999989047963126027118e-02,2.743801338594213873417e-15,0,nan,9.974078880195857316508e-01
59179,3.999752809756643850969e-02,3.999719066284875002015e-02,2.853396258642875949301e-11,1.901143765814357824437e-13,1.901162727435005304898e-13,3.999752809756655656237e-02,2.951499293575311056340e-15,0,nan,9.974081931676167578132e-01
59232,3.997965506213701364358e-02,3.997931807955270450128e-02,2.847021031578647623655e-11,1.896049364517202625828e-13,1.896068326137850106289e-13,3.997965506213713984132e-02,3.156549113527487049022e-15,0,nan,9.974105012298835290529e-01
59292,3.995945032412357572627e-02,3.995911385217108813261e-02,2.839827833720049965626e-11,1.890304060172178889988e-13,1.890323021792826370448e-13,3.995945032412370376715e-02,3.204270514238034545308e-15,0,nan,9.974131091424881329294e-01
59331,3.994633365959022325287e-02,3.994599751885727356715e-02,2.835165892784796949054e-11,1.886582054604347355940e-13,1.886601016224994836401e-13,3.994633365959034095318e-02,2.946460899808035155758e-15,0,nan,9.974148014523708375735e-01
59352,3.993927618814567537253e-02,3.993894022553669959086e-02,2.832660053934828315032e-11,1.884581944507169243182e-13,1.884600906127816723643e-13,3.993927618814580135344e-02,3.154311152699818556783e-15,0,nan,9.974157117733883431369e-01
59412,3.991913257703161299617e-02,3.991879712248239120420e-02,2.825517576859231027000e-11,1.878882900650029124086e-13,1.878901862270676604546e-13,3.991913257703170203966e-02,2.230596854160956443774e-15,0,nan,9.974183091385147052407e-01
59472,3.989901941388176304093e-02,3.989868446611306157523e-02,2.818400287768771879999e-11,1.873206812434722223049e-13,1.873225774055369703509e-13,3.989901941388185557420e-02,2.319186502554851615288e-15,0,nan,9.974209012537176498553e-01
59483,3.989533529734227285113e-02,3.989500044234492448503e-02,2.817098174615418063029e-11,1.872168677184930282415e-13,1.872187638805577762876e-13,3.989533529734236392072e-02,2.282712845455392757948e-15,0,nan,9.974213759066164731136e-01
59533,3.987860216574811572654e-02,3.987826773189952211940e-02,2.811190080772119907467e-11,1.867459536448226916679e-13,1.867478498068874397140e-13,3.987860216574820367567e-02,2.205421459201700892053e-15,0,nan,9.974235312052321399167e-01
59593,3.985855017318153808992e-02,3.985821624354735775997e-02,2.804123241064541193582e-11,1.861829391606692578639e-13,1.861848353227340059100e-13,3.985855017318165624763e-02,2.964425637580939054679e-15,0,nan,9.974261127810863233000e-01
59635,3.984453176238551136423e-02,3.984419818494806114773e-02,2.799191243166816382130e-11,1.857901749591131026188e-13,1.857920711211778506649e-13,3.984453176238562558832e-02,2.866744367440846809025e-15,0,nan,9.974279167877984400548e-01
59653,3.983852839823548430687e-02,3.983819497155000749489e-02,2.797081247087676798985e-11,1.856221856200814856087e-13,1.856240817821462336548e-13,3.983852839823559182245e-02,2.698784076212127537721e-15,0,nan,9.974286891544933037770e-01
59713,3.981853676509124889682e-02,3.981820384009321367458e-02,2.790063986643102391456e-11,1.850636816851188499834e-13,1.850655778471835980294e-13,3.981853676509136398149e-02,2.890228567576124885210e-15,0,nan,9.974312603410514050870e-01
59773,3.979857519819628847157e-02,3.979824277362885992515e-02,2.783071348151065509288e-11,1.845074160860027873700e-13,1.845093122480675354161e-13,3.979857519819638935998e-02,2.534975178863622057317e-15,0,nan,9.974338263563112663484e-01
59788,3.979358949549539892221e-02,3.979325719583975268234e-02,2.781327022690955861690e-11,1.843686981119731154627e-13,1.843705942740378635088e-13,3.979358949549550919235e-02,2.771052790244921664234e-15,0,nan,9.974344670539241293266e-01
59833,3.977864362226281313983e-02,3.977831169687354867515e-02,2.776103220646380007755e-11,1.839533776206332889835e-13,1.839552737826980370295e-13,3.977864362226294839744e-02,3.400256942739393720528e-15,0,nan,9.974363872157446719510e-01
59893,3.975874196226688445099e-02,3.975841053480773379381e-02,2.769159493774542904714e-11,1.834015551541232485310e-13,1.834034513161879965770e-13,3.975874196226699269164e-02,2.722436398175230097435e-15,0,nan,9.974389429347885882701e-01
59941,3.974284212349656064678e-02,3.974251109348583832492e-02,2.763622006961834823561e-11,1.829616852600637445942e-13,1.829635814221284926403e-13,3.974284212349665763205e-02,2.440320502475539198226e-15,0,nan,9.974409838192582398965e-01
59953,3.973887014344686108291e-02,3.973853921267413852325e-02,2.762240057787628866835e-11,1.828519376183182745056e-13,1.828538337803830225517e-13,3.973887014344695894571e-02,2.462646729529895028921e-15,0,nan,9.974414935287900492791e-01
60013,3.971902809130248984681e-02,3.971869765597685342229e-02,2.755344803540449923323e-11,1.823045140113380105751e-13,1.823064101734027586211e-13,3.971902809130258939013e-02,2.506187002675493796219e-15,0,nan,9.974440390130471868800e-01
60073,3.969921573159365668637e-02,3.969888579048008736549e-02,2.748473622486620996125e-11,1.817592733971115375418e-13,1.817611695591762855878e-13,3.969921573159375873012e-02,2.570422396037682060167e-15,0,nan,9.974465794027981144698e-01
60095,3.969195862467386759498e-02,3.969162886446279958630e-02,2.745960199749606481058e-11,1.815598966487763931033e-13,1.815617928108411411494e-13,3.969195862467397036718e-02,2.589244902930333519248e-15,0,nan,9.974475096055848759259e-01
60133,3.967943299033920012686e-02,3.967910354220698793126e-02,2.741626406674676745845e-11,1.812162049049180284013e-13,1.812181010669827764473e-13,3.967943299033930744255e-02,2.704567031274333641627e-15,0,nan,9.974491147132182323727e-01
60193,3.965967979381576635767e-02,3.965935083743848260651e-02,2.734803048744222384602e-11,1.806752977289320267916e-13,1.806771938909967748377e-13,3.965967979381588156431e-02,2.904880871981120358753e-15,0,nan,9.974516449594228419064e-01
60249,3.964127006815934550765e-02,3.964094156965058957098e-02,2.728456012252365796627e-11,1.801723915421591331704e-13,1.801742877042238812165e-13,3.964127006815947509353e-02,3.268963792323758650781e-15,0,nan,9.974540019667807999311e-01
60253,3.963995606855665043700e-02,3.963962760271214080809e-02,2.728003441922118230662e-11,1.801365411277717871594e-13,1.801384372898365352055e-13,3.963995606855677870489e-02,3.235823295232103369785e-15,0,nan,9.974541701564667110498e-01
60313,3.962026174135067912996e-02,3.961993376482102896530e-02,2.721227480018688048977e-11,1.795999244240521644597e-13,1.796018205861169125057e-13,3.962026174135080047929e-02,3.062809855917494975038e-15,0,nan,9.974566903193489734655e-01
60373,3.960059673924097578546e-02,3.960026925081250315230e-02,2.714475057423932096010e-11,1.790654370039376746559e-13,1.790673331660024227019e-13,3.960059673924111116504e-02,3.418624794600877289298e-15,0,nan,9.974592054629992561869e-01
60403,3.959077521236750718536e-02,3.959044796753581618720e-02,2.711107640521786017543e-11,1.787989884756784707770e-13,1.788008846377432188231e-13,3.959077521236763649680e-02,3.266201208892603792290e-15,0,nan,9.974604611572668074870e-01
60433,3.958096098952397501325e-02,3.958063398798721682637e-02,2.707746069103839921224e-11,1.785330683167057114225e-13,1.785349644787704594686e-13,3.958096098952410253914e-02,3.221899853330259827197e-15,0,nan,9.974617156023006115783e-01
60493,3.956135441974811817190e-02,3.956102790389778856017e-02,2.701040410596612054987e-11,1.780028078743044057919e-13,1.780047040363691538380e-13,3.956135441974826496948e-02,3.710630947191983902582e-15,0,nan,9.974642207520632676077e-01
60553,3.954177695771290967919e-02,3.954145092634789998565e-02,2.694357978009054664638e-11,1.774746452509235735451e-13,1.774765414129883215911e-13,3.954177695771306460151e-02,3.917940415740274527024e-15,0,nan,9.974667209270520081802e-01
60558,3.954014681417719612178e-02,3.953982082313187845779e-02,2.693802153775950432156e-11,1.774307260668781647286e-13,1.774326222289429127747e-13,3.954014681417734678183e-02,3.810305939688819366094e-15,0,nan,9.974669290508738723686e-01
60613,3.952222853146768882793e-02,3.952190298339105373193e-02,2.687698668012882803192e-11,1.769485700825612095207e-13,1.769504662446259575667e-13,3.952222853146782671134e-02,3.488755983890444276407e-15,0,nan,9.974692161419696002944e-01
60673,3.950270906931049180733e-02,3.950238400332941463011e-02,2.681062377841077483756e-11,1.764245720665956825528e-13,1.764264682286604305988e-13,3.950270906931062501850e-02,3.372203595329620731633e-15,0,nan,9.974717064114529278319e-01
60713,3.948971215040281146358e-02,3.948938740515813006215e-02,2.676650922687942084277e-11,1.760763889693986483019e-13,1.760782851314633963479e-13,3.948971215040295405988e-02,3.610973462183413181984e-15,0,nan,9.974733638508488794364e-01
60733,3.948321849978703168560e-02,3.948289391471281051249e-02,2.674449005284321795604e-11,1.759026409613643036899e-13,1.759045371234290517360e-13,3.948321849978717716859e-02,3.684679122331270762082e-15,0,nan,9.974741917500860845453e-01
60793,3.946375675168961594252e-02,3.946343264633765668403e-02,2.667858448687435392669e-11,1.753827665857433740091e-13,1.753846627478081220552e-13,3.946375675168974610100e-02,3.298177404291640959830e-15,0,nan,9.974766721724031178485e-01
60853,3.944432375405594604079e-02,3.944400012724572773815e-02,2.661290606945781746144e-11,1.748649388187282391970e-13,1.748668349807929872431e-13,3.944432375405604732899e-02,2.567877711992813693808e-15,0,nan,9.974791476928719717826e-01
60869,3.943914646795785433619e-02,3.943882296855991120843e-02,2.659543005923614641214e-11,1.747271957783825213951e-13,1.747290919404472694412e-13,3.943914646795794661535e-02,2.339785864297140398579e-15,0,nan,9.974798070056363429557e-01
60913,3.942491943616804883632e-02,3.942459628672311672259e-02,2.654745379501763179152e-11,1.743491475990200089452e-13,1.743510437610847569913e-13,3.942491943616816233874e-02,2.878951093757971637312e-15,0,nan,9.974816183258974995260e-01
60973,3.940554372755133982764e-02,3.940522105429928451104e-02,2.648222666341370116364e-11,1.738353829246188572702e-13,1.738372790866836053163e-13,3.940554372755145758216e-02,2.988272948127386395239e-15,0,nan,9.974840840858436289860e-01
61025,3.938877453418020840870e-02,3.938845227268340798421e-02,2.642587782921825381932e-11,1.733917517698646327656e-13,1.733936479319293808117e-13,3.938877453418034321230e-02,3.422386227645875463724e-15,0,nan,9.974862171470687049134e-01
61034,3.938587434653720298350e-02,3.938555215621684230110e-02,2.641614219023840997675e-11,1.733151227466006579536e-13,1.733170189086654059996e-13,3.938587434653733659448e-02,3.392357775894847656569e-15,0,nan,9.974865859609434735390e-01
61094,3.936655611989923336802e-02,3.936623440341962404387e-02,2.635136607641540746303e-11,1.728054147538410433416e-13,1.728073109159057913877e-13,3.936655611989937422282e-02,3.578032135597746929537e-15,0,nan,9.974890419369502634695e-01
61154,3.934726629139705111893e-02,3.934694504759787131443e-02,2.628681212091978606754e-11,1.722977034888200076487e-13,1.722995996508847556948e-13,3.934726629139718828406e-02,3.486014157394255954766e-15,0,nan,9.974914930828464238507e-01
61181,3.933859511493452421060e-02,3.933827408346404763684e-02,2.625783505915753755952e-11,1.720698822473469511924e-13,1.720717784094116992385e-13,3.933859511493467841803e-02,3.920003492620531102193e-15,0,nan,9.974925945264399586277e-01
61214,3.932800479152237516089e-02,3.932768401924729290142e-02,2.622247934509693361192e-11,1.717919791836366241486e-13,1.717938753457013721947e-13,3.932800479152256763389e-02,4.894044121759721273324e-15,0,nan,9.974939394127530169123e-01
61274,3.930877155100506725738e-02,3.930845124910169186006e-02,2.615836677555684358662e-11,1.712882321276799107252e-13,1.712901282897446587712e-13,3.930877155100525123632e-02,4.680353443167269870167e-15,0,nan,9.974963809407651790079e-01
61334,3.928956650081168872068e-02,3.928924666813157773326e-02,2.609447344413954485997e-11,1.707864526672268452874e-13,1.707883488292915933334e-13,3.928956650081188171884e-02,4.912198537334300103957e-15,0,nan,9.974988176808919534120e-01
61338,3.928828716476830129611e-02,3.928796736332900579880e-02,2.609022166022876833851e-11,1.707530704267537692821e-13,1.707549665888185173282e-13,3.928828716476849466696e-02,4.921844639946093875132e-15,0,nan,9.974989799603403534903e-01
61394,3.927038957214475795032e-02,3.927007020754338939561e-02,2.603079838788279536605e-11,1.702866312050616876525e-13,1.702885273671264356985e-13,3.927038957214496484320e-02,5.268419331172064290128e-15,0,nan,9.975012496471019594088e-01
61454,3.925124069644161939330e-02,3.925092179877837095248e-02,2.596734064898884204939e-11,1.697887582000879801585e-13,1.697906543621527282046e-13,3.925124069644183427539e-02,5.474529989634906735204e-15,0,nan,9.975036768533090564292e-01
61495,3.923817173056833029765e-02,3.923785315132545525874e-02,2.592410235812344492912e-11,1.694496607317164025500e-13,1.694515568937811505961e-13,3.923817173056855490029e-02,5.724085361774444691517e-15,0,nan,9.975053327136844616104e-01
61514,3.923211980537340271002e-02,3.923180137351154478376e-02,2.590409927479172683719e-11,1.692928241669457801628e-13,1.692947203290105282088e-13,3.923211980537362213560e-02,5.593008487450282949578e-15,0,nan,9.975060993133708841184e-01
61574,3.921302683084399581803e-02,3.921270886365067070978e-02,2.584107331772476790581e-11,1.687988196756320905453e-13,1.688007158376968385913e-13,3.921302683084423490494e-02,6.097129631312381433266e-15,0,nan,9.975085170410886802983e-01
61634,3.919396170498908732460e-02,3.919364420133528842394e-02,2.577826183528853395069e-11,1.683067353511258876444e-13,1.683086315131906356905e-13,3.919396170498933486490e-02,6.315776356077681861839e-15,0,nan,9.975109300502168535509e-01
61652,3.918824758760690307735e-02,3.918793022279537519026e-02,2.575946007282854201994e-11,1.681594830914773467467e-13,1.681613792535420947928e-13,3.918824758760714801217e-02,6.250211182423208495890e-15,0,nan,9.975116530348798693723e-01
61694,3.917492436017508405932e-02,3.917460731893563502526e-02,2.571566389001862293387e-11,1.678165618730126989379e-13,1.678184580350774469840e-13,3.917492436017532696465e-02,6.200530985503173963439e-15,0,nan,9.975133383544526585241e-01
61754,3.915591472899811881225e-02,3.915559814905167357324e-02,2.565327854945402241298e-11,1.673282899751142823118e-13,1.673301861371790303579e-13,3.915591472899835116694e-02,5.934089180834073322917e-15,0,nan,9.975157419674388138459e-01
61810,3.913819735116204345804e-02,3.913788120074737642007e-02,2.559524323000483016728e-11,1.668742770573656025787e-13,1.668761732194303506248e-13,3.913819735116227162161e-02,5.829690337774861521521e-15,0,nan,9.975179811189981552745e-01
61814,3.913693274428305807211e-02,3.913661662451206613156e-02,2.559110488610550046378e-11,1.668419104451210337406e-13,1.668438066071857817867e-13,3.913693274428328000152e-02,5.670587674672126297287e-15,0,nan,9.975181409027652932263e-01
61874,3.911797833908250282553e-02,3.911766267837320232292e-02,2.552914197742438990347e-11,1.663574141242269279380e-13,1.663593102862916759841e-13,3.911797833908272170562e-02,5.595383481651106355096e-15,0,nan,9.975205351739692493469e-01
61934,3.909905144667581017304e-02,3.909873624391821400614e-02,2.546738890577153685120e-11,1.658747919067676774369e-13,1.658766880688324254830e-13,3.909905144667602838905e-02,5.581107672165620120467e-15,0,nan,9.975229247945373034240e-01
61969,3.908802343854756583541e-02,3.908770850241735650421e-02,2.543146282137121720693e-11,1.655941241490962476650e-13,1.655960203111609957111e-13,3.908802343854777372440e-02,5.318483054978465845322e-15,0,nan,9.975243165975251492914e-01
61994,3.908015200056810106721e-02,3.907983725465596913651e-02,2.540584475838638884743e-11,1.653940347398612002956e-13,1.653959309019259483417e-13,3.908015200056830969482e-02,5.338454237268301705076e-15,0,nan,9.975253097779049106801e-01
62054,3.906127993448926111197e-02,3.906096564432009338175e-02,2.534450862735638040699e-11,1.649151336230505552993e-13,1.649170297851153033453e-13,3.906127993448945162324e-02,4.877240650694470961047e-15,0,nan,9.975276901374538482468e-01
62114,3.904243518239293442296e-02,3.904212134686795704352e-02,2.528337960958641108196e-11,1.644380796079493282753e-13,1.644399757700140763214e-13,3.904243518239314047219e-02,5.277571283309770511227e-15,0,nan,9.975300658865078362353e-01
62128,3.903804199669366065129e-02,3.903772826709462490102e-02,2.526914587708146712993e-11,1.643270318277945961618e-13,1.643289279898593442078e-13,3.903804199669387281271e-02,5.434735290116139990372e-15,0,nan,9.975306195659785732681e-01
62174,3.902361767845569096025e-02,3.902330429647983545127e-02,2.522245680676908843234e-11,1.639628637978940012455e-13,1.639647599599587492915e-13,3.902361767845589214751e-02,5.155525745705340364728e-15,0,nan,9.975324370383539679679e-01
62234,3.900482735707590242757e-02,3.900451442755777792248e-02,2.516173932535422712943e-11,1.634894773475915118065e-13,1.634913735096562598526e-13,3.900482735707608644379e-02,4.717780495231927169563e-15,0,nan,9.975348036062186676863e-01
62287,3.898825179818513064767e-02,3.898793926743312349137e-02,2.510827562690212664520e-11,1.630728339562694616690e-13,1.630747301183342097151e-13,3.898825179818531098776e-02,4.625498256949608021519e-15,0,nan,9.975368902720500436624e-01
62294,3.898606415287282633830e-02,3.898575167472472652319e-02,2.510122627651935865299e-11,1.630179114627746473791e-13,1.630198076248393954251e-13,3.898606415287300651915e-02,4.621673217214379175505e-15,0,nan,9.975371656032747661098e-01
62354,3.896732800068567620366e-02,3.896701597282354462282e-02,2.504091677614014613116e-11,1.625481573998596049286e-13,1.625500535619243529747e-13,3.896732800068588337776e-02,5.316610225350535627128e-15,0,nan,9.975395230426456786785e-01
62414,3.894861883557274723211e-02,3.894830725691617034911e-02,2.498080994476139700593e-11,1.620802064656074370716e-13,1.620821026276721851177e-13,3.894861883557294549542e-02,5.090380964082857982590e-15,0,nan,9.975418759374173610513e-01
62446,3.893865162653713934970e-02,3.893834028701635002756e-02,2.494883553488254655647e-11,1.618313669269059032673e-13,1.618332630889706513134e-13,3.893865162653733803992e-02,5.102647477601023506489e-15,0,nan,9.975431289608892672155e-01
62474,3.892993659281027835073e-02,3.892962546228247860958e-02,2.492090490756733305391e-11,1.616140500167813841117e-13,1.616159461788461321578e-13,3.892993659281047342919e-02,5.011014172889000339083e-15,0,nan,9.975442243006089543863e-01
62535,3.891097051198885714562e-02,3.891065983595850402699e-02,2.486020742313579241688e-11,1.611419550322753060737e-13,1.611438511943400541197e-13,3.891097051198905420276e-02,5.064307838847483562428e-15,0,nan,9.975466071710636758096e-01
62595,3.889234236663941662870e-02,3.889203213657728419594e-02,2.480070669527678642068e-11,1.606793913732914121942e-13,1.606812875353561602402e-13,3.889234236663963444153e-02,5.600403963001733396973e-15,0,nan,9.975489464349848870491e-01
62606,3.888893010783742165692e-02,3.888861995942040350460e-02,2.478981985967338111639e-11,1.605947801418901229253e-13,1.605966763039548709714e-13,3.888893010783765074546e-02,5.890841694002471667761e-15,0,nan,9.975493748123356542901e-01
62655,3.887374094970213328493e-02,3.887343116454228253431e-02,2.474140515039320452366e-11,1.602185964255430671594e-13,1.602204925876078152054e-13,3.887374094970235337458e-02,5.661653535417037216344e-15,0,nan,9.975512812063219039260e-01
62715,3.885516619731968490647e-02,3.885485685599972954796e-02,2.468230193201645625261e-11,1.597595617432952379430e-13,1.597614579053599859891e-13,3.885516619731990903478e-02,5.768301307400827927607e-15,0,nan,9.975536114978980455612e-01
62767,3.883908959805205951543e-02,3.883878064053675194245e-02,2.463123890822758177676e-11,1.593631490526517352720e-13,1.593650452147164833181e-13,3.883908959805229226992e-02,5.992789530313472745826e-15,0,nan,9.975556274701787692807e-01
62775,3.883661804584814802865e-02,3.883630914730926142475e-02,2.462339618817489406715e-11,1.593022789291619421081e-13,1.593041750912266901541e-13,3.883661804584838323954e-02,6.056420380875468349871e-15,0,nan,9.975559373224899442460e-01
62835,3.881809643185610281257e-02,3.881778797504299022281e-02,2.456468707136589115624e-11,1.588467396337841545927e-13,1.588486357958489026388e-13,3.881809643185632581941e-02,5.744919376574585707890e-15,0,nan,9.975582586928309957526e-01
62895,3.879960129212364078333e-02,3.879929327598451854753e-02,2.450617373852792903871e-11,1.583929355555076647979e-13,1.583948317175724128439e-13,3.879960129212384340377e-02,5.222230090795463784498e-15,0,nan,9.975605756215990702280e-01
62928,3.878944022708632338725e-02,3.878913245287084199386e-02,2.447407455435301294558e-11,1.581440799561986554227e-13,1.581459761182634034687e-13,3.878944022708652560112e-02,5.213116466236303557879e-15,0,nan,9.975618480437774850383e-01
62955,3.878113256364147665156e-02,3.878082498712806525099e-02,2.444785535101322007922e-11,1.579408584400658277432e-13,1.579427546021305757893e-13,3.878113256364169314641e-02,5.582478662770942499041e-15,0,nan,9.975628881214195283356e-01
63015,3.876269018361016421848e-02,3.876238304567768133690e-02,2.438973107456079410540e-11,1.574905000802671477853e-13,1.574923962423318958313e-13,3.876269018361038117749e-02,5.597109439051549086157e-15,0,nan,9.975651962048835927365e-01
63075,3.874427408943908329730e-02,3.874396738904620912658e-02,2.433180007926895349600e-11,1.570418523156795295332e-13,1.570437484777442775792e-13,3.874427408943926575159e-02,4.709193532679912866535e-15,0,nan,9.975674998845306450730e-01
63089,3.873998077635586179124e-02,3.873967417790609435446e-02,2.431831056952427696820e-11,1.569374131028225454244e-13,1.569393092648872934704e-13,3.873998077635603475875e-02,4.464832261008334966055e-15,0,nan,9.975680367774594354798e-01
63135,3.872588421874549602375e-02,3.872557795485436632488e-02,2.427406153956830376835e-11,1.565949070323185152246e-13,1.565968031943832632707e-13,3.872588421874566497972e-02,4.362869210901991372687e-15,0,nan,9.975697991728404798325e-01
63195,3.870752050935381827212e-02,3.870721468093002437527e-02,2.421651463419556938379e-11,1.561496561623429901363e-13,1.561515523244077381823e-13,3.870752050935396939635e-02,3.904260162590443353668e-15,0,nan,9.975720940822580892087e-01
63250,3.869071003812524223164e-02,3.869040460797406461024e-02,2.416393095186688121084e-11,1.557429911744562234924e-13,1.557448873365209715384e-13,3.869071003812537686245e-02,3.479667461148267369092e-15,0,nan,9.975741939130745981499e-01
63255,3.868918289929462045462e-02,3.868887750530717456465e-02,2.415915854616660375528e-11,1.557060916837465183831e-13,1.557079878458112664292e-13,3.868918289929475897161e-02,3.580251159372900146090e-15,0,nan,9.975743846251759188869e-01
63315,3.867087132680376015959e-02,3.867056636622509535606e-02,2.410199246275020574703e-11,1.552642056200540997574e-13,1.552661017821188478035e-13,3.867087132680392487700e-02,4.259469968050338397695e-15,0,nan,9.975766708139357717938e-01
63375,3.865258573032164662875e-02,3.865228120212758217145e-02,2.404501557544230170856e-11,1.548239900400242780031e-13,1.548258862020890260492e-13,3.865258573032179569299e-02,3.856514211743002612379e-15,0,nan,9.975789526608504364136e-01
63412,3.864132253412500689338e-02,3.864101827205906891649e-02,2.400997378740552959826e-11,1.545533530247129269881e-13,1.545552491867776750342e-13,3.864132253412515959648e-02,3.951808315984764125356e-15,0,nan,9.975803576408162651017e-01
63435,3.863432604849211665643e-02,3.863402195166187186315e-02,2.398822707993934612154e-11,1.543854370573440463336e-13,1.543873332194087943797e-13,3.863432604849226825161e-02,3.923846903546871858354e-15,0,nan,9.975812301781644346032e-01
63495,3.861609222016179621129e-02,3.861578855367794882447e-02,2.393162617611308304748e-11,1.539485388303376131623e-13,1.539504349924023612083e-13,3.861609222016194292756e-02,3.799355719976488898652e-15,0,nan,9.975835033780892887917e-01
63555,3.859788418437909429670e-02,3.859758094722758048345e-02,2.387521206798463208957e-11,1.535132875616684392558e-13,1.535151837237331873018e-13,3.859788418437926342208e-02,4.381726565748322456946e-15,0,nan,9.975857722727811270256e-01
63575,3.859182056028960527971e-02,3.859151746602410698594e-02,2.385644873844826129423e-11,1.533685684548501810337e-13,1.533704646169149290798e-13,3.859182056028975319877e-02,3.832912142971530707540e-15,0,nan,9.975865276163940671716e-01
63615,3.857970188039352293918e-02,3.857939907156363035234e-02,2.381898396369960256060e-11,1.530796754980512043045e-13,1.530815716601159523505e-13,3.857970188039366105976e-02,3.580136024360224277122e-15,0,nan,9.975880368743681545917e-01
63675,3.856154524765455227087e-02,3.856124286613888535458e-02,2.376294107550186973961e-11,1.526476949299547604980e-13,1.526495910920195085441e-13,3.856154524765470344931e-02,3.920445600792985132235e-15,0,nan,9.975902971949053151218e-01
63735,3.854341422581110399026e-02,3.854311227060559091884e-02,2.370708261970970505475e-11,1.522173381913223958664e-13,1.522192343533871439124e-13,3.854341422581124756234e-02,3.724944648610253084104e-15,0,nan,9.975925532464273271069e-01
63738,3.854250834592510416288e-02,3.854220641200880453914e-02,2.370429452426889337789e-11,1.521958628429956197739e-13,1.521977590050603678199e-13,3.854250834592524946630e-02,3.769952349745117528701e-15,0,nan,9.975926659371564412864e-01
63795,3.852530875471044113922e-02,3.852500722481430606159e-02,2.365140781668996699520e-11,1.517885976592797625724e-13,1.517904938213445106185e-13,3.852530875471059720674e-02,4.051038645560927133359e-15,0,nan,9.975948050409073411537e-01
63855,3.850722877439752972473e-02,3.850692766881327888662e-02,2.359591589083405982569e-11,1.513614657538560712447e-13,1.513633619159208192907e-13,3.850722877439766491119e-02,3.510677415240742374263e-15,0,nan,9.975970525902881915706e-01
63901,3.849338468175637212321e-02,3.849308390080442149328e-02,2.355349544743743573417e-11,1.510350826483972875547e-13,1.510369788104620356008e-13,3.849338468175649131430e-02,3.096404465111258669478e-15,0,nan,9.975987728440285317016e-01
63915,3.848917422511403257923e-02,3.848887354284744738431e-02,2.354060607053289911562e-11,1.509359349376985837263e-13,1.509378310997633317724e-13,3.848917422511413792641e-02,2.737060065247462175468e-15,0,nan,9.975992959064558317879e-01
63975,3.847114504729754608237e-02,3.847084478735766921442e-02,2.348547758815274103936e-11,1.505119977157948750573e-13,1.505138938778596231033e-13,3.847114504729764876309e-02,2.669032124510886284803e-15,0,nan,9.976015350012498369156e-01
64036,3.845284133126469772179e-02,3.845254149967777812513e-02,2.342961540707480512560e-11,1.500826208463959120299e-13,1.500845170084606600760e-13,3.845284133126479849500e-02,2.620695904695164634439e-15,0,nan,9.976038070989648701321e-01
64065,3.844414872226078333517e-02,3.844384909396000860049e-02,2.340312320370356794693e-11,1.498790635802754562927e-13,1.498809597423402043387e-13,3.844414872226090788628e-02,3.239793748481172346824e-15,0,nan,9.976048857541714631118e-01
64096,3.843486313885671051827e-02,3.843456372760791633914e-02,2.337485030391006291565e-11,1.496618747455609671323e-13,1.496637709076257151783e-13,3.843486313885683193536e-02,3.159035336032465864991e-15,0,nan,9.976060377165106705824e-01
64156,3.841691013941476995353e-02,3.841661114752288608276e-02,2.332026424681223266743e-11,1.492426998827507093560e-13,1.492445960448154574020e-13,3.841691013941488382863e-02,2.964192305305544139180e-15,0,nan,9.976082641481566409348e-01
64216,3.839898227415525916451e-02,3.839868370064228320082e-02,2.326585648387345525761e-11,1.488250889302488157232e-13,1.488269850923135637692e-13,3.839898227415536130313e-02,2.659930416449018563090e-15,0,nan,9.976104864055673792961e-01
64229,3.839510121046402907341e-02,3.839480272747121392118e-02,2.325409156247159126998e-11,1.487348119788419666535e-13,1.487367081409067146995e-13,3.839510121046413020576e-02,2.633990862949256139237e-15,0,nan,9.976109673456182825950e-01
64276,3.838107948448640782679e-02,3.838078132837751538231e-02,2.321162626704155981728e-11,1.484090346013094789388e-13,1.484109307633742269849e-13,3.838107948448651893719e-02,2.894926234003931144936e-15,0,nan,9.976127045003638060382e-01
64336,3.836320171200751499851e-02,3.836290397233105969876e-02,2.315757285209690522755e-11,1.479945296498910317920e-13,1.479964258119557798380e-13,3.836320171200765458954e-02,3.638669961788324977418e-15,0,nan,9.976149184441275967754e-01
64394,3.834594359078790509754e-02,3.834564625274218541140e-02,2.310548858165579811639e-11,1.475953075260600536483e-13,1.475972036881248016944e-13,3.834594359078804622678e-02,3.680421664564967949517e-15,0,nan,9.976170546548320795755e-01
64396,3.834534889850817196422e-02,3.834505157429567850924e-02,2.310369549862924499699e-11,1.475815668703914545434e-13,1.475834630324562025895e-13,3.834534889850830918355e-02,3.578513206866001164972e-15,0,nan,9.976171282484049837938e-01
64456,3.832752098596733242308e-02,3.832722407625346883187e-02,2.304999347001423927369e-11,1.471701390973822318685e-13,1.471720352594469799146e-13,3.832752098596747075373e-02,3.609172759507198998844e-15,0,nan,9.976193339246860732148e-01
64516,3.830971791655264635512e-02,3.830942142037522396558e-02,2.299646603339105882067e-11,1.467602392053501767774e-13,1.467621353674149248235e-13,3.830971791655278235812e-02,3.550091348602062929847e-15,0,nan,9.976215354844246856235e-01
64559,3.829697429999397856326e-02,3.829667809959420160526e-02,2.295821169583710363820e-11,1.464674135263861146066e-13,1.464693096884508626527e-13,3.829697429999412196594e-02,3.744491062056958835235e-15,0,nan,9.976231107430145629697e-01
64576,3.829193963261959959832e-02,3.829164354901955225063e-02,2.294311245963940202045e-11,1.463518601084366015960e-13,1.463537562705013496421e-13,3.829193963261975420216e-02,4.037503535938449619879e-15,0,nan,9.976237329390272360577e-01
64636,3.827418607671082689814e-02,3.827389040473219705696e-02,2.288993202335726353146e-11,1.459449947601823113690e-13,1.459468909222470594151e-13,3.827418607671097969950e-02,3.992282298221440362803e-15,0,nan,9.976259262998680901594e-01
64696,3.825645719155518209575e-02,3.825616193024511391130e-02,2.283692400283811839698e-11,1.455396361532688345692e-13,1.455415323153335826153e-13,3.825645719155535554100e-02,4.533750777676676376046e-15,0,nan,9.976281155782663202900e-01
64724,3.824819213862599986964e-02,3.824789706863603727660e-02,2.281224572892208162761e-11,1.453509824814979632859e-13,1.453528786435627113320e-13,3.824819213862619639484e-02,5.138156480125143121914e-15,0,nan,9.976291358475919826077e-01
64756,3.823875292006712750537e-02,3.823845806847584599675e-02,2.278408768004914431716e-11,1.451357773192687731618e-13,1.451376734813335212078e-13,3.823875292006730573465e-02,4.660959655301100515944e-15,0,nan,9.976303007855117665516e-01
64816,3.822107320534583185800e-02,3.822077876252663597434e-02,2.273142234060879635290e-11,1.447334113283912587854e-13,1.447353074904560068315e-13,3.822107320534600961295e-02,4.650705259478055077928e-15,0,nan,9.976324819328448805476e-01
64876,3.820341799067445559546e-02,3.820312395568370433807e-02,2.267892727376502165638e-11,1.443325312892334682477e-13,1.443344274512982162937e-13,3.820341799067463374343e-02,4.663142169897205427035e-15,0,nan,9.976346590314652679199e-01
64890,3.819930195980995174532e-02,3.819900801984371652154e-02,2.266670284934837605472e-11,1.442392056904892668722e-13,1.442411018525540149183e-13,3.819930195981012837879e-02,4.623997442222154265673e-15,0,nan,9.976351664397750451446e-01
64936,3.818578721951938065304e-02,3.818549359141647919769e-02,2.262660177237346891611e-11,1.439331303485326213474e-13,1.439350265105973693935e-13,3.818578721951956770502e-02,4.898471222624045100115e-15,0,nan,9.976368320925309397069e-01
64996,3.816818083552946105907e-02,3.816788761337684687813e-02,2.257444513287589834155e-11,1.435352016909201891347e-13,1.435370978529849371808e-13,3.816818083552966382860e-02,5.312527837023873074828e-15,0,nan,9.976390011271602100773e-01
65056,3.815059878253527353431e-02,3.815030596539841639681e-02,2.252245665527877073172e-11,1.431387385386778253141e-13,1.431406347007425733601e-13,3.815059878253548069146e-02,5.429984337203163155117e-15,0,nan,9.976411661464330006251e-01
65116,3.813304100454834727474e-02,3.813274859149571455186e-02,2.247063564313176794293e-11,1.427437341514945381068e-13,1.427456303135592861529e-13,3.813304100454853050491e-02,4.805023735930067898726e-15,0,nan,9.976433271613882701597e-01
65176,3.811550744576037291766e-02,3.811521543586342958276e-02,2.241898140350659378863e-11,1.423501818262250987024e-13,1.423520779882898467484e-13,3.811550744576053030994e-02,4.129350090667921209916e-15,0,nan,9.976454841830175724313e-01
65223,3.810178970509221774154e-02,3.810149801035394440119e-02,2.237863495488431371068e-11,1.420429090751634284863e-13,1.420448052372281765323e-13,3.810178970509238183554e-02,4.306726798813589556027e-15,0,nan,9.976471710678295489773e-01
65236,3.809799805054250171343e-02,3.809770644287570340314e-02,2.236749324697605303643e-11,1.419580748966521626557e-13,1.419599710587169107018e-13,3.809799805054265688648e-02,4.072997421001982670212e-15,0,nan,9.976476372222721744599e-01
65296,3.808051276344463081935e-02,3.808022155708540301688e-02,2.231617048759320139628e-11,1.415674067332497374640e-13,1.415693028953144855101e-13,3.808051276344480554192e-02,4.588240954453536063057e-15,0,nan,9.976497862900674217499e-01
65356,3.806305152919468859363e-02,3.806276072322341275100e-02,2.226501244287068929707e-11,1.411781707429482971240e-13,1.411800669050130451700e-13,3.806305152919485248773e-02,4.305858107682727143387e-15,0,nan,9.976519313972865252464e-01
65390,3.805316748564756268447e-02,3.805287690615570539432e-02,2.223609574117781508356e-11,1.409582369159149039172e-13,1.409601330779796519632e-13,3.805316748564773339888e-02,4.486207577485053109465e-15,0,nan,9.976531452041006355763e-01
65416,3.804561429269774641693e-02,3.804532388619775301608e-02,2.221401843375972895215e-11,1.407903603688976778831e-13,1.407922565309624259292e-13,3.804561429269792111239e-02,4.591737219158139511029e-15,0,nan,9.976540725547564643447e-01
65476,3.802820099903547051978e-02,3.802791099109302519476e-02,2.216318778463014838841e-11,1.404039690902391854575e-13,1.404058652523039335035e-13,3.802820099903565177467e-02,4.766328186854003982110e-15,0,nan,9.976562097732767892097e-01
65537,3.801052197211331890037e-02,3.801023236843736191615e-02,2.211167673173953857903e-11,1.400125860419004410142e-13,1.400144822039651890603e-13,3.801052197211351224072e-02,5.086495590624145472488e-15,0,nan,9.976583785852212854224e-01
65558,3.800444145259242872958e-02,3.800415198787290144145e-02,2.209398220075165096095e-11,1.398781842382295282071e-13,1.398800804002942762532e-13,3.800444145259262649823e-02,5.203829686680778033704e-15,0,nan,9.976591242879430913729e-01
65597,3.799315679683181595783e-02,3.799286758987959616851e-02,2.206117348392145174976e-11,1.396290369158286250944e-13,1.396309330778933731405e-13,3.799315679683202326745e-02,5.456498939616451167486e-15,0,nan,9.976605078928677998256e-01
65657,3.797581539977668008135e-02,3.797552658864324082177e-02,2.201083157843859270875e-11,1.392468874296088351626e-13,1.392487835916735832087e-13,3.797581539977689359463e-02,5.622349035368977940406e-15,0,nan,9.976626332938930796063e-01
65717,3.795849772673128008638e-02,3.795820931051456514904e-02,2.196065035318798998826e-11,1.388661312046376827580e-13,1.388680273667024308040e-13,3.795849772673149127202e-02,5.563593271303464487816e-15,0,nan,9.976647547989351785705e-01
65726,3.795590211862746865545e-02,3.795561376157063904202e-02,2.195313698730586469995e-11,1.388091375470956364127e-13,1.388110337091603844588e-13,3.795590211862767698151e-02,5.488634117039208940259e-15,0,nan,9.976650726893188930321e-01
65777,3.794120372365186732999e-02,3.794091570145268627057e-02,2.191062914938438111797e-11,1.384867618971626171686e-13,1.384886580592273652147e-13,3.794120372365209352845e-02,5.961815448605732568052e-15,0,nan,9.976668724185891718283e-01
65837,3.792393333666695814932e-02,3.792364570758898628666e-02,2.186076731154094467216e-11,1.381087731980619604795e-13,1.381106693601267085256e-13,3.792393333666717840499e-02,5.807827721484616432307e-15,0,nan,9.976689861634216586789e-01
65894,3.790754829452619434349e-02,3.790726103808574748433e-02,2.181354558423364409782e-11,1.377509570069452346987e-13,1.377528531690099827448e-13,3.790754829452642247318e-02,6.018054447774626704005e-15,0,nan,9.976709906415380257091e-01
65897,3.790668651207648731649e-02,3.790639927522625185485e-02,2.181106418744935292303e-11,1.377321588326214585675e-13,1.377340549946862066135e-13,3.790668651207671994562e-02,6.136889030377465330841e-15,0,nan,9.976710960439485697507e-01
65957,3.788946319635128068271e-02,3.788917635083815377284e-02,2.176151912816092928739e-11,1.373569125603193441512e-13,1.373588087223840921973e-13,3.788946319635148690473e-02,5.442727662876438980625e-15,0,nan,9.976732020706628055375e-01
66017,3.787226333613214618312e-02,3.787197688106832410559e-02,2.171213148796676732475e-11,1.369830281746045741001e-13,1.369849243366693221462e-13,3.787226333613234497498e-02,5.249009141403683843218e-15,0,nan,9.976753042540010470727e-01
66063,3.785909262799500712982e-02,3.785880647167617213400e-02,2.167437383681134368209e-11,1.366973019223139254020e-13,1.366991980843786734480e-13,3.785909262799519438169e-02,4.946021327651916276215e-15,0,nan,9.976769133315786441062e-01
66077,3.785508687822936729761e-02,3.785480081272986352392e-02,2.166290062437920978842e-11,1.366104995026853466225e-13,1.366123956647500946686e-13,3.785508687822956243706e-02,5.154906948600091365459e-15,0,nan,9.976774026043735923053e-01
66137,3.783793376962190507795e-02,3.783764809280453639273e-02,2.161382589811254830094e-11,1.362393204053127512570e-13,1.362412165673774993031e-13,3.783793376962211936712e-02,5.663342310515149505058e-15,0,nan,9.976794971321475977502e-01
66197,3.782080395745681528075e-02,3.782051866844219484287e-02,2.156490667306449952903e-11,1.358694847765705647185e-13,1.358713809386353127646e-13,3.782080395745702017463e-02,5.417491443056114406956e-15,0,nan,9.976815878476637935784e-01
66232,3.781082230449545750206e-02,3.781053724129411486299e-02,2.153644201795134455021e-11,1.356543653314374253511e-13,1.356562614935021733971e-13,3.781082230449567822529e-02,5.837567661179132138016e-15,0,nan,9.976828056752832105049e-01
66257,3.780369738904839488347e-02,3.780341248695992528717e-02,2.151614231629700500961e-11,1.355009865436606556734e-13,1.355028827057254037195e-13,3.780369738904860965037e-02,5.681108269172591404822e-15,0,nan,9.976836747612098241157e-01
66317,3.778661401187768248411e-02,3.778632949584152800337e-02,2.146753219801810054824e-11,1.351338196666974877062e-13,1.351357158287622357523e-13,3.778661401187789236532e-02,5.554379964727329837794e-15,0,nan,9.976857578830490659908e-01
66377,3.776955377359163951168e-02,3.776926964273673303918e-02,2.141907569156314856657e-11,1.347679781384971725764e-13,1.347698743005619206225e-13,3.776955377359185547120e-02,5.717820272024326604007e-15,0,nan,9.976878372233983788427e-01
66402,3.776245215774379215823e-02,3.776216818712463396679e-02,2.139893066900513518058e-11,1.346159339087668941615e-13,1.346178300708316422076e-13,3.776245215774400552583e-02,5.650258053212855930052e-15,0,nan,9.976887025015697201230e-01
66437,3.775251662200256735913e-02,3.775223287546058265063e-02,2.137077217337666094849e-11,1.344034559843730329584e-13,1.344053521464377810044e-13,3.775251662200279484169e-02,6.025626284045479959746e-15,0,nan,9.976899127924426781910e-01
66497,3.773550250508742737177e-02,3.773521914199278598501e-02,2.132262102299415614017e-11,1.340402472619304853307e-13,1.340421434239952333768e-13,3.773550250508764458151e-02,5.756110994754044015624e-15,0,nan,9.976919846003336118955e-01
66557,3.771851137098707756889e-02,3.771822839047691416914e-02,2.127462162302367863503e-11,1.336783460608615566869e-13,1.336802422229263047330e-13,3.771851137098730983888e-02,6.157983924120210676778e-15,0,nan,9.976940526571744668701e-01
66572,3.771426717246513515835e-02,3.771398428746659120536e-02,2.126264541197350851993e-11,1.335880743712340446264e-13,1.335899705332987926724e-13,3.771426717246536210559e-02,6.017543190907606212916e-15,0,nan,9.976945690864665636883e-01
66617,3.770154316800577304347e-02,3.770126056921995622018e-02,2.122677335912845216224e-11,1.333177465027464212072e-13,1.333196426648111692533e-13,3.770154316800600288078e-02,6.096230783328085661080e-15,0,nan,9.976961169730464103526e-01
66677,3.768459784461037492820e-02,3.768431562669146556166e-02,2.117907562000848642599e-11,1.329584427408500980465e-13,1.329603389029148460926e-13,3.768459784461058256308e-02,5.509807515593159060625e-15,0,nan,9.976981775579879524593e-01
66737,3.766767534942966344502e-02,3.766739351152291470637e-02,2.113152779738288553020e-11,1.326004289599227577780e-13,1.326023251219875058240e-13,3.766767534942989692457e-02,6.198406127987882136592e-15,0,nan,9.977002344219903893921e-01
66742,3.766626617033178719973e-02,3.766598436405422384299e-02,2.112757222689992436842e-11,1.325706525249560639773e-13,1.325725486870208120234e-13,3.766626617033201950021e-02,6.167334951648558934428e-15,0,nan,9.977004056596784057785e-01
66797,3.765077563125389381593e-02,3.765049417250725116713e-02,2.108412928597282963301e-11,1.322436993760065167127e-13,1.322455955380712647587e-13,3.765077563125412915556e-02,6.250591923258494545955e-15,0,nan,9.977022875750313419857e-01
66857,3.763389863903391502342e-02,3.763361755859798846169e-02,2.103687948348335972241e-11,1.318882482362343246879e-13,1.318901443982990727340e-13,3.763389863903414666322e-02,6.155083648741870831750e-15,0,nan,9.977043370270383078119e-01
66913,3.761816723859559563614e-02,3.761788651048568465907e-02,2.099291330756489155935e-11,1.315576422316124143390e-13,1.315595383936771623851e-13,3.761816723859583654925e-02,6.404169276245171025096e-15,0,nan,9.977062465184830277170e-01
66917,3.761704432188060776010e-02,3.761676361890867181792e-02,2.098977779058632446615e-11,1.315340698186369553942e-13,1.315359659807017034403e-13,3.761704432188085347081e-02,6.531898236576576309137e-15,0,nan,9.977063827879024169947e-01
66977,3.760021262906430850048e-02,3.759993230271228836781e-02,2.094282361090327697524e-11,1.311811584319510095376e-13,1.311830545940157575837e-13,3.760021262906454568326e-02,6.308016927942064816298e-15,0,nan,9.977084248674895105885e-01
67038,3.758312354899246560125e-02,3.758284360467479406909e-02,2.089523747135897887934e-11,1.308236582363141922479e-13,1.308255543983789402940e-13,3.758312354899272833393e-02,6.990708987688183311180e-15,0,nan,9.977104972180339371806e-01
67085,3.756997243400261865531e-02,3.756969278344780838186e-02,2.085867592835428149749e-11,1.305490928040537992924e-13,1.305509889661185473384e-13,3.756997243400286801504e-02,6.637208048159329395095e-15,0,nan,9.977120913652510155508e-01
67098,3.756633732825840482628e-02,3.756605775886645570694e-02,2.084857897451472611033e-11,1.304732848409816931653e-13,1.304751810030464412114e-13,3.756633732825865361340e-02,6.622608080255886182182e-15,0,nan,9.977125319035529519857e-01
67158,3.754957357978590259950e-02,3.754929438448352529978e-02,2.080206620950564124618e-11,1.301241614919963490082e-13,1.301260576540610970543e-13,3.754957357978614919790e-02,6.567275537125910111546e-15,0,nan,9.977145629373190280700e-01
67218,3.753283225347910090353e-02,3.753255343143276773210e-02,2.075569859162911850062e-11,1.297762826195035543523e-13,1.297781787815683023983e-13,3.753283225347930677319e-02,5.485055387611442470935e-15,0,nan,9.977165903290588992833e-01
67257,3.752196239160370677679e-02,3.752168381172805294854e-02,2.072563719943137890704e-11,1.295508260773968814714e-13,1.295527222394616295174e-13,3.752196239160392746953e-02,5.881695046701410876927e-15,0,nan,9.977179061852320303156e-01
67278,3.751611329939820438373e-02,3.751583484977698279561e-02,2.070947553904680477287e-11,1.294296426834004576350e-13,1.294315388454652056811e-13,3.751611329939842447338e-02,5.866536629909835243195e-15,0,nan,9.977186140884417197747e-01
67338,3.749941666775914034249e-02,3.749913858973467906122e-02,2.066339647276885689332e-11,1.290842361731566169198e-13,1.290861323352213649659e-13,3.749941666775938120139e-02,6.423003933192524793884e-15,0,nan,9.977206342251247894065e-01
67398,3.748274230893278852195e-02,3.748246460167931060070e-02,2.061746081663708908230e-11,1.287400576076269620848e-13,1.287419537696917101308e-13,3.748274230893301401906e-02,6.016024904461128540730e-15,0,nan,9.977226507487301794931e-01
67429,3.747413593388333741263e-02,3.747385841787217314325e-02,2.059378339463577785495e-11,1.285627113378902983689e-13,1.285646074999550464150e-13,3.747413593388357196622e-02,6.259079272805936867668e-15,0,nan,9.977236912067812193571e-01
67458,3.746609017344426639795e-02,3.746581283613857615844e-02,2.057166799730839735743e-11,1.283971015348671826722e-13,1.283989976969319307182e-13,3.746609017344449855274e-02,6.196397572010518503973e-15,0,nan,9.977246636688296709027e-01
67518,3.744946021197248509083e-02,3.744918324379392648993e-02,2.052601744423885793419e-11,1.280553625319559322978e-13,1.280572586940206803439e-13,3.744946021197273244477e-02,6.605007067896530583431e-15,0,nan,9.977266729949724568855e-01
67578,3.743285237534947629268e-02,3.743257577547994680023e-02,2.048050858966757964397e-11,1.277148352048135189807e-13,1.277167313668782670267e-13,3.743285237534972180687e-02,6.558789358762022746278e-15,0,nan,9.977286787366757900416e-01
67602,3.742621542467335776783e-02,3.742593897189894214250e-02,2.046234459676733851541e-11,1.275789623403594850734e-13,1.275808585024242331195e-13,3.742621542467358796089e-02,6.150583468449249483087e-15,0,nan,9.977294800318401718909e-01
67638,3.741626661455976082804e-02,3.741599038218369754905e-02,2.043514086860054195695e-11,1.273755141880226786197e-13,1.273774103500874266658e-13,3.741626661455997068892e-02,5.608814080078777378850e-15,0,nan,9.977306809034217974230e-01
67698,3.739970288073965476450e-02,3.739942701504402056134e-02,2.038991371879443811204e-11,1.270373941446492851405e-13,1.270392903067140331866e-13,3.739970288073987343452e-02,5.846838579452486147538e-15,0,nan,9.977326795046438046239e-01
67758,3.738316112517689471240e-02,3.738288562535116432706e-02,2.034482658074148731671e-11,1.267004697660707732234e-13,1.267023659281355212694e-13,3.738316112517711010610e-02,5.761784069087872558273e-15,0,nan,9.977346745497632850112e-01
67775,3.737847828347998918597e-02,3.737820288717038502702e-02,2.033207726942868883241e-11,1.266052245059306593017e-13,1.266071206679954073477e-13,3.737847828348020699880e-02,5.827225674321080788962e-15,0,nan,9.977352391673257088890e-01
67818,3.736664129930983291317e-02,3.736636616454598602832e-02,2.029987889765318654899e-11,1.263647357717969521359e-13,1.263666319338617001820e-13,3.736664129931004481709e-02,5.670938546045226651769e-15,0,nan,9.977366660481574859361e-01
67878,3.735014335472691682227e-02,3.734986858421943112241e-02,2.025507011544491771651e-11,1.260301869092978127800e-13,1.260320830713625608261e-13,3.735014335472712689322e-02,5.624367895660497317887e-15,0,nan,9.977386540091721121642e-01
67938,3.733366724316607848655e-02,3.733339283611192271906e-02,2.021039968272040291734e-11,1.256968179538306576869e-13,1.256987141158954057330e-13,3.733366724316629507626e-02,5.801458274484381597166e-15,0,nan,9.977406384421191054297e-01
67949,3.733064898718905372244e-02,3.733037464668109706167e-02,2.020222506710235199986e-11,1.256358278884091104792e-13,1.256377240504738585253e-13,3.733064898718927567217e-02,5.945509742172045086523e-15,0,nan,9.977410018728613336344e-01
67998,3.731721291651416555490e-02,3.731693887211277871341e-02,2.016586705075633049544e-11,1.253646237082692333506e-13,1.253665198703339813967e-13,3.731721291651438451970e-02,5.867662025529078167716e-15,0,nan,9.977426193562806412381e-01
68058,3.730078032680630290008e-02,3.730050664425959422443e-02,2.012147167348698074590e-11,1.250335990029326077840e-13,1.250354951649973558301e-13,3.730078032680653670828e-02,6.268185181329053725741e-15,0,nan,9.977445967609015261700e-01
68118,3.728436942622537914049e-02,3.728409610473770730010e-02,2.007721300748917013219e-11,1.247037386954177083649e-13,1.247056348574824564110e-13,3.728436942622561219653e-02,6.250770411994870207797e-15,0,nan,9.977465706652011785856e-01
68123,3.728300282870471854535e-02,3.728272953726946559172e-02,2.007353093934674816530e-11,1.246763027355416759744e-13,1.246781988976064240205e-13,3.728300282870495228579e-02,6.269356492947427189739e-15,0,nan,9.977467349995133759572e-01
68178,3.726798016710138744534e-02,3.726770720587956747805e-02,2.003309051196702527362e-11,1.243750376704300520689e-13,1.243769338324948001150e-13,3.726798016710160622378e-02,5.870413285063028284631e-15,0,nan,9.977485410783617709226e-01
68238,3.725161250191084266747e-02,3.725133990016412516288e-02,1.998910364873690610157e-11,1.240474908396171426439e-13,1.240493870016818906900e-13,3.725161250191106712782e-02,6.025520180611923822161e-15,0,nan,9.977505080095281531517e-01
68297,3.723553864228088677857e-02,3.723526639324928333430e-02,1.994598164083678284051e-11,1.237265237138515348268e-13,1.237284198759162828729e-13,3.723553864228111395280e-02,6.101005779345596208471e-15,0,nan,9.977524387719261964795e-01
68298,3.723526638327628868197e-02,3.723499414021634590366e-02,1.994525188221275571535e-11,1.237210931414047801109e-13,1.237229893034695281570e-13,3.723526638327651755027e-02,6.146546663377802954650e-15,0,nan,9.977524714678218342679e-01
68358,3.721894176396566694676e-02,3.721866987880659977117e-02,1.990153467939120388793e-11,1.233958395408316896830e-13,1.233977357028964377291e-13,3.721894176396587850848e-02,5.684248802974806743364e-15,0,nan,9.977544314623322172213e-01
68418,3.720263859689169894107e-02,3.720236706885000910194e-02,1.985795150983665039401e-11,1.230717250293855367010e-13,1.230736211914502847471e-13,3.720263859689189612357e-02,5.300228728230495618286e-15,0,nan,9.977563880021095997410e-01
68472,3.718798404938608581638e-02,3.718771284208212402067e-02,1.981884081933362381515e-11,1.227809917719384379494e-13,1.227828879340031859954e-13,3.718798404938629309551e-02,5.573819928319428123091e-15,0,nan,9.977581459415670128796e-01
68478,3.718635683511135880952e-02,3.718608566340594195898e-02,1.981450184566682801934e-11,1.227487446248418266426e-13,1.227506407869065746886e-13,3.718635683511157121828e-02,5.712007741412001425577e-15,0,nan,9.977583410961722354729e-01
68539,3.716982560579194100336e-02,3.716955479556346975123e-02,1.977046434045842852144e-11,1.224215387218444444118e-13,1.224234348839091924579e-13,3.716982560579215205009e-02,5.677904743922021115840e-15,0,nan,9.977603232187420689153e-01
68599,3.715358686914694424930e-02,3.715331641368679882476e-02,1.972728231675786663272e-11,1.221008303841728865734e-13,1.221027265462376346195e-13,3.715358686914716121509e-02,5.839699842102347351982e-15,0,nan,9.977622693912741568272e-01
68648,3.714034101048584862736e-02,3.714007084417896009665e-02,1.969211488602612122406e-11,1.218397490511792043894e-13,1.218416452132439524355e-13,3.714034101048605528646e-02,5.564275740299662129858e-15,0,nan,9.977638562291096250212e-01
68659,3.713736939705246375976e-02,3.713709929558672157013e-02,1.968423222132031220054e-11,1.217812412813363757219e-13,1.217831374434011237680e-13,3.713736939705267249239e-02,5.620555212037940978782e-15,0,nan,9.977642121451258656428e-01
68719,3.712117314313920224400e-02,3.712090339489630685943e-02,1.964131353637413919655e-11,1.214627665350909551488e-13,1.214646626971557031949e-13,3.712117314313941758688e-02,5.801079599935921434685e-15,0,nan,9.977661514891890950029e-01
68779,3.710499806117937421357e-02,3.710472866539012842813e-02,1.959852574662940966117e-11,1.211454012926864693065e-13,1.211472974547512173526e-13,3.710499806117956220406e-02,5.066446628124233576863e-15,0,nan,9.977680874323372647015e-01
68824,3.709288061607444314527e-02,3.709261148412205250091e-02,1.956652049570944517353e-11,1.209081025678384442467e-13,1.209099987299031922927e-13,3.709288061607462443742e-02,4.887518918877585881516e-15,0,nan,9.977695371631578219766e-01
68839,3.708884410508597045952e-02,3.708857506098350853563e-02,1.955586833926329547210e-11,1.208291407267077185300e-13,1.208310368887724665761e-13,3.708884410508615198207e-02,4.894262765754207357299e-15,0,nan,9.977700199833961934495e-01
68899,3.707271122891238335217e-02,3.707244253573218489839e-02,1.951334080390670524916e-11,1.205139800349237289185e-13,1.205158761969884769646e-13,3.707271122891256086995e-02,4.788367806650280063289e-15,0,nan,9.977719491511727612767e-01
68959,3.705659938685175458506e-02,3.705633104383161680051e-02,1.947094263263004056195e-11,1.201999144401325934655e-13,1.202018106021973415116e-13,3.705659938685194230111e-02,5.065657851629866113920e-15,0,nan,9.977738749444383632519e-01
69000,3.704560170214825365331e-02,3.704533359796697428168e-02,1.944204469109298345323e-11,1.199859303374808214798e-13,1.199878264995455695258e-13,3.704560170214844887408e-02,5.269742063335425688270e-15,0,nan,9.977751889668573979605e-01
69019,3.704050853323649639126e-02,3.704024053961652712674e-02,1.942867331992965861123e-11,1.198869391900107216892e-13,1.198888353520754697353e-13,3.704050853323668288759e-02,5.034928881371012950769e-15,0,nan,9.977757973719399403720e-01
69079,3.702443862253768785964e-02,3.702417097756031255651e-02,1.938653236271406986102e-11,1.195750495569606555077e-13,1.195769457190254035537e-13,3.702443862253785882477e-02,4.617629231783584821477e-15,0,nan,9.977777164423904147309e-01
69139,3.700838960936451288442e-02,3.700812231227444681902e-02,1.934451926029020102620e-11,1.192642408379607022677e-13,1.192661370000254503138e-13,3.700838960936469480338e-02,4.915614055837419281420e-15,0,nan,9.977796321644654164214e-01
69177,3.699823602246858633702e-02,3.699796894531754559710e-02,1.931797686509430855470e-11,1.190679522635726938617e-13,1.190698484256374419078e-13,3.699823602246875795606e-02,4.638573563476521249256e-15,0,nan,9.977808437271930888093e-01
69199,3.699236144846384383156e-02,3.699209449850809905413e-02,1.930263351435030281665e-11,1.189545083544183744715e-13,1.189564045164831225176e-13,3.699236144846402547269e-02,4.910233524671163579775e-15,0,nan,9.977815445468231766936e-01
69259,3.697635409471956152716e-02,3.697608749114741910624e-02,1.926087462895806598532e-11,1.186458474520197013813e-13,1.186477436140844494274e-13,3.697635409471975962784e-02,5.357496227577926996820e-15,0,nan,9.977834535980813466280e-01
69319,3.696036750315216667939e-02,3.696010124521519057961e-02,1.921924211053577985597e-11,1.183382535005851510079e-13,1.183401496626498990540e-13,3.696036750315234670777e-02,4.870849365717870313416e-15,0,nan,9.977853593268405649262e-01
69354,3.695105156165474913355e-02,3.695078550499354685943e-02,1.919501463631481399830e-11,1.181593145867483091535e-13,1.181612107488130571996e-13,3.695105156165494025467e-02,5.172278406414897156059e-15,0,nan,9.977864694710018438908e-01
69379,3.694440162891805823353e-02,3.694413571587006756003e-02,1.917773546785048382268e-11,1.180317218939200948946e-13,1.180336180559848429406e-13,3.694440162891824608172e-02,5.084618575374149343244e-15,0,nan,9.977872617416536836998e-01
69439,3.692845642730920030505e-02,3.692819085840626236461e-02,1.913635421200137405005e-11,1.177262480496737144400e-13,1.177281442117384624860e-13,3.692845642730939864968e-02,5.371051006458418107553e-15,0,nan,9.977891608510575231794e-01
69499,3.691253185375248380140e-02,3.691226662825292104131e-02,1.909509785640647464586e-11,1.174218274091929799097e-13,1.174237235712577279558e-13,3.691253185375270104163e-02,5.885270479654709892187e-15,0,nan,9.977910566635547652136e-01
69532,3.690378211489738630169e-02,3.690351707795434810233e-02,1.907245992400978452144e-11,1.172548433409555929073e-13,1.172567395030203409534e-13,3.690378211489759587119e-02,5.678808286516231674064e-15,0,nan,9.977920979581968578581e-01
69559,3.689662786380928927166e-02,3.689636298097365152415e-02,1.905396591678978384633e-11,1.171184554373814349914e-13,1.171203515994461830374e-13,3.689662786380948235112e-02,5.232984081185035785895e-15,0,nan,9.977929491876280559742e-01
69619,3.688074441317475832269e-02,3.688047987226582974385e-02,1.901295791116792379797e-11,1.168161276225533556043e-13,1.168180237846181036504e-13,3.688074441317498320655e-02,6.097595451025983226861e-15,0,nan,9.977948384317064154758e-01
69679,3.686488145767762014682e-02,3.686461725796039839986e-02,1.897207335983814023039e-11,1.165148394762994204709e-13,1.165167356383641685170e-13,3.686488145767783745820e-02,5.894807638680604054931e-15,0,nan,9.977967244042213488327e-01
69710,3.685669361296622231761e-02,3.685642958924413570276e-02,1.895099788804804147629e-11,1.163595798134228452621e-13,1.163614759754875933081e-13,3.685669361296643050475e-02,5.648557303976646695129e-15,0,nan,9.977976975442935042918e-01
69739,3.684903895327934497672e-02,3.684877509402104123204e-02,1.893131178536476473539e-11,1.162145865333404764701e-13,1.162164826954052245161e-13,3.684903895327955622674e-02,5.732850110773955484140e-15,0,nan,9.977986071135532978389e-01
69799,3.683321685607377632410e-02,3.683295333654380138144e-02,1.889067271256690070982e-11,1.159153643513913445504e-13,1.159172605134560925965e-13,3.683321685607401443184e-02,6.464483910465085841302e-15,0,nan,9.978004865680554152994e-01
69859,3.681741512228672852380e-02,3.681715194175668587340e-02,1.885015566850614541551e-11,1.156171685110248436901e-13,1.156190646730895917361e-13,3.681741512228693971283e-02,5.736117811953063567241e-15,0,nan,9.978023627760713618832e-01
69889,3.680952187803157582557e-02,3.680925886672904018271e-02,1.882994276006879367205e-11,1.154684540940786471340e-13,1.154703502561433951801e-13,3.680952187803179564756e-02,5.971878450358994479611e-15,0,nan,9.978032996652353208626e-01
69919,3.680163370827518182216e-02,3.680137086601886070580e-02,1.880976018247333680689e-11,1.153199946155291189057e-13,1.153218907775938669518e-13,3.680163370827540376173e-02,6.030698924913904196424e-15,0,nan,9.978042357458872531990e-01
69979,3.678587257052708808791e-02,3.678561006582045656010e-02,1.876948578597694105826e-11,1.150238382907773961761e-13,1.150257344528421442221e-13,3.678587257052731606852e-02,6.197504527921584140389e-15,0,nan,9.978061054857825164666e-01
70040,3.676986948841719921033e-02,3.676960732614607818558e-02,1.872866380247689715725e-11,1.147237846928570364127e-13,1.147256808549217844587e-13,3.676986948841743958473e-02,6.537265463488594638648e-15,0,nan,9.978080030853886043369e-01
70068,3.676253080172865728148e-02,3.676226879639182820725e-02,1.870996745794856114851e-11,1.145864046093684244032e-13,1.145883007714331724492e-13,3.676253080172888661734e-02,6.238304587131716298647e-15,0,nan,9.978088730020311698126e-01
70100,3.675414910930871470462e-02,3.675388728313372377343e-02,1.868863218711904115783e-11,1.144296672551413875629e-13,1.144315634172061356089e-13,3.675414910930893789103e-02,6.072413883781147888113e-15,0,nan,9.978098663366610302774e-01
70160,3.673844887598978065091e-02,3.673818738519340348914e-02,1.864872026132321751442e-11,1.141365543283353436353e-13,1.141384504904000916814e-13,3.673844887598999584471e-02,5.857454765551521153130e-15,0,nan,9.978117263827948999638e-01
70220,3.672276874546879371630e-02,3.672250758933565117914e-02,1.860892756538040469926e-11,1.138444416276651918038e-13,1.138463377897299398499e-13,3.672276874546900207963e-02,5.673954766460481721144e-15,0,nan,9.978135832319509940409e-01
70247,3.671571923384710223193e-02,3.671545822807958936451e-02,1.859105962895774579186e-11,1.137133160995550330613e-13,1.137152122616197811073e-13,3.671571923384731189969e-02,5.710572034946382276935e-15,0,nan,9.978144177732241700733e-01
70280,3.670710867488244377732e-02,3.670684785269928696039e-02,1.856925364173768361495e-11,1.135533248902699812826e-13,1.135552210523347293286e-13,3.670710867488267896110e-02,6.407036361427387609684e-15,0,nan,9.978154368922556329805e-01
70340,3.669146862149536003628e-02,3.669120813255107721451e-02,1.852969803498668060865e-11,1.132631998750734535762e-13,1.132650960371382016223e-13,3.669146862149559051394e-02,6.281505581732709670530e-15,0,nan,9.978172873718233447122e-01
70400,3.667584854269944488747e-02,3.667558838628503375956e-02,1.849026029185116706139e-11,1.129740623626510136299e-13,1.129759585247157616760e-13,3.667584854269965256640e-02,5.662552725884701489498e-15,0,nan,9.978191346787282253695e-01
70427,3.666882601262841379075e-02,3.666856600562169721247e-02,1.847255164016255838561e-11,1.128442715355774215738e-13,1.128461676976421696199e-13,3.666882601262861789859e-02,5.566249521151296356560e-15,0,nan,9.978199649338976192888e-01
70460,3.666024839601343676687e-02,3.665998857142201139414e-02,1.845093996117548551439e-11,1.126859081551018072081e-13,1.126878043171665552541e-13,3.666024839601364522507e-02,5.686218876622222134687e-15,0,nan,9.978209788210122562586e-01
70520,3.664466813908250769627e-02,3.664440864560927074711e-02,1.841173659391295592071e-11,1.123987330759222596073e-13,1.124006292379870076534e-13,3.664466813908272766056e-02,6.002627481076181212701e-15,0,nan,9.978228198066989451274e-01
70580,3.662910772967770817177e-02,3.662884856661997173832e-02,1.837264974311417545436e-11,1.121125329698776170719e-13,1.121144291319423651180e-13,3.662910772967795507848e-02,6.740724284495432006431e-15,0,nan,9.978246576437816649208e-01
70608,3.662185298570141966934e-02,3.662159397659769943800e-02,1.835444896200969779417e-11,1.119793054138113542400e-13,1.119812015758761022861e-13,3.662185298570166586794e-02,6.722723630206769856761e-15,0,nan,9.978255142258105164473e-01
70640,3.661356712569554389125e-02,3.661330829235270173383e-02,1.833367896391547411158e-11,1.118273037028767438450e-13,1.118291998649414918911e-13,3.661356712569579806551e-02,6.942078541751786325627e-15,0,nan,9.978264923402331633179e-01
70700,3.659804628515742064288e-02,3.659778778083094125106e-02,1.829482381352728209851e-11,1.115430411618453083401e-13,1.115449373239100563862e-13,3.659804628515766402593e-02,6.650165340409595320109e-15,0,nan,9.978283239039931501349e-01
70760,3.658254516620914470471e-02,3.658228699020257129737e-02,1.825608385122266980899e-11,1.112597412546008093503e-13,1.112616374166655573964e-13,3.658254516620942096620e-02,7.551729617436839268138e-15,0,nan,9.978301523429645760181e-01
70789,3.657506001597210509857e-02,3.657480199840443951809e-02,1.823740069758835583554e-11,1.111231568346481405072e-13,1.111250529967128885533e-13,3.657506001597237569171e-02,7.398296686640853416305e-15,0,nan,9.978310349706647814261e-01
70820,3.656706372712065222785e-02,3.656680587873958887535e-02,1.821745863832647407904e-11,1.109773999097325817625e-13,1.109792960717973298086e-13,3.656706372712092348846e-02,7.418167597938896557511e-15,0,nan,9.978319776650470471213e-01
70880,3.655160192628525983594e-02,3.655134440483735758232e-02,1.817894773820332940470e-11,1.106960130764738473924e-13,1.106979092385385954384e-13,3.655160192628554088147e-02,7.689007241481997491617e-15,0,nan,9.978337998780915015515e-01
70940,3.653615972221938013043e-02,3.653590252701434393234e-02,1.814055071624697864475e-11,1.104155767245830542125e-13,1.104174728866478022586e-13,3.653615972221968753223e-02,8.413632177625755885299e-15,0,nan,9.978356189899306273659e-01
70970,3.652844595604493732610e-02,3.652818892370311709694e-02,1.812139477431900505579e-11,1.102757137252827907937e-13,1.102776098873475388398e-13,3.652844595604524389782e-02,8.392684352527091935145e-15,0,nan,9.978365273853420777867e-01
71000,3.652073707356204290697e-02,3.652048020391161775589e-02,1.810226713986905896067e-11,1.101360868442224403745e-13,1.101379830062871884205e-13,3.652073707356235548585e-02,8.558942110881935471207e-15,0,nan,9.978374350083771382566e-01
71060,3.650533393907434698278e-02,3.650507739429230402717e-02,1.806409657848783355549e-11,1.098575394458361253701e-13,1.098594356079008734161e-13,3.650533393907464909571e-02,8.275857327241419629866e-15,0,nan,9.978392479412102976225e-01
71120,3.648995027763900222961e-02,3.648969405704114571387e-02,1.802603860351726423209e-11,1.095799305600306188664e-13,1.095818267220953669125e-13,3.648995027763932193373e-02,8.761429192946163523495e-15,0,nan,9.978410577961768632886e-01
71152,3.648175360636144587412e-02,3.648149755838275137831e-02,1.800578690482056182140e-11,1.094322548705173727836e-13,1.094341510325821208297e-13,3.648175360636174836314e-02,8.291515294344792297352e-15,0,nan,9.978420217963291610590e-01
71180,3.647458604826001038468e-02,3.647433015116414295465e-02,1.798809278835633598473e-11,1.093032562374585911482e-13,1.093051523995233391943e-13,3.647458604826031579088e-02,8.373123112567225977031e-15,0,nan,9.978428645810144680551e-01
71240,3.645924121006199197792e-02,3.645898563578793549755e-02,1.795025870837781019965e-11,1.090275125486970203187e-13,1.090294087107617683648e-13,3.645924121006230179208e-02,8.497548183586909507293e-15,0,nan,9.978446683034165767107e-01
71300,3.644391572228993653182e-02,3.644366047015951820542e-02,1.791253594091786415982e-11,1.087526955841337246000e-13,1.087545917461984726461e-13,3.644391572229022372003e-02,7.880278755468964662392e-15,0,nan,9.978464689710665657600e-01
71334,3.643523985322112690444e-02,3.643498478333848794586e-02,1.789120895655970515518e-11,1.085973758553672115144e-13,1.085992720174319595605e-13,3.643523985322142182776e-02,8.094452538116492271788e-15,0,nan,9.978474879963320186825e-01
71360,3.642860954430854336650e-02,3.642835461364557492203e-02,1.787492406526485190382e-11,1.084788014538472790595e-13,1.084806976159120271056e-13,3.642860954430884336524e-02,8.235250943680533091630e-15,0,nan,9.978482665916042262922e-01
71420,3.641332263560197179952e-02,3.641306802573224948860e-02,1.783742266264920454221e-11,1.082058262874950256809e-13,1.082077224495597737269e-13,3.641332263560228795288e-02,8.682353891750087908786e-15,0,nan,9.978500611726591867901e-01
71480,3.639805495577327215662e-02,3.639780066602457675451e-02,1.780003131623255434902e-11,1.079337662341960933896e-13,1.079356623962608414356e-13,3.639805495577359978896e-02,9.001369562084060367025e-15,0,nan,9.978518527218315414189e-01
71517,3.638864945408989970410e-02,3.638839536141494357402e-02,1.777702799875665088586e-11,1.077664503597611034479e-13,1.077683465218258514939e-13,3.638864945409024356898e-02,9.449784165058999295929e-15,0,nan,9.978529560024704377292e-01
71541,3.638255248536464286913e-02,3.638229852038523531865e-02,1.776212917589539842199e-11,1.076581060150619252540e-13,1.076600021771266733001e-13,3.638255248536498992902e-02,9.539184800620958887973e-15,0,nan,9.978536710298606328038e-01
71601,3.636732346137529214847e-02,3.636706981516724113135e-02,1.772495851601689310788e-11,1.073878798048030644890e-13,1.073897759668678125351e-13,3.636732346137565378071e-02,9.943878517340622919017e-15,0,nan,9.978554564877446604512e-01
71661,3.635211354511555525981e-02,3.635186021701256736671e-02,1.768789666646901078742e-11,1.071185572075323145180e-13,1.071204533695970625640e-13,3.635211354511594071401e-02,1.060335049380143460606e-14,0,nan,9.978572389365128093722e-01
71700,3.634223732715051446984e-02,3.634198420545943497562e-02,1.766386461989820492625e-11,1.069439802933620069059e-13,1.069458764554267549520e-13,3.634223732715088557531e-02,1.021140937587775517121e-14,0,nan,9.978583959181317575402e-01
71721,3.633692269666168039866e-02,3.633666968599940511053e-02,1.765094321806534600267e-11,1.068501344494012864779e-13,1.068520306114660345239e-13,3.633692269666203864616e-02,9.859049040397466769447e-15,0,nan,9.978590183836720816941e-01
71781,3.632175087620643366693e-02,3.632149818232244947724e-02,1.761409776349821091516e-11,1.065826077754561562291e-13,1.065845039375209042751e-13,3.632175087620682192650e-02,1.068945094508021588945e-14,0,nan,9.978607948366766465347e-01
71841,3.630659804405905050073e-02,3.630634566629288573214e-02,1.757735989732947606441e-11,1.063159734495342338558e-13,1.063178696115989819019e-13,3.630659804405941324429e-02,9.991119335591447406296e-15,0,nan,9.978625683029921547128e-01
71884,3.629575017275042669862e-02,3.629549802113015560812e-02,1.755109705016557798863e-11,1.061254323623956233811e-13,1.061273285244603714272e-13,3.629575017275078963191e-02,9.999332907581216437096e-15,0,nan,9.978638374540831313341e-01
71901,3.629146416064437524751e-02,3.629121209833748029627e-02,1.754072921597929512061e-11,1.060502277541469063164e-13,1.060521239162116543625e-13,3.629146416064474749139e-02,1.025706412990694958599e-14,0,nan,9.978643387900258834942e-01
71961,3.627634918650277096042e-02,3.627609743899850441862e-02,1.750420531771690979096e-11,1.057853669903768510732e-13,1.057872631524415991193e-13,3.627634918650313767147e-02,1.010881922453555808671e-14,0,nan,9.978661063051835590303e-01
72021,3.626125308228947408118e-02,3.626100164893312355341e-02,1.746778780265021632485e-11,1.055213874777661663104e-13,1.055232836398309143564e-13,3.626125308228984275058e-02,1.016703408980092545328e-14,0,nan,9.978678708558342867556e-01
72068,3.624944095535023724786e-02,3.624918976762034339423e-02,1.743933479686871630622e-11,1.053152166818930734776e-13,1.053171128439578215237e-13,3.624944095535060469414e-02,1.013660544733083767978e-14,0,nan,9.978692510213156712006e-01
72081,3.624617580877428218988e-02,3.624592468891302265988e-02,1.743147627271596148582e-11,1.052582855542110389717e-13,1.052601817162757870178e-13,3.624617580877463757103e-02,9.804652088675848161000e-15,0,nan,9.978696324493301151107e-01
72141,3.623111732684102664903e-02,3.623086651982394823523e-02,1.739527033166979461165e-11,1.049960575758533237981e-13,1.049979537379180718441e-13,3.623111732684138457805e-02,9.879049967641704668819e-15,0,nan,9.978713910929897538613e-01
72201,3.621607759748725341442e-02,3.621582710266531973664e-02,1.735916958507654346325e-11,1.047346999169764326511e-13,1.047365960790411806972e-13,3.621607759748760765715e-02,9.781366579948986554701e-15,0,nan,9.978731467941163648262e-01
72253,3.620305830407191671760e-02,3.620280807929558003488e-02,1.732796705845709680814e-11,1.045088911487294120506e-13,1.045107873107941600967e-13,3.620305830407228695570e-02,1.022670786913073001780e-14,0,nan,9.978746660271971117054e-01
72261,3.620105658182369567921e-02,3.620080639854976467529e-02,1.732317364030036271197e-11,1.044742089698982626263e-13,1.044761051319630106723e-13,3.620105658182406784516e-02,1.028052723797193343164e-14,0,nan,9.978748995599806207845e-01
72321,3.618605424107394080702e-02,3.618580436870275085504e-02,1.728728210649517186150e-11,1.042145811448681704916e-13,1.042164773069329185377e-13,3.618605424107434096571e-02,1.105836769070694694101e-14,0,nan,9.978766493978355720559e-01
72381,3.617107053657398624269e-02,3.617082097446213534431e-02,1.725149459459494856055e-11,1.039558128699626710216e-13,1.039577090320274190677e-13,3.617107053657439721969e-02,1.136203578659464605076e-14,0,nan,9.978783963149128383489e-01
72438,3.615685324401042566311e-02,3.615660397605068715476e-02,1.721759245580542876294e-11,1.037107759296941528717e-13,1.037126720917589009177e-13,3.615685324401084853923e-02,1.169560066151698757859e-14,0,nan,9.978800531873240205975e-01
72441,3.615610542977176072865e-02,3.615585617727770650909e-02,1.721581071730406142648e-11,1.036979005909811977979e-13,1.036997967530459458440e-13,3.615610542977218265948e-02,1.166969790951150788409e-14,0,nan,9.978801403184127272335e-01
72501,3.614115888222673572683e-02,3.614090993871080237376e-02,1.718023008908784019602e-11,1.034408407713440766921e-13,1.034427369334088247381e-13,3.614115888222720259106e-02,1.291779915683394621485e-14,0,nan,9.978818814155089685276e-01
72561,3.612623085560962704621e-02,3.612598222043398449310e-02,1.714475232616333118273e-11,1.031846298919926832839e-13,1.031865260540574313300e-13,3.612623085561010687343e-02,1.328196195939723476554e-14,0,nan,9.978836196133680894226e-01
72621,3.611132131170179115909e-02,3.611107298423044814628e-02,1.710937704648947985091e-11,1.029292644512849932532e-13,1.029311606133497412993e-13,3.611132131170227705446e-02,1.345548571321000214916e-14,0,nan,9.978853549191178967811e-01
72624,3.611057631899348280280e-02,3.611032800689069344191e-02,1.710761096586198561672e-11,1.029165183094404558053e-13,1.029184144715052038514e-13,3.611057631899396728193e-02,1.341654380221296217636e-14,0,nan,9.978854416086153793263e-01
72681,3.609643021239492682861e-02,3.609618219199372396444e-02,1.707410386975806071382e-11,1.026747409648970199407e-13,1.026766371269617679868e-13,3.609643021239541542432e-02,1.353584568212537933548e-14,0,nan,9.978870873398662197937e-01
72741,3.608155751969065877516e-02,3.608130980572727547484e-02,1.703893241738441214972e-11,1.024210559657228497281e-13,1.024229521277875977742e-13,3.608155751969113593592e-02,1.322450573211131416801e-14,0,nan,9.978888168826998175914e-01
72801,3.606670319570009358712e-02,3.606645578754402031718e-02,1.700386231249804389103e-11,1.021682060037748320899e-13,1.021701021658395801359e-13,3.606670319570055695141e-02,1.284742575675778012494e-14,0,nan,9.978905435546783602970e-01
72810,3.606447662906637346980e-02,3.606422926672712969687e-02,1.699861051477364414133e-11,1.021303503190203466802e-13,1.021322464810850947263e-13,3.606447662906683426928e-02,1.277710142789388391164e-14,0,nan,9.978908023082993054018e-01
72861,3.605186720264344502063e-02,3.605162009966599717670e-02,1.696889317993364194004e-11,1.019161876460855760070e-13,1.019180838081503240531e-13,3.605186720264389582511e-02,1.250433117713344290419e-14,0,nan,9.978922673628396170409e-01
72921,3.603704950284962460483e-02,3.603680270442391475605e-02,1.693402464622184657039e-11,1.016649974766099690549e-13,1.016668936386747171009e-13,3.603704950285006534656e-02,1.223023920445142547778e-14,0,nan,9.978939883141985856181e-01
72981,3.602225005875581836934e-02,3.602200356425676319727e-02,1.689925633958022997652e-11,1.014146320961275753717e-13,1.014165282581923234178e-13,3.602225005875627199614e-02,1.259296129742674537988e-14,0,nan,9.978957064157440103556e-01
72996,3.601855304579388433739e-02,3.601830662717903780434e-02,1.689057987999119843832e-11,1.013521692275352513270e-13,1.013540653895999993731e-13,3.601855304579434336826e-02,1.274428960141769438006e-14,0,nan,9.978961354966644357509e-01
73042,3.600722263327918448717e-02,3.600697644713329176325e-02,1.686401092631961398468e-11,1.011609359958601702748e-13,1.011628321579249183209e-13,3.600722263327964134624e-02,1.268798438623857865406e-14,0,nan,9.978974502380500201664e-01
73102,3.599245989102739518017e-02,3.599221400755302918695e-02,1.682944362020430658498e-11,1.009122236681108810620e-13,1.009141198301756291081e-13,3.599245989102787583410e-02,1.335429502658007118672e-14,0,nan,9.978991626136526442697e-01
73162,3.597771529181328226121e-02,3.597746971039075813970e-02,1.679497542974517624456e-11,1.006643259759998645495e-13,1.006662221380646125955e-13,3.597771529181377209359e-02,1.361488280066072970495e-14,0,nan,9.979008721604021713990e-01
73183,3.597255896150608478479e-02,3.597231348565563258113e-02,1.678293491154308658378e-11,1.005777536241975357570e-13,1.005796497862622838030e-13,3.597255896150657423431e-02,1.360619128500626886494e-14,0,nan,9.979014698347256814284e-01
73222,3.596298879850502033806e-02,3.596274351851642958611e-02,1.676060598984563752679e-11,1.004172395869205757003e-13,1.004191357489853237464e-13,3.596298879850550511873e-02,1.347998842232781770804e-14,0,nan,9.979025788851989980954e-01
73282,3.594828037407710175088e-02,3.594803539490629140651e-02,1.672633493705145919553e-11,1.001709611846133996366e-13,1.001728573466781476827e-13,3.594828037407755533703e-02,1.261774244928167863018e-14,0,nan,9.979042827949229752145e-01
73342,3.593358998160986472747e-02,3.593334530264245818554e-02,1.669216190954194895952e-11,9.992548746907083067614e-14,9.992738363113557872220e-14,3.593358998161031763938e-02,1.260413738956918836983e-14,0,nan,9.979059838964200278419e-01
73371,3.592649607827964192142e-02,3.592625154419083061130e-02,1.667567997864248385551e-11,9.980712932269445168035e-14,9.980902548475919972641e-14,3.592649607828010749816e-02,1.295914693828104727351e-14,0,nan,9.979068050908336816622e-01
73402,3.591891758428922970525e-02,3.591867320491259896187e-02,1.665808654712146199061e-11,9.968081515644671579521e-14,9.968271131851146384127e-14,3.591891758428971214473e-02,1.343134776925902294098e-14,0,nan,9.979076821965231547168e-01
73462,3.590426314540629687544e-02,3.590401906500956252799e-02,1.662410849121081208547e-11,9.943694097896374303718e-14,9.943883714102849108325e-14,3.590426314540679674007e-02,1.392215273535869965941e-14,0,nan,9.979093777020500444512e-01
73522,3.588962662835690209384e-02,3.588938284633092640208e-02,1.659022738483855475260e-11,9.919386168482081430297e-14,9.919575784688556234904e-14,3.588962662835738132137e-02,1.335281443845696518604e-14,0,nan,9.979110704197934401168e-01
73559,3.588060969383889686757e-02,3.588036609550534355995e-02,1.656938220798611264926e-11,9.904435760646389863212e-14,9.904625376852864667819e-14,3.588060969383940271903e-02,1.409818474514134073614e-14,0,nan,9.979121128757022494461e-01
73582,3.587500799664114503607e-02,3.587476451237853192211e-02,1.655644287263228793191e-11,9.895157403810053900386e-14,9.895347020016528704992e-14,3.587500799664164380295e-02,1.390290646647139768542e-14,0,nan,9.979127603565065582976e-01
73642,3.586040721386327123632e-02,3.586016402675834546798e-02,1.652275460081075453313e-11,9.871007481868315712789e-14,9.871197098074790517395e-14,3.586040721386374780755e-02,1.328962123796314750947e-14,0,nan,9.979144475189472997647e-01
73702,3.584582424373099901471e-02,3.584558135317982008328e-02,1.648916221717483710416e-11,9.846936082215181486231e-14,9.847125698421656290837e-14,3.584582424373146209779e-02,1.291874538887956222939e-14,0,nan,9.979161319138295121491e-01
73747,3.583489868390665744613e-02,3.583465601537547812194e-02,1.646403064508791509557e-11,9.828933870842512111944e-14,9.829123487048986916550e-14,3.583489868390711082899e-02,1.265199210821109161640e-14,0,nan,9.979173933978132996717e-01
73762,3.583125905005532518821e-02,3.583101645545565955286e-02,1.645566537109953059709e-11,9.822942885970633459630e-14,9.823132502177108264236e-14,3.583125905005578168137e-02,1.274008149398099163830e-14,0,nan,9.979178135478538955584e-01
73822,3.581671159675007404255e-02,3.581646929750140206927e-02,1.642226371352554490602e-11,9.799027575807328329247e-14,9.799217192013803133854e-14,3.581671159675055064766e-02,1.330678025373218255109e-14,0,nan,9.979194924276957610128e-01
73882,3.580218184783161283757e-02,3.580193984333512186025e-02,1.638895689695122529051e-11,9.775189835941933254080e-14,9.775379452148408058687e-14,3.580218184783208662715e-02,1.323353909340797814022e-14,0,nan,9.979211685600203359642e-01
73936,3.578912018139746714640e-02,3.578887844166735165974e-02,1.635906156512740360944e-11,9.753801932910005316161e-14,9.753991549116480120767e-14,3.578912018139792313812e-02,1.274107087611196500629e-14,0,nan,9.979226747354689935963e-01
73942,3.578766976741835914577e-02,3.578742805707692958839e-02,1.635574457542405712624e-11,9.751429352126173996044e-14,9.751618968332648800650e-14,3.578766976741880699920e-02,1.251418231972699480638e-14,0,nan,9.979228419514629876900e-01
74002,3.577317531973041309090e-02,3.577293390294862540646e-02,1.632262640453256818152e-11,9.727745811638143276402e-14,9.727935427844618081008e-14,3.577317531973085667867e-02,1.240001096857133705816e-14,0,nan,9.979245126086300303730e-01
74062,3.575869846908925897555e-02,3.575845734527337282938e-02,1.628960204139832343508e-11,9.704138903273775681073e-14,9.704328519480250485679e-14,3.575869846908973765759e-02,1.338645017602379820363e-14,0,nan,9.979261805381108814471e-01
74122,3.574423917991747384759e-02,3.574399834847542811733e-02,1.625667114466809060977e-11,9.680608317338385623657e-14,9.680797933544860428263e-14,3.574423917991794012229e-02,1.304475091657602603709e-14,0,nan,9.979278457464911337147e-01
74126,3.574327585084428188233e-02,3.574303503887281407980e-02,1.625447906647011919295e-11,9.679042317738320731191e-14,9.679231933944795535797e-14,3.574327585084474647991e-02,1.299818107069230948173e-14,0,nan,9.979279566637933179558e-01
74182,3.572979741673810299973e-02,3.572955687707951577536e-02,1.622383337450524475668e-11,9.657153745637716226407e-14,9.657343361844191031013e-14,3.572979741673857521383e-02,1.321625438630315705430e-14,0,nan,9.979295082403095420109e-01
74242,3.571537314417454200832e-02,3.571513289571069671435e-02,1.619108839258234065174e-11,9.633774881469865890312e-14,9.633964497676340694918e-14,3.571537314417500947564e-02,1.308868641263300870332e-14,0,nan,9.979311680260995916225e-01
74302,3.570096632695002325519e-02,3.570072636909386171178e-02,1.615843586207287612223e-11,9.610471419616622891631e-14,9.610661035823097696237e-14,3.570096632695050083609e-02,1.337725394351507953422e-14,0,nan,9.979328251103645258061e-01
74316,3.569760724412351232671e-02,3.569736735399151733583e-02,1.615083020506794581143e-11,9.605044762173181805838e-14,9.605234378379656610445e-14,3.569760724412399812721e-02,1.360876926518985486763e-14,0,nan,9.979332113753348551272e-01
74362,3.568657692988735918860e-02,3.568633726205348855043e-02,1.612587544764369876051e-11,9.587243056335268719575e-14,9.587432672541743524181e-14,3.568657692988783630193e-02,1.336954595939479072674e-14,0,nan,9.979344794995951471402e-01
74422,3.567220491790846353952e-02,3.567196553951312854025e-02,1.609340681544684308000e-11,9.564089489350073179533e-14,9.564279105556547984139e-14,3.567220491790897116976e-02,1.423041369574660471273e-14,0,nan,9.979361312002500920934e-01
74482,3.565785025603418478823e-02,3.565761116649528161826e-02,1.606102963311229025996e-11,9.541010417844344349011e-14,9.541200034050819153617e-14,3.565785025603466991788e-02,1.360512893309729219817e-14,0,nan,9.979377802187882559332e-01
74506,3.565211324149715477194e-02,3.565187426733820025282e-02,1.604810429196898663740e-11,9.531799580869695031627e-14,9.531989197076169836233e-14,3.565211324149763186156e-02,1.338180461403272319543e-14,0,nan,9.979384390766478481671e-01
74543,3.564327410010636326687e-02,3.564303530364310718115e-02,1.602820623878517422629e-11,9.517622754769118759816e-14,9.517812370975593564422e-14,3.564327410010683160494e-02,1.313959171507914315310e-14,0,nan,9.979394539780383842462e-01
74603,3.562895432161016645578e-02,3.562871581283440225452e-02,1.599601247531212516795e-11,9.494693006686607127810e-14,9.494882622893081932416e-14,3.562895432161062384341e-02,1.283752599061062497252e-14,0,nan,9.979410976071405160281e-01
74663,3.561465178829284483619e-02,3.561441356662738838557e-02,1.596390916792514675342e-11,9.471836855374796749730e-14,9.472026471581271554336e-14,3.561465178829330412117e-02,1.289595595806930783257e-14,0,nan,9.979427385734312118339e-01
74697,3.560655466121757928288e-02,3.560631660199237158437e-02,1.594575732213128935210e-11,9.458917592980898897765e-14,9.459107209187373702371e-14,3.560655466121803130371e-02,1.269487684694425661543e-14,0,nan,9.979436672747561555118e-01
74723,3.560036646556848788370e-02,3.560012853043777181217e-02,1.593189599011182956208e-11,9.449054005794404521974e-14,9.449243622000879326580e-14,3.560036646556893378895e-02,1.252529939320246180133e-14,0,nan,9.979443768832771555362e-01
74783,3.558609831894814917730e-02,3.558586066977822981450e-02,1.589997261679898312820e-11,9.426344164324229695898e-14,9.426533780530704500505e-14,3.558609831894860541974e-02,1.282080531807924939870e-14,0,nan,9.979460125430133238407e-01
74843,3.557184731403959659923e-02,3.557160995025812622039e-02,1.586813872434529009182e-11,9.403707038753366855564e-14,9.403896654959841660171e-14,3.557184731404009305202e-02,1.395633974998467831528e-14,0,nan,9.979476455589598784266e-01
74888,3.556117028897184950686e-02,3.556093313885708151467e-02,1.584432183293201120478e-11,9.386776739392189896883e-14,9.386966355598664701490e-14,3.556117028897235297986e-02,1.415794226188039413736e-14,0,nan,9.979488685897312298884e-01
74903,3.555761341654700008474e-02,3.555737633758324078848e-02,1.583639399053403102217e-11,9.381142338273366373983e-14,9.381331954479841178589e-14,3.555761341654750403885e-02,1.417288906672464153224e-14,0,nan,9.979492759374283058918e-01
74963,3.554339659227042508283e-02,3.554315979755523491335e-02,1.580473809456526240895e-11,9.358649773470135257703e-14,9.358839389676610062310e-14,3.554339659227093241829e-02,1.427369116619453970735e-14,0,nan,9.979509036846945764314e-01
75023,3.552919680710561745052e-02,3.552896029607144345874e-02,1.577317071704876411492e-11,9.336229056316348426316e-14,9.336418672522823230922e-14,3.552919680710611374406e-02,1.396861142540596676368e-14,0,nan,9.979525288070211169831e-01
75080,3.551572276269943095883e-02,3.551548652063796912559e-02,1.574326340898119168844e-11,9.314995662806958516602e-14,9.315185279013433321208e-14,3.551572276269992345428e-02,1.386696962385882796634e-14,0,nan,9.979540702475618423333e-01
75083,3.551501402704359405815e-02,3.551477779912446536281e-02,1.574169153999657811804e-11,9.313879900163599031220e-14,9.314069516370073835827e-14,3.551501402704408149851e-02,1.372490957540830856478e-14,0,nan,9.979541513106458069547e-01
75143,3.550084821817035135583e-02,3.550061227280188608235e-02,1.571030024681588122732e-11,9.291602019734782385691e-14,9.291791635941257190297e-14,3.550084821817082498955e-02,1.334147612867083508595e-14,0,nan,9.979557712017905990410e-01
75203,3.548669934666649067312e-02,3.548646368328587513696e-02,1.567899652230162028847e-11,9.269395131116395071438e-14,9.269584747322869876044e-14,3.548669934666694873160e-02,1.290789184819475758516e-14,0,nan,9.979573884866558492260e-01
75263,3.547256737880689209108e-02,3.547233199685288773662e-02,1.564778005262941833328e-11,9.247258951750957091450e-14,9.247448567957431896056e-14,3.547256737880733337153e-02,1.244004821767158446412e-14,0,nan,9.979590031714225873728e-01
75273,3.547021369187734057826e-02,3.546997835677331151194e-02,1.564258576883461215584e-11,9.243576443269059841052e-14,9.243766059475534645658e-14,3.547021369187776981051e-02,1.210120287641545682503e-14,0,nan,9.979592720331974838705e-01
75323,3.545845228096037443644e-02,3.545821717987329008137e-02,1.561665052534835142682e-11,9.225193200429458099732e-14,9.225382816635932904338e-14,3.545845228096079802406e-02,1.194602688911389258563e-14,0,nan,9.979606152622521933731e-01
75383,3.544435401958936221467e-02,3.544411919881107486674e-02,1.558560762937396389414e-11,9.203197597283860212090e-14,9.203387213490335016697e-14,3.544435401958976413858e-02,1.133957497190113681155e-14,0,nan,9.979622247652869969272e-01
75443,3.543027256124953172645e-02,3.543003802022346576672e-02,1.555465105498107775221e-11,9.181271863779613744997e-14,9.181461479986088549603e-14,3.543027256124992081611e-02,1.098184231708377106675e-14,0,nan,9.979638316866471090720e-01
75465,3.542511356335593941669e-02,3.542487912476654371430e-02,1.554332187839357611508e-11,9.173249879553721276581e-14,9.173439495760196081188e-14,3.542511356335630885858e-02,1.042881315295445782407e-14,0,nan,9.979644202455026738043e-01
75503,3.541620787258952657295e-02,3.541597361076066069474e-02,1.552378049379694660416e-11,9.159415722708326098850e-14,9.159605338914800903457e-14,3.541620787258989159671e-02,1.030668691958024707315e-14,0,nan,9.979654360324387376863e-01
75563,3.540215992035054826115e-02,3.540192593716538771442e-02,1.549299563879403619260e-11,9.137628898180280915440e-14,9.137818514386755720046e-14,3.540215992035090267667e-02,1.001112719075676715202e-14,0,nan,9.979670378087411359192e-01
75623,3.538812867136607864804e-02,3.538789496627267605611e-02,1.546229618428331593903e-11,9.115911115617207010343e-14,9.116100731823681814949e-14,3.538812867136645261648e-02,1.056762390058650308280e-14,0,nan,9.979686370216156006884e-01
75659,3.537971792577476043418e-02,3.537948438727211292187e-02,1.544391737714529903764e-11,9.102913472486542147624e-14,9.103103088693016952230e-14,3.537971792577513007935e-02,1.044794022827637213894e-14,0,nan,9.979695953214155116186e-01
75683,3.537411409256161626269e-02,3.537388066500954386662e-02,1.543168182590740451887e-11,9.094262101745111767585e-14,9.094451717951586572191e-14,3.537411409256198342775e-02,1.037948440917758145716e-14,0,nan,9.979702336771165898733e-01
75743,3.536011615095420446142e-02,3.535988300039456799784e-02,1.540115226063349589169e-11,9.072681584586836552654e-14,9.072871200793311357260e-14,3.536011615095455315439e-02,9.861194168873827660526e-15,0,nan,9.979718277812673608330e-01
75803,3.534613481365217468877e-02,3.534590193953759257317e-02,1.537070718674662696818e-11,9.051169293454988887955e-14,9.051358909661463692561e-14,3.534613481365250982583e-02,9.481575784099289000371e-15,0,nan,9.979734193400717665815e-01
75853,3.533449635941140337669e-02,3.533426371525065501356e-02,1.534540061710690890805e-11,9.033294306881370232324e-14,9.033483923087845036931e-14,3.533449635941173061940e-02,9.261281256526575866364e-15,0,nan,9.979747436990340613418e-01
75863,3.533217004785483422724e-02,3.533193744963943755399e-02,1.534034630384298166097e-11,9.029724958944831324728e-14,9.029914575151306129334e-14,3.533217004785516688080e-02,9.415033236246991816684e-15,0,nan,9.979750083595164229441e-01
75923,3.531822182085215394709e-02,3.531798949799158648943e-02,1.531006931282318640788e-11,9.008348312927212991107e-14,9.008537929133687795713e-14,3.531822182085247991925e-02,9.229574497685651479185e-15,0,nan,9.979765948455726466779e-01
75983,3.530429010002440054494e-02,3.530405805197580487720e-02,1.527987591588549157061e-11,8.987039088541458617497e-14,8.987228704747933422103e-14,3.530429010002472496873e-02,9.189358638131541834092e-15,0,nan,9.979781788041887349221e-01
76044,3.529014307143896883590e-02,3.528991130222757649504e-02,1.524926468556211437564e-11,8.965443553169441459723e-14,8.965633169375916264329e-14,3.529014307143930690707e-02,9.579762183325632820666e-15,0,nan,9.979797865772501227078e-01
76047,3.528944775463085242739e-02,3.528921599911836320951e-02,1.524776143101434084474e-11,8.964383263586304290366e-14,8.964572879792779094972e-14,3.528944775463119004795e-02,9.567181636263453410921e-15,0,nan,9.979798655809259609844e-01
76104,3.527624453920734370893e-02,3.527601304371771190338e-02,1.521923896941954668800e-11,8.944269489133562191753e-14,8.944459105340036996360e-14,3.527624453920768117363e-02,9.566344344693979837241e-15,0,nan,9.979813654568854932908e-01
76164,3.526236241529177861675e-02,3.526213119298554632408e-02,1.518929595678544696829e-11,8.923162049314490312405e-14,8.923351665520965117011e-14,3.526236241529211809062e-02,9.627087958615045144139e-15,0,nan,9.979829418269164756946e-01
76224,3.524849666743213455478e-02,3.524826571777242567585e-02,1.515943535500394993849e-11,8.902120971876737487054e-14,8.902310588083212291660e-14,3.524849666743246653070e-02,9.418158512791543132043e-15,0,nan,9.979845156932200222187e-01
76242,3.524434013159320755459e-02,3.524410926362298718262e-02,1.515049320098981716441e-11,8.895821550317666953782e-14,8.896011166524141758388e-14,3.524434013159353000648e-02,9.149040364739460364344e-15,0,nan,9.979849873657611745883e-01
76284,3.523464726345696546028e-02,3.523441658590838881926e-02,1.512965687268386282079e-11,8.881145996218621207233e-14,8.881335612425096011840e-14,3.523464726345730235917e-02,9.561579598679034573457e-15,0,nan,9.979860870616488175192e-01
76344,3.522081417128328922894e-02,3.522058376531190387881e-02,1.509996021969231839470e-11,8.860236862965614860221e-14,8.860426479172089664827e-14,3.522081417128361487584e-02,9.245865163307528421172e-15,0,nan,9.979876559380457187189e-01
76404,3.520699735891615750338e-02,3.520676722398950742043e-02,1.507034510714825396513e-11,8.839393313963433463042e-14,8.839582930169908267648e-14,3.520699735891649468687e-02,9.577172516980010336442e-15,0,nan,9.979892223282237536655e-01
76437,3.519940503981787427445e-02,3.519917505373939409230e-02,1.505409144760025152107e-11,8.827957224157115428518e-14,8.828146840363590233124e-14,3.519940503981821050588e-02,9.552190501462678019869e-15,0,nan,9.979900827851764358897e-01
76464,3.519319679444846832306e-02,3.519296693003555465129e-02,1.504081124741616358875e-11,8.818615092271527050212e-14,8.818804708478001854818e-14,3.519319679444882292154e-02,1.007576796668507388734e-14,0,nan,9.979907862379871890941e-01
76524,3.517941244606058448507e-02,3.517918285163185165842e-02,1.501135835409963193106e-11,8.797901942156320046413e-14,8.798091558362794851019e-14,3.517941244606096171289e-02,1.072297093375234462311e-14,0,nan,9.979923476731193278779e-01
76584,3.516564428202006292734e-02,3.516541495704741948636e-02,1.498198614203518458917e-11,8.777253609084657955518e-14,8.777443225291132760125e-14,3.516564428202044607084e-02,1.089539245055480170193e-14,0,nan,9.979939066393889691379e-01
76633,3.515441226498268456613e-02,3.515418315967510504150e-02,1.495805848752345161186e-11,8.760438708903817662813e-14,8.760628325110292467420e-14,3.515441226498306181427e-02,1.073117488276440779382e-14,0,nan,9.979951779677628582619e-01
76644,3.515189227068129390608e-02,3.515166321463808474235e-02,1.495269432728580198749e-11,8.756669839717157815979e-14,8.756859455923632620586e-14,3.515189227068167710039e-02,1.090110069339449035250e-14,0,nan,9.979954631425412810500e-01
76704,3.513815638048524425674e-02,3.513792759284625755178e-02,1.492348262713486731893e-11,8.736150381901754013919e-14,8.736339998108228818526e-14,3.513815638048561648367e-02,1.059324031046000835461e-14,0,nan,9.979970171883061705602e-01
76764,3.512443657995911738823e-02,3.512420806020057767460e-02,1.489435076007986688946e-11,8.715694984667158058002e-14,8.715884600873632862609e-14,3.512443657995948231374e-02,1.038950503217144174272e-14,0,nan,9.979985687823922528355e-01
76824,3.511073283771607572712e-02,3.511050458531563001063e-02,1.486529844582627182336e-11,8.695303398216450272185e-14,8.695493014422925076791e-14,3.511073283771644619223e-02,1.055133505150766804801e-14,0,nan,9.980001179304912283506e-01
76829,3.510959158306707628139e-02,3.510936335292293847266e-02,1.486288100180635165277e-11,8.693606971891434181140e-14,8.693796588097908985746e-14,3.510959158306745495933e-02,1.078559790806350903686e-14,0,nan,9.980002469159338138031e-01
76884,3.509704512245495622302e-02,3.509681713689168786052e-02,1.483632540528151143725e-11,8.674975373920699120783e-14,8.675164990127173925390e-14,3.509704512245533168562e-02,1.069784077700876418627e-14,0,nan,9.980016646382808780504e-01
76944,3.508337340295995115946e-02,3.508314568371435210326e-02,1.480743136054875893001e-11,8.654710664312566732791e-14,8.654900280519041537398e-14,3.508337340296031400805e-02,1.034246569294819340244e-14,0,nan,9.980032089114219047985e-01
77004,3.506971764810024733139e-02,3.506949019465423200703e-02,1.477861603492083888368e-11,8.634509023079891040171e-14,8.634698639286365844777e-14,3.506971764810062106265e-02,1.065680849984182095051e-14,0,nan,9.980047507555474469191e-01
77026,3.506471453187388204187e-02,3.506448717575818413428e-02,1.476807008453599211592e-11,8.627117508264883440607e-14,8.627307124471358245214e-14,3.506471453187425599675e-02,1.066470629548336888619e-14,0,nan,9.980053154909037133481e-01
77064,3.505607782682988032841e-02,3.505585063866677175692e-02,1.474987915287447452854e-11,8.614370205059623689941e-14,8.614559821266098494548e-14,3.505607782683023565873e-02,1.013605467013272821970e-14,0,nan,9.980062901762891011096e-01
77124,3.504245390818723493442e-02,3.504222698479175779340e-02,1.472122044006389398125e-11,8.594293966231281572373e-14,8.594483582437756376980e-14,3.504245390818759914504e-02,1.039341068255200006369e-14,0,nan,9.980078271792422926431e-01
77184,3.502884586129497573870e-02,3.502861920215326330119e-02,1.469263962331539007071e-11,8.574280063711070898090e-14,8.574469679917545702697e-14,3.502884586129531616124e-02,9.718348781729315361082e-15,0,nan,9.980093617700049221891e-01
77224,3.501978263246243588958e-02,3.501955614920509995969e-02,1.467362888670032563658e-11,8.560971973882410505985e-14,8.561161590088885310591e-14,3.501978263246275741312e-02,9.181197546449599273117e-15,0,nan,9.980103834931563668693e-01
77244,3.501525365535954059659e-02,3.501502725995910697554e-02,1.466413643062088946195e-11,8.554328255745403005482e-14,8.554517871951877810088e-14,3.501525365535986075811e-02,9.143486908716785077182e-15,0,nan,9.980108939541410949139e-01
77304,3.500167725967096715722e-02,3.500145112750072812213e-02,1.463571059113242959796e-11,8.534438301704937733023e-14,8.534627917911412537629e-14,3.500167725967128369005e-02,9.043361605469409438493e-15,0,nan,9.980124237372015567156e-01
77364,3.498811664360260142992e-02,3.498789077415285359018e-02,1.460736183515622885274e-11,8.514609962078488608426e-14,8.514799578284963413032e-14,3.498811664360292105611e-02,9.135278467152213003428e-15,0,nan,9.980139511247237677871e-01
77421,3.497524864639035835356e-02,3.497502302605422913606e-02,1.458050167097449022792e-11,8.495829892634800318754e-14,8.496019508841275123360e-14,3.497524864639070253354e-02,9.840672846540043058212e-15,0,nan,9.980153999290265307725e-01
77424,3.497457177661075777841e-02,3.497434616937318552221e-02,1.457908989414683245454e-11,8.494842998466893128242e-14,8.495032614673367932848e-14,3.497457177661110406581e-02,9.901119014125237241179e-15,0,nan,9.980154761222234405813e-01
77484,3.496104262823453157072e-02,3.496081728270218624832e-02,1.455089450070149211057e-11,8.475137173577141708022e-14,8.475326789783616512629e-14,3.496104262823487011962e-02,9.683604354200852199351e-15,0,nan,9.980169987352120071749e-01
77545,3.494730407650126213781e-02,3.494707899651761789928e-02,1.452230738144553368490e-11,8.455165350482760003775e-14,8.455354966689234808381e-14,3.494730407650159292451e-02,9.465299353833643578100e-15,0,nan,9.980185442862760996307e-01
77605,3.493380653501216431822e-02,3.493358171571557535540e-02,1.449426555015747534561e-11,8.435582104689837809361e-14,8.435771720896312613967e-14,3.493380653501249033781e-02,9.332495528067840926296e-15,0,nan,9.980200621071534204795e-01
77620,3.493043459257191146738e-02,3.493020983836846171666e-02,1.448726693821089754887e-11,8.430695744471879311204e-14,8.430885360678354115811e-14,3.493043459257224514754e-02,9.552705631447088584988e-15,0,nan,9.980204411921549941889e-01
77665,3.492032462074623477832e-02,3.492010006163387414446e-02,1.446629946663243887855e-11,8.416059288425048922578e-14,8.416248904631523727185e-14,3.492032462074656476203e-02,9.449617408868364566588e-15,0,nan,9.980215775600055322478e-01
77725,3.490685830357182634076e-02,3.490663400414222711232e-02,1.443840886799945275574e-11,8.396596668778009712308e-14,8.396786284984484516914e-14,3.490685830357217035811e-02,9.855293946474861302727e-15,0,nan,9.980230906502656977163e-01
77785,3.489340755343859484805e-02,3.489318351319164318580e-02,1.441059349250171562258e-11,8.377194013914780338586e-14,8.377383630121255143192e-14,3.489340755343893633446e-02,9.786559663462829438963e-15,0,nan,9.980246013833552094232e-01
77819,3.488579236034818759071e-02,3.488556846674991523960e-02,1.439486473806794783453e-11,8.366225706178937242308e-14,8.366415322385412046914e-14,3.488579236034853183168e-02,9.867655074935110354801e-15,0,nan,9.980254564211668814205e-01
77845,3.487997234037713834010e-02,3.487974855881406655023e-02,1.438285307949085628000e-11,8.357851093071951189329e-14,8.358040709278425993935e-14,3.487997234037748532884e-02,9.948079589126858476110e-15,0,nan,9.980261097646698635914e-01
77905,3.486655263449882358184e-02,3.486632911112220317706e-02,1.435518736942161089602e-11,8.338567676551033603520e-14,8.338757292757508408126e-14,3.486655263449915295230e-02,9.446602279797212257355e-15,0,nan,9.980276157995983916742e-01
77965,3.485314840599536279075e-02,3.485292514030911142919e-02,1.432759610384604251860e-11,8.319343535712524595154e-14,8.319533151918999399760e-14,3.485314840599570850895e-02,9.919281536937537364292e-15,0,nan,9.980291194934977890094e-01
78018,3.484132085454888505538e-02,3.484109781607754030563e-02,1.430328553682737939736e-11,8.302411335177380902385e-14,8.302600951383855706991e-14,3.484132085454921803420e-02,9.557008970788074968788e-15,0,nan,9.980304458134484608760e-01
78025,3.483975962513873730897e-02,3.483953661664809797749e-02,1.430007902540841925502e-11,8.300178442970503603468e-14,8.300368059176978408075e-14,3.483975962513907692852e-02,9.748045277053213921165e-15,0,nan,9.980306208517280394839e-01
78085,3.482638626228071188073e-02,3.482616351049225983383e-02,1.427263587783939281362e-11,8.281072171786674906305e-14,8.281261787993149710911e-14,3.482638626228106183070e-02,1.004841459738919870024e-14,0,nan,9.980321198796163027636e-01
78145,3.481302828785272363010e-02,3.481280579227436638989e-02,1.424526640595090541984e-11,8.262024496664980218430e-14,8.262214112871455023037e-14,3.481302828785306978875e-02,9.943365045927095904283e-15,0,nan,9.980336165824852852628e-01
78205,3.479968567236550042177e-02,3.479946343250645002243e-02,1.421797035563052680387e-11,8.243035193145856714758e-14,8.243224809352331519364e-14,3.479968567236583576550e-02,9.636401176349141974133e-15,0,nan,9.980351109656349028153e-01
78218,3.479679679387122359646e-02,3.479657460935346030562e-02,1.421206586410097012363e-11,8.238928515972310238385e-14,8.239118132178785042992e-14,3.479679679387156630260e-02,9.848784195781449656988e-15,0,nan,9.980354344434119235512e-01
78265,3.478635838640879024419e-02,3.478613640177958404864e-02,1.419074747383620474858e-11,8.224104037800686850304e-14,8.224293654007161654910e-14,3.478635838640914966060e-02,1.033210790041063537240e-14,0,nan,9.980366030343428074344e-01
78325,3.477304640065125018733e-02,3.477282467076373007053e-02,1.416359750859118438044e-11,8.205230808226506635629e-14,8.205420424432981440235e-14,3.477304640065158406400e-02,9.601593919561382682771e-15,0,nan,9.980380927938922244204e-01
78385,3.475974968583985663662e-02,3.475952821020717592448e-02,1.413652020897812050770e-11,8.186415283040066515089e-14,8.186604899246541319695e-14,3.475974968584022309017e-02,1.054246826713488857571e-14,0,nan,9.980395802495171305455e-01
78418,3.475244299136091841174e-02,3.475222165536135526809e-02,1.412165857734551029499e-11,8.176091260799408486428e-14,8.176280877005883291034e-14,3.475244299136126373690e-02,9.936716342101528472233e-15,0,nan,9.980403973699718916902e-01
78445,3.474646821280005098975e-02,3.474624699093666752026e-02,1.410951532513463308418e-11,8.167657241872967171608e-14,8.167846858079441976215e-14,3.474646821280039242196e-02,9.826385884273810506481e-15,0,nan,9.980410654064739252918e-01
78505,3.473320195243507352290e-02,3.473298098385672882937e-02,1.408258260824723610654e-11,8.148956465365676960882e-14,8.149146081572151765488e-14,3.473320195243539044874e-02,9.124579069291568787848e-15,0,nan,9.980425482699730424692e-01
78565,3.471995087572590094060e-02,3.471973015994964800734e-02,1.405572181054665117231e-11,8.130312735162435824936e-14,8.130502351368910629542e-14,3.471995087572622054646e-02,9.205250921401154741079e-15,0,nan,9.980440288452143761410e-01
78619,3.470803786479159658285e-02,3.470781737612535500226e-02,1.403160837957685511725e-11,8.113581972903132334300e-14,8.113771589109607138906e-14,3.470803786479191033063e-02,9.039628836086955598870e-15,0,nan,9.980453594107653086313e-01
78625,3.470671495373101045345e-02,3.470649449027517208233e-02,1.402893268530255444094e-11,8.111725833905943752371e-14,8.111915450112418556978e-14,3.470671495373132441807e-02,9.046221193207846219811e-15,0,nan,9.980455071373926466665e-01
78685,3.469349415758597038328e-02,3.469327394597016694933e-02,1.400221498681828119352e-11,8.093195545231836904366e-14,8.093385161438311708973e-14,3.469349415758631671812e-02,9.982702517659391757788e-15,0,nan,9.980469831516726312887e-01
78745,3.468028845850338465207e-02,3.468006849824850634789e-02,1.397556847042602125177e-11,8.074721653763691474451e-14,8.074911269970166279057e-14,3.468028845850372053451e-02,9.685111048200084355430e-15,0,nan,9.980484568932252782041e-01
78805,3.466709782777234460927e-02,3.466687811840055838397e-02,1.394899289248122758721e-11,8.056303945107367618679e-14,8.056493561313842423285e-14,3.466709782777270424929e-02,1.037410246440335114461e-14,0,nan,9.980499283671785750198e-01
78821,3.466358286746555605884e-02,3.466336322491539445600e-02,1.394191802142755753774e-11,8.051402017529222716530e-14,8.051591633735697521136e-14,3.466358286746590898359e-02,1.018142726769944663425e-14,0,nan,9.980503203779181273258e-01
78865,3.465392223675846372632e-02,3.465370277779321328548e-02,1.392248801035814474907e-11,8.037942205846199835399e-14,8.038131822052674640005e-14,3.465392223675881929720e-02,1.026062436167848200281e-14,0,nan,9.980513975786688755888e-01
78925,3.464076165690337799630e-02,3.464054244786937686307e-02,1.389605358244428605304e-11,8.019636223535470373387e-14,8.019825839741945177993e-14,3.464076165690373908983e-02,1.042394902059935011316e-14,0,nan,9.980528645327997539958e-01
78985,3.462761605972463491154e-02,3.462739710014783867109e-02,1.386968936813569253828e-11,8.001385786697455388739e-14,8.001575402903930193345e-14,3.462761605972499907811e-02,1.051665146254448629875e-14,0,nan,9.980543292346678027139e-01
79023,3.461929825131786903070e-02,3.461907944948603571556e-02,1.385302823962216239866e-11,7.989855810437439480584e-14,7.990045426643914285191e-14,3.461929825131825287554e-02,1.108759731994080792198e-14,0,nan,9.980552557165671167302e-01
79046,3.461426669930128818820e-02,3.461404799285467542846e-02,1.384295748196854768494e-11,7.982887900733373644875e-14,7.983077516939848449482e-14,3.461426669930168493504e-02,1.146194567138206371294e-14,0,nan,9.980558160445814831936e-01
79106,3.460115123085603233699e-02,3.460093277291449026523e-02,1.381673413730871381294e-11,7.964748841236278931685e-14,7.964938457442753736292e-14,3.460115123085641604969e-02,1.108959348807998554412e-14,0,nan,9.980572762198216381574e-01
79166,3.458805065962197722307e-02,3.458783244971525006051e-02,1.379058028649180560552e-11,7.946664695060273712573e-14,7.946854311266748517180e-14,3.458805065962237639581e-02,1.154077026922625783687e-14,0,nan,9.980587341580685341422e-01
79225,3.457518293076445453638e-02,3.457496496430128435362e-02,1.376492986989438931134e-11,7.928935298073597773049e-14,7.929124914280072577656e-14,3.457518293076485189647e-02,1.149263901254353271790e-14,0,nan,9.980601656208536680130e-01
79226,3.457496495741881753494e-02,3.457474699507790544262e-02,1.376449569291490227915e-11,7.928635254560117247541e-14,7.928824870766592052148e-14,3.457496495741921626384e-02,1.153230095676900142750e-14,0,nan,9.980601898643625630256e-01
79286,3.456189409614075780386e-02,3.456167638089789606592e-02,1.373848012095874248986e-11,7.910660313031978267809e-14,7.910849929238453072416e-14,3.456189409614115999204e-02,1.163675181969240657089e-14,0,nan,9.980616433437177646639e-01
79346,3.454883804775634587036e-02,3.454862057914500489408e-02,1.371253333598310865212e-11,7.892739664708578463353e-14,7.892929280915053267960e-14,3.454883804775675237503e-02,1.176608785952756666383e-14,0,nan,9.980630946011369483131e-01
79406,3.453579678430823002300e-02,3.453557956186311533875e-02,1.368665510432204197201e-11,7.874873104754258801973e-14,7.875062720960733606580e-14,3.453579678430860622760e-02,1.089317856700625259971e-14,0,nan,9.980645436416134303349e-01
79428,3.453101868664472384740e-02,3.453080155434421621985e-02,1.367718354976828040966e-11,7.868335544578702818114e-14,7.868525160785177622721e-14,3.453101868664508623520e-02,1.049455862215428205928e-14,0,nan,9.980650744019697178668e-01
79466,3.452277027791277735913e-02,3.452255330116981574262e-02,1.366084519327878023455e-11,7.857060429259884457900e-14,7.857250045466359262507e-14,3.452277027791315087694e-02,1.081946233774846166855e-14,0,nan,9.980659904701085040411e-01
79526,3.450975850076001827382e-02,3.450954176925637162388e-02,1.363510337112144994627e-11,7.839301435238224700606e-14,7.839491051444699505213e-14,3.450975850076038184747e-02,1.053538656342225421362e-14,0,nan,9.980674350915852978644e-01
79586,3.449676142511326482065e-02,3.449654493838730934252e-02,1.360942940707801248129e-11,7.821595920618913930528e-14,7.821785536825388735134e-14,3.449676142511361144009e-02,1.004788334394999553383e-14,0,nan,9.980688775109858918073e-01
79632,3.448680693935732982647e-02,3.448659063998240487114e-02,1.358979184610070699095e-11,7.808057784517379991542e-14,7.808247400723854796149e-14,3.448680693935769830274e-02,1.068455752840504760662e-14,0,nan,9.980699818776356978993e-01
79646,3.448377902330885397264e-02,3.448356278090017323912e-02,1.358382307133157960040e-11,7.803943684243612254069e-14,7.804133300450087058675e-14,3.448377902330922042620e-02,1.062683871709127756003e-14,0,nan,9.980703177332299001734e-01
79706,3.447081126775604353885e-02,3.447059526920544930695e-02,1.355828413501608108460e-11,7.786344525861400815599e-14,7.786534142067875620205e-14,3.447081126775641076829e-02,1.065334486512968956943e-14,0,nan,9.980717557632394047479e-01
79766,3.445785813093657501405e-02,3.445764237578607253054e-02,1.353281237021113565692e-11,7.768798246123751623427e-14,7.768987862330226428034e-14,3.445785813093695928579e-02,1.115193351991768208450e-14,0,nan,9.980731916059058555688e-01
79826,3.444491958540461112870e-02,3.444470407319741300789e-02,1.350740754993788956366e-11,7.751304646580033727234e-14,7.751494262786508531841e-14,3.444491958540497247634e-02,1.049059332348054138451e-14,0,nan,9.980746252661218926943e-01
79836,3.444276457782353279002e-02,3.444254910606255742911e-02,1.350317990583633224470e-11,7.748394154456844327958e-14,7.748583770663319132565e-14,3.444276457782390083939e-02,1.068582538656375712438e-14,0,nan,9.980748639976480856206e-01
79886,3.443199560378628482082e-02,3.443178033406680410566e-02,1.348206944815397821128e-11,7.733863529672519812358e-14,7.734053145878994616964e-14,3.443199560378664218741e-02,1.037891014771961434701e-14,0,nan,9.980760567487454554248e-01
79946,3.441908615877963678598e-02,3.441887113109348000917e-02,1.345679783974931618379e-11,7.716474698731945718397e-14,7.716664314938420523004e-14,3.441908615878000242638e-02,1.062318751637997000694e-14,0,nan,9.980774860586312655281e-01
80006,3.440619122315435179926e-02,3.440597643704831898326e-02,1.343159250054152850671e-11,7.699137957972823664969e-14,7.699327574179298469576e-14,3.440619122315468710573e-02,9.745526911866742922068e-15,0,nan,9.980789132006271700088e-01
80040,3.439889052320269091645e-02,3.439867587379134145076e-02,1.341733880632515323509e-11,7.689336853072749905606e-14,7.689526469279224710213e-14,3.439889052320301438478e-02,9.403452411090781812725e-15,0,nan,9.980797209539514905970e-01
80066,3.439331076975137013729e-02,3.439309622477344785541e-02,1.340645320727113489972e-11,7.681853112488614923397e-14,7.682042728695089728004e-14,3.439331076975168880803e-02,9.265485883268852788283e-15,0,nan,9.980803381795485472688e-01
80126,3.438044477148279737255e-02,3.438023046718215874895e-02,1.338137973759736829083e-11,7.664619968247330314794e-14,7.664809584453805119401e-14,3.438044477148311854373e-02,9.341681843008127744729e-15,0,nan,9.980817610002044723756e-01
80186,3.436759320133163375655e-02,3.436737913725861764958e-02,1.335637187009360908591e-11,7.647438332086913667854e-14,7.647627948293388472461e-14,3.436759320133196644059e-02,9.680167201306792718042e-15,0,nan,9.980831816673923184398e-01
80245,3.435496986730399160415e-02,3.435475603901747693181e-02,1.333184455776523668646e-11,7.630593097584257800951e-14,7.630782713790732605557e-14,3.435496986730429815215e-02,8.922959358105906705658e-15,0,nan,9.980845765615078558474e-01
80246,3.435475603235155911408e-02,3.435454220805769787184e-02,1.333142938424308576317e-11,7.630308011710725802793e-14,7.630497627917200607399e-14,3.435475603235186356821e-02,8.862066554703294313969e-15,0,nan,9.980846001859018597245e-01
80306,3.434193323766652344853e-02,3.434171965270450821439e-02,1.330655206043400553691e-11,7.613228815682795426611e-14,7.613418431889270231217e-14,3.434193323766684454178e-02,9.349888587313988853567e-15,0,nan,9.980860165604853128621e-01
80366,3.432912479047078163630e-02,3.432891144439447622672e-02,1.328173967995578625767e-11,7.596200553423688114438e-14,7.596390169630162919045e-14,3.432912479047111123715e-02,9.601201620464007499604e-15,0,nan,9.980874307959046436308e-01
80426,3.431633066402842852094e-02,3.431611755639285554764e-02,1.325699202499419235749e-11,7.579223035205734437532e-14,7.579412651412209242138e-14,3.431633066402879743767e-02,1.075047135601375214804e-14,0,nan,9.980888428968915926918e-01
80451,3.431100399827972935451e-02,3.431079098986341419097e-02,1.324669955350644358871e-11,7.572164000885850681183e-14,7.572353617092325485789e-14,3.431100399828010577596e-02,1.097086642462225239726e-14,0,nan,9.980894306434756743846e-01
80486,3.430355083167335034089e-02,3.430333796203469814978e-02,1.323230887862739492350e-11,7.562296072148837688334e-14,7.562485688355312492940e-14,3.430355083167373443984e-02,1.119706091880935296367e-14,0,nan,9.980902528681801469564e-01
80547,3.429057262812058859414e-02,3.429035999999169304076e-02,1.320728025406549166641e-11,7.545138625271114733578e-14,7.545328241477589538184e-14,3.429057262812098302350e-02,1.150255979962767396385e-14,0,nan,9.980916841606055948336e-01
80607,3.427782154134417086366e-02,3.427760915032068006481e-02,1.318272654380866701740e-11,7.528313044014386829929e-14,7.528502660220861634535e-14,3.427782154134457052091e-02,1.165935382115342602194e-14,0,nan,9.980930898513090220167e-01
80657,3.426720649478363217577e-02,3.426699430101155796624e-02,1.316231390928108095888e-11,7.514329921342501161472e-14,7.514519537548975966078e-14,3.426720649478400964076e-02,1.101534163306496210755e-14,0,nan,9.980942596440006204421e-01
80667,3.426508466863199126040e-02,3.426487251427356300892e-02,1.315823669312722291125e-11,7.511537453219878125635e-14,7.511727069426352930241e-14,3.426508466863236692290e-02,1.096341958211963037424e-14,0,nan,9.980944934264817657325e-01
80727,3.425236198359542239000e-02,3.425215006546286633515e-02,1.313381048863954261119e-11,7.494811667367050771976e-14,7.495001283573525576583e-14,3.425236198359581295690e-02,1.140262654487911534314e-14,0,nan,9.980958948907800530452e-01
80787,3.423965345991451109109e-02,3.423944177756976792182e-02,1.310944771783503592031e-11,7.478135501761121683340e-14,7.478325117967596487947e-14,3.423965345991488539495e-02,1.093188223501972857517e-14,0,nan,9.980972942488703968447e-01
80847,3.422695907133746495710e-02,3.422674762434361334096e-02,1.308514816906944924167e-11,7.461508772528405270685e-14,7.461698388734880075292e-14,3.422695907133786835146e-02,1.178586616740910115958e-14,0,nan,9.980986915053798469596e-01
80864,3.422336489412290683187e-02,3.422315351373252795275e-02,1.307827476184907380432e-11,7.456806828369293648806e-14,7.456996444575768453412e-14,3.422336489412330820013e-02,1.172790160652104631190e-14,0,nan,9.980990870132888996514e-01
80907,3.421427879168072172522e-02,3.421406757960197830837e-02,1.306091163156124833478e-11,7.444931296612445711990e-14,7.445120912818920516596e-14,3.421427879168112550583e-02,1.180152322995334808068e-14,0,nan,9.981000866649480211270e-01
80967,3.420161259482849130942e-02,3.420140161723019683881e-02,1.303673789538699872951e-11,7.428402891769481448248e-14,7.428592507975956252854e-14,3.420161259482887333144e-02,1.116970793549121947247e-14,0,nan,9.981014797321867209018e-01
81027,3.418896045473256151137e-02,3.418874971118118083480e-02,1.301262675147732648224e-11,7.411923376564279919617e-14,7.412112992770754724224e-14,3.418896045473295509709e-02,1.151207033405094657625e-14,0,nan,9.981028707116854910113e-01
81071,3.417969113746474607574e-02,3.417948056527288225315e-02,1.299498490620062814974e-11,7.399869366200771934878e-14,7.400058982407246739484e-14,3.417969113746513987152e-02,1.152133821192558207823e-14,0,nan,9.981038894391042677373e-01
81087,3.417632234541220781487e-02,3.417611183547532988092e-02,1.298857799161307077020e-11,7.395492570366130787427e-14,7.395682186572605592034e-14,3.417632234541261598311e-02,1.194301225560887275868e-14,0,nan,9.981042596080352858625e-01
81147,3.416369824095386725782e-02,3.416348796420019817699e-02,1.296459140842099426230e-11,7.379110293344554827290e-14,7.379299909551029631896e-14,3.416369824095427891922e-02,1.204967324070007453725e-14,0,nan,9.981056464258106513299e-01
81207,3.415108811551092332648e-02,3.415087807151028637120e-02,1.294066679536975274522e-11,7.362776366465181298870e-14,7.362965982671656103476e-14,3.415108811551132149295e-02,1.165896882216404271193e-14,0,nan,9.981070311695711781827e-01
81267,3.413849194330344921644e-02,3.413828213162677094328e-02,1.291680394676576732499e-11,7.346490611485594702305e-14,7.346680227692069506911e-14,3.413849194330385361369e-02,1.184578529752680579983e-14,0,nan,9.981084138438555038446e-01
81279,3.413597438098627673275e-02,3.413576461572299935998e-02,1.291203877073638412371e-11,7.343239225487853989588e-14,7.343428841694328794194e-14,3.413597438098667331697e-02,1.161777922639715442625e-14,0,nan,9.981086901307762507263e-01
81327,3.412590969861806905472e-02,3.412570011883738624325e-02,1.289300265774940623617e-11,7.330252850951357099313e-14,7.330442467157831903919e-14,3.412590969861849623715e-02,1.251783281370401723089e-14,0,nan,9.981097944531958404864e-01
81387,3.411334135580773585517e-02,3.411313200749618856911e-02,1.286926272429096314768e-11,7.314062908191945065998e-14,7.314252524398419870604e-14,3.411334135580816084209e-02,1.245808548599491180084e-14,0,nan,9.981111730021177637145e-01
81447,3.410078688929141926822e-02,3.410057777202324391652e-02,1.284558394318651185332e-11,7.297920607316593499051e-14,7.298110223523068303657e-14,3.410078688929182993351e-02,1.204269247758511765914e-14,0,nan,9.981125494951239896001e-01
81487,3.409242494139664431119e-02,3.409221597792139180072e-02,1.282983196267144572476e-11,7.287185454604729957805e-14,7.287375070811204762412e-14,3.409242494139704902692e-02,1.187113357367735436879e-14,0,nan,9.981134660171695943188e-01
81507,3.408824627355393904748e-02,3.408803738690447532322e-02,1.282196611205408347476e-11,7.281825773210350175387e-14,7.282015389416824979993e-14,3.408824627355433824395e-02,1.171067764654356296934e-14,0,nan,9.981139239367035675748e-01
81567,3.407571948314572218841e-02,3.407551082669139225212e-02,1.279840902932964059744e-11,7.265778231530054378374e-14,7.265967847736529182981e-14,3.407571948314615505274e-02,1.270301363547564271529e-14,0,nan,9.981152963313275260581e-01
81627,3.406320649268274741717e-02,3.406299806600106977461e-02,1.277491249426354120628e-11,7.249777808700577489362e-14,7.249967424907052293968e-14,3.406320649268316723719e-02,1.232473583881512839478e-14,0,nan,9.981166666834772986119e-01
81687,3.405070727684604559027e-02,3.405049907951561427577e-02,1.275147630691605719610e-11,7.233824331910517172853e-14,7.234013948116991977459e-14,3.405070727684646319445e-02,1.226418530047023190366e-14,0,nan,9.981180349975949240952e-01
81696,3.404883358097019613320e-02,3.404862541800617731225e-02,1.274796607148519101889e-11,7.231435348843034371959e-14,7.231624965049509176565e-14,3.404883358097061448277e-02,1.228675195742118688089e-14,0,nan,9.981182400692068317177e-01
81747,3.403822181038171357237e-02,3.403801384198221202659e-02,1.272810026815400814910e-11,7.217917629108571138229e-14,7.218107245315045942835e-14,3.403822181038211771889e-02,1.187331484120209466974e-14,0,nan,9.981194012781233604998e-01
81807,3.402575006810056729156e-02,3.402554232821275448373e-02,1.270478417964661983557e-11,7.202057528999471138641e-14,7.202247145205945943247e-14,3.402575006810097767564e-02,1.206098540051445154265e-14,0,nan,9.981207655294832056651e-01
81867,3.401329202487802377819e-02,3.401308451308373420607e-02,1.268152784386190948999e-11,7.186243861040230911265e-14,7.186433477246705715872e-14,3.401329202487844856521e-02,1.248885355576073963098e-14,0,nan,9.981221277560895432327e-01
81905,3.400540900491443724318e-02,3.400520163736357737161e-02,1.266682964728144231679e-11,7.176252476620279666566e-14,7.176442092826754471173e-14,3.400540900491487158474e-02,1.277271961734922379994e-14,0,nan,9.981229894543582675998e-01
81927,3.400084765565384442576e-02,3.400064037153598117680e-02,1.265833106406279147685e-11,7.170476455436238709506e-14,7.170666071642713514112e-14,3.400084765565428195555e-02,1.286820232064905211731e-14,0,nan,9.981234879623442237772e-01
81987,3.398841693543196845750e-02,3.398820987857449626990e-02,1.263519364430338367667e-11,7.154755143137485848364e-14,7.154944759343960652970e-14,3.398841693543236373390e-02,1.162973832869581747501e-14,0,nan,9.981248461526438754340e-01
82048,3.397579300296200977005e-02,3.397558617672721131830e-02,1.261173125199353688905e-11,7.138818887510851672627e-14,7.139008503717326477233e-14,3.397579300296240097391e-02,1.151419367080507765232e-14,0,nan,9.981262249173070486138e-01
82108,3.396338973245477399487e-02,3.396318313264461152823e-02,1.258871294882058947637e-11,7.123190018839553073691e-14,7.123379635046027878298e-14,3.396338973245515140226e-02,1.111218259082565919137e-14,0,nan,9.981275790553656757130e-01
82115,3.396194356889823545709e-02,3.396173699547736651860e-02,1.258603131227496874248e-11,7.121369623559464988576e-14,7.121559239765939793182e-14,3.396194356889861405710e-02,1.114777220367506578356e-14,0,nan,9.981277369075947546650e-01
82168,3.395100003593124610157e-02,3.395079366213287624943e-02,1.256575341933859724576e-11,7.107606737978046248873e-14,7.107796354184521053479e-14,3.395100003593163001417e-02,1.130784367880235773790e-14,0,nan,9.981289311906131889174e-01
82228,3.393862388865080681466e-02,3.393841774045246173497e-02,1.254285247074169640005e-11,7.092068878828739441569e-14,7.092258495035214246176e-14,3.393862388865121292291e-02,1.196596107807950732572e-14,0,nan,9.981302813273863221611e-01
82288,3.392626126593593915981e-02,3.392605534292687796682e-02,1.252000991099645904185e-11,7.076576276019738796102e-14,7.076765892226213600708e-14,3.392626126593636117534e-02,1.243919947254370605890e-14,0,nan,9.981316294700122219411e-01
82325,3.391864437951083721678e-02,3.391843859516422560185e-02,1.250595268785125996856e-11,7.067044991699832481029e-14,7.067234607906307285635e-14,3.391864437951124771944e-02,1.210256680168213303615e-14,0,nan,9.981324598324824417454e-01
82348,3.391391214317200641926e-02,3.391370644494255681689e-02,1.249722554883837631018e-11,7.061128764901132735335e-14,7.061318381107607539941e-14,3.391391214317241409283e-02,1.202083580510127095846e-14,0,nan,9.981329756228057789331e-01
82408,3.390157649580698151492e-02,3.390137102194849122450e-02,1.247449919376793732519e-11,7.045726181541236473705e-14,7.045915797747711278311e-14,3.390157649580738343545e-02,1.185551125192246268985e-14,0,nan,9.981343197900582298282e-01
82468,3.388925429935134292503e-02,3.388904904945622131862e-02,1.245183065604736663701e-11,7.030368362723065069418e-14,7.030557978929539874024e-14,3.388925429935174836582e-02,1.196369760607269800075e-14,0,nan,9.981356619760550228705e-01
82528,3.387694552937783182278e-02,3.387674050303950828988e-02,1.242921974669680358700e-11,7.015055145940652842289e-14,7.015244762147127646895e-14,3.387694552937825129721e-02,1.238229792703956701698e-14,0,nan,9.981370021850690395335e-01
82536,3.387530537318352713561e-02,3.387510037662211370701e-02,1.242620930280510945757e-11,7.013016744933208570538e-14,7.013206361139683375144e-14,3.387530537318394484143e-02,1.233068818147529036402e-14,0,nan,9.981371807304620576997e-01
82588,3.386465016152129942073e-02,3.386444535833423724602e-02,1.240666627749092154488e-11,6.999786369395505312196e-14,6.999975985601980116802e-14,3.386465016152169447012e-02,1.166553879787891061008e-14,0,nan,9.981383404213696155160e-01
82648,3.385236817147835308717e-02,3.385216359103804945052e-02,1.238417006095506805973e-11,6.984561871992821142061e-14,6.984751488199295946667e-14,3.385236817147873736907e-02,1.135169940146449717982e-14,0,nan,9.981396766891958194411e-01
82708,3.384009953500728695719e-02,3.383989517691026599477e-02,1.236173091036195799053e-11,6.969381493338087652074e-14,6.969571109544562456681e-14,3.384009953500769503395e-02,1.205897035386796148070e-14,0,nan,9.981410109927799016011e-01
82748,3.383192785073427244491e-02,3.383172364064245679627e-02,1.234680308806060982720e-11,6.959285672425494537922e-14,6.959475288631969342529e-14,3.383192785073468640685e-02,1.223583662771177726012e-14,0,nan,9.981418994393484239377e-01
82768,3.382784422792792927703e-02,3.382764009177173514242e-02,1.233934863972824335830e-11,6.954245073733591495626e-14,6.954434689940066300233e-14,3.382784422792833700820e-02,1.205312300940227657232e-14,0,nan,9.981423433363559072394e-01
82828,3.381560222612128158159e-02,3.381539831150447844577e-02,1.231702306381073313571e-11,6.939152454174691803672e-14,6.939342070381166608278e-14,3.381560222612168724261e-02,1.199626776972396379912e-14,0,nan,9.981436737241312783138e-01
82888,3.380337350552939379433e-02,3.380316981205155890677e-02,1.229475399810303713931e-11,6.924103476346404961202e-14,6.924293092552879765809e-14,3.380337350552982470710e-02,1.274762606909877153254e-14,0,nan,9.981450021603000665599e-01
82948,3.379115804215523932719e-02,3.379095456941696301589e-02,1.227254125883225151998e-11,6.909097982620007761712e-14,6.909287598826482566318e-14,3.379115804215568484958e-02,1.318458482662866095088e-14,0,nan,9.981463286490560443687e-01
82960,3.378871653823908166592e-02,3.378851310960087617197e-02,1.226810545402995153533e-11,6.906102088143742609604e-14,6.906291704350217414211e-14,3.378871653823951450653e-02,1.281021171137616994422e-14,0,nan,9.981465937134878490936e-01
83008,3.377895581206243058592e-02,3.377875255966530931850e-02,1.225038466295534554417e-11,6.894135816049463148691e-14,6.894325432255937953297e-14,3.377895581206286175618e-02,1.276446393836022792408e-14,0,nan,9.981476531945773849556e-01
83068,3.376676679137496916994e-02,3.376656375892161943142e-02,1.222828402815568009507e-11,6.879216820367908637056e-14,6.879406436574383441662e-14,3.376676679137541122288e-02,1.309136125990513505558e-14,0,nan,9.981489758010173319333e-01
83128,3.375459095627723199451e-02,3.375438814337125559284e-02,1.220623917283984529417e-11,6.864340839984452325612e-14,6.864530456190927130218e-14,3.375459095627765446744e-02,1.251601388336663167422e-14,0,nan,9.981502964725365838888e-01
83172,3.374567037695539589714e-02,3.374546772479947859269e-02,1.219010829180427166948e-11,6.853459036581652302638e-14,6.853648652788127107244e-14,3.374567037695580548840e-02,1.213759416834672079508e-14,0,nan,9.981512637376278463536e-01
83188,3.374242828301357577381e-02,3.374222568925958759545e-02,1.218424991613402383193e-11,6.849507719980520294189e-14,6.849697336186995098795e-14,3.374242828301398276297e-02,1.206164427013700015201e-14,0,nan,9.981516152132678479109e-01
83248,3.373027874788824681529e-02,3.373007637289184706963e-02,1.216231607788071160676e-11,6.834717306106596644575e-14,6.834906922313071449181e-14,3.373027874788866272541e-02,1.233046785262159533401e-14,0,nan,9.981529320273344055769e-01
83308,3.371814232726525611961e-02,3.371794017063304421677e-02,1.214043747863556665799e-11,6.819969444778938621463e-14,6.820159060985413426070e-14,3.371814232726564245472e-02,1.145778173734297401322e-14,0,nan,9.981542469188624217913e-01
83368,3.370601899756797692476e-02,3.370581705890754453669e-02,1.211861393966366168847e-11,6.805263983075972893691e-14,6.805453599282447698298e-14,3.370601899756835838096e-02,1.131715393698110401032e-14,0,nan,9.981555598919438047900e-01
83386,3.370238454787193027595e-02,3.370218267452665394934e-02,1.211207758809168616588e-11,6.800860589711473772064e-14,6.801050205917948576671e-14,3.370238454787231219294e-02,1.133204657905157125239e-14,0,nan,9.981559534103835998526e-01
83428,3.369390873527917940056e-02,3.369370701419909658325e-02,1.209684528293656668729e-11,6.790600768735241721451e-14,6.790790384941716526057e-14,3.369390873527954291322e-02,1.078867585531968811659e-14,0,nan,9.981568709506765826422e-01
83488,3.368181151694066982616e-02,3.368161001305049195853e-02,1.207513133112878511579e-11,6.775979650149886748085e-14,6.776169266356361552692e-14,3.368181151694103283399e-02,1.077756247832777434513e-14,0,nan,9.981581800991348760546e-01
83549,3.366952602603674737924e-02,3.366932474255706492228e-02,1.205311137819566644072e-11,6.761157844644503882299e-14,6.761347460850978686905e-14,3.366952602603711147805e-02,1.081389759278443219613e-14,0,nan,9.981595091126335633032e-01
83599,3.365946597100661491497e-02,3.365926486789178051495e-02,1.203510413907106753343e-11,6.749041045461767536944e-14,6.749230661668242341550e-14,3.365946597100695467683e-02,1.009409525674897852762e-14,0,nan,9.981605970015875310707e-01
83609,3.365745504188261127965e-02,3.365725397480841957210e-02,1.203150721143225034566e-11,6.746621160660988839489e-14,6.746810776867463644095e-14,3.365745504188294954056e-02,1.005010369914131492443e-14,0,nan,9.981608144210771959193e-01
83669,3.364539703126946668110e-02,3.364519618021327707069e-02,1.200995721888263045506e-11,6.732126119024796609885e-14,6.732315735231271414491e-14,3.364539703126978651058e-02,9.505890989801950459446e-15,0,nan,9.981621178314838583202e-01
83729,3.363335197097464673854e-02,3.363315133554992814036e-02,1.198846122601236793129e-11,6.717672570729798832960e-14,6.717862186936273637567e-14,3.363335197097494656110e-02,8.914441787796004742023e-15,0,nan,9.981634193478878331793e-01
83789,3.362131983783361866003e-02,3.362111941765481837319e-02,1.196701905897379650786e-11,6.703260367409199992678e-14,6.703449983615674797284e-14,3.362131983783390834191e-02,8.616017492067758824074e-15,0,nan,9.981647189743082010296e-01
83813,3.361651059900247484613e-02,3.361631026481430584152e-02,1.195845722457962497695e-11,6.697507029560851091059e-14,6.697696645767325895666e-14,3.361651059900274600509e-02,8.066243595986692104962e-15,0,nan,9.981652382965825418015e-01
83849,3.360930060873981717329e-02,3.360910040342234006427e-02,1.194563054460279349712e-11,6.688889361332363862732e-14,6.689078977538838667338e-14,3.360930060874011790725e-02,8.947938822825422592807e-15,0,nan,9.981660167147525341397e-01
83909,3.359729426064449187006e-02,3.359709426980471425050e-02,1.192429551041572722199e-11,6.674559405401673737839e-14,6.674749021608148542446e-14,3.359729426064480236523e-02,9.241671992998025274372e-15,0,nan,9.981673125732229599695e-01
83969,3.358530077055645740591e-02,3.358510099381169927701e-02,1.190301378460611152626e-11,6.660270353149293779468e-14,6.660459969355768584075e-14,3.358530077055678419800e-02,9.730211724075903729947e-15,0,nan,9.981686065537047599706e-01
84028,3.357351968807328890243e-02,3.357332012148307037736e-02,1.188213857134530598129e-11,6.646259197107452078699e-14,6.646448813313926883305e-14,3.357351968807358507597e-02,8.821641075724009012684e-15,0,nan,9.981698771404098744137e-01
84029,3.357332011554200329462e-02,3.357312055251054916383e-02,1.188178519604171971283e-11,6.646022058734138045226e-14,6.646211674940612849833e-14,3.357332011554229637141e-02,8.729455021819577426849e-15,0,nan,9.981698986601833040113e-01
84089,3.356135227272452614677e-02,3.356115292302561115001e-02,1.186060957426107398638e-11,6.631814376938526161119e-14,6.632003993145000965725e-14,3.356135227272479812567e-02,8.103931242740870793191e-15,0,nan,9.981711888966113406475e-01
84149,3.354939721928452966981e-02,3.354919808253833957146e-02,1.183948674947068846190e-11,6.617647163165293664893e-14,6.617836779371768469500e-14,3.354939721928479154530e-02,7.805668773273423585308e-15,0,nan,9.981724772669417592732e-01
84209,3.353745493245936792892e-02,3.353725600828702524403e-02,1.181841655254182316687e-11,6.603520273434613496247e-14,6.603709889641088300853e-14,3.353745493245963879650e-02,8.076569451983270576194e-15,0,nan,9.981737637751144378803e-01
84244,3.353049448513995001164e-02,3.353029568479443112139e-02,1.180614984115125196389e-11,6.595298152588313571805e-14,6.595487768794788376411e-14,3.353049448514023659677e-02,8.546999731871725618187e-15,0,nan,9.981745133798234066811e-01
84269,3.352552538954309963026e-02,3.352532667756668444126e-02,1.179739881500753540150e-11,6.589433564380966065289e-14,6.589623180587440869895e-14,3.352552538954338010320e-02,8.365952043039794569546e-15,0,nan,9.981750484250627639387e-01
84329,3.351360856788627995417e-02,3.351341006772880215525e-02,1.177643336905948906537e-11,6.575386893250052021970e-14,6.575576509456526826577e-14,3.351360856788655242773e-02,8.130236346254078163791e-15,0,nan,9.981763312207088880844e-01
84389,3.350170444489573851055e-02,3.350150615618114474659e-02,1.175552004754490203315e-11,6.561380117895705512387e-14,6.561569734102180316993e-14,3.350170444489600883264e-02,8.068905724822637606279e-15,0,nan,9.981776121659563501352e-01
84449,3.348981299803446831653e-02,3.348961492038764892198e-02,1.173465868396364220377e-11,6.547413096776954689527e-14,6.547602712983429494134e-14,3.348981299803473863524e-02,8.071669634906929265345e-15,0,nan,9.981788912647024301049e-01
84459,3.348783232104636520265e-02,3.348763427854110213966e-02,1.173118682984431991353e-11,6.545089115014008270576e-14,6.545278731220483075182e-14,3.348783232104663639550e-02,8.098250195969653839165e-15,0,nan,9.981791042685786791372e-01
84509,3.347793420482143844641e-02,3.347773633786820662861e-02,1.171384911246515542598e-11,6.533485688955008253524e-14,6.533675305161483058131e-14,3.347793420482168814495e-02,7.458600493665665308117e-15,0,nan,9.981801685208367381445e-01
84569,3.346606804283133035360e-02,3.346587038619842219278e-02,1.169309116784536005041e-11,6.519597754090169055547e-14,6.519787370296643860154e-14,3.346606804283158216972e-02,7.524520616907798469837e-15,0,nan,9.981814439382260121842e-01
84629,3.345421448969449623734e-02,3.345401704300958456439e-02,1.167238468554393260902e-11,6.505749152439024038442e-14,6.505938768645498843048e-14,3.345421448969474624758e-02,7.473206246961577136663e-15,0,nan,9.981827175207385228367e-01
84676,3.344493799887559432049e-02,3.344474071639048223803e-02,1.165620044649423699588e-11,6.494928464109008085852e-14,6.495118080315482890458e-14,3.344493799887581001913e-02,6.449365643657416921765e-15,0,nan,9.981837138812652053077e-01
84689,3.344237352309670924244e-02,3.344217628598838282228e-02,1.165172950164115842365e-11,6.491939744851405940800e-14,6.492129361057880745406e-14,3.344237352309692948795e-02,6.585821631139635358864e-15,0,nan,9.981839892722311127901e-01
84749,3.343054512077891365918e-02,3.343034809287668412958e-02,1.163112545285490701157e-11,6.478169392767371809936e-14,6.478359008973846614542e-14,3.343054512077912813808e-02,6.415656875030857368992e-15,0,nan,9.981852591965360856595e-01
84809,3.341872926053719022876e-02,3.341853244147148516152e-02,1.161057237653792398510e-11,6.464437958214447974813e-14,6.464627574420922779419e-14,3.341872926053740990506e-02,6.573448651858632877161e-15,0,nan,9.981865272974865086635e-01
84869,3.340692592022254797657e-02,3.340672930962470393856e-02,1.159007011067485859221e-11,6.450745303804687896239e-14,6.450934920011162700845e-14,3.340692592022273881309e-02,5.712483796686955820814e-15,0,nan,9.981877935789103312072e-01
84893,3.340220808472529889777e-02,3.340201155741157751367e-02,1.158188339508507004733e-11,6.445279069816744859135e-14,6.445468686023219663741e-14,3.340220808472548255823e-02,5.498452659818068883103e-15,0,nan,9.981882995828635173454e-01
84929,3.339513507774062583966e-02,3.339493867524288839288e-02,1.156961849387916149576e-11,6.437091292731641695451e-14,6.437280908938116500058e-14,3.339513507774080088071e-02,5.241513538080208790812e-15,0,nan,9.981890580446081902332e-01
84989,3.338335671105165103345e-02,3.338316051628718167388e-02,1.154921736539044296744e-11,6.423475788767639202529e-14,6.423665404974114007136e-14,3.338335671105183039098e-02,5.372663212618934321167e-15,0,nan,9.981903206983771212899e-01
85050,3.337139480500867644297e-02,3.337119882106456131288e-02,1.152852781054831254500e-11,6.409672695040552230162e-14,6.409862311247027034768e-14,3.337139480500886037109e-02,5.511550337445925597249e-15,0,nan,9.981916025428047083926e-01
85110,3.335964153101612233998e-02,3.335944575406821904773e-02,1.150822801367868163369e-11,6.396134435044199191498e-14,6.396324051250673996105e-14,3.335964153101629814675e-02,5.270043751425095888108e-15,0,nan,9.981928615540365229528e-01
85170,3.334790066665865859719e-02,3.334770509634284868516e-02,1.148797822391964432277e-11,6.382634274680892490199e-14,6.382823890887367294805e-14,3.334790066665880645187e-02,4.433702877397214864419e-15,0,nan,9.981941187647399461999e-01
85230,3.333617219011384552596e-02,3.333597682606690565388e-02,1.146777828299671863523e-11,6.369172080018907892254e-14,6.369361696225382696860e-14,3.333617219011398528640e-02,4.192456035441472731536e-15,0,nan,9.981953741786632802041e-01
85290,3.332445607961300598765e-02,3.332426092147259405474e-02,1.144762803324736909004e-11,6.355747717691183282766e-14,6.355937333897658087373e-14,3.332445607961312161104e-02,3.469625585359091527562e-15,0,nan,9.981966277995578251800e-01
85328,3.331704226242745980890e-02,3.331684723450752116936e-02,1.143489183845675788307e-11,6.347265128956522409726e-14,6.347454745162997214332e-14,3.331704226242758869005e-02,3.868324928343582817966e-15,0,nan,9.981974208337525784548e-01
85350,3.331275231344089232666e-02,3.331255736084557522725e-02,1.142752731761800374702e-11,6.342361054892356594325e-14,6.342550671098831398931e-14,3.331275231344101966281e-02,3.822444805176182419202e-15,0,nan,9.981978796311485564795e-01
85410,3.330106086993569330934e-02,3.330086612252491223840e-02,1.140747597966139097285e-11,6.329011959376208424103e-14,6.329201575582683228710e-14,3.330106086993583191442e-02,4.162182216904604263176e-15,0,nan,9.981991296771657998298e-01
85470,3.328938172748873575157e-02,3.328918718490282008249e-02,1.138747386353375557789e-11,6.315700299452769553326e-14,6.315889915659244357933e-14,3.328938172748889065018e-02,4.653093601987207542577e-15,0,nan,9.982003779413218993023e-01
85530,3.327771486454435961866e-02,3.327752052642451996434e-02,1.136752081399206726611e-11,6.302425943985641877025e-14,6.302615560192116681631e-14,3.327771486454454028062e-02,5.428917339707720459406e-15,0,nan,9.982016244273189536917e-01
85547,3.327441148288184241677e-02,3.327421720262895010745e-02,1.136187634911952521536e-11,6.298671640677418533130e-14,6.298861256883893337737e-14,3.327441148288202257390e-02,5.414284538438591114568e-15,0,nan,9.982019772755851781112e-01
85590,3.326606025959979312523e-02,3.326586612558812133811e-02,1.134761667639138967278e-11,6.289188762389333374288e-14,6.289378378595808178895e-14,3.326606025959997018561e-02,5.322553310506722015164e-15,0,nan,9.982028691388564541780e-01
85650,3.325441789120485436282e-02,3.325422396094431659597e-02,1.132776129668192250527e-11,6.275988624626410503436e-14,6.276178240832885308042e-14,3.325441789120504833336e-02,5.832925584679534452025e-15,0,nan,9.982041120796075635551e-01
85710,3.324278773796197211654e-02,3.324259401109640882366e-02,1.130795452140662585844e-11,6.262825401205027506918e-14,6.263015017411502311524e-14,3.324278773796215539753e-02,5.513406112977243714726e-15,0,nan,9.982053532532527642283e-01
85766,3.323194393021922793396e-02,3.323175039286841575548e-02,1.128951191495295492738e-11,6.250572917187618113830e-14,6.250762533394092918436e-14,3.323194393021941022901e-02,5.485536541559695600567e-15,0,nan,9.982065100908902117918e-01
85770,3.323116977852583198150e-02,3.323097625469995791692e-02,1.128819619769820609151e-11,6.249698963176044767141e-14,6.249888579382519571748e-14,3.323116977852601963656e-02,5.646959421445627533922e-15,0,nan,9.982065926634458994304e-01
85830,3.321956399160337636278e-02,3.321937067046277364257e-02,1.126848617327670639520e-11,6.236609182130562381695e-14,6.236798798337037186302e-14,3.321956399160355231524e-02,5.296651699333391604108e-15,0,nan,9.982078303138438580265e-01
85890,3.320797035595351998083e-02,3.320777723714463114391e-02,1.124882429644663748140e-11,6.223555930197145838772e-14,6.223745546403620643379e-14,3.320797035595368385121e-02,4.934670211732060717450e-15,0,nan,9.982090662080848748037e-01
85950,3.319638885038699721575e-02,3.319619593355713216276e-02,1.122921041609436973599e-11,6.210539080039215198186e-14,6.210728696245690002792e-14,3.319638885038720046300e-02,6.122571062641146662277e-15,0,nan,9.982103003497904704887e-01
85986,3.318944576069177143651e-02,3.318925296488038634291e-02,1.121746506354614290266e-11,6.202746390024109972999e-14,6.202936006230584777605e-14,3.318944576069198114154e-02,6.318425154233682198437e-15,0,nan,9.982110399951110285273e-01
86010,3.318481945376636904621e-02,3.318462673856369810066e-02,1.120964438168576029055e-11,6.197558504852626940571e-14,6.197748121059101745177e-14,3.318481945376658159727e-02,6.405069039122944353278e-15,0,nan,9.982115327425960941738e-01
86070,3.317326214500560671583e-02,3.317306963107916062405e-02,1.119012604326311175609e-11,6.184614078362794021723e-14,6.184803694569268826329e-14,3.317326214500583783046e-02,6.966894986510217521570e-15,0,nan,9.982127633901052708352e-01
86130,3.316171690307011948873e-02,3.316152459006976860323e-02,1.117065525144284848888e-11,6.171705674822318730288e-14,6.171895291028793534894e-14,3.316171690307034949205e-02,6.935808757119489105006e-15,0,nan,9.982139922959237756024e-01
86190,3.315018370697649791046e-02,3.314999159455297994548e-02,1.115123185741284108904e-11,6.158833169008319742281e-14,6.159022785214794546887e-14,3.315018370697670589093e-02,6.273885891771086885116e-15,0,nan,9.982152194636423495695e-01
86206,3.314711021975478427715e-02,3.314691816075954894361e-02,1.114606027170180388835e-11,6.155406547593771568580e-14,6.155596163800246373187e-14,3.314711021975498125974e-02,5.942677741007829462330e-15,0,nan,9.982155464152789483396e-01
86250,3.313866253579237503013e-02,3.313847062359727424496e-02,1.113185571292977916714e-11,6.145996436219905180826e-14,6.146186052426379985432e-14,3.313866253579254509741e-02,5.131989710388325084773e-15,0,nan,9.982164448968405940873e-01
86310,3.312715336863623211139e-02,3.312696165632197931039e-02,1.111252667031658003942e-11,6.133195352275597218257e-14,6.133384968482072022863e-14,3.312715336863639440290e-02,4.899047946799309130055e-15,0,nan,9.982176685990807216381e-01
86370,3.311565618467734312125e-02,3.311546467189720871493e-02,1.109324458245999616873e-11,6.120429793510924471405e-14,6.120619409717399276011e-14,3.311565618467751135554e-02,5.080204206543897125491e-15,0,nan,9.982188905739262976802e-01
86427,3.310474494042543736061e-02,3.310455361688232484019e-02,1.107496995735172581943e-11,6.108335305709667842527e-14,6.108524921916142647134e-14,3.310474494042562820052e-02,5.764729844365605071539e-15,0,nan,9.982200498532637541462e-01
86430,3.310417096313553880771e-02,3.310397964954363975165e-02,1.107400930280796630448e-11,6.107699636775826681882e-14,6.107889252982301486488e-14,3.310417096313572542601e-02,5.637304711448070983131e-15,0,nan,9.982201108249282509163e-01
86490,3.309269768328108873856e-02,3.309250656853237465560e-02,1.105482068536711903527e-11,6.095004759432203975467e-14,6.095194375638678780073e-14,3.309269768328128022899e-02,5.786486018286046968410e-15,0,nan,9.982213293556321076321e-01
86551,3.308104540266692400463e-02,3.308085448972259562384e-02,1.103535994296364129589e-11,6.082134341183478363036e-14,6.082323957389953167642e-14,3.308104540266710168843e-02,5.371166275087051634953e-15,0,nan,9.982225664352772780434e-01
86611,3.306959614236391897801e-02,3.306940542756947598591e-02,1.101626498582754156197e-11,6.069510239643567182843e-14,6.069699855850041987450e-14,3.306959614236408893009e-02,5.139224499061035508822e-15,0,nan,9.982237815074411813629e-01
86649,3.306235108978970022031e-02,3.306216050031296482814e-02,1.100419543075379751872e-11,6.061533040495849483399e-14,6.061722656702324288005e-14,3.306235108978985446501e-02,4.665267127437925855157e-15,0,nan,9.982245501686416903702e-01
86671,3.305815876151733945232e-02,3.305796824453024335133e-02,1.099721625384842644279e-11,6.056921050613234767076e-14,6.057110666819709571682e-14,3.305815876151749568585e-02,4.726020410944068965871e-15,0,nan,9.982249948699277105626e-01
86731,3.304673323959831515717e-02,3.304654292007687399479e-02,1.097821360325163795436e-11,6.044366653485721970627e-14,6.044556269692196775233e-14,3.304673323959848528882e-02,5.148213846742596591186e-15,0,nan,9.982262065262323192977e-01
86791,3.303531955612766524144e-02,3.303512943373099197686e-02,1.095925689080872961363e-11,6.031846928153956997456e-14,6.032036544360431802062e-14,3.303531955612785286940e-02,5.679616989731546866117e-15,0,nan,9.982274164798512037394e-01
86851,3.302391769067567622864e-02,3.302372776506372342720e-02,1.094034597383502970868e-11,6.019361755008067550228e-14,6.019551371214542354835e-14,3.302391769067587122240e-02,5.904622296723245259733e-15,0,nan,9.982286247342690362907e-01
86871,3.302011969156076059972e-02,3.301992983146828652963e-02,1.093405248703118162525e-11,6.015207688287635275755e-14,6.015397304494110080362e-14,3.302011969156095411626e-02,5.860564318637646969378e-15,0,nan,9.982290271087421905860e-01
86911,3.301252762286194936125e-02,3.301233789369548143888e-02,1.092148071018710139533e-11,6.006911014932982243268e-14,6.007100631139457047874e-14,3.301252762286213721961e-02,5.690517167299554550681e-15,0,nan,9.982298312929591666519e-01
86971,3.300114933235524100619e-02,3.300095979929584116830e-02,1.090266095826036445514e-11,5.994494589306037006901e-14,5.994684205512511811507e-14,3.300114933235541879501e-02,5.387352595098212975385e-15,0,nan,9.982310361593824542432e-01
87031,3.298978279887333775466e-02,3.298959346158340799615e-02,1.088388657698671667065e-11,5.982112359994631851325e-14,5.982301976201106655931e-14,3.298978279887350250596e-02,4.994009732564112928821e-15,0,nan,9.982322393369922951083e-01
87091,3.297842800218285519431e-02,3.297823886032560936066e-02,1.086515742583204065816e-11,5.969764209353816834528e-14,5.969953825560291639134e-14,3.297842800218304172113e-02,5.656025186173720812472e-15,0,nan,9.982334408292256885216e-01
87093,3.297804971085772224315e-02,3.297786057550910338021e-02,1.086453389812098571159e-11,5.969353189873946784111e-14,5.969542806080421588717e-14,3.297804971085790785856e-02,5.628453275949945943582e-15,0,nan,9.982334808499813953871e-01
87151,3.296708492209923790917e-02,3.296689597533869475754e-02,1.084647336479406553320e-11,5.957450020224109175692e-14,5.957639636430583980298e-14,3.296708492209940532692e-02,5.078330598119668274043e-15,0,nan,9.982346406395307473721e-01
87211,3.295575353848635008491e-02,3.295556478648734716197e-02,1.082783425439959921023e-11,5.945169675928877701817e-14,5.945359292135352506424e-14,3.295575353848652703348e-02,5.369277040094608429594e-15,0,nan,9.982358387713197357834e-01
87271,3.294443383125659347010e-02,3.294424527368476629530e-02,1.080923995570254970279e-11,5.932923060272312436228e-14,5.933112676478787240834e-14,3.294443383125675525340e-02,4.910792935590713107886e-15,0,nan,9.982370352280178165782e-01
87316,3.293595170140389827296e-02,3.293576328943351172462e-02,1.079532355606721321067e-11,5.923760163319732139373e-14,5.923949779526206943979e-14,3.293595170140408617875e-02,5.705187775426674915617e-15,0,nan,9.982379314733025100809e-01
87331,3.293312578037051185920e-02,3.293293741689230086367e-02,1.079069033028121524116e-11,5.920710057536849177877e-14,5.920899673743323982483e-14,3.293312578037070349193e-02,5.818844383761250213835e-15,0,nan,9.982382300130183672951e-01
87391,3.292182936583691599264e-02,3.292164119611956651923e-02,1.077218524023638349779e-11,5.908530552481169594120e-14,5.908720168687644398727e-14,3.292182936583710143526e-02,5.632816303966140285772e-15,0,nan,9.982394231297328324008e-01
87451,3.291054456771246722324e-02,3.291035659142401564869e-02,1.075372454818854231561e-11,5.896384430337628108053e-14,5.896574046544102912660e-14,3.291054456771264642831e-02,5.445217298546602304722e-15,0,nan,9.982406145815420213624e-01
87511,3.289927136610165669950e-02,3.289908358291093737336e-02,1.073530811727580761648e-11,5.884271576810118358865e-14,5.884461193016593163472e-14,3.289927136610185562010e-02,6.046352919230577642938e-15,0,nan,9.982418043718192506714e-01
87540,3.289382680312642054377e-02,3.289363911314779204131e-02,1.072642266824359919226e-11,5.878428923018857360027e-14,5.878618539225332164633e-14,3.289382680312662662011e-02,6.264894049475728789027e-15,0,nan,9.982423788425089756452e-01
87571,3.288800974115672209885e-02,3.288782215073336040456e-02,1.071693581115170174884e-11,5.872191878071883093471e-14,5.872381494278357898078e-14,3.288800974115691868504e-02,5.977442363024569036747e-15,0,nan,9.982429925039420433612e-01
87631,3.287675967307732149969e-02,3.287657227509174079350e-02,1.069860749398259210211e-11,5.860145220763075341394e-14,5.860334836969550146000e-14,3.287675967307755100496e-02,6.980775277327185982540e-15,0,nan,9.982441789812595004305e-01
87691,3.286552114211060970916e-02,3.286533393623401744232e-02,1.068032303044574053526e-11,5.848131491988763060127e-14,5.848321108195237864734e-14,3.286552114211084746792e-02,7.234291497597795343588e-15,0,nan,9.982453638071328691950e-01
87751,3.285429412855089825740e-02,3.285410711445528597618e-02,1.066208228572674132858e-11,5.836150579316499055285e-14,5.836340195522973859892e-14,3.285429412855113681576e-02,7.261101344356336347878e-15,0,nan,9.982465469849001680471e-01
87764,3.285186312508907996444e-02,3.285167615250285388928e-02,1.065813587366416947658e-11,5.833559029335058233846e-14,5.833748645541533038453e-14,3.285186312508932111133e-02,7.340432749074247024962e-15,0,nan,9.982468031231776037920e-01
87811,3.284307861273961376414e-02,3.284289179009775710982e-02,1.064388512551743359346e-11,5.824202370774222179798e-14,5.824391986980696984404e-14,3.284307861273983651009e-02,6.782127547536139703390e-15,0,nan,9.982477285178950747219e-01
87871,3.283187457506507589411e-02,3.283168794355053460299e-02,1.062573141601353075245e-11,5.812286754847977170909e-14,5.812476371054451975515e-14,3.283187457506530815054e-02,7.074114321620856022985e-15,0,nan,9.982489084094328271146e-01
87931,3.282068199596249041816e-02,3.282049555524960138264e-02,1.060762102391259828805e-11,5.800403620479874908558e-14,5.800593236686349713164e-14,3.282068199596271347582e-02,6.796252934579052064689e-15,0,nan,9.982500866628352665624e-01
87989,3.280987337649186874611e-02,3.280968711991174430187e-02,1.059015536230847758278e-11,5.788947362145492917388e-14,5.789136978351967721995e-14,3.280987337649208073135e-02,6.461019803731530679843e-15,0,nan,9.982512240870893375231e-01
87991,3.280950085591365777971e-02,3.280931460567753504831e-02,1.058955381641160335929e-11,5.788552857065761248205e-14,5.788742473272236052811e-14,3.280950085591387083560e-02,6.493725467645010491773e-15,0,nan,9.982512632814038763384e-01
88052,3.279814507007765278512e-02,3.279795901316064771214e-02,1.057122962261523092968e-11,5.776537652104845705339e-14,5.776727268311320509946e-14,3.279814507007787399964e-02,6.744726330225871366332e-15,0,nan,9.982524578377440436215e-01
88112,3.278698693960598042896e-02,3.278680107251290276604e-02,1.055324910211949311946e-11,5.764751835515459255805e-14,5.764941451721934060412e-14,3.278698693960620396434e-02,6.817808032313313339509e-15,0,nan,9.982536311694109174204e-01
88172,3.277584018958943495869e-02,3.277565451199773022273e-02,1.053531136860515896791e-11,5.752998058951751575370e-14,5.753187675158226379976e-14,3.277584018958966033722e-02,6.876361530375337056622e-15,0,nan,9.982548028761587000112e-01
88215,3.276785867520077416559e-02,3.276767313322039021362e-02,1.052248223996515753640e-11,5.744594167521500854779e-14,5.744783783727975659386e-14,3.276785867520098188856e-02,6.339229362279393060361e-15,0,nan,9.982556416016015879769e-01
88232,3.276470480069582080773e-02,3.276451931228369085503e-02,1.051741629125339455648e-11,5.741276213610709804670e-14,5.741465829817184609276e-14,3.276470480069603069911e-02,6.406020669942609090086e-15,0,nan,9.982559729612591672564e-01
88292,3.275358075363885707043e-02,3.275339545408527397452e-02,1.049956373973386552628e-11,5.729586191132362529518e-14,5.729775807338837334125e-14,3.275358075363904746989e-02,5.813088206988072395343e-15,0,nan,9.982571414279696798998e-01
88352,3.274246802917803872424e-02,3.274228291816273783699e-02,1.048175358420255172351e-11,5.717927883597678026811e-14,5.718117499804152831418e-14,3.274246802917824764661e-02,6.380776498582446820316e-15,0,nan,9.982583082795334792833e-01
88412,3.273136660811862969078e-02,3.273118168532210270349e-02,1.046398569529981661863e-11,5.706301183526611350605e-14,5.706490799733086155211e-14,3.273136660811883293126e-02,6.209348846606764492827e-15,0,nan,9.982594735192040287151e-01
88441,3.272600496754461685267e-02,3.272582013560618868775e-02,1.045541299548139052010e-11,5.700692910443048658549e-14,5.700882526649523463156e-14,3.272600496754485518741e-02,7.282732579274132381551e-15,0,nan,9.982600361415104211799e-01
88472,3.272027647131128119673e-02,3.272009173641478307903e-02,1.044625994414790832747e-11,5.694705983875769322330e-14,5.694895600082244126936e-14,3.272027647131153059372e-02,7.622093079697335649091e-15,0,nan,9.982606371502006849424e-01
88532,3.270919759965219830722e-02,3.270901305233773342929e-02,1.042857620234929293914e-11,5.683142178036660544558e-14,5.683331794243135348856e-14,3.270919759965245467699e-02,7.837849500847693767721e-15,0,nan,9.982617991757646079640e-01
88592,3.269812997408273053113e-02,3.269794561403305960257e-02,1.041093434198414296740e-11,5.671609659833353206417e-14,5.671799276039828010715e-14,3.269812997408296779522e-02,7.256197620761666921306e-15,0,nan,9.982629595991091500532e-01
88652,3.268707357558933018771e-02,3.268688940248796331867e-02,1.039333423560836869075e-11,5.660108323520528585330e-14,5.660297939727003389628e-14,3.268707357558954341639e-02,6.523333620457418442090e-15,0,nan,9.982641184234374600562e-01
88667,3.268431122797275240055e-02,3.268412710155910172460e-02,1.038894071818555175827e-11,5.657237849261520346348e-14,5.657427465467995150646e-14,3.268431122797295856498e-02,6.307748992839759893943e-15,0,nan,9.982644078800482988732e-01
88712,3.267602838520340668982e-02,3.267584439873460339099e-02,1.037577575625152597655e-11,5.648638063781436091519e-14,5.648827679987910895817e-14,3.267602838520362871409e-02,6.794714263219159152718e-15,0,nan,9.982652756519409491384e-01
88772,3.266499438400127797166e-02,3.266481058385004021538e-02,1.035825877741486613163e-11,5.637198775725959479650e-14,5.637388391932434283949e-14,3.266499438400150783269e-02,7.036922225061643871483e-15,0,nan,9.982664312878154764044e-01
88832,3.265397155310394150529e-02,3.265378793895602066444e-02,1.034078317306914138360e-11,5.625790354888505984317e-14,5.625979971094980788616e-14,3.265397155310416577251e-02,6.867992121996786822897e-15,0,nan,9.982675853342443700214e-01
88892,3.264295987367691470604e-02,3.264277644521879767625e-02,1.032334881765247614753e-11,5.614412697225978401782e-14,5.614602313432453206081e-14,3.264295987367715266470e-02,7.289739069585163185754e-15,0,nan,9.982687377943940580465e-01
88895,3.264240958209441850757e-02,3.264222616291257567100e-02,1.032247818042012848487e-11,5.613844620015672785506e-14,5.614034236222147589804e-14,3.264240958209466323572e-02,7.497245160073665963443e-15,0,nan,9.982687953758174775778e-01
88952,3.263195932693020717696e-02,3.263177608384912331552e-02,1.030595558606852236944e-11,5.603065699115893575367e-14,5.603255315322368379665e-14,3.263195932693044865251e-02,7.399970633567210556214e-15,0,nan,9.982698886714338051894e-01
89012,3.262096989411807784753e-02,3.262078683610199897336e-02,1.028860335368423973164e-11,5.591749257354288661851e-14,5.591938873560763466149e-14,3.262096989411832919948e-02,7.705225985489465857287e-15,0,nan,9.982710379685158873079e-01
89072,3.260999155653895864582e-02,3.260980868327657822281e-02,1.027129199632792720650e-11,5.580463269153809722729e-14,5.580652885360284527027e-14,3.260999155653923095674e-02,8.350536603934950112816e-15,0,nan,9.982721856887862322562e-01
89122,3.260085140395312802708e-02,3.260066868441489906782e-02,1.025689699991132635010e-11,5.571081468254470290378e-14,5.571271084460945094676e-14,3.260085140395339576403e-02,8.212575399158125201157e-15,0,nan,9.982731409201058791992e-01
89132,3.259902429553534347617e-02,3.259884160671609742987e-02,1.025402139028730751530e-11,5.569207632141774259955e-14,5.569397248348249064253e-14,3.259902429553561804021e-02,8.422461767488790536811e-15,0,nan,9.982733318353886179698e-01
89192,3.258806809249359393021e-02,3.258788558780764677003e-02,1.023679141230736908161e-11,5.557982244358158267236e-14,5.558171860564633071534e-14,3.258806809249384888036e-02,7.823419913581503157696e-15,0,nan,9.982744764114534705970e-01
89252,3.257712292884380744784e-02,3.257694060798205226703e-02,1.021960193958839288980e-11,5.546787004253657742415e-14,5.546976620460132546714e-14,3.257712292884404358369e-02,7.248517481157837127114e-15,0,nan,9.982756194200980421455e-01
89312,3.256618878605973405049e-02,3.256600664871379252618e-02,1.020245284978404291868e-11,5.535621810687809654690e-14,5.535811426894284458988e-14,3.256618878605995166342e-02,6.682173648706066347186e-15,0,nan,9.982767608644354341346e-01
89351,3.255908749443245375765e-02,3.255890547620676062079e-02,1.019132753899036417316e-11,5.528380499593299105894e-14,5.528570115799773910192e-14,3.255908749443268288684e-02,7.037334462614941180658e-15,0,nan,9.982775019658616818641e-01
89372,3.255526564565858899103e-02,3.255508369152079750641e-02,1.018534402099928032618e-11,5.524486562927016210424e-14,5.524676179133491014723e-14,3.255526564565882041059e-02,7.108514121926731710338e-15,0,nan,9.982779007475643867414e-01
89432,3.254435348920103887593e-02,3.254417171796446239806e-02,1.016827533178862420195e-11,5.513381160642755937871e-14,5.513570776849230742169e-14,3.254435348920126359039e-02,6.904867624712247185417e-15,0,nan,9.982790390725909076045e-01
89492,3.253345229829091023177e-02,3.253327070964933537267e-02,1.015124666115391025735e-11,5.502305503909521481503e-14,5.502495120115996285802e-14,3.253345229829113079237e-02,6.779501947078240326032e-15,0,nan,9.982801758425987235742e-01
89553,3.252238064315594173737e-02,3.252219923983944160906e-02,1.013397507967254129157e-11,5.491075643627210933138e-14,5.491265259833685737437e-14,3.252238064315617149336e-02,7.064550267638018955449e-15,0,nan,9.982813299678357935388e-01
89580,3.251748368206057449026e-02,3.251730236067258000832e-02,1.012634341483413512216e-11,5.486114805828834551230e-14,5.486304422035309355528e-14,3.251748368206080024148e-02,6.942456658377851148900e-15,0,nan,9.982818402988549028043e-01
89613,3.251150151031768908982e-02,3.251132028898082865220e-02,1.011702674692551563390e-11,5.480059671433335660355e-14,5.480249287639810464653e-14,3.251150151031791680955e-02,7.004282026142825827313e-15,0,nan,9.982824636112490282892e-01
89673,3.250063328779245752642e-02,3.250045224813117444862e-02,1.010011807043458177966e-11,5.469073145771679042313e-14,5.469262761978153846611e-14,3.250063328779265795475e-02,6.166905190317724807115e-15,0,nan,9.982835957089139302138e-01
89733,3.248977595735637324825e-02,3.248959509906732684437e-02,1.008324893097921370001e-11,5.458115968316839572122e-14,5.458305584523314376421e-14,3.248977595735660073759e-02,7.001874466865074081945e-15,0,nan,9.982847262638706535413e-01
89793,3.247892950082830604286e-02,3.247874882360884951638e-02,1.006641920977686251995e-11,5.447188041137294155264e-14,5.447377657343768959562e-14,3.247892950082853810278e-02,7.144937535193279763369e-15,0,nan,9.982858552791800137616e-01
89809,3.247603894658747381019e-02,3.247585831760221863895e-02,1.006193792631604877967e-11,5.444278854813547835061e-14,5.444468471020022639360e-14,3.247603894658770867887e-02,7.232060662716359780670e-15,0,nan,9.982861560902867683926e-01
89853,3.246809390006947376728e-02,3.246791340361767502776e-02,1.004962878848071737065e-11,5.436289266693289711805e-14,5.436478882899764516103e-14,3.246809390006972227997e-02,7.654058511278976764117e-15,0,nan,9.982869827578741676486e-01
89913,3.245726913698349785919e-02,3.245708882099812564448e-02,1.003287754917804655609e-11,5.425419547835199345886e-14,5.425609164041674150184e-14,3.245726913698373736623e-02,7.379149341086044810525e-15,0,nan,9.982881087029903760749e-01
89973,3.244645519351615353676e-02,3.244627505769668435187e-02,1.001616537438815968952e-11,5.414578787801580129190e-14,5.414768404008054933488e-14,3.244645519351637241346e-02,6.745781639223176550379e-15,0,nan,9.982892331175483629970e-01
90033,3.243565205165527959297e-02,3.243547209570188383232e-02,9.999492147060561878806e-12,5.403766890217400915056e-14,5.403956506423875719355e-14,3.243565205165549489519e-02,6.637826251249917138972e-15,0,nan,9.982903560045570244444e-01
90039,3.243457233086533691990e-02,3.243439239288208736367e-02,9.997826961944587081178e-12,5.402687284194754068913e-14,5.402876900401228873212e-14,3.243457233086554927784e-02,6.547271040726688184657e-15,0,nan,9.982904682093591338266e-01
90093,3.242485969343071594562e-02,3.242467991704426483190e-02,9.982857750573222968821e-12,5.392983759092306679939e-14,5.393173375298781484238e-14,3.242485969343092479006e-02,6.440874238149159328276e-15,0,nan,9.982914773670261976966e-01
90153,3.241407810091408853159e-02,3.241389850379615411580e-02,9.966262068730577056402e-12,5.382229298818739187101e-14,5.382418915025213991399e-14,3.241407810091430896006e-02,6.800392884086141660032e-15,0,nan,9.982925972079501475832e-01
90213,3.240330725621876767351e-02,3.240312783807160895710e-02,9.949704985761787335588e-12,5.371503414170240182857e-14,5.371693030376714987156e-14,3.240330725621899610813e-02,7.049731673154304210907e-15,0,nan,9.982937155303230099680e-01
90270,3.239308489267372914711e-02,3.239290564427365487488e-02,9.934011404083169005548e-12,5.361340205534594169101e-14,5.361529821741068973399e-14,3.239308489267394197938e-02,6.570299657962738031724e-15,0,nan,9.982947765327392610412e-01
90273,3.239254714149970154624e-02,3.239236790202626448121e-02,9.933186386318869687038e-12,5.360806010299638740590e-14,5.360995626506113544888e-14,3.239254714149991212880e-02,6.500956968987380832665e-15,0,nan,9.982948323371310855650e-01
90333,3.238179773895323576571e-02,3.238161867785716713231e-02,9.916706155474803683537e-12,5.350136992737234138446e-14,5.350326608943708942744e-14,3.238179773895343590943e-02,6.180747673563001727588e-15,0,nan,9.982959476313424536072e-01
90393,3.237105903081707175550e-02,3.237088014780270528448e-02,9.900264178721801153118e-12,5.339496267389125654064e-14,5.339685883595600458362e-14,3.237105903081727565666e-02,6.298872057312988070909e-15,0,nan,9.982970614159221828233e-01
90453,3.236033099937014184677e-02,3.236015229414249128048e-02,9.883860341969508187568e-12,5.328883740535468030425e-14,5.329073356741942834723e-14,3.236033099937034559208e-02,6.296144039333645827258e-15,0,nan,9.982981736938320603330e-01
90501,3.235175624954648998521e-02,3.235157768633628583288e-02,9.870764656964802955977e-12,5.320413959226499910146e-14,5.320603575432974714444e-14,3.235175624954670827238e-02,6.747305002153313680342e-15,0,nan,9.982990624333374809866e-01
90513,3.234961362693242886701e-02,3.234943509919719489831e-02,9.867494531543141247907e-12,5.318299318828680995476e-14,5.318488935035155799774e-14,3.234961362693264313585e-02,6.623536371724931193028e-15,0,nan,9.982992844680199593646e-01
90573,3.233890689586489675111e-02,3.233872854532846008446e-02,9.851166634181759000498e-12,5.307742909291777453872e-14,5.307932525498252258170e-14,3.233890689586512653421e-02,7.105468922344026751844e-15,0,nan,9.983003937414296738895e-01
90633,3.232821078856936564128e-02,3.232803261493878699273e-02,9.834876537036488957729e-12,5.297214419316645232671e-14,5.297404035523120036969e-14,3.232821078856959291377e-02,7.030159935601584227728e-15,0,nan,9.983015015170003985312e-01
90693,3.231752528748831065908e-02,3.231734729047132381741e-02,9.818624127668625189639e-12,5.286713756662262566422e-14,5.286903372868737370720e-14,3.231752528748855682379e-02,7.617065754299734389005e-15,0,nan,9.983026077976519775605e-01
90733,3.231040750379036291529e-02,3.231022962435373818701e-02,9.807810070403934644640e-12,5.279728729129721966855e-14,5.279918345336196771153e-14,3.231040750379060435695e-02,7.472566212259292731229e-15,0,nan,9.983033444890231364929e-01
90753,3.230685037510488966106e-02,3.230667255440991536553e-02,9.802409294048124854430e-12,5.276240829453147377505e-14,5.276430445659622181803e-14,3.230685037510512917487e-02,7.413715965755903571151e-15,0,nan,9.983037125863125079784e-01
90813,3.229618603394266568296e-02,3.229600838927879080664e-02,9.786231924551563833876e-12,5.265795546177514862828e-14,5.265985162383989667126e-14,3.229618603394289660108e-02,7.150012135729439872770e-15,0,nan,9.983048158858892728146e-01
90873,3.228553224656557224526e-02,3.228535477764254979505e-02,9.770091907960554241270e-12,5.255377815685682349906e-14,5.255567431892157154205e-14,3.228553224656580136089e-02,7.096542012036401916166e-15,0,nan,9.983059176992846064751e-01
90933,3.227488899557777457527e-02,3.227471170210603756967e-02,9.753989133460000973348e-12,5.244987547188380261841e-14,5.245177163394855066139e-14,3.227488899557802153959e-02,7.651902823495051323809e-15,0,nan,9.983070180293923935816e-01
90966,3.226903969238063135672e-02,3.226886249528391342745e-02,9.745148441905270035456e-12,5.239284572411384760802e-14,5.239474188617859565100e-14,3.226903969238086762131e-02,7.321711346102486903683e-15,0,nan,9.983076225797526165491e-01
90993,3.226425626362360715715e-02,3.226407914531424780957e-02,9.737923490636407969129e-12,5.234624650255145927802e-14,5.234814266461620732100e-14,3.226425626362385178366e-02,7.581966288019900355740e-15,0,nan,9.983081168791086467199e-01
91054,3.225345708509118336504e-02,3.225328014456810277188e-02,9.721628038820965345756e-12,5.224117005178579409135e-14,5.224306621385054213433e-14,3.225345708509142245195e-02,7.412752908720021597222e-15,0,nan,9.983092325283464390367e-01
91114,3.224284551389154651613e-02,3.224266874795024551137e-02,9.705636943982576221027e-12,5.213809033946813244622e-14,5.213998650153288048920e-14,3.224284551389179227088e-02,7.621993259828464461068e-15,0,nan,9.983103284013527663155e-01
91174,3.223224440961098419267e-02,3.223206781796456033007e-02,9.689682650155664448123e-12,5.203528163637224577087e-14,5.203717779843699381385e-14,3.223224440961123729628e-02,7.852497201823146356688e-15,0,nan,9.983114228026315527600e-01
91199,3.222783036793260003083e-02,3.222765384882451955573e-02,9.683045863252229106321e-12,5.199252445037518371391e-14,5.199442061243993175689e-14,3.222783036793286088988e-02,8.094216697862811753486e-15,0,nan,9.983118783694792972927e-01
91234,3.222165375505374462772e-02,3.222147733741595465595e-02,9.673765048522359660269e-12,5.193274305243760294381e-14,5.193463921450235098679e-14,3.222165375505399376383e-02,7.731946615897566714876e-15,0,nan,9.983125157350431538774e-01
91294,3.221107353306353060507e-02,3.221089728914879046773e-02,9.657884030657701243512e-12,5.183047370110850595454e-14,5.183236986317325399752e-14,3.221107353306382243841e-02,9.060031582481979251721e-15,0,nan,9.983136072014273745562e-01
91354,3.220050372652361048154e-02,3.220032765604699531714e-02,9.642039488528303766295e-12,5.172847269932019453783e-14,5.173036886138494258081e-14,3.220050372652389190654e-02,8.739770192710807165858e-15,0,nan,9.983146972046458556254e-01
91414,3.218994431835636021999e-02,3.218976842103359048419e-02,9.626231314490155278927e-12,5.162673916747953205150e-14,5.162863532954428009448e-14,3.218994431835666230921e-02,9.384583441739383841121e-15,0,nan,9.983157857475185444312e-01
91432,3.218677852104061959393e-02,3.218660267560866788950e-02,9.621495938011665065724e-12,5.159627113349499635343e-14,5.159816729555974439642e-14,3.218677852104091172204e-02,9.076028245258661380087e-15,0,nan,9.983161120260400598898e-01
91474,3.217939529152349237284e-02,3.217921956707094077732e-02,9.610459401287505739149e-12,5.152527222945240588248e-14,5.152716839151715392546e-14,3.217939529152376938311e-02,8.608311760638441872271e-15,0,nan,9.983168728328878838347e-01
91534,3.216885662902563280952e-02,3.216868107716033126087e-02,9.594723642050754169681e-12,5.142407101254491619573e-14,5.142596717460966423872e-14,3.216885662902590905406e-02,8.587328804987257560191e-15,0,nan,9.983179584635615502904e-01
91594,3.215832831390241092206e-02,3.215815293434203664402e-02,9.579023930295081252252e-12,5.132313464748959142192e-14,5.132503080955433946490e-14,3.215832831390272233203e-02,9.683649160877554870297e-15,0,nan,9.983190426423506801047e-01
91654,3.214781032923236941956e-02,3.214763512169523801409e-02,9.563360159918859801277e-12,5.122246226842993738119e-14,5.122435843049468542417e-14,3.214781032923268073127e-02,9.683761039462934042437e-15,0,nan,9.983201253720744632546e-01
91667,3.214553279252002626620e-02,3.214535762221753384393e-02,9.559971069974173404228e-12,5.120068463039494589005e-14,5.120258079245969393303e-14,3.214553279252033929570e-02,9.737884825481421411419e-15,0,nan,9.983203597727912556830e-01
91714,3.213730265813266595565e-02,3.213712762233774528076e-02,9.547732225201783783001e-12,5.112205301290307494154e-14,5.112394917496782298452e-14,3.213730265813297198526e-02,9.522566936206232142975e-15,0,nan,9.983212066555258623244e-01
91774,3.212680528375908006744e-02,3.212663041942597635936e-02,9.532140020803387441357e-12,5.102190602182538247917e-14,5.102380218389013052215e-14,3.212680528375938626307e-02,9.530846016726049226014e-15,0,nan,9.983222864954941253674e-01
91834,3.211631818930590215322e-02,3.211614349615486696532e-02,9.516583441761467938242e-12,5.092202043947708171203e-14,5.092391660154182975501e-14,3.211631818930620274827e-02,9.359573863659611193679e-15,0,nan,9.983233648947652613833e-01
91894,3.210584135800577387787e-02,3.210566683575769020287e-02,9.501062383490381464445e-12,5.082239541348643856309e-14,5.082429157555118660608e-14,3.210584135800607663116e-02,9.429850751932216653886e-15,0,nan,9.983244418561133775962e-01
91902,3.210444522170471937095e-02,3.210427072222264005541e-02,9.498995587242391903813e-12,5.080913171751190527632e-14,5.081102787957665331930e-14,3.210444522170501951538e-02,9.348999140802676376635e-15,0,nan,9.983245853424662483080e-01
91954,3.209537477312965347842e-02,3.209520042150604268727e-02,9.485576741779593525513e-12,5.072303009481522903606e-14,5.072492625687997707905e-14,3.209537477312992653813e-02,8.507758741015462803578e-15,0,nan,9.983255173823152348153e-01
92014,3.208491841798655902496e-02,3.208474423670958086685e-02,9.470126412791866487272e-12,5.062392363774217113954e-14,5.062581979980691918252e-14,3.208491841798682230651e-02,8.205772989641260397999e-15,0,nan,9.983265914761232961202e-01
92074,3.207447227592363780957e-02,3.207429826471608347305e-02,9.454711293061936935351e-12,5.052507519984952883014e-14,5.052697136191427687313e-14,3.207447227592387322713e-02,7.339717363736461770744e-15,0,nan,9.983276641402995683341e-01
92134,3.206403633032588879059e-02,3.206386248891118090354e-02,9.439331279494707703015e-12,5.042648394200649923667e-14,5.042838010407124727966e-14,3.206403633032611662552e-02,7.105622006078373344280e-15,0,nan,9.983287353775846025700e-01
92137,3.206351480040570134378e-02,3.206334096747338879840e-02,9.438563198508903469312e-12,5.042156111508357293427e-14,5.042345727714832097725e-14,3.206351480040592673586e-02,7.029549958438331307384e-15,0,nan,9.983287889020426342820e-01
92194,3.205361056461617647040e-02,3.205343689271836910004e-02,9.423986269363867112933e-12,5.032814902835543589153e-14,5.033004519042018393452e-14,3.205361056461640689724e-02,7.188795237483332683354e-15,0,nan,9.983298051907208333624e-01
92254,3.204319496225508517862e-02,3.204302145959884995374e-02,9.408676160310259188183e-12,5.023006962629663321242e-14,5.023196578836138125541e-14,3.204319496225530486508e-02,6.855947587581419002990e-15,0,nan,9.983308735824460525298e-01
92314,3.203278950674073866089e-02,3.203261617305138558853e-02,9.393400850340281660347e-12,5.013224490647286169780e-14,5.013414106853760974078e-14,3.203278950674096761390e-02,7.147457626025875807090e-15,0,nan,9.983319405554803015494e-01
92373,3.202256735410385218854e-02,3.202239418629800743465e-02,9.378413964255788923974e-12,5.003629814807035835027e-14,5.003819431013510639325e-14,3.202256735410409185143e-02,7.484187247628818344206e-15,0,nan,9.983329883648501329105e-01
92374,3.202239418160880007891e-02,3.202222101661225672764e-02,9.378160237824443882077e-12,5.003467404275567475603e-14,5.003657020482042279901e-14,3.202239418160903869148e-02,7.451428148066591144509e-15,0,nan,9.983330061125464259704e-01
92434,3.201200897043229853800e-02,3.201183597385511697686e-02,9.362954221495778551903e-12,4.993735621223015375326e-14,4.993925237429490179625e-14,3.201200897043253869217e-02,7.502002437870844536933e-15,0,nan,9.983340702563581216516e-01
92494,3.200163385682151112599e-02,3.200146102839086098557e-02,9.347782700448281217202e-12,4.984029059518025038924e-14,4.984218675724499843222e-14,3.200163385682175617601e-02,7.657422145032793020155e-15,0,nan,9.983351329896182831418e-01
92555,3.199109615920124605193e-02,3.199092350144051855043e-02,9.332393579525662762131e-12,4.974186492999370766655e-14,4.974376109205845570953e-14,3.199109615920148495588e-02,7.467826282609757053878e-15,0,nan,9.983362119918721200372e-01
92610,3.198160387528702075510e-02,3.198143137116833678579e-02,9.318548532881910667279e-12,4.965334253464744843747e-14,4.965523869671219648045e-14,3.198160387528727272708e-02,7.878653428389289166271e-15,0,nan,9.983371836175840223059e-01
92615,3.198074135931155970169e-02,3.198056886914903140795e-02,9.317291318487934806177e-12,4.964530546299110684391e-14,4.964720162505585488689e-14,3.198074135931180882086e-02,7.789662011025642490256e-15,0,nan,9.983372718887199033901e-01
92675,3.197039660776999220326e-02,3.197022428493469931032e-02,9.302223250503429871724e-12,4.954899575588937489210e-14,4.955089191795412293508e-14,3.197039660777024264380e-02,7.833513625787056111432e-15,0,nan,9.983383303831361639969e-01
92735,3.196006188833543787409e-02,3.195988973255702719767e-02,9.287189276100941682928e-12,4.945293500167682353134e-14,4.945483116374157157432e-14,3.196006188833567754375e-02,7.499036370106966778884e-15,0,nan,9.983393874777984440733e-01
92795,3.194973718480351165816e-02,3.194956519581222675885e-02,9.272189296162686003046e-12,4.935712239646877639091e-14,4.935901855853352443389e-14,3.194973718480373152758e-02,6.881728730496689724299e-15,0,nan,9.983404431753761670582e-01
92847,3.194079719766387825963e-02,3.194062535300372374092e-02,9.259216734945028837012e-12,4.927428491123377500489e-14,4.927618107329852304788e-14,3.194079719766409584546e-02,6.812160076787226341395e-15,0,nan,9.983413569852451007565e-01
92855,3.193942248100642422592e-02,3.193925065853314010367e-02,9.257223211922861510752e-12,4.926155713949327391584e-14,4.926345330155802195883e-14,3.193942248100664280447e-02,6.843534701820247694447e-15,0,nan,9.983414974785272499695e-01
92915,3.192911776081294034091e-02,3.192894610458912180162e-02,9.242290924966156801201e-12,4.916623843307761875257e-14,4.916813459514236679555e-14,3.192911776081316342906e-02,6.986981324922366048086e-15,0,nan,9.983425503899102618644e-01
92975,3.191882300812826089853e-02,3.191865151788599030969e-02,9.227392337226364382662e-12,4.907116548263427988610e-14,4.907306164469902792908e-14,3.191882300812845332070e-02,6.028485719684953666975e-15,0,nan,9.983436019121822037727e-01
93035,3.190853820689377312592e-02,3.190836688236572266097e-02,9.212527350984629730316e-12,4.897633749664565180425e-14,4.897823365871039984723e-14,3.190853820689397473331e-02,6.318289877977594684397e-15,0,nan,9.983446520479714528110e-01
93085,3.189997512944022645121e-02,3.189980394280360342929e-02,9.200165460001047424577e-12,4.889750073168762912103e-14,4.889939689375237716401e-14,3.189997512944042286459e-02,6.157164296966697609527e-15,0,nan,9.983455261039202474453e-01
93095,3.189826334108719629867e-02,3.189809218200665569265e-02,9.197695868868439869550e-12,4.888175368665253302075e-14,4.888364984871728106373e-14,3.189826334108738701661e-02,5.978944256758927302465e-15,0,nan,9.983457007999248924513e-01
93155,3.188799839472223479619e-02,3.188782740082309052898e-02,9.182897793849755267346e-12,4.878741326723812538766e-14,4.878930942930287343064e-14,3.188799839472244176700e-02,6.490554974123056312229e-15,0,nan,9.983467481706624739330e-01
93215,3.187774335184865442949e-02,3.187757252286538972585e-02,9.168133029243860229225e-12,4.869331545601600340575e-14,4.869521161808075144873e-14,3.187774335184887839856e-02,7.025875743748438471432e-15,0,nan,9.983477941628111927198e-01
93275,3.186749819655211590774e-02,3.186732753221981073732e-02,9.153401478707838659056e-12,4.859945947361591130155e-14,4.860135563568065934454e-14,3.186749819655232002913e-02,6.405315739006264121680e-15,0,nan,9.983488387789933915842e-01
93323,3.185930918069869444142e-02,3.185913864789681471112e-02,9.141640087884109850178e-12,4.852454828262740079036e-14,4.852644444469214883334e-14,3.185930918069890024333e-02,6.459710094817823410935e-15,0,nan,9.983496734829881265002e-01
93335,3.185726291295395973258e-02,3.185709241300828387100e-02,9.138703046238977152932e-12,4.850584454366918838153e-14,4.850774070573393642451e-14,3.185726291295416974254e-02,6.592216079085862797112e-15,0,nan,9.983498820218058339882e-01
93395,3.184703748521128946480e-02,3.184686714938851637147e-02,9.124037636173643165603e-12,4.841246989279699303047e-14,4.841436605486174107345e-14,3.184703748521150727424e-02,6.839237096697041740408e-15,0,nan,9.983509238938548148857e-01
93455,3.183682189751673580203e-02,3.183665172555372874230e-02,9.109405153185640913906e-12,4.831933475059566814297e-14,4.832123091266041618596e-14,3.183682189751698592747e-02,7.856482722979130969533e-15,0,nan,9.983519643977311844459e-01
93515,3.182661613409847739531e-02,3.182644612573268944056e-02,9.094805502285001649102e-12,4.822643834962451907040e-14,4.822833451168926711338e-14,3.182661613409873003813e-02,7.938098792757504803595e-15,0,nan,9.983530035360336019122e-01
93563,3.181845858626666800895e-02,3.181828870859001318072e-02,9.083149357047768535380e-12,4.815229260869566077337e-14,4.815418877076040881635e-14,3.181845858626691799886e-02,7.856757587520052938300e-15,0,nan,9.983538338651943115100e-01
93575,3.181642017921997023233e-02,3.181625033418943732100e-02,9.080238588816333019861e-12,4.813377992539099932762e-14,4.813567608745574737060e-14,3.181642017922023264991e-02,8.247866411267381508183e-15,0,nan,9.983540413113368726709e-01
93635,3.180623401717996151516e-02,3.180606433522331633057e-02,9.065704318457621799928e-12,4.804135871633855503228e-14,4.804325487840330307526e-14,3.180623401718025359584e-02,9.183126709626717569197e-15,0,nan,9.983550777262137565981e-01
93695,3.179605763231240639355e-02,3.179588811316885754721e-02,9.051202597218823762172e-12,4.794917396383364421706e-14,4.795107012589839226004e-14,3.179605763231271798648e-02,9.799734662453872188494e-15,0,nan,9.983561127832384423319e-01
93755,3.178589100898629449254e-02,3.178572165239563346306e-02,9.036733331440420568002e-12,4.785722491215200360568e-14,4.785912107421675164866e-14,3.178589100898661498271e-02,1.008278050459888144510e-14,0,nan,9.983571464849729589657e-01
93802,3.177793396210516069234e-02,3.177776473266623324943e-02,9.025421681992792447117e-12,4.778536229752511428304e-14,4.778725845958986232603e-14,3.177793396210548638328e-02,1.024896536292246287280e-14,0,nan,9.983579552730209016593e-01
93815,3.177573413160558052359e-02,3.177556493730819553445e-02,9.022296427792101426970e-12,4.776551080846592386124e-14,4.776740697053067190422e-14,3.177573413160589693783e-02,9.957731844495903276427e-15,0,nan,9.983581788339731123271e-01
93875,3.176558698460905938443e-02,3.176541795234590070951e-02,9.007891793271292893542e-12,4.767403090283108603066e-14,4.767592706489583407365e-14,3.176558698460937899029e-02,1.006138686952747365525e-14,0,nan,9.983592098327839086682e-01
93935,3.175544955247032452572e-02,3.175528068198292530600e-02,8.993519335201961059915e-12,4.758278444817421121239e-14,4.758468061023895925537e-14,3.175544955247063882238e-02,9.897408530056181958630e-15,0,nan,9.983602394839506024150e-01
93995,3.174532181969759447870e-02,3.174515311072807766113e-02,8.979178961233133586452e-12,4.749177070027958417736e-14,4.749366686234433222034e-14,3.174532181969791698819e-02,1.015927608372370588919e-14,0,nan,9.983612677900048180545e-01
94043,3.173722660663455541474e-02,3.173705802669404829608e-02,8.967729700757316869185e-12,4.741912675253669016086e-14,4.742102291460143820384e-14,3.173722660663487814446e-02,1.016880653433613788271e-14,0,nan,9.983620894680701406652e-01
94056,3.173503521864231430305e-02,3.173486667361886254257e-02,8.964632376827261057581e-12,4.739947784912099253559e-14,4.740137401118574057857e-14,3.173503521864262929766e-02,9.925768484412671700933e-15,0,nan,9.983623118581790190518e-01
94116,3.172492699927546150329e-02,3.172475861525156370924e-02,8.950356426197945690766e-12,4.730893114101240765798e-14,4.731082730307715570096e-14,3.172492699927578605244e-02,1.023009900313928218981e-14,0,nan,9.983633374592815648671e-01
94176,3.171482843275019725127e-02,3.171466020946969721628e-02,8.936112283033159460451e-12,4.721861491180218467321e-14,4.722051107386693271619e-14,3.171482843275048490027e-02,9.069858327176984497401e-15,0,nan,9.983643617228933324500e-01
94236,3.170473950371292815031e-02,3.170457144092023865634e-02,8.921899856274174717062e-12,4.712852842862570321406e-14,4.713042459069045125704e-14,3.170473950371319707650e-02,8.482207666717028680510e-15,0,nan,9.983653846515119518329e-01
94284,3.169667528917874399497e-02,3.169650735459265955551e-02,8.910552689691107972991e-12,4.705662416852884690772e-14,4.705852033059359495070e-14,3.169667528917898012742e-02,7.449754737664198345518e-15,0,nan,9.983662020349001448949e-01
94296,3.169466019684431812298e-02,3.169449229428442094125e-02,8.907719055180803197139e-12,4.703867096141375412409e-14,4.704056712347850216707e-14,3.169466019684456134002e-02,7.673754473594699112822e-15,0,nan,9.983664062476456143701e-01
94356,3.168459049685904554972e-02,3.168442275427748450189e-02,8.893569789329866591640e-12,4.694904178287881715131e-14,4.695093794494356519429e-14,3.168459049685928625276e-02,7.596848907073883872825e-15,0,nan,9.983674265137856631311e-01
94416,3.167453038850581020780e-02,3.167436280564870504373e-02,8.879451968614063852125e-12,4.685964016850362944462e-14,4.686153633056837748760e-14,3.167453038850605281498e-02,7.659377227597766704067e-15,0,nan,9.983684454524263318306e-01
94476,3.166447985656720143233e-02,3.166431243318123395225e-02,8.865365503240580387171e-12,4.677046539652857427797e-14,4.677236155859332232095e-14,3.166447985656741746300e-02,6.822492331410257490660e-15,0,nan,9.983694630660581871952e-01
94525,3.165627901541211847158e-02,3.165611172207338092077e-02,8.853884753755824313679e-12,4.669780710483967283377e-14,4.669970326690442087675e-14,3.165627901541232800382e-02,6.618978627468405677851e-15,0,nan,9.983702931360111691370e-01
94536,3.165443888585951076609e-02,3.165427162169191788177e-02,8.851310303729674644510e-12,4.668151674793864096695e-14,4.668341291000338900993e-14,3.165443888585971537536e-02,6.463841595061391210717e-15,0,nan,9.983704793571509898405e-01
94596,3.164440746123276665402e-02,3.164424035603134732764e-02,8.837286280913591052812e-12,4.659279350645241364941e-14,4.659468966851716169239e-14,3.164440746123296415161e-02,6.241153049098887006944e-15,0,nan,9.983714943281785043406e-01
94656,3.163438556757058178759e-02,3.163421862108369703170e-02,8.823293345935186818377e-12,4.650429495850945473096e-14,4.650619112057420277394e-14,3.163438556757076775537e-02,5.878659385950475313073e-15,0,nan,9.983725079816078047668e-01
94716,3.162437318979003514352e-02,3.162420640176660108223e-02,8.809331410246613146125e-12,4.641602039325805715079e-14,4.641791655532280519378e-14,3.162437318979022091140e-02,5.874199521525960634585e-15,0,nan,9.983735203198950725902e-01
94767,3.161587013929655076705e-02,3.161570348577005112878e-02,8.797488072184795044163e-12,4.634116259016325514194e-14,4.634305875222800318492e-14,3.161587013929672639764e-02,5.555140085453028435444e-15,0,nan,9.983743797752447524541e-01
94776,3.161437031284163035050e-02,3.161420368303111821939e-02,8.795400385608128058369e-12,4.632796910254372767803e-14,4.632986526460847572101e-14,3.161437031284181372635e-02,5.800395674573672853130e-15,0,nan,9.983745313454957848761e-01
94836,3.160437692170917078904e-02,3.160421044986160693524e-02,8.781500184086788746633e-12,4.624014038089699250265e-14,4.624203654296174054563e-14,3.160437692170933668892e-02,5.249268905385985267527e-15,0,nan,9.983755410608590787633e-01
94896,3.159439300140962775254e-02,3.159422668727559363466e-02,8.767630718055140099862e-12,4.615253352552120159996e-14,4.615442968758594964295e-14,3.159439300140978599524e-02,5.008568931803417745934e-15,0,nan,9.983765494684207198166e-01
94956,3.158441853699311963055e-02,3.158425238032375181874e-02,8.753791900190063072421e-12,4.606514783628136531342e-14,4.606704399834611335640e-14,3.158441853699326920979e-02,4.735855499329095707538e-15,0,nan,9.983775565706170629192e-01
95010,3.157544959146877522338e-02,3.157528357630526999467e-02,8.741363096365531963816e-12,4.598668923648540380810e-14,4.598858539855015185109e-14,3.157544959146892008634e-02,4.587835316535244233058e-15,0,nan,9.983784618485126703701e-01
95016,3.157445351354276619205e-02,3.157428751408973555126e-02,8.739983643471426068003e-12,4.597798261569194977354e-14,4.597987877775669781652e-14,3.157445351354291119731e-02,4.592486905407960309137e-15,0,nan,9.983785623698752702206e-01
95076,3.156449791617462613535e-02,3.156433207369016558097e-02,8.726205861180953492205e-12,4.589103716890545976024e-14,4.589293333097020780322e-14,3.156449791617476048833e-02,4.256458579461227689306e-15,0,nan,9.983795668686192586907e-01
95136,3.155455173003758606587e-02,3.155438604427446280809e-02,8.712458466900888192325e-12,4.580431080370065175584e-14,4.580620696576539979882e-14,3.155455173003769587522e-02,3.479984511315899301860e-15,0,nan,9.983805700692663714023e-01
95196,3.154461494031324947374e-02,3.154444941102479277317e-02,8.698741374512813094807e-12,4.571780283047080428285e-14,4.571969899253555232583e-14,3.154461494031333338421e-02,2.660056939847575902815e-15,0,nan,9.983815719742239807254e-01
95254,3.153501829482658475046e-02,3.153485291656299427387e-02,8.685510241496514393548e-12,4.563438540425430624460e-14,4.563628156631905428758e-14,3.153501829482665361762e-02,2.183831513897087278077e-15,0,nan,9.983825392529821430502e-01
95256,3.153468753221586734492e-02,3.153452215915593381812e-02,8.685054498196372740967e-12,4.563151256221240672948e-14,4.563340872427715477246e-14,3.153468753221593353207e-02,2.098868252010869883930e-15,0,nan,9.983825725858939357789e-01
95316,3.152476949099222713890e-02,3.152460427391522157503e-02,8.671397752428105538564e-12,4.554543931451354052859e-14,4.554733547657828857157e-14,3.152476949099230893179e-02,2.594559479397153028794e-15,0,nan,9.983835719066690460376e-01
95376,3.151486080192167360536e-02,3.151469574058253508841e-02,8.657771051980338213472e-12,4.545958240554345783980e-14,4.546147856760820588278e-14,3.151486080192173218955e-02,1.858938458656433182614e-15,0,nan,9.983845699389545595400e-01
95436,3.150496145031580347284e-02,3.150479654447001925943e-02,8.644174311919722663609e-12,4.537394115603938661830e-14,4.537583731810413466128e-14,3.150496145031584419480e-02,1.292556921119149520541e-15,0,nan,9.983855666851275953498e-01
95496,3.149507142151851402101e-02,3.149490667092210566258e-02,8.630607447606189248583e-12,4.528851488929646159728e-14,4.529041105136120964027e-14,3.149507142151856259666e-02,1.542325299378460604036e-15,0,nan,9.983865621475637702059e-01
95498,3.149474191428062314069e-02,3.149457716885499525272e-02,8.630155732337083340145e-12,4.528567104167605608931e-14,4.528756720374080413229e-14,3.149474191428067506042e-02,1.648520622147330765939e-15,0,nan,9.983865953075633945185e-01
95557,3.148502610100690352057e-02,3.148486150799779947906e-02,8.616845008730096751319e-12,4.520188454369575554118e-14,4.520378070576050358416e-14,3.148502610100697552854e-02,2.287054318486957604635e-15,0,nan,9.983875728874806977035e-01
95617,3.147515482875700570942e-02,3.147499039050687119623e-02,8.603338137569616710621e-12,4.511688977747681126009e-14,4.511878593954155930308e-14,3.147515482875708406335e-02,2.489390002340010763029e-15,0,nan,9.983885657682712479600e-01
95677,3.146529283529780895989e-02,3.146512855156428228875e-02,8.589860888590093541909e-12,4.503210796800888875367e-14,4.503400413007363679665e-14,3.146529283529791029553e-02,3.220552696208715883657e-15,0,nan,9.983895573724685579731e-01
95737,3.145544010610196866695e-02,3.145527597664320856863e-02,8.576413178317430588779e-12,4.494753844874822623849e-14,4.494943461081297428147e-14,3.145544010610210201365e-02,4.239225468490005565449e-15,0,nan,9.983905477024296059620e-01
95742,3.145461946305959377579e-02,3.145445534644616958353e-02,8.575293866529457106859e-12,4.494050055052065574668e-14,4.494239671258540378966e-14,3.145461946305972774930e-02,4.259263328830174626074e-15,0,nan,9.983906301724829125059e-01
95797,3.144559662667397587077e-02,3.144543265124867537086e-02,8.562994923564888930416e-12,4.486318055565310385092e-14,4.486507671771785189390e-14,3.144559662667412976310e-02,4.893923172009691209320e-15,0,nan,9.983915367605079108906e-01
95857,3.143576238255001847888e-02,3.143559856091739795891e-02,8.549606041431823853617e-12,4.477903362717247226031e-14,4.478092978923722030329e-14,3.143576238255019724687e-02,5.686771499556429912601e-15,0,nan,9.983925245490441690807e-01
95917,3.142593735929796738837e-02,3.142577369121777458583e-02,8.536246449302634415861e-12,4.469509700423570403768e-14,4.469699316630045208067e-14,3.142593735929815213642e-02,5.878839764722804967967e-15,0,nan,9.983935110703806421707e-01
95977,3.141612154251718913578e-02,3.141595802774969220517e-02,8.522916064845463105144e-12,4.461137003024091172278e-14,4.461326619230565976576e-14,3.141612154251739704849e-02,6.618025937786729172052e-15,0,nan,9.983944963268424134832e-01
95988,3.141432297361893000165e-02,3.141415948693279669435e-02,8.520475322767614367569e-12,4.459604277441527200006e-14,4.459793893648002004304e-14,3.141432297361913336748e-02,6.473665994424275711222e-15,0,nan,9.983946768201757279650e-01
96037,3.140631491783860834710e-02,3.140615155614460279887e-02,8.509614806011268261820e-12,4.452785205104545149178e-14,4.452974821311019953477e-14,3.140631491783880093190e-02,6.132040626967619503820e-15,0,nan,9.983954803207662227608e-01
96097,3.139651747092440936537e-02,3.139635426206521806591e-02,8.496342591032383191818e-12,4.444454241495339994736e-14,4.444643857701814799034e-14,3.139651747092461071866e-02,6.413236253860658273083e-15,0,nan,9.983964630544604230565e-01
96157,3.138672918746815421187e-02,3.138656613120560656682e-02,8.483099338421626631309e-12,4.436144047270663063190e-14,4.436333663477137867488e-14,3.138672918746836326299e-02,6.660493938872013188702e-15,0,nan,9.983974445302442950970e-01
96217,3.137695005319460217486e-02,3.137678714929106188469e-02,8.469884966971106947168e-12,4.427854557747339761713e-14,4.428044173953814566011e-14,3.137695005319479761924e-02,6.228915873534914673217e-15,0,nan,9.983984247504303960376e-01
96234,3.137418095988419447506e-02,3.137401809910590755326e-02,8.466146134610004487604e-12,4.425509624355750711695e-14,4.425699240562225515994e-14,3.137418095988440164577e-02,6.603222778504976017054e-15,0,nan,9.983987022515235652993e-01
96277,3.136718005385957797060e-02,3.136701730207791527505e-02,8.456699395750956894013e-12,4.419585708483738732575e-14,4.419775324690213536874e-14,3.136718005385976758739e-02,6.045069886638251024327e-15,0,nan,9.983994037173160888618e-01
96337,3.135741917524997868227e-02,3.135725657535359117700e-02,8.443542544108401319454e-12,4.411337435278799603342e-14,4.411527051485274407640e-14,3.135741917525015460763e-02,5.610326348278810934247e-15,0,nan,9.984003814332015274520e-01
96397,3.134766740318362804318e-02,3.134750495493641292422e-02,8.430414331666492298994e-12,4.403109674170936271765e-14,4.403299290377411076063e-14,3.134766740318378087164e-02,4.875273768908148432321e-15,0,nan,9.984013579003784340671e-01
96457,3.133792472350916541446e-02,3.133776242667554723376e-02,8.417314678323036622045e-12,4.394902361436974801646e-14,4.395091977643449605944e-14,3.133792472350932276946e-02,5.021232454466906933170e-15,0,nan,9.984023331211254307141e-01
96480,3.133419243740532406095e-02,3.133403019855123677884e-02,8.412300699845243127770e-12,4.391761633167899343066e-14,4.391951249374374147364e-14,3.133419243740547918656e-02,4.950681727957026962003e-15,0,nan,9.984027066257506695173e-01
96517,3.132819112210607354063e-02,3.132802897645099032831e-02,8.404243504249583530345e-12,4.386715433591213075979e-14,4.386905049797687880277e-14,3.132819112210622469874e-02,4.824986895861701278482e-15,0,nan,9.984033070977298530784e-01
96577,3.131846658488444956614e-02,3.131830459017333895266e-02,8.391200729890128303949e-12,4.378548827384269022132e-14,4.378738443590743826431e-14,3.131846658488461307399e-02,5.220812825015376907750e-15,0,nan,9.984042798324604243466e-01
96637,3.130875109778503279090e-02,3.130858925378384588489e-02,8.378186275960202897872e-12,4.370402479802149931622e-14,4.370592096008624735920e-14,3.130875109778521063394e-02,5.680298043510702759985e-15,0,nan,9.984052513275889624523e-01
96697,3.129904464677906589243e-02,3.129888295325426034177e-02,8.365200063445682092620e-12,4.362276328065186397797e-14,4.362465944271661202095e-14,3.129904464677925113515e-02,5.918478328116906255529e-15,0,nan,9.984062215853801802810e-01
96728,3.129403318288206947706e-02,3.129387156701205624509e-02,8.358501559564006158047e-12,4.358085708611697368003e-14,4.358275324818172172302e-14,3.129403318288225109109e-02,5.803471454936381018166e-15,0,nan,9.984067224011864270143e-01
96757,3.128934721786822553691e-02,3.128918567458676552873e-02,8.352242013601725090557e-12,4.354170309627029494292e-14,4.354359925833504298590e-14,3.128934721786839420827e-02,5.390696190565466655811e-15,0,nan,9.984071906080947128169e-01
96817,3.127965879708447666241e-02,3.127949740381383986199e-02,8.339312047951619443403e-12,4.346084362173588924793e-14,4.346273978380063729091e-14,3.127965879708464063444e-02,5.242129625677348134753e-15,0,nan,9.984081583979774604520e-01
96877,3.126997937049007941779e-02,3.126981812699823615187e-02,8.326410088285787601043e-12,4.338018423622103536279e-14,4.338208039828578340577e-14,3.126997937049024777406e-02,5.383958415883830554729e-15,0,nan,9.984091249572751153849e-01
96937,3.126030892417749895706e-02,3.126014783023291915276e-02,8.313536056660741800199e-12,4.329972432120135090883e-14,4.330162048326609895181e-14,3.126030892417764540228e-02,4.684701634647808591526e-15,0,nan,9.984100902882350404475e-01
96975,3.125418894667909147644e-02,3.125402794732826117219e-02,8.305396913023937563196e-12,4.324886926572650593045e-14,4.325076542779125397343e-14,3.125418894667925571274e-02,5.254857216772213045236e-15,0,nan,9.984107010301923558677e-01
96997,3.125064744426918339482e-02,3.125048649964085045738e-02,8.300689875397840680806e-12,4.321946326044457366387e-14,4.322135942250932170685e-14,3.125064744426935176803e-02,5.387831069915499814428e-15,0,nan,9.984110543930788127286e-01
97058,3.124083411723116779357e-02,3.124067332417137382583e-02,8.287658061802721960409e-12,4.313806773571106779225e-14,4.313996389777581583523e-14,3.124083411723134740860e-02,5.749367313854771564369e-15,0,nan,9.984120333117062270488e-01
97118,3.123119067748107713367e-02,3.123103003327315149718e-02,8.274867810227539189590e-12,4.305820583254979112864e-14,4.306010199461453917162e-14,3.123119067748125455489e-02,5.680898209420717292650e-15,0,nan,9.984129949506799324367e-01
97178,3.122155616245299997180e-02,3.122139566686741793400e-02,8.262105176278743361550e-12,4.297854093847809842158e-14,4.298043710054284646456e-14,3.122155616245317805370e-02,5.703812454767986310161e-15,0,nan,9.984139553702541300785e-01
97224,3.121417573635825587486e-02,3.121401535456134676561e-02,8.252339145656126995750e-12,4.291759755936452042417e-14,4.291949372142926846715e-14,3.121417573635843059234e-02,5.597376253207696109062e-15,0,nan,9.984146908675065871966e-01
97238,3.121193055838947932878e-02,3.121177021119721922693e-02,8.249370083331405461534e-12,4.289907244637523182257e-14,4.290096860843997986555e-14,3.121193055838965168983e-02,5.522280656380387087349e-15,0,nan,9.984149145726434459720e-01
97298,3.120231385156270118020e-02,3.120215365253523054356e-02,8.236662455020220702424e-12,4.281979975136396269830e-14,4.282169591342871074129e-14,3.120231385156288096463e-02,5.761894389496200792498e-15,0,nan,9.984158725600515084018e-01
97358,3.119270602827448404804e-02,3.119254597718376306736e-02,8.223982215238587070520e-12,4.274072225080151548086e-14,4.274261841286626352385e-14,3.119270602827466085430e-02,5.668192721651254261669e-15,0,nan,9.984168293346847516761e-01
97418,3.118310707485610899781e-02,3.118294717147459052531e-02,8.211329288137449724771e-12,4.266183934426922112525e-14,4.266373550633396916823e-14,3.118310707485629387630e-02,5.928802823323503694784e-15,0,nan,9.984177848987355273470e-01
97473,3.117431581450745906037e-02,3.117415604632656558892e-02,8.199754700493397826883e-12,4.258970044778430144328e-14,4.259159660984904948627e-14,3.117431581450765344596e-02,6.235440489600986691140e-15,0,nan,9.984186597708585358610e-01
97478,3.117351697766831269965e-02,3.117335722176893531010e-02,8.198703598124360673005e-12,4.258315043356355899601e-14,4.258504659562830703899e-14,3.117351697766850844727e-02,6.279292137130380863799e-15,0,nan,9.984187392543964722743e-01
97538,3.116393572310118334490e-02,3.116377611445737827456e-02,8.186105069862442009901e-12,4.250465492268644271383e-14,4.250655108475119075681e-14,3.116393572310137740353e-02,6.227025946658475116438e-15,0,nan,9.984196924038561709496e-01
97598,3.115436329757403921548e-02,3.115420383595972342317e-02,8.173533628269294208441e-12,4.242635221783541054080e-14,4.242824837990015858378e-14,3.115436329757423694854e-02,6.346881924187306739680e-15,0,nan,9.984206443492914221532e-01
97658,3.114479968753541133664e-02,3.114464037272498750375e-02,8.160989198516073119519e-12,4.234824172739471257414e-14,4.235013788945946061712e-14,3.114479968753560579338e-02,6.243634371833249135753e-15,0,nan,9.984215950928794655020e-01
97718,3.113524487946290469909e-02,3.113508571123125776015e-02,8.148471706026397993596e-12,4.227032286192544745186e-14,4.227221902399019549484e-14,3.113524487946310454804e-02,6.418737169046663133165e-15,0,nan,9.984225446367867995304e-01
97723,3.113444904234465362980e-02,3.113428988631775778950e-02,8.147429795238777484187e-12,4.226383825445022126926e-14,4.226573441651496931224e-14,3.113444904234485692448e-02,6.529573827631131235766e-15,0,nan,9.984226237113608658507e-01
97778,3.112569885986317050341e-02,3.112553983798567111552e-02,8.135981076475423098705e-12,4.219259503415665097944e-14,4.219449119622139902242e-14,3.112569885986337547522e-02,6.585291779728840530455e-15,0,nan,9.984234929831793123670e-01
97838,3.111616161527178126001e-02,3.111600273952427886393e-02,8.123517235788763657926e-12,4.211505765897563481776e-14,4.211695382104038286075e-14,3.111616161527200239151e-02,7.106644647949073457257e-15,0,nan,9.984244401342136608635e-01
97898,3.110663313225322038069e-02,3.110647440241204667033e-02,8.111080110141602886450e-12,4.203771015341930081028e-14,4.203960631548404885327e-14,3.110663313225343095478e-02,6.769427081935663551627e-15,0,nan,9.984253860920506435783e-01
97958,3.109711339740069135917e-02,3.109695481324266028156e-02,8.098669625957549507213e-12,4.196055193666403195545e-14,4.196244809872877999843e-14,3.109711339740088914475e-02,6.360255332644449084308e-15,0,nan,9.984263308588337780254e-01
97973,3.109473482902012572704e-02,3.109457628124806180536e-02,8.095571159041490751945e-12,4.194129189098812256863e-14,4.194318805305287061162e-14,3.109473482902032381755e-02,6.370548398817806192433e-15,0,nan,9.984265668646778996826e-01
98018,3.108760239733610736268e-02,3.108744395863850470962e-02,8.086285709907726222901e-12,4.188358243001709353317e-14,4.188547859208184157616e-14,3.108760239733630804511e-02,6.455384736021746402694e-15,0,nan,9.984272744367025651294e-01
98078,3.107810011871003572081e-02,3.107794182525062606781e-02,8.073928288909839293173e-12,4.180680105690770738715e-14,4.180869721897245543013e-14,3.107810011871024287627e-02,6.665641045846282406223e-15,0,nan,9.984282168277970265571e-01
98138,3.106860654820158690326e-02,3.106844839975861014003e-02,8.061597290127143816574e-12,4.173020724287771965718e-14,4.173210340494246770017e-14,3.106860654820179430097e-02,6.675475157836257194218e-15,0,nan,9.984291580342514989613e-01
98198,3.105912167251832084469e-02,3.105896366887048870575e-02,8.049292640967449477072e-12,4.165380041557245234079e-14,4.165569657763720038378e-14,3.105912167251853000931e-02,6.734402348349525066092e-15,0,nan,9.984300980581917039241e-01
98224,3.105501425660634959303e-02,3.105485631563447909698e-02,8.043968791120483096955e-12,4.162074871645284346920e-14,4.162264487851759151219e-14,3.105501425660655617759e-02,6.652212678594974450251e-15,0,nan,9.984305050351981938991e-01
98258,3.104964547839620184200e-02,3.104948761932270137609e-02,8.037014269082202548989e-12,4.157758000473198848486e-14,4.157947616679673652784e-14,3.104964547839640651565e-02,6.591819329632832743599e-15,0,nan,9.984310369017411407929e-01
98318,3.104017795259948059305e-02,3.104002023787997069371e-02,8.024762102365459315227e-12,4.150154544218191199707e-14,4.150344160424666004005e-14,3.104017795259969129250e-02,6.787958688615076456017e-15,0,nan,9.984319745670133764846e-01
98378,3.103071908192068378840e-02,3.103056151133528825503e-02,8.012536068953007526295e-12,4.142569616182495354420e-14,4.142759232388970158718e-14,3.103071908192088508578e-02,6.487035617304284061912e-15,0,nan,9.984329110561250369927e-01
98438,3.102126885318044063888e-02,3.102111142650975511570e-02,8.000336097221303239835e-12,4.135003159963136823636e-14,4.135192776169611627935e-14,3.102126885318064455529e-02,6.573438589923667824630e-15,0,nan,9.984338463711772749024e-01
98476,3.101528817214237176980e-02,3.101513083650440233408e-02,7.992622895719729125771e-12,4.130220599535767266149e-14,4.130410215742242070447e-14,3.101528817214257329080e-02,6.497472971863678764073e-15,0,nan,9.984344381310836053986e-01
98498,3.101182725322752450903e-02,3.101166997025261301557e-02,7.988162115786658357007e-12,4.127455119363107956152e-14,4.127644735569582760451e-14,3.101182725322770517268e-02,5.825637291368127290687e-15,0,nan,9.984347805142787152829e-01
98559,3.100223712545300061572e-02,3.100207998834483488770e-02,7.975811804988032512506e-12,4.119800098936317307123e-14,4.119989715142792111421e-14,3.100223712545318979205e-02,6.102022175827418247060e-15,0,nan,9.984357290271689464012e-01
98619,3.099281288699815700705e-02,3.099265589314565555457e-02,7.963690021155243366561e-12,4.112289026395556118063e-14,4.112478642602030922361e-14,3.099281288699834720321e-02,6.136782963254617547708e-15,0,nan,9.984366608131923561406e-01
98679,3.098339723782697271992e-02,3.098324038701260468853e-02,7.951594013721626567529e-12,4.104796201185043654936e-14,4.104985817391518459235e-14,3.098339723782716143717e-02,6.090915245148184481916e-15,0,nan,9.984375914335683264143e-01
98728,3.097571415349980109011e-02,3.097555741933885956052e-02,7.941734679666727932929e-12,4.098690557991174741571e-14,4.098880174197649545869e-14,3.097571415349998882310e-02,6.060651043179964876967e-15,0,nan,9.984383505769739150038e-01
98739,3.097399016490019058034e-02,3.097383345690687961316e-02,7.939523712257014159093e-12,4.097321567926040862300e-14,4.097511184132515666598e-14,3.097399016490037920272e-02,6.089702291764054555688e-15,0,nan,9.984385208903768749666e-01
98799,3.096459165520624653989e-02,3.096443508981738118591e-02,7.927479046566311359632e-12,4.089865071441366685208e-14,4.090054687647841489506e-14,3.096459165520644297361e-02,6.343817445395620428498e-15,0,nan,9.984394491856924393159e-01
98859,3.095520169576122457289e-02,3.095504527276065134811e-02,7.915459946688586740539e-12,4.082426656754566845862e-14,4.082616272961041650160e-14,3.095520169576141534504e-02,6.162846244304209624634e-15,0,nan,9.984403763215897912946e-01
98919,3.094582027360871789856e-02,3.094566399278074475543e-02,7.903466342896081858685e-12,4.075006269089012330592e-14,4.075195885295487134890e-14,3.094582027360890375453e-02,6.005850471672245774536e-15,0,nan,9.984413023001317768904e-01
98979,3.093644737581979775598e-02,3.093629123694918714449e-02,7.891498165693336004993e-12,4.067603853867087121973e-14,4.067793470073561926272e-14,3.093644737581998536531e-02,6.064346213004113791044e-15,0,nan,9.984422271233778172590e-01
98981,3.093613509255131038822e-02,3.093597895840890718566e-02,7.891099663546460911735e-12,4.067357415583121342219e-14,4.067547031789596146517e-14,3.093613509255149757234e-02,6.050662643792944216747e-15,0,nan,9.984422579309467120834e-01
99039,3.092708298949295442348e-02,3.092692699236492329118e-02,7.879555345816301190852e-12,4.060219356709357646003e-14,4.060408972915832450301e-14,3.092708298949313224111e-02,5.749576404522382829544e-15,0,nan,9.984431507933869965861e-01
99099,3.091772710175394456300e-02,3.091757124615416782443e-02,7.867637814231337112502e-12,4.052852723433672301859e-14,4.053042339640147106157e-14,3.091772710175413675816e-02,6.216341946199707876714e-15,0,nan,9.984440733122029553023e-01
99159,3.090837969975584673121e-02,3.090822398547045032902e-02,7.855745502134457621633e-12,4.045503900054428927515e-14,4.045693516260903731814e-14,3.090837969975603726450e-02,6.164454011246041601418e-15,0,nan,9.984449946818790623299e-01
99219,3.089904077067886362107e-02,3.089888519749442799545e-02,7.843878340950284721067e-12,4.038172832781646523695e-14,4.038362448988121327993e-14,3.089904077067904399504e-02,5.837526588303369238580e-15,0,nan,9.984459149044544691771e-01
99235,3.089655181894085389516e-02,3.089639628334735557691e-02,7.840718003617396989936e-12,4.036220873474442728100e-14,4.036410489680917532398e-14,3.089655181894103361522e-02,5.816832365948733844170e-15,0,nan,9.984461601036678815536e-01
99279,3.088971030173027348953e-02,3.088955486943383010878e-02,7.832036262331174536854e-12,4.030859468020158529576e-14,4.031049084226633333874e-14,3.088971030173046522729e-02,6.207172686288713606196e-15,0,nan,9.984468339819590149771e-01
99339,3.088038828014444403536e-02,3.088023298852346845700e-02,7.820219198156430494989e-12,4.023563752368858537109e-14,4.023753368575333341408e-14,3.088038828014463365724e-02,6.140527640060589054699e-15,0,nan,9.984477519164302084008e-01
99399,3.087107469318262770175e-02,3.087091954202505345028e-02,7.808427080531273463508e-12,4.016285632619778510746e-14,4.016475248826253315045e-14,3.087107469318283309538e-02,6.653271170156662283059e-15,0,nan,9.984486687098877686925e-01
99459,3.086176952813301024858e-02,3.086161451722721146829e-02,7.796659841786071104006e-12,4.009025055757369137678e-14,4.009214671963843941976e-14,3.086176952813322529670e-02,6.968107016179855231842e-15,0,nan,9.984495843643572457731e-01
99489,3.085712009986015663676e-02,3.085696515900102424035e-02,7.790785530908015622831e-12,4.005401329393702729022e-14,4.005590945600177533320e-14,3.085712009986037573539e-02,7.100423617804574151898e-15,0,nan,9.984500417651013495128e-01
99519,3.085247277231056503566e-02,3.085231790144536342946e-02,7.784917414475394787643e-12,4.001781968957631829387e-14,4.001971585164106633685e-14,3.085247277231077712254e-02,6.874226489471266714052e-15,0,nan,9.984504988818559058253e-01
99579,3.084318441305697669486e-02,3.084302968202163805489e-02,7.773199731377124415508e-12,3.994556319587308866878e-14,3.994745935793783671176e-14,3.084318441305718791099e-02,6.848065131624860995117e-15,0,nan,9.984514122643920185931e-01
99639,3.083390443774062031346e-02,3.083374984632485452107e-02,7.761506725491644421048e-12,3.987348055203120369723e-14,3.987537671409595174022e-14,3.083390443774081707413e-02,6.381308985593619076222e-15,0,nan,9.984523245139748908600e-01
99699,3.082463283375640530903e-02,3.082447838175036633479e-02,7.749838330040868330941e-12,3.980157123550899718691e-14,3.980346739757374522989e-14,3.082463283375661196644e-02,6.704294111782425946037e-15,0,nan,9.984532356325985648728e-01
99744,3.081768461688721635894e-02,3.081753026930102515313e-02,7.741103144003933772066e-12,3.974775268089228852297e-14,3.974964884295703656596e-14,3.081768461688742102920e-02,6.641325188940256883305e-15,0,nan,9.984539182305805287906e-01
99759,3.081536958852583441004e-02,3.081521527572011684426e-02,7.738194478467533600753e-12,3.972983472564899662287e-14,3.973173088771374466585e-14,3.081536958852603595476e-02,6.540395790372963672676e-15,0,nan,9.984541456222672696085e-01
99819,3.080611468949680242790e-02,3.080596051568244148067e-02,7.726575104434181088461e-12,3.965827050366900112607e-14,3.966016666573374916905e-14,3.080611468949699677114e-02,6.308592997749431946992e-15,0,nan,9.984550544849702580132e-01
99879,3.079686812414358584866e-02,3.079671408911205041092e-02,7.714980141822365374712e-12,3.958687805265467660096e-14,3.958877421471942464394e-14,3.079686812414377504025e-02,6.143208597386750788949e-15,0,nan,9.984559622226936786375e-01
99939,3.078762987996675609681e-02,3.078747598350996261818e-02,7.703409524731807310064e-12,3.951565685755159477614e-14,3.951755301961634281912e-14,3.078762987996695312006e-02,6.399429005457134501354e-15,0,nan,9.984568688374175702270e-01
100000,3.077824618255749211659e-02,3.077809242677214535133e-02,7.691670953856361395397e-12,3.944342367460634189013e-14,3.944531983667108993311e-14,3.077824618255770554687e-02,6.934452294179381553832e-15,0,nan,9.984577894131956569057e-01


==> anc/experiments/fixed_loss_lower_bounds/power_rate_summary.csv <==
case,p,alpha,exponent,D,final_ratio,observed_tail_start,observed_tail_end
power_p4_a4,4.0,4.0,4.0,7746.920963230223,0.9977911024121513,267,100000
power_p6_a4,6.0,4.0,3.0,39.50434769785077,0.9984577894132372,190,100000
power_p10_a4,10.0,4.0,2.5,1.3821583595474232,0.9986771378875203,156,100000
power_p4_a10,4.0,10.0,4.0,12807.176397235762,0.998471001544775,204,100000


==> anc/experiments/fixed_loss_lower_bounds/reproduce.py <==
#!/usr/bin/env python3
"""Run forward CD on the fixed manuscript witnesses and plot their lower bounds.

The C engine uses coordinate-based gradient queries. This script computes
analytic reference constants, validates the runs, and renders their CSV data.
"""
from pathlib import Path
import argparse
import csv
import hashlib
import json
import platform
import shutil
import subprocess
import sys

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import NullFormatter

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
BLUE, ORANGE, GREEN, RED = "#1f77b4", "#B44A16", "#176B42", "#d62728"
CASES = ["power_p4_a4", "power_p6_a4", "power_p10_a4", "power_p4_a10"]


def build_and_run(args):
    build = ROOT/".build/lower-bound-experiments"
    build.mkdir(parents=True, exist_ok=True)
    system_cc = shutil.which("cc")
    compiler = [system_cc] if system_cc else [sys.executable, "-m", "ziglang", "cc"]
    binary = build/"run_cd"
    command = compiler + ["-O3", "-std=c11", "-Wall", "-Wextra", str(HERE/"run_cd.c"),
                          "-lm", "-o", str(binary)]
    subprocess.run(command, check=True)
    subprocess.run([str(binary), str(HERE), str(args.blocks), str(args.power_steps),
                    str(args.tail_nodes)], check=True)
    # The actual invocation may need absolute paths; the public record must not.
    recorded_compiler = ["cc"] if system_cc else ["python", "-m", "ziglang", "cc"]
    return recorded_compiler + ["-O3", "-std=c11", "-Wall", "-Wextra",
                                (HERE/"run_cd.c").relative_to(ROOT).as_posix(),
                                "-lm", "-o", binary.relative_to(ROOT).as_posix()]


def read_data():
    with (HERE/"summary.csv").open() as f:
        rows = list(csv.DictReader(f))
    stats, traces = {}, {}
    for row in rows:
        case, precision = row.pop("case"), row.pop("precision")
        stats[case, precision] = {k: float(v) for k, v in row.items()}
        traces[case, precision] = np.genfromtxt(HERE/f"{case}_{precision}.csv", delimiter=",", names=True)
    return stats, traces


def validate(stats, traces):
    report = {}
    for case in ["block_gain_n", *CASES]:
        ext, dbl = traces[case, "extended"], traces[case, "float64"]
        a = stats[case, "extended"]
        assert np.array_equal(ext["n"], dbl["n"])
        assert np.all(ext["gap_lower"] > 0)
        assert a["max_sampled_position_error"] < 1e-5, (case, a)
        assert a["max_relative_omitted_area"] < 1e-3, (case, a)
        relative_gap_difference = float(np.max(np.abs(dbl["gap_lower"]-ext["gap_lower"])/ext["gap_lower"]))
        assert relative_gap_difference < 1e-4, (case, relative_gap_difference)
        report[case] = {
            **{key: value if np.isfinite(value) else None for key,value in a.items()},
            "float64_vs_extended_max_relative_gap_difference": relative_gap_difference,
            "samples": len(ext),
        }
    block = traces["block_gain_n", "extended"]
    selected = block[block["subsequence_j"] > 0]
    assert np.all(selected["gap_lower"] > selected["subsequence_lower_bound"])
    block_rows = []
    for row in selected:
        n, j = int(row["n"]), int(row["subsequence_j"])
        a, scale = 2.**(-j), stats["block_gain_n", "extended"]["spatial_scale"]
        C = .5*np.exp(-4)/6
        lower = scale**2*C*a*a/n**2
        assert np.isclose(lower, row["subsequence_lower_bound"], rtol=1e-14, atol=0)
        assert n >= j*4**j
        block_rows.append(dict(j=j, N_j=n, residual=float(row["gap_lower"]),
                               lower_bound=lower,
                               normalized_residual=n*n*float(row["gap_lower"]),
                               gain_weighted_residual=n**3*float(row["gap_lower"]),
                               gain_weighted_bound=n**3*lower,
                               ratio_to_proved_bound=float(row["gap_lower"])/lower))
    weighted = np.array([r["gain_weighted_residual"] for r in block_rows])
    assert np.all(np.diff(weighted)>0)
    report["block_gain_n"]["selected_subsequence"] = block_rows
    power_rows = []
    for case in CASES:
        a = report[case]
        assert abs(a["final_scaled_residual"]-1)<.02, (case, a)
        assert a["last_below_half"] < a["iterations"]//10
        power_rows.append(dict(case=case, p=a["p"], alpha=a["alpha"],
                               exponent=2*a["p"]/(a["p"]-2),
                               D=a["D"], final_ratio=a["final_scaled_residual"],
                               observed_tail_start=int(a["last_below_half"]+1),
                               observed_tail_end=int(a["iterations"])))
    write_rows("block_subsequence.csv", block_rows)
    write_rows("power_rate_summary.csv", power_rows)
    return report, block_rows, power_rows


def write_rows(name, rows):
    with (HERE/name).open("w", newline="") as f:
        writer=csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader(); writer.writerows(rows)


def style():
    plt.rcParams.update({
        "font.family":"serif", "font.serif":["STIXGeneral"], "mathtext.fontset":"stix",
        "font.size":10, "axes.labelsize":10, "axes.titlesize":10.5,
        "xtick.labelsize":9, "ytick.labelsize":9, "legend.fontsize":9,
        "text.color":"black", "axes.labelcolor":"black", "axes.edgecolor":"black",
        "xtick.color":"black", "ytick.color":"black", "axes.spines.top":False,
        "axes.spines.right":False, "pdf.fonttype":42, "ps.fonttype":42,
    })


def save(fig,name):
    fig.savefig(HERE/f"{name}.pdf", bbox_inches="tight", metadata={"CreationDate":None,"ModDate":None})
    fig.savefig(HERE/f"{name}.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def plot_block(traces):
    data=traces["block_gain_n", "extended"]
    data=data[data["n"]>=256]
    selected=data[data["subsequence_j"]>0]
    n=data["n"]; nj=selected["n"]
    fig, axes=plt.subplots(1,3,figsize=(7.2,2.85),layout="constrained")
    titles=["(a) Objective error", "(b) Vanishing remainder", "(c) Violating the refinement"]
    labels=[r"$F(x_n)-F^*$", r"$n^2(F(x_n)-F^*)$", r"$n^3(F(x_n)-F^*)$"]
    for ax, exponent, title, ylabel in zip(axes,[0,2,3],titles,labels):
        ax.loglog(n, n**exponent*data["gap_lower"],color=BLUE,lw=1.5)
        ax.loglog(n, n**(exponent-3),color="black",ls="--",lw=1)
        ax.scatter(nj,nj**exponent*selected["gap_lower"],s=17,color=BLUE,zorder=4)
        ax.plot(nj,nj**exponent*selected["subsequence_lower_bound"],color=ORANGE,
                marker="D",ms=3.5,ls=":",lw=1,zorder=3)
        ax.set(xlabel=r"Iteration $n$",ylabel=ylabel,title=title)
        ax.xaxis.set_minor_formatter(NullFormatter());ax.yaxis.set_minor_formatter(NullFormatter())
        ax.grid(False,which="both")
    handles=[Line2D([],[],color=BLUE,lw=1.5,label="Forward CD"),
             Line2D([],[],color=BLUE,marker="o",ls="none",ms=4,label=r"Selected $N_j$"),
             Line2D([],[],color=ORANGE,marker="D",ls=":",ms=4,label=r"Proved bound at $N_j$"),
             Line2D([],[],color="black",ls="--",lw=1,label="Proposed refinement")]
    fig.legend(handles=handles,loc="outside lower center",ncols=2,frameon=False,columnspacing=1.5)
    save(fig,"no_gain_forward_cd")


def plot_power(stats,traces):
    fig,axes=plt.subplots(1,2,figsize=(6.8,2.95),layout="constrained")
    handles=[]
    for case,color in zip(CASES,[BLUE,ORANGE,GREEN,RED]):
        data=traces[case,"extended"];data=data[data["n"]>=100]
        n=data["n"];a=stats[case,"extended"];p,alpha=a["p"],a["alpha"]
        q=2*p/(p-2);normalized=data["gap_lower"]/a["D"]
        label=rf"$p={p:g},\ \alpha={alpha:g}$"
        axes[0].loglog(n,normalized,color=color,lw=1.5)
        axes[0].loglog(n,.5*n**(-q),color=color,ls="--",lw=1)
        axes[1].semilogx(n,normalized*n**q,color=color,lw=1.5)
        handles.append(Line2D([],[],color=color,lw=1.5,label=label))
    axes[1].axhline(1,color="black",ls=":",lw=1)
    axes[1].axhline(.5,color="black",ls="--",lw=1)
    axes[0].set(title="(a) Forward errors and lower references",xlabel=r"Iteration $n$",ylabel=r"$(F(x_n)-F^*)/D$")
    axes[1].set(title="(b) Matching the positive constant",xlabel=r"Iteration $n$",ylabel=r"$n^{2p/(p-2)}(F(x_n)-F^*)/D$")
    for ax in axes:
        ax.xaxis.set_minor_formatter(NullFormatter());ax.grid(False,which="both")
    handles.extend([Line2D([],[],color="black",ls="--",lw=1,label=r"Lower reference $(D/2)n^{-2p/(p-2)}$"),
                    Line2D([],[],color="black",ls=":",lw=1,label=r"Predicted limit $1$")])
    fig.legend(handles=handles,loc="outside lower center",ncols=2,frameon=False,columnspacing=1.3)
    save(fig,"power_forward_cd")


def write_paper_table(block_rows,power_rows):
    lines=[r"% Generated from actual forward CD runs; do not edit measured values.",
           r"\begin{tabular}{@{}rrrr@{}}",r"\toprule",
           r"$j$ & $N_j$ & $N_j^3F(x_{N_j})$ & Proved lower bound \\",r"\midrule"]
    for r in block_rows:
        lines.append(f"{r['j']} & {r['N_j']:,} & {r['gain_weighted_residual']:.3g} & {r['gain_weighted_bound']:.3g}"+r" \\")
    lines.extend([r"\bottomrule",r"\end{tabular}",r"\par\medskip",r"\begin{tabular}{@{}rrrr@{}}",r"\toprule",
                  r"$p$ & $\alpha$ & Final ratio & Observed onset \\",r"\midrule"])
    for r in power_rows:
        lines.append(f"{r['p']:g} & {r['alpha']:g} & {r['final_ratio']:.6f} & {r['observed_tail_start']:,}"+r" \\")
    lines.extend([r"\bottomrule",r"\end{tabular}"])
    (HERE/"results_table.tex").write_text("\n".join(lines)+"\n")


def write_plot_metadata(plot_only, traces):
    inputs = [HERE/"summary.csv"]
    if (HERE/"metrics.json").exists():
        inputs.append(HERE/"metrics.json")
    inputs.extend(HERE/f"{case}_{precision}.csv" for case,precision in sorted(traces))
    metadata = {
        "operation":"plot-only" if plot_only else "run-and-plot",
        "validation":"passed",
        "provenance":"Input hashes identify the plotted files. metrics.json retains the original simulation settings and execution-source hashes; the script hash below identifies this plotting invocation only.",
        "input_sha256":{path.relative_to(HERE).as_posix():hashlib.sha256(path.read_bytes()).hexdigest() for path in inputs},
        "plotting_source_sha256":{"reproduce.py":hashlib.sha256(Path(__file__).read_bytes()).hexdigest()},
    }
    (HERE/"plot_metadata.json").write_text(json.dumps(metadata,indent=2)+"\n")


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--blocks",type=int,default=6)
    parser.add_argument("--power-steps",type=int,default=100000)
    parser.add_argument("--tail-nodes",type=int,default=5000000)
    parser.add_argument("--plot-only",action="store_true")
    args=parser.parse_args()
    compile_command=None if args.plot_only else build_and_run(args)
    stats,traces=read_data()
    report,block_rows,power_rows=validate(stats,traces)
    style();plot_block(traces);plot_power(stats,traces);write_paper_table(block_rows,power_rows)
    if args.plot_only:
        # A redraw must not relabel existing trajectories as a new execution.
        write_plot_metadata(True,traces)
        print(json.dumps({"block_subsequence":block_rows,"power_summary":power_rows},indent=2))
        return
    metrics={
        "experiment":"Independent forward CD on the fixed manuscript lower-bound losses",
        "scope":"Finite runs illustrate the theorem's repeated lower-bound exceedances. Infinitely many exceedances and arbitrary-gain quantifiers follow from the proofs, not from finite observations.",
        "oracle":"Fixed piecewise-affine derivative queried at the current optimizer point. No prescribed gradients, inverse positions, or reference errors are used to advance the optimizer.",
        "initialization":"x_0=x_1=1, after spatial rescaling; L=1, s=1/2; F*=0.",
        "arithmetic":"Primary run: C long double, at least 64 mantissa bits. Sensitivity run: float64 optimizer state on the same fixed oracle. Analytic integration-tail bounds exclude floating-point rounding.",
        "infinite_loss":"Node positions include the infinite weighted gradient tail. The gradient oracle is evaluated only inside its retained mesh; no artificial continuation near zero is used. Objective values omit a positive area bounded by y_min*g_min.",
        "block_schedule":"G(n)=n; N_j=2048*8^(j-1); a_j=2^(-j); c_j=a_j/N_j^2; all j>=1. Twelve blocks suffice for the numerical oracle's queried region and integral bound.",
        "power_schedule":"g_n=(n+32)^(-rho), rho=2+2/(p-2). D=s/[2(rho-1)(alpha+1-rho)] times the square of the spatial scale; D is not fitted.",
        "settings":vars(args),"compile_command":compile_command,
        "platform":platform.platform(),"numpy":np.__version__,"matplotlib":matplotlib.__version__,
        "runs":report,"validation":"passed",
        "source_sha256":{name:hashlib.sha256((HERE/name).read_bytes()).hexdigest() for name in ["run_cd.c","reproduce.py","requirements.txt"]},
    }
    (HERE/"metrics.json").write_text(json.dumps(metrics,indent=2,ensure_ascii=False,allow_nan=False)+"\n")
    write_plot_metadata(False,traces)
    print(json.dumps({"block_subsequence":block_rows,"power_summary":power_rows},indent=2))


if __name__=="__main__":
    main()


==> anc/experiments/fixed_loss_lower_bounds/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8
ziglang==0.13.0


==> anc/experiments/fixed_loss_lower_bounds/run_cd.c <==
/* Independent forward CD runs on fixed inverse-orbit interpolants.
 * Gradients are evaluated from the current query coordinate, never supplied
 * from the prescribed sequence during optimization. Tail values are bounded
 * separately from floating-point rounding. */
#include <float.h>
#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

typedef long double R;
typedef uint64_t U;
#define REQUIRE(c, m) do { if (!(c)) { fprintf(stderr, "%s\n", m); exit(1); } } while(0)

typedef struct { R x, g, f; } Node;
typedef struct { R N, first, last, c, previous_v; } Block;
typedef struct {
    const char *name;
    R alpha, step, p, rho, shift, scale, D, tail_bound, tail_position_bound;
    R max_slope;
    U steps, count;
    Node *nodes;                 /* strictly increasing coordinates */
    R *reference_x;              /* validation only, not read by gradient() */
    Block blocks[12];
    int is_block;
} Loss;

static R block_future(int j, R N) {
    return 2*(1-1.0L/64)*ldexpl(1,-j)
        +7*(1-1.0L/8)*ldexpl(1,-j)/N/15;
}

static R block_position(const Block *b, int j, R n, R *vout, R *yout) {
    R decay=1;
    for (int r=0;r<4;r++) decay *= (b->first-1+r)/(n+r);
    R v=.5L*b->c*(n+4)/5
        +(b->previous_v-.5L*b->c*(b->first+3)/5)*decay;
    R tail=b->c*(b->last-n)*((n+1+b->last)/2+3)+block_future(j,b->N);
    R x=((n+3)*v+.5L*tail)/3;
    *vout=v; *yout=x-v+.5L*b->c;
    return x;
}

static void check_nodes(Loss *f) {
    f->max_slope=0;
    for(U i=1;i<f->count;i++) {
        R dx=f->nodes[i].x-f->nodes[i-1].x;
        R dg=f->nodes[i].g-f->nodes[i-1].g;
        REQUIRE(dx>0 && dg>=0, "Invalid interpolation mesh");
        R slope=dg/dx;
        if(slope>f->max_slope) f->max_slope=slope;
    }
    REQUIRE(f->max_slope<=1, "Smoothness exceeds L=1");
}

static Loss build_block(int observed_blocks) {
    Loss f={0};
    f.name="block_gain_n"; f.alpha=4; f.step=.5L; f.is_block=1; f.count=24;
    f.steps=(U)(4096*powl(8,observed_blocks-1));
    f.nodes=calloc(f.count,sizeof(Node));
    R previous_N=0, previous_v=0, initial=0;
    for(int j=1;j<=12;j++) {
        R N=2048*powl(8,j-1), c=ldexpl(1,-j)/(N*N);
        Block *b=&f.blocks[j-1];
        *b=(Block){N,2*previous_N+1,2*N,c,previous_v};
        R v,y,x=block_position(b,j,b->first,&v,&y);
        if(j==1) initial=x;
        f.nodes[24-2*j+1]=(Node){y,c,0};
        block_position(b,j,b->last,&v,&y);
        f.nodes[24-2*j]=(Node){y,c,0};
        previous_N=N; previous_v=v;
    }
    f.scale=1/initial;
    f.tail_bound=f.scale*f.scale*f.nodes[0].x*f.nodes[0].g;
    for(U i=1;i<f.count;i++)
        f.nodes[i].f=f.nodes[i-1].f+(f.nodes[i].x-f.nodes[i-1].x)
            *(f.nodes[i].g+f.nodes[i-1].g)/2;
    for(U i=0;i<f.count;i++) {
        f.nodes[i].x*=f.scale; f.nodes[i].g*=f.scale;
        f.nodes[i].f*=f.scale*f.scale;
    }
    REQUIRE(2048>=3*(f.alpha+1)*expl(f.alpha)/f.step, "First block too short");
    check_nodes(&f);
    return f;
}

/* Four Euler--Maclaurin terms. The integral bound on the periodic Bernoulli
 * remainder is no larger than the magnitude of the last retained term. */
static R zeta_tail(R a,R q,R *error) {
    const R coefficient[4]={1.0L/12,-1.0L/720,1.0L/30240,-1.0L/1209600};
    R value=powl(q,1-a)/(a-1)+powl(q,-a)/2,term=0;
    for(int j=1;j<=4;j++) {
        R rising=1;
        for(int k=0;k<2*j-1;k++) rising*=a+k;
        term=coefficient[j-1]*rising*powl(q,-a-2*j+1);
        value+=term;
    }
    *error=fabsl(term);
    return value;
}

static Loss build_power(const char *name,R p,R alpha,U steps,U tail_nodes) {
    Loss f={0};
    f.name=name; f.alpha=alpha; f.step=.5L; f.p=p; f.rho=2+2/(p-2);
    f.shift=32; f.steps=steps; f.count=2*steps+64;
    REQUIRE(tail_nodes>f.count, "Integration tail must extend past oracle nodes");
    REQUIRE(2<f.rho && f.rho<alpha, "Invalid power exponent");
    REQUIRE(f.shift>=alpha+f.rho/f.step, "Shift does not enforce endpoint flatness");
    R *grad=calloc(tail_nodes+1,sizeof(R)), *vel=calloc(tail_nodes+1,sizeof(R));
    f.nodes=calloc(f.count,sizeof(Node)); f.reference_x=calloc(steps+1,sizeof(R));
    REQUIRE(grad && vel && f.nodes && f.reference_x, "Allocation failed");
    R velocity=0;
    for(U n=1;n<=tail_nodes;n++) {
        grad[n]=powl((R)n+f.shift,-f.rho);
        velocity=((R)n-1)/(n+alpha-1)*velocity+f.step*grad[n];
        vel[n]=velocity;
    }
    R e1,e2,q=tail_nodes+f.shift+1;
    R tail=zeta_tail(f.rho-1,q,&e1)+(alpha-1-f.shift)*zeta_tail(f.rho,q,&e2);
    f.tail_position_bound=f.step/(alpha-1)*(e1+fabsl(alpha-1-f.shift)*e2);
    R previous_y=0,previous_g=0,area=0,initial=0;
    for(U n=tail_nodes;n>0;n--) {
        R x=((n+alpha-1)*vel[n]+f.step*tail)/(alpha-1);
        R y=x-vel[n]+f.step*grad[n];
        if(n==tail_nodes) f.tail_bound=y*grad[n];
        else {
            REQUIRE(y>previous_y, "Power query mesh is not ordered");
            area+=(y-previous_y)*(grad[n]+previous_g)/2;
        }
        if(n<=f.count) f.nodes[f.count-n]=(Node){y,grad[n],area};
        if(n<=steps) f.reference_x[n]=x;
        if(n==1) initial=x;
        previous_y=y; previous_g=grad[n];
        tail+=(n+alpha-1)*grad[n];
    }
    f.scale=1/initial;
    R B=f.step/(alpha+1-f.rho);
    f.D=B/(2*(f.rho-1))*f.scale*f.scale;
    f.tail_bound*=f.scale*f.scale; f.tail_position_bound*=f.scale;
    for(U i=0;i<f.count;i++) {
        f.nodes[i].x*=f.scale; f.nodes[i].g*=f.scale;
        f.nodes[i].f*=f.scale*f.scale;
    }
    for(U n=1;n<=steps;n++) f.reference_x[n]*=f.scale;
    free(grad); free(vel); check_nodes(&f);
    return f;
}

static U interval(const Loss *f,R x) {
    REQUIRE(x>=f->nodes[0].x, "Oracle queried below its retained mesh; no tail closure allowed");
    U lo=0,hi=f->count-1;
    while(hi-lo>1) { U mid=(lo+hi)/2; if(f->nodes[mid].x<=x) lo=mid; else hi=mid; }
    return lo;
}

static R gradient(const Loss *f,R x) {
    R sign=x<0?-1:1; x=fabsl(x);
    if(x>=f->nodes[f->count-1].x) return sign*f->nodes[f->count-1].g;
    U i=interval(f,x);
    Node a=f->nodes[i],b=f->nodes[i+1];
    return sign*(a.g+(b.g-a.g)*(x-a.x)/(b.x-a.x));
}

static R value(const Loss *f,R x) {
    x=fabsl(x);
    Node last=f->nodes[f->count-1];
    if(x>=last.x) return last.f+last.g*(x-last.x);
    U i=interval(f,x); Node a=f->nodes[i],b=f->nodes[i+1]; R dx=x-a.x;
    return a.f+a.g*dx+(b.g-a.g)/(b.x-a.x)*dx*dx/2;
}

static int compare_u(const void *a,const void *b) {
    U x=*(const U *)a,y=*(const U *)b; return (x>y)-(x<y);
}

static U *sample_indices(const Loss *f,U *count) {
    U *v=calloc(7000,sizeof(U)),k=0;
    for(int i=0;i<4500;i++) v[k++]=(U)expl(logl(f->steps)*i/4499);
    for(int i=0;i<1500;i++) v[k++]=f->steps/10+(f->steps-f->steps/10)*(U)i/1499;
    if(f->is_block) for(int j=0;j<12;j++) for(int which=1;which<=2;which++)
        for(int offset=-2;offset<=2;offset++) {
            R n=which*f->blocks[j].N+offset;
            if(n>=1 && n<=f->steps) v[k++]=(U)n;
        }
    v[k++]=1;v[k++]=f->steps;
    qsort(v,k,sizeof(U),compare_u);
    U m=0;
    for(U i=0;i<k;i++) if(v[i]>=1 && (m==0 || v[i]!=v[m-1])) v[m++]=v[i];
    *count=m; return v;
}

static R reference_position(const Loss *f,U n) {
    if(!f->is_block) return f->reference_x[n];
    for(int j=0;j<12;j++) if(n<=f->blocks[j].last) {
        R v,y; return f->scale*block_position(&f->blocks[j],j+1,n,&v,&y);
    }
    REQUIRE(0,"Reference index out of range");return 0;
}

static void simulate(const Loss *f,const char *directory,int double_precision,FILE *summary) {
    const char *precision=double_precision?"float64":"extended";
    char path[4096]; snprintf(path,sizeof path,"%s/%s_%s.csv",directory,f->name,precision);
    FILE *out=fopen(path,"w"); REQUIRE(out,"Cannot open trace CSV");
    fprintf(out,"n,x,query,gradient,gap_lower,gap_upper,reference_x,relative_position_error,subsequence_j,subsequence_lower_bound,scaled_power_residual\n");
    U ns,sample=0,*indices=sample_indices(f,&ns),last_below_half=0;
    R x=1,v=0,position_error=0,min_query=1,min_value=INFINITY,final_ratio=0;
    double xd=1,vd=0;
    for(U n=1;n<=f->steps;n++) {
        R beta=((R)n-1)/(n+f->alpha-1),y,g;
        if(double_precision) {
            double bd=((double)n-1)/(n+(double)f->alpha-1);
            y=(double)(xd-bd*vd); x=xd; g=gradient(f,y);
        } else { y=x-beta*v;g=gradient(f,y); }
        REQUIRE(x>0 && y>0 && g>0,"Nonpositive forward state");
        if(y<min_query) min_query=y;
        int selected=(sample<ns && n==indices[sample]);
        if(selected || !f->is_block) {
            R loss=value(f,x);
            REQUIRE(loss>0 && isfinite(loss),"Invalid residual; no clipping allowed");
            if(loss<min_value) min_value=loss;
            R ratio=f->is_block?NAN:powl((R)n,2*f->p/(f->p-2))*loss/f->D;
            if(!f->is_block && ratio<.5L) last_below_half=n;
            final_ratio=ratio;
            if(selected) {
                R reference=reference_position(f,n),err=fabsl(x-reference)/reference;
                if(err>position_error) position_error=err;
                int jselected=0;R bound=NAN;
                if(f->is_block) for(int j=0;j<12;j++) if((R)n==f->blocks[j].N) {
                    jselected=j+1;
                    R a=ldexpl(1,-jselected);
                    bound=f->scale*f->scale*f->step*expl(-f->alpha)/6*a*a/((R)n*n);
                }
                fprintf(out,"%llu,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%d,%.21Le,%.21Le\n",
                    (unsigned long long)n,x,y,g,loss,loss+f->tail_bound,reference,err,jselected,bound,ratio);
                sample++;
            }
        }
        if(n==f->steps) break;
        if(double_precision) {
            double bd=((double)n-1)/(n+(double)f->alpha-1);
            vd=bd*vd+(double)f->step*(double)g; xd-=vd;
        } else { v=beta*v+f->step*g; x-=v; }
    }
    REQUIRE(sample==ns,"Missed requested sample");
    fprintf(summary,"%s,%s,%.21Le,%.21Le,%.21Le,%.21Le,%llu,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%.21Le,%llu,%.21Le,%d\n",
        f->name,precision,f->alpha,f->p,f->rho,f->shift,(unsigned long long)f->steps,
        f->scale,f->D,f->tail_bound,f->tail_position_bound,f->max_slope,position_error,
        f->tail_bound/min_value,(unsigned long long)last_below_half,final_ratio,
        double_precision?DBL_MANT_DIG:LDBL_MANT_DIG);
    fclose(out);free(indices);
    printf("%s %s: %llu iterations, sampled position discrepancy %.3Le, relative omitted area <= %.3Le\n",
        f->name,precision,(unsigned long long)f->steps,position_error,f->tail_bound/min_value);
    fflush(stdout);
}

int main(int argc,char **argv) {
    REQUIRE(argc==5,"Usage: run_cd output_directory observed_blocks power_steps tail_nodes");
    REQUIRE(LDBL_MANT_DIG>=64,"Extended-precision long double required");
    int blocks=atoi(argv[2]);U steps=strtoull(argv[3],NULL,10),tail=strtoull(argv[4],NULL,10);
    REQUIRE(blocks>=2 && blocks<=7,"Choose 2..7 observed blocks");
    char path[4096];snprintf(path,sizeof path,"%s/summary.csv",argv[1]);
    FILE *summary=fopen(path,"w");REQUIRE(summary,"Cannot open summary");
    fprintf(summary,"case,precision,alpha,p,rho,M,iterations,spatial_scale,D,omitted_area_bound,position_tail_bound,max_slope,max_sampled_position_error,max_relative_omitted_area,last_below_half,final_scaled_residual,mantissa_bits\n");
    Loss f=build_block(blocks);
    printf("Built fixed block loss; starting independent oracle-based runs.\n");fflush(stdout);
    simulate(&f,argv[1],0,summary);simulate(&f,argv[1],1,summary);free(f.nodes);
    const char *names[4]={"power_p4_a4","power_p6_a4","power_p10_a4","power_p4_a10"};
    R powers[4]={4,6,10,4},alphas[4]={4,4,4,10};
    for(int k=0;k<4;k++) {
        printf("Building %s from %llu integration nodes.\n",names[k],(unsigned long long)tail);fflush(stdout);
        f=build_power(names[k],powers[k],alphas[k],steps,tail);
        simulate(&f,argv[1],0,summary);simulate(&f,argv[1],1,summary);
        free(f.nodes);free(f.reference_x);
    }
    fclose(summary);return 0;
}


==> anc/experiments/fixed_loss_lower_bounds/slow_gain.py <==
#!/usr/bin/env python3
"""Double-logarithmic gain: fixed loss, spatial oracle, batched discrete CD.

A batch is the closed-form sum of the *discrete* constant-gradient recurrence.
It is accepted only while both endpoint queries lie in the same flat spatial
interval. Steps near interval boundaries are evaluated individually. No inverse
position is used to advance the optimizer. Astronomical indices are Python ints.
"""
from pathlib import Path
from bisect import bisect_right
import argparse
import csv
import hashlib
import json
import math
import platform
import time

import mpmath as mp
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parent
OUT = HERE / 'slow_gain'


def schedule(j):
    # Computing these modest exponents needs much less precision than resolving
    # the closely spaced query coordinates. The integer N_j itself is exact.
    with mp.workdps(80):
        r = mp.mpf(999)/1000
        target = 2*j/r**(2*(j-1))
        exponent = int(mp.ceil(mp.exp(target)/mp.log(2)))
    return 1 << exponent, exponent


def gain(n):
    with mp.workdps(50):
        return +mp.log(mp.log(mp.exp(mp.e)+n))


def decimal_log(x):
    with mp.workdps(50):
        return float(mp.log10(x))


def constant_advance(x, v, m, n, c):
    """Return (x_n,v_n) from (x_m,v_m), with g_k=c for m<=k<n."""
    if n == m:
        return x, v
    A = c/10  # s/(alpha+1), with s=1/2 and alpha=4
    H = (v-A*(m+3))*((m-1)*m*(m+1)*(m+2))
    displacement = A*(n-m)*(m+n+7)/2
    displacement += H/3*(mp.mpf(1)/(m*(m+1)*(m+2))
                         -mp.mpf(1)/(n*(n+1)*(n+2)))
    return x-displacement, A*(n+3)+H/((n-1)*n*(n+1)*(n+2))


class Loss:
    def __init__(self, observed):
        self.r = mp.mpf(999)/1000
        self.kept = observed+1
        self.blocks = []
        self.nodes = []  # ascending spatial coordinates after reversal
        previous_N, previous_v = 0, mp.mpf(0)
        for j in range(1, self.kept+1):
            N, bits = schedule(j)
            a = (1-self.r)*self.r**(j-1)
            c = a/(N*N)
            self.blocks.append(dict(j=j,N=N,bits=bits,a=a,c=c,
                                    first=2*previous_N+1,last=2*N,v=previous_v))
            # v at last+1, independent of the spatial origin
            _, previous_v = constant_advance(mp.mpf(0), previous_v,
                                             2*previous_N+1, 2*N+1, c)
            previous_N = N
        next_N, _ = schedule(self.kept+1)
        # Exact leading sum 2*sum_{j>K}a_j, with an explicit bound on the
        # omitted corrections -2*a_j*(Nprev/Nj)^2+7*a_j*(Nj-Nprev)/Nj^2.
        tail = 2*self.r**self.kept
        self.tail_weight_bound = self.r**self.kept*(
            2*(mp.mpf(previous_N)/next_N)**2+mp.mpf(7)/next_N)
        for b in reversed(self.blocks):
            b['tail'] = tail
            N, P = b['N'], (b['first']-1)//2
            tail += b['c']*(2*(N*N-P*P)+7*(N-P))
        for b in self.blocks:
            for n in [b['first'], b['last']]:
                x, y, _ = self.reference(b, n, scaled=False)
                self.nodes.append([y,b['c'],mp.mpf(0),b['j'],n])
        self.scale = 1/self.reference(self.blocks[0],1,scaled=False)[0]
        self.nodes.reverse()
        for i in range(1,len(self.nodes)):
            lo,hi = self.nodes[i-1],self.nodes[i]
            assert hi[0]>lo[0] and hi[1]>=lo[1], 'Precision cannot resolve the query mesh'
            hi[2] = lo[2]+(hi[0]-lo[0])*(hi[1]+lo[1])/2
        self.area_bound = self.nodes[0][0]*self.nodes[0][1]*self.scale**2
        self.max_slope = max((b[1]-a[1])/(b[0]-a[0])
                             for a,b in zip(self.nodes,self.nodes[1:]))
        assert self.max_slope<1
        for node in self.nodes:
            node[0]*=self.scale; node[1]*=self.scale; node[2]*=self.scale**2
        self.xs=[node[0] for node in self.nodes]
        self.K=self.scale**2*mp.exp(-4)/12*(1-self.r)**2

    def reference(self,b,n,scaled=True):
        # Independent inverse-orbit identity; used only in loss construction
        # and validation, never to reset the forward optimizer state.
        _, w = constant_advance(mp.mpf(0),b['v'],b['first'],n+1,b['c'])
        tail=b['tail']+b['c']*(b['last']-n)*(mp.mpf(n+1+b['last'])/2+3)
        x=((n+3)*w+tail/2)/3
        y=x-w+b['c']/2
        scale=self.scale if scaled else 1
        return scale*x,scale*y,scale*w

    def oracle(self,x):
        assert x>=self.xs[0], 'Query below retained spatial mesh'
        i=bisect_right(self.xs,x)-1
        a=self.nodes[i]
        if i==len(self.nodes)-1:
            return a[1],a[0],None,1
        b=self.nodes[i+1]
        if a[1]==b[1]:
            return a[1],a[0],b[0],a[3]
        g=a[1]+(b[1]-a[1])*(x-a[0])/(b[0]-a[0])
        return g,None,None,None

    def value(self,x):
        assert x>=self.xs[0]
        i=bisect_right(self.xs,x)-1
        a=self.nodes[i]; dx=x-a[0]
        if i==len(self.nodes)-1:
            return a[2]+a[1]*dx
        b=self.nodes[i+1]
        return a[2]+a[1]*dx+(b[1]-a[1])/(b[0]-a[0])*dx*dx/2


class Forward:
    def __init__(self,loss):
        self.loss=loss; self.n=1; self.x=mp.mpf(1); self.v=mp.mpf(0)
        self.batches=0; self.steps=0; self.rejected=0

    def query(self,x=None,v=None,n=None):
        x=self.x if x is None else x; v=self.v if v is None else v
        n=self.n if n is None else n
        return x-mp.mpf(n-1)/(n+3)*v

    def advance(self,target,batch=True):
        while self.n<target:
            y=self.query()
            g,lo,hi,j=self.loss.oracle(y)
            assert g>0 and self.v>=0
            if batch and lo is not None:
                # The node's construction index is only a scheduling hint.
                # The spatial checks below decide whether a batch is valid.
                stop=min(target,self.loss.blocks[j-1]['last']-4)
                if stop>self.n+1:
                    x,v=constant_advance(self.x,self.v,self.n,stop,g)
                    q=self.query(x,v,stop)
                    if q>=lo and (hi is None or y<=hi):
                        # Positive velocities/gradients make all intermediate
                        # queries decreasing, hence they stay in this interval.
                        self.x,self.v,self.n=x,v,stop
                        self.batches+=1
                        continue
                    self.rejected+=1
            self.v=mp.mpf(self.n-1)/(self.n+3)*self.v+g/2
            self.x-=self.v; self.n+=1; self.steps+=1
            assert self.steps<20000, 'Unexpected fallback: inspect batch boundary handling'


def targets(loss,observed):
    selected={}
    # Include broad double-log-time samples as well as dense local windows.
    with mp.workdps(50):
        end=float(gain(2*loss.blocks[observed-1]['N']))
        for t in np.linspace(float(gain(2)),end,150):
            n=max(2,int(mp.exp(mp.exp(float(t)))-mp.exp(mp.e)))
            selected[n]=0
        for j,b in enumerate(loss.blocks[:observed],1):
            N=b['N']
            for t in np.geomspace(.001,2,151):
                selected[max(1,int(mp.mpf(float(t))*N))]=j
            for numerator in [1000,1250,1400,1500,1750,1900,1990,1999,2000]:
                selected[N*numerator//1000]=j
            for n in [N,2*N-4,2*N-1,2*N,2*N+1,2*N+2,2*N+8]:
                if n<=2*loss.blocks[observed-1]['N']:
                    selected[n]=j
    selected[1]=1
    return sorted((n,j) for n,j in selected.items()
                  if n<=2*loss.blocks[observed-1]['N'])


def run(observed,dps,tag):
    start=time.monotonic()
    with mp.workdps(dps):
        loss=Loss(observed); fwd=Forward(loss)
        records=[]; peaks=[]; max_error=mp.mpf(0); max_area=mp.mpf(0)
        for n,window in targets(loss,observed):
            fwd.advance(n)
            b=next(b for b in loss.blocks if n<=b['last'])
            ref=loss.reference(b,n)[0]
            error=abs(fwd.x-ref)/ref
            max_error=max(max_error,error)
            F=loss.value(fwd.x)
            assert F>0
            max_area=max(max_area,loss.area_bound/F)
            R=n*n*gain(n)*F/loss.K
            selected=int(n==b['N'])
            record=dict(n_hex=hex(n),x=mp.nstr(fwd.x,40),
                        query=mp.nstr(fwd.query(),40),
                        log10_gradient=decimal_log(loss.oracle(fwd.query())[0]),
                        window_j=window,selected_j=b['j'] if selected else 0,
                        log10_n=decimal_log(n),gain=float(gain(n)),
                        local_time=float(mp.mpf(n)/loss.blocks[window-1]['N']) if window else 0,
                        log10_gap=decimal_log(F),log10_ratio=decimal_log(R),
                        normalized_residual=float(n*n*F),
                        log10_position_error=decimal_log(error) if error else -math.inf)
            records.append(record)
            if selected:
                a=b['a']; lower=loss.scale**2*mp.exp(-4)/12*a*a/(n*n)
                ratio_bound=n*n*gain(n)*lower/loss.K
                assert F>lower and ratio_bound>=2*b['j']
                peaks.append(dict(j=b['j'],N_power_of_two=b['bits'],
                                  log10_N=decimal_log(n),gain=float(gain(n)),
                                  normalized_residual=float(n*n*F),
                                  weighted_residual=float(n*n*gain(n)*F),
                                  ratio=float(R),ratio_bound=float(ratio_bound),
                                  ratio_to_bound=float(F/lower)))
                print(f'{tag}: j={b["j"]}, log10(N)={decimal_log(n):.3f}, R/K={float(R):.6g}',flush=True)
        assert len(peaks)==observed
        assert all(b['ratio']>a['ratio'] for a,b in zip(peaks,peaks[1:]))
        assert max_error<mp.mpf('1e-50') and max_area<mp.mpf('1e-30')
        write_csv(OUT/f'trace_{tag}.csv',records)
        report=dict(decimal_precision=dps,elapsed_seconds=time.monotonic()-start,
                    scalar_steps=fwd.steps,constant_gradient_batches=fwd.batches,
                    rejected_batch_candidates=fwd.rejected,
                    log10_max_relative_position_error=decimal_log(max_error),
                    log10_max_relative_omitted_area=decimal_log(max_area),
                    log10_weighted_tail_error_bound=decimal_log(loss.tail_weight_bound),
                    max_interpolation_slope=float(loss.max_slope),scale=float(loss.scale),K=float(loss.K),
                    selected_subsequence=peaks)
        return records,report


def write_csv(path,rows):
    with path.open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)


def direct_validation():
    with mp.workdps(180):
        loss=Loss(2); direct=Forward(loss); batched=Forward(loss)
        error=mp.mpf(0)
        for n in [2,19,100,1000,2048,4091,4095,4096,4097,4098,4104,5000]:
            direct.advance(n,batch=False);batched.advance(n)
            error=max(error,abs(direct.x-batched.x),abs(direct.v-batched.v))
        assert error<mp.mpf('1e-150')
        return dict(last_iteration=5000,log10_max_state_difference=decimal_log(error),
                    direct_steps=direct.steps,batched_scalar_steps=batched.steps,
                    batches=batched.batches)


def plot(records,report):
    plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],
                         'mathtext.fontset':'stix','font.size':10,'axes.titlesize':10.5,
                         'text.color':'black','axes.labelcolor':'black','xtick.color':'black',
                         'ytick.color':'black','axes.spines.top':False,'axes.spines.right':False,
                         'pdf.fonttype':42,'ps.fonttype':42})
    fig,axes=plt.subplots(1,2,figsize=(7.1,3.15),layout='constrained')
    colors=['#1f77b4','#B44A16','#176B42','#d62728','#704214']
    for j,color in enumerate(colors,1):
        rows=[r for r in records if r['window_j']==j and .001<=r['local_time']<=2]
        axes[0].plot([r['local_time'] for r in rows],[r['log10_ratio'] for r in rows],
                     color=color,lw=1.35,label=rf'$j={j}$')
        peak=report['selected_subsequence'][j-1]
        axes[0].scatter([1],[math.log10(peak['ratio'])],color=color,s=17,zorder=4)
    axes[0].axhline(0,color='black',ls='--',lw=1)
    axes[0].set(xscale='log',xlim=(.001,2.1),ylim=(-3,3.6),
                xlabel=r'Local iteration $n/N_j$',ylabel=r'$\log_{10}\!\left(n^2G(n)\widehat F(x_n)/K\right)$',
                title='(a) Five windows of the same orbit')
    axes[0].legend(ncols=3,fontsize=9,frameon=False,loc='lower right',handlelength=1.5,columnspacing=.8)
    peaks=report['selected_subsequence']
    xx=[r['gain'] for r in peaks]
    axes[1].plot(xx,[r['ratio'] for r in peaks],color=colors[0],marker='o',ms=4,lw=1.3,
                 label=r'Computed $N_j^2G(N_j)\widehat F(x_{N_j})/K$')
    axes[1].plot(xx,[r['ratio_bound'] for r in peaks],color=colors[1],marker='D',ms=4,ls=':',lw=1,
                 label=r'Proved bound $\geq 2j$')
    axes[1].axhline(1,color='black',ls='--',lw=1,label=r'Reference $K/[n^2G(n)]$')
    axes[1].set(yscale='log',ylim=(.8,2000),xlabel=r'Double-log time $G(N_j)=\log\log(e^e+N_j)$',
                ylabel=r'$N_j^2G(N_j)\widehat F(x_{N_j})/K$',
                title='(b) Increasing subsequence exceedances')
    axes[1].legend(fontsize=8.5,frameon=False,loc='center right',handlelength=2)
    for name in ['slow_gain_cd.pdf','slow_gain_cd.png']:
        fig.savefig(OUT/name,bbox_inches='tight',dpi=220,
                    **({'metadata':{'CreationDate':None,'ModDate':None}} if name.endswith('.pdf') else {}))
    plt.close(fig)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--dps',type=int)
    args=parser.parse_args()
    OUT.mkdir(exist_ok=True)
    observed=5
    _,bits=schedule(observed)
    dps=args.dps or math.ceil(2*bits*math.log10(2))+160
    print(f'Using {dps} decimal digits; validating scalar steps first.',flush=True)
    direct=direct_validation()
    primary,report=run(observed,dps,'primary')
    higher,second=run(observed,dps+100,'higher_precision')
    assert len(primary)==len(higher)
    differences=[abs(a['log10_gap']-b['log10_gap']) for a,b in zip(primary,higher)]
    assert max(differences)<1e-10
    for j in range(1,observed+1):
        rows=[r for r in primary if r['window_j']==j and .001<=r['local_time']<=1]
        assert min(r['log10_ratio'] for r in rows)<0<max(r['log10_ratio'] for r in rows)
    plot(primary,report)
    write_csv(OUT/'subsequence.csv',report['selected_subsequence'])
    results=dict(gain='log(log(exp(e)+n))',r='999/1000',
                 amplitudes='a_j=(1-r)*r^(j-1)',
                 scales='N_j=2^ceil(exp(2*j*r^(-2*(j-1)))/log(2)), all j>=1',
                 reference='K=lambda^2*s*exp(-alpha)*(1-r)^2/6; B(n)=K/[n^2*G(n)]',
                 proof='G(N_j)*a_j^2 >= 2*j*(1-r)^2; the block lemma gives N_j^2*G(N_j)*F(x_Nj)/K >= 2*j for every j.',
                 computation='Batched discrete constant-gradient recurrence; spatial interval checks before every batch; scalar oracle steps at transitions. Not a claim to have executed every represented iteration separately.',
                 finite_scope='Five windows and five selected indices; infinitely many exceedances follow from the block construction.',
                 uncertainty='Truncated weighted-tail and objective-area bounds in exact arithmetic; precision checks are not interval-arithmetic rounding certificates.',
                 primary=report,higher_precision=second,direct_validation=direct,
                 max_exported_log10_gap_difference=max(differences),
                 environment=dict(python=platform.python_version(),mpmath=mp.__version__,
                                  mpmath_backend=mp.libmp.BACKEND,
                                  numpy=np.__version__,matplotlib=matplotlib.__version__),
                 validation='passed',
                 source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (OUT/'metrics.json').write_text(json.dumps(results,indent=2,allow_nan=False)+'\n')
    print(json.dumps({'validation':'passed','primary':report,'direct_validation':direct},indent=2),flush=True)


if __name__=='__main__':
    main()


==> anc/experiments/fixed_loss_lower_bounds/slow_gain/metrics.json <==
{
  "gain": "log(log(exp(e)+n))",
  "r": "999/1000",
  "amplitudes": "a_j=(1-r)*r^(j-1)",
  "scales": "N_j=2^ceil(exp(2*j*r^(-2*(j-1)))/log(2)), all j>=1",
  "reference": "K=lambda^2*s*exp(-alpha)*(1-r)^2/6; B(n)=K/[n^2*G(n)]",
  "proof": "G(N_j)*a_j^2 >= 2*j*(1-r)^2; the block lemma gives N_j^2*G(N_j)*F(x_Nj)/K >= 2*j for every j.",
  "computation": "Batched discrete constant-gradient recurrence; spatial interval checks before every batch; scalar oracle steps at transitions. Not a claim to have executed every represented iteration separately.",
  "finite_scope": "Five windows and five selected indices; infinitely many exceedances follow from the block construction.",
  "uncertainty": "Truncated weighted-tail and objective-area bounds in exact arithmetic; precision checks are not interval-arithmetic rounding certificates.",
  "primary": {
    "decimal_precision": 20894,
    "elapsed_seconds": 4.043506317771971,
    "scalar_steps": 57,
    "constant_gradient_batches": 883,
    "rejected_batch_candidates": 0,
    "log10_max_relative_position_error": -20894.189125571833,
    "log10_max_relative_omitted_area": -128393.77427276746,
    "log10_weighted_tail_error_bound": -618506.8257400816,
    "max_interpolation_slope": 0.00243842965130456,
    "scale": 2.9999948730556367,
    "K": 1.3736682214959975e-08,
    "selected_subsequence": [
      {
        "j": 1,
        "N_power_of_two": 11,
        "log10_N": 3.3113299523037933,
        "gain": 2.0323487923689054,
        "normalized_residual": 1.352852143167282e-06,
        "weighted_residual": 2.749467419419711e-06,
        "ratio": 200.15513035785273,
        "ratio_bound": 2.0323487923689054,
        "ratio_to_bound": 98.48463566362146
      },
      {
        "j": 2,
        "N_power_of_two": 80,
        "log10_N": 24.082399653118497,
        "gain": 4.015513714092218,
        "normalized_residual": 1.3472967449778937e-06,
        "weighted_residual": 5.410088556410537e-06,
        "ratio": 393.8424483983959,
        "ratio_bound": 4.007486702177747,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 3,
        "N_power_of_two": 597,
        "log10_N": 179.71490741139678,
        "gain": 6.025404192810938,
        "normalized_residual": 1.3446034987846828e-06,
        "weighted_residual": 8.101779559245486e-06,
        "ratio": 589.7915837655629,
        "ratio_bound": 6.001338704369259,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 4,
        "N_power_of_two": 4513,
        "log10_N": 1358.548370431547,
        "gain": 8.048204479245337,
        "normalized_residual": 1.3419156363906124e-06,
        "weighted_residual": 1.0800011435568284e-05,
        "ratio": 786.2168802162794,
        "ratio_bound": 8.00003581459364,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 5,
        "N_power_of_two": 34437,
        "log10_N": 10366.569960680521,
        "gain": 10.080373926151942,
        "normalized_residual": 1.3392331470334674e-06,
        "weighted_residual": 1.3499970896394576e-05,
        "ratio": 982.767940987409,
        "ratio_bound": 10.000012621416781,
        "ratio_to_bound": 98.27667005965964
      }
    ]
  },
  "higher_precision": {
    "decimal_precision": 20994,
    "elapsed_seconds": 4.047823383007199,
    "scalar_steps": 57,
    "constant_gradient_batches": 883,
    "rejected_batch_candidates": 0,
    "log10_max_relative_position_error": -20994.034452656288,
    "log10_max_relative_omitted_area": -128393.77427276746,
    "log10_weighted_tail_error_bound": -618506.8257400816,
    "max_interpolation_slope": 0.00243842965130456,
    "scale": 2.9999948730556367,
    "K": 1.3736682214959975e-08,
    "selected_subsequence": [
      {
        "j": 1,
        "N_power_of_two": 11,
        "log10_N": 3.3113299523037933,
        "gain": 2.0323487923689054,
        "normalized_residual": 1.352852143167282e-06,
        "weighted_residual": 2.749467419419711e-06,
        "ratio": 200.15513035785273,
        "ratio_bound": 2.0323487923689054,
        "ratio_to_bound": 98.48463566362146
      },
      {
        "j": 2,
        "N_power_of_two": 80,
        "log10_N": 24.082399653118497,
        "gain": 4.015513714092218,
        "normalized_residual": 1.3472967449778937e-06,
        "weighted_residual": 5.410088556410537e-06,
        "ratio": 393.8424483983959,
        "ratio_bound": 4.007486702177747,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 3,
        "N_power_of_two": 597,
        "log10_N": 179.71490741139678,
        "gain": 6.025404192810938,
        "normalized_residual": 1.3446034987846828e-06,
        "weighted_residual": 8.101779559245486e-06,
        "ratio": 589.7915837655629,
        "ratio_bound": 6.001338704369259,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 4,
        "N_power_of_two": 4513,
        "log10_N": 1358.548370431547,
        "gain": 8.048204479245337,
        "normalized_residual": 1.3419156363906124e-06,
        "weighted_residual": 1.0800011435568284e-05,
        "ratio": 786.2168802162794,
        "ratio_bound": 8.00003581459364,
        "ratio_to_bound": 98.27667005965964
      },
      {
        "j": 5,
        "N_power_of_two": 34437,
        "log10_N": 10366.569960680521,
        "gain": 10.080373926151942,
        "normalized_residual": 1.3392331470334674e-06,
        "weighted_residual": 1.3499970896394576e-05,
        "ratio": 982.767940987409,
        "ratio_bound": 10.000012621416781,
        "ratio_to_bound": 98.27667005965964
      }
    ]
  },
  "direct_validation": {
    "last_iteration": 5000,
    "log10_max_state_difference": -179.74293613499702,
    "direct_steps": 4999,
    "batched_scalar_steps": 8,
    "batches": 7
  },
  "max_exported_log10_gap_difference": 0.0,
  "environment": {
    "python": "3.12.3",
    "mpmath": "1.3.0",
    "mpmath_backend": "gmpy",
    "numpy": "2.3.5",
    "matplotlib": "3.10.8"
  },
  "validation": "passed",
  "source_sha256": "e739eecb6dd9463c2cccfaeca2a13904e1e287b0ca884e6f94cfa1de9c685473"
}


==> anc/experiments/fixed_loss_lower_bounds/slow_gain/subsequence.csv <==
j,N_power_of_two,log10_N,gain,normalized_residual,weighted_residual,ratio,ratio_bound,ratio_to_bound
1,11,3.3113299523037933,2.0323487923689054,1.352852143167282e-06,2.749467419419711e-06,200.15513035785273,2.0323487923689054,98.48463566362146
2,80,24.082399653118497,4.015513714092218,1.3472967449778937e-06,5.410088556410537e-06,393.8424483983959,4.007486702177747,98.27667005965964
3,597,179.71490741139678,6.025404192810938,1.3446034987846828e-06,8.101779559245486e-06,589.7915837655629,6.001338704369259,98.27667005965964
4,4513,1358.548370431547,8.048204479245337,1.3419156363906124e-06,1.0800011435568284e-05,786.2168802162794,8.00003581459364,98.27667005965964
5,34437,10366.569960680521,10.080373926151942,1.3392331470334674e-06,1.3499970896394576e-05,982.767940987409,10.000012621416781,98.27667005965964


==> anc/experiments/fixed_loss_lower_bounds/slow_gain_requirements.txt <==
-r requirements.txt
mpmath==1.3.0
gmpy2==2.2.1


==> anc/experiments/fixed_loss_lower_bounds/summary.csv <==
case,precision,alpha,p,rho,M,iterations,spatial_scale,D,omitted_area_bound,position_tail_bound,max_slope,max_sampled_position_error,max_relative_omitted_area,last_below_half,final_scaled_residual,mantissa_bits
block_gain_n,extended,4.000000000000000000000e+00,0.000000000000000000000e+00,0.000000000000000000000e+00,0.000000000000000000000e+00,134217728,3.020868651337927106651e+00,0.000000000000000000000e+00,8.119413163406238153775e-34,0.000000000000000000000e+00,2.419379419653743272012e-03,1.236251643370573905570e-13,9.059397301229840367010e-13,0,nan,64
block_gain_n,float64,4.000000000000000000000e+00,0.000000000000000000000e+00,0.000000000000000000000e+00,0.000000000000000000000e+00,134217728,3.020868651337927106651e+00,0.000000000000000000000e+00,8.119413163406238153775e-34,0.000000000000000000000e+00,2.419379419653743272012e-03,7.989213985168224301602e-13,9.059397302783702168239e-13,0,nan,53
power_p4_a4,extended,4.000000000000000000000e+00,4.000000000000000000000e+00,3.000000000000000000000e+00,3.200000000000000000000e+01,100000,3.520663792691423070180e+02,7.746920963230222250573e+03,4.957842014684473497769e-23,1.001399909098293845192e-60,1.427759685188954502991e-01,9.020801113882793648508e-18,6.413925800369380305784e-07,266,9.977911024121513005637e-01,64
power_p4_a4,float64,4.000000000000000000000e+00,4.000000000000000000000e+00,3.000000000000000000000e+00,3.200000000000000000000e+01,100000,3.520663792691423070180e+02,7.746920963230222250573e+03,4.957842014684473497769e-23,1.001399909098293845192e-60,1.427759685188954502991e-01,1.012148679637610090965e-14,6.413925800369189141759e-07,266,9.977911024121810392535e-01,53
power_p6_a4,extended,4.000000000000000000000e+00,6.000000000000000000000e+00,2.500000000000000000000e+00,3.200000000000000000000e+01,100000,2.434266245643153773505e+01,3.950434769785076712101e+01,1.896162064748043319334e-18,6.080916734326278194378e-59,1.198590329720671164449e-01,1.220805130317620198927e-17,4.807295838187375217277e-05,189,9.984577894132371409745e-01,64
power_p6_a4,float64,4.000000000000000000000e+00,6.000000000000000000000e+00,2.500000000000000000000e+00,3.200000000000000000000e+01,100000,2.434266245643153773505e+01,3.950434769785076712101e+01,1.896162064748043319334e-18,6.080916734326278194378e-59,1.198590329720671164449e-01,1.427369116619453970735e-14,4.807295838187574951285e-05,189,9.984577894131956569057e-01,53
power_p10_a4,extended,4.000000000000000000000e+00,1.000000000000000000000e+01,2.250000000000000000000e+00,3.200000000000000000000e+01,100000,4.359435450121617392025e+00,1.382158359547423188475e+00,2.472433658567437443633e-16,3.005175321402448945402e-58,1.082716492171422053794e-01,9.888996899017535806462e-18,5.664241146521994195623e-04,155,9.986771378875202763784e-01,64
power_p10_a4,float64,4.000000000000000000000e+00,1.000000000000000000000e+01,2.250000000000000000000e+00,3.200000000000000000000e+01,100000,4.359435450121617392025e+00,1.382158359547423188475e+00,2.472433658567437443633e-16,3.005175321402448945402e-58,1.082716492171422053794e-01,1.016304329752002219102e-14,5.664241146521562438577e-04,155,9.986771378875964005439e-01,53
power_p4_a10,extended,1.000000000000000000000e+01,4.000000000000000000000e+00,3.000000000000000000000e+00,3.200000000000000000000e+01,100000,9.053503683232745143927e+02,1.280717639723576289423e+04,8.196353323905514580004e-23,8.583730553380034126291e-61,1.570535653707849925209e-01,5.294999235463507717554e-18,6.409613229285473388772e-07,203,9.984710015447749676342e-01,64
power_p4_a10,float64,1.000000000000000000000e+01,4.000000000000000000000e+00,3.000000000000000000000e+00,3.200000000000000000000e+01,100000,9.053503683232745143927e+02,1.280717639723576289423e+04,8.196353323905514580004e-23,8.583730553380034126291e-61,1.570535653707849925209e-01,1.156549994889626470998e-14,6.409613229285333974200e-07,203,9.984710015447966851795e-01,53


==> anc/figures/README.md <==
# Illustrations of the inverse construction

These figures explain Section 4's mathematical constructions. They do not
report training experiments or fitted convergence exponents. The previous
frozen-feature experiments remain separate in `../experiments/`.

Run `python3 figures/generate_constructions.py` from the repository root after
installing `figures/requirements.txt`. No external data or LaTeX installation
is needed to draw the figures. Outputs are vector PDF files for the paper,
PNG previews, `construction_checks.json`, and separate metadata JSON files
for the block and power schematics.

Figure 1 is a symbolic schematic of Section 4.2, with coordinates chosen for
legibility rather than sampled from an orbit. Panels (a) and (b) connect a
constant-gradient time interval to the retained spatial integration area;
panels (c) and (d) explain the separate roles of summable amplitudes and late
block locations. The displayed inequalities are proved in Appendix B.
`generate_block_schematic.py` can regenerate this figure independently.

Both main-text schematics use `schematic_style.py` for matching typography:
panel titles 10.5 pt, axes/ticks 10 pt, arrow annotations 9.5 pt, in-panel
formulas 11 pt, and bottom formulas 12 pt. Each category uses the larger
size from the earlier diagrams. Both PDFs have the same 6.6-inch export
width, so including them at the same manuscript width preserves the match.

Figure 2 is a symbolic schematic of Section 4.3. It connects the shifted
power gradient sequence to the local derivative profile, the matching of
temporal and spatial exponents, and the shift conditions for smoothness and
endpoint flatness. Axes are not to scale, and the drawn profiles are not
samples of an exact CD orbit. Its mathematical labels are justified in
Appendix C. Run `generate_power_schematic.py` to regenerate it independently.

The concrete numerical instances are now Figure 5 in Appendix C. They use
α = 4, s = 1/2, and L = 1. Only x > 0 is plotted; the complete
loss is even and its derivative is continued constantly beyond the first node.
Each axis is normalized as explicitly labeled.
The constructed-loss panels (c) and (f) use linear axes so that their
convexity is visible. Each includes a log-log inset of the same values to
retain detail near the minimizer. The other main panels use log-log axes.
The power-loss asymptotic reference appears in the inset of (f).
Curves use Matplotlib's default blue (`tab:blue`, `#1f77b4`) and burnt orange;
spatial asymptotic references use dark
green dashes. All text and axes remain black. Black hatching marks integration
areas and selected time intervals.
There are no pale grid lines or translucent colored fills.
Figure 5 has a shared legend below the panels identifying both constructions,
the dashed asymptotic references, and the hatched lower-bound intervals.

| Figure | Infinite gradient schedule | Purpose |
|---|---|---|
| `block_construction_schematic.pdf` | g_k = a_j/N_j² for 2N_(j−1) < k ≤ 2N_j; a_j = 2^(−j); G(N_j) ≥ j4^j | Symbolic construction for any prescribed divergent gain. Shows block selection, retained area, weighted summability, and the unbounded gain-weighted residual; axes are not to scale. |
| `power_construction_schematic.pdf` | g_n = (n+M)^(−ρ), ρ = 2+2/(p−2) | Symbolic construction linking the gradient decay, query-point decay, local p-power geometry, and exact residual rate. Also shows the role of M in smoothness and endpoint flatness. |
| `construction_instances.pdf`, top | N_j = 2048·8^(j−1), c_j = 2^(−j)/N_j², g_k = c_j for 2N_(j−1) < k ≤ 2N_j | One Theorem 1 instance for the particular gain G(n) = n. The inset magnifies an affine ramp that appears almost vertical at the main panel's scale. |
| `construction_instances.pdf`, bottom | g_n = (n+32)^(−3) | A p = 4 instance in Theorem 2(i). The dashed curves are the spatial asymptotics F′(x) ∼ 64x³ and F(x) ∼ 16x⁴, with the labeled normalizations. |

The block example satisfies N_j/(j·4^j) = 512·2^(j−1)/j ≥ 512 for all
j ≥ 1, as well as the theorem's first-scale condition. It illustrates a
particular gain; the theorem's arbitrary-gain quantifier comes from choosing
the scales for the given gain. The power example satisfies the explicit
shift condition M ≥ α + ρ/(sL) and has positive endpoint correction
H_1 = 183. Its α = 4
lies in the flatness regime; this example does not assert that the growth-only
damping threshold holds at α = 4.

Positions are evaluated from the infinite-tail identity in Appendix B:

    x_n = ((n+α−1) v_(n+1) + s Σ_(k>n) (k+α−1)g_k)/(α−1).

The block tails are summed analytically. Within a constant
block, a closed-form velocity formula allows all equal-gradient nodes to be
compressed to the interval's two endpoints, without changing the derivative.
Twelve blocks are used for integrating the displayed block loss; their
positions still account for every subsequent block.

The power example uses two million nodes. Its weighted tail after the last
node is evaluated with four Euler–Maclaurin terms and a recorded analytic
remainder bound. Prefix tails are then accumulated backwards. For each loss,
trapezoidal integration of the affine derivative is exact on each retained
mesh interval, up to floating-point rounding. We omit the integral below
the smallest retained node; its magnitude is at most y_min g_min. The script
checks that this bound is below 10^−8 times every plotted objective value in
Figure 5. These truncation bounds are separate from floating-point rounding;
the script is not an interval-arithmetic or Lean proof.

`construction_checks.json` records the minimum and maximum mesh slopes,
the loss-panel coordinate choice, recurrence checks,
endpoint correction, and omitted-tail bounds. The manuscript proofs establish
the asymptotic conclusions; these checks validate the plotted illustrations.
The schematic metadata documents its mathematical labels and proof references;
it is not a numerical or formal verification report.

The previous generic interpolation illustration and its generator are preserved
in `../archive_2026-09-22/inverse_interpolation_figure/`; they are no longer
generated or included in the manuscript.

## Proof dependency diagram

`proof_dependencies.tex` supplies Figure 4 at the beginning of Appendix A.
It is a native TikZ vector diagram compiled directly with the manuscript;
the Python script does not generate it. Lemma and section references track
the manuscript numbering automatically. The no-gain construction, power witnesses, and upper-bound branch occupy
separate columns. All boxes, arrows, and text are black on a white background. The proof diagram introduces no numerical simulation.


==> anc/figures/block_schematic_metadata.json <==
{
  "kind": "Symbolic schematic; not numerical trajectory data.",
  "coordinates": "Both axes in panels (a) and (b) are schematic and not to scale.",
  "schedule": "g_k = a_j/N_j^2 for 2 N_(j-1) < k <= 2 N_j; a_j=2^(-j).",
  "highlight": "The interval [N_j, 2 N_j] in time and [y_(2 N_j), y_(N_j)] in space.",
  "area": "Delta y = y_(N_j) - y_(2 N_j); F(x_(N_j)) >= c_j Delta y >= C_(alpha,s) c_j^2 N_j^2.",
  "amplitude_bound": "Sum over block j of k g_k <= 3 a_j.",
  "gain_choice": "N_j > 2 N_(j-1) and G(N_j) >= j 4^j; sufficiently large first scale ensures smoothness.",
  "proof_sources": [
    "lem:inverse",
    "lem:block",
    "app:no-gain-proof"
  ],
  "colors": {
    "sequence_and_derivative": "#1f77b4",
    "selected_interval": "#B44A16",
    "text_axes_and_hatching": "#000000"
  }
}


==> anc/figures/construction_checks.json <==
{
  "purpose": "Construction illustrations; no measured convergence rates.",
  "alpha": 4.0,
  "s": 0.5,
  "L": 1.0,
  "schematic": {
    "kind": "Symbolic schematic; not numerical trajectory data.",
    "coordinates": "Both axes in panels (a) and (b) are schematic and not to scale.",
    "schedule": "g_k = a_j/N_j^2 for 2 N_(j-1) < k <= 2 N_j; a_j=2^(-j).",
    "highlight": "The interval [N_j, 2 N_j] in time and [y_(2 N_j), y_(N_j)] in space.",
    "area": "Delta y = y_(N_j) - y_(2 N_j); F(x_(N_j)) >= c_j Delta y >= C_(alpha,s) c_j^2 N_j^2.",
    "amplitude_bound": "Sum over block j of k g_k <= 3 a_j.",
    "gain_choice": "N_j > 2 N_(j-1) and G(N_j) >= j 4^j; sufficiently large first scale ensures smoothness.",
    "proof_sources": [
      "lem:inverse",
      "lem:block",
      "app:no-gain-proof"
    ],
    "colors": {
      "sequence_and_derivative": "#1f77b4",
      "selected_interval": "#B44A16",
      "text_axes_and_hatching": "#000000"
    }
  },
  "power_schematic": {
    "kind": "Symbolic schematic; not numerical trajectory data.",
    "coordinates": "Axes are not to scale; drawn profiles do not specify an exact orbit.",
    "schedule": "g_n=(n+M)^(-rho), 2<rho<alpha; rho=2+2/(p-2), p>2.",
    "orbit": "x_n ~ y_n ~ A n^(2-rho), A>0.",
    "geometry": "F'(x) ~ p K x^(p-1) on the positive half-axis; F(x) ~ K |x|^p, K>0.",
    "residual": "F(x_n) ~ D n^(-2p/(p-2)), D>0.",
    "shift": "Interpolation slope_n <= rho/[s(n+M)]; M>=alpha+rho/(sL) ensures an L-Lipschitz derivative and local H(p).",
    "proof_sources": [
      "lem:inverse",
      "lem:power-leading",
      "lem:power-flatness"
    ],
    "colors": {
      "sequence_and_interpolant": "#1f77b4",
      "power_profile": "#B44A16",
      "text_axes_and_hatching": "#000000"
    }
  },
  "block": {
    "gain": "G(n)=n",
    "N_j": "2048*8^(j-1)",
    "blocks_integrated": 12,
    "max_absolute_transition_identity_error": 1.3102805600635975e-17,
    "min_interpolation_slope": 0.0,
    "max_interpolation_slope": 0.0024193794196531934,
    "omitted_objective_tail_bound": 8.897355770859918e-35,
    "relative_tail_bound_on_plotted_values": 1.516117889354233e-18,
    "loss_panel_axes": "linear; log-log inset uses the same values"
  },
  "power": {
    "max_absolute_orbit_identity_error": 9.452887691357992e-19,
    "p": 4,
    "rho": 3.0,
    "M": 32,
    "nodes": 2000000,
    "weighted_tail_analytic_error_bound": 6.509874684148671e-59,
    "endpoint_correction_H1": 183.0,
    "min_interpolation_slope": 3.00008842536378e-12,
    "max_interpolation_slope": 0.1427759685188976,
    "omitted_objective_tail_bound": 1.5623523655206834e-26,
    "relative_tail_bound_on_plotted_values": 1.4758934427785392e-09,
    "loss_panel_axes": "linear; log-log inset uses the same values"
  }
}


==> anc/figures/generate_block_schematic.py <==
"""Draw the symbolic block-construction diagram for Section 4.2.

Coordinates are chosen for legibility and are not sampled from a CD orbit.
The displayed inequalities refer to the manuscript's exact construction.
"""
from pathlib import Path
import json

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

from schematic_style import (
    BLUE, ORANGE, BLACK, STYLE, DRAW_WIDTH, TITLE_SIZE,
    ANNOTATION_SIZE, FORMULA_SIZE, BOTTOM_SIZE, save_schematic,
)


OUT = Path(__file__).resolve().parent


def plot_block_schematic():
    with plt.rc_context(STYLE):
        fig = plt.figure(figsize=(DRAW_WIDTH, 3.9))
        left = fig.add_axes([0.065, 0.505, 0.405, 0.40])
        right = fig.add_axes([0.570, 0.505, 0.405, 0.40])
        for ax in (left, right):
            ax.spines[["top", "right"]].set_visible(False)
            ax.tick_params(length=3, pad=3)
            ax.grid(False)

        # Three successive constant-gradient blocks; time is compressed.
        boundary, selected, end, following = 2.1, 3.5, 5.3, 9.1
        height, previous, next_height = 0.67, 1.12, 0.27
        left.plot([0.2, boundary], [previous, previous], color=BLUE, lw=1.7)
        left.plot([boundary, boundary], [previous, height], color=BLUE,
                  lw=1.1, ls=":")
        left.plot([boundary, end], [height, height], color=BLUE, lw=1.7)
        left.plot([end, end], [height, next_height], color=BLUE,
                  lw=1.1, ls=":")
        left.plot([end, following], [next_height, next_height], color=BLUE, lw=1.7)
        left.plot([following, 9.7], [next_height, next_height], color=BLUE,
                  lw=1.2, ls=":")
        left.add_patch(Rectangle((selected, 0), end-selected, height,
                                facecolor="white", edgecolor=BLACK,
                                hatch="///", lw=0.6, zorder=0))
        left.plot([selected, end], [height, height], color=ORANGE, lw=2.3)
        left.scatter([selected, end], [height, height], s=14,
                     color=ORANGE, zorder=4)
        left.text(0.65, previous+0.075, r"$c_{j-1}$")
        left.text(3.8, height+0.105, r"$c_j=a_j/N_j^2$", ha="center")
        left.text(6.7, next_height+0.075, r"$c_{j+1}$")
        left.annotate("later blocks", xy=(9.55, next_height), xytext=(7.5, 0.79),
                      ha="center", fontsize=ANNOTATION_SIZE,
                      arrowprops={"arrowstyle": "->", "color": BLACK, "lw": .7})
        left.set(xlim=(0, 9.8), ylim=(0, 1.38),
                 xticks=[boundary, selected, end],
                 xticklabels=[r"$2N_{j-1}$", r"$N_j$", r"$2N_j$"],
                 yticks=[height], yticklabels=[r"$c_j$"],
                 xlabel=r"Iteration $n$", ylabel=r"Queried gradient $g_n$")
        left.set_title("(a) Prescribe gradient blocks", loc="left", pad=9)

        # An ordered spatial mesh: later blocks lie closer to zero.
        lower, upper, cj = 1.38, 2.63, 0.67
        sx = [0, .08, .30, .44, .73, .96, 1.17, lower, 3.12, 3.36, 4.43]
        sy = [0, .055, .055, .16, .16, .34, .34, cj, cj, 1.10, 1.10]
        right.plot(sx[:2], sy[:2], color=BLUE, ls=":", lw=1.2)
        right.plot(sx[1:], sy[1:], color=BLUE, lw=1.7)
        right.add_patch(Rectangle((lower, 0), upper-lower, cj,
                                 facecolor="white", edgecolor=BLACK,
                                 hatch="///", lw=.6, zorder=0))
        right.plot([lower, upper], [cj, cj], color=ORANGE, lw=2.3)
        right.scatter([lower, upper], [cj, cj], s=14, color=ORANGE, zorder=4)
        right.text((lower+upper)/2, 0.30, r"$c_j\,\Delta y$", ha="center",
                   bbox={"facecolor": "white", "edgecolor": "none", "pad": 1})
        right.text(.05, .95, r"$F(x_{N_j})\ \geq\ c_j\,\Delta y$",
                   transform=right.transAxes, va="top", fontsize=FORMULA_SIZE)
        right.text(.05, .79, r"$\Delta y\geq C_{\alpha,s}c_jN_j^2$",
                   transform=right.transAxes, va="top", fontsize=FORMULA_SIZE)
        right.annotate(r"slope $\leq L$", xy=(3.24, .87), xytext=(4.4, .46),
                       ha="right", fontsize=ANNOTATION_SIZE,
                       arrowprops={"arrowstyle": "->", "color": BLACK, "lw": .7})
        right.set(xlim=(0, 4.5), ylim=(0, 1.42),
                  xticks=[0, lower, upper],
                  xticklabels=["0", r"$y_{2N_j}$", r"$y_{N_j}$"],
                  yticks=[cj], yticklabels=[r"$c_j$"],
                  xlabel=r"Position $x$", ylabel=r"Derivative $F'(x)$")
        right.set_title("(b) Retain area in one fixed loss", loc="left", pad=9)

        # The two parameters control different requirements of the theorem.
        # Plain rules and black type keep formulas readable without boxes.
        for x0, x1 in [(.035, .485), (.535, .985)]:
            fig.add_artist(plt.Line2D([x0, x1], [.335, .335],
                                     transform=fig.transFigure, color=BLACK, lw=.6))
        fig.text(.035, .362, "(c) Amplitudes ensure convergence", fontsize=TITLE_SIZE)
        fig.text(.535, .362, "(d) Late blocks defeat the gain", fontsize=TITLE_SIZE)
        fig.text(.035, .276, r"$a_j=2^{-j},\qquad \sum_j a_j<\infty$", fontsize=BOTTOM_SIZE)
        fig.text(.035, .158,
                 r"$\sum_{k=2N_{j-1}+1}^{2N_j}k g_k\leq3a_j$", fontsize=BOTTOM_SIZE)
        fig.text(.035, .034,
                 r"$\sum_k k g_k<\infty\quad\Longrightarrow\quad x_n,y_n\downarrow0$",
                 fontsize=BOTTOM_SIZE)
        fig.text(.535, .276,
                 r"$N_j^2F(x_{N_j})\geq C_{\alpha,s}a_j^2$", fontsize=BOTTOM_SIZE)
        fig.text(.535, .158,
                 r"Choose $N_j>2N_{j-1}$ with $G(N_j)\geq j4^j$", fontsize=BOTTOM_SIZE)
        fig.text(.535, .034,
                 r"$N_j^2G(N_j)F(x_{N_j})\geq C_{\alpha,s}j\ \to\infty$",
                 fontsize=BOTTOM_SIZE)
        save_schematic(fig, OUT/"block_construction_schematic")

    metadata = {
        "kind": "Symbolic schematic; not numerical trajectory data.",
        "coordinates": "Both axes in panels (a) and (b) are schematic and not to scale.",
        "schedule": "g_k = a_j/N_j^2 for 2 N_(j-1) < k <= 2 N_j; a_j=2^(-j).",
        "highlight": "The interval [N_j, 2 N_j] in time and [y_(2 N_j), y_(N_j)] in space.",
        "area": "Delta y = y_(N_j) - y_(2 N_j); F(x_(N_j)) >= c_j Delta y >= C_(alpha,s) c_j^2 N_j^2.",
        "amplitude_bound": "Sum over block j of k g_k <= 3 a_j.",
        "gain_choice": "N_j > 2 N_(j-1) and G(N_j) >= j 4^j; sufficiently large first scale ensures smoothness.",
        "proof_sources": ["lem:inverse", "lem:block", "app:no-gain-proof"],
        "colors": {"sequence_and_derivative": BLUE, "selected_interval": ORANGE,
                   "text_axes_and_hatching": BLACK},
    }
    (OUT/"block_schematic_metadata.json").write_text(json.dumps(metadata, indent=2)+"\n")
    return metadata


if __name__ == "__main__":
    print(json.dumps(plot_block_schematic(), indent=2))


==> anc/figures/generate_constructions.py <==
"""Draw the manuscript's inverse-construction illustrations, not rate experiments.

Figures 1 and 2 are symbolic block and power construction diagrams.
For the numerical illustrations in Appendix C, nodes come from infinite
gradient schedules. Positions use the exact tail
transform; only the integral below the smallest retained mesh node is omitted.
Its error is bounded by y_min * g_min and recorded in construction_checks.json.
Run with Python, NumPy, and Matplotlib; no external data are used.
"""
from pathlib import Path
import json
import math

import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.ticker import LogLocator, NullFormatter

from generate_block_schematic import plot_block_schematic
from generate_power_schematic import plot_power_schematic


OUT = Path(__file__).resolve().parent
ALPHA, STEP, L = 4.0, 0.5, 1.0
CURVE, POWER, REFERENCE, INK = "#1f77b4", "#B44A16", "#176B42", "#000000"
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["STIXGeneral"],
    "mathtext.fontset": "stix", "font.size": 9, "axes.titlesize": 10,
    "axes.labelsize": 10, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.labelcolor": INK, "text.color": INK, "axes.edgecolor": INK,
    "xtick.color": INK, "ytick.color": INK,
    "hatch.color": INK, "hatch.linewidth": 0.45,
    "pdf.fonttype": 42, "ps.fonttype": 42,
})


class Interpolant:
    def __init__(self, y, g):
        order = np.argsort(y)
        self.y, self.g = np.asarray(y)[order], np.asarray(g)[order]
        assert np.all(np.diff(self.y) > 0)
        assert np.all(np.diff(self.g) >= 0)
        self.slopes = np.diff(self.g) / np.diff(self.y)
        assert np.max(self.slopes) <= L * (1 + 1e-12)
        self.tail_bound = float(self.y[0] * self.g[0])
        self.area = np.r_[0, np.cumsum(
            np.diff(self.y) * (self.g[1:] + self.g[:-1]) / 2)]

    def derivative(self, x):
        return np.interp(x, self.y, self.g)

    def value(self, x):
        x = np.asarray(x)
        assert np.all(x >= self.y[0])
        i = np.minimum(np.searchsorted(self.y, x, side="right") - 1,
                       len(self.y) - 2)
        dx = x - self.y[i]
        return self.area[i] + self.g[i]*dx + self.slopes[i]*dx**2/2


def dense_orbit(g, weighted_tail):
    """Exact position transform, with the infinite weighted tail supplied."""
    n = np.arange(1, len(g) + 1, dtype=float)
    product = n*(n+1)*(n+2)*(n+3)  # Gamma(n+4)/Gamma(n)
    v_next = STEP * np.cumsum(product*g) / product
    x = ((n+ALPHA-1)*v_next + STEP*weighted_tail)/(ALPHA-1)
    y = x - v_next + STEP*g
    v = np.r_[0, v_next[:-1]]
    beta = (n-1)/(n+ALPHA-1)
    recurrence_error = np.max(np.abs(v_next-beta*v-STEP*g))
    position_error = np.max(np.abs(x[:-1]-x[1:]-v_next[:-1]))
    query_error = np.max(np.abs(y-(x-beta*v)))
    error = float(max(recurrence_error, position_error, query_error))
    assert error < 1e-12
    return x, y, {"max_absolute_orbit_identity_error": error}


def block_example():
    """Compress constant-gradient intervals to their two endpoint nodes.

    N_j = 2048 * 8^(j-1), c_j = 2^(-j)/N_j^2; all j >= 1.
    The sum over all future blocks is a pair of geometric series.
    """
    n_nodes, y_nodes, g_nodes = [], [], []
    n_plot, g_plot = [], []
    v_start, last_N, max_error = 0.0, 0, 0.0
    for j in range(1, 13):
        N = 2048 * 8**(j-1)
        a, b = 2*last_N+1, 2*N
        c = 2.0**(-j)/N**2
        ns = np.array([a, b], dtype=float)
        particular = STEP*c*(ns+ALPHA)/(ALPHA+1)
        decay = np.prod([(a-1+r)/(ns+r) for r in range(4)], axis=0)
        vn = particular + (v_start-STEP*c*(a+ALPHA-1)/(ALPHA+1))*decay
        # Sum_{k>b} (k+3) g_k over all infinitely many later blocks.
        future = 2*(1-1/64)*2.0**(-j) + 7*(1-1/8)*2.0**(-j)/N/15
        tail = c*(b-ns)*((ns+1+b)/2+3) + future
        x = ((ns+3)*vn + STEP*tail)/3
        y = x-vn+STEP*c
        if j > 1:
            # At the one-step transition, check the exact mesh identity.
            expected = vn[0] + STEP*(g_nodes[-1]-c)
            max_error = max(max_error, abs(y_nodes[-1]-y[0]-expected))
        n_nodes.extend(ns)
        y_nodes.extend(y)
        g_nodes.extend([c, c])
        if j <= 4:
            n_plot.extend([a, b])
            g_plot.extend([c, c])
        v_start, last_N = vn[-1], N
    assert max_error < 1e-12
    # The first-scale condition; N_j >= j*4^j for every j follows from
    # N_j/(j*4^j) = 512*2^(j-1)/j >= 512.
    assert 2048 >= 3*(ALPHA+1)*math.exp(ALPHA)/(STEP*L)
    curve = Interpolant(y_nodes, g_nodes)
    return np.array(n_plot), np.array(g_plot), curve, {
        "gain": "G(n)=n", "N_j": "2048*8^(j-1)", "blocks_integrated": 12,
        "max_absolute_transition_identity_error": float(max_error),
    }


def zeta_tail(exponent, q):
    """Euler--Maclaurin evaluation at large q, with a remainder bound.

    Four Bernoulli terms suffice here. The periodic-Bernoulli integral
    bounds the remainder by the magnitude of the last retained term.
    """
    value = q**(1-exponent)/(exponent-1) + 0.5*q**(-exponent)
    coefficients = [1/12, -1/720, 1/30240, -1/1209600]
    for j, coefficient in enumerate(coefficients, start=1):
        rising = math.prod(exponent+k for k in range(2*j-1))
        term = coefficient*rising*q**(-exponent-2*j+1)
        value += term
    return value, abs(term)


def power_example():
    M, rho, count = 32, 3.0, 2_000_000
    n = np.arange(1, count+1, dtype=float)
    g = (n+M)**(-rho)
    z2, e2 = zeta_tail(2, float(count+M+1))
    z3, e3 = zeta_tail(3, float(count+M+1))
    terminal_tail = z2 + (3-M)*z3
    weighted = (n+3)*g
    tail = np.r_[np.cumsum(weighted[:0:-1])[::-1], 0] + terminal_tail
    x, y, check = dense_orbit(g, tail)
    curve = Interpolant(y, g)
    check.update({"p": 4, "rho": rho, "M": M, "nodes": count,
                  "weighted_tail_analytic_error_bound": e2+abs(3-M)*e3})
    assert M >= ALPHA+rho/(STEP*L)
    # Appendix C: positivity of the first correction ensures endpoint H(p).
    a = ALPHA-rho
    kalpha = ALPHA*(ALPHA-1)/2
    V1 = (a+1)*(0.5+(kalpha-rho*M)/a)-kalpha
    H1 = -rho*M+rho/2-rho*V1/(rho-1)
    assert H1 > 0
    check["endpoint_correction_H1"] = H1
    return n, g, curve, check


def style_log(ax):
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid(False, which="both")
    ax.xaxis.set_minor_formatter(NullFormatter())
    ax.yaxis.set_minor_formatter(NullFormatter())
    ax.tick_params(which="minor", length=2)


def save(fig, name):
    fig.savefig(OUT/f"{name}.pdf", bbox_inches="tight",
                metadata={"CreationDate": None, "ModDate": None})
    fig.savefig(OUT/f"{name}.png", dpi=200, bbox_inches="tight")
    plt.close(fig)


def plot_instances(block, power):
    fig, axes = plt.subplots(2, 3, figsize=(6.6, 4.15), layout="constrained")
    for row, (schedule, color) in enumerate([
        (block, CURVE), (power, POWER)
    ]):
        n, g, curve, check = schedule
        x1, g1, f1 = curve.y[-1], curve.g[-1], curve.area[-1]
        low = 0.09 if row == 0 else 0.01
        grid = np.geomspace(low*x1, x1, 1200)
        if row == 0:
            # Include every visible ramp endpoint, even when the ramp is
            # narrower than one pixel at the main panel's scale.
            visible = curve.y[(curve.y >= low*x1) & (curve.y <= x1)]
            grid = np.unique(np.r_[grid, visible])
        F = curve.value(grid)
        assert curve.tail_bound/float(F.min()) < 1e-8
        check.update({"min_interpolation_slope": float(curve.slopes.min()),
                      "max_interpolation_slope": float(curve.slopes.max()),
                      "omitted_objective_tail_bound": curve.tail_bound,
                      "relative_tail_bound_on_plotted_values": curve.tail_bound/float(F.min()),
                      "loss_panel_axes": "linear; log-log inset uses the same values"})
        if row == 0:
            axes[row, 0].step(n, g/g1, where="post", color=color, lw=1.5)
            for j in range(1, 4):
                N = 2048*8**(j-1)
                axes[row, 0].axvspan(N, 2*N, facecolor="white", edgecolor=INK,
                                    hatch="//", lw=0.45, zorder=0)
            axes[row, 0].set_xlim(1e3, 3e5)
            axes[row, 0].set_ylim(1e-6, 2)
        else:
            choose = np.unique(np.geomspace(1, 30000, 400).astype(int))-1
            axes[row, 0].plot(n[choose], g[choose]/g1, color=color, lw=1.5)
            axes[row, 0].set_xlim(1, 3e4)
        axes[row, 1].plot(grid/x1, curve.derivative(grid)/g1, color=color, lw=1.5)
        axes[row, 2].plot(grid/x1, F/f1, color=color, lw=1.5)
        # Linear coordinates expose convexity; retain the original log-log
        # view in an inset to show the small values near the minimizer.
        loss_inset = axes[row, 2].inset_axes([0.14, 0.53, 0.51, 0.36])
        loss_inset.plot(grid/x1, F/f1, color=color, lw=1.1)
        style_log(loss_inset)
        loss_inset.set_xticks([0.1, 1] if row == 0 else [0.01, 1])
        loss_inset.set_yticks([1e-6, 1] if row == 0 else [1e-8, 1])
        loss_inset.minorticks_off()
        loss_inset.tick_params(labelsize=6, length=2, pad=1)
        loss_inset.set_title("Log-log", fontsize=7, pad=3)
        if row == 0:
            ramp = np.flatnonzero(np.diff(curve.g) > 0)[-1]
            left, right = curve.y[ramp:ramp+2]
            local = np.linspace(left, right, 40)
            inset = axes[row, 1].inset_axes([0.10, 0.65, 0.36, 0.26])
            inset.plot((local-left)/(right-left), curve.derivative(local)/g1,
                       color=color, lw=1.2)
            inset.set_xticks([0, 1])
            inset.set_yticks([0, 1])
            inset.tick_params(labelsize=6, length=2, pad=1)
            inset.set_title("Ramp (zoom)", fontsize=7, pad=3)
        if row == 1:
            # Exact leading spatial constants: A=1/4, D=1/16, p=4.
            inner = grid[grid/x1 <= 0.12]
            axes[row, 1].plot(inner/x1, 64*inner**3/g1, color=REFERENCE, ls="--", lw=1.3)
            loss_inset.plot(inner/x1, 16*inner**4/f1,
                            color=REFERENCE, ls="--", lw=1.1)
            axes[row, 1].text(0.07, 0.81, r"Dashed: $64x^3/g_1$",
                              transform=axes[row, 1].transAxes, fontsize=8)
        for col, ax in enumerate(axes[row]):
            if col == 2:
                ax.set_xlim(0, 1.03)
                ax.set_ylim(0, 1.05)
                ax.set_xticks([0, 0.5, 1])
                ax.set_yticks([0, 0.5, 1])
                ax.grid(False)
            else:
                style_log(ax)
                ax.yaxis.set_major_locator(LogLocator(numticks=4))
            letter = chr(ord('a') + row*3 + col)
            title = ["Queried gradients", "Interpolated derivative", "Constructed loss"][col]
            ax.set_title(f"({letter}) {title}", loc="left")
            ax.set_xlabel(r"Index $n$" if col == 0 else r"Position $x/y_1$")
            ax.set_ylabel([r"$g_n/g_1$", r"$F'(x)/g_1$", r"$F(x)/F(y_1)$"][col])
    handles = [
        Line2D([], [], color=CURVE, lw=1.5, label="Theorem 1: block construction"),
        Line2D([], [], color=POWER, lw=1.5, label="Theorem 2: power construction"),
        Line2D([], [], color=REFERENCE, ls="--", lw=1.3,
               label="Spatial asymptotic reference"),
        Patch(facecolor="white", edgecolor=INK, hatch="//", lw=0.45,
              label=r"Lower-bound interval $[N_j,2N_j]$"),
    ]
    fig.legend(handles=handles, loc="outside lower center", ncols=2,
               frameon=False, fontsize=8.5, labelcolor=INK,
               handlelength=2.8, columnspacing=1.8, labelspacing=0.5)
    save(fig, "construction_instances")


def main():
    schematic = plot_block_schematic()
    power_schematic = plot_power_schematic()
    block, power = block_example(), power_example()
    plot_instances(block, power)
    checks = {"purpose": "Construction illustrations; no measured convergence rates.",
              "alpha": ALPHA, "s": STEP, "L": L,
              "schematic": schematic, "power_schematic": power_schematic,
              "block": block[3], "power": power[3]}
    (OUT/"construction_checks.json").write_text(json.dumps(checks, indent=2)+"\n")
    print(json.dumps(checks, indent=2))


if __name__ == "__main__":
    main()


==> anc/figures/generate_power_schematic.py <==
"""Draw the symbolic power-construction diagram for Section 4.3.

The curves illustrate the construction, not samples of an exact CD orbit.
The displayed asymptotics and inequalities are established in Appendix C.
"""
from pathlib import Path
import json

import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

from schematic_style import (
    BLUE, ORANGE, BLACK, STYLE, DRAW_WIDTH, TITLE_SIZE,
    ANNOTATION_SIZE, FORMULA_SIZE, BOTTOM_SIZE, save_schematic,
)


OUT = Path(__file__).resolve().parent


def plot_power_schematic():
    with plt.rc_context(STYLE):
        fig = plt.figure(figsize=(DRAW_WIDTH, 4.05))
        left = fig.add_axes([.065, .495, .405, .40])
        right = fig.add_axes([.570, .495, .405, .40])
        for ax in (left, right):
            ax.spines[["top", "right"]].set_visible(False)
            ax.tick_params(length=3, pad=3)
            ax.grid(False)

        # A schematic shifted power sequence; indices and heights are compressed.
        t = np.linspace(0, 5.2, 350)
        heights = (1 + .52*t)**-3
        left.plot(t, heights, color=BLUE, lw=1.7)
        nodes = np.array([0, .25, .55, .9, 1.3, 1.8, 2.4, 3.1, 3.9, 4.8])
        left.scatter(nodes, (1+.52*nodes)**-3, color=BLUE, s=10, zorder=3)
        left.plot([5.2, 5.65], (1+.52*np.array([5.2, 5.65]))**-3,
                  color=BLUE, lw=1.1, ls=":")
        left.text(.31, .96, r"$g_n=(n+M)^{-\rho}$",
                  transform=left.transAxes, va="top", fontsize=FORMULA_SIZE)
        left.text(.31, .75, r"$\rho>2\ \Longrightarrow\ \sum_n n g_n<\infty$",
                  transform=left.transAxes, va="top", fontsize=FORMULA_SIZE)
        left.annotate("Later queries", xy=(4.9, .025), xytext=(3.5, .30),
                      ha="center", fontsize=ANNOTATION_SIZE,
                      arrowprops={"arrowstyle": "->", "color": BLACK, "lw": .7})
        left.set(xlim=(-.1, 5.7), ylim=(0, 1.16), xticks=[0],
                 xticklabels=["1"], yticks=[], xlabel=r"Iteration $n$",
                 ylabel=r"Queried gradient $g_n$")
        left.set_title("(a) Prescribe power gradients", loc="left", pad=9)

        # Increasing derivative nodes, with a power profile as a visual guide.
        mesh = np.array([0, .055, .11, .18, .27, .39, .54, .70, .87, 1.0])
        values = mesh**3*(1+.16*mesh)
        grid = np.linspace(0, 1, 350)
        right.plot(grid, grid**3, color=ORANGE, lw=1.4, ls="--")
        right.plot(mesh[:2], values[:2], color=BLUE, lw=1.1, ls=":")
        right.plot(mesh[1:], values[1:], color=BLUE, lw=1.7)
        right.scatter(mesh[1:], values[1:], color=BLUE, s=10, zorder=3)
        yn, ynext = .70, .54
        area_mesh = mesh[mesh <= yn]
        right.fill_between(area_mesh, 0, area_mesh**3*(1+.16*area_mesh),
                           facecolor="white", edgecolor=BLACK, hatch="///",
                           lw=.5, zorder=0)
        right.text(.035, .975, r"$F'(x)\sim pKx^{p-1}$",
                   transform=right.transAxes, va="top", fontsize=FORMULA_SIZE)
        right.text(.035, .80, r"$F(x)\sim K|x|^p$",
                   transform=right.transAxes, va="top", fontsize=FORMULA_SIZE)
        right.annotate("Affine joins", xy=(.93, 1.015), xytext=(.39, .76),
                       ha="center", fontsize=ANNOTATION_SIZE,
                       arrowprops={"arrowstyle": "->", "color": BLACK, "lw": .7})
        right.annotate("Power profile", xy=(.86, .86**3), xytext=(1.0, .24),
                       ha="right", fontsize=ANNOTATION_SIZE,
                       arrowprops={"arrowstyle": "->", "color": BLACK, "lw": .7})
        right.text(.53, .085, r"$F(y_n)$", ha="center", fontsize=FORMULA_SIZE,
                   bbox={"facecolor": "white", "edgecolor": "none", "pad": 1})
        right.set(xlim=(0, 1.04), ylim=(0, 1.23), xticks=[0, ynext, yn],
                  xticklabels=["0", r"$y_{n+1}$", r"$y_n$"], yticks=[],
                  xlabel=r"Position $x$", ylabel=r"Derivative $F'(x)$")
        right.set_title("(b) Match the local geometry", loc="left", pad=9)

        for x0, x1 in [(.035, .485), (.535, .985)]:
            fig.add_artist(plt.Line2D([x0, x1], [.335, .335],
                                     transform=fig.transFigure, color=BLACK, lw=.6))
        fig.text(.035, .362, "(c) Match the exponents", fontsize=TITLE_SIZE)
        fig.text(.535, .362, "(d) Control smoothness and flatness", fontsize=TITLE_SIZE)
        fig.text(.035, .276, r"$x_n\sim y_n\sim A n^{2-\rho}$", fontsize=BOTTOM_SIZE)
        fig.text(.035, .158, r"$\rho=(p-1)(\rho-2)\quad\Longrightarrow\quad"
                 r"\rho=2+\frac{2}{p-2}$", fontsize=BOTTOM_SIZE)
        fig.text(.035, .034, r"$F(x_n)\sim Dn^{-2p/(p-2)},\quad D>0$", fontsize=BOTTOM_SIZE)
        fig.text(.535, .276, r"$\mathrm{slope}_n\leq\frac{\rho}{s(n+M)}$", fontsize=BOTTOM_SIZE)
        fig.text(.535, .158, r"$M\geq\alpha+\frac{\rho}{sL}$", fontsize=BOTTOM_SIZE)
        fig.text(.535, .034, r"$\Longrightarrow\quad F'\ \mathrm{is}\ L\mathrm{-Lipschitz},"
                 r"\quad H(p)$", fontsize=BOTTOM_SIZE)

        save_schematic(fig, OUT/"power_construction_schematic")

    metadata = {
        "kind": "Symbolic schematic; not numerical trajectory data.",
        "coordinates": "Axes are not to scale; drawn profiles do not specify an exact orbit.",
        "schedule": "g_n=(n+M)^(-rho), 2<rho<alpha; rho=2+2/(p-2), p>2.",
        "orbit": "x_n ~ y_n ~ A n^(2-rho), A>0.",
        "geometry": "F'(x) ~ p K x^(p-1) on the positive half-axis; F(x) ~ K |x|^p, K>0.",
        "residual": "F(x_n) ~ D n^(-2p/(p-2)), D>0.",
        "shift": "Interpolation slope_n <= rho/[s(n+M)]; M>=alpha+rho/(sL) ensures an L-Lipschitz derivative and local H(p).",
        "proof_sources": ["lem:inverse", "lem:power-leading", "lem:power-flatness"],
        "colors": {"sequence_and_interpolant": BLUE, "power_profile": ORANGE,
                   "text_axes_and_hatching": BLACK},
    }
    (OUT/"power_schematic_metadata.json").write_text(json.dumps(metadata, indent=2)+"\n")
    return metadata


if __name__ == "__main__":
    print(json.dumps(plot_power_schematic(), indent=2))


==> anc/figures/power_schematic_metadata.json <==
{
  "kind": "Symbolic schematic; not numerical trajectory data.",
  "coordinates": "Axes are not to scale; drawn profiles do not specify an exact orbit.",
  "schedule": "g_n=(n+M)^(-rho), 2<rho<alpha; rho=2+2/(p-2), p>2.",
  "orbit": "x_n ~ y_n ~ A n^(2-rho), A>0.",
  "geometry": "F'(x) ~ p K x^(p-1) on the positive half-axis; F(x) ~ K |x|^p, K>0.",
  "residual": "F(x_n) ~ D n^(-2p/(p-2)), D>0.",
  "shift": "Interpolation slope_n <= rho/[s(n+M)]; M>=alpha+rho/(sL) ensures an L-Lipschitz derivative and local H(p).",
  "proof_sources": [
    "lem:inverse",
    "lem:power-leading",
    "lem:power-flatness"
  ],
  "colors": {
    "sequence_and_interpolant": "#1f77b4",
    "power_profile": "#B44A16",
    "text_axes_and_hatching": "#000000"
  }
}


==> anc/figures/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8


==> anc/figures/schematic_style.py <==
"""Shared typography and export width for the two main-text schematics."""
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.transforms import Bbox


BLUE, ORANGE, BLACK = "#1f77b4", "#B44A16", "#000000"
TITLE_SIZE = 10.5
AXIS_SIZE = 10
TICK_SIZE = 10
ANNOTATION_SIZE = 9.5
FORMULA_SIZE = 11
BOTTOM_SIZE = 12
DRAW_WIDTH = 6.4
EXPORT_WIDTH = 6.6

STYLE = {
    "font.family": "serif", "font.serif": ["STIXGeneral"],
    "mathtext.fontset": "stix", "font.size": FORMULA_SIZE,
    "axes.titlesize": TITLE_SIZE, "axes.labelsize": AXIS_SIZE,
    "xtick.labelsize": TICK_SIZE, "ytick.labelsize": TICK_SIZE,
    "text.color": BLACK, "axes.labelcolor": BLACK,
    "axes.edgecolor": BLACK, "xtick.color": BLACK,
    "ytick.color": BLACK, "hatch.color": BLACK,
    "hatch.linewidth": 0.45, "pdf.fonttype": 42, "ps.fonttype": 42,
}


def save_schematic(fig, path):
    """Use an identical PDF/PNG width so LaTeX scales both fonts equally."""
    path = Path(path)
    fig.canvas.draw()
    bounds = fig.get_tightbbox(fig.canvas.get_renderer())
    # Leave space for the block diagram's y tick labels without changing scale.
    left, right = -.2, -.2+EXPORT_WIDTH
    if bounds.x0 < left or bounds.x1 > right:
        raise ValueError(f"Schematic exceeds shared horizontal bounds: {bounds}")
    box = Bbox.from_extents(left, bounds.y0-.06, right, bounds.y1+.06)
    fig.savefig(path.with_suffix(".pdf"), bbox_inches=box,
                metadata={"CreationDate": None, "ModDate": None})
    fig.savefig(path.with_suffix(".png"), dpi=220, bbox_inches=box)
    plt.close(fig)


==> anc/nag_cd_rate_nonimprovability/All.lean <==
import NAGConvergence



==> anc/nag_cd_rate_nonimprovability/AxiomAudit.lean <==
import NAGConvergence

#print axioms NAGPointwiseRates.inverseOrbit
#print axioms NAGPointwiseRates.inverseOrbit_hasConvexC11Interpolant
#print axioms NAGPointwiseRates.constantGradientBlock_lowerBound
#print axioms NAGPointwiseRates.pointwiseUniversalGain_iff_standard
#print axioms NAGPointwiseRates.nagCD_noPointwiseUniversalGain_dimOne
#print axioms NAGPointwiseRates.separableEmbedding_preservesOrbit
#print axioms NAGPointwiseRates.nagCD_noPointwiseUniversalGain
#print axioms NAGPointwiseRates.rescaleHardInstance
#print axioms NAGPointwiseRates.nagCD_noPointwiseUniversalGain_dimOne_prescribedRadius
#print axioms NAGPointwiseRates.nagCD_noPointwiseUniversalGain_prescribedRadius
#print axioms NAGPointwiseRates.powerLower_exactAsymptotic
#print axioms NAGPointwiseRates.powerLower_flatnessBelowEndpoint
#print axioms NAGPointwiseRates.powerLower_endpointFlatness
#print axioms NAGPointwiseRates.sharpPowerBoundary_flatnessGrowth
#print axioms NAGPointwiseRates.sharpPowerBoundary_growthOnly
#print axioms NAGPointwiseRates.sharpPowerBoundary_noFurtherGain


==> anc/nag_cd_rate_nonimprovability/NAGConvergence.lean <==
import NAGConvergence.FixedDimensionalWitness
import NAGConvergence.PrescribedRadius


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/Core.lean <==
import Mathlib

/-!
# NAG-CD pointwise rate bounds

Core definitions and proofs for NAG-CD pointwise-rate bounds.
-/

noncomputable section

open Filter Set Topology

namespace NAGPointwiseRates

/-- The Euclidean model used for a fixed finite dimension. -/
abbrev ModelSpace (d : ℕ) := EuclideanSpace ℝ (Fin d)

/-- A point is a global minimizer when its value is no larger than every value. -/
def IsGlobalMin {E : Type*} (value : E → ℝ) (x : E) : Prop :=
  ∀ y, value x ≤ value y

/-- Coercivity expressed without choosing a topology-specific library wrapper. -/
def CoerciveAtInfinity {E : Type*} [Norm E] (value : E → ℝ) : Prop :=
  ∀ B : ℝ, ∃ R : ℝ, 0 ≤ R ∧ ∀ x : E, R ≤ ‖x‖ → B ≤ value x

/-- A convex `C¹,¹` objective with a represented globally Lipschitz gradient. -/
structure C11Objective
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (L : ℝ) where
  value : E → ℝ
  gradient : E → E
  convex_value : ConvexOn ℝ Set.univ value
  hasGradient_value : ∀ x, HasGradientAt value (gradient x) x
  lipschitz_gradient : ∀ x y, ‖gradient x - gradient y‖ ≤ L * ‖x - y‖
  has_minimizer : ∃ x, IsGlobalMin value x

/-- The represented gradient is genuinely Lipschitz with the declared
nonnegative smoothness constant. -/
theorem C11Objective.gradient_lipschitzWith
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) :
    LipschitzWith (Real.toNNReal L) objective.gradient := by
  apply LipschitzWith.of_dist_le_mul
  intro x y
  rw [Real.coe_toNNReal L hL]
  simpa only [dist_eq_norm] using objective.lipschitz_gradient x y

/-- The affine segment from `x` to `y`, parametrized on the unit interval. -/
def segmentPoint
    {E : Type*} [AddCommGroup E] [Module ℝ E]
    (x y : E) (t : ℝ) : E :=
  x + t • (y - x)

/-- The derivative of an objective along an affine segment is its gradient
paired with the segment direction. -/
theorem C11Objective.segment_hasDerivAt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (x y : E) (t : ℝ) :
    HasDerivAt (fun u : ℝ => objective.value (segmentPoint x y u))
      (inner ℝ (objective.gradient (segmentPoint x y t)) (y - x)) t := by
  have path_derivative : HasDerivAt (segmentPoint x y) (y - x) t := by
    change HasDerivAt (fun u : ℝ => x + u • (y - x)) (y - x) t
    simpa only [id_eq, one_smul] using
      ((hasDerivAt_id t).smul_const (y - x)).const_add x
  have composed :=
    (objective.hasGradient_value (segmentPoint x y t)).hasFDerivAt.comp t
      path_derivative.hasFDerivAt
  simpa [Function.comp_def, RCLike.inner_apply] using composed.hasDerivAt

/-- Exact fundamental-theorem-of-calculus identity along an affine segment. -/
theorem C11Objective.integral_segment_gradient
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (x y : E) :
    (∫ t in (0 : ℝ)..1,
      inner ℝ (objective.gradient (segmentPoint x y t)) (y - x)) =
        objective.value y - objective.value x := by
  have segment_continuous : Continuous (segmentPoint x y) := by
    unfold segmentPoint
    fun_prop
  have gradient_continuous : Continuous objective.gradient :=
    (objective.gradient_lipschitzWith hL).continuous
  have integrand_continuous : Continuous (fun t : ℝ =>
      inner ℝ (objective.gradient (segmentPoint x y t)) (y - x)) :=
    (gradient_continuous.comp segment_continuous).inner continuous_const
  simpa [segmentPoint] using
    (intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun t _ => objective.segment_hasDerivAt x y t)
      (integrand_continuous.intervalIntegrable 0 1))

/-- The standard smooth upper estimate, with exactly the declared gradient
Lipschitz constant. -/
theorem C11Objective.smooth_upper_bound
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (y z : E) :
    objective.value z ≤ objective.value y +
      inner ℝ (objective.gradient y) (z - y) + (L / 2) * ‖z - y‖ ^ 2 := by
  have segment_continuous : Continuous (segmentPoint y z) := by
    unfold segmentPoint
    fun_prop
  have gradient_continuous : Continuous objective.gradient :=
    (objective.gradient_lipschitzWith hL).continuous
  have source_integrable : IntervalIntegrable (fun t : ℝ =>
      inner ℝ (objective.gradient (segmentPoint y z t)) (z - y))
      MeasureTheory.volume 0 1 :=
    ((gradient_continuous.comp segment_continuous).inner continuous_const).intervalIntegrable 0 1
  have comparison_integrable : IntervalIntegrable (fun t : ℝ =>
      inner ℝ (objective.gradient y) (z - y) + L * t * ‖z - y‖ ^ 2)
      MeasureTheory.volume 0 1 := by
    have : Continuous (fun t : ℝ =>
        inner ℝ (objective.gradient y) (z - y) + L * t * ‖z - y‖ ^ 2) := by
      fun_prop
    exact this.intervalIntegrable 0 1
  have integral_bound :
      (∫ t in (0 : ℝ)..1,
        inner ℝ (objective.gradient (segmentPoint y z t)) (z - y)) ≤
      ∫ t in (0 : ℝ)..1,
        (inner ℝ (objective.gradient y) (z - y) + L * t * ‖z - y‖ ^ 2) := by
    apply intervalIntegral.integral_mono_on (by norm_num) source_integrable comparison_integrable
    intro t ht
    have ht0 : 0 ≤ t := ht.1
    have gradient_bound := objective.lipschitz_gradient (segmentPoint y z t) y
    have segment_difference : segmentPoint y z t - y = t • (z - y) := by
      simp [segmentPoint]
    have segment_norm : ‖segmentPoint y z t - y‖ = t * ‖z - y‖ := by
      rw [segment_difference, norm_smul, Real.norm_eq_abs, abs_of_nonneg ht0]
    rw [segment_norm] at gradient_bound
    have inner_bound :=
      real_inner_le_norm
        (objective.gradient (segmentPoint y z t) - objective.gradient y) (z - y)
    have product_bound :
        ‖objective.gradient (segmentPoint y z t) - objective.gradient y‖ * ‖z - y‖ ≤
          (L * (t * ‖z - y‖)) * ‖z - y‖ :=
      mul_le_mul_of_nonneg_right gradient_bound (norm_nonneg _)
    have difference_bound :
        inner ℝ (objective.gradient (segmentPoint y z t) - objective.gradient y) (z - y) ≤
          L * t * ‖z - y‖ ^ 2 := by
      calc
        _ ≤ ‖objective.gradient (segmentPoint y z t) - objective.gradient y‖ * ‖z - y‖ :=
          inner_bound
        _ ≤ (L * (t * ‖z - y‖)) * ‖z - y‖ := product_bound
        _ = L * t * ‖z - y‖ ^ 2 := by ring
    rw [inner_sub_left] at difference_bound
    linarith
  have comparison_integral :
      (∫ t in (0 : ℝ)..1,
        (inner ℝ (objective.gradient y) (z - y) + L * t * ‖z - y‖ ^ 2)) =
      inner ℝ (objective.gradient y) (z - y) + (L / 2) * ‖z - y‖ ^ 2 := by
    have constant_integrable : IntervalIntegrable
        (fun _ : ℝ => inner ℝ (objective.gradient y) (z - y))
        MeasureTheory.volume 0 1 := continuous_const.intervalIntegrable 0 1
    have linear_integrable : IntervalIntegrable
        (fun t : ℝ => L * t * ‖z - y‖ ^ 2) MeasureTheory.volume 0 1 := by
      have : Continuous (fun t : ℝ => L * t * ‖z - y‖ ^ 2) := by fun_prop
      exact this.intervalIntegrable 0 1
    have linear_identity : (∫ t in (0 : ℝ)..1, L * t) = L / 2 := by
      have derivative : ∀ t : ℝ,
          HasDerivAt (fun u : ℝ => (L / 2) * u ^ 2) (L * t) t := by
        intro t
        have polynomial_derivative :
            HasDerivAt (fun u : ℝ => (L / 2) * u ^ 2)
              ((L / 2) * ((2 : ℝ) * t ^ (2 - 1))) t :=
          (hasDerivAt_pow 2 t).const_mul (L / 2)
        have coefficient : (L / 2) * ((2 : ℝ) * t ^ (2 - 1)) = L * t := by
          norm_num
          ring
        rw [← coefficient]
        exact polynomial_derivative
      have integrand_continuous : Continuous (fun t : ℝ => L * t) := by fun_prop
      simpa using
        (intervalIntegral.integral_eq_sub_of_hasDerivAt
          (fun t _ => derivative t) (integrand_continuous.intervalIntegrable 0 1))
    rw [intervalIntegral.integral_add constant_integrable linear_integrable]
    rw [intervalIntegral.integral_const, intervalIntegral.integral_mul_const, linear_identity]
    norm_num <;> ring
  have segment_identity := objective.integral_segment_gradient hL y z
  rw [comparison_integral] at integral_bound
  linarith

/-- The first-order inequality for a differentiable convex objective. -/
theorem C11Objective.convex_first_order
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (x y : E) :
    objective.value y - objective.value x ≤
      inner ℝ (objective.gradient y) (y - x) := by
  have line_convex := objective.convex_value.comp_affineMap (AffineMap.lineMap y x)
  have path_eq :
      objective.value ∘ (AffineMap.lineMap y x : ℝ → E) =
        fun t : ℝ => objective.value (segmentPoint y x t) := by
    funext t
    change objective.value (AffineMap.lineMap y x t) = objective.value (segmentPoint y x t)
    congr 1
    rw [AffineMap.lineMap_apply_module]
    unfold segmentPoint
    module
  have line_derivative :
      HasDerivAt (objective.value ∘ (AffineMap.lineMap y x : ℝ → E))
        (inner ℝ (objective.gradient y) (x - y)) 0 := by
    rw [path_eq]
    simpa [segmentPoint] using objective.segment_hasDerivAt y x 0
  have tangent := line_convex.le_slope_of_hasDerivAt
    (x := (0 : ℝ)) (y := (1 : ℝ)) (by simp) (by simp) (by norm_num) line_derivative
  simp only [slope_def_field, Function.comp_apply, AffineMap.lineMap_apply_one,
    AffineMap.lineMap_apply_zero, sub_zero, div_one] at tangent
  rw [show y - x = -(x - y) by abel, inner_neg_right]
  linarith

/-- Exact Hilbert-space algebra assembling the first descent inequality from
a smooth upper estimate, convex first-order estimate, and gradient step. -/
theorem gradientStep_descent_algebra
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    {s L Fx Fy Fz : ℝ} {x y z g : E}
    (hs : 0 ≤ s)
    (step : z = y - s • g)
    (smooth : Fz ≤ Fy + inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2)
    (convex : Fy - Fx ≤ inner ℝ g (y - x)) :
    2 * s * (Fz - Fx) ≤
      ‖y - x‖ ^ 2 - ‖z - x‖ ^ 2 + (s * L - 1) * ‖z - y‖ ^ 2 := by
  have value_bound :
      Fz - Fx ≤ inner ℝ g (z - x) + (L / 2) * ‖z - y‖ ^ 2 := by
    calc
      Fz - Fx = (Fz - Fy) + (Fy - Fx) := by ring
      _ ≤ (inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2) +
          inner ℝ g (y - x) := by gcongr; linarith
      _ = inner ℝ g (z - x) + (L / 2) * ‖z - y‖ ^ 2 := by
        calc
          _ = (inner ℝ g (z - y) + inner ℝ g (y - x)) +
              (L / 2) * ‖z - y‖ ^ 2 := by ring
          _ = inner ℝ g (z - x) + (L / 2) * ‖z - y‖ ^ 2 := by
            rw [← inner_add_right]
            congr 2
            abel
  have step_difference : z - y = (-s) • g := by
    rw [step]
    module
  have step_inner :
      inner ℝ (z - y) (z - x) = -s * inner ℝ g (z - x) := by
    rw [step_difference, inner_smul_left]
    simp
  have norm_identity := norm_sub_sq_real (z - x) (z - y)
  have vector_identity : (z - x) - (z - y) = y - x := by abel
  rw [vector_identity] at norm_identity
  have step_inner' :
      inner ℝ (z - x) (z - y) = -s * inner ℝ g (z - x) := by
    rw [real_inner_comm]
    exact step_inner
  rw [step_inner'] at norm_identity
  have scaled_value_bound :=
    mul_le_mul_of_nonneg_left value_bound (mul_nonneg (by positivity : 0 ≤ (2 : ℝ)) hs)
  nlinarith

/-- The first descent inequality of source Lemma A.1 for an exact gradient
step, without enlarging the smoothness constant. -/
theorem C11Objective.gradientStep_descent
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (x y z : E) (step : z = y - s • objective.gradient y) :
    2 * s * (objective.value z - objective.value x) ≤
      ‖y - x‖ ^ 2 - ‖z - x‖ ^ 2 + (s * L - 1) * ‖z - y‖ ^ 2 := by
  exact gradientStep_descent_algebra hs step
    (objective.smooth_upper_bound hL y z) (objective.convex_first_order x y)

/-- Reduced first descent inequality (A.9) when the gradient step is at most
`1/L`. -/
theorem C11Objective.gradientStep_descent_reduced
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (hstepL : s * L ≤ 1) (x y z : E)
    (step : z = y - s • objective.gradient y) :
    2 * s * (objective.value z - objective.value x) ≤
      ‖y - x‖ ^ 2 - ‖z - x‖ ^ 2 := by
  have full := objective.gradientStep_descent hL hs x y z step
  have coefficient_nonpos : s * L - 1 ≤ 0 := by linarith
  have correction_nonpos : (s * L - 1) * ‖z - y‖ ^ 2 ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg coefficient_nonpos (sq_nonneg _)
  linarith

/-- Exact Hilbert-space algebra for the flatness-strengthened second part of
source Lemma A.1. -/
theorem gradientStep_flat_descent_algebra
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    {s L beta Fstar Fy Fz : ℝ} {xStar y z g : E}
    (hs : 0 ≤ s)
    (step : z = y - s • g)
    (smooth : Fz ≤ Fy + inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2)
    (flat : Fy - Fstar ≤ beta⁻¹ * inner ℝ g (y - xStar)) :
    2 * s * (Fz - Fstar) ≤
      beta⁻¹ * (‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2) +
        (s * L + beta⁻¹ - 2) * ‖z - y‖ ^ 2 := by
  have value_bound :
      Fz - Fstar ≤ beta⁻¹ * inner ℝ g (y - xStar) +
        inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2 := by
    calc
      Fz - Fstar = (Fz - Fy) + (Fy - Fstar) := by ring
      _ ≤ (inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2) +
          beta⁻¹ * inner ℝ g (y - xStar) := by gcongr <;> linarith
      _ = beta⁻¹ * inner ℝ g (y - xStar) +
          inner ℝ g (z - y) + (L / 2) * ‖z - y‖ ^ 2 := by ring
  have reverse_step : y - z = s • g := by
    rw [step]
    module
  have flat_inner :
      s * inner ℝ g (y - xStar) = inner ℝ (y - z) (y - xStar) := by
    calc
      _ = inner ℝ (s • g) (y - xStar) :=
        (real_inner_smul_left g (y - xStar) s).symm
      _ = inner ℝ (y - z) (y - xStar) := by rw [reverse_step]
  have step_inner :
      s * inner ℝ g (z - y) = -‖z - y‖ ^ 2 := by
    calc
      _ = inner ℝ (s • g) (z - y) := (real_inner_smul_left g (z - y) s).symm
      _ = inner ℝ (y - z) (z - y) := by rw [reverse_step]
      _ = inner ℝ (-(z - y)) (z - y) := by congr 1 <;> abel
      _ = -inner ℝ (z - y) (z - y) := by rw [inner_neg_left]
      _ = -‖z - y‖ ^ 2 := by rw [real_inner_self_eq_norm_sq]
  have norm_identity := norm_sub_sq_real (y - xStar) (y - z)
  have vector_identity : (y - xStar) - (y - z) = z - xStar := by abel
  rw [vector_identity] at norm_identity
  have inner_norm_identity :
      2 * inner ℝ (y - z) (y - xStar) =
        ‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2 + ‖y - z‖ ^ 2 := by
    rw [real_inner_comm]
    linarith
  have scaled_inner_norm_identity :
      2 * beta⁻¹ * inner ℝ (y - z) (y - xStar) =
        beta⁻¹ * (‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2 + ‖y - z‖ ^ 2) := by
    calc
      _ = beta⁻¹ * (2 * inner ℝ (y - z) (y - xStar)) := by ring
      _ = beta⁻¹ * (‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2 + ‖y - z‖ ^ 2) := by
        rw [inner_norm_identity]
  have same_step_norm : ‖y - z‖ ^ 2 = ‖z - y‖ ^ 2 := by
    rw [show y - z = -(z - y) by abel, norm_neg]
  have scaled_value_bound :=
    mul_le_mul_of_nonneg_left value_bound (mul_nonneg (by positivity : 0 ≤ (2 : ℝ)) hs)
  have normalized_bound :
      2 * s * (Fz - Fstar) ≤
        2 * beta⁻¹ * (s * inner ℝ g (y - xStar)) +
          2 * (s * inner ℝ g (z - y)) + s * L * ‖z - y‖ ^ 2 := by
    nlinarith
  rw [flat_inner, step_inner, scaled_inner_norm_identity, same_step_norm] at normalized_bound
  nlinarith

/-- Pointwise flatness version of the second descent inequality (A.2). -/
theorem C11Objective.gradientStep_flat_descent
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (xStar y z : E) (step : z = y - s • objective.gradient y)
    (flat : objective.value y - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient y) (y - xStar)) :
    2 * s * (objective.value z - objective.value xStar) ≤
      beta⁻¹ * (‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2) +
        (s * L + beta⁻¹ - 2) * ‖z - y‖ ^ 2 := by
  exact gradientStep_flat_descent_algebra hs step
    (objective.smooth_upper_bound hL y z) flat

/-- Reduced flatness descent inequality (A.10) when the gradient step is at
most `1/L` and `beta ≥ 1`. -/
theorem C11Objective.gradientStep_flat_descent_reduced
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (hbeta : 1 ≤ beta) (hstepL : s * L ≤ 1)
    (xStar y z : E) (step : z = y - s • objective.gradient y)
    (flat : objective.value y - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient y) (y - xStar)) :
    2 * s * (objective.value z - objective.value xStar) ≤
      beta⁻¹ * (‖y - xStar‖ ^ 2 - ‖z - xStar‖ ^ 2) := by
  have full := objective.gradientStep_flat_descent hL hs xStar y z step flat
  have hbeta_pos : 0 < beta := lt_of_lt_of_le zero_lt_one hbeta
  have inverse_le_one : beta⁻¹ ≤ 1 := (inv_le_one₀ hbeta_pos).2 hbeta
  have coefficient_nonpos : s * L + beta⁻¹ - 2 ≤ 0 := by linarith
  have correction_nonpos :
      (s * L + beta⁻¹ - 2) * ‖z - y‖ ^ 2 ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg coefficient_nonpos (sq_nonneg _)
  linarith

/-- Exact scaled query-step inequality (B.6), stated for an arbitrary
consecutive pair and an explicit extrapolation coefficient. -/
theorem C11Objective.scaledQuery_descent
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (hstepL : s * L ≤ 1) (nCoeff tNext : ℝ) (htNext : tNext ≠ 0)
    (xPrev xCur query xNext : E)
    (query_eq : query = xCur + (nCoeff / tNext) • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query) :
    2 * s * tNext ^ 2 * (objective.value xNext - objective.value xCur) ≤
      nCoeff ^ 2 * ‖xCur - xPrev‖ ^ 2 - tNext ^ 2 * ‖xNext - xCur‖ ^ 2 := by
  have descent := objective.gradientStep_descent_reduced hL hs hstepL xCur query xNext step
  have query_gap : query - xCur = (nCoeff / tNext) • (xCur - xPrev) := by
    rw [query_eq]
    module
  have scaled_gap :
      tNext ^ 2 * ‖query - xCur‖ ^ 2 = nCoeff ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
    rw [query_gap, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
    field_simp [htNext]
  have scaled_descent := mul_le_mul_of_nonneg_left descent (sq_nonneg tNext)
  nlinarith

/-- Exact scaled flatness inequality (B.3), before expanding the query-point
square. -/
theorem C11Objective.scaledFlatQuery_descent
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (hbeta : 1 ≤ beta) (hstepL : s * L ≤ 1)
    (lam tNext : ℝ) (hlam : 0 ≤ lam) (htNext : 0 ≤ tNext)
    (xStar query xNext : E) (step : xNext = query - s • objective.gradient query)
    (flat : objective.value query - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient query) (query - xStar)) :
    2 * s * lam * beta * tNext * (objective.value xNext - objective.value xStar) ≤
      lam * tNext * (‖query - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) := by
  have descent := objective.gradientStep_flat_descent_reduced
    hL hs hbeta hstepL xStar query xNext step flat
  have multiplier_nonneg : 0 ≤ lam * beta * tNext := by positivity
  calc
    2 * s * lam * beta * tNext * (objective.value xNext - objective.value xStar) =
        (lam * beta * tNext) *
          (2 * s * (objective.value xNext - objective.value xStar)) := by ring
    _ ≤ (lam * beta * tNext) *
        (beta⁻¹ * (‖query - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2)) :=
      mul_le_mul_of_nonneg_left descent multiplier_nonneg
    _ = lam * tNext * (‖query - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) := by
      have hbeta_ne : beta ≠ 0 := ne_of_gt (lt_of_lt_of_le zero_lt_one hbeta)
      field_simp [hbeta_ne]

/-- Exact query-square expansion used to pass from (B.3) to (B.4). -/
theorem scaledQuery_norm_difference
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam nCoeff tNext : ℝ) (htNext : tNext ≠ 0)
    (xPrev xCur query xNext xStar : E)
    (query_eq : query = xCur + (nCoeff / tNext) • (xCur - xPrev)) :
    lam * tNext * (‖query - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) =
      lam * tNext * (‖xCur - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) +
      2 * lam * nCoeff * inner ℝ (xCur - xPrev) (xCur - xStar) +
      lam * nCoeff ^ 2 / tNext * ‖xCur - xPrev‖ ^ 2 := by
  have query_difference :
      query - xStar = (1 : ℝ) • (xCur - xStar) +
        (nCoeff / tNext) • (xCur - xPrev) := by
    rw [query_eq]
    module
  rw [query_difference, norm_add_sq_real]
  simp only [one_smul, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs,
    real_inner_smul_right]
  rw [real_inner_comm (xCur - xStar) (xCur - xPrev)]
  field_simp [htNext]
  ring

/-- Expanded scaled flatness inequality (B.4). -/
theorem C11Objective.scaledFlatQuery_descent_expanded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta : ℝ} (objective : C11Objective E L) (hL : 0 ≤ L) (hs : 0 ≤ s)
    (hbeta : 1 ≤ beta) (hstepL : s * L ≤ 1)
    (lam nCoeff tNext : ℝ) (hlam : 0 ≤ lam) (htNext : 0 < tNext)
    (xPrev xCur query xNext xStar : E)
    (query_eq : query = xCur + (nCoeff / tNext) • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query)
    (flat : objective.value query - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient query) (query - xStar)) :
    2 * s * lam * beta * tNext * (objective.value xNext - objective.value xStar) ≤
      lam * tNext * (‖xCur - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) +
      2 * lam * nCoeff * inner ℝ (xCur - xPrev) (xCur - xStar) +
      lam * nCoeff ^ 2 / tNext * ‖xCur - xPrev‖ ^ 2 := by
  have descent := objective.scaledFlatQuery_descent hL hs hbeta hstepL
    lam tNext hlam htNext.le xStar query xNext step flat
  rw [scaledQuery_norm_difference lam nCoeff tNext htNext.ne' xPrev xCur query xNext xStar
    query_eq] at descent
  exact descent

/-- The native time scale `tₙ = n + b - 1` used in the upper-rate energy. -/
def nativeTime (b : ℝ) (n : ℕ) : ℝ :=
  (n : ℝ) + b - 1

theorem nativeTime_succ (b : ℝ) (n : ℕ) :
    nativeTime b (n + 1) = (n : ℝ) + b := by
  simp [nativeTime]
  ring

/-- The vector term in the source energy, written for one consecutive pair. -/
def upperEnergyVector
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam t : ℝ) (xPrev xCur xStar : E) : E :=
  t • (xCur - xPrev) + lam • (xPrev - xStar)

/-- Squared norm of a two-term real linear combination in a Hilbert space. -/
theorem norm_smul_add_smul_sq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (a b : ℝ) (u v : E) :
    ‖a • u + b • v‖ ^ 2 =
      a ^ 2 * ‖u‖ ^ 2 + 2 * a * b * inner ℝ u v + b ^ 2 * ‖v‖ ^ 2 := by
  calc
    ‖a • u + b • v‖ ^ 2 =
        ‖a • u‖ ^ 2 + 2 * inner ℝ (a • u) (b • v) + ‖b • v‖ ^ 2 :=
      norm_add_sq_real (a • u) (b • v)
    _ = a ^ 2 * ‖u‖ ^ 2 + 2 * a * b * inner ℝ u v + b ^ 2 * ‖v‖ ^ 2 := by
      simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, real_inner_smul_left,
        real_inner_smul_right]
      ring

/-- Exact squared-vector difference identity (B.10) for two consecutive
energy vectors. -/
theorem upperEnergyVector_sq_difference
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam t tNext : ℝ) (xPrev xCur xNext xStar : E) :
    ‖upperEnergyVector lam tNext xCur xNext xStar‖ ^ 2 -
        ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2 =
      tNext ^ 2 * ‖xNext - xCur‖ ^ 2 - t ^ 2 * ‖xCur - xPrev‖ ^ 2 +
      lam ^ 2 * (‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2) +
      2 * lam * tNext * inner ℝ (xNext - xCur) (xCur - xStar) -
      2 * lam * t * inner ℝ (xCur - xPrev) (xPrev - xStar) := by
  unfold upperEnergyVector
  rw [norm_smul_add_smul_sq, norm_smul_add_smul_sq]
  ring

/-- The scalar energy (4.12) for one residual and one consecutive pair. -/
def upperEnergy
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t residual : ℝ) (xPrev xCur xStar : E) : ℝ :=
  (t ^ 2 + lam * beta * t) * residual +
    ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2 / (2 * stepSize) +
    lam * t * ‖xCur - xPrev‖ ^ 2 / (2 * stepSize) +
    xi * ‖xPrev - xStar‖ ^ 2 / (2 * stepSize)

/-- Exact first equality in (B.11): the energy increment before expanding
the squared vector terms. -/
theorem upperEnergy_increment
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t tNext residual residualNext : ℝ)
    (xPrev xCur xNext xStar : E) (hstep : stepSize ≠ 0) :
    2 * stepSize *
        (upperEnergy lam beta xi stepSize tNext residualNext xCur xNext xStar -
          upperEnergy lam beta xi stepSize t residual xPrev xCur xStar) =
      2 * stepSize *
          ((tNext ^ 2 + lam * beta * tNext) * residualNext -
            (t ^ 2 + lam * beta * t) * residual) +
      (‖upperEnergyVector lam tNext xCur xNext xStar‖ ^ 2 -
        ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2) +
      lam * (tNext * ‖xNext - xCur‖ ^ 2 - t * ‖xCur - xPrev‖ ^ 2) +
      xi * (‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2) := by
  unfold upperEnergy
  field_simp [hstep]
  ring

/-- Fully expanded form of the exact energy increment, combining (B.10) and
the first equality of (B.11). -/
theorem upperEnergy_increment_expanded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t tNext residual residualNext : ℝ)
    (xPrev xCur xNext xStar : E) (hstep : stepSize ≠ 0) :
    2 * stepSize *
        (upperEnergy lam beta xi stepSize tNext residualNext xCur xNext xStar -
          upperEnergy lam beta xi stepSize t residual xPrev xCur xStar) =
      2 * stepSize *
          ((tNext ^ 2 + lam * beta * tNext) * residualNext -
            (t ^ 2 + lam * beta * t) * residual) +
      tNext ^ 2 * ‖xNext - xCur‖ ^ 2 - t ^ 2 * ‖xCur - xPrev‖ ^ 2 +
      lam ^ 2 * (‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2) +
      2 * lam * tNext * inner ℝ (xNext - xCur) (xCur - xStar) -
      2 * lam * t * inner ℝ (xCur - xPrev) (xPrev - xStar) +
      lam * (tNext * ‖xNext - xCur‖ ^ 2 - t * ‖xCur - xPrev‖ ^ 2) +
      xi * (‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2) := by
  rw [upperEnergy_increment lam beta xi stepSize t tNext residual residualNext
    xPrev xCur xNext xStar hstep]
  rw [upperEnergyVector_sq_difference]
  ring

def energyC (b lam : ℝ) : ℝ :=
  2 * (lam + 1 - b)

def energyA1 (beta b lam : ℝ) : ℝ :=
  2 * b - (beta + 2) * lam

def energyA2 (b lam : ℝ) : ℝ :=
  (2 * lam + 1 - b) * (1 - b)

def energyA3 (b lam : ℝ) : ℝ :=
  -2 * lam * (lam + 1 - b) * (2 * lam + 1 - b)

theorem upperEnergy_expanded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hstep : stepSize ≠ 0) :
    2 * stepSize * upperEnergy lam beta xi stepSize t residual xPrev xCur xStar =
      2 * stepSize * (t ^ 2 + lam * beta * t) * residual +
      (t ^ 2 + lam * t) * ‖xCur - xPrev‖ ^ 2 +
      (lam ^ 2 + xi) * ‖xPrev - xStar‖ ^ 2 +
      2 * lam * t * inner ℝ (xCur - xPrev) (xPrev - xStar) := by
  unfold upperEnergy upperEnergyVector
  rw [norm_smul_add_smul_sq]
  field_simp [hstep]
  ring

/-- The general kinetic lower estimate (4.15), retaining the source's
arbitrary consecutive pair. -/
theorem upperEnergy_kinetic_lower
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hstep : 0 < stepSize) (hlam : 0 ≤ lam) (hbeta : 0 ≤ beta)
    (ht : 0 ≤ t) (hresidual : 0 ≤ residual) :
    2 * stepSize * t ^ 2 * residual +
        t ^ 2 / 2 * ‖xCur - xPrev‖ ^ 2 +
        (xi - lam ^ 2) * ‖xPrev - xStar‖ ^ 2 ≤
      2 * stepSize *
        upperEnergy lam beta xi stepSize t residual xPrev xCur xStar := by
  let velocity : E := t • (xCur - xPrev)
  let position : E := lam • (xPrev - xStar)
  have triangle : ‖velocity‖ ≤ ‖velocity + position‖ + ‖position‖ := by
    calc
      ‖velocity‖ = ‖(velocity + position) - position‖ := by simp
      _ ≤ ‖velocity + position‖ + ‖position‖ := norm_sub_le _ _
  have square_bound :
      ‖velocity‖ ^ 2 ≤
        2 * ‖velocity + position‖ ^ 2 + 2 * ‖position‖ ^ 2 := by
    have squared_triangle :
        ‖velocity‖ ^ 2 ≤ (‖velocity + position‖ + ‖position‖) ^ 2 :=
      (sq_le_sq₀ (norm_nonneg _) (add_nonneg (norm_nonneg _) (norm_nonneg _))).2 triangle
    nlinarith [sq_nonneg (‖velocity + position‖ - ‖position‖)]
  have square_bound' :
      t ^ 2 * ‖xCur - xPrev‖ ^ 2 ≤
        2 * ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2 +
          2 * (lam ^ 2 * ‖xPrev - xStar‖ ^ 2) := by
    simpa [velocity, position, upperEnergyVector, norm_smul, Real.norm_eq_abs,
      mul_pow, sq_abs] using square_bound
  have energy_identity :
      2 * stepSize *
          upperEnergy lam beta xi stepSize t residual xPrev xCur xStar =
        2 * stepSize * (t ^ 2 + lam * beta * t) * residual +
          ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2 +
          lam * t * ‖xCur - xPrev‖ ^ 2 +
          xi * ‖xPrev - xStar‖ ^ 2 := by
    unfold upperEnergy
    field_simp [hstep.ne']
  have residual_extra : 0 ≤ 2 * stepSize * (lam * beta * t) * residual := by
    positivity
  have kinetic_extra : 0 ≤ lam * t * ‖xCur - xPrev‖ ^ 2 := by
    positivity
  rw [energy_identity]
  nlinarith

/-- Source (4.38): the kinetic lower estimate after replacing the previous
distance by the current distance and the increment. No sign of the energy is
used. -/
theorem upperEnergy_residual_kinetic_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta b stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hstep : 0 < stepSize) (hlam : 0 ≤ lam) (hbeta : 0 ≤ beta)
    (hb : 1 ≤ b) (ht : 0 ≤ t) (hresidual : 0 ≤ residual) :
    2 * stepSize * t ^ 2 * residual +
        (t ^ 2 / 2 - 2 * lam * (b - 1)) * ‖xCur - xPrev‖ ^ 2 ≤
      2 * stepSize *
          upperEnergy lam beta (lam * (lam + 1 - b)) stepSize t residual
            xPrev xCur xStar +
        2 * lam * (b - 1) * ‖xCur - xStar‖ ^ 2 := by
  have previous_distance_bound :
      ‖xPrev - xStar‖ ^ 2 ≤
        2 * ‖xCur - xStar‖ ^ 2 + 2 * ‖xCur - xPrev‖ ^ 2 := by
    have triangle : ‖xPrev - xStar‖ ≤
        ‖xCur - xStar‖ + ‖xCur - xPrev‖ := by
      calc
        ‖xPrev - xStar‖ = ‖(xCur - xStar) - (xCur - xPrev)‖ := by
          congr 1
          abel
        _ ≤ ‖xCur - xStar‖ + ‖xCur - xPrev‖ := norm_sub_le _ _
    have squared : ‖xPrev - xStar‖ ^ 2 ≤
        (‖xCur - xStar‖ + ‖xCur - xPrev‖) ^ 2 :=
      (sq_le_sq₀ (norm_nonneg _)
        (add_nonneg (norm_nonneg _) (norm_nonneg _))).2 triangle
    nlinarith [sq_nonneg (‖xCur - xStar‖ - ‖xCur - xPrev‖)]
  have distance_coefficient_nonnegative : 0 ≤ lam * (b - 1) :=
    mul_nonneg hlam (sub_nonneg.mpr hb)
  have scaled_distance := mul_le_mul_of_nonneg_left previous_distance_bound
    distance_coefficient_nonnegative
  have lower := upperEnergy_kinetic_lower lam beta
    (lam * (lam + 1 - b)) stepSize t residual xPrev xCur xStar
    hstep hlam hbeta ht hresidual
  have coefficient_identity :
      lam * (lam + 1 - b) - lam ^ 2 = -lam * (b - 1) := by ring
  rw [coefficient_identity] at lower
  nlinarith

/-- The increment bound (B.37) obtained by solving (4.15) for the squared
successive difference. -/
theorem upperEnergy_increment_sq_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta b stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hstep : 0 < stepSize) (hlam : 0 ≤ lam) (hbeta : 0 ≤ beta)
    (ht : 0 < t) (hresidual : 0 ≤ residual) :
    ‖xCur - xPrev‖ ^ 2 ≤
      4 * stepSize *
          upperEnergy lam beta (lam * (lam + 1 - b)) stepSize t residual
            xPrev xCur xStar / t ^ 2 -
        4 * stepSize * residual +
        2 * lam * (b - 1) / t ^ 2 * ‖xPrev - xStar‖ ^ 2 := by
  have lower := upperEnergy_kinetic_lower lam beta
    (lam * (lam + 1 - b)) stepSize t residual xPrev xCur xStar
    hstep hlam hbeta ht.le hresidual
  have coefficient : lam * (lam + 1 - b) - lam ^ 2 = -lam * (b - 1) := by
    ring
  rw [coefficient] at lower
  have time_sq_positive : 0 < t ^ 2 := sq_pos_of_pos ht
  have rhs_identity :
      4 * stepSize *
          upperEnergy lam beta (lam * (lam + 1 - b)) stepSize t residual
            xPrev xCur xStar / t ^ 2 -
        4 * stepSize * residual +
        2 * lam * (b - 1) / t ^ 2 * ‖xPrev - xStar‖ ^ 2 =
      (4 * stepSize *
          upperEnergy lam beta (lam * (lam + 1 - b)) stepSize t residual
            xPrev xCur xStar -
        4 * stepSize * t ^ 2 * residual +
        2 * lam * (b - 1) * ‖xPrev - xStar‖ ^ 2) / t ^ 2 := by
    field_simp [ht.ne']
  rw [rhs_identity]
  apply (le_div_iff₀ time_sq_positive).2
  nlinarith

theorem flatGrowth_energyA3_identity
    (beta b : ℝ) (hbeta : beta ≠ 2) :
    energyA3 b (2 / (beta - 2)) =
      energyA1 beta b (2 / (beta - 2)) *
        (2 / (beta - 2)) * (2 / (beta - 2) + 1 - b) := by
  unfold energyA1 energyA3
  field_simp [sub_ne_zero.mpr hbeta]
  ring

theorem flatGrowth_energyC_add_A1
    (beta b : ℝ) (hbeta : beta ≠ 2) :
    energyC b (2 / (beta - 2)) + energyA1 beta b (2 / (beta - 2)) =
      -4 / (beta - 2) := by
  unfold energyC energyA1
  field_simp [sub_ne_zero.mpr hbeta]
  ring

theorem flatGrowth_residual_coefficient
    (beta b : ℝ) (hbeta : beta ≠ 2) :
    1 - 2 * (2 / (beta - 2)) * beta * (2 / (beta - 2) + 1 - b) -
        (2 / (beta - 2)) * beta * energyA1 beta b (2 / (beta - 2)) =
      ((beta + 2) / (beta - 2)) ^ 2 := by
  unfold energyA1
  field_simp [sub_ne_zero.mpr hbeta]
  ring

theorem flatGrowth_increment_coefficient
    (beta b : ℝ) (hbeta : beta ≠ 2) :
    energyA2 b (2 / (beta - 2)) -
        (2 / (beta - 2)) * energyA1 beta b (2 / (beta - 2)) =
      (b - (beta + 2) / (beta - 2)) ^ 2 := by
  unfold energyA1 energyA2
  field_simp [sub_ne_zero.mpr hbeta]
  ring

/-- Exact energy substitution (B.33)--(B.34) at the flatness-growth
specialization. -/
theorem upperEnergy_flatGrowth_balance
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta b stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hstep : stepSize ≠ 0) (ht : t ≠ 0)
    (hA3 : energyA3 b lam =
      energyA1 beta b lam * lam * (lam + 1 - b)) :
    2 * stepSize * energyA1 beta b lam * t * residual +
        energyA3 b lam / t * ‖xPrev - xStar‖ ^ 2 =
      2 * stepSize * (energyA1 beta b lam / t) *
          upperEnergy lam beta (lam * (lam + 1 - b)) stepSize t residual
            xPrev xCur xStar -
        2 * stepSize * lam * beta * energyA1 beta b lam * residual -
        lam * energyA1 beta b lam * ‖xCur - xPrev‖ ^ 2 -
        energyA1 beta b lam / t *
          ‖upperEnergyVector lam t xPrev xCur xStar‖ ^ 2 := by
  rw [hA3]
  unfold upperEnergy
  field_simp [hstep, ht]
  ring

/-- The coefficient reduction (B.32)--(B.35), including the nonpositive
energy-vector term omitted in the source. -/
theorem upperEnergy_flatGrowth_reduction
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (beta b stepSize t residual lhs : ℝ) (xPrev xCur xStar : E)
    (hstep : 0 < stepSize) (hbeta : 2 < beta) (ht : 0 < t)
    (hB1 : 0 ≤ energyA1 beta b (2 / (beta - 2)))
    (recursion :
      lhs ≤
        2 * stepSize * (energyC b (2 / (beta - 2)) / t) *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b))
            stepSize t residual xPrev xCur xStar +
        2 * stepSize *
          (energyA1 beta b (2 / (beta - 2)) * t + 1 -
            2 * (2 / (beta - 2)) * beta *
              (2 / (beta - 2) + 1 - b)) * residual +
        energyA2 b (2 / (beta - 2)) * ‖xCur - xPrev‖ ^ 2 +
        energyA3 b (2 / (beta - 2)) / t * ‖xPrev - xStar‖ ^ 2) :
    lhs ≤
      2 * stepSize * ((-4 / (beta - 2)) / t) *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b))
            stepSize t residual xPrev xCur xStar +
        2 * stepSize * ((beta + 2) / (beta - 2)) ^ 2 * residual +
        (b - (beta + 2) / (beta - 2)) ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
  have beta_ne : beta ≠ 2 := ne_of_gt hbeta
  have balance := upperEnergy_flatGrowth_balance
    (2 / (beta - 2)) beta b stepSize t residual xPrev xCur xStar
    hstep.ne' ht.ne' (flatGrowth_energyA3_identity beta b beta_ne)
  have transformed :
      lhs ≤
        2 * stepSize *
            ((energyC b (2 / (beta - 2)) +
              energyA1 beta b (2 / (beta - 2))) / t) *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b))
            stepSize t residual xPrev xCur xStar +
        2 * stepSize *
            (1 - 2 * (2 / (beta - 2)) * beta *
                (2 / (beta - 2) + 1 - b) -
              (2 / (beta - 2)) * beta *
                energyA1 beta b (2 / (beta - 2))) * residual +
        (energyA2 b (2 / (beta - 2)) -
            (2 / (beta - 2)) * energyA1 beta b (2 / (beta - 2))) *
          ‖xCur - xPrev‖ ^ 2 -
        energyA1 beta b (2 / (beta - 2)) / t *
          ‖upperEnergyVector (2 / (beta - 2)) t xPrev xCur xStar‖ ^ 2 := by
    linear_combination recursion + balance
  have vector_term_nonnegative :
      0 ≤ energyA1 beta b (2 / (beta - 2)) / t *
        ‖upperEnergyVector (2 / (beta - 2)) t xPrev xCur xStar‖ ^ 2 :=
    mul_nonneg (div_nonneg hB1 ht.le) (sq_nonneg _)
  have dropped :
      lhs ≤
        2 * stepSize *
            ((energyC b (2 / (beta - 2)) +
              energyA1 beta b (2 / (beta - 2))) / t) *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b))
            stepSize t residual xPrev xCur xStar +
        2 * stepSize *
            (1 - 2 * (2 / (beta - 2)) * beta *
                (2 / (beta - 2) + 1 - b) -
              (2 / (beta - 2)) * beta *
                energyA1 beta b (2 / (beta - 2))) * residual +
        (energyA2 b (2 / (beta - 2)) -
            (2 / (beta - 2)) * energyA1 beta b (2 / (beta - 2))) *
          ‖xCur - xPrev‖ ^ 2 := by
    nlinarith
  rw [flatGrowth_energyC_add_A1 beta b beta_ne,
    flatGrowth_residual_coefficient beta b beta_ne,
    flatGrowth_increment_coefficient beta b beta_ne] at dropped
  exact dropped

/-- Exact substitution of (B.37) into (B.36), retaining the favorable
negative residual term and avoiding any extra sign assumption on the energy. -/
theorem flatGrowth_recurrence_substitute
    (stepSize decay t energy residual increment distanceSq distanceCoeff
      residualCoeff incrementCoeff bound lhs : ℝ)
    (hstep : 0 ≤ stepSize) (hresidual : 0 ≤ residual)
    (hincrement : 0 ≤ increment) (hbound : 0 ≤ bound)
    (hresidualCoeff : residualCoeff ≤ bound)
    (hincrementCoeff : incrementCoeff ≤ bound)
    (reduced :
      lhs ≤
        -2 * stepSize * (decay / t) * energy +
          2 * stepSize * residualCoeff * residual +
          incrementCoeff * increment)
    (increment_bound :
      increment ≤
        4 * stepSize * energy / t ^ 2 - 4 * stepSize * residual +
          distanceCoeff / t ^ 2 * distanceSq) :
    lhs ≤
      -2 * stepSize * (decay / t) * energy +
        4 * stepSize * bound / t ^ 2 * energy -
        2 * stepSize * bound * residual +
        bound * distanceCoeff / t ^ 2 * distanceSq := by
  have residual_factor_nonnegative : 0 ≤ 2 * stepSize * residual := by
    positivity
  have residual_term :
      2 * stepSize * residualCoeff * residual ≤
        2 * stepSize * bound * residual := by
    nlinarith [mul_le_mul_of_nonneg_right hresidualCoeff residual_factor_nonnegative]
  have increment_term : incrementCoeff * increment ≤ bound * increment :=
    mul_le_mul_of_nonneg_right hincrementCoeff hincrement
  have reduced_bound :
      lhs ≤
        -2 * stepSize * (decay / t) * energy +
          2 * stepSize * bound * residual + bound * increment := by
    nlinarith
  have scaled_increment := mul_le_mul_of_nonneg_left increment_bound hbound
  calc
    lhs ≤ -2 * stepSize * (decay / t) * energy +
        2 * stepSize * bound * residual + bound * increment := reduced_bound
    _ ≤ -2 * stepSize * (decay / t) * energy +
        2 * stepSize * bound * residual +
          bound * (4 * stepSize * energy / t ^ 2 - 4 * stepSize * residual +
            distanceCoeff / t ^ 2 * distanceSq) := by
      gcongr
    _ = -2 * stepSize * (decay / t) * energy +
        4 * stepSize * bound / t ^ 2 * energy -
        2 * stepSize * bound * residual +
        bound * distanceCoeff / t ^ 2 * distanceSq := by ring

theorem flatGrowth_factor_nonnegative
    (decay bound t : ℝ) (hbound : 0 ≤ bound)
    (ht : 0 < t) (hdecay_time : decay ≤ t) :
    0 ≤ 1 - decay / t + 2 * bound / t ^ 2 := by
  have decay_ratio_le_one : decay / t ≤ 1 := (div_le_one ht).2 hdecay_time
  have correction_nonnegative : 0 ≤ 2 * bound / t ^ 2 := by positivity
  linarith

/-- Converts the scaled retained-coefficient recurrence into the affine form
consumed by the division-free discrete Gronwall expansion. -/
theorem flatGrowth_scaled_recurrence_to_affine
    (stepSize decay bound t energy energyNext residual distanceSq
      distanceCoeff : ℝ)
    (hstep : 0 < stepSize) (hbound : 0 ≤ bound)
    (hresidual : 0 ≤ residual)
    (scaled :
      2 * stepSize * (energyNext - energy) ≤
        -2 * stepSize * (decay / t) * energy +
          4 * stepSize * bound / t ^ 2 * energy -
          2 * stepSize * bound * residual +
          bound * distanceCoeff / t ^ 2 * distanceSq) :
    energyNext ≤
      (1 - decay / t + 2 * bound / t ^ 2) * energy +
        bound * distanceCoeff / (2 * stepSize * t ^ 2) * distanceSq := by
  have negative_residual : -2 * stepSize * bound * residual ≤ 0 := by
    have product_nonnegative : 0 ≤ 2 * stepSize * bound * residual := by
      positivity
    linarith
  have forcing_identity :
      2 * stepSize *
          (bound * distanceCoeff / (2 * stepSize * t ^ 2) * distanceSq) =
        bound * distanceCoeff / t ^ 2 * distanceSq := by
    field_simp [hstep.ne']
  have energy_identity :
      2 * stepSize * ((1 - decay / t + 2 * bound / t ^ 2) * energy) =
        2 * stepSize * energy - 2 * stepSize * (decay / t) * energy +
          4 * stepSize * bound / t ^ 2 * energy := by ring
  have scaled_target :
      2 * stepSize * energyNext ≤
        2 * stepSize *
          ((1 - decay / t + 2 * bound / t ^ 2) * energy +
            bound * distanceCoeff / (2 * stepSize * t ^ 2) * distanceSq) := by
    rw [mul_add, forcing_identity, energy_identity]
    nlinarith
  nlinarith [scaled_target]

theorem upperEnergy_increment_raw_bound
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam beta xi stepSize t tNext nCoeff residual residualNext : ℝ)
    (xPrev xCur xNext xStar : E) (hstep : stepSize ≠ 0)
    (flatBound :
      2 * stepSize * lam * beta * tNext * residualNext ≤
        lam * tNext * (‖xCur - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2) +
        2 * lam * nCoeff * inner ℝ (xCur - xPrev) (xCur - xStar) +
        lam * nCoeff ^ 2 / tNext * ‖xCur - xPrev‖ ^ 2)
    (queryBound :
      2 * stepSize * tNext ^ 2 * (residualNext - residual) ≤
        nCoeff ^ 2 * ‖xCur - xPrev‖ ^ 2 -
          tNext ^ 2 * ‖xNext - xCur‖ ^ 2) :
    2 * stepSize *
        (upperEnergy lam beta xi stepSize tNext residualNext xCur xNext xStar -
          upperEnergy lam beta xi stepSize t residual xPrev xCur xStar) ≤
      2 * stepSize * (tNext ^ 2 - lam * beta * t - t ^ 2) * residual +
      (nCoeff ^ 2 - t ^ 2 + 2 * lam * nCoeff - lam * t +
          lam * nCoeff ^ 2 / tNext + lam ^ 2 + xi) *
        ‖xCur - xPrev‖ ^ 2 +
      2 * (lam ^ 2 + xi + lam * nCoeff - lam * t) *
        inner ℝ (xCur - xPrev) (xPrev - xStar) := by
  have next_difference :
      ‖xCur - xStar‖ ^ 2 - ‖xNext - xStar‖ ^ 2 =
        -‖xNext - xCur‖ ^ 2 -
          2 * inner ℝ (xNext - xCur) (xCur - xStar) := by
    have split : xNext - xStar = (xNext - xCur) + (xCur - xStar) := by
      module
    rw [split, norm_add_sq_real]
    ring
  have current_split : xCur - xStar = (xCur - xPrev) + (xPrev - xStar) := by
    module
  have current_inner :
      inner ℝ (xCur - xPrev) (xCur - xStar) =
        ‖xCur - xPrev‖ ^ 2 + inner ℝ (xCur - xPrev) (xPrev - xStar) := by
    rw [current_split, inner_add_right, real_inner_self_eq_norm_sq]
  have current_difference :
      ‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2 =
        ‖xCur - xPrev‖ ^ 2 +
          2 * inner ℝ (xCur - xPrev) (xPrev - xStar) := by
    rw [current_split, norm_add_sq_real]
    ring
  rw [next_difference, current_inner] at flatBound
  have increment := upperEnergy_increment_expanded lam beta xi stepSize t tNext
    residual residualNext xPrev xCur xNext xStar hstep
  rw [current_difference] at increment
  nlinarith [flatBound, queryBound, increment]

theorem upperEnergy_source_reduction
    (lam beta stepSize b n energy residual delta hPrev cross lhs : ℝ)
    (hlam : 0 ≤ lam) (hb : 0 ≤ b) (hn : 0 ≤ n) (ht : 0 < n + b - 1)
    (rawBound :
      lhs ≤
        2 * stepSize * ((n + b) ^ 2 - lam * beta * (n + b - 1) -
          (n + b - 1) ^ 2) * residual +
        (n ^ 2 - (n + b - 1) ^ 2 + 2 * lam * n - lam * (n + b - 1) +
          lam * n ^ 2 / (n + b) + lam ^ 2 + lam * (lam + 1 - b)) * delta +
        2 * (lam ^ 2 + lam * (lam + 1 - b) + lam * n -
          lam * (n + b - 1)) * cross)
    (energyExpansion :
      2 * stepSize * energy =
        2 * stepSize * ((n + b - 1) ^ 2 + lam * beta * (n + b - 1)) * residual +
        ((n + b - 1) ^ 2 + lam * (n + b - 1)) * delta +
        (lam ^ 2 + lam * (lam + 1 - b)) * hPrev +
        2 * lam * (n + b - 1) * cross)
    (hdelta : 0 ≤ delta) :
    lhs ≤
      2 * stepSize * (energyC b lam / (n + b - 1)) * energy +
      2 * stepSize *
        (energyA1 beta b lam * (n + b - 1) + 1 -
          2 * lam * beta * (lam + 1 - b)) * residual +
      energyA2 b lam * delta + energyA3 b lam / (n + b - 1) * hPrev := by
  have htNext : 0 < n + b := by linarith
  have hb_le_next : b ≤ n + b := by linarith
  have b_square_div_le : b ^ 2 / (n + b) ≤ b := by
    rw [div_le_iff₀ htNext]
    nlinarith [mul_nonneg hb (sub_nonneg.mpr hb_le_next)]
  have scaled_b_square_div_le :
      lam * (b ^ 2 / (n + b)) ≤ lam * b :=
    mul_le_mul_of_nonneg_left b_square_div_le hlam
  have raw_delta_identity :
      n ^ 2 - (n + b - 1) ^ 2 + 2 * lam * n - lam * (n + b - 1) +
          lam * n ^ 2 / (n + b) + lam ^ 2 + lam * (lam + 1 - b) =
        2 * (lam + 1 - b) * (n + b - 1) + (lam + 1 - b) ^ 2 +
          lam * (1 - 2 * b) + lam * (b ^ 2 / (n + b)) +
          lam * (lam + 1 - b) := by
    field_simp [htNext.ne']
    ring
  have reduced_delta_bound :
      2 * (lam + 1 - b) * (n + b - 1) + (lam + 1 - b) ^ 2 +
          lam * (1 - 2 * b) + lam * (b ^ 2 / (n + b)) +
          lam * (lam + 1 - b) ≤
        2 * (lam + 1 - b) * (n + b - 1) + (lam + 1 - b) ^ 2 +
          lam * (1 - b) + lam * (lam + 1 - b) := by
    linarith
  have scaled_delta_bound :=
    mul_le_mul_of_nonneg_right reduced_delta_bound hdelta
  rw [raw_delta_identity] at rawBound
  have reducedBound :
      lhs ≤
        2 * stepSize * ((n + b) ^ 2 - lam * beta * (n + b - 1) -
          (n + b - 1) ^ 2) * residual +
        (2 * (lam + 1 - b) * (n + b - 1) + (lam + 1 - b) ^ 2 +
          lam * (1 - b) + lam * (lam + 1 - b)) * delta +
        2 * (lam ^ 2 + lam * (lam + 1 - b) + lam * n -
          lam * (n + b - 1)) * cross := by
    nlinarith
  have final_identity :
      2 * stepSize * ((n + b) ^ 2 - lam * beta * (n + b - 1) -
          (n + b - 1) ^ 2) * residual +
        (2 * (lam + 1 - b) * (n + b - 1) + (lam + 1 - b) ^ 2 +
          lam * (1 - b) + lam * (lam + 1 - b)) * delta +
        2 * (lam ^ 2 + lam * (lam + 1 - b) + lam * n -
          lam * (n + b - 1)) * cross =
      2 * stepSize * (energyC b lam / (n + b - 1)) * energy +
        2 * stepSize *
          (energyA1 beta b lam * (n + b - 1) + 1 -
            2 * lam * beta * (lam + 1 - b)) * residual +
        energyA2 b lam * delta + energyA3 b lam / (n + b - 1) * hPrev := by
    rw [show 2 * stepSize * (energyC b lam / (n + b - 1)) * energy =
      energyC b lam / (n + b - 1) * (2 * stepSize * energy) by ring]
    rw [energyExpansion]
    unfold energyC energyA1 energyA2 energyA3
    field_simp [ht.ne']
    ring
  rw [← final_identity]
  exact reducedBound

theorem C11Objective.upperEnergy_recursion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta b lam : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hbeta : 1 ≤ beta) (hstepL : s * L ≤ 1)
    (hb : 1 ≤ b) (hlam : 0 ≤ lam) (n : ℕ) (hn : 1 ≤ n)
    (xPrev xCur query xNext xStar : E)
    (query_eq : query = xCur +
      ((n : ℝ) / nativeTime b (n + 1)) • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query)
    (flat : objective.value query - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient query) (query - xStar)) :
    2 * s *
        (upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b (n + 1))
            (objective.value xNext - objective.value xStar) xCur xNext xStar -
          upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
      2 * s * (energyC b lam / nativeTime b n) *
        upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar +
      2 * s *
        (energyA1 beta b lam * nativeTime b n + 1 -
          2 * lam * beta * (lam + 1 - b)) *
        (objective.value xCur - objective.value xStar) +
      energyA2 b lam * ‖xCur - xPrev‖ ^ 2 +
      energyA3 b lam / nativeTime b n * ‖xPrev - xStar‖ ^ 2 := by
  have hn_real : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
  have ht : 0 < nativeTime b n := by
    unfold nativeTime
    have hn_one : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have htNext : 0 < nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    linarith
  have flatBound := objective.scaledFlatQuery_descent_expanded hL hs.le hbeta hstepL
    lam (n : ℝ) (nativeTime b (n + 1)) hlam htNext xPrev xCur query xNext xStar
    query_eq step flat
  have queryBound := objective.scaledQuery_descent hL hs.le hstepL
    (n : ℝ) (nativeTime b (n + 1)) htNext.ne' xPrev xCur query xNext query_eq step
  have queryBound' :
      2 * s * nativeTime b (n + 1) ^ 2 *
          ((objective.value xNext - objective.value xStar) -
            (objective.value xCur - objective.value xStar)) ≤
        (n : ℝ) ^ 2 * ‖xCur - xPrev‖ ^ 2 -
          nativeTime b (n + 1) ^ 2 * ‖xNext - xCur‖ ^ 2 := by
    convert queryBound using 1 <;> ring
  have rawBound := upperEnergy_increment_raw_bound lam beta (lam * (lam + 1 - b)) s
    (nativeTime b n) (nativeTime b (n + 1)) (n : ℝ)
    (objective.value xCur - objective.value xStar)
    (objective.value xNext - objective.value xStar)
    xPrev xCur xNext xStar hs.ne' flatBound queryBound'
  have energyExpansion := upperEnergy_expanded lam beta (lam * (lam + 1 - b)) s
    (nativeTime b n) (objective.value xCur - objective.value xStar) xPrev xCur xStar hs.ne'
  have rawBound' :
      2 * s *
          (upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b (n + 1))
              (objective.value xNext - objective.value xStar) xCur xNext xStar -
            upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b n)
              (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
        2 * s * (((n : ℝ) + b) ^ 2 - lam * beta * ((n : ℝ) + b - 1) -
          ((n : ℝ) + b - 1) ^ 2) * (objective.value xCur - objective.value xStar) +
        ((n : ℝ) ^ 2 - ((n : ℝ) + b - 1) ^ 2 + 2 * lam * (n : ℝ) -
          lam * ((n : ℝ) + b - 1) + lam * (n : ℝ) ^ 2 / ((n : ℝ) + b) +
          lam ^ 2 + lam * (lam + 1 - b)) * ‖xCur - xPrev‖ ^ 2 +
        2 * (lam ^ 2 + lam * (lam + 1 - b) + lam * (n : ℝ) -
          lam * ((n : ℝ) + b - 1)) * inner ℝ (xCur - xPrev) (xPrev - xStar) := by
    convert rawBound using 1 <;> simp [nativeTime] <;> ring
  have energyExpansion' :
      2 * s *
          upperEnergy lam beta (lam * (lam + 1 - b)) s ((n : ℝ) + b - 1)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar =
        2 * s * (((n : ℝ) + b - 1) ^ 2 +
          lam * beta * ((n : ℝ) + b - 1)) *
            (objective.value xCur - objective.value xStar) +
        (((n : ℝ) + b - 1) ^ 2 + lam * ((n : ℝ) + b - 1)) *
          ‖xCur - xPrev‖ ^ 2 +
        (lam ^ 2 + lam * (lam + 1 - b)) * ‖xPrev - xStar‖ ^ 2 +
        2 * lam * ((n : ℝ) + b - 1) *
          inner ℝ (xCur - xPrev) (xPrev - xStar) := by
    simpa [nativeTime] using energyExpansion
  have hb0 : 0 ≤ b := le_trans zero_le_one hb
  have reduced := upperEnergy_source_reduction lam beta s b (n : ℝ)
    (upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b n)
      (objective.value xCur - objective.value xStar) xPrev xCur xStar)
    (objective.value xCur - objective.value xStar) (‖xCur - xPrev‖ ^ 2)
    (‖xPrev - xStar‖ ^ 2) (inner ℝ (xCur - xPrev) (xPrev - xStar))
    (2 * s *
      (upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b (n + 1))
          (objective.value xNext - objective.value xStar) xCur xNext xStar -
        upperEnergy lam beta (lam * (lam + 1 - b)) s (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar))
    hlam hb0 hn_real (by simpa [nativeTime] using ht) rawBound' energyExpansion' (sq_nonneg _)
  simpa [nativeTime] using reduced

def flatGrowthBound (beta b : ℝ) : ℝ :=
  max (((beta + 2) / (beta - 2)) ^ 2)
    ((b - (beta + 2) / (beta - 2)) ^ 2)

theorem C11Objective.upperEnergy_flatGrowth_recursion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s beta b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 1 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (n : ℕ) (hn : 1 ≤ n) (xPrev xCur query xNext xStar : E)
    (is_minimizer : IsGlobalMin objective.value xStar)
    (query_eq : query = xCur +
      ((n : ℝ) / nativeTime b (n + 1)) • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query)
    (flat : objective.value query - objective.value xStar ≤
      beta⁻¹ * inner ℝ (objective.gradient query) (query - xStar)) :
    2 * s *
        (upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
            (nativeTime b (n + 1))
            (objective.value xNext - objective.value xStar) xCur xNext xStar -
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
            (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
      -2 * s * ((4 / (beta - 2)) / nativeTime b n) *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
            (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar +
        4 * s * flatGrowthBound beta b / nativeTime b n ^ 2 *
          upperEnergy (2 / (beta - 2)) beta
            ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
            (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar -
        2 * s * flatGrowthBound beta b *
          (objective.value xCur - objective.value xStar) +
        flatGrowthBound beta b *
            (2 * (2 / (beta - 2)) * (b - 1)) / nativeTime b n ^ 2 *
          ‖xPrev - xStar‖ ^ 2 := by
  have beta_ne : beta ≠ 2 := ne_of_gt hbeta
  have hlam : 0 ≤ 2 / (beta - 2) := by positivity
  have hbeta_one : 1 ≤ beta := by linarith
  have ht : 0 < nativeTime b n := by
    unfold nativeTime
    have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have residual_nonnegative :
      0 ≤ objective.value xCur - objective.value xStar := by
    linarith [is_minimizer xCur]
  have a1_identity :
      energyA1 beta b (2 / (beta - 2)) =
        2 * (b - (beta + 2) / (beta - 2)) := by
    unfold energyA1
    field_simp [sub_ne_zero.mpr beta_ne]
  have hB1 : 0 ≤ energyA1 beta b (2 / (beta - 2)) := by
    rw [a1_identity]
    positivity
  have source := objective.upperEnergy_recursion hL hs hbeta_one hstepL hb hlam
    n hn xPrev xCur query xNext xStar query_eq step flat
  have reduced := upperEnergy_flatGrowth_reduction beta b s (nativeTime b n)
    (objective.value xCur - objective.value xStar)
    (2 * s *
      (upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b (n + 1))
          (objective.value xNext - objective.value xStar) xCur xNext xStar -
        upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar))
    xPrev xCur xStar hs hbeta ht hB1 (by simpa using source)
  have reduced' :
      2 * s *
          (upperEnergy (2 / (beta - 2)) beta
              ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
              (nativeTime b (n + 1))
              (objective.value xNext - objective.value xStar) xCur xNext xStar -
            upperEnergy (2 / (beta - 2)) beta
              ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
              (nativeTime b n)
              (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
        -2 * s * ((4 / (beta - 2)) / nativeTime b n) *
            upperEnergy (2 / (beta - 2)) beta
              ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
              (nativeTime b n)
              (objective.value xCur - objective.value xStar) xPrev xCur xStar +
          2 * s * ((beta + 2) / (beta - 2)) ^ 2 *
            (objective.value xCur - objective.value xStar) +
          (b - (beta + 2) / (beta - 2)) ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
    convert reduced using 1 <;> ring
  have increment_bound := upperEnergy_increment_sq_le (2 / (beta - 2)) beta b s
    (nativeTime b n) (objective.value xCur - objective.value xStar)
    xPrev xCur xStar hs hlam (le_trans zero_le_one hbeta_one) ht residual_nonnegative
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans
      (le_max_left _ _)
  exact flatGrowth_recurrence_substitute s (4 / (beta - 2)) (nativeTime b n)
    (upperEnergy (2 / (beta - 2)) beta
      ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
      (nativeTime b n) (objective.value xCur - objective.value xStar)
      xPrev xCur xStar)
    (objective.value xCur - objective.value xStar) (‖xCur - xPrev‖ ^ 2)
    (‖xPrev - xStar‖ ^ 2) (2 * (2 / (beta - 2)) * (b - 1))
    (((beta + 2) / (beta - 2)) ^ 2)
    ((b - (beta + 2) / (beta - 2)) ^ 2)
    (flatGrowthBound beta b)
    (2 * s *
      (upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b (n + 1))
          (objective.value xNext - objective.value xStar) xCur xNext xStar -
        upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar))
    hs.le residual_nonnegative (sq_nonneg _) bound_nonnegative
    (le_max_left _ _) (le_max_right _ _) reduced' increment_bound

/-- The Chambolle--Dossal momentum coefficient at the source index `n`. -/
def momentum (α : ℝ) (n : ℕ) : ℝ :=
  ((n : ℝ) - 1) / ((n : ℝ) + α - 1)

theorem momentum_nonneg {α : ℝ} (hα : 3 < α) {n : ℕ} (hn : 1 ≤ n) :
    0 ≤ momentum α n := by
  have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have numerator : 0 ≤ (n : ℝ) - 1 := by linarith
  have denominator : 0 ≤ (n : ℝ) + α - 1 := by linarith
  exact div_nonneg numerator denominator

theorem momentum_lt_one {α : ℝ} (hα : 3 < α) (n : ℕ) :
    momentum α n < 1 := by
  have hn_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
  have denominator : 0 < (n : ℝ) + α - 1 := by linarith
  rw [momentum, div_lt_one denominator]
  linarith

theorem one_div_alpha_add_one_le_momentum_two_mul_add_one
    {α : ℝ} (hα : 3 < α) {N : ℕ} (hN : 1 ≤ N) :
    1 / (α + 1) ≤ momentum α (2 * N + 1) := by
  have alpha_one_positive : 0 < α + 1 := by linarith
  have denominator_positive : 0 < (2 * (N : ℝ)) + α := by positivity
  have hN_real : (1 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
  rw [momentum]
  push_cast
  have numerator : (2 : ℝ) * (N : ℝ) + 1 - 1 = 2 * (N : ℝ) := by ring
  have denominator : (2 : ℝ) * (N : ℝ) + 1 + α - 1 = 2 * (N : ℝ) + α := by ring
  rw [numerator, denominator]
  apply (div_le_div_iff₀ alpha_one_positive denominator_positive).2
  nlinarith [mul_nonneg (by linarith : 0 ≤ α) (by linarith : 0 ≤ 2 * (N : ℝ) - 1)]

/-- Canonical velocity generated by the inverse-orbit forcing sequence. -/
def inverseVelocity (α s : ℝ) (g : ℕ → ℝ) : ℕ → ℝ
  | 0 => 0
  | 1 => 0
  | n + 2 =>
      momentum α (n + 1) * inverseVelocity α s g (n + 1) + s * g (n + 1)

@[simp]
theorem inverseVelocity_zero {α s : ℝ} {g : ℕ → ℝ} :
    inverseVelocity α s g 0 = 0 := rfl

@[simp]
theorem inverseVelocity_one {α s : ℝ} {g : ℕ → ℝ} :
    inverseVelocity α s g 1 = 0 := rfl

theorem inverseVelocity_recurrence
    {α s : ℝ} {g : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n) :
    inverseVelocity α s g (n + 1) =
      momentum α n * inverseVelocity α s g n + s * g n := by
  cases n with
  | zero => omega
  | succ m =>
      change inverseVelocity α s g (m + 2) =
        momentum α (m + 1) * inverseVelocity α s g (m + 1) + s * g (m + 1)
      rfl

theorem inverseVelocity_pos
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    {n : ℕ} (hn : 2 ≤ n) :
    0 < inverseVelocity α s g n := by
  induction n, hn using Nat.le_induction with
  | base =>
      rw [inverseVelocity_recurrence (n := 1) (by omega)]
      simp [hs, hg 1 (by omega)]
  | succ n hn ih =>
      rw [inverseVelocity_recurrence (n := n) (by omega)]
      have momentum_nonnegative := momentum_nonneg hα (show 1 ≤ n by omega)
      have forcing_positive : 0 < s * g n := mul_pos hs (hg n (by omega))
      positivity

theorem inverseVelocity_nonneg
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n) (n : ℕ) :
    0 ≤ inverseVelocity α s g n := by
  cases n with
  | zero => simp
  | succ n =>
      cases n with
      | zero => simp
      | succ m =>
          exact le_of_lt (inverseVelocity_pos hα hs hg (n := m + 2) (by omega))

/-- Infinite tail of a velocity sequence, starting at `start`. -/
def velocityTail (velocity : ℕ → ℝ) (start : ℕ) : ℝ :=
  ∑' k : ℕ, velocity (k + start)

theorem velocityTail_eq_add_succ
    {velocity : ℕ → ℝ} (summable : Summable velocity) (start : ℕ) :
    velocityTail velocity start =
      velocity start + velocityTail velocity (start + 1) := by
  have shifted : Summable (fun k : ℕ => velocity (k + start)) :=
    (summable_nat_add_iff start).2 summable
  simpa [velocityTail, add_assoc, add_comm, add_left_comm] using
    (shifted.sum_add_tsum_nat_add 1).symm

theorem velocityTail_tendsto_zero
    {velocity : ℕ → ℝ} (summable : Summable velocity) :
    Tendsto (velocityTail velocity) atTop (𝓝 0) := by
  have tail_eq : ∀ n : ℕ,
      velocityTail velocity n =
        (∑' k : ℕ, velocity k) - ∑ k ∈ Finset.range n, velocity k := by
    intro n
    have split :
        (∑ k ∈ Finset.range n, velocity k) + velocityTail velocity n =
          ∑' k : ℕ, velocity k := by
      simpa [velocityTail] using summable.sum_add_tsum_nat_add n
    linarith
  have function_eq : velocityTail velocity = fun n : ℕ =>
      (∑' k : ℕ, velocity k) - ∑ k ∈ Finset.range n, velocity k :=
    funext tail_eq
  rw [function_eq]
  have total_limit :
      Tendsto (fun _ : ℕ => ∑' k : ℕ, velocity k) atTop
        (𝓝 (∑' k : ℕ, velocity k)) := tendsto_const_nhds
  simpa using (total_limit.sub summable.hasSum.tendsto_sum_nat)

/-- Canonical position sequence; index zero is set equal to index one. -/
def inversePosition (α s : ℝ) (g : ℕ → ℝ) : ℕ → ℝ
  | 0 => velocityTail (inverseVelocity α s g) 2
  | n + 1 => velocityTail (inverseVelocity α s g) (n + 2)

@[simp]
theorem inversePosition_zero_eq_one {α s : ℝ} {g : ℕ → ℝ} :
    inversePosition α s g 0 = inversePosition α s g 1 := rfl

theorem inversePosition_eq_tail
    {α s : ℝ} {g : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n) :
    inversePosition α s g n =
      velocityTail (inverseVelocity α s g) (n + 1) := by
  cases n with
  | zero => omega
  | succ m => rfl

theorem inversePosition_tail
    {α s : ℝ} {g : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n) :
    inversePosition α s g n =
      ∑' k : ℕ, inverseVelocity α s g (n + 1 + k) := by
  cases n with
  | zero => omega
  | succ m =>
      change (∑' k : ℕ, inverseVelocity α s g (k + (m + 2))) =
        ∑' k : ℕ, inverseVelocity α s g (m + 1 + 1 + k)
      apply tsum_congr
      intro k
      congr 1
      omega

theorem inversePosition_sub_succ
    {α s : ℝ} {g : ℕ → ℝ}
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inversePosition α s g n - inversePosition α s g (n + 1) =
      inverseVelocity α s g (n + 1) := by
  cases n with
  | zero => omega
  | succ m =>
      change velocityTail (inverseVelocity α s g) (m + 2) -
        velocityTail (inverseVelocity α s g) (m + 3) =
          inverseVelocity α s g (m + 2)
      rw [velocityTail_eq_add_succ summable (m + 2)]
      ring

theorem inverseVelocity_eq_position_sub
    {α s : ℝ} {g : ℕ → ℝ}
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inverseVelocity α s g n =
      inversePosition α s g (n - 1) - inversePosition α s g n := by
  cases n with
  | zero => omega
  | succ m =>
      cases m with
      | zero => simp
      | succ k =>
          exact (inversePosition_sub_succ summable (n := k + 1) (by omega)).symm

/-- Extrapolated query point associated with the canonical inverse orbit. -/
def inverseQuery (α s : ℝ) (g : ℕ → ℝ) (n : ℕ) : ℝ :=
  inversePosition α s g n - momentum α n * inverseVelocity α s g n

theorem inverseQuery_exact_step
    {α s : ℝ} {g : ℕ → ℝ}
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inverseQuery α s g n - s * g n = inversePosition α s g (n + 1) := by
  have position_step := inversePosition_sub_succ summable hn
  have velocity_step := inverseVelocity_recurrence (α := α) (s := s) (g := g) hn
  simp only [inverseQuery]
  linarith

theorem inverseQuery_gap
    {α s : ℝ} {g : ℕ → ℝ}
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inverseQuery α s g n - inverseQuery α s g (n + 1) =
      inverseVelocity α s g (n + 2) + s * (g n - g (n + 1)) := by
  have hn1 : 1 ≤ n + 1 := by omega
  have step_n := inverseQuery_exact_step summable hn
  have step_succ := inverseQuery_exact_step summable hn1
  have position_step := inversePosition_sub_succ summable hn1
  linarith

theorem inversePosition_pos
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    0 < inversePosition α s g n := by
  cases n with
  | zero => omega
  | succ m =>
      change 0 < velocityTail (inverseVelocity α s g) (m + 2)
      rw [velocityTail_eq_add_succ summable (m + 2)]
      have first_positive := inverseVelocity_pos hα hs hg (n := m + 2) (by omega)
      have tail_nonnegative :
          0 ≤ velocityTail (inverseVelocity α s g) (m + 2 + 1) := by
        apply tsum_nonneg
        intro k
        exact inverseVelocity_nonneg hα hs hg (k + (m + 2 + 1))
      linarith

theorem inversePosition_strictDecrease
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inversePosition α s g (n + 1) < inversePosition α s g n := by
  have difference := inversePosition_sub_succ summable hn
  have velocity_positive := inverseVelocity_pos hα hs hg (n := n + 1) (by omega)
  linarith

theorem inversePosition_tendsto_zero
    {α s : ℝ} {g : ℕ → ℝ}
    (summable : Summable (inverseVelocity α s g)) :
    Tendsto (inversePosition α s g) atTop (𝓝 0) := by
  have shift : Tendsto (fun n : ℕ => n + 1) atTop atTop := by
    rw [Filter.tendsto_atTop]
    intro b
    exact Filter.eventually_atTop.2 ⟨b, fun n hn => by omega⟩
  have tail_limit := (velocityTail_tendsto_zero summable).comp shift
  apply tail_limit.congr'
  exact Filter.eventually_atTop.2 ⟨1, fun n hn => (inversePosition_eq_tail hn).symm⟩

theorem momentum_mul_inverseVelocity_tendsto_zero
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    (summable : Summable (inverseVelocity α s g)) :
    Tendsto (fun n : ℕ => momentum α n * inverseVelocity α s g n)
      atTop (𝓝 0) := by
  apply squeeze_zero (g := inverseVelocity α s g)
  · intro n
    cases n with
    | zero => simp [momentum]
    | succ n =>
        exact mul_nonneg (momentum_nonneg hα (by omega))
          (inverseVelocity_nonneg hα hs hg (n + 1))
  · intro n
    cases n with
    | zero => simp [momentum]
    | succ n =>
        have coefficient_nonnegative := momentum_nonneg hα (show 1 ≤ n + 1 by omega)
        have coefficient_lt_one := momentum_lt_one hα (n + 1)
        have velocity_nonnegative := inverseVelocity_nonneg hα hs hg (n + 1)
        nlinarith
  · exact summable.tendsto_atTop_zero

theorem inverseQuery_tendsto_zero
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    (summable : Summable (inverseVelocity α s g)) :
    Tendsto (inverseQuery α s g) atTop (𝓝 0) := by
  change Tendsto
    (fun n : ℕ => inversePosition α s g n -
      momentum α n * inverseVelocity α s g n) atTop (𝓝 0)
  simpa only [sub_self] using
    (inversePosition_tendsto_zero summable).sub
      (momentum_mul_inverseVelocity_tendsto_zero hα hs hg summable)

theorem inverseQuery_pos
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : ∀ n, 1 ≤ n → 0 < g n)
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    0 < inverseQuery α s g n := by
  have step := inverseQuery_exact_step summable hn
  have position_positive := inversePosition_pos hα hs hg summable (n := n + 1) (by omega)
  have forcing_positive : 0 < s * g n := mul_pos hs (hg n hn)
  linarith

theorem inverseQuery_strictDecrease
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hgpos : ∀ n, 1 ≤ n → 0 < g n)
    (hganti : ∀ m n, 1 ≤ m → m ≤ n → g n ≤ g m)
    (summable : Summable (inverseVelocity α s g))
    {n : ℕ} (hn : 1 ≤ n) :
    inverseQuery α s g (n + 1) < inverseQuery α s g n := by
  have gap := inverseQuery_gap summable hn
  have velocity_positive := inverseVelocity_pos hα hs hgpos (n := n + 2) (by omega)
  have gradient_drop : 0 ≤ g n - g (n + 1) := by
    linarith [hganti n (n + 1) hn (by omega)]
  have scaled_drop : 0 ≤ s * (g n - g (n + 1)) := mul_nonneg (le_of_lt hs) gradient_drop
  linarith

/-- Exact NAG-CD recurrence, starting at the source index `n = 1`. -/
def NAGCD {E : Type*} [AddCommGroup E] [Module ℝ E]
    (α s : ℝ) (gradient : E → E) (orbit : ℕ → E) : Prop :=
  ∀ n : ℕ, 1 ≤ n →
    let query := orbit n + momentum α n • (orbit n - orbit (n - 1))
    orbit (n + 1) = query - s • gradient query

/-- NAG-CD with the standard duplicated initial point `orbit 0 = orbit 1`. -/
def StandardNAGCD {E : Type*} [AddCommGroup E] [Module ℝ E]
    (α s : ℝ) (gradient : E → E) (orbit : ℕ → E) : Prop :=
  orbit 0 = orbit 1 ∧ NAGCD α s gradient orbit

/-- Replace the semantically unused source point `orbit 0` by `orbit 1`. -/
def normalizedOrbit {E : Type*} (orbit : ℕ → E) : ℕ → E
  | 0 => orbit 1
  | n + 1 => orbit (n + 1)

/-- Because the first momentum coefficient is zero, normalizing the duplicated
initial point preserves the complete NAG-CD recurrence. -/
theorem NAGCD.normalized_standard
    {E : Type*} [AddCommGroup E] [Module ℝ E]
    {α s : ℝ} {gradient : E → E} {orbit : ℕ → E}
    (follows : NAGCD α s gradient orbit) :
    StandardNAGCD α s gradient (normalizedOrbit orbit) := by
  constructor
  · rfl
  · intro n hn
    cases n with
    | zero => omega
    | succ n =>
      cases n with
      | zero =>
        simpa [normalizedOrbit, momentum] using follows 1 (by omega)
      | succ n =>
        simpa [normalizedOrbit] using follows (n + 2) (by omega)

/-- The one-step reindexing used by the discrete upper-rate literature. -/
def shiftedOrbit {E : Type*} (orbit : ℕ → E) (m : ℕ) : E :=
  orbit (m + 1)

/-- The reindexed momentum coefficient `m / (m + α)`. -/
def shiftedMomentum (α : ℝ) (m : ℕ) : ℝ :=
  (m : ℝ) / ((m : ℝ) + α)

theorem momentum_succ_eq_shiftedMomentum (α : ℝ) (m : ℕ) :
    momentum α (m + 1) = shiftedMomentum α m := by
  rw [momentum, shiftedMomentum]
  push_cast
  congr 1 <;> ring

/-- Exact return from the frozen source indexing to the recurrence with
coefficient `m / (m + α)`, without imposing an equal-initialization premise. -/
theorem NAGCD.shifted_recurrence
    {E : Type*} [AddCommGroup E] [Module ℝ E]
    {α s : ℝ} {gradient : E → E} {orbit : ℕ → E}
    (follows : NAGCD α s gradient orbit) (m : ℕ) :
    let query := shiftedOrbit orbit m +
      shiftedMomentum α m • (shiftedOrbit orbit m - shiftedOrbit orbit (m - 1))
    shiftedOrbit orbit (m + 1) = query - s • gradient query := by
  cases m with
  | zero =>
      have step := follows 1 (by omega)
      simpa [shiftedOrbit, shiftedMomentum, momentum] using step
  | succ m =>
      have step := follows (m + 2) (by omega)
      simpa [shiftedOrbit, momentum_succ_eq_shiftedMomentum, Nat.add_assoc] using step

/-- The reindexed first pair is generally not equal: its second point is the
plain gradient step from `orbit 1`, exactly as forced by the source recurrence. -/
theorem NAGCD.shifted_initial_step
    {E : Type*} [AddCommGroup E] [Module ℝ E]
    {α s : ℝ} {gradient : E → E} {orbit : ℕ → E}
    (follows : NAGCD α s gradient orbit) :
    shiftedOrbit orbit 1 = shiftedOrbit orbit 0 - s • gradient (shiftedOrbit orbit 0) := by
  simpa [shiftedMomentum] using follows.shifted_recurrence 0

/-- The exact Lemma-4.3 recurrence at one shifted NAG index. -/
def FlatGrowthRecurrenceAt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E)
    (orbit : ℕ → E) (s b beta : ℝ) (n : ℕ) : Prop :=
  let xPrev := shiftedOrbit orbit (n - 1)
  let xCur := shiftedOrbit orbit n
  let query := xCur +
    ((n : ℝ) / nativeTime b (n + 1)) • (xCur - xPrev)
  let xNext := shiftedOrbit orbit (n + 1)
  2 * s *
      (upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b (n + 1))
          (objective.value xNext - objective.value minimizer) xCur xNext minimizer -
        upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b n)
          (objective.value xCur - objective.value minimizer) xPrev xCur minimizer) ≤
    -2 * s * ((4 / (beta - 2)) / nativeTime b n) *
        upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b n)
          (objective.value xCur - objective.value minimizer) xPrev xCur minimizer +
      4 * s * flatGrowthBound beta b / nativeTime b n ^ 2 *
        upperEnergy (2 / (beta - 2)) beta
          ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
          (nativeTime b n)
          (objective.value xCur - objective.value minimizer) xPrev xCur minimizer -
      2 * s * flatGrowthBound beta b *
        (objective.value xCur - objective.value minimizer) +
      flatGrowthBound beta b * (2 * (2 / (beta - 2)) * (b - 1)) /
          nativeTime b n ^ 2 * ‖xPrev - minimizer‖ ^ 2

/-- Forward product for an affine scalar recurrence beginning at `start`. -/
def recurrenceProduct (factor : ℕ → ℝ) (start : ℕ) : ℕ → ℝ
  | 0 => 1
  | steps + 1 => factor (start + steps) * recurrenceProduct factor start steps

theorem exp_neg_mul_le_of_neg_le_log_sub
    {x y error : ℝ} (hx : 0 < x) (hy : 0 < y)
    (bound : -error ≤ Real.log x - Real.log y) :
    Real.exp (-error) * y ≤ x := by
  rw [← Real.exp_log hx, ← Real.exp_log hy, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  linarith

theorem le_exp_mul_of_log_sub_le
    {x y error : ℝ} (hx : 0 < x) (hy : 0 < y)
    (bound : Real.log x - Real.log y ≤ error) :
    x ≤ Real.exp error * y := by
  rw [← Real.exp_log hx, ← Real.exp_log hy, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  linarith

theorem recurrenceProduct_pos
    (factor : ℕ → ℝ) (start : ℕ)
    (factor_positive : ∀ n, start ≤ n → 0 < factor n) :
    ∀ steps, 0 < recurrenceProduct factor start steps := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct]
  | succ steps inductionHypothesis =>
      exact mul_pos (factor_positive (start + steps) (Nat.le_add_right _ _))
        inductionHypothesis

theorem recurrenceProduct_nonneg
    (factor : ℕ → ℝ) (start : ℕ)
    (factor_nonnegative : ∀ n, start ≤ n → 0 ≤ factor n) :
    ∀ steps, 0 ≤ recurrenceProduct factor start steps := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct]
  | succ steps inductionHypothesis =>
      exact mul_nonneg
        (factor_nonnegative (start + steps) (Nat.le_add_right _ _))
        inductionHypothesis

/-- A summable logarithmic perturbation changes a forward product only by a
finite exponential factor. This is the division-free product mechanism needed
after renormalizing the flatness-growth affine factors. -/
theorem recurrenceProduct_log_error_bounds
    (factor reference error : ℕ → ℝ) (start : ℕ)
    (factor_positive : ∀ n, start ≤ n → 0 < factor n)
    (reference_positive : ∀ n, start ≤ n → 0 < reference n)
    (log_error : ∀ n, start ≤ n →
      |Real.log (factor n) - Real.log (reference n)| ≤ error n) :
    ∀ steps,
      Real.exp (-(∑ i ∈ Finset.range steps, error (start + i))) *
          recurrenceProduct reference start steps ≤
        recurrenceProduct factor start steps ∧
      recurrenceProduct factor start steps ≤
        Real.exp (∑ i ∈ Finset.range steps, error (start + i)) *
          recurrenceProduct reference start steps := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct]
  | succ steps inductionHypothesis =>
      have index_ge : start ≤ start + steps := Nat.le_add_right _ _
      have factor_pos := factor_positive (start + steps) index_ge
      have reference_pos := reference_positive (start + steps) index_ge
      have error_bounds := (abs_le.mp (log_error (start + steps) index_ge))
      have factor_lower :
          Real.exp (-error (start + steps)) * reference (start + steps) ≤
            factor (start + steps) :=
        exp_neg_mul_le_of_neg_le_log_sub factor_pos reference_pos error_bounds.1
      have factor_upper :
          factor (start + steps) ≤
            Real.exp (error (start + steps)) * reference (start + steps) :=
        le_exp_mul_of_log_sub_le factor_pos reference_pos error_bounds.2
      have reference_product_pos :=
        recurrenceProduct_pos reference start reference_positive steps
      have factor_product_pos :=
        recurrenceProduct_pos factor start factor_positive steps
      constructor
      · have multiplied := mul_le_mul factor_lower inductionHypothesis.1
          (mul_nonneg (Real.exp_pos _).le reference_product_pos.le) factor_pos.le
        rw [Finset.sum_range_succ, recurrenceProduct, recurrenceProduct]
        calc
          Real.exp (-(∑ i ∈ Finset.range steps, error (start + i) +
              error (start + steps))) *
                (reference (start + steps) * recurrenceProduct reference start steps) =
              (Real.exp (-error (start + steps)) * reference (start + steps)) *
                (Real.exp (-(∑ i ∈ Finset.range steps, error (start + i))) *
                  recurrenceProduct reference start steps) := by
            rw [show -(∑ i ∈ Finset.range steps, error (start + i) +
                error (start + steps)) =
              -error (start + steps) +
                -(∑ i ∈ Finset.range steps, error (start + i)) by ring,
              Real.exp_add]
            ring
          _ ≤ factor (start + steps) * recurrenceProduct factor start steps := multiplied
      · have multiplied := mul_le_mul factor_upper inductionHypothesis.2
          factor_product_pos.le
          (mul_nonneg (Real.exp_pos _).le reference_pos.le)
        rw [Finset.sum_range_succ, recurrenceProduct, recurrenceProduct]
        calc
          factor (start + steps) * recurrenceProduct factor start steps ≤
              (Real.exp (error (start + steps)) * reference (start + steps)) *
                (Real.exp (∑ i ∈ Finset.range steps, error (start + i)) *
                  recurrenceProduct reference start steps) := multiplied
          _ = Real.exp (∑ i ∈ Finset.range steps, error (start + i) +
                error (start + steps)) *
              (reference (start + steps) * recurrenceProduct reference start steps) := by
            rw [Real.exp_add]
            ring

/-- Uniform version of `recurrenceProduct_log_error_bounds` when the shifted
logarithmic errors are summable. -/
theorem recurrenceProduct_log_error_uniform_bounds
    (factor reference error : ℕ → ℝ) (start : ℕ)
    (factor_positive : ∀ n, start ≤ n → 0 < factor n)
    (reference_positive : ∀ n, start ≤ n → 0 < reference n)
    (error_nonnegative : ∀ n, start ≤ n → 0 ≤ error n)
    (error_summable : Summable (fun i => error (start + i)))
    (log_error : ∀ n, start ≤ n →
      |Real.log (factor n) - Real.log (reference n)| ≤ error n) :
    ∀ steps,
      Real.exp (-(∑' i : ℕ, error (start + i))) *
          recurrenceProduct reference start steps ≤
        recurrenceProduct factor start steps ∧
      recurrenceProduct factor start steps ≤
        Real.exp (∑' i : ℕ, error (start + i)) *
          recurrenceProduct reference start steps := by
  intro steps
  have finite_bounds := recurrenceProduct_log_error_bounds factor reference error start
    factor_positive reference_positive log_error steps
  have partial_le_total :
      (∑ i ∈ Finset.range steps, error (start + i)) ≤
        ∑' i : ℕ, error (start + i) :=
    error_summable.sum_le_tsum (Finset.range steps)
      (fun i _ => error_nonnegative (start + i) (Nat.le_add_right _ _))
  have reference_product_nonnegative :
      0 ≤ recurrenceProduct reference start steps :=
    (recurrenceProduct_pos reference start reference_positive steps).le
  constructor
  · have exponential_order :
        Real.exp (-(∑' i : ℕ, error (start + i))) ≤
          Real.exp (-(∑ i ∈ Finset.range steps, error (start + i))) :=
      Real.exp_le_exp.mpr (neg_le_neg partial_le_total)
    exact (mul_le_mul_of_nonneg_right exponential_order reference_product_nonnegative).trans
      finite_bounds.1
  · have exponential_order :
        Real.exp (∑ i ∈ Finset.range steps, error (start + i)) ≤
          Real.exp (∑' i : ℕ, error (start + i)) :=
      Real.exp_le_exp.mpr partial_le_total
    exact finite_bounds.2.trans
      (mul_le_mul_of_nonneg_right exponential_order reference_product_nonnegative)

def affineDecayFactor (decay correction time : ℝ) : ℝ :=
  1 - decay / time + correction / time ^ 2

def powerReferenceFactor (decay time : ℝ) : ℝ :=
  Real.exp (-decay * Real.log (1 + time⁻¹))

theorem log_one_add_inv_bounds {time : ℝ} (htime : 0 < time) :
    1 / (time + 1) ≤ Real.log (1 + time⁻¹) ∧
      Real.log (1 + time⁻¹) ≤ 1 / time := by
  have argument_positive : 0 < 1 + time⁻¹ := by positivity
  constructor
  · have lower := Real.one_sub_inv_le_log_of_pos argument_positive
    calc
      1 / (time + 1) = 1 - (1 + time⁻¹)⁻¹ := by
        field_simp [htime.ne', (by linarith : time + 1 ≠ 0)]
        ring
      _ ≤ Real.log (1 + time⁻¹) := lower
  · have upper := Real.log_le_sub_one_of_pos argument_positive
    calc
      Real.log (1 + time⁻¹) ≤ 1 + time⁻¹ - 1 := upper
      _ = 1 / time := by rw [one_div]; ring

/-- The affine factor differs logarithmically from the exact power ratio by a
second-order term. The hypotheses are explicit eventual thresholds ensuring
the affine factor stays in the interval `[1/2,1]`. -/
theorem affineDecayFactor_log_error
    {decay correction time : ℝ}
    (hdecay : 0 < decay) (hcorrection : 0 ≤ correction) (htime : 0 < time)
    (hdecay_time : 2 * decay ≤ time)
    (hcorrection_time : 2 * correction ≤ decay * time) :
    0 < affineDecayFactor decay correction time ∧
      0 < powerReferenceFactor decay time ∧
      |Real.log (affineDecayFactor decay correction time) -
          Real.log (powerReferenceFactor decay time)| ≤
        (correction + 2 * decay ^ 2 + decay) / time ^ 2 := by
  let removed := decay / time - correction / time ^ 2
  have time_sq_positive : 0 < time ^ 2 := sq_pos_of_pos htime
  have correction_le_decay_time : correction ≤ decay * time := by linarith
  have removed_nonnegative : 0 ≤ removed := by
    dsimp [removed]
    apply (sub_nonneg.mpr)
    apply (div_le_div_iff₀ time_sq_positive htime).2
    nlinarith
  have removed_le_decay_div : removed ≤ decay / time := by
    dsimp [removed]
    have correction_div_nonnegative : 0 ≤ correction / time ^ 2 := by
      exact div_nonneg hcorrection time_sq_positive.le
    linarith
  have decay_div_le_half : decay / time ≤ 1 / 2 := by
    exact (div_le_iff₀ htime).2 (by nlinarith)
  have removed_le_half : removed ≤ 1 / 2 := removed_le_decay_div.trans decay_div_le_half
  have factor_eq : affineDecayFactor decay correction time = 1 - removed := by
    dsimp [affineDecayFactor, removed]
    ring
  have factor_half : 1 / 2 ≤ affineDecayFactor decay correction time := by
    rw [factor_eq]
    linarith
  have factor_positive : 0 < affineDecayFactor decay correction time :=
    lt_of_lt_of_le (by norm_num) factor_half
  have reference_positive : 0 < powerReferenceFactor decay time := by
    exact Real.exp_pos _
  have factor_log_upper :
      Real.log (affineDecayFactor decay correction time) ≤
        -decay / time + correction / time ^ 2 := by
    have upper := Real.log_le_sub_one_of_pos factor_positive
    calc
      Real.log (affineDecayFactor decay correction time) =
          Real.log (1 - removed) := by rw [factor_eq]
      _ ≤ 1 - removed - 1 := by simpa [factor_eq] using upper
      _ = -decay / time + correction / time ^ 2 := by
        dsimp [removed]
        ring
  have factor_log_lower :
      -decay / time - 2 * decay ^ 2 / time ^ 2 ≤
        Real.log (affineDecayFactor decay correction time) := by
    have lower := Real.one_sub_inv_le_log_of_pos factor_positive
    have reciprocal_bound :
        -decay / time - 2 * decay ^ 2 / time ^ 2 ≤
          1 - (affineDecayFactor decay correction time)⁻¹ := by
      rw [factor_eq]
      have denominator_positive : 0 < 1 - removed := by linarith
      have removed_sq_bound : removed ^ 2 ≤ (decay / time) ^ 2 := by
        nlinarith
      have removed_over_bound : removed ^ 2 / (1 - removed) ≤
          2 * decay ^ 2 / time ^ 2 := by
        have denominator_half : 1 / 2 ≤ 1 - removed := by linarith
        apply (div_le_iff₀ denominator_positive).2
        calc
          removed ^ 2 ≤ (decay / time) ^ 2 := removed_sq_bound
          _ = decay ^ 2 / time ^ 2 := by field_simp [htime.ne']
          _ ≤ (2 * decay ^ 2 / time ^ 2) * (1 - removed) := by
            have base_nonnegative : 0 ≤ decay ^ 2 / time ^ 2 := by positivity
            have scaled := mul_le_mul_of_nonneg_left denominator_half
              (show 0 ≤ 2 * (decay ^ 2 / time ^ 2) by positivity)
            calc
              decay ^ 2 / time ^ 2 =
                  2 * (decay ^ 2 / time ^ 2) * (1 / 2) := by ring
              _ ≤ (2 * decay ^ 2 / time ^ 2) * (1 - removed) := by
                rw [show 2 * decay ^ 2 / time ^ 2 =
                  2 * (decay ^ 2 / time ^ 2) by ring]
                exact scaled
      have reciprocal_identity :
          1 - (1 - removed)⁻¹ = -removed - removed ^ 2 / (1 - removed) := by
        field_simp [denominator_positive.ne']
        ring
      rw [reciprocal_identity]
      have removed_upper := removed_le_decay_div
      have neg_removed : -decay / time ≤ -removed := by
        rw [neg_div]
        exact neg_le_neg removed_upper
      calc
        -decay / time - 2 * decay ^ 2 / time ^ 2 ≤
            -removed - 2 * decay ^ 2 / time ^ 2 :=
          sub_le_sub_right neg_removed _
        _ ≤ -removed - removed ^ 2 / (1 - removed) :=
          sub_le_sub_left removed_over_bound (-removed)
    exact reciprocal_bound.trans lower
  have reference_log :
      Real.log (powerReferenceFactor decay time) =
        -decay * Real.log (1 + time⁻¹) := by
    simp [powerReferenceFactor]
  have log_bounds := log_one_add_inv_bounds htime
  have reference_log_lower :
      -decay / time ≤ Real.log (powerReferenceFactor decay time) := by
    rw [reference_log]
    have scaled := mul_le_mul_of_nonneg_left log_bounds.2 hdecay.le
    have negated := neg_le_neg scaled
    simpa [div_eq_mul_inv] using negated
  have reference_log_upper :
      Real.log (powerReferenceFactor decay time) ≤
        -decay / time + decay / time ^ 2 := by
    rw [reference_log]
    have scaled := mul_le_mul_of_nonneg_left log_bounds.1 hdecay.le
    have reciprocal_step :
        decay / time - decay / (time + 1) ≤ decay / time ^ 2 := by
      have time_one_positive : 0 < time + 1 := by linarith
      have identity :
          decay / time - decay / (time + 1) =
            decay / (time * (time + 1)) := by
        field_simp [htime.ne', time_one_positive.ne']
        ring
      rw [identity]
      apply (div_le_div_iff₀ (mul_pos htime time_one_positive) time_sq_positive).2
      nlinarith
    have negated := neg_le_neg scaled
    have negated' :
        -decay * Real.log (1 + time⁻¹) ≤ -decay / (time + 1) := by
      simpa [div_eq_mul_inv] using negated
    have reciprocal_step' :
        -decay / (time + 1) ≤ -decay / time + decay / time ^ 2 := by
      rw [neg_div, neg_div]
      linarith
    exact negated'.trans reciprocal_step'
  refine ⟨factor_positive, reference_positive, (abs_le.mpr ?_)⟩
  constructor
  · have lower_difference := sub_le_sub factor_log_lower reference_log_upper
    have base_le_total :
        (2 * decay ^ 2 + decay) / time ^ 2 ≤
          (correction + 2 * decay ^ 2 + decay) / time ^ 2 := by
      rw [div_eq_mul_inv]
      exact mul_le_mul_of_nonneg_right (by linarith)
        (inv_nonneg.mpr time_sq_positive.le)
    have negated := neg_le_neg base_le_total
    calc
      -((correction + 2 * decay ^ 2 + decay) / time ^ 2) ≤
          -((2 * decay ^ 2 + decay) / time ^ 2) := negated
      _ = (-decay / time - 2 * decay ^ 2 / time ^ 2) -
          (-decay / time + decay / time ^ 2) := by
        field_simp [htime.ne']
        ring
      _ ≤ Real.log (affineDecayFactor decay correction time) -
          Real.log (powerReferenceFactor decay time) := lower_difference
  · have upper_difference := sub_le_sub factor_log_upper reference_log_lower
    have correction_le_total : correction ≤ correction + 2 * decay ^ 2 + decay := by
      nlinarith [sq_nonneg decay]
    have divided : correction / time ^ 2 ≤
        (correction + 2 * decay ^ 2 + decay) / time ^ 2 := by
      rw [div_eq_mul_inv]
      exact mul_le_mul_of_nonneg_right correction_le_total
        (inv_nonneg.mpr time_sq_positive.le)
    have upper_simple :
        Real.log (affineDecayFactor decay correction time) -
            Real.log (powerReferenceFactor decay time) ≤ correction / time ^ 2 := by
      linarith
    exact upper_simple.trans divided

theorem nativeTime_add_one (b : ℝ) (n : ℕ) :
    nativeTime b (n + 1) = nativeTime b n + 1 := by
  simp [nativeTime]
  ring

theorem log_one_add_inv_eq_sub_logs {time : ℝ} (htime : 0 < time) :
    Real.log (1 + time⁻¹) = Real.log (time + 1) - Real.log time := by
  rw [← Real.log_div (by linarith : time + 1 ≠ 0) htime.ne']
  congr 1
  field_simp [htime.ne']

/-- The power reference product telescopes exactly on the native affine time
scale, before any asymptotic estimate is taken. -/
theorem recurrenceProduct_powerReferenceFactor
    {b decay : ℝ} (hb : 1 ≤ b) {start : ℕ} (hstart : 1 ≤ start) :
    ∀ steps,
      recurrenceProduct
          (fun n => powerReferenceFactor decay (nativeTime b n)) start steps =
        Real.exp (decay *
          (Real.log (nativeTime b start) -
            Real.log (nativeTime b (start + steps)))) := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct]
  | succ steps inductionHypothesis =>
      have index_ge : start ≤ start + steps := Nat.le_add_right _ _
      have index_positive : 1 ≤ start + steps := hstart.trans index_ge
      have time_positive : 0 < nativeTime b (start + steps) := by
        unfold nativeTime
        have index_real : (1 : ℝ) ≤ (start + steps : ℕ) := by exact_mod_cast index_positive
        linarith
      have log_step := log_one_add_inv_eq_sub_logs time_positive
      rw [recurrenceProduct, inductionHypothesis, powerReferenceFactor,
        ← Real.exp_add]
      rw [log_step]
      congr 1
      have successor_index : start + (steps + 1) = (start + steps) + 1 := by omega
      rw [successor_index, nativeTime_add_one]
      ring

/-- Forward forcing convolution for an affine scalar recurrence. -/
def recurrenceConvolution
    (factor forcing : ℕ → ℝ) (start : ℕ) : ℕ → ℝ
  | 0 => 0
  | steps + 1 =>
      factor (start + steps) * recurrenceConvolution factor forcing start steps +
        forcing (start + steps)

/-- Division-free discrete Gronwall expansion underlying source (4.31). -/
theorem affine_recursion_le_product_add_convolution
    (energy factor forcing : ℕ → ℝ) (start : ℕ)
    (factor_nonnegative : ∀ n, 0 ≤ factor n)
    (recursion : ∀ n, energy (n + 1) ≤ factor n * energy n + forcing n) :
    ∀ steps,
      energy (start + steps) ≤
        recurrenceProduct factor start steps * energy start +
          recurrenceConvolution factor forcing start steps := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct, recurrenceConvolution]
  | succ steps inductionHypothesis =>
      have one_step := recursion (start + steps)
      have scaled := mul_le_mul_of_nonneg_left inductionHypothesis
        (factor_nonnegative (start + steps))
      calc
        energy (start + (steps + 1)) = energy ((start + steps) + 1) := by
          congr 1
        _ ≤ factor (start + steps) * energy (start + steps) +
            forcing (start + steps) := one_step
        _ ≤ factor (start + steps) *
              (recurrenceProduct factor start steps * energy start +
                recurrenceConvolution factor forcing start steps) +
            forcing (start + steps) := by
          simpa [add_comm] using add_le_add_right scaled (forcing (start + steps))
        _ = recurrenceProduct factor start (steps + 1) * energy start +
            recurrenceConvolution factor forcing start (steps + 1) := by
          simp [recurrenceProduct, recurrenceConvolution]
          ring

/-- Eventual affine recurrences unroll from their actual onset; no hypothesis
is imposed on the finitely many indices before `start`. -/
theorem affine_recursion_le_product_add_convolution_from
    (energy factor forcing : ℕ → ℝ) (start : ℕ)
    (factor_nonnegative : ∀ n, start ≤ n → 0 ≤ factor n)
    (recursion : ∀ n, start ≤ n →
      energy (n + 1) ≤ factor n * energy n + forcing n) :
    ∀ steps,
      energy (start + steps) ≤
        recurrenceProduct factor start steps * energy start +
          recurrenceConvolution factor forcing start steps := by
  intro steps
  induction steps with
  | zero => simp [recurrenceProduct, recurrenceConvolution]
  | succ steps inductionHypothesis =>
      have index_ge : start ≤ start + steps := Nat.le_add_right _ _
      have one_step := recursion (start + steps) index_ge
      have scaled := mul_le_mul_of_nonneg_left inductionHypothesis
        (factor_nonnegative (start + steps) index_ge)
      calc
        energy (start + (steps + 1)) = energy ((start + steps) + 1) := by
          congr 1
        _ ≤ factor (start + steps) * energy (start + steps) +
            forcing (start + steps) := one_step
        _ ≤ factor (start + steps) *
              (recurrenceProduct factor start steps * energy start +
                recurrenceConvolution factor forcing start steps) +
            forcing (start + steps) := by
          simpa [add_comm] using add_le_add_right scaled (forcing (start + steps))
        _ = recurrenceProduct factor start (steps + 1) * energy start +
            recurrenceConvolution factor forcing start (steps + 1) := by
          simp [recurrenceProduct, recurrenceConvolution]
          ring

theorem bddAbove_of_summable_multiplicative_recursion
    (energy factor : ℕ → ℝ)
    (energy_nonnegative : ∀ n, 0 ≤ energy n)
    (factor_nonnegative : ∀ n, 0 ≤ factor n)
    (factor_summable : Summable factor)
    (recursion : ∀ n, energy (n + 1) ≤ (1 + factor n) * energy n) :
    BddAbove (Set.range energy) := by
  have growth : ∀ n, energy n ≤
      energy 0 * Real.exp (∑ i ∈ Finset.range n, factor i) := by
    intro n
    induction n with
    | zero => simp
    | succ n inductionHypothesis =>
        have one_plus_nonnegative : 0 ≤ 1 + factor n :=
          add_nonneg zero_le_one (factor_nonnegative n)
        have accumulated_nonnegative :
            0 ≤ energy 0 * Real.exp (∑ i ∈ Finset.range n, factor i) :=
          mul_nonneg (energy_nonnegative 0) (Real.exp_pos _).le
        have one_plus_le_exp : 1 + factor n ≤ Real.exp (factor n) := by
          simpa [add_comm] using Real.add_one_le_exp (factor n)
        calc
          energy (n + 1) ≤ (1 + factor n) * energy n := recursion n
          _ ≤ (1 + factor n) *
              (energy 0 * Real.exp (∑ i ∈ Finset.range n, factor i)) :=
            mul_le_mul_of_nonneg_left inductionHypothesis one_plus_nonnegative
          _ ≤ Real.exp (factor n) *
              (energy 0 * Real.exp (∑ i ∈ Finset.range n, factor i)) :=
            mul_le_mul_of_nonneg_right one_plus_le_exp accumulated_nonnegative
          _ = energy 0 * Real.exp (∑ i ∈ Finset.range (n + 1), factor i) := by
            rw [Finset.sum_range_succ, Real.exp_add]
            ring
  refine ⟨energy 0 * Real.exp (∑' i : ℕ, factor i), ?_⟩
  rintro _ ⟨n, rfl⟩
  have partial_le_tsum := factor_summable.sum_le_tsum
    (Finset.range n) (fun i _ => factor_nonnegative i)
  exact (growth n).trans (mul_le_mul_of_nonneg_left
    (Real.exp_le_exp.mpr partial_le_tsum) (energy_nonnegative 0))

theorem summable_one_div_nat_succ_sq :
    Summable (fun n : ℕ => 1 / (((n : ℝ) + 1) ^ 2)) := by
  have pseries : Summable (fun n : ℕ => (n : ℝ) ^ (-2 : ℝ)) :=
    Real.summable_nat_rpow.2 (by norm_num)
  have shifted : Summable (fun n : ℕ => ((n + 1 : ℕ) : ℝ) ^ (-2 : ℝ)) :=
    (summable_nat_add_iff 1).2 pseries
  convert shifted using 1
  funext n
  push_cast
  calc
    1 / ((n : ℝ) + 1) ^ 2 = (((n : ℝ) + 1) ^ 2)⁻¹ := by rw [one_div]
    _ = (((n : ℝ) + 1) ^ (2 : ℝ))⁻¹ :=
      congrArg Inv.inv (Real.rpow_natCast ((n : ℝ) + 1) 2).symm
    _ = ((n : ℝ) + 1) ^ (-2 : ℝ) := by
      rw [show (-2 : ℝ) = -(2 : ℝ) by norm_num,
        Real.rpow_neg (by positivity : 0 ≤ (n : ℝ) + 1)]

theorem summable_nativeTime_succ_inv_sq (b : ℝ) (hb : 1 ≤ b) :
    Summable (fun n : ℕ => 1 / nativeTime b (n + 1) ^ 2) := by
  apply summable_one_div_nat_succ_sq.of_nonneg_of_le
  · intro n
    positivity
  · intro n
    have lower_positive : 0 < (n : ℝ) + 1 := by positivity
    have time_positive : 0 < nativeTime b (n + 1) := by
      rw [nativeTime_succ]
      linarith
    have lower_le_time : (n : ℝ) + 1 ≤ nativeTime b (n + 1) := by
      rw [nativeTime_succ]
      linarith
    apply (div_le_div_iff₀ (sq_pos_of_pos time_positive)
      (sq_pos_of_pos lower_positive)).2
    nlinarith [mul_self_le_mul_self lower_positive.le lower_le_time]

theorem summable_nativeTime_inv_sq_from
    {b : ℝ} (hb : 1 ≤ b) {start : ℕ} (hstart : 1 ≤ start) :
    Summable (fun i : ℕ => 1 / nativeTime b (start + i) ^ 2) := by
  apply summable_one_div_nat_succ_sq.of_nonneg_of_le
  · intro i
    positivity
  · intro i
    have lower_positive : 0 < (i : ℝ) + 1 := by positivity
    have time_positive : 0 < nativeTime b (start + i) := by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      have index_nonnegative : (0 : ℝ) ≤ (i : ℝ) := Nat.cast_nonneg i
      push_cast
      linarith
    have lower_le_time : (i : ℝ) + 1 ≤ nativeTime b (start + i) := by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      push_cast
      linarith
    apply (div_le_div_iff₀ (sq_pos_of_pos time_positive)
      (sq_pos_of_pos lower_positive)).2
    nlinarith [mul_self_le_mul_self lower_positive.le lower_le_time]

/-- Exact two-sided power comparison for the affine product appearing in the
flatness-growth recurrence. All thresholds are imposed only at the starting
time and then propagated by monotonicity of `nativeTime`. -/
theorem affineDecay_recurrenceProduct_bounds
    {b decay correction : ℝ} (hb : 1 ≤ b)
    (hdecay : 0 < decay) (hcorrection : 0 ≤ correction)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * decay ≤ nativeTime b start)
    (hcorrection_start : 2 * correction ≤ decay * nativeTime b start) :
    ∀ steps,
      Real.exp (-(∑' i : ℕ,
          (correction + 2 * decay ^ 2 + decay) /
            nativeTime b (start + i) ^ 2)) *
          Real.exp (decay *
            (Real.log (nativeTime b start) -
              Real.log (nativeTime b (start + steps)))) ≤
        recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          start steps ∧
      recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          start steps ≤
        Real.exp (∑' i : ℕ,
          (correction + 2 * decay ^ 2 + decay) /
            nativeTime b (start + i) ^ 2) *
          Real.exp (decay *
            (Real.log (nativeTime b start) -
              Real.log (nativeTime b (start + steps)))) := by
  let factor := fun n => affineDecayFactor decay correction (nativeTime b n)
  let reference := fun n => powerReferenceFactor decay (nativeTime b n)
  let error := fun n =>
    (correction + 2 * decay ^ 2 + decay) / nativeTime b n ^ 2
  have time_monotone : ∀ n, start ≤ n → nativeTime b start ≤ nativeTime b n := by
    intro n hn
    have cast_order : (start : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    unfold nativeTime
    linarith
  have time_positive : ∀ n, start ≤ n → 0 < nativeTime b n := by
    intro n hn
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    have index_real : (start : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    unfold nativeTime
    linarith
  have local_bound : ∀ n, start ≤ n →
      0 < factor n ∧ 0 < reference n ∧
        |Real.log (factor n) - Real.log (reference n)| ≤ error n := by
    intro n hn
    have time_order := time_monotone n hn
    have decay_threshold : 2 * decay ≤ nativeTime b n :=
      hdecay_start.trans time_order
    have scaled_time := mul_le_mul_of_nonneg_left time_order hdecay.le
    have correction_threshold : 2 * correction ≤ decay * nativeTime b n :=
      hcorrection_start.trans scaled_time
    simpa [factor, reference, error] using
      affineDecayFactor_log_error hdecay hcorrection (time_positive n hn)
        decay_threshold correction_threshold
  have error_nonnegative : ∀ n, start ≤ n → 0 ≤ error n := by
    intro n hn
    dsimp [error]
    positivity
  have error_summable : Summable (fun i => error (start + i)) := by
    have base := summable_nativeTime_inv_sq_from hb hstart
    have scaled := base.mul_left (correction + 2 * decay ^ 2 + decay)
    simpa [error, div_eq_mul_inv] using scaled
  intro steps
  have bounds := recurrenceProduct_log_error_uniform_bounds factor reference error start
    (fun n hn => (local_bound n hn).1)
    (fun n hn => (local_bound n hn).2.1)
    error_nonnegative error_summable
    (fun n hn => (local_bound n hn).2.2) steps
  have telescope := recurrenceProduct_powerReferenceFactor (decay := decay) hb hstart steps
  dsimp [reference] at bounds
  rw [telescope] at bounds
  simpa [factor, error] using bounds

theorem upperEnergy_baseline_residual_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (b stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hb : 1 ≤ b) (hstep : 0 < stepSize) (ht : 0 ≤ t) (hresidual : 0 ≤ residual) :
    t ^ 2 * residual ≤
      upperEnergy (b - 1) 1 0 stepSize t residual xPrev xCur xStar := by
  unfold upperEnergy
  have hcoefficient : 0 ≤ (b - 1) * t := mul_nonneg (by linarith) ht
  have hdenominator : 0 < 2 * stepSize := by positivity
  have vector_nonnegative :
      0 ≤ ‖upperEnergyVector (b - 1) t xPrev xCur xStar‖ ^ 2 /
        (2 * stepSize) := div_nonneg (sq_nonneg _) hdenominator.le
  have increment_nonnegative :
      0 ≤ (b - 1) * t * ‖xCur - xPrev‖ ^ 2 / (2 * stepSize) :=
    div_nonneg (mul_nonneg hcoefficient (sq_nonneg _)) hdenominator.le
  simp only [mul_one, zero_mul, zero_div, add_zero]
  nlinarith [mul_nonneg hcoefficient hresidual]

/-- Baseline energy lower bound behind source (4.25), retaining the finite
initial distance term for an arbitrary consecutive pair. -/
theorem upperEnergy_baseline_distance_increment_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (b stepSize t residual : ℝ) (xPrev xCur xStar : E)
    (hb : 2 ≤ b) (hstep : 0 < stepSize) (ht : 0 ≤ t)
    (hresidual : 0 ≤ residual) :
    (b - 1) *
        (t * ‖xCur - xStar‖ ^ 2 - (t - 1) * ‖xPrev - xStar‖ ^ 2) ≤
      2 * stepSize *
        upperEnergy (b - 1) 1 0 stepSize t residual xPrev xCur xStar := by
  have expansion := upperEnergy_expanded (b - 1) 1 0 stepSize t residual
    xPrev xCur xStar hstep.ne'
  have current_split : xCur - xStar = (xCur - xPrev) + (xPrev - xStar) := by
    module
  have distance_difference :
      ‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2 =
        ‖xCur - xPrev‖ ^ 2 +
          2 * inner ℝ (xCur - xPrev) (xPrev - xStar) := by
    rw [current_split, norm_add_sq_real]
    ring
  have residual_term_nonnegative :
      0 ≤ 2 * stepSize * (t ^ 2 + (b - 1) * 1 * t) * residual := by
    have time_coefficient : 0 ≤ t ^ 2 + (b - 1) * t :=
      add_nonneg (sq_nonneg t) (mul_nonneg (by linarith) ht)
    have time_coefficient' : 0 ≤ t ^ 2 + (b - 1) * 1 * t := by
      simpa using time_coefficient
    exact mul_nonneg (mul_nonneg (by positivity) time_coefficient') hresidual
  have distance_coefficient_nonnegative : 0 ≤ (b - 1) * (b - 2) := by
    exact mul_nonneg (by linarith) (by linarith)
  have target_identity :
      (b - 1) *
          (t * ‖xCur - xStar‖ ^ 2 - (t - 1) * ‖xPrev - xStar‖ ^ 2) =
        (b - 1) * t *
            (‖xCur - xStar‖ ^ 2 - ‖xPrev - xStar‖ ^ 2) +
          (b - 1) * ‖xPrev - xStar‖ ^ 2 := by
    ring
  rw [target_identity, distance_difference]
  simp only [mul_one, add_zero] at expansion residual_term_nonnegative
  nlinarith [expansion, mul_nonneg (sq_nonneg t) (sq_nonneg ‖xCur - xPrev‖),
    mul_nonneg distance_coefficient_nonnegative (sq_nonneg ‖xPrev - xStar‖)]

theorem C11Objective.upperEnergy_baseline_recursion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (n : ℕ) (hn : 1 ≤ n) (xPrev xCur query xNext xStar : E)
    (is_minimizer : IsGlobalMin objective.value xStar)
    (query_eq : query = xCur +
      ((n : ℝ) / nativeTime b (n + 1)) • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query) :
    upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
        (objective.value xNext - objective.value xStar) xCur xNext xStar ≤
      (1 + 1 / nativeTime b n ^ 2) *
        upperEnergy (b - 1) 1 0 s (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar := by
  have hb_one : 1 ≤ b := le_trans (by norm_num) hb
  have hlam : 0 ≤ b - 1 := by linarith
  have ht : 0 < nativeTime b n := by
    unfold nativeTime
    have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have residual_nonnegative :
      0 ≤ objective.value xCur - objective.value xStar := by
    linarith [is_minimizer xCur]
  have flat :
      objective.value query - objective.value xStar ≤
        (1 : ℝ)⁻¹ * inner ℝ (objective.gradient query) (query - xStar) := by
    simpa using objective.convex_first_order xStar query
  have recursion := objective.upperEnergy_recursion hL hs (by norm_num) hstepL
    hb_one hlam n hn xPrev xCur query xNext xStar query_eq step flat
  have time_nonnegative : 0 ≤ nativeTime b n := ht.le
  have coefficient_nonpositive : 3 - b ≤ 0 := by linarith
  have recursion' :
      2 * s *
          (upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
              (objective.value xNext - objective.value xStar) xCur xNext xStar -
            upperEnergy (b - 1) 1 0 s (nativeTime b n)
              (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
        2 * s * (((3 - b) * nativeTime b n + 1) *
          (objective.value xCur - objective.value xStar)) -
        (b - 1) ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
    convert recursion using 1 <;> simp [energyC, energyA1, energyA2, energyA3] <;> ring
  have coefficient_time_nonpositive :
      (3 - b) * nativeTime b n ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg coefficient_nonpositive time_nonnegative
  have coefficient_residual_nonpositive :
      ((3 - b) * nativeTime b n) *
          (objective.value xCur - objective.value xStar) ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg coefficient_time_nonpositive residual_nonnegative
  have decrement_nonnegative :
      0 ≤ (b - 1) ^ 2 * ‖xCur - xPrev‖ ^ 2 :=
    mul_nonneg (sq_nonneg _) (sq_nonneg _)
  have scaled_recursion :
      2 * s *
          (upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
              (objective.value xNext - objective.value xStar) xCur xNext xStar -
            upperEnergy (b - 1) 1 0 s (nativeTime b n)
              (objective.value xCur - objective.value xStar) xPrev xCur xStar) ≤
        2 * s * (objective.value xCur - objective.value xStar) := by
    nlinarith [recursion']
  have increment_le_residual :
      upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
            (objective.value xNext - objective.value xStar) xCur xNext xStar -
          upperEnergy (b - 1) 1 0 s (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar ≤
        objective.value xCur - objective.value xStar := by
    nlinarith
  have residual_le := upperEnergy_baseline_residual_le b s (nativeTime b n)
    (objective.value xCur - objective.value xStar) xPrev xCur xStar hb_one hs ht.le
    residual_nonnegative
  have time_square_positive : 0 < nativeTime b n ^ 2 := sq_pos_of_pos ht
  have cross_multiplied :
      nativeTime b n ^ 2 *
          upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
            (objective.value xNext - objective.value xStar) xCur xNext xStar ≤
        (nativeTime b n ^ 2 + 1) *
          upperEnergy (b - 1) 1 0 s (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar := by
    have scaled_increment := mul_le_mul_of_nonneg_left increment_le_residual
      (sq_nonneg (nativeTime b n))
    nlinarith
  calc
    upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
          (objective.value xNext - objective.value xStar) xCur xNext xStar ≤
        ((nativeTime b n ^ 2 + 1) *
          upperEnergy (b - 1) 1 0 s (nativeTime b n)
            (objective.value xCur - objective.value xStar) xPrev xCur xStar) /
          nativeTime b n ^ 2 := by
      apply (le_div_iff₀ time_square_positive).2
      simpa [mul_comm] using cross_multiplied
    _ = (1 + 1 / nativeTime b n ^ 2) *
        upperEnergy (b - 1) 1 0 s (nativeTime b n)
          (objective.value xCur - objective.value xStar) xPrev xCur xStar := by
      field_simp [ht.ne']

def baselineEnergy
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E)
    (b s : ℝ) (orbit : ℕ → E) (n : ℕ) : ℝ :=
  upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
    (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer)
    (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1)) minimizer

theorem C11Objective.baselineEnergy_bddAbove
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    BddAbove (Set.range (baselineEnergy objective minimizer b s orbit)) := by
  apply bddAbove_of_summable_multiplicative_recursion
    (baselineEnergy objective minimizer b s orbit)
    (fun n => 1 / nativeTime b (n + 1) ^ 2)
  · intro n
    have hb_one : 1 ≤ b := le_trans (by norm_num) hb
    have time_positive : 0 < nativeTime b (n + 1) := by
      rw [nativeTime_succ]
      positivity
    have residual_nonnegative :
        0 ≤ objective.value (shiftedOrbit orbit (n + 1)) -
          objective.value minimizer := by
      linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
    have lower := upperEnergy_baseline_residual_le b s (nativeTime b (n + 1))
      (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer)
      (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1)) minimizer hb_one hs
      time_positive.le residual_nonnegative
    change 0 ≤ upperEnergy (b - 1) 1 0 s (nativeTime b (n + 1))
      (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer)
      (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1)) minimizer
    exact (mul_nonneg (sq_nonneg _) residual_nonnegative).trans lower
  · intro n
    positivity
  · exact summable_nativeTime_succ_inv_sq b (le_trans (by norm_num) hb)
  · intro n
    let query := shiftedOrbit orbit (n + 1) +
      shiftedMomentum b (n + 1) •
        (shiftedOrbit orbit (n + 1) - shiftedOrbit orbit n)
    have shifted_step := follows.shifted_recurrence (n + 1)
    have query_eq : query = shiftedOrbit orbit (n + 1) +
        (((n + 1 : ℕ) : ℝ) / nativeTime b ((n + 1) + 1)) •
          (shiftedOrbit orbit (n + 1) - shiftedOrbit orbit n) := by
      unfold query shiftedMomentum nativeTime
      push_cast
      congr 2
      ring
    have step : shiftedOrbit orbit ((n + 1) + 1) =
        query - s • objective.gradient query := by
      simpa [query] using shifted_step
    have recurrence := objective.upperEnergy_baseline_recursion hL hs hstepL hb
      (n + 1) (by omega) (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1))
      query (shiftedOrbit orbit ((n + 1) + 1)) minimizer is_minimizer query_eq step
    simpa only [baselineEnergy, Nat.add_assoc, one_div] using recurrence

/-- The baseline energy bound gives the source `O(tₙ⁻²)` objective residual
for the shifted orbit, without an equal-initialization premise. -/
theorem C11Objective.baselineResidual_bddAbove
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    BddAbove (Set.range (fun n : ℕ =>
      nativeTime b (n + 1) ^ 2 *
        (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer))) := by
  rcases objective.baselineEnergy_bddAbove hL hs hstepL hb minimizer is_minimizer
    orbit follows with ⟨bound, energy_le⟩
  refine ⟨bound, ?_⟩
  rintro _ ⟨n, rfl⟩
  have hb_one : 1 ≤ b := le_trans (by norm_num) hb
  have time_positive : 0 < nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    positivity
  have residual_nonnegative :
      0 ≤ objective.value (shiftedOrbit orbit (n + 1)) -
        objective.value minimizer := by
    linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
  have residual_le := upperEnergy_baseline_residual_le b s (nativeTime b (n + 1))
    (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer)
    (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1)) minimizer hb_one hs
    time_positive.le residual_nonnegative
  exact residual_le.trans (energy_le ⟨n, rfl⟩)

/-- Finite telescoping of source (4.25): baseline energy control bounds the
squared distance of every shifted iterate from any chosen minimizer. -/
theorem C11Objective.baselineDistanceSq_bddAbove
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    BddAbove (Set.range (fun n : ℕ => ‖shiftedOrbit orbit n - minimizer‖ ^ 2)) := by
  rcases objective.baselineEnergy_bddAbove hL hs hstepL hb minimizer is_minimizer
    orbit follows with ⟨rawBound, rawEnergy_le⟩
  let energyBound := max rawBound 0
  let initialPotential := (b - 1) * nativeTime b 0 *
    ‖shiftedOrbit orbit 0 - minimizer‖ ^ 2
  let incrementBound := 2 * s * energyBound
  have energyBound_nonnegative : 0 ≤ energyBound := by
    exact le_max_right rawBound 0
  have energy_le : ∀ n, baselineEnergy objective minimizer b s orbit n ≤ energyBound := by
    intro n
    exact (rawEnergy_le ⟨n, rfl⟩).trans (le_max_left rawBound 0)
  have initialPotential_nonnegative : 0 ≤ initialPotential := by
    dsimp [initialPotential]
    exact mul_nonneg
      (mul_nonneg (by linarith) (by simp [nativeTime]; linarith)) (sq_nonneg _)
  have incrementBound_nonnegative : 0 ≤ incrementBound := by
    dsimp [incrementBound]
    positivity
  have increment_le : ∀ n : ℕ,
      (b - 1) *
          (nativeTime b (n + 1) * ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 -
            nativeTime b n * ‖shiftedOrbit orbit n - minimizer‖ ^ 2) ≤
        incrementBound := by
    intro n
    have time_nonnegative : 0 ≤ nativeTime b (n + 1) := by
      rw [nativeTime_succ]
      positivity
    have residual_nonnegative :
        0 ≤ objective.value (shiftedOrbit orbit (n + 1)) -
          objective.value minimizer := by
      linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
    have distance_lower := upperEnergy_baseline_distance_increment_le b s
      (nativeTime b (n + 1))
      (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer)
      (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1)) minimizer
      (le_trans (by norm_num) hb) hs time_nonnegative residual_nonnegative
    have scaled_energy_le := mul_le_mul_of_nonneg_left (energy_le n)
      (by positivity : 0 ≤ 2 * s)
    have time_predecessor : nativeTime b (n + 1) - 1 = nativeTime b n := by
      simp [nativeTime]
      ring
    have lower_to_energy :
        (b - 1) *
            (nativeTime b (n + 1) * ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 -
              nativeTime b n * ‖shiftedOrbit orbit n - minimizer‖ ^ 2) ≤
          2 * s * baselineEnergy objective minimizer b s orbit n := by
      simpa only [baselineEnergy, time_predecessor] using distance_lower
    exact lower_to_energy.trans scaled_energy_le
  have potential_le : ∀ n : ℕ,
      (b - 1) * nativeTime b n * ‖shiftedOrbit orbit n - minimizer‖ ^ 2 ≤
        initialPotential + (n : ℝ) * incrementBound := by
    intro n
    induction n with
    | zero =>
        simp [initialPotential]
    | succ n inductionHypothesis =>
        have step := increment_le n
        calc
          (b - 1) * nativeTime b (n + 1) *
                ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 ≤
              (b - 1) * nativeTime b n *
                  ‖shiftedOrbit orbit n - minimizer‖ ^ 2 + incrementBound := by
            nlinarith
          _ ≤ (initialPotential + (n : ℝ) * incrementBound) + incrementBound :=
            by simpa [add_comm, add_left_comm, add_assoc] using
              add_le_add_right inductionHypothesis incrementBound
          _ = initialPotential + ((n + 1 : ℕ) : ℝ) * incrementBound := by
            push_cast
            ring
  refine ⟨initialPotential + incrementBound, ?_⟩
  rintro _ ⟨n, rfl⟩
  have time_positive : 0 < nativeTime b n := by
    unfold nativeTime
    have index_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have one_le_time : 1 ≤ nativeTime b n := by
    unfold nativeTime
    have index_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have index_le_time : (n : ℝ) ≤ nativeTime b n := by
    unfold nativeTime
    linarith
  have right_bound :
      initialPotential + (n : ℝ) * incrementBound ≤
        nativeTime b n * (initialPotential + incrementBound) := by
    have initial_scaled :
        initialPotential ≤ nativeTime b n * initialPotential := by
      simpa using
        (mul_le_mul_of_nonneg_right one_le_time initialPotential_nonnegative)
    have increment_scaled :
        (n : ℝ) * incrementBound ≤ nativeTime b n * incrementBound :=
      mul_le_mul_of_nonneg_right index_le_time incrementBound_nonnegative
    calc
      initialPotential + (n : ℝ) * incrementBound ≤
          nativeTime b n * initialPotential + nativeTime b n * incrementBound :=
        add_le_add initial_scaled increment_scaled
      _ = nativeTime b n * (initialPotential + incrementBound) := by ring
  have scaled_distance :
      nativeTime b n * ((b - 1) * ‖shiftedOrbit orbit n - minimizer‖ ^ 2) ≤
        nativeTime b n * (initialPotential + incrementBound) := by
    calc
      nativeTime b n * ((b - 1) * ‖shiftedOrbit orbit n - minimizer‖ ^ 2) =
          (b - 1) * nativeTime b n * ‖shiftedOrbit orbit n - minimizer‖ ^ 2 := by
        ring
      _ ≤ initialPotential + (n : ℝ) * incrementBound := potential_le n
      _ ≤ nativeTime b n * (initialPotential + incrementBound) := right_bound
  have coefficient_distance :
      (b - 1) * ‖shiftedOrbit orbit n - minimizer‖ ^ 2 ≤
        initialPotential + incrementBound := by
    by_contra not_le
    have strict_distance := lt_of_not_ge not_le
    have scaled_strict := mul_lt_mul_of_pos_left strict_distance time_positive
    exact (not_lt_of_ge scaled_distance) scaled_strict
  have distance_nonnegative : 0 ≤ ‖shiftedOrbit orbit n - minimizer‖ ^ 2 :=
    sq_nonneg _
  have distance_le_coefficient :
      ‖shiftedOrbit orbit n - minimizer‖ ^ 2 ≤
        (b - 1) * ‖shiftedOrbit orbit n - minimizer‖ ^ 2 := by
    nlinarith [mul_nonneg (by linarith : 0 ≤ b - 2) distance_nonnegative]
  simpa using distance_le_coefficient.trans coefficient_distance

/-- Bounded squared distance gives an explicit norm bound for the shifted
orbit, ready for finite-dimensional compactness. -/
theorem C11Objective.baselineDistance_bddAbove
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    BddAbove (Set.range (fun n : ℕ => ‖shiftedOrbit orbit n - minimizer‖)) := by
  rcases objective.baselineDistanceSq_bddAbove hL hs hstepL hb minimizer is_minimizer
    orbit follows with ⟨squareBound, square_le⟩
  refine ⟨squareBound + 1, ?_⟩
  rintro _ ⟨n, rfl⟩
  have current_square_le :
      ‖shiftedOrbit orbit n - minimizer‖ ^ 2 ≤ squareBound := square_le ⟨n, rfl⟩
  have norm_le_square_add_one :
      ‖shiftedOrbit orbit n - minimizer‖ ≤
        ‖shiftedOrbit orbit n - minimizer‖ ^ 2 + 1 := by
    nlinarith [sq_nonneg (‖shiftedOrbit orbit n - minimizer‖ - 1 / 2)]
  linarith

/-- The baseline `O(tₙ⁻²)` weighted residual bound implies actual residual
convergence to the minimum value. -/
theorem C11Objective.baselineResidual_tendsto_zero
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    Tendsto (fun n : ℕ => objective.value (shiftedOrbit orbit (n + 1)) -
      objective.value minimizer) atTop (𝓝 0) := by
  rcases objective.baselineResidual_bddAbove hL hs hstepL hb minimizer is_minimizer
    orbit follows with ⟨rawBound, weighted_le⟩
  let bound := max rawBound 0
  have bound_nonnegative : 0 ≤ bound := le_max_right rawBound 0
  have inverse_square_tendsto :
      Tendsto (fun n : ℕ => 1 / nativeTime b (n + 1) ^ 2) atTop (𝓝 0) :=
    (summable_nativeTime_succ_inv_sq b (le_trans (by norm_num) hb)).tendsto_atTop_zero
  apply squeeze_zero'
  · exact Filter.Eventually.of_forall fun n => by
      linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
  · exact Filter.Eventually.of_forall fun n => by
      have time_positive : 0 < nativeTime b (n + 1) := by
        rw [nativeTime_succ]
        positivity
      have current_weighted_le :
          nativeTime b (n + 1) ^ 2 *
              (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer) ≤
            bound :=
        (weighted_le ⟨n, rfl⟩).trans (le_max_left rawBound 0)
      have residual_le :
          objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
            bound / nativeTime b (n + 1) ^ 2 := by
        apply (le_div_iff₀ (sq_pos_of_pos time_positive)).2
        simpa [mul_comm] using current_weighted_le
      simpa [div_eq_mul_inv] using residual_le
  · have bound_tendsto : Tendsto (fun _ : ℕ => bound) atTop (𝓝 bound) :=
      tendsto_const_nhds
    simpa using bound_tendsto.mul inverse_square_tendsto


/-- A positive nondecreasing sequence diverging to `+∞`. -/
structure Gain where
  toFun : ℕ → ℝ
  positive : ∀ n, 0 < toFun n
  monotone : Monotone toFun
  tendsto_atTop : Tendsto toFun atTop atTop

instance : CoeFun Gain (fun _ => ℕ → ℝ) := ⟨Gain.toFun⟩

theorem Gain.exists_index_ge (G : Gain) (lower : ℕ) (threshold : ℝ) :
    ∃ n : ℕ, lower ≤ n ∧ threshold ≤ G n := by
  have eventually_threshold : ∀ᶠ n : ℕ in atTop, threshold ≤ G n :=
    G.tendsto_atTop.eventually (eventually_ge_atTop threshold)
  rcases Filter.eventually_atTop.1 eventually_threshold with ⟨N, hN⟩
  exact ⟨max lower N, le_max_left _ _, hN _ (le_max_right _ _)⟩

noncomputable def Gain.indexAbove (G : Gain) (lower : ℕ) (threshold : ℝ) : ℕ :=
  Classical.choose (G.exists_index_ge lower threshold)

theorem Gain.le_indexAbove (G : Gain) (lower : ℕ) (threshold : ℝ) :
    lower ≤ G.indexAbove lower threshold :=
  (Classical.choose_spec (G.exists_index_ge lower threshold)).1

theorem Gain.threshold_le_indexAbove (G : Gain) (lower : ℕ) (threshold : ℝ) :
    threshold ≤ G (G.indexAbove lower threshold) :=
  (Classical.choose_spec (G.exists_index_ge lower threshold)).2

/-- Sparse endpoints for diagonalizing against a proposed gain. -/
noncomputable def diagonalEndpoint (G : Gain) (base : ℕ) : ℕ → ℕ
  | 0 => 0
  | j + 1 => G.indexAbove (max base (2 * diagonalEndpoint G base j + 1))
      (((j + 1 : ℕ) : ℝ) * 4 ^ (j + 1))

@[simp]
theorem diagonalEndpoint_zero (G : Gain) (base : ℕ) :
    diagonalEndpoint G base 0 = 0 := rfl

theorem diagonalEndpoint_succ_ge_base (G : Gain) (base j : ℕ) :
    base ≤ diagonalEndpoint G base (j + 1) := by
  exact (le_max_left _ _).trans (G.le_indexAbove _ _)

theorem diagonalEndpoint_succ_gt_twice (G : Gain) (base j : ℕ) :
    2 * diagonalEndpoint G base j < diagonalEndpoint G base (j + 1) := by
  have lower := G.le_indexAbove
    (max base (2 * diagonalEndpoint G base j + 1))
    (((j + 1 : ℕ) : ℝ) * 4 ^ (j + 1))
  exact lt_of_lt_of_le (by omega) lower

theorem diagonalEndpoint_gain_lower (G : Gain) (base j : ℕ) :
    ((j + 1 : ℕ) : ℝ) * 4 ^ (j + 1) ≤ G (diagonalEndpoint G base (j + 1)) := by
  exact G.threshold_le_indexAbove _ _

theorem diagonalEndpoint_strictMono (G : Gain) (base : ℕ) :
    StrictMono (diagonalEndpoint G base) := by
  exact strictMono_nat_of_lt_succ fun j =>
    lt_of_le_of_lt (Nat.le_mul_of_pos_left _ (by omega))
      (diagonalEndpoint_succ_gt_twice G base j)

theorem diagonalEndpoint_index_le (G : Gain) (base : ℕ) (j : ℕ) :
    j ≤ diagonalEndpoint G base j := by
  induction j with
  | zero => simp
  | succ j ih =>
      have growth := diagonalEndpoint_succ_gt_twice G base j
      omega

theorem exists_le_twice_diagonalEndpoint (G : Gain) (base k : ℕ) :
    ∃ j : ℕ, k ≤ 2 * diagonalEndpoint G base j := by
  refine ⟨k + 1, ?_⟩
  have index_bound := diagonalEndpoint_index_le G base (k + 1)
  omega

/-- First sparse endpoint whose doubled interval covers an index. -/
noncomputable def diagonalStage (G : Gain) (base k : ℕ) : ℕ :=
  Nat.find (exists_le_twice_diagonalEndpoint G base k)

theorem diagonalStage_spec (G : Gain) (base k : ℕ) :
    k ≤ 2 * diagonalEndpoint G base (diagonalStage G base k) :=
  Nat.find_spec (exists_le_twice_diagonalEndpoint G base k)

theorem diagonalStage_le_of_le_twiceEndpoint
    (G : Gain) (base k j : ℕ)
    (hkj : k ≤ 2 * diagonalEndpoint G base j) :
    diagonalStage G base k ≤ j :=
  Nat.find_min' (exists_le_twice_diagonalEndpoint G base k) hkj

theorem diagonalStage_monotone (G : Gain) (base : ℕ) :
    Monotone (diagonalStage G base) := by
  intro k l hkl
  exact diagonalStage_le_of_le_twiceEndpoint G base k (diagonalStage G base l)
    (hkl.trans (diagonalStage_spec G base l))

theorem diagonalStage_succ_ne_imp_boundary
    (G : Gain) (base n : ℕ)
    (hne : diagonalStage G base (n + 1) ≠ diagonalStage G base n) :
    n = 2 * diagonalEndpoint G base (diagonalStage G base n) := by
  have stage_order := diagonalStage_monotone G base (Nat.le_succ n)
  have stage_strict : diagonalStage G base n < diagonalStage G base (n + 1) :=
    lt_of_le_of_ne stage_order (Ne.symm hne)
  have coverage := diagonalStage_spec G base n
  by_contra boundary_ne
  have next_coverage : n + 1 ≤
      2 * diagonalEndpoint G base (diagonalStage G base n) := by omega
  have next_stage_le := diagonalStage_le_of_le_twiceEndpoint G base (n + 1)
    (diagonalStage G base n) next_coverage
  omega

theorem diagonalStage_pos (G : Gain) (base : ℕ) {k : ℕ} (hk : 1 ≤ k) :
    1 ≤ diagonalStage G base k := by
  by_contra stage_zero
  have stage_eq : diagonalStage G base k = 0 := by omega
  have coverage := diagonalStage_spec G base k
  rw [stage_eq, diagonalEndpoint_zero] at coverage
  omega

theorem diagonalStage_on_witnessBlock
    (G : Gain) (base j k : ℕ)
    (hk_lower : diagonalEndpoint G base (j + 1) ≤ k)
    (hk_upper : k ≤ 2 * diagonalEndpoint G base (j + 1)) :
    diagonalStage G base k = j + 1 := by
  apply le_antisymm
  · exact diagonalStage_le_of_le_twiceEndpoint G base k (j + 1) hk_upper
  · by_contra stage_small
    have stage_le_j : diagonalStage G base k ≤ j := by omega
    have endpoint_order :=
      (diagonalEndpoint_strictMono G base).monotone stage_le_j
    have coverage := diagonalStage_spec G base k
    have growth := diagonalEndpoint_succ_gt_twice G base j
    omega

theorem diagonalStage_on_fullBlock
    (G : Gain) (base j k : ℕ)
    (hk_lower : 2 * diagonalEndpoint G base j < k)
    (hk_upper : k ≤ 2 * diagonalEndpoint G base (j + 1)) :
    diagonalStage G base k = j + 1 := by
  apply le_antisymm
  · exact diagonalStage_le_of_le_twiceEndpoint G base k (j + 1) hk_upper
  · by_contra stage_small
    have stage_le_j : diagonalStage G base k ≤ j := by omega
    have endpoint_order :=
      (diagonalEndpoint_strictMono G base).monotone stage_le_j
    have coverage := diagonalStage_spec G base k
    omega

def diagonalHeight (G : Gain) (base j : ℕ) : ℝ :=
  ((2 : ℝ)⁻¹) ^ j / (diagonalEndpoint G base j : ℝ) ^ 2

theorem diagonalHeight_pos
    (G : Gain) {base j : ℕ} (hbase : 1 ≤ base) (hj : 1 ≤ j) :
    0 < diagonalHeight G base j := by
  have endpoint_positive : 0 < diagonalEndpoint G base j := by
    cases j with
    | zero => omega
    | succ j =>
        exact lt_of_lt_of_le (by omega) (diagonalEndpoint_succ_ge_base G base j)
  dsimp [diagonalHeight]
  positivity

theorem diagonalHeight_antitone
    (G : Gain) {base i j : ℕ} (hbase : 1 ≤ base) (hi : 1 ≤ i) (hij : i ≤ j) :
    diagonalHeight G base j ≤ diagonalHeight G base i := by
  have endpoint_order : diagonalEndpoint G base i ≤ diagonalEndpoint G base j :=
    (diagonalEndpoint_strictMono G base).monotone hij
  have endpoint_i_positive : 0 < diagonalEndpoint G base i := by
    cases i with
    | zero => omega
    | succ i =>
        exact lt_of_lt_of_le (by omega) (diagonalEndpoint_succ_ge_base G base i)
  have endpoint_order_real :
      (diagonalEndpoint G base i : ℝ) ≤ (diagonalEndpoint G base j : ℝ) := by
    exact_mod_cast endpoint_order
  have denominator_order :
      (diagonalEndpoint G base i : ℝ) ^ 2 ≤
        (diagonalEndpoint G base j : ℝ) ^ 2 := by
    simpa [pow_two] using
      (mul_self_le_mul_self (Nat.cast_nonneg (diagonalEndpoint G base i))
        endpoint_order_real)
  have numerator_order :
      ((2 : ℝ)⁻¹) ^ j ≤ ((2 : ℝ)⁻¹) ^ i := by
    exact pow_le_pow_of_le_one (a := (2 : ℝ)⁻¹) (by norm_num) (by norm_num) hij
  dsimp [diagonalHeight]
  exact div_le_div₀ (pow_nonneg (by positivity) i) numerator_order
    (sq_pos_of_pos (by exact_mod_cast endpoint_i_positive)) denominator_order

noncomputable def diagonalGradient (G : Gain) (base : ℕ) (k : ℕ) : ℝ :=
  if k = 0 then 0 else diagonalHeight G base (diagonalStage G base k)

theorem diagonalGradient_pos
    (G : Gain) {base k : ℕ} (hbase : 1 ≤ base) (hk : 1 ≤ k) :
    0 < diagonalGradient G base k := by
  rw [diagonalGradient, if_neg (by omega)]
  exact diagonalHeight_pos G hbase (diagonalStage_pos G base hk)

theorem diagonalGradient_antitone
    (G : Gain) {base m n : ℕ} (hbase : 1 ≤ base)
    (hm : 1 ≤ m) (hmn : m ≤ n) :
    diagonalGradient G base n ≤ diagonalGradient G base m := by
  have hn : 1 ≤ n := hm.trans hmn
  rw [diagonalGradient, if_neg (by omega), diagonalGradient, if_neg (by omega)]
  exact diagonalHeight_antitone G hbase (diagonalStage_pos G base hm)
    (diagonalStage_monotone G base hmn)

theorem diagonalGradient_witnessBlock
    (G : Gain) (base j k : ℕ)
    (hk_lower : diagonalEndpoint G base (j + 1) ≤ k)
    (hk_upper : k ≤ 2 * diagonalEndpoint G base (j + 1)) :
    diagonalGradient G base k = diagonalHeight G base (j + 1) := by
  have endpoint_positive : 0 < diagonalEndpoint G base (j + 1) :=
    lt_of_le_of_lt (Nat.zero_le _) (diagonalEndpoint_succ_gt_twice G base j)
  have hk_positive : 0 < k := endpoint_positive.trans_le hk_lower
  simp [diagonalGradient, hk_positive.ne',
    diagonalStage_on_witnessBlock G base j k hk_lower hk_upper]

theorem diagonalGradient_fullBlock
    (G : Gain) (base j k : ℕ)
    (hk_lower : 2 * diagonalEndpoint G base j < k)
    (hk_upper : k ≤ 2 * diagonalEndpoint G base (j + 1)) :
    diagonalGradient G base k = diagonalHeight G base (j + 1) := by
  have hk_positive : 0 < k := lt_of_le_of_lt (Nat.zero_le _) hk_lower
  simp [diagonalGradient, hk_positive.ne',
    diagonalStage_on_fullBlock G base j k hk_lower hk_upper]

theorem diagonalGradient_fullBlock_weightedSum_le
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) (j : ℕ) :
    (∑ k ∈ Finset.Ioc (2 * diagonalEndpoint G base j)
        (2 * diagonalEndpoint G base (j + 1)),
        (k : ℝ) * diagonalGradient G base k) ≤
      4 * ((2 : ℝ)⁻¹) ^ (j + 1) := by
  let N := diagonalEndpoint G base (j + 1)
  let a := ((2 : ℝ)⁻¹) ^ (j + 1)
  let interval := Finset.Ioc (2 * diagonalEndpoint G base j) (2 * N)
  have N_positive : 0 < N := by
    exact lt_of_lt_of_le (by omega) (diagonalEndpoint_succ_ge_base G base j)
  have N_real_positive : 0 < (N : ℝ) := by exact_mod_cast N_positive
  have a_nonnegative : 0 ≤ a := by
    dsimp [a]
    positivity
  have term_bound :
      (∑ k ∈ interval, (k : ℝ) * diagonalGradient G base k) ≤
        ∑ k ∈ interval, 2 * a / (N : ℝ) := by
    apply Finset.sum_le_sum
    intro k hk
    have bounds := Finset.mem_Ioc.mp hk
    have gradient_eq := diagonalGradient_fullBlock G base j k bounds.1 bounds.2
    have hk_real : (k : ℝ) ≤ 2 * (N : ℝ) := by exact_mod_cast bounds.2
    rw [gradient_eq]
    change (k : ℝ) * (a / (N : ℝ) ^ 2) ≤ 2 * a / (N : ℝ)
    have scaled := mul_le_mul_of_nonneg_right hk_real a_nonnegative
    calc
      (k : ℝ) * (a / (N : ℝ) ^ 2) =
          ((k : ℝ) * a) / (N : ℝ) ^ 2 := by ring
      _ ≤ (2 * (N : ℝ) * a) / (N : ℝ) ^ 2 :=
        div_le_div_of_nonneg_right scaled (sq_nonneg (N : ℝ))
      _ = 2 * a / (N : ℝ) := by
        field_simp [N_real_positive.ne']
  have card_bound_nat : interval.card ≤ 2 * N := by
    simp [interval]
  have card_bound_real : (interval.card : ℝ) ≤ 2 * (N : ℝ) := by
    exact_mod_cast card_bound_nat
  have coefficient_nonnegative : 0 ≤ 2 * a / (N : ℝ) := by positivity
  have count_bound := mul_le_mul_of_nonneg_right card_bound_real coefficient_nonnegative
  calc
    (∑ k ∈ Finset.Ioc (2 * diagonalEndpoint G base j)
        (2 * diagonalEndpoint G base (j + 1)),
        (k : ℝ) * diagonalGradient G base k) =
        ∑ k ∈ interval, (k : ℝ) * diagonalGradient G base k := by rfl
    _ ≤ ∑ k ∈ interval, 2 * a / (N : ℝ) := term_bound
    _ = (interval.card : ℝ) * (2 * a / (N : ℝ)) := by simp
    _ ≤ (2 * (N : ℝ)) * (2 * a / (N : ℝ)) := count_bound
    _ = 4 * ((2 : ℝ)⁻¹) ^ (j + 1) := by
      dsimp [a]
      field_simp [N_real_positive.ne']
      ring

theorem diagonalGradient_initialBlocks_weightedSum_le
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) (J : ℕ) :
    (∑ k ∈ Finset.Ioc 0 (2 * diagonalEndpoint G base J),
        (k : ℝ) * diagonalGradient G base k) ≤
      ∑ j ∈ Finset.range J, 4 * ((2 : ℝ)⁻¹) ^ (j + 1) := by
  induction J with
  | zero => simp
  | succ J ih =>
      have endpoint_order :
          2 * diagonalEndpoint G base J ≤ 2 * diagonalEndpoint G base (J + 1) := by
        exact Nat.mul_le_mul_left 2
          ((diagonalEndpoint_strictMono G base).monotone (Nat.le_succ J))
      have disjoint :
          Disjoint (Finset.Ioc 0 (2 * diagonalEndpoint G base J))
            (Finset.Ioc (2 * diagonalEndpoint G base J)
              (2 * diagonalEndpoint G base (J + 1))) := by
        rw [Finset.disjoint_left]
        intro k hk_left hk_right
        have left_bounds := Finset.mem_Ioc.mp hk_left
        have right_bounds := Finset.mem_Ioc.mp hk_right
        omega
      rw [← Finset.Ioc_union_Ioc_eq_Ioc (Nat.zero_le _) endpoint_order,
        Finset.sum_union disjoint, Finset.sum_range_succ]
      exact add_le_add ih (diagonalGradient_fullBlock_weightedSum_le G hbase J)

theorem diagonalGradient_initialBlocks_weightedSum_le_four
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) (J : ℕ) :
    (∑ k ∈ Finset.Ioc 0 (2 * diagonalEndpoint G base J),
        (k : ℝ) * diagonalGradient G base k) ≤ 4 := by
  have blocks := diagonalGradient_initialBlocks_weightedSum_le G hbase J
  have geometric := sum_geometric_two_le J
  have budget_identity :
      (∑ j ∈ Finset.range J, 4 * ((2 : ℝ)⁻¹) ^ (j + 1)) =
        2 * ∑ j ∈ Finset.range J, (1 / (2 : ℝ)) ^ j := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j _
    rw [pow_succ]
    norm_num [inv_eq_one_div]
    ring
  rw [budget_identity] at blocks
  nlinarith

theorem diagonalGradient_weighted_sum_range_le_four
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) (M : ℕ) :
    (∑ k ∈ Finset.range M, (k : ℝ) * diagonalGradient G base k) ≤ 4 := by
  cases M with
  | zero => simp
  | succ M =>
      let J := diagonalStage G base (M + 1)
      let positiveRange := (Finset.range (M + 1)).erase 0
      have coverage : M + 1 ≤ 2 * diagonalEndpoint G base J :=
        diagonalStage_spec G base (M + 1)
      have sum_eq :
          (∑ k ∈ Finset.range (M + 1), (k : ℝ) * diagonalGradient G base k) =
            ∑ k ∈ positiveRange, (k : ℝ) * diagonalGradient G base k := by
        have zero_mem : 0 ∈ Finset.range (M + 1) := by simp
        have erased := Finset.sum_erase_add
          (s := Finset.range (M + 1)) (f := fun k : ℕ =>
            (k : ℝ) * diagonalGradient G base k) zero_mem
        dsimp [positiveRange]
        simp [diagonalGradient] at erased ⊢
      have subset :
          positiveRange ⊆ Finset.Ioc 0 (2 * diagonalEndpoint G base J) := by
        intro k hk
        have erased := Finset.mem_erase.mp hk
        have hk_range := Finset.mem_range.mp erased.2
        exact Finset.mem_Ioc.mpr ⟨by omega, by omega⟩
      have restricted_le_block :
          (∑ k ∈ positiveRange, (k : ℝ) * diagonalGradient G base k) ≤
            ∑ k ∈ Finset.Ioc 0 (2 * diagonalEndpoint G base J),
              (k : ℝ) * diagonalGradient G base k := by
        apply Finset.sum_le_sum_of_subset_of_nonneg subset
        intro k hk _
        have hk_positive := (Finset.mem_Ioc.mp hk).1
        exact mul_nonneg (Nat.cast_nonneg k)
          (le_of_lt (diagonalGradient_pos G hbase (by omega)))
      rw [sum_eq]
      exact restricted_le_block.trans
        (diagonalGradient_initialBlocks_weightedSum_le_four G hbase J)

theorem diagonalGradient_weighted_summable
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) :
    Summable (fun k : ℕ => (k : ℝ) * diagonalGradient G base k) := by
  exact summable_of_sum_range_le
    (fun k => mul_nonneg (Nat.cast_nonneg k) (by
      cases k with
      | zero => simp [diagonalGradient]
      | succ k => exact le_of_lt (diagonalGradient_pos G hbase (by omega))))
    (diagonalGradient_weighted_sum_range_le_four G hbase)

/-- The weighted pointwise residual used in the universal-gain question. -/
def weightedResidual {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (G : Gain) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) (n : ℕ) : ℝ :=
  (n : ℝ) ^ 2 * G n * (objective.value (orbit n) - objective.value minimizer)

/-- A gain is pointwise-universal when every fixed admissible orbit has bounded
weighted residuals. The eventual big-O equivalence is proved separately. -/
def PointwiseUniversalGain
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s : ℝ) (G : Gain) : Prop :=
  ∀ (objective : C11Objective E L) (minimizer : E),
    IsGlobalMin objective.value minimizer →
    ∀ orbit : ℕ → E, NAGCD α s objective.gradient orbit →
      BddAbove (Set.range (weightedResidual G objective minimizer orbit))

/-- The same universal-gain question with the standard initialization exposed
directly in the quantified orbit predicate. -/
def StandardPointwiseUniversalGain
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s : ℝ) (G : Gain) : Prop :=
  ∀ (objective : C11Objective E L) (minimizer : E),
    IsGlobalMin objective.value minimizer →
    ∀ orbit : ℕ → E, StandardNAGCD α s objective.gradient orbit →
      BddAbove (Set.range (weightedResidual G objective minimizer orbit))

/-- The unrestricted and explicitly standard-initialized formulations are
equivalent: `orbit 0` is killed by the zero first momentum coefficient and by
the zero weight in the residual at index zero. -/
theorem pointwiseUniversalGain_iff_standard
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s : ℝ) (G : Gain) :
    PointwiseUniversalGain E α L s G ↔
      StandardPointwiseUniversalGain E α L s G := by
  constructor
  · intro universal objective minimizer is_minimizer orbit standard
    exact universal objective minimizer is_minimizer orbit standard.2
  · intro universal objective minimizer is_minimizer orbit follows
    let normalized := normalizedOrbit orbit
    have standard : StandardNAGCD α s objective.gradient normalized := by
      exact follows.normalized_standard
    have bounded := universal objective minimizer is_minimizer normalized standard
    have residual_eq :
        weightedResidual G objective minimizer normalized =
          weightedResidual G objective minimizer orbit := by
      funext n
      cases n with
      | zero => simp [weightedResidual]
      | succ n => rfl
    rw [residual_eq] at bounded
    exact bounded

/-- Local flatness `H(β)` at a specified global minimizer. -/
def LocalFlatness
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E) (β : ℝ) : Prop :=
  ∃ η : ℝ, 0 < η ∧ ∀ x : E, ‖x - minimizer‖ ≤ η →
    objective.value x - objective.value minimizer ≤
      β⁻¹ * inner ℝ (objective.gradient x) (x - minimizer)

/-- Unique-minimizer local power growth `L(p)`. -/
def LocalGrowth
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E) (p : ℝ) : Prop :=
  ∃ K ε : ℝ, 0 < K ∧ 0 < ε ∧ ∀ x : E, ‖x - minimizer‖ ≤ ε →
    K * Real.rpow ‖x - minimizer‖ p ≤
      objective.value x - objective.value minimizer

/-- The complete set of global minimizers of an objective. -/
def globalMinimizerSet
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) : Set E :=
  {x | IsGlobalMin objective.value x}

/-- In finite dimension, a bounded sequence whose objective residual tends to
zero approaches the full global-minimizer set. This is the compactness return
that replaces coercivity in the growth-only upper theorem. -/
theorem C11Objective.infDist_globalMinimizerSet_tendsto_zero_of_bounded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L : ℝ} (objective : C11Objective E L)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (sequence : ℕ → E)
    (distance_bounded : BddAbove (Set.range (fun n : ℕ => ‖sequence n - minimizer‖)))
    (residual_tendsto : Tendsto (fun n : ℕ =>
      objective.value (sequence n) - objective.value minimizer) atTop (𝓝 0)) :
    Tendsto (fun n : ℕ => Metric.infDist (sequence n) (globalMinimizerSet objective))
      atTop (𝓝 0) := by
  refine tendsto_order.2 ⟨?_, ?_⟩
  · intro lower lower_negative
    exact Filter.Eventually.of_forall fun n =>
      lt_of_lt_of_le lower_negative Metric.infDist_nonneg
  · intro ε hε
    by_contra not_eventually_close
    have frequently_far : ∃ᶠ n : ℕ in atTop,
        ε ≤ Metric.infDist (sequence n) (globalMinimizerSet objective) := by
      rw [not_eventually] at not_eventually_close
      simpa only [not_lt] using not_eventually_close
    rcases extraction_of_frequently_atTop frequently_far with
      ⟨farIndex, farIndex_strictMono, farIndex_far⟩
    rcases distance_bounded with ⟨rawRadius, distance_le⟩
    let radius := max rawRadius 0
    have subsequence_mem_ball : ∀ n : ℕ,
        (sequence ∘ farIndex) n ∈ Metric.closedBall minimizer radius := by
      intro n
      rw [Metric.mem_closedBall, Function.comp_apply, dist_eq_norm]
      exact (distance_le ⟨farIndex n, rfl⟩).trans (le_max_left rawRadius 0)
    rcases (isCompact_closedBall minimizer radius).tendsto_subseq subsequence_mem_ball with
      ⟨limit, _limit_mem, convergentIndex, convergentIndex_strictMono, limit_tendsto⟩
    have compositeIndex_strictMono : StrictMono (farIndex ∘ convergentIndex) :=
      farIndex_strictMono.comp convergentIndex_strictMono
    have subsequence_residual_tendsto :
        Tendsto (fun n : ℕ => objective.value (sequence ((farIndex ∘ convergentIndex) n)) -
          objective.value minimizer) atTop (𝓝 0) := by
      exact residual_tendsto.comp compositeIndex_strictMono.tendsto_atTop
    have value_at_limit_tendsto :
        Tendsto (fun n : ℕ => objective.value (sequence ((farIndex ∘ convergentIndex) n)) -
          objective.value minimizer) atTop
          (𝓝 (objective.value limit - objective.value minimizer)) := by
      have objective_value_tendsto :=
        (objective.hasGradient_value limit).continuousAt.tendsto.comp limit_tendsto
      simpa [Function.comp_def] using objective_value_tendsto.sub tendsto_const_nhds
    have limit_value_eq : objective.value limit = objective.value minimizer := by
      have limit_residual_eq_zero :=
        tendsto_nhds_unique value_at_limit_tendsto subsequence_residual_tendsto
      linarith
    have limit_is_minimizer : limit ∈ globalMinimizerSet objective := by
      change IsGlobalMin objective.value limit
      intro y
      rw [limit_value_eq]
      exact is_minimizer y
    have subsequence_far : ∀ n : ℕ,
        ε ≤ Metric.infDist (sequence ((farIndex ∘ convergentIndex) n))
          (globalMinimizerSet objective) := by
      intro n
      exact farIndex_far (convergentIndex n)
    rcases Metric.tendsto_atTop.1 limit_tendsto ε hε with ⟨N, hN⟩
    have close_at_N := hN N le_rfl
    simp only [Function.comp_apply] at close_at_N
    have infDist_le := Metric.infDist_le_dist_of_mem
      (x := sequence ((farIndex ∘ convergentIndex) N)) limit_is_minimizer
    exact (not_lt_of_ge ((subsequence_far N).trans infDist_le)) close_at_N

/-- Baseline NAG energy and finite-dimensional compactness force the shifted
orbit to approach the full global-minimizer set, with no coercivity premise. -/
theorem C11Objective.baselineInfDist_tendsto_zero
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    Tendsto (fun n : ℕ => Metric.infDist (shiftedOrbit orbit (n + 1))
      (globalMinimizerSet objective)) atTop (𝓝 0) := by
  apply objective.infDist_globalMinimizerSet_tendsto_zero_of_bounded minimizer
    is_minimizer (fun n : ℕ => shiftedOrbit orbit (n + 1))
  · rcases objective.baselineDistance_bddAbove hL hs hstepL hb minimizer is_minimizer
      orbit follows with ⟨distanceBound, distance_le⟩
    refine ⟨distanceBound, ?_⟩
    rintro _ ⟨n, rfl⟩
    exact distance_le ⟨n + 1, rfl⟩
  · exact objective.baselineResidual_tendsto_zero hL hs hstepL hb minimizer
      is_minimizer orbit follows

/-- Local Hölder growth relative to a possibly non-singleton minimizer set. -/
def HolderGrowth
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (p : ℝ) : Prop :=
  ∃ K ε : ℝ, 0 < K ∧ 0 < ε ∧ ∀ x : E,
    Metric.infDist x (globalMinimizerSet objective) ≤ ε →
      K * Real.rpow (Metric.infDist x (globalMinimizerSet objective)) p ≤
        objective.value x - sInf (objective.value '' globalMinimizerSet objective)

/-- Every global minimizer has the same value, so the infimum over the full
minimizer set is exactly the value at any chosen minimizer. -/
theorem C11Objective.sInf_value_image_globalMinimizerSet_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer) :
    sInf (objective.value '' globalMinimizerSet objective) = objective.value minimizer := by
  have image_eq : objective.value '' globalMinimizerSet objective =
      {objective.value minimizer} := by
    ext value
    constructor
    · rintro ⟨x, x_is_minimizer, rfl⟩
      rw [Set.mem_singleton_iff]
      exact le_antisymm (x_is_minimizer minimizer) (is_minimizer x)
    · intro value_eq
      rw [Set.mem_singleton_iff] at value_eq
      subst value
      exact ⟨minimizer, is_minimizer, rfl⟩
  rw [image_eq, csInf_singleton]

/-- The compactness return makes a local Hölder growth inequality valid
eventually along the exact shifted NAG orbit. -/
theorem HolderGrowth.eventually_baseline
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b p : ℝ} {objective : C11Objective E L}
    (growth : HolderGrowth objective p)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ n : ℕ in atTop,
      K * Real.rpow
          (Metric.infDist (shiftedOrbit orbit (n + 1)) (globalMinimizerSet objective)) p ≤
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer := by
  rcases growth with ⟨K, ε, hK, hε, growth_local⟩
  refine ⟨K, hK, ?_⟩
  have infDist_tendsto := objective.baselineInfDist_tendsto_zero hL hs hstepL hb
    minimizer is_minimizer orbit follows
  have eventually_local : ∀ᶠ n : ℕ in atTop,
      Metric.infDist (shiftedOrbit orbit (n + 1)) (globalMinimizerSet objective) < ε :=
    (tendsto_order.1 infDist_tendsto).2 ε hε
  filter_upwards [eventually_local] with n hn
  have local_bound := growth_local (shiftedOrbit orbit (n + 1)) (le_of_lt hn)
  rwa [objective.sInf_value_image_globalMinimizerSet_eq minimizer is_minimizer] at local_bound

/-- The sharp power exponent `2p/(p-2)`. -/
def powerRateExponent (p : ℝ) : ℝ :=
  2 * p / (p - 2)

/-- The real power weight used in the sharp last-iterate statements. -/
def powerRateWeight (p : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (n : ℝ) (powerRateExponent p)

/-- The source's eventual instance-dependent power upper rate. -/
def EventualPowerRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (p : ℝ) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) : Prop :=
  ∃ C : ℝ, 0 ≤ C ∧ ∀ᶠ n : ℕ in atTop,
    objective.value (orbit n) - objective.value minimizer ≤
      C / powerRateWeight p n

theorem powerRateExponent_pos {p : ℝ} (hp : 2 < p) :
    0 < powerRateExponent p := by
  rw [powerRateExponent]
  exact div_pos (by positivity) (by linarith)

theorem powerRateWeight_pos {p : ℝ} {n : ℕ} (hn : 1 ≤ n) :
    0 < powerRateWeight p n := by
  exact Real.rpow_pos_of_pos (by exact_mod_cast hn) (powerRateExponent p)

theorem powerRateWeight_le_two_rpow_mul_pred
    {p : ℝ} (hp : 2 < p) {n : ℕ} (hn : 2 ≤ n) :
    powerRateWeight p n ≤
      Real.rpow 2 (powerRateExponent p) * powerRateWeight p (n - 1) := by
  have cast_bound : (n : ℝ) ≤ 2 * (((n - 1 : ℕ) : ℝ)) := by
    exact_mod_cast (show n ≤ 2 * (n - 1) by omega)
  have powered := Real.rpow_le_rpow (Nat.cast_nonneg n) cast_bound
    (powerRateExponent_pos hp).le
  calc
    powerRateWeight p n ≤ Real.rpow (2 * (((n - 1 : ℕ) : ℝ)))
        (powerRateExponent p) := by
      simpa [powerRateWeight] using powered
    _ = Real.rpow 2 (powerRateExponent p) * powerRateWeight p (n - 1) := by
      have product_power :
          Real.rpow (2 * (((n - 1 : ℕ) : ℝ))) (powerRateExponent p) =
            Real.rpow 2 (powerRateExponent p) *
              Real.rpow (((n - 1 : ℕ) : ℝ)) (powerRateExponent p) :=
        Real.mul_rpow (by norm_num) (Nat.cast_nonneg (n - 1))
      simpa [powerRateWeight] using product_power

/-- An eventual power rate for the reindexed orbit `z_m = x_{m+1}` returns
to the frozen source orbit with only an instance-independent factor `2^q`. -/
theorem EventualPowerRate.of_shifted
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L p : ℝ} (hp : 2 < p) {objective : C11Objective E L}
    {minimizer : E} {orbit : ℕ → E}
    (shifted_rate : EventualPowerRate p objective minimizer (shiftedOrbit orbit)) :
    EventualPowerRate p objective minimizer orbit := by
  rcases shifted_rate with ⟨C, hC, eventually_shifted⟩
  let K := Real.rpow 2 (powerRateExponent p)
  have hK : 0 < K := Real.rpow_pos_of_pos (by norm_num) _
  refine ⟨C * K, mul_nonneg hC hK.le, ?_⟩
  have predecessor_tendsto : Tendsto (fun n : ℕ => n - 1) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro N
    filter_upwards [eventually_ge_atTop (N + 1)] with n hn
    omega
  have shifted_on_predecessor := predecessor_tendsto.eventually eventually_shifted
  filter_upwards [eventually_ge_atTop 2, shifted_on_predecessor] with n hn rate_bound
  have previous_positive : 0 < powerRateWeight p (n - 1) :=
    powerRateWeight_pos (by omega)
  have current_positive : 0 < powerRateWeight p n :=
    powerRateWeight_pos (by omega)
  have weight_bound := powerRateWeight_le_two_rpow_mul_pred hp hn
  have quotient_bound :
      C / powerRateWeight p (n - 1) ≤ (C * K) / powerRateWeight p n := by
    apply (div_le_div_iff₀ previous_positive current_positive).2
    calc
      C * powerRateWeight p n ≤
          C * (K * powerRateWeight p (n - 1)) :=
        mul_le_mul_of_nonneg_left weight_bound hC
      _ = (C * K) * powerRateWeight p (n - 1) := by ring
  have source_bound :
      objective.value (orbit n) - objective.value minimizer ≤
        C / powerRateWeight p (n - 1) := by
    simpa [shiftedOrbit, Nat.sub_add_cancel (by omega : 1 ≤ n)] using rate_bound
  exact source_bound.trans quotient_bound

/-- A positive full last-iterate asymptotic constant at the sharp power scale. -/
def ExactPowerAsymptotic
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (p : ℝ) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) (D : ℝ) : Prop :=
  0 < D ∧ Tendsto (fun n : ℕ =>
    powerRateWeight p n *
      (objective.value (orbit n) - objective.value minimizer)) atTop (𝓝 D)

/-- Power exponent generated by a forcing tail with exponent `ρ`. -/
def powerFromRho (ρ : ℝ) : ℝ :=
  2 * (ρ - 1) / (ρ - 2)

/-- First-order expansion of a fixed real power at one, in a form tailored to
shifted-power finite differences. -/
theorem tendsto_normalized_rpow_firstDifference (δ : ℝ) :
    Tendsto (fun t : ℝ => -(t⁻¹ * (Real.rpow (1 + t) (-δ) - 1)))
      (𝓝[≠] 0) (𝓝 δ) := by
  have base_derivative : HasDerivAt (fun t : ℝ => 1 + t) 1 0 := by
    simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) 0).const_add 1
  have power_derivative :
      HasDerivAt (fun t : ℝ => Real.rpow (1 + t) (-δ)) (-δ) 0 := by
    have power_at_one := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -δ)
      (Or.inl one_ne_zero)
    simpa [Function.comp_def] using
      power_at_one.comp_of_eq 0 base_derivative (by norm_num)
  have one_rpow : Real.rpow 1 (-δ) = 1 := by
    norm_num [Real.rpow_def]
  simpa only [zero_add, add_zero, one_rpow, smul_eq_mul, neg_neg] using
    power_derivative.tendsto_slope_zero.neg

theorem shiftedReciprocal_tendsto_puncturedZero (c : ℝ) :
    Tendsto (fun n : ℕ => ((n : ℝ) + c)⁻¹) atTop (𝓝[≠] 0) := by
  have shifted_atTop : Tendsto (fun n : ℕ => (n : ℝ) + c) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro B
    obtain ⟨N, hN⟩ := exists_nat_ge (B - c)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have inverse_zero : Tendsto (fun n : ℕ => ((n : ℝ) + c)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp shifted_atTop
  obtain ⟨N, hN⟩ := exists_nat_gt (-c)
  have eventually_nonzero : ∀ᶠ n : ℕ in atTop, ((n : ℝ) + c)⁻¹ ∈ ({0}ᶜ : Set ℝ) := by
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    have shifted_positive : 0 < (n : ℝ) + c := by linarith
    simp [ne_of_gt shifted_positive]
  rw [nhdsWithin]
  exact tendsto_inf.2 ⟨inverse_zero, tendsto_principal.2 eventually_nonzero⟩

theorem tendsto_shiftedReciprocal_rpow_firstDifference (c δ : ℝ) :
    Tendsto (fun n : ℕ =>
      -((((n : ℝ) + c)⁻¹)⁻¹ *
        (Real.rpow (1 + ((n : ℝ) + c)⁻¹) (-δ) - 1)))
      atTop (𝓝 δ) := by
  exact (tendsto_normalized_rpow_firstDifference δ).comp
    (shiftedReciprocal_tendsto_puncturedZero c)

theorem tendsto_shifted_rpow_firstDifference (c δ : ℝ) :
    Tendsto (fun n : ℕ =>
      -(((n : ℝ) + c) *
        (Real.rpow (1 + ((n : ℝ) + c)⁻¹) (-δ) - 1)))
      atTop (𝓝 δ) := by
  simpa only [inv_inv] using tendsto_shiftedReciprocal_rpow_firstDifference c δ

theorem tendsto_shiftedPower_finiteDifference (c δ : ℝ) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + c) (δ + 1) *
        (Real.rpow ((n : ℝ) + c) (-δ) -
          Real.rpow ((n : ℝ) + c + 1) (-δ)))
      atTop (𝓝 δ) := by
  refine (tendsto_shifted_rpow_firstDifference c δ).congr' ?_
  obtain ⟨N, hN⟩ := exists_nat_gt (-c)
  filter_upwards [eventually_ge_atTop N] with n hn
  have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  let u := (n : ℝ) + c
  have hu : 0 < u := by dsimp [u]; linarith
  have factor : u + 1 = u * (1 + u⁻¹) := by
    field_simp [ne_of_gt hu]
  have cancel : Real.rpow u (δ + 1) * Real.rpow u (-δ) = u := by
    calc
      Real.rpow u (δ + 1) * Real.rpow u (-δ) =
          Real.rpow u ((δ + 1) + (-δ)) :=
        (Real.rpow_add hu (δ + 1) (-δ)).symm
      _ = Real.rpow u 1 := by congr 1 <;> ring
      _ = u := Real.rpow_one u
  have product_power :
      Real.rpow (u * (1 + u⁻¹)) (-δ) =
        Real.rpow u (-δ) * Real.rpow (1 + u⁻¹) (-δ) :=
    Real.mul_rpow hu.le (by
      have inverse_positive : 0 < u⁻¹ := inv_pos.mpr hu
      linarith)
  change -(u * (Real.rpow (1 + u⁻¹) (-δ) - 1)) =
    Real.rpow u (δ + 1) *
      (Real.rpow u (-δ) - Real.rpow (u + 1) (-δ))
  symm
  rw [factor, product_power]
  calc
    Real.rpow u (δ + 1) *
        (Real.rpow u (-δ) -
          Real.rpow u (-δ) * Real.rpow (1 + u⁻¹) (-δ)) =
        (Real.rpow u (δ + 1) * Real.rpow u (-δ)) *
          (1 - Real.rpow (1 + u⁻¹) (-δ)) := by ring
    _ = u * (1 - Real.rpow (1 + u⁻¹) (-δ)) := by rw [cancel]
    _ = -(u * (Real.rpow (1 + u⁻¹) (-δ) - 1)) := by ring

/-- A fixed scalar lower instance with the full local and orbit asymptotics. -/
structure PowerLowerWitness (α L s ρ : ℝ) where
  objective : C11Objective ℝ L
  value_zero : objective.value 0 = 0
  value_even : Function.Even objective.value
  zero_is_minimizer : IsGlobalMin objective.value 0
  zero_is_unique : ∀ x, IsGlobalMin objective.value x → x = 0
  coercive : CoerciveAtInfinity objective.value
  orbit : ℕ → ℝ
  initialization : orbit 0 = orbit 1
  follows_nagCD : NAGCD α s objective.gradient orbit
  local_constant : ℝ
  local_constant_pos : 0 < local_constant
  local_power_asymptotic : Tendsto (fun x : ℝ =>
    (objective.value x - objective.value 0) /
      Real.rpow |x| (powerFromRho ρ)) (𝓝[≠] 0) (𝓝 local_constant)
  elasticity_asymptotic : Tendsto (fun x : ℝ =>
    objective.gradient x * x /
      (objective.value x - objective.value 0)) (𝓝[≠] 0)
      (𝓝 (powerFromRho ρ))
  residual_constant : ℝ
  exact_residual : ExactPowerAsymptotic (powerFromRho ρ)
    objective 0 orbit residual_constant

/-- Power-scale weighted residual with an additional divergent gain. -/
def powerWeightedResidual
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (p : ℝ) (G : Gain) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) (n : ℕ) : ℝ :=
  powerRateWeight p n * G n *
    (objective.value (orbit n) - objective.value minimizer)

/-- A same-dimensional fixed witness for sharpness of the power upper rate. -/
structure FixedPowerWitness
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s p β : ℝ) where
  objective : C11Objective E L
  minimizer : E
  is_minimizer : IsGlobalMin objective.value minimizer
  unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer
  coercive : CoerciveAtInfinity objective.value
  local_flatness : LocalFlatness objective minimizer β
  local_growth : LocalGrowth objective minimizer p
  holder_growth : HolderGrowth objective p
  orbit : ℕ → E
  initialization : orbit 0 = orbit 1
  follows_nagCD : NAGCD α s objective.gradient orbit
  exact_residual : ∃ D : ℝ, ExactPowerAsymptotic p objective minimizer orbit D

theorem globalMinimizerSet_eq_singleton
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} {objective : C11Objective E L} {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer) :
    globalMinimizerSet objective = {minimizer} := by
  ext x
  constructor
  · intro hx
    simpa only [Set.mem_singleton_iff] using unique_minimizer x hx
  · intro hx
    have x_eq : x = minimizer := by simpa only [Set.mem_singleton_iff] using hx
    subst x
    exact is_minimizer

theorem localGrowth_implies_holderGrowth
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L p : ℝ} {objective : C11Objective E L} {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (growth : LocalGrowth objective minimizer p) :
    HolderGrowth objective p := by
  rcases growth with ⟨K, ε, hK, hε, local_bound⟩
  unfold HolderGrowth
  rw [globalMinimizerSet_eq_singleton is_minimizer unique_minimizer]
  refine ⟨K, ε, hK, hε, ?_⟩
  intro x hx
  have norm_bound : ‖x - minimizer‖ ≤ ε := by
    simpa [Metric.infDist_singleton, dist_eq_norm] using hx
  have bound := local_bound x norm_bound
  simpa [Metric.infDist_singleton, dist_eq_norm] using bound

/-- With a unique minimizer, the baseline compactness return becomes ordinary
distance convergence to that minimizer. -/
theorem C11Objective.baselineDistance_tendsto_zero_of_unique
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    Tendsto (fun n : ℕ => ‖shiftedOrbit orbit (n + 1) - minimizer‖)
      atTop (𝓝 0) := by
  have infDist_tendsto := objective.baselineInfDist_tendsto_zero hL hs hstepL hb
    minimizer is_minimizer orbit follows
  rw [globalMinimizerSet_eq_singleton is_minimizer unique_minimizer] at infDist_tendsto
  simpa [Metric.infDist_singleton, dist_eq_norm] using infDist_tendsto

/-- Local flatness is eventually available along the shifted baseline orbit
once unique-minimizer compactness has returned the iterates to the minimizer. -/
theorem LocalFlatness.eventually_baseline
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b β : ℝ} {objective : C11Objective E L}
    {minimizer : E} (flatness : LocalFlatness objective minimizer β)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∀ᶠ n : ℕ in atTop,
      objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
        β⁻¹ * inner ℝ (objective.gradient (shiftedOrbit orbit (n + 1)))
          (shiftedOrbit orbit (n + 1) - minimizer) := by
  rcases flatness with ⟨η, hη, flatness_local⟩
  have distance_tendsto := objective.baselineDistance_tendsto_zero_of_unique
    hL hs hstepL hb minimizer is_minimizer unique_minimizer orbit follows
  have eventually_local : ∀ᶠ n : ℕ in atTop,
      ‖shiftedOrbit orbit (n + 1) - minimizer‖ < η :=
    (tendsto_order.1 distance_tendsto).2 η hη
  exact eventually_local.mono fun n hn => flatness_local _ (le_of_lt hn)

/-- Unique-minimizer compactness also activates local flatness at the
extrapolated query, so the exact Lemma-4.3 recurrence is eventually available. -/
theorem LocalFlatness.eventually_flatGrowthRecurrence
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b beta : ℝ} {objective : C11Objective E L}
    {minimizer : E} (flatness : LocalFlatness objective minimizer beta)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∀ᶠ n : ℕ in atTop,
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta (n + 2) := by
  rcases flatness with ⟨eta, heta, flatness_local⟩
  have distance_tendsto := objective.baselineDistance_tendsto_zero_of_unique
    hL hs hstepL hb minimizer is_minimizer unique_minimizer orbit follows
  have eventually_close : ∀ᶠ n : ℕ in atTop,
      ‖shiftedOrbit orbit (n + 1) - minimizer‖ < eta / 3 :=
    (tendsto_order.1 distance_tendsto).2 (eta / 3) (by positivity)
  rcases Filter.eventually_atTop.1 eventually_close with ⟨start, close_after⟩
  filter_upwards [Filter.eventually_atTop.2 ⟨start, fun n hn => hn⟩] with n hn
  let k := n + 2
  let xPrev := shiftedOrbit orbit (k - 1)
  let xCur := shiftedOrbit orbit k
  let query := xCur +
    ((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev)
  let xNext := shiftedOrbit orbit (k + 1)
  have xPrev_close : ‖xPrev - minimizer‖ < eta / 3 := by
    simpa [xPrev, k] using close_after n hn
  have xCur_close : ‖xCur - minimizer‖ < eta / 3 := by
    simpa [xCur, k, Nat.add_assoc] using close_after (n + 1) (by omega)
  have time_positive : 0 < nativeTime b (k + 1) := by
    unfold nativeTime
    push_cast
    have hk : (0 : ℝ) ≤ k := Nat.cast_nonneg k
    linarith
  have coefficient_nonnegative :
      0 ≤ (k : ℝ) / nativeTime b (k + 1) :=
    div_nonneg (Nat.cast_nonneg k) time_positive.le
  have coefficient_le_one :
      (k : ℝ) / nativeTime b (k + 1) ≤ 1 := by
    apply (div_le_one time_positive).2
    unfold nativeTime
    push_cast
    linarith
  have difference_bound : ‖xCur - xPrev‖ ≤
      ‖xCur - minimizer‖ + ‖xPrev - minimizer‖ := by
    calc
      ‖xCur - xPrev‖ = ‖(xCur - minimizer) - (xPrev - minimizer)‖ := by
        congr 1
        abel
      _ ≤ ‖xCur - minimizer‖ + ‖xPrev - minimizer‖ := norm_sub_le _ _
  have query_close : ‖query - minimizer‖ ≤ eta := by
    have scaled_bound :
        ‖((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev)‖ ≤
          ‖xCur - xPrev‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg coefficient_nonnegative]
      nlinarith [norm_nonneg (xCur - xPrev)]
    have triangle : ‖query - minimizer‖ ≤
        ‖xCur - minimizer‖ +
          ‖((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev)‖ := by
      rw [show query - minimizer =
          (xCur - minimizer) +
            ((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev) by
        dsimp [query]
        abel]
      exact norm_add_le (xCur - minimizer)
        (((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev))
    nlinarith
  have flat : objective.value query - objective.value minimizer ≤
      beta⁻¹ * inner ℝ (objective.gradient query) (query - minimizer) :=
    flatness_local query query_close
  have query_eq : query = xCur +
      ((k : ℝ) / nativeTime b (k + 1)) • (xCur - xPrev) := rfl
  have step : xNext = query - s • objective.gradient query := by
    have coefficient_eq :
        (k : ℝ) / nativeTime b (k + 1) = shiftedMomentum b k := by
      unfold nativeTime shiftedMomentum
      push_cast
      congr 1
      ring
    have shifted_step := follows.shifted_recurrence k
    simpa [xPrev, xCur, query, xNext, coefficient_eq] using shifted_step
  change FlatGrowthRecurrenceAt objective minimizer orbit s b beta k
  simpa [FlatGrowthRecurrenceAt, xPrev, xCur, query, xNext] using
    objective.upperEnergy_flatGrowth_recursion hL hs hstepL (by linarith) hbeta hthreshold
      k (by omega) xPrev xCur query xNext minimizer is_minimizer query_eq step flat

/-- Unique-minimizer local power growth is likewise eventually available
along the exact shifted baseline orbit. -/
theorem LocalGrowth.eventually_baseline
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {L s b p : ℝ} {objective : C11Objective E L}
    {minimizer : E} (growth : LocalGrowth objective minimizer p)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ n : ℕ in atTop,
      K * Real.rpow ‖shiftedOrbit orbit (n + 1) - minimizer‖ p ≤
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer := by
  rcases growth with ⟨K, ε, hK, hε, growth_local⟩
  refine ⟨K, hK, ?_⟩
  have distance_tendsto := objective.baselineDistance_tendsto_zero_of_unique
    hL hs hstepL hb minimizer is_minimizer unique_minimizer orbit follows
  have eventually_local : ∀ᶠ n : ℕ in atTop,
      ‖shiftedOrbit orbit (n + 1) - minimizer‖ < ε :=
    (tendsto_order.1 distance_tendsto).2 ε hε
  exact eventually_local.mono fun n hn => growth_local _ (le_of_lt hn)

theorem exactPowerAsymptotic_powerWeightedResidual_unbounded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L p D : ℝ} {objective : C11Objective E L} {minimizer : E}
    {orbit : ℕ → E} (exact : ExactPowerAsymptotic p objective minimizer orbit D)
    (G : Gain) :
    ¬BddAbove (Set.range
      (powerWeightedResidual p G objective minimizer orbit)) := by
  intro bounded
  rcases bounded with ⟨B, hB⟩
  have half_positive : 0 < D / 2 := by linarith [exact.1]
  have eventually_lower : ∀ᶠ n : ℕ in atTop,
      D / 2 ≤ powerRateWeight p n *
        (objective.value (orbit n) - objective.value minimizer) :=
    (tendsto_order.1 exact.2).1 (D / 2) (by linarith [exact.1]) |>.mono
      fun n hn => hn.le
  rcases Filter.eventually_atTop.1 eventually_lower with ⟨N, hN⟩
  let threshold := 2 * (|B| + 1) / D
  have threshold_nonnegative : 0 ≤ threshold := by
    dsimp [threshold]
    exact div_nonneg (mul_nonneg (by norm_num) (by positivity)) exact.1.le
  obtain ⟨n, hnN, hgain⟩ := G.exists_index_ge N threshold
  have residual_lower := hN n hnN
  have product_lower :
      threshold * (D / 2) ≤
        G n * (powerRateWeight p n *
          (objective.value (orbit n) - objective.value minimizer)) :=
    mul_le_mul hgain residual_lower half_positive.le (le_of_lt (G.positive n))
  have threshold_product : threshold * (D / 2) = |B| + 1 := by
    dsimp [threshold]
    field_simp [ne_of_gt exact.1]
  have B_lt_weighted : B <
      powerWeightedResidual p G objective minimizer orbit n := by
    rw [powerWeightedResidual]
    rw [threshold_product] at product_lower
    have B_lt_abs_add_one : B < |B| + 1 := by linarith [le_abs_self B]
    nlinarith
  exact (not_lt_of_ge (hB (Set.mem_range_self n))) B_lt_weighted

theorem FixedPowerWitness.powerWeightedResidual_unbounded
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {α L s p β : ℝ} (witness : FixedPowerWitness E α L s p β)
    (G : Gain) :
    ¬BddAbove (Set.range (powerWeightedResidual p G witness.objective
      witness.minimizer witness.orbit)) := by
  rcases witness.exact_residual with ⟨D, exact⟩
  exact exactPowerAsymptotic_powerWeightedResidual_unbounded exact G

theorem powerFromRho_gt_two {ρ : ℝ} (hρ : 2 < ρ) :
    2 < powerFromRho ρ := by
  have denominator_positive : 0 < ρ - 2 := by linarith
  rw [powerFromRho]
  apply (lt_div_iff₀ denominator_positive).2
  nlinarith

theorem powerLower_localGrowth
    {α L s ρ : ℝ} (hρ : 2 < ρ)
    (witness : PowerLowerWitness α L s ρ) :
    LocalGrowth witness.objective 0 (powerFromRho ρ) := by
  let K := witness.local_constant / 2
  have hK : 0 < K := by dsimp [K]; linarith [witness.local_constant_pos]
  have K_lt_limit : K < witness.local_constant := by
    dsimp [K]
    linarith [witness.local_constant_pos]
  have eventually_ratio : ∀ᶠ x : ℝ in 𝓝[≠] 0,
      K < (witness.objective.value x - witness.objective.value 0) /
        Real.rpow |x| (powerFromRho ρ) :=
    (tendsto_order.1 witness.local_power_asymptotic).1 K K_lt_limit
  rcases Metric.mem_nhdsWithin_iff.1 eventually_ratio with
    ⟨radius, radius_pos, radius_bound⟩
  let ε := radius / 2
  have hε : 0 < ε := by dsimp [ε]; positivity
  refine ⟨K, ε, hK, hε, ?_⟩
  intro x hx
  by_cases hx0 : x = 0
  · subst x
    have power_ne_zero : powerFromRho ρ ≠ 0 := by
      linarith [powerFromRho_gt_two hρ]
    simp [witness.value_zero, Real.zero_rpow power_ne_zero]
  · have x_in_ball : x ∈ Metric.ball (0 : ℝ) radius := by
      rw [Metric.mem_ball, dist_zero_right]
      dsimp [ε] at hx
      have norm_le_half : ‖x‖ ≤ radius / 2 := by
        simpa [Real.norm_eq_abs] using hx
      nlinarith [norm_nonneg x]
    have ratio_lower := radius_bound ⟨x_in_ball, by simp [hx0]⟩
    have abs_positive : 0 < |x| := abs_pos.mpr hx0
    have denominator_positive :
        0 < Real.rpow |x| (powerFromRho ρ) :=
      Real.rpow_pos_of_pos abs_positive _
    have scaled := (lt_div_iff₀ denominator_positive).1 ratio_lower
    simpa [sub_zero, Real.norm_eq_abs] using scaled.le

theorem powerLower_flatnessBelowEndpoint
    {α L s ρ β : ℝ} (witness : PowerLowerWitness α L s ρ)
    (hβ : 1 ≤ β) (hβp : β < powerFromRho ρ) :
    LocalFlatness witness.objective 0 β := by
  have eventually_elasticity : ∀ᶠ x : ℝ in 𝓝[≠] 0,
      β < witness.objective.gradient x * x /
        (witness.objective.value x - witness.objective.value 0) :=
    (tendsto_order.1 witness.elasticity_asymptotic).1 β hβp
  rcases Metric.mem_nhdsWithin_iff.1 eventually_elasticity with
    ⟨radius, radius_pos, radius_bound⟩
  let η := radius / 2
  have hη : 0 < η := by dsimp [η]; positivity
  refine ⟨η, hη, ?_⟩
  intro x hx
  by_cases hx0 : x = 0
  · subst x
    simp [witness.value_zero, RCLike.inner_apply]
  · have x_in_ball : x ∈ Metric.ball (0 : ℝ) radius := by
      rw [Metric.mem_ball, dist_zero_right]
      dsimp [η] at hx
      have norm_le_half : ‖x‖ ≤ radius / 2 := by
        simpa [Real.norm_eq_abs] using hx
      nlinarith [norm_nonneg x]
    have elasticity_lower := radius_bound ⟨x_in_ball, by simp [hx0]⟩
    have gap_nonnegative :
        0 ≤ witness.objective.value x - witness.objective.value 0 :=
      sub_nonneg.mpr (witness.zero_is_minimizer x)
    have gap_ne_zero :
        witness.objective.value x - witness.objective.value 0 ≠ 0 := by
      intro gap_zero
      have value_eq : witness.objective.value x = witness.objective.value 0 :=
        sub_eq_zero.mp gap_zero
      have x_is_minimizer : IsGlobalMin witness.objective.value x := by
        intro y
        rw [value_eq]
        exact witness.zero_is_minimizer y
      exact hx0 (witness.zero_is_unique x x_is_minimizer)
    have gap_positive :
        0 < witness.objective.value x - witness.objective.value 0 :=
      lt_of_le_of_ne gap_nonnegative (Ne.symm gap_ne_zero)
    have scaled := (lt_div_iff₀ gap_positive).1 elasticity_lower
    have beta_positive : 0 < β := lt_of_lt_of_le zero_lt_one hβ
    have divided :
        witness.objective.value x - witness.objective.value 0 ≤
          (witness.objective.gradient x * x) / β :=
      (le_div_iff₀ beta_positive).2 (by simpa [mul_comm] using scaled.le)
    simpa [sub_zero, RCLike.inner_apply, div_eq_mul_inv, mul_comm] using divided

/-- The paper's eventual instance-dependent `O(1 / (n² G(n)))` residual bound. -/
def EventualPointwiseGainRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (G : Gain) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) : Prop :=
  ∃ C : ℝ, 0 ≤ C ∧ ∀ᶠ n : ℕ in atTop,
    objective.value (orbit n) - objective.value minimizer ≤
      C / ((n : ℝ) ^ 2 * G n)

theorem bddAbove_weightedResidual_iff_eventualPointwiseGainRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {L : ℝ} (G : Gain) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) :
    BddAbove (Set.range (weightedResidual G objective minimizer orbit)) ↔
      EventualPointwiseGainRate G objective minimizer orbit := by
  constructor
  · rintro ⟨B, hB⟩
    have B_nonnegative : 0 ≤ B := by
      have zero_bound := hB (Set.mem_range_self 0)
      simpa [weightedResidual] using zero_bound
    refine ⟨B, B_nonnegative, Filter.eventually_atTop.2 ⟨1, ?_⟩⟩
    intro n hn
    have n_positive : 0 < (n : ℝ) := by exact_mod_cast (show 0 < n by omega)
    have denominator_positive : 0 < (n : ℝ) ^ 2 * G n :=
      mul_pos (sq_pos_of_pos n_positive) (G.positive n)
    apply (le_div_iff₀ denominator_positive).2
    have weighted_bound := hB (Set.mem_range_self n)
    simpa [weightedResidual, mul_comm, mul_left_comm, mul_assoc] using weighted_bound
  · rintro ⟨C, hC, eventual_rate⟩
    rcases Filter.eventually_atTop.1 eventual_rate with ⟨N, hN⟩
    let cutoff := max 1 N
    let prefixBound :=
      ∑ k ∈ Finset.range cutoff,
        |weightedResidual G objective minimizer orbit k|
    refine ⟨max C prefixBound, ?_⟩
    rintro value ⟨n, rfl⟩
    by_cases hn : n < cutoff
    · have term_le_prefix :
          |weightedResidual G objective minimizer orbit n| ≤ prefixBound := by
        have single_le := Finset.single_le_sum
          (s := Finset.range cutoff)
          (f := fun k => |weightedResidual G objective minimizer orbit k|)
          (fun k hk => abs_nonneg _)
          (Finset.mem_range.mpr hn)
        simpa [prefixBound] using single_le
      exact (le_abs_self _).trans
        (term_le_prefix.trans (le_max_right C prefixBound))
    · have cutoff_le_n : cutoff ≤ n := Nat.le_of_not_gt hn
      have hn_one : 1 ≤ n := (le_max_left 1 N).trans cutoff_le_n
      have hn_N : N ≤ n := (le_max_right 1 N).trans cutoff_le_n
      have n_positive : 0 < (n : ℝ) := by exact_mod_cast (show 0 < n by omega)
      have denominator_positive : 0 < (n : ℝ) ^ 2 * G n :=
        mul_pos (sq_pos_of_pos n_positive) (G.positive n)
      have scaled_rate := (le_div_iff₀ denominator_positive).1 (hN n hn_N)
      have weighted_le_C :
          weightedResidual G objective minimizer orbit n ≤ C := by
        simpa [weightedResidual, mul_comm, mul_left_comm, mul_assoc] using scaled_rate
      exact weighted_le_C.trans (le_max_left C prefixBound)

/-- Universal weighted boundedness is exactly the source's eventual
instance-dependent pointwise rate formulation. -/
theorem pointwiseUniversalGain_iff_eventualPointwiseGainRate
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s : ℝ) (G : Gain) :
    PointwiseUniversalGain E α L s G ↔
      ∀ (objective : C11Objective E L) (minimizer : E),
        IsGlobalMin objective.value minimizer →
        ∀ orbit : ℕ → E, NAGCD α s objective.gradient orbit →
          EventualPointwiseGainRate G objective minimizer orbit := by
  simp only [PointwiseUniversalGain]
  constructor
  · intro universal objective minimizer is_minimizer orbit follows
    exact (bddAbove_weightedResidual_iff_eventualPointwiseGainRate
      G objective minimizer orbit).1
      (universal objective minimizer is_minimizer orbit follows)
  · intro universal objective minimizer is_minimizer orbit follows
    exact (bddAbove_weightedResidual_iff_eventualPointwiseGainRate
      G objective minimizer orbit).2
      (universal objective minimizer is_minimizer orbit follows)

/-- A single fixed objective and infinite orbit defeating a proposed gain. -/
structure HardInstance
    (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (α L s : ℝ) (G : Gain) where
  objective : C11Objective E L
  minimizer : E
  is_minimizer : IsGlobalMin objective.value minimizer
  unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer
  coercive : CoerciveAtInfinity objective.value
  orbit : ℕ → E
  initialization : orbit 0 = orbit 1
  follows_nagCD : NAGCD α s objective.gradient orbit
  weightedResidual_unbounded :
    ¬BddAbove (Set.range (weightedResidual G objective minimizer orbit))

theorem HardInstance.not_pointwiseUniversalGain
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    {α L s : ℝ} {G : Gain} (hard : HardInstance E α L s G) :
    ¬PointwiseUniversalGain E α L s G := by
  intro universal
  exact hard.weightedResidual_unbounded
    (universal hard.objective hard.minimizer hard.is_minimizer
      hard.orbit hard.follows_nagCD)

/-- Source assumptions on the queried scalar gradients. Indices start at one. -/
structure AdmissibleGradientSequence (g : ℕ → ℝ) : Prop where
  positive : ∀ n, 1 ≤ n → 0 < g n
  antitone : ∀ m n, 1 ≤ m → m ≤ n → g n ≤ g m
  weighted_summable : Summable (fun n : ℕ => (n : ℝ) * g n)

theorem diagonalGradient_admissible
    (G : Gain) {base : ℕ} (hbase : 1 ≤ base) :
    AdmissibleGradientSequence (diagonalGradient G base) where
  positive := fun _ hk => diagonalGradient_pos G hbase hk
  antitone := fun _ _ hm hmn => diagonalGradient_antitone G hbase hm hmn
  weighted_summable := diagonalGradient_weighted_summable G hbase

theorem AdmissibleGradientSequence.tendsto_zero
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g) :
    Tendsto g atTop (𝓝 0) := by
  apply squeeze_zero'
  · exact Filter.eventually_atTop.2 ⟨1, fun n hn => le_of_lt (hg.positive n hn)⟩
  · refine Filter.eventually_atTop.2 ⟨1, fun n hn => ?_⟩
    have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    have gn_nonnegative : 0 ≤ g n := le_of_lt (hg.positive n hn)
    simpa only [one_mul] using mul_le_mul_of_nonneg_right hn_real gn_nonnegative
  · exact hg.weighted_summable.tendsto_atTop_zero

theorem inverseVelocity_cross_step
    {α s : ℝ} (hα : 3 < α) {g : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n) :
    ((n : ℝ) + α - 1) * inverseVelocity α s g (n + 1) =
      ((n : ℝ) - 1) * inverseVelocity α s g n +
        s * ((n : ℝ) + α - 1) * g n := by
  have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have denominator : (n : ℝ) + α - 1 ≠ 0 := by linarith
  rw [inverseVelocity_recurrence hn, momentum]
  field_simp [denominator]

theorem inverseVelocity_weighted_telescope
    {α s : ℝ} (hα : 3 < α) {g : ℕ → ℝ}
    {N : ℕ} (hN : 1 ≤ N) :
    (α - 1) * (∑ n ∈ Finset.range (N + 1), inverseVelocity α s g n) +
        ((N : ℝ) + α - 1) * inverseVelocity α s g (N + 1) =
      s * ∑ n ∈ Finset.Icc 1 N, ((n : ℝ) + α - 1) * g n := by
  induction N, hN using Nat.le_induction with
  | base =>
      norm_num [Finset.sum_range_succ, inverseVelocity]
      ring
  | succ N hN ih =>
      rw [Finset.sum_range_succ, Finset.sum_Icc_succ_top (by omega)]
      simp only [mul_add]
      have step := inverseVelocity_cross_step hα
        (s := s) (g := g) (n := N + 1) (by omega)
      norm_num at step
      push_cast at step ⊢
      rw [step, ← ih]
      ring

theorem inverseVelocity_sum_range_le
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g) (N : ℕ) :
    (∑ n ∈ Finset.range N, inverseVelocity α s g n) ≤
      (s * α * (∑' n : ℕ, (n : ℝ) * g n)) / (α - 1) := by
  have denominator_positive : 0 < α - 1 := by linarith
  have weighted_nonnegative : ∀ n : ℕ, 0 ≤ (n : ℝ) * g n := by
    intro n
    cases n with
    | zero => simp
    | succ n =>
        exact mul_nonneg (Nat.cast_nonneg _) (le_of_lt (hg.positive (n + 1) (by omega)))
  have range_extension :
      (∑ n ∈ Finset.range N, inverseVelocity α s g n) ≤
        ∑ n ∈ Finset.range (N + 2), inverseVelocity α s g n := by
    rw [show N + 2 = (N + 1) + 1 by omega, Finset.sum_range_succ,
      Finset.sum_range_succ]
    have hN := inverseVelocity_nonneg hα hs hg.positive N
    have hN1 := inverseVelocity_nonneg hα hs hg.positive (N + 1)
    linarith
  have telescope := inverseVelocity_weighted_telescope hα
    (s := s) (g := g) (N := N + 1) (by omega)
  have terminal_nonnegative :
      0 ≤ (((N + 1 : ℕ) : ℝ) + α - 1) *
        inverseVelocity α s g (N + 2) := by
    apply mul_nonneg
    · have hN_nonnegative : 0 ≤ (N : ℝ) := Nat.cast_nonneg N
      push_cast
      linarith
    · exact inverseVelocity_nonneg hα hs hg.positive (N + 2)
  have velocity_bound :
      (α - 1) * (∑ n ∈ Finset.range N, inverseVelocity α s g n) ≤
        s * ∑ n ∈ Finset.Icc 1 (N + 1), ((n : ℝ) + α - 1) * g n := by
    rw [← telescope]
    exact le_trans (mul_le_mul_of_nonneg_left range_extension denominator_positive.le)
      (le_add_of_nonneg_right terminal_nonnegative)
  have coefficient_bound :
      (∑ n ∈ Finset.Icc 1 (N + 1), ((n : ℝ) + α - 1) * g n) ≤
        α * ∑ n ∈ Finset.Icc 1 (N + 1), (n : ℝ) * g n := by
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro n hn
    have hn_one : 1 ≤ n := (Finset.mem_Icc.mp hn).1
    have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn_one
    have factor_nonnegative : 0 ≤ (α - 1) * ((n : ℝ) - 1) :=
      mul_nonneg (by linarith) (by linarith)
    have coefficient_le : (n : ℝ) + α - 1 ≤ α * (n : ℝ) := by
      nlinarith
    simpa only [mul_assoc] using
      (mul_le_mul_of_nonneg_right coefficient_le
        (le_of_lt (hg.positive n hn_one)))
  have partial_le_tsum :
      (∑ n ∈ Finset.Icc 1 (N + 1), (n : ℝ) * g n) ≤
        ∑' n : ℕ, (n : ℝ) * g n :=
    hg.weighted_summable.sum_le_tsum _ (fun n _ => weighted_nonnegative n)
  have forcing_bound :
      s * ∑ n ∈ Finset.Icc 1 (N + 1), ((n : ℝ) + α - 1) * g n ≤
        s * α * (∑' n : ℕ, (n : ℝ) * g n) := by
    calc
      s * ∑ n ∈ Finset.Icc 1 (N + 1), ((n : ℝ) + α - 1) * g n ≤
          s * (α * ∑ n ∈ Finset.Icc 1 (N + 1), (n : ℝ) * g n) :=
        mul_le_mul_of_nonneg_left coefficient_bound hs.le
      _ ≤ s * (α * (∑' n : ℕ, (n : ℝ) * g n)) := by
        exact mul_le_mul_of_nonneg_left
          (mul_le_mul_of_nonneg_left partial_le_tsum (by linarith)) hs.le
      _ = s * α * (∑' n : ℕ, (n : ℝ) * g n) := by ring
  apply (le_div_iff₀ denominator_positive).2
  nlinarith

theorem inverseVelocity_summable
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g) :
    Summable (inverseVelocity α s g) := by
  exact summable_of_sum_range_le
    (inverseVelocity_nonneg hα hs hg.positive)
    (inverseVelocity_sum_range_le hα hs hg)

/-- Exact inverse-orbit data before interpolation by a global objective. -/
structure InverseOrbit (α s : ℝ) (g : ℕ → ℝ) where
  velocity : ℕ → ℝ
  position : ℕ → ℝ
  query : ℕ → ℝ
  velocity_one : velocity 1 = 0
  velocity_recurrence :
    ∀ n, 1 ≤ n → velocity (n + 1) = momentum α n * velocity n + s * g n
  velocity_summable : Summable velocity
  position_zero : position 0 = position 1
  position_tail :
    ∀ n, 1 ≤ n → position n = ∑' k : ℕ, velocity (n + 1 + k)
  velocity_position :
    ∀ n, 1 ≤ n → velocity n = position (n - 1) - position n
  query_eq : ∀ n, 1 ≤ n → query n = position n - momentum α n * velocity n
  exact_step : ∀ n, 1 ≤ n → query n - s * g n = position (n + 1)
  query_gap :
    ∀ n, 1 ≤ n →
      query n - query (n + 1) = velocity (n + 2) + s * (g n - g (n + 1))
  position_positive : ∀ n, 1 ≤ n → 0 < position n
  position_strictDecrease : ∀ n, 1 ≤ n → position (n + 1) < position n
  position_tendsto_zero : Tendsto position atTop (𝓝 0)
  query_positive : ∀ n, 1 ≤ n → 0 < query n
  query_strictDecrease : ∀ n, 1 ≤ n → query (n + 1) < query n
  query_tendsto_zero : Tendsto query atTop (𝓝 0)

/-- Canonical certificate once the velocity summability edge has been closed. -/
def canonicalInverseOrbit
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (summable : Summable (inverseVelocity α s g)) :
    InverseOrbit α s g where
  velocity := inverseVelocity α s g
  position := inversePosition α s g
  query := inverseQuery α s g
  velocity_one := inverseVelocity_one
  velocity_recurrence := fun _ hn => inverseVelocity_recurrence hn
  velocity_summable := summable
  position_zero := inversePosition_zero_eq_one
  position_tail := fun _ hn => inversePosition_tail hn
  velocity_position := fun _ hn => inverseVelocity_eq_position_sub summable hn
  query_eq := fun _ _ => rfl
  exact_step := fun _ hn => inverseQuery_exact_step summable hn
  query_gap := fun _ hn => inverseQuery_gap summable hn
  position_positive := fun _ hn => inversePosition_pos hα hs hg.positive summable hn
  position_strictDecrease := fun _ hn =>
    inversePosition_strictDecrease hα hs hg.positive summable hn
  position_tendsto_zero := inversePosition_tendsto_zero summable
  query_positive := fun _ hn => inverseQuery_pos hα hs hg.positive summable hn
  query_strictDecrease := fun _ hn =>
    inverseQuery_strictDecrease hα hs hg.positive hg.antitone summable hn
  query_tendsto_zero := inverseQuery_tendsto_zero hα hs hg.positive summable

theorem inverseOrbit
    (α s : ℝ) (hα : 3 < α) (hs : 0 < s)
    (g : ℕ → ℝ) (hg : AdmissibleGradientSequence g) :
    Nonempty (InverseOrbit α s g) := by
  exact ⟨canonicalInverseOrbit hα hs hg (inverseVelocity_summable hα hs hg)⟩

theorem InverseOrbit.velocity_eq_inverseVelocity
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    orbit.velocity n = inverseVelocity α s g n := by
  induction n, hn using Nat.le_induction with
  | base => simpa using orbit.velocity_one
  | succ n hn ih =>
      rw [orbit.velocity_recurrence n hn, inverseVelocity_recurrence hn, ih]

theorem InverseOrbit.query_sub_eq_sum_gaps
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {a b : ℕ} (ha : 1 ≤ a) (hab : a ≤ b) :
    orbit.query a - orbit.query (b + 1) =
      ∑ k ∈ Finset.Icc a b,
        (orbit.velocity (k + 2) + s * (g k - g (k + 1))) := by
  induction b, hab using Nat.le_induction with
  | base => simpa using orbit.query_gap a ha
  | succ b hab ih =>
      rw [Finset.sum_Icc_succ_top (Nat.le_succ_of_le hab), ← ih]
      have gap := orbit.query_gap (b + 1) (by omega)
      linarith

/-- Product `P(k,n)` of momentum coefficients over the source interval `(k,n]`. -/
def momentumProduct (α : ℝ) (k n : ℕ) : ℝ :=
  ∏ i ∈ Finset.Ioc k n, momentum α i

theorem momentumProduct_succ {α : ℝ} {k n : ℕ} (hkn : k ≤ n) :
    momentumProduct α k (n + 1) =
      momentumProduct α k n * momentum α (n + 1) := by
  exact Finset.prod_Ioc_succ_top hkn (momentum α)

/-- Exact finite-convolution formula obtained by iterating the velocity recurrence. -/
theorem inverseVelocity_eq_sum
    {α s : ℝ} {g : ℕ → ℝ} {n : ℕ} (hn : 1 ≤ n) :
    inverseVelocity α s g (n + 1) =
      s * ∑ k ∈ Finset.Icc 1 n, g k * momentumProduct α k n := by
  induction n, hn using Nat.le_induction with
  | base =>
      simp [inverseVelocity, momentum, momentumProduct]
  | succ n hn ih =>
      rw [inverseVelocity_recurrence (n := n + 1) (by omega), ih]
      have sum_step :
          (∑ k ∈ Finset.Icc 1 n, g k * momentumProduct α k (n + 1)) =
            momentum α (n + 1) *
              ∑ k ∈ Finset.Icc 1 n, g k * momentumProduct α k n := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro k hk
        rw [momentumProduct_succ (Finset.mem_Icc.mp hk).2]
        ring
      rw [Finset.sum_Icc_succ_top (by omega), sum_step]
      simp [momentumProduct]
      ring

theorem momentumProduct_cross_step
    {α : ℝ} (hα : 3 < α) {k n : ℕ} (hkn : k ≤ n) :
    ((n : ℝ) + α) * momentumProduct α k (n + 1) =
      (n : ℝ) * momentumProduct α k n := by
  rw [momentumProduct_succ hkn]
  have hnα : (n : ℝ) + α ≠ 0 := by positivity
  have cancel_momentum : ((n : ℝ) + α) * momentum α (n + 1) = (n : ℝ) := by
    simp only [momentum, Nat.cast_add, Nat.cast_one]
    have numerator : (n : ℝ) + 1 - 1 = (n : ℝ) := by ring
    have denominator : (n : ℝ) + 1 + α - 1 = (n : ℝ) + α := by ring
    rw [numerator, denominator]
    field_simp [hnα]
  calc
    ((n : ℝ) + α) *
        (momentumProduct α k n * momentum α (n + 1)) =
        momentumProduct α k n * (((n : ℝ) + α) * momentum α (n + 1)) := by ring
    _ = momentumProduct α k n * (n : ℝ) := by rw [cancel_momentum]
    _ = (n : ℝ) * momentumProduct α k n := by ring

/-- Potential whose discrete difference is one velocity-product term. -/
def productTailPotential (α : ℝ) (product : ℕ → ℝ) (n : ℕ) : ℝ :=
  ((n : ℝ) + α - 1) * product n

/-- Cross-multiplied telescoping identity behind the exact product-tail sum. -/
theorem productTailPotential_sub_succ
    {α : ℝ} (product : ℕ → ℝ) (n : ℕ)
    (step : ((n : ℝ) + α) * product (n + 1) = (n : ℝ) * product n) :
    productTailPotential α product n -
        productTailPotential α product (n + 1) = (α - 1) * product n := by
  simp only [productTailPotential]
  have successor_coefficient :
      (((n + 1 : ℕ) : ℝ) + α - 1) = (n : ℝ) + α := by
    push_cast
    ring
  rw [successor_coefficient, step]
  ring

theorem momentumProduct_potential_step
    {α : ℝ} (hα : 3 < α) {k n : ℕ} (hkn : k ≤ n) :
    productTailPotential α (momentumProduct α k) n -
        productTailPotential α (momentumProduct α k) (n + 1) =
      (α - 1) * momentumProduct α k n :=
  productTailPotential_sub_succ (momentumProduct α k) n
    (momentumProduct_cross_step hα hkn)

/-- Exact finite form of the source product-tail identity. -/
theorem momentumProduct_finite_tail
    {α : ℝ} (hα : 3 < α) {k N : ℕ} (hkN : k ≤ N) :
    (α - 1) * (∑ n ∈ Finset.Icc k N, momentumProduct α k n) =
      productTailPotential α (momentumProduct α k) k -
        productTailPotential α (momentumProduct α k) (N + 1) := by
  induction N, hkN using Nat.le_induction with
  | base =>
      simpa [momentumProduct] using
        (momentumProduct_potential_step hα (k := k) (n := k) le_rfl).symm
  | succ n hkn ih =>
      rw [Finset.sum_Icc_succ_top (Nat.le_succ_of_le hkn), mul_add, ih]
      have step := momentumProduct_potential_step hα
        (k := k) (n := n + 1) (Nat.le_succ_of_le hkn)
      linarith

theorem momentumProduct_nonneg
    {α : ℝ} (hα : 3 < α) {k n : ℕ} (hk : 1 ≤ k) :
    0 ≤ momentumProduct α k n := by
  apply Finset.prod_nonneg
  intro i hi
  exact momentum_nonneg hα (by
    have bounds := Finset.mem_Ioc.mp hi
    omega)

theorem momentum_pos
    {α : ℝ} (hα : 3 < α) {n : ℕ} (hn : 2 ≤ n) :
    0 < momentum α n := by
  have hn_real : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have numerator_positive : 0 < (n : ℝ) - 1 := by linarith
  have denominator_positive : 0 < (n : ℝ) + α - 1 := by
    have hn_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  exact div_pos numerator_positive denominator_positive

theorem momentum_log_block_lower
    {α : ℝ} (hα : 3 < α) {n i : ℕ}
    (hn : 1 ≤ n) (hni : n + 1 ≤ i) :
    -α / (n : ℝ) ≤ Real.log (momentum α i) := by
  have hn_positive : 0 < (n : ℝ) := by exact_mod_cast hn
  have hi_two : 2 ≤ i := by omega
  have hi_real : (2 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi_two
  have hi_minus_one_positive : 0 < (i : ℝ) - 1 := by linarith
  have hi_denominator_positive : 0 < (i : ℝ) + α - 1 := by
    have hi_nonnegative : 0 ≤ (i : ℝ) := Nat.cast_nonneg i
    linarith
  have momentum_positive := momentum_pos hα hi_two
  have logarithmic := Real.one_sub_inv_le_log_of_pos momentum_positive
  have inverse_identity :
      1 - (momentum α i)⁻¹ = -α / ((i : ℝ) - 1) := by
    rw [momentum]
    field_simp [hi_minus_one_positive.ne', hi_denominator_positive.ne']
    ring
  have hni_real : (n : ℝ) + 1 ≤ (i : ℝ) := by exact_mod_cast hni
  have denominator_order : (n : ℝ) ≤ (i : ℝ) - 1 := by linarith
  have reciprocal_order :
      (((i : ℝ) - 1)⁻¹) ≤ ((n : ℝ)⁻¹) := by
    exact (inv_le_inv₀ hi_minus_one_positive hn_positive).2 denominator_order
  have scaled_order := mul_le_mul_of_nonneg_left reciprocal_order (by linarith : 0 ≤ α)
  rw [inverse_identity] at logarithmic
  rw [div_eq_mul_inv] at logarithmic ⊢
  have negated : -(α * (n : ℝ)⁻¹) ≤ -(α * ((i : ℝ) - 1)⁻¹) :=
    neg_le_neg scaled_order
  calc
    -α * (n : ℝ)⁻¹ = -(α * (n : ℝ)⁻¹) := by ring
    _ ≤ -(α * ((i : ℝ) - 1)⁻¹) := negated
    _ = -α * ((i : ℝ) - 1)⁻¹ := by ring
    _ ≤ Real.log (momentum α i) := logarithmic

theorem momentumProduct_block_lower
    {α : ℝ} (hα : 3 < α) {n j k : ℕ}
    (hn : 1 ≤ n) (hnj : n ≤ j) (_hjk : j ≤ k + 1)
    (hk : k + 1 ≤ 2 * n) :
    Real.exp (-α) ≤ momentumProduct α j (k + 1) := by
  have product_positive : 0 < momentumProduct α j (k + 1) := by
    apply Finset.prod_pos
    intro i hi
    have bounds := Finset.mem_Ioc.mp hi
    exact momentum_pos hα (by omega)
  rw [← Real.le_log_iff_exp_le product_positive]
  rw [momentumProduct, Real.log_prod]
  · let interval := Finset.Ioc j (k + 1)
    have hn_positive : 0 < (n : ℝ) := by exact_mod_cast hn
    have term_bound :
        ∑ i ∈ interval, (-α / (n : ℝ)) ≤
          ∑ i ∈ interval, Real.log (momentum α i) := by
      apply Finset.sum_le_sum
      intro i hi
      have bounds := Finset.mem_Ioc.mp hi
      exact momentum_log_block_lower hα hn (by omega)
    have card_le : interval.card ≤ n := by
      simp [interval]
      omega
    have card_le_real : (interval.card : ℝ) ≤ (n : ℝ) := by exact_mod_cast card_le
    have coefficient_nonpositive : -α / (n : ℝ) ≤ 0 := by
      exact div_nonpos_of_nonpos_of_nonneg (by linarith) hn_positive.le
    have scaled_card := mul_le_mul_of_nonpos_right card_le_real coefficient_nonpositive
    have n_scaled : (n : ℝ) * (-α / (n : ℝ)) = -α := by
      field_simp [hn_positive.ne']
    calc
      -α = (n : ℝ) * (-α / (n : ℝ)) := n_scaled.symm
      _ ≤ (interval.card : ℝ) * (-α / (n : ℝ)) := scaled_card
      _ = ∑ i ∈ interval, (-α / (n : ℝ)) := by simp
      _ ≤ ∑ i ∈ interval, Real.log (momentum α i) := term_bound
  · intro i hi
    have bounds := Finset.mem_Ioc.mp hi
    exact (momentum_pos hα (by omega)).ne'

theorem InverseOrbit.velocity_constantBlock_lower
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {n k : ℕ} {c : ℝ}
    (hn : 1 ≤ n) (hk_lower : n + n / 2 ≤ k) (hk_upper : k + 1 ≤ 2 * n)
    (block : ∀ j, n ≤ j → j ≤ 2 * n → g j = c) :
    s * c * Real.exp (-α) * (n : ℝ) / 2 ≤ orbit.velocity (k + 2) := by
  have hn_two_n : n ≤ 2 * n := by omega
  have c_positive : 0 < c := by
    rw [← block n le_rfl hn_two_n]
    exact hg.positive n hn
  let interval := Finset.Icc n (k + 1)
  have interval_subset : interval ⊆ Finset.Icc 1 (k + 1) := by
    intro j hj
    have bounds := Finset.mem_Icc.mp hj
    exact Finset.mem_Icc.mpr ⟨by omega, bounds.2⟩
  have selected_le_full :
      (∑ j ∈ interval, g j * momentumProduct α j (k + 1)) ≤
        ∑ j ∈ Finset.Icc 1 (k + 1), g j * momentumProduct α j (k + 1) := by
    apply Finset.sum_le_sum_of_subset_of_nonneg interval_subset
    intro j hj _
    exact mul_nonneg (le_of_lt (hg.positive j (Finset.mem_Icc.mp hj).1))
      (momentumProduct_nonneg hα (Finset.mem_Icc.mp hj).1)
  have constant_le_selected :
      (∑ j ∈ interval, c * Real.exp (-α)) ≤
        ∑ j ∈ interval, g j * momentumProduct α j (k + 1) := by
    apply Finset.sum_le_sum
    intro j hj
    have bounds := Finset.mem_Icc.mp hj
    rw [block j bounds.1 (bounds.2.trans hk_upper)]
    exact mul_le_mul_of_nonneg_left
      (momentumProduct_block_lower hα hn bounds.1 bounds.2 hk_upper)
      c_positive.le
  have card_lower_nat : n ≤ 2 * interval.card := by
    simp [interval]
    omega
  have card_lower_real : (n : ℝ) / 2 ≤ (interval.card : ℝ) := by
    have cast_bound : (n : ℝ) ≤ 2 * (interval.card : ℝ) := by exact_mod_cast card_lower_nat
    linarith
  have base_nonnegative : 0 ≤ s * c * Real.exp (-α) := by positivity
  have count_bound := mul_le_mul_of_nonneg_left card_lower_real base_nonnegative
  have sum_bound :
      (interval.card : ℝ) * (c * Real.exp (-α)) ≤
        ∑ j ∈ Finset.Icc 1 (k + 1), g j * momentumProduct α j (k + 1) := by
    calc
      (interval.card : ℝ) * (c * Real.exp (-α)) =
          ∑ j ∈ interval, c * Real.exp (-α) := by simp
      _ ≤ ∑ j ∈ interval, g j * momentumProduct α j (k + 1) :=
        constant_le_selected
      _ ≤ ∑ j ∈ Finset.Icc 1 (k + 1), g j * momentumProduct α j (k + 1) :=
        selected_le_full
  have scaled_sum_bound := mul_le_mul_of_nonneg_left sum_bound hs.le
  rw [orbit.velocity_eq_inverseVelocity (by omega), inverseVelocity_eq_sum (by omega)]
  calc
    s * c * Real.exp (-α) * (n : ℝ) / 2 =
        (s * c * Real.exp (-α)) * ((n : ℝ) / 2) := by ring
    _ ≤ (s * c * Real.exp (-α)) * (interval.card : ℝ) := count_bound
    _ = s * ((interval.card : ℝ) * (c * Real.exp (-α))) := by ring
    _ ≤ s * ∑ j ∈ Finset.Icc 1 (k + 1),
        g j * momentumProduct α j (k + 1) := scaled_sum_bound

theorem InverseOrbit.velocity_after_constantBlock_lower
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {N : ℕ} {c : ℝ} (hN : 8 ≤ N)
    (block : ∀ j, N ≤ j → j ≤ 2 * N → g j = c) :
    s * c * Real.exp (-α) * (N : ℝ) / (2 * (α + 1)) ≤
      orbit.velocity (2 * N + 2) := by
  have c_positive : 0 < c := by
    rw [← block N le_rfl (by omega)]
    exact hg.positive N (by omega)
  have previous_lower := orbit.velocity_constantBlock_lower hα hs hg
    (n := N) (k := 2 * N - 1) (c := c) (by omega) (by omega) (by omega) block
  have previous_lower' :
      s * c * Real.exp (-α) * (N : ℝ) / 2 ≤ orbit.velocity (2 * N + 1) := by
    simpa [show 2 * N - 1 + 2 = 2 * N + 1 by omega] using previous_lower
  have previous_nonnegative : 0 ≤ orbit.velocity (2 * N + 1) := by
    rw [orbit.velocity_eq_inverseVelocity (by omega)]
    exact inverseVelocity_nonneg hα hs hg.positive _
  have momentum_lower :=
    one_div_alpha_add_one_le_momentum_two_mul_add_one hα (by omega : 1 ≤ N)
  have reciprocal_positive : 0 < 1 / (α + 1) := by positivity
  have first_scaled := mul_le_mul_of_nonneg_left previous_lower' reciprocal_positive.le
  have second_scaled := mul_le_mul_of_nonneg_right momentum_lower previous_nonnegative
  have recurrence := orbit.velocity_recurrence (2 * N + 1) (by omega)
  have forcing_nonnegative : 0 ≤ s * g (2 * N + 1) := by
    exact mul_nonneg hs.le (le_of_lt (hg.positive (2 * N + 1) (by omega)))
  calc
    s * c * Real.exp (-α) * (N : ℝ) / (2 * (α + 1)) =
        (1 / (α + 1)) * (s * c * Real.exp (-α) * (N : ℝ) / 2) := by
      field_simp [show α + 1 ≠ 0 by linarith]
    _ ≤ (1 / (α + 1)) * orbit.velocity (2 * N + 1) := first_scaled
    _ ≤ momentum α (2 * N + 1) * orbit.velocity (2 * N + 1) := second_scaled
    _ ≤ orbit.velocity (2 * N + 2) := by rw [recurrence]; linarith

theorem InverseOrbit.query_constantBlock_lower
    {α s : ℝ} (hα : 3 < α) (hs : 0 < s)
    {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) (n : ℕ) (c : ℝ) (hn : 8 ≤ n)
    (block : ∀ k, n ≤ k → k ≤ 2 * n → g k = c) :
    s * c * Real.exp (-α) * (n : ℝ) ^ 2 / 6 ≤
      orbit.query n - orbit.query (2 * n - 1) := by
  let selected := Finset.Icc (n + n / 2) (2 * n - 2)
  have query_sum :
      orbit.query n - orbit.query (2 * n - 1) =
        ∑ k ∈ Finset.Icc n (2 * n - 2), orbit.velocity (k + 2) := by
    have telescope := orbit.query_sub_eq_sum_gaps (a := n) (b := 2 * n - 2)
      (by omega) (by omega)
    rw [show 2 * n - 2 + 1 = 2 * n - 1 by omega] at telescope
    calc
      orbit.query n - orbit.query (2 * n - 1) =
          ∑ k ∈ Finset.Icc n (2 * n - 2),
            (orbit.velocity (k + 2) + s * (g k - g (k + 1))) := telescope
      _ = ∑ k ∈ Finset.Icc n (2 * n - 2), orbit.velocity (k + 2) := by
        apply Finset.sum_congr rfl
        intro k hk
        have bounds := Finset.mem_Icc.mp hk
        rw [block k bounds.1 (by omega), block (k + 1) (by omega) (by omega)]
        ring
  have selected_subset : selected ⊆ Finset.Icc n (2 * n - 2) := by
    intro k hk
    have bounds := Finset.mem_Icc.mp hk
    exact Finset.mem_Icc.mpr ⟨by omega, bounds.2⟩
  have selected_le_full :
      (∑ k ∈ selected, orbit.velocity (k + 2)) ≤
        ∑ k ∈ Finset.Icc n (2 * n - 2), orbit.velocity (k + 2) := by
    apply Finset.sum_le_sum_of_subset_of_nonneg selected_subset
    intro k _ _
    rw [orbit.velocity_eq_inverseVelocity (by omega)]
    exact inverseVelocity_nonneg hα hs hg.positive (k + 2)
  have term_lower :
      (∑ k ∈ selected, s * c * Real.exp (-α) * (n : ℝ) / 2) ≤
        ∑ k ∈ selected, orbit.velocity (k + 2) := by
    apply Finset.sum_le_sum
    intro k hk
    have bounds := Finset.mem_Icc.mp hk
    exact orbit.velocity_constantBlock_lower hα hs hg (by omega) bounds.1
      (by omega) block
  have card_lower_nat : n ≤ 3 * selected.card := by
    simp [selected]
    omega
  have card_lower_real : (n : ℝ) / 3 ≤ (selected.card : ℝ) := by
    have cast_bound : (n : ℝ) ≤ 3 * (selected.card : ℝ) := by exact_mod_cast card_lower_nat
    linarith
  have c_positive : 0 < c := by
    rw [← block n le_rfl (by omega)]
    exact hg.positive n (by omega)
  have velocity_scale_nonnegative :
      0 ≤ s * c * Real.exp (-α) * (n : ℝ) / 2 := by positivity
  have count_bound :=
    mul_le_mul_of_nonneg_left card_lower_real velocity_scale_nonnegative
  calc
    s * c * Real.exp (-α) * (n : ℝ) ^ 2 / 6 =
        (s * c * Real.exp (-α) * (n : ℝ) / 2) * ((n : ℝ) / 3) := by ring
    _ ≤ (s * c * Real.exp (-α) * (n : ℝ) / 2) * (selected.card : ℝ) :=
      count_bound
    _ = ∑ k ∈ selected, s * c * Real.exp (-α) * (n : ℝ) / 2 := by simp [mul_comm]
    _ ≤ ∑ k ∈ selected, orbit.velocity (k + 2) := term_lower
    _ ≤ ∑ k ∈ Finset.Icc n (2 * n - 2), orbit.velocity (k + 2) :=
      selected_le_full
    _ = orbit.query n - orbit.query (2 * n - 1) := query_sum.symm

/-- Uniform finite bound that becomes the exact infinite product-tail formula. -/
theorem momentumProduct_finite_tail_le
    {α : ℝ} (hα : 3 < α) {k N : ℕ} (hk : 1 ≤ k) (hkN : k ≤ N) :
    (∑ n ∈ Finset.Icc k N, momentumProduct α k n) ≤
      ((k : ℝ) + α - 1) / (α - 1) := by
  have denominator_positive : 0 < α - 1 := by linarith
  have terminal_nonnegative :
      0 ≤ productTailPotential α (momentumProduct α k) (N + 1) := by
    apply mul_nonneg
    · have hN : 0 ≤ (N : ℝ) := Nat.cast_nonneg N
      linarith
    · exact momentumProduct_nonneg hα hk
  have identity := momentumProduct_finite_tail hα hkN
  have initial_value :
      productTailPotential α (momentumProduct α k) k = (k : ℝ) + α - 1 := by
    simp [productTailPotential, momentumProduct]
  rw [initial_value] at identity
  apply (le_div_iff₀ denominator_positive).2
  linarith

theorem momentumProduct_weightedPotential_step
    {α : ℝ} (hα : 3 < α) {k n : ℕ} (hk : 1 ≤ k) (hkn : k ≤ n) :
    ((n + 1 : ℕ) : ℝ) * productTailPotential α (momentumProduct α k) (n + 1) ≤
      (n : ℝ) * productTailPotential α (momentumProduct α k) n := by
  have product_nonnegative := momentumProduct_nonneg hα hk (n := n)
  have cross := momentumProduct_cross_step hα hkn
  simp only [productTailPotential]
  push_cast
  have successor_coefficient : (n : ℝ) + 1 + α - 1 = (n : ℝ) + α := by ring
  rw [successor_coefficient]
  rw [cross]
  have remainder_nonnegative :
      0 ≤ (n : ℝ) * (α - 2) * momentumProduct α k n := by
    exact mul_nonneg (mul_nonneg (Nat.cast_nonneg n) (by linarith)) product_nonnegative
  nlinarith

theorem momentumProduct_weightedPotential_le
    {α : ℝ} (hα : 3 < α) {k N : ℕ} (hk : 1 ≤ k) (hkN : k ≤ N) :
    (N : ℝ) * productTailPotential α (momentumProduct α k) N ≤
      (k : ℝ) * productTailPotential α (momentumProduct α k) k := by
  induction N, hkN using Nat.le_induction with
  | base => exact le_rfl
  | succ N hkN ih =>
      exact (momentumProduct_weightedPotential_step hα hk hkN).trans ih

theorem momentumProduct_potential_le_div
    {α : ℝ} (hα : 3 < α) {k N : ℕ} (hk : 1 ≤ k) (hkN : k ≤ N) :
    productTailPotential α (momentumProduct α k) N ≤
      ((k : ℝ) * ((k : ℝ) + α - 1)) / (N : ℝ) := by
  have hN : 1 ≤ N := hk.trans hkN
  have hN_positive : 0 < (N : ℝ) := by exact_mod_cast hN
  have weighted := momentumProduct_weightedPotential_le hα hk hkN
  have initial_value :
      productTailPotential α (momentumProduct α k) k = (k : ℝ) + α - 1 := by
    simp [productTailPotential, momentumProduct]
  rw [initial_value] at weighted
  apply (le_div_iff₀ hN_positive).2
  simpa [mul_comm] using weighted

theorem momentumProduct_potential_tendsto_zero
    {α : ℝ} (hα : 3 < α) {k : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun N : ℕ =>
      productTailPotential α (momentumProduct α k) (k + N)) atTop (𝓝 0) := by
  let C : ℝ := (k : ℝ) * ((k : ℝ) + α - 1)
  have C_nonnegative : 0 ≤ C := by
    dsimp [C]
    have hk_real : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
    exact mul_nonneg (Nat.cast_nonneg k) (by linarith)
  apply squeeze_zero'
  · exact Filter.Eventually.of_forall fun N => by
      apply mul_nonneg
      · change 0 ≤ ((k + N : ℕ) : ℝ) + α - 1
        have hN : 0 ≤ ((k + N : ℕ) : ℝ) := Nat.cast_nonneg _
        linarith
      · exact momentumProduct_nonneg hα hk
  · refine Filter.eventually_atTop.2 ⟨1, fun N hN => ?_⟩
    have hN_positive : 0 < (N : ℝ) := by exact_mod_cast hN
    have hkN : k ≤ k + N := Nat.le_add_right k N
    have potential_bound := momentumProduct_potential_le_div hα hk hkN
    have denominator_order : (N : ℝ) ≤ ((k + N : ℕ) : ℝ) := by
      exact_mod_cast Nat.le_add_left N k
    have reciprocal_order :
        ((((k + N : ℕ) : ℝ))⁻¹) ≤ ((N : ℝ)⁻¹) := by
      have hkN_positive : 0 < ((k + N : ℕ) : ℝ) := by positivity
      exact (inv_le_inv₀ hkN_positive hN_positive).2 denominator_order
    have scaled := mul_le_mul_of_nonneg_left reciprocal_order C_nonnegative
    calc
      productTailPotential α (momentumProduct α k) (k + N) ≤
          C / ((k + N : ℕ) : ℝ) := by simpa [C] using potential_bound
      _ ≤ C / (N : ℝ) := by simpa [div_eq_mul_inv] using scaled
  · exact tendsto_const_nhds.div_atTop tendsto_natCast_atTop_atTop

theorem momentumProduct_shifted_finite_tail
    {α : ℝ} (hα : 3 < α) {k : ℕ} (N : ℕ) :
    (α - 1) * (∑ t ∈ Finset.range N, momentumProduct α k (k + t)) =
      productTailPotential α (momentumProduct α k) k -
        productTailPotential α (momentumProduct α k) (k + N) := by
  induction N with
  | zero => simp
  | succ N ih =>
      rw [Finset.sum_range_succ, mul_add, ih]
      have step := momentumProduct_potential_step hα
        (k := k) (n := k + N) (Nat.le_add_right k N)
      rw [show k + (N + 1) = k + N + 1 by omega]
      linarith

theorem momentumProduct_shifted_sum_range_le
    {α : ℝ} (hα : 3 < α) {k : ℕ} (hk : 1 ≤ k) (N : ℕ) :
    (∑ t ∈ Finset.range N, momentumProduct α k (k + t)) ≤
      ((k : ℝ) + α - 1) / (α - 1) := by
  have denominator_positive : 0 < α - 1 := by linarith
  have terminal_nonnegative :
      0 ≤ productTailPotential α (momentumProduct α k) (k + N) := by
    apply mul_nonneg
    · change 0 ≤ ((k + N : ℕ) : ℝ) + α - 1
      have hN : 0 ≤ ((k + N : ℕ) : ℝ) := Nat.cast_nonneg _
      linarith
    · exact momentumProduct_nonneg hα hk
  have identity := momentumProduct_shifted_finite_tail hα (k := k) N
  have initial_value :
      productTailPotential α (momentumProduct α k) k = (k : ℝ) + α - 1 := by
    simp [productTailPotential, momentumProduct]
  rw [initial_value] at identity
  apply (le_div_iff₀ denominator_positive).2
  linarith

theorem momentumProduct_shifted_summable
    {α : ℝ} (hα : 3 < α) {k : ℕ} (hk : 1 ≤ k) :
    Summable (fun t : ℕ => momentumProduct α k (k + t)) := by
  exact summable_of_sum_range_le
    (fun t => momentumProduct_nonneg hα hk)
    (momentumProduct_shifted_sum_range_le hα hk)

/-- Exact infinite product-tail identity from the source, without Gamma functions. -/
theorem momentumProduct_infinite_tail
    {α : ℝ} (hα : 3 < α) {k : ℕ} (hk : 1 ≤ k) :
    (∑' t : ℕ, momentumProduct α k (k + t)) =
      ((k : ℝ) + α - 1) / (α - 1) := by
  have summable := momentumProduct_shifted_summable hα hk
  have left_tendsto :
      Tendsto (fun N : ℕ =>
        (α - 1) * ∑ t ∈ Finset.range N, momentumProduct α k (k + t))
        atTop
        (𝓝 ((α - 1) * ∑' t : ℕ, momentumProduct α k (k + t))) :=
    tendsto_const_nhds.mul summable.hasSum.tendsto_sum_nat
  have right_tendsto :
      Tendsto (fun N : ℕ =>
        productTailPotential α (momentumProduct α k) k -
          productTailPotential α (momentumProduct α k) (k + N))
        atTop (𝓝 (productTailPotential α (momentumProduct α k) k - 0)) :=
    tendsto_const_nhds.sub (momentumProduct_potential_tendsto_zero hα hk)
  have left_tendsto_initial :
      Tendsto (fun N : ℕ =>
        (α - 1) * ∑ t ∈ Finset.range N, momentumProduct α k (k + t))
        atTop (𝓝 (productTailPotential α (momentumProduct α k) k - 0)) := by
    apply right_tendsto.congr'
    exact Filter.Eventually.of_forall fun N =>
      (momentumProduct_shifted_finite_tail hα (k := k) N).symm
  have limit_identity := tendsto_nhds_unique left_tendsto left_tendsto_initial
  have initial_value :
      productTailPotential α (momentumProduct α k) k = (k : ℝ) + α - 1 := by
    simp [productTailPotential, momentumProduct]
  rw [initial_value, sub_zero] at limit_identity
  have denominator_ne : α - 1 ≠ 0 := by linarith
  apply (eq_div_iff denominator_ne).2
  nlinarith

/-- The interpolation secants obey the prescribed global gradient cap. -/
def InterpolationSlopeBound {α s L : ℝ} {g : ℕ → ℝ}
    (orbit : InverseOrbit α s g) : Prop :=
  ∀ n, 1 ≤ n →
    g n - g (n + 1) ≤ L * (orbit.query n - orbit.query (n + 1))

theorem diagonalGradient_slopeBound
    {α L s : ℝ} (hα : 3 < α) (hL : 0 < L) (hs : 0 < s)
    (G : Gain) {base : ℕ} (hbase : 8 ≤ base)
    (threshold : 2 * (α + 1) ≤ s * L * Real.exp (-α) * (base : ℝ))
    (orbit : InverseOrbit α s (diagonalGradient G base)) :
    InterpolationSlopeBound (L := L) orbit := by
  intro n hn
  by_cases same_stage :
      diagonalStage G base (n + 1) = diagonalStage G base n
  · have query_gap_positive := sub_pos.mpr (orbit.query_strictDecrease n hn)
    rw [diagonalGradient, if_neg (by omega), diagonalGradient, if_neg (by omega),
      same_stage]
    nlinarith
  · have boundary := diagonalStage_succ_ne_imp_boundary G base n same_stage
    have stage_positive := diagonalStage_pos G base hn
    cases stage_eq : diagonalStage G base n with
    | zero => omega
    | succ j =>
        let N := diagonalEndpoint G base (j + 1)
        let c := diagonalHeight G base (j + 1)
        have boundary_eq : n = 2 * N := by simpa [N, stage_eq] using boundary
        have N_ge_base : base ≤ N := diagonalEndpoint_succ_ge_base G base j
        have hN : 8 ≤ N := hbase.trans N_ge_base
        have c_positive : 0 < c := diagonalHeight_pos G (by omega) (by omega)
        have block : ∀ k, N ≤ k → k ≤ 2 * N → diagonalGradient G base k = c := by
          intro k hk_lower hk_upper
          exact diagonalGradient_witnessBlock G base j k hk_lower hk_upper
        have velocity_lower := orbit.velocity_after_constantBlock_lower hα hs
          (diagonalGradient_admissible G (by omega)) hN block
        have gradient_n_eq : diagonalGradient G base n = c := by
          rw [boundary_eq]
          exact block (2 * N) (by omega) le_rfl
        have next_gradient_nonnegative : 0 ≤ diagonalGradient G base (n + 1) :=
          le_of_lt (diagonalGradient_pos G (by omega) (by omega))
        have gradient_drop_le :
            diagonalGradient G base n - diagonalGradient G base (n + 1) ≤ c := by
          rw [gradient_n_eq]
          linarith
        have gradient_drop_nonnegative :
            0 ≤ diagonalGradient G base n - diagonalGradient G base (n + 1) := by
          exact sub_nonneg.mpr
            (diagonalGradient_antitone G (by omega) hn (Nat.le_succ n))
        have query_gap := orbit.query_gap n hn
        have forcing_nonnegative :
            0 ≤ s * (diagonalGradient G base n - diagonalGradient G base (n + 1)) :=
          mul_nonneg hs.le gradient_drop_nonnegative
        have query_gap_velocity :
            orbit.velocity (2 * N + 2) ≤ orbit.query n - orbit.query (n + 1) := by
          rw [boundary_eq] at query_gap
          rw [boundary_eq] at forcing_nonnegative
          rw [boundary_eq]
          nlinarith
        have base_cast : (base : ℝ) ≤ (N : ℝ) := by exact_mod_cast N_ge_base
        have coefficient_nonnegative : 0 ≤ s * L * Real.exp (-α) := by positivity
        have threshold_N :
            2 * (α + 1) ≤ s * L * Real.exp (-α) * (N : ℝ) :=
          threshold.trans (mul_le_mul_of_nonneg_left base_cast coefficient_nonnegative)
        have denominator_positive : 0 < 2 * (α + 1) := by linarith
        have scaled_threshold := mul_le_mul_of_nonneg_right threshold_N c_positive.le
        have c_le_scaled :
            c ≤ L * (s * c * Real.exp (-α) * (N : ℝ) / (2 * (α + 1))) := by
          have core :
              c ≤ (L * (s * c * Real.exp (-α) * (N : ℝ))) / (2 * (α + 1)) := by
            apply (le_div_iff₀ denominator_positive).2
            calc
              c * (2 * (α + 1)) = 2 * (α + 1) * c := by ring
              _ ≤ s * L * Real.exp (-α) * (N : ℝ) * c := scaled_threshold
              _ = L * (s * c * Real.exp (-α) * (N : ℝ)) := by ring
          convert core using 1 <;> ring
        calc
          diagonalGradient G base n - diagonalGradient G base (n + 1) ≤ c :=
            gradient_drop_le
          _ ≤ L * (s * c * Real.exp (-α) * (N : ℝ) / (2 * (α + 1))) :=
            c_le_scaled
          _ ≤ L * orbit.velocity (2 * N + 2) :=
            mul_le_mul_of_nonneg_left velocity_lower hL.le
          _ ≤ L * (orbit.query n - orbit.query (n + 1)) :=
            mul_le_mul_of_nonneg_left query_gap_velocity hL.le

theorem InverseOrbit.query_antitone
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {m n : ℕ} (hm : 1 ≤ m) (hmn : m ≤ n) :
    orbit.query n ≤ orbit.query m := by
  induction n, hmn using Nat.le_induction with
  | base => exact le_rfl
  | succ n hmn ih =>
      exact (le_of_lt (orbit.query_strictDecrease n (by omega))).trans ih

theorem interpolationSlopeBound_pairwise
    {α s L : ℝ} {g : ℕ → ℝ} {orbit : InverseOrbit α s g}
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {m n : ℕ} (hm : 1 ≤ m) (hmn : m ≤ n) :
    g m - g n ≤ L * (orbit.query m - orbit.query n) := by
  induction n, hmn using Nat.le_induction with
  | base => simp
  | succ n hmn ih =>
      calc
        g m - g (n + 1) = (g m - g n) + (g n - g (n + 1)) := by ring
        _ ≤ L * (orbit.query m - orbit.query n) +
            L * (orbit.query n - orbit.query (n + 1)) :=
          add_le_add ih (slope_bound n (by omega))
        _ = L * (orbit.query m - orbit.query (n + 1)) := by ring

theorem interpolationSlopeBound_gradient_le_query
    {α s L : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {n : ℕ} (hn : 1 ≤ n) :
    g n ≤ L * orbit.query n := by
  have gradient_shift :
      Tendsto (fun k : ℕ => g (k + n)) atTop (𝓝 0) :=
    (tendsto_add_atTop_iff_nat n).2 hg.tendsto_zero
  have query_shift :
      Tendsto (fun k : ℕ => orbit.query (k + n)) atTop (𝓝 0) :=
    (tendsto_add_atTop_iff_nat n).2 orbit.query_tendsto_zero
  have left_limit :
      Tendsto (fun k : ℕ => g n - g (k + n)) atTop (𝓝 (g n)) := by
    simpa using tendsto_const_nhds.sub gradient_shift
  have right_limit :
      Tendsto (fun k : ℕ => L * (orbit.query n - orbit.query (k + n)))
        atTop (𝓝 (L * orbit.query n)) := by
    simpa using tendsto_const_nhds.mul (tendsto_const_nhds.sub query_shift)
  exact le_of_tendsto_of_tendsto' left_limit right_limit fun k =>
    interpolationSlopeBound_pairwise slope_bound hn (by omega)

/-- A monotone Lipschitz envelope for the positive inverse-orbit samples. -/
def positiveGradientEnvelope
    {α s : ℝ} (L : ℝ) {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (x : ℝ) : ℝ :=
  sSup (Set.range (fun n : {n : ℕ // 1 ≤ n} =>
    g n - L * max (orbit.query n - x) 0))

theorem positiveGradientEnvelope_bddAbove
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (x : ℝ) :
    BddAbove (Set.range (fun n : {n : ℕ // 1 ≤ n} =>
      g n - L * max (orbit.query n - x) 0)) := by
  refine ⟨g 1, ?_⟩
  rintro value ⟨n, rfl⟩
  have sample_le :
      g n - L * max (orbit.query n - x) 0 ≤ g n := by
    exact sub_le_self _ (mul_nonneg hL (le_max_right _ _))
  exact sample_le.trans (hg.antitone 1 n (by omega) n.property)

theorem positiveGradientEnvelope_monotone
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g) :
    Monotone (positiveGradientEnvelope L orbit) := by
  intro x y hxy
  apply csSup_le (Set.range_nonempty _)
  rintro value ⟨n, rfl⟩
  have max_order :
      max (orbit.query n - y) 0 ≤ max (orbit.query n - x) 0 :=
    max_le_max_right 0 (by linarith)
  have sample_order :
      g n - L * max (orbit.query n - x) 0 ≤
        g n - L * max (orbit.query n - y) 0 := by
    have scaled := mul_le_mul_of_nonneg_left max_order hL
    linarith
  exact sample_order.trans
    (le_csSup (positiveGradientEnvelope_bddAbove hL hg orbit y)
      (Set.mem_range_self n))

theorem positiveGradientEnvelope_abs_sub_le
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (x y : ℝ) :
    |positiveGradientEnvelope L orbit x - positiveGradientEnvelope L orbit y| ≤
      L * |x - y| := by
  have envelope_le : ∀ x y : ℝ,
      positiveGradientEnvelope L orbit x ≤
        positiveGradientEnvelope L orbit y + L * |x - y| := by
    intro x y
    apply csSup_le (Set.range_nonempty _)
    rintro value ⟨n, rfl⟩
    change g n - L * max (orbit.query n - x) 0 ≤
      sSup (Set.range (fun k : {k : ℕ // 1 ≤ k} =>
        g k - L * max (orbit.query k - y) 0)) + L * |x - y|
    have max_difference :
        max (orbit.query n - y) 0 - max (orbit.query n - x) 0 ≤ |x - y| := by
      calc
        max (orbit.query n - y) 0 - max (orbit.query n - x) 0 ≤
            |max (orbit.query n - y) 0 - max (orbit.query n - x) 0| :=
          le_abs_self _
        _ ≤ |(orbit.query n - y) - (orbit.query n - x)| :=
          abs_max_sub_max_le_abs _ _ _
        _ = |x - y| := by
          congr 1
          ring
    have sample_difference :
        g n - L * max (orbit.query n - x) 0 ≤
          (g n - L * max (orbit.query n - y) 0) + L * |x - y| := by
      have scaled := mul_le_mul_of_nonneg_left max_difference hL
      linarith
    have sample_le_envelope :=
      le_csSup (positiveGradientEnvelope_bddAbove hL hg orbit y)
        (Set.mem_range_self n)
    have shifted := add_le_add_right sample_le_envelope (L * |x - y|)
    exact sample_difference.trans (by simpa [add_comm] using shifted)
  rw [abs_le]
  constructor
  · have reverse := envelope_le y x
    rw [abs_sub_comm] at reverse
    linarith
  · linarith [envelope_le x y]

theorem positiveGradientEnvelope_query
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {m : ℕ} (hm : 1 ≤ m) :
    positiveGradientEnvelope L orbit (orbit.query m) = g m := by
  let sample : {n : ℕ // 1 ≤ n} → ℝ := fun n =>
    g n - L * max (orbit.query n - orbit.query m) 0
  have sample_bdd : BddAbove (Set.range sample) :=
    positiveGradientEnvelope_bddAbove hL hg orbit (orbit.query m)
  change sSup (Set.range sample) = g m
  apply le_antisymm
  · apply csSup_le (Set.range_nonempty sample)
    rintro value ⟨n, rfl⟩
    rcases le_total n.1 m with hnm | hmn
    · have query_order := orbit.query_antitone n.property hnm
      have pairwise := interpolationSlopeBound_pairwise slope_bound n.property hnm
      simp only [sample, max_eq_left (sub_nonneg.mpr query_order)]
      linarith
    · have query_order := orbit.query_antitone hm hmn
      simp only [sample, max_eq_right (sub_nonpos.mpr query_order), mul_zero, sub_zero]
      exact hg.antitone m n hm hmn
  · have member : sample ⟨m, hm⟩ ∈ Set.range sample := Set.mem_range_self _
    have lower := le_csSup sample_bdd member
    simpa [sample] using lower

theorem positiveGradientEnvelope_zero
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    positiveGradientEnvelope L orbit 0 = 0 := by
  change sSup (Set.range (fun n : {n : ℕ // 1 ≤ n} =>
    g n - L * max (orbit.query n - 0) 0)) = 0
  apply le_antisymm
  · apply csSup_le (Set.range_nonempty _)
    rintro value ⟨n, rfl⟩
    change g n - L * max (orbit.query n - 0) 0 ≤ 0
    simp only [sub_zero]
    rw [max_eq_left (le_of_lt (orbit.query_positive n n.property))]
    exact sub_nonpos.mpr
      (interpolationSlopeBound_gradient_le_query hg orbit slope_bound n.property)
  · have gradient_shift :
        Tendsto (fun k : ℕ => g (k + 1)) atTop (𝓝 0) :=
      (tendsto_add_atTop_iff_nat 1).2 hg.tendsto_zero
    have query_shift :
        Tendsto (fun k : ℕ => orbit.query (k + 1)) atTop (𝓝 0) :=
      (tendsto_add_atTop_iff_nat 1).2 orbit.query_tendsto_zero
    have raw_limit :
        Tendsto (fun k : ℕ => g (k + 1) - L * orbit.query (k + 1))
          atTop (𝓝 0) := by
      simpa using gradient_shift.sub (tendsto_const_nhds.mul query_shift)
    have sample_limit :
        Tendsto (fun k : ℕ =>
          g (k + 1) - L * max (orbit.query (k + 1) - 0) 0)
          atTop (𝓝 0) := by
      apply raw_limit.congr'
      exact Filter.Eventually.of_forall fun k => by
        change g (k + 1) - L * orbit.query (k + 1) =
          g (k + 1) - L * max (orbit.query (k + 1) - 0) 0
        simp [max_eq_left (le_of_lt (orbit.query_positive (k + 1) (by omega)))]
    apply le_of_tendsto' sample_limit
    intro k
    exact le_csSup (positiveGradientEnvelope_bddAbove hL hg orbit 0)
      (Set.mem_range_self (⟨k + 1, by omega⟩ : {n : ℕ // 1 ≤ n}))

/-- Odd reflection of the positive envelope through the origin. -/
def oddGradientEnvelope
    {α s : ℝ} (L : ℝ) {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (x : ℝ) : ℝ :=
  if 0 ≤ x then positiveGradientEnvelope L orbit x
  else -positiveGradientEnvelope L orbit (-x)

theorem oddGradientEnvelope_query
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {n : ℕ} (hn : 1 ≤ n) :
    oddGradientEnvelope L orbit (orbit.query n) = g n := by
  rw [oddGradientEnvelope, if_pos (le_of_lt (orbit.query_positive n hn))]
  exact positiveGradientEnvelope_query hL hg orbit slope_bound hn

theorem oddGradientEnvelope_monotone
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    Monotone (oddGradientEnvelope L orbit) := by
  have positive_monotone := positiveGradientEnvelope_monotone hL hg orbit
  have positive_zero := positiveGradientEnvelope_zero hL hg orbit slope_bound
  intro x y hxy
  by_cases hx : 0 ≤ x
  · have hy : 0 ≤ y := hx.trans hxy
    simp only [oddGradientEnvelope, if_pos hx, if_pos hy]
    exact positive_monotone hxy
  · by_cases hy : 0 ≤ y
    · have negative_x : 0 ≤ -x := by linarith
      have positive_x_value : 0 ≤ positiveGradientEnvelope L orbit (-x) := by
        rw [← positive_zero]
        exact positive_monotone negative_x
      have positive_y_value : 0 ≤ positiveGradientEnvelope L orbit y := by
        rw [← positive_zero]
        exact positive_monotone hy
      simp only [oddGradientEnvelope, if_neg hx, if_pos hy]
      linarith
    · have reflected_order : -y ≤ -x := by linarith
      simp only [oddGradientEnvelope, if_neg hx, if_neg hy]
      exact neg_le_neg (positive_monotone reflected_order)

theorem oddGradientEnvelope_abs_sub_le
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    (x y : ℝ) :
    |oddGradientEnvelope L orbit x - oddGradientEnvelope L orbit y| ≤
      L * |x - y| := by
  have positive_bound := positiveGradientEnvelope_abs_sub_le hL hg orbit
  have positive_monotone := positiveGradientEnvelope_monotone hL hg orbit
  have positive_zero := positiveGradientEnvelope_zero hL hg orbit slope_bound
  have ordered_bound : ∀ x y : ℝ, x ≤ y →
      |oddGradientEnvelope L orbit x - oddGradientEnvelope L orbit y| ≤
        L * |x - y| := by
    intro x y hxy
    by_cases hx : 0 ≤ x
    · have hy : 0 ≤ y := hx.trans hxy
      simpa only [oddGradientEnvelope, if_pos hx, if_pos hy] using positive_bound x y
    · by_cases hy : 0 ≤ y
      · have negative_x : 0 ≤ -x := by linarith
        have positive_x_value : 0 ≤ positiveGradientEnvelope L orbit (-x) := by
          rw [← positive_zero]
          exact positive_monotone negative_x
        have positive_y_value : 0 ≤ positiveGradientEnvelope L orbit y := by
          rw [← positive_zero]
          exact positive_monotone hy
        have x_bound : positiveGradientEnvelope L orbit (-x) ≤ L * (-x) := by
          simpa [positive_zero, abs_of_nonneg positive_x_value,
            abs_of_nonneg negative_x] using positive_bound (-x) 0
        have y_bound : positiveGradientEnvelope L orbit y ≤ L * y := by
          simpa [positive_zero, abs_of_nonneg positive_y_value,
            abs_of_nonneg hy] using positive_bound y 0
        simp only [oddGradientEnvelope, if_neg hx, if_pos hy]
        rw [abs_of_nonpos (by linarith), abs_of_nonpos (by linarith)]
        nlinarith
      · have reflected_bound := positive_bound (-x) (-y)
        simpa only [oddGradientEnvelope, if_neg hx, if_neg hy,
          neg_sub_neg, abs_sub_comm] using reflected_bound
  rcases le_total x y with hxy | hyx
  · exact ordered_bound x y hxy
  · simpa only [abs_sub_comm] using ordered_bound y x hyx

theorem oddGradientEnvelope_lipschitzWith
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    LipschitzWith ⟨L, hL⟩ (oddGradientEnvelope L orbit) := by
  rw [lipschitzWith_iff_dist_le_mul]
  intro x y
  change |oddGradientEnvelope L orbit x - oddGradientEnvelope L orbit y| ≤
    L * |x - y|
  exact oddGradientEnvelope_abs_sub_le hL hg orbit slope_bound x y

theorem oddGradientEnvelope_zero
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    oddGradientEnvelope L orbit 0 = 0 := by
  simp [oddGradientEnvelope, positiveGradientEnvelope_zero hL hg orbit slope_bound]

theorem oddGradientEnvelope_pos
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : 0 < x) :
    0 < oddGradientEnvelope L orbit x := by
  have eventually_below : ∀ᶠ n : ℕ in atTop, orbit.query n < x :=
    (tendsto_order.1 orbit.query_tendsto_zero).2 x hx
  rcases (eventually_below.and (Filter.eventually_ge_atTop 1)).exists with
    ⟨n, query_below, hn⟩
  rw [oddGradientEnvelope, if_pos hx.le]
  have sample_positive := hg.positive n hn
  have sample_value := positiveGradientEnvelope_query hL hg orbit slope_bound hn
  rw [← sample_value] at sample_positive
  exact sample_positive.trans_le
    (positiveGradientEnvelope_monotone hL hg orbit (le_of_lt query_below))

theorem oddGradientEnvelope_neg
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : x < 0) :
    oddGradientEnvelope L orbit x < 0 := by
  have reflected_positive :=
    oddGradientEnvelope_pos hL hg orbit slope_bound (x := -x) (by linarith)
  rw [oddGradientEnvelope, if_pos (by linarith : 0 ≤ -x)] at reflected_positive
  rw [oddGradientEnvelope, if_neg (not_le.mpr hx)]
  linarith

/-- Convex potential obtained by integrating the odd gradient envelope. -/
def envelopeObjectiveValue
    {α s : ℝ} (L : ℝ) {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (x : ℝ) : ℝ :=
  ∫ u in 0..x, oddGradientEnvelope L orbit u

/-- Odd reflection also holds at zero, where the positive envelope vanishes. -/
theorem oddGradientEnvelope_odd
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    Function.Odd (oddGradientEnvelope L orbit) := by
  intro x
  by_cases hx : 0 ≤ x
  · by_cases hz : x = 0
    · subst x
      simp [oddGradientEnvelope_zero hL hg orbit slope_bound]
    · have reflected_negative : ¬0 ≤ -x := by grind
      simp only [oddGradientEnvelope, if_neg reflected_negative, neg_neg, if_pos hx]
  · have reflected_nonnegative : 0 ≤ -x := by grind
    simp only [oddGradientEnvelope, if_pos reflected_nonnegative, if_neg hx, neg_neg]

/-- Integrating the odd envelope from zero gives an even potential. -/
theorem envelopeObjectiveValue_even
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    Function.Even (envelopeObjectiveValue L orbit) := by
  have hodd := oddGradientEnvelope_odd hL hg orbit slope_bound
  intro x
  change (∫ u in 0..-x, oddGradientEnvelope L orbit u) =
    (∫ u in 0..x, oddGradientEnvelope L orbit u)
  calc
    (∫ u in 0..-x, oddGradientEnvelope L orbit u) =
        -(∫ u in -x..0, oddGradientEnvelope L orbit u) :=
      intervalIntegral.integral_symm (-x) 0
    _ = -(∫ u in 0..x, oddGradientEnvelope L orbit (-u)) := by
      rw [intervalIntegral.integral_comp_neg, neg_zero]
    _ = ∫ u in 0..x, oddGradientEnvelope L orbit u := by
      simp only [hodd.eq, intervalIntegral.integral_neg, neg_neg]

theorem envelopeObjective_hasDerivAt
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) (x : ℝ) :
    HasDerivAt (envelopeObjectiveValue L orbit)
      (oddGradientEnvelope L orbit x) x := by
  have continuous_gradient :=
    (oddGradientEnvelope_lipschitzWith hL hg orbit slope_bound).continuous
  exact intervalIntegral.integral_hasDerivAt_right
    (continuous_gradient.intervalIntegrable 0 x)
    continuous_gradient.aestronglyMeasurable.stronglyMeasurableAtFilter
    continuous_gradient.continuousAt

theorem envelopeObjective_convex
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    ConvexOn ℝ Set.univ (envelopeObjectiveValue L orbit) := by
  have differentiable : Differentiable ℝ (envelopeObjectiveValue L orbit) :=
    fun x => (envelopeObjective_hasDerivAt hL hg orbit slope_bound x).differentiableAt
  have deriv_monotone : Monotone (deriv (envelopeObjectiveValue L orbit)) := by
    intro x y hxy
    rw [(envelopeObjective_hasDerivAt hL hg orbit slope_bound x).deriv,
      (envelopeObjective_hasDerivAt hL hg orbit slope_bound y).deriv]
    exact oddGradientEnvelope_monotone hL hg orbit slope_bound hxy
  exact deriv_monotone.convexOn_univ_of_deriv differentiable

theorem envelopeObjective_pos
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : x ≠ 0) :
    0 < envelopeObjectiveValue L orbit x := by
  have continuous_gradient :=
    (oddGradientEnvelope_lipschitzWith hL hg orbit slope_bound).continuous
  rcases lt_or_gt_of_ne hx with hxneg | hxpos
  · have gradient_nonpositive : ∀ u ∈ Set.Ioc x 0,
        0 ≤ -oddGradientEnvelope L orbit u := by
      intro u hu
      have value_nonpositive : oddGradientEnvelope L orbit u ≤ 0 := by
        rw [← oddGradientEnvelope_zero hL hg orbit slope_bound]
        exact oddGradientEnvelope_monotone hL hg orbit slope_bound hu.2
      linarith
    have strict_point : ∃ u ∈ Set.Icc x 0,
        0 < -oddGradientEnvelope L orbit u :=
      ⟨x, ⟨le_rfl, hxneg.le⟩, by
        linarith [oddGradientEnvelope_neg hL hg orbit slope_bound hxneg]⟩
    have integral_positive := intervalIntegral.integral_pos hxneg
      continuous_gradient.neg.continuousOn gradient_nonpositive strict_point
    change 0 < ∫ u in x..0, -oddGradientEnvelope L orbit u at integral_positive
    have integral_eq :
        (∫ u in x..0, -oddGradientEnvelope L orbit u) =
          ∫ u in 0..x, oddGradientEnvelope L orbit u := by
      rw [intervalIntegral.integral_neg, intervalIntegral.integral_symm]
      ring
    rw [integral_eq] at integral_positive
    change 0 < ∫ u in 0..x, oddGradientEnvelope L orbit u
    exact integral_positive
  · have gradient_nonnegative : ∀ u ∈ Set.Ioc 0 x,
        0 ≤ oddGradientEnvelope L orbit u := by
      intro u hu
      have value_nonnegative : 0 ≤ oddGradientEnvelope L orbit u := by
        rw [← oddGradientEnvelope_zero hL hg orbit slope_bound]
        exact oddGradientEnvelope_monotone hL hg orbit slope_bound hu.1.le
      exact value_nonnegative
    have strict_point : ∃ u ∈ Set.Icc 0 x,
        0 < oddGradientEnvelope L orbit u :=
      ⟨x, ⟨hxpos.le, le_rfl⟩,
        oddGradientEnvelope_pos hL hg orbit slope_bound hxpos⟩
    exact intervalIntegral.integral_pos hxpos continuous_gradient.continuousOn
      gradient_nonnegative strict_point

theorem envelopeObjective_zero_is_minimizer
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    IsGlobalMin (envelopeObjectiveValue L orbit) 0 := by
  intro x
  simp only [envelopeObjectiveValue, intervalIntegral.integral_same]
  by_cases hx : x = 0
  · simp [hx]
  · exact le_of_lt (envelopeObjective_pos hL hg orbit slope_bound hx)

theorem envelopeObjective_zero_is_unique
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (minimum : IsGlobalMin (envelopeObjectiveValue L orbit) x) :
    x = 0 := by
  by_contra hx
  have positive_value := envelopeObjective_pos hL hg orbit slope_bound hx
  have at_zero := minimum 0
  simp [envelopeObjectiveValue] at at_zero
  change 0 < ∫ u in 0..x, oddGradientEnvelope L orbit u at positive_value
  linarith

theorem envelopeObjective_linear_lower
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : 1 ≤ |x|) :
    oddGradientEnvelope L orbit 1 * (|x| - 1) ≤
      envelopeObjectiveValue L orbit x := by
  have convex := envelopeObjective_convex hL hg orbit slope_bound
  have minimum := envelopeObjective_zero_is_minimizer hL hg orbit slope_bound
  have gradient_neg_one :
      oddGradientEnvelope L orbit (-1) = -oddGradientEnvelope L orbit 1 := by
    norm_num [oddGradientEnvelope]
  by_cases hx_nonnegative : 0 ≤ x
  · rw [abs_of_nonneg hx_nonnegative] at hx ⊢
    by_cases hx_one : x = 1
    · subst x
      simpa [envelopeObjectiveValue] using minimum 1
    · have hx_strict : 1 < x := lt_of_le_of_ne hx (Ne.symm hx_one)
      have secant := convex.deriv_le_slope
        (x := 1) (y := x) (by simp) (by simp) hx_strict
        (envelopeObjective_hasDerivAt hL hg orbit slope_bound 1).differentiableAt
      rw [(envelopeObjective_hasDerivAt hL hg orbit slope_bound 1).deriv,
        slope_def_field] at secant
      have scaled := (le_div_iff₀ (sub_pos.mpr hx_strict)).1 secant
      have value_one_nonnegative : 0 ≤ envelopeObjectiveValue L orbit 1 := by
        simpa [envelopeObjectiveValue] using minimum 1
      nlinarith
  · have hx_negative : x < 0 := lt_of_not_ge hx_nonnegative
    rw [abs_of_neg hx_negative] at hx ⊢
    by_cases hx_neg_one : x = -1
    · subst x
      simpa [envelopeObjectiveValue] using minimum (-1)
    · have hx_strict : x < -1 := by
        have hx_le : x ≤ -1 := by linarith
        exact lt_of_le_of_ne hx_le hx_neg_one
      have secant := convex.slope_le_deriv
        (x := x) (y := -1) (by simp) (by simp) hx_strict
        (envelopeObjective_hasDerivAt hL hg orbit slope_bound (-1)).differentiableAt
      rw [(envelopeObjective_hasDerivAt hL hg orbit slope_bound (-1)).deriv,
        gradient_neg_one, slope_def_field] at secant
      have scaled := (div_le_iff₀ (sub_pos.mpr hx_strict)).1 secant
      have value_neg_one_nonnegative : 0 ≤ envelopeObjectiveValue L orbit (-1) := by
        simpa [envelopeObjectiveValue] using minimum (-1)
      nlinarith

theorem envelopeObjective_coercive
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    CoerciveAtInfinity (envelopeObjectiveValue L orbit) := by
  intro B
  let c := oddGradientEnvelope L orbit 1
  have c_positive : 0 < c :=
    oddGradientEnvelope_pos hL hg orbit slope_bound (x := 1) (by norm_num)
  refine ⟨1 + |B| / c, ?_, ?_⟩
  · positivity
  · intro x hx
    rw [Real.norm_eq_abs] at hx
    have abs_one : 1 ≤ |x| := by
      have quotient_nonnegative : 0 ≤ |B| / c := div_nonneg (abs_nonneg B) c_positive.le
      linarith
    have quotient_bound : |B| / c ≤ |x| - 1 := by linarith
    have absolute_bound : |B| ≤ c * (|x| - 1) := by
      have scaled := (div_le_iff₀ c_positive).1 quotient_bound
      nlinarith
    have linear_bound := envelopeObjective_linear_lower hL hg orbit slope_bound abs_one
    change c * (|x| - 1) ≤ envelopeObjectiveValue L orbit x at linear_bound
    exact (le_abs_self B).trans (absolute_bound.trans linear_bound)

def envelopeObjective
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    C11Objective ℝ L where
  value := envelopeObjectiveValue L orbit
  gradient := oddGradientEnvelope L orbit
  convex_value := envelopeObjective_convex hL hg orbit slope_bound
  hasGradient_value := fun x => by
    simpa using (envelopeObjective_hasDerivAt hL hg orbit slope_bound x).hasGradientAt
  lipschitz_gradient := fun x y => by
    simpa only [Real.norm_eq_abs] using
      oddGradientEnvelope_abs_sub_le hL hg orbit slope_bound x y
  has_minimizer := ⟨0, envelopeObjective_zero_is_minimizer hL hg orbit slope_bound⟩

/-- A global convex `C¹,¹` realization of inverse-orbit samples. -/
structure InverseOrbitRealization (α L s : ℝ) (g : ℕ → ℝ)
    (inverse : InverseOrbit α s g) where
  objective : C11Objective ℝ L
  zero_is_minimizer : IsGlobalMin objective.value 0
  zero_is_unique : ∀ x, IsGlobalMin objective.value x → x = 0
  coercive : CoerciveAtInfinity objective.value
  sample_gradient : ∀ n, 1 ≤ n → objective.gradient (inverse.query n) = g n

/-- The concrete envelope realization, retaining its definitional normalization. -/
def canonicalInverseOrbitRealization
    {α L s : ℝ} {g : ℕ → ℝ}
    (hL : 0 < L) (hg : AdmissibleGradientSequence g)
    (inverse : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) inverse) :
    InverseOrbitRealization α L s g inverse where
  objective := envelopeObjective hL.le hg inverse slope_bound
  zero_is_minimizer := envelopeObjective_zero_is_minimizer hL.le hg inverse slope_bound
  zero_is_unique := fun _ minimum =>
    envelopeObjective_zero_is_unique hL.le hg inverse slope_bound minimum
  coercive := envelopeObjective_coercive hL.le hg inverse slope_bound
  sample_gradient := fun _ hn =>
    oddGradientEnvelope_query hL.le hg inverse slope_bound hn

theorem inverseOrbit_hasConvexC11Interpolant
    {α L s : ℝ} {g : ℕ → ℝ}
    (hL : 0 < L) (hg : AdmissibleGradientSequence g)
    (inverse : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) inverse) :
    Nonempty (InverseOrbitRealization α L s g inverse) :=
  ⟨canonicalInverseOrbitRealization hL hg inverse slope_bound⟩

theorem InverseOrbitRealization.follows_nagCD
    {α L s : ℝ} {g : ℕ → ℝ} {inverse : InverseOrbit α s g}
    (realization : InverseOrbitRealization α L s g inverse) :
    NAGCD α s realization.objective.gradient inverse.position := by
  intro n hn
  have query_identity :
      inverse.position n + momentum α n *
          (inverse.position n - inverse.position (n - 1)) = inverse.query n := by
    rw [inverse.query_eq n hn, inverse.velocity_position n hn]
    ring
  change inverse.position (n + 1) =
    (inverse.position n + momentum α n *
      (inverse.position n - inverse.position (n - 1))) -
      s * realization.objective.gradient
        (inverse.position n + momentum α n *
          (inverse.position n - inverse.position (n - 1)))
  rw [query_identity, realization.sample_gradient n hn]
  exact (inverse.exact_step n hn).symm

theorem constantGradientBlock_lowerBound
    {α L s : ℝ} {g : ℕ → ℝ}
    (hα : 3 < α) (hs : 0 < s) (hg : AdmissibleGradientSequence g)
    (inverse : InverseOrbit α s g)
    (realization : InverseOrbitRealization α L s g inverse)
    (n : ℕ) (c : ℝ) (hn : 8 ≤ n)
    (block : ∀ k, n ≤ k → k ≤ 2 * n → g k = c) :
    (s * Real.exp (-α) / 6) * c ^ 2 * (n : ℝ) ^ 2 ≤
      realization.objective.value (inverse.position n) -
        realization.objective.value 0 := by
  let m := 2 * n - 1
  have hn_one : 1 ≤ n := by omega
  have hm_lower : n ≤ m := by simp [m]; omega
  have hm_upper : m ≤ 2 * n := by simp [m]
  have hm_one : 1 ≤ m := hn_one.trans hm_lower
  have c_positive : 0 < c := by
    rw [← block n le_rfl (by omega)]
    exact hg.positive n hn_one
  have velocity_n_positive : 0 < inverse.velocity n := by
    rw [inverse.velocity_eq_inverseVelocity hn_one]
    exact inverseVelocity_pos hα hs hg.positive (by omega)
  have query_n_lt_position : inverse.query n < inverse.position n := by
    rw [inverse.query_eq n hn_one]
    have momentum_n_positive := momentum_pos hα (by omega : 2 ≤ n)
    nlinarith
  have query_m_lt_query_n : inverse.query m < inverse.query n := by
    have later_le : inverse.query m ≤ inverse.query (n + 1) :=
      inverse.query_antitone (by omega) (by simp [m]; omega)
    exact later_le.trans_lt (inverse.query_strictDecrease n hn_one)
  have query_m_lt_position : inverse.query m < inverse.position n :=
    query_m_lt_query_n.trans query_n_lt_position
  have derivative_at_m :
      HasDerivAt realization.objective.value c (inverse.query m) := by
    simpa [realization.sample_gradient m hm_one, block m hm_lower hm_upper] using
      (realization.objective.hasGradient_value (inverse.query m)).hasDerivAt
  have slope_lower := realization.objective.convex_value.le_slope_of_hasDerivAt
    (x := inverse.query m) (y := inverse.position n)
    (Set.mem_univ _) (Set.mem_univ _) query_m_lt_position derivative_at_m
  rw [slope_def_field] at slope_lower
  have secant_lower :
      c * (inverse.position n - inverse.query m) ≤
        realization.objective.value (inverse.position n) -
          realization.objective.value (inverse.query m) :=
    (le_div_iff₀ (sub_pos.mpr query_m_lt_position)).1 slope_lower
  have query_lower := inverse.query_constantBlock_lower hα hs hg n c hn block
  have query_gap_le_position_gap :
      inverse.query n - inverse.query m ≤ inverse.position n - inverse.query m := by
    exact sub_le_sub_right query_n_lt_position.le _
  have scaled_query_lower := mul_le_mul_of_nonneg_left query_lower c_positive.le
  have scaled_gap_order :=
    mul_le_mul_of_nonneg_left query_gap_le_position_gap c_positive.le
  have minimum_bound := realization.zero_is_minimizer (inverse.query m)
  calc
    (s * Real.exp (-α) / 6) * c ^ 2 * (n : ℝ) ^ 2 =
        c * (s * c * Real.exp (-α) * (n : ℝ) ^ 2 / 6) := by ring
    _ ≤ c * (inverse.query n - inverse.query m) := scaled_query_lower
    _ ≤ c * (inverse.position n - inverse.query m) := scaled_gap_order
    _ ≤ realization.objective.value (inverse.position n) -
        realization.objective.value (inverse.query m) := secant_lower
    _ ≤ realization.objective.value (inverse.position n) -
        realization.objective.value 0 := by linarith

theorem four_pow_mul_inverse_two_pow_sq (j : ℕ) :
    (4 : ℝ) ^ j * (((2 : ℝ)⁻¹) ^ j) ^ 2 = 1 := by
  have inverse_power_sq :
      (((2 : ℝ)⁻¹) ^ j) ^ 2 = (((2 : ℝ)⁻¹) ^ 2) ^ j := by
    calc
      (((2 : ℝ)⁻¹) ^ j) ^ 2 = ((2 : ℝ)⁻¹) ^ (j * 2) :=
        (pow_mul ((2 : ℝ)⁻¹) j 2).symm
      _ = ((2 : ℝ)⁻¹) ^ (2 * j) := by rw [Nat.mul_comm]
      _ = (((2 : ℝ)⁻¹) ^ 2) ^ j := pow_mul ((2 : ℝ)⁻¹) 2 j
  rw [inverse_power_sq, ← mul_pow]
  norm_num

/-- The scalar construction retains zero minimum value, evenness, and a positive
initial point so that its radius can subsequently be prescribed. -/
theorem nagCD_noPointwiseUniversalGain_dimOne_normalized
    (α L s : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (G : Gain) :
    ∃ hard : HardInstance ℝ α L s G,
      hard.minimizer = 0 ∧ hard.objective.value 0 = 0 ∧
        Function.Even hard.objective.value ∧ 0 < hard.orbit 1 := by
  clear hsL
  let threshold := 2 * (α + 1) / (s * L * Real.exp (-α))
  obtain ⟨base, hbase_real⟩ := exists_nat_ge (max (8 : ℝ) threshold)
  have hbase : 8 ≤ base := by
    exact_mod_cast (le_max_left (8 : ℝ) threshold |>.trans hbase_real)
  have coefficient_positive : 0 < s * L * Real.exp (-α) := by positivity
  have threshold_div : threshold ≤ (base : ℝ) :=
    (le_max_right (8 : ℝ) threshold).trans hbase_real
  have threshold_bound :
      2 * (α + 1) ≤ s * L * Real.exp (-α) * (base : ℝ) := by
    have scaled := (div_le_iff₀ coefficient_positive).1 threshold_div
    simpa [threshold, mul_comm] using scaled
  let g := diagonalGradient G base
  have hg : AdmissibleGradientSequence g :=
    diagonalGradient_admissible G (by omega)
  let inverse : InverseOrbit α s g :=
    canonicalInverseOrbit hα hs hg (inverseVelocity_summable hα hs hg)
  have slope_bound : InterpolationSlopeBound (L := L) inverse := by
    exact diagonalGradient_slopeBound hα hL hs G hbase threshold_bound inverse
  let realization : InverseOrbitRealization α L s g inverse :=
    canonicalInverseOrbitRealization hL hg inverse slope_bound
  let hard : HardInstance ℝ α L s G := {
    objective := realization.objective
    minimizer := 0
    is_minimizer := realization.zero_is_minimizer
    unique_minimizer := realization.zero_is_unique
    coercive := realization.coercive
    orbit := inverse.position
    initialization := inverse.position_zero
    follows_nagCD := realization.follows_nagCD
    weightedResidual_unbounded := by
      intro bounded
      rcases bounded with ⟨B, hB⟩
      let A := s * Real.exp (-α) / 6
      have hA : 0 < A := by positivity
      obtain ⟨j, hj⟩ := exists_nat_gt (B / A)
      let N := diagonalEndpoint G base (j + 1)
      let c := diagonalHeight G base (j + 1)
      have hN : 8 ≤ N := hbase.trans (diagonalEndpoint_succ_ge_base G base j)
      have hN_ne : (N : ℝ) ≠ 0 := by positivity
      have block : ∀ k, N ≤ k → k ≤ 2 * N → g k = c := by
        intro k hk_lower hk_upper
        exact diagonalGradient_witnessBlock G base j k hk_lower hk_upper
      have residual_lower := constantGradientBlock_lowerBound hα hs hg inverse
        realization N c hN block
      have multiplier_nonnegative : 0 ≤ (N : ℝ) ^ 2 * G N := by
        exact mul_nonneg (sq_nonneg _) (le_of_lt (G.positive N))
      have weighted_lower :=
        mul_le_mul_of_nonneg_left residual_lower multiplier_nonnegative
      have gain_lower := diagonalEndpoint_gain_lower G base j
      have dyadic_nonnegative :
          0 ≤ A * (((2 : ℝ)⁻¹) ^ (j + 1)) ^ 2 := by positivity
      have scaled_gain := mul_le_mul_of_nonneg_left gain_lower dyadic_nonnegative
      have endpoint_lower :
          A * ((j + 1 : ℕ) : ℝ) ≤
            weightedResidual G realization.objective 0 inverse.position N := by
        calc
          A * ((j + 1 : ℕ) : ℝ) =
              (A * (((2 : ℝ)⁻¹) ^ (j + 1)) ^ 2) *
                (((j + 1 : ℕ) : ℝ) * (4 : ℝ) ^ (j + 1)) := by
                  symm
                  calc
                    (A * (((2 : ℝ)⁻¹) ^ (j + 1)) ^ 2) *
                        (((j + 1 : ℕ) : ℝ) * (4 : ℝ) ^ (j + 1)) =
                        A * ((j + 1 : ℕ) : ℝ) *
                          ((4 : ℝ) ^ (j + 1) *
                            (((2 : ℝ)⁻¹) ^ (j + 1)) ^ 2) := by ring
                    _ = A * ((j + 1 : ℕ) : ℝ) := by
                      rw [four_pow_mul_inverse_two_pow_sq]
                      ring
          _ ≤ (A * (((2 : ℝ)⁻¹) ^ (j + 1)) ^ 2) * G N := scaled_gain
          _ = (N : ℝ) ^ 2 * G N * (A * c ^ 2 * (N : ℝ) ^ 2) := by
                have c_eq :
                    c = ((2 : ℝ)⁻¹) ^ (j + 1) / (N : ℝ) ^ 2 := by rfl
                rw [c_eq]
                field_simp [hN_ne]
          _ ≤ (N : ℝ) ^ 2 * G N *
              (realization.objective.value (inverse.position N) -
                realization.objective.value 0) := weighted_lower
          _ = weightedResidual G realization.objective 0 inverse.position N := by
                rfl
      have bounded_at_endpoint :
          weightedResidual G realization.objective 0 inverse.position N ≤ B :=
        hB (Set.mem_range_self N)
      have B_lt_stage : B < A * ((j + 1 : ℕ) : ℝ) := by
        have B_lt_j : B < (j : ℝ) * A :=
          (div_lt_iff₀ hA).1 hj
        push_cast
        nlinarith
      linarith
  }
  refine ⟨hard, rfl, ?_, ?_, inverse.position_positive 1 le_rfl⟩
  · change envelopeObjectiveValue L inverse 0 = 0
    simp [envelopeObjectiveValue]
  · exact envelopeObjectiveValue_even hL.le hg inverse slope_bound

theorem nagCD_noPointwiseUniversalGain_dimOne
    (α L s : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (G : Gain) :
    Nonempty (HardInstance ℝ α L s G) ∧
      ¬PointwiseUniversalGain ℝ α L s G := by
  obtain ⟨hard, _⟩ :=
    nagCD_noPointwiseUniversalGain_dimOne_normalized α L s hα hL hs hsL G
  exact ⟨⟨hard⟩, hard.not_pointwiseUniversalGain⟩

/-- The first coordinate in a positive finite dimension. -/
def firstIndex {d : ℕ} (hd : 0 < d) : Fin d := ⟨0, hd⟩

theorem HardInstance.smoothness_pos
    {α L s : ℝ} {G : Gain} (hard : HardInstance ℝ α L s G) :
    0 < L := by
  have hL_nonnegative : 0 ≤ L := by
    calc
      0 ≤ ‖hard.objective.gradient 0 - hard.objective.gradient 1‖ := norm_nonneg _
      _ ≤ L * ‖(0 : ℝ) - 1‖ := hard.objective.lipschitz_gradient 0 1
      _ = L := by norm_num
  by_contra hL_not_positive
  have hL_zero : L = 0 := by linarith
  have gradient_constant : ∀ x y : ℝ,
      hard.objective.gradient x = hard.objective.gradient y := by
    intro x y
    have bound := hard.objective.lipschitz_gradient x y
    have bound_zero :
        ‖hard.objective.gradient x - hard.objective.gradient y‖ ≤ 0 := by
      simpa only [hL_zero, zero_mul] using bound
    exact sub_eq_zero.mp
      (norm_eq_zero.mp (le_antisymm bound_zero (norm_nonneg _)))
  have local_minimum : IsLocalMin hard.objective.value hard.minimizer :=
    Filter.Eventually.of_forall hard.is_minimizer
  have gradient_minimizer_zero : hard.objective.gradient hard.minimizer = 0 := by
    have derivative_zero := local_minimum.deriv_eq_zero
    exact ((hard.objective.hasGradient_value hard.minimizer).hasDerivAt.deriv).symm.trans
      derivative_zero
  have gradient_zero : ∀ x : ℝ, hard.objective.gradient x = 0 := by
    intro x
    rw [gradient_constant x hard.minimizer, gradient_minimizer_zero]
  let next := hard.minimizer + 1
  have minimizer_lt_next : hard.minimizer < next := by simp [next]
  have derivative_minimizer :
      HasDerivAt hard.objective.value 0 hard.minimizer := by
    simpa [gradient_minimizer_zero] using
      (hard.objective.hasGradient_value hard.minimizer).hasDerivAt
  have derivative_next : HasDerivAt hard.objective.value 0 next := by
    simpa [gradient_zero next] using
      (hard.objective.hasGradient_value next).hasDerivAt
  have slope_lower := hard.objective.convex_value.le_slope_of_hasDerivAt
    (x := hard.minimizer) (y := next) (Set.mem_univ _) (Set.mem_univ _)
    minimizer_lt_next derivative_minimizer
  have slope_upper := hard.objective.convex_value.slope_le_deriv
    (x := hard.minimizer) (y := next) (Set.mem_univ _) (Set.mem_univ _)
    minimizer_lt_next derivative_next.differentiableAt
  rw [slope_def_field] at slope_lower slope_upper
  rw [derivative_next.deriv] at slope_upper
  have value_eq : hard.objective.value next = hard.objective.value hard.minimizer := by
    have denominator_positive : 0 < next - hard.minimizer := sub_pos.mpr minimizer_lt_next
    have lower_scaled := (le_div_iff₀ denominator_positive).1 slope_lower
    have upper_scaled := (div_le_iff₀ denominator_positive).1 slope_upper
    linarith
  have next_is_minimizer : IsGlobalMin hard.objective.value next := by
    intro x
    rw [value_eq]
    exact hard.is_minimizer x
  have next_eq := hard.unique_minimizer next next_is_minimizer
  simp [next] at next_eq

noncomputable def separableCoordinate {d : ℕ} (i : Fin d) :
    ModelSpace d →L[ℝ] ℝ :=
  (ContinuousLinearMap.proj (R := ℝ) i).comp
    (PiLp.continuousLinearEquiv 2 ℝ (fun _ : Fin d => ℝ)).toContinuousLinearMap

noncomputable def separableValue
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L) :
    ModelSpace d → ℝ :=
  (objective.value ∘ separableCoordinate (firstIndex hd)) + fun z =>
    (L / 2) * ∑ i : Fin d,
      if i = firstIndex hd then 0 else (separableCoordinate i z) ^ 2

noncomputable def separableDerivative
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) : ModelSpace d →L[ℝ] ℝ :=
  (objective.gradient (z (firstIndex hd))) • separableCoordinate (firstIndex hd) +
    (L / 2) • ∑ i : Fin d,
      if i = firstIndex hd then 0 else (2 * z i) • separableCoordinate i

noncomputable def separableGradient
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) : ModelSpace d :=
  (InnerProductSpace.toDual ℝ (ModelSpace d)).symm
    (separableDerivative hd objective z)

theorem separableValue_hasGradientAt
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) :
    HasGradientAt (separableValue hd objective)
      (separableGradient hd objective z) z := by
  let i0 := firstIndex hd
  have scalar_part :=
    (objective.hasGradient_value (z i0)).hasDerivAt.comp_hasFDerivAt z
      (separableCoordinate i0).hasFDerivAt
  have square_parts : ∀ i ∈ (Finset.univ : Finset (Fin d)),
      HasFDerivAt
        (fun w : ModelSpace d =>
          if i = i0 then 0 else (separableCoordinate i w) ^ 2)
        (if i = i0 then 0 else (2 * z i) • separableCoordinate i) z := by
    intro i hi
    by_cases h : i = i0
    · subst i
      simpa using (hasFDerivAt_const (x := z) (c := (0 : ℝ)))
    · simpa [h, separableCoordinate, Nat.cast_ofNat, mul_comm] using
        ((separableCoordinate i).hasFDerivAt.pow 2)
  have transverse := HasFDerivAt.sum square_parts
  have total := scalar_part.add (transverse.const_mul (L / 2))
  simpa [separableValue, separableGradient, separableDerivative,
    separableCoordinate, i0] using total.hasGradientAt

theorem separableGradient_apply
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) (i : Fin d) :
    separableGradient hd objective z i =
      if i = firstIndex hd then
        objective.gradient (z (firstIndex hd))
      else L * z i := by
  let explicit : ModelSpace d := WithLp.toLp 2 (fun i =>
    if i = firstIndex hd then
      objective.gradient (z (firstIndex hd))
    else L * z i)
  have vector_eq : separableGradient hd objective z = explicit := by
    apply (InnerProductSpace.toDual ℝ (ModelSpace d)).injective
    apply ContinuousLinearMap.ext
    intro v
    simp [separableGradient, separableDerivative, separableCoordinate, explicit,
      PiLp.inner_apply, RCLike.inner_apply, Finset.mul_sum]
    have scalar_as_sum :
        objective.gradient (z (firstIndex hd)) * v (firstIndex hd) =
          ∑ x : Fin d, if x = firstIndex hd then
            objective.gradient (z (firstIndex hd)) * v x else 0 := by simp
    rw [scalar_as_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro x hx
    by_cases h : x = firstIndex hd <;> simp [h] <;> ring
  rw [vector_eq]

theorem separableGradient_lipschitz
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) (x y : ModelSpace d) :
    ‖separableGradient hd objective x - separableGradient hd objective y‖ ≤
      L * ‖x - y‖ := by
  have coordinate_bound : ∀ i : Fin d,
      ‖(separableGradient hd objective x - separableGradient hd objective y) i‖ ≤
        L * ‖(x - y) i‖ := by
    intro i
    change ‖separableGradient hd objective x i -
        separableGradient hd objective y i‖ ≤ L * ‖x i - y i‖
    rw [separableGradient_apply, separableGradient_apply]
    by_cases h : i = firstIndex hd
    · simp only [h, if_pos]
      exact objective.lipschitz_gradient _ _
    · simp only [h, if_false, Real.norm_eq_abs]
      have equality : |L * x i - L * y i| = L * |x i - y i| := by
        rw [show L * x i - L * y i = L * (x i - y i) by ring,
          abs_mul, abs_of_nonneg hL]
      exact equality.le
  have coordinate_sq_bound : ∀ i : Fin d,
      ‖(separableGradient hd objective x - separableGradient hd objective y) i‖ ^ 2 ≤
        L ^ 2 * ‖(x - y) i‖ ^ 2 := by
    intro i
    have squared := mul_self_le_mul_self (norm_nonneg _) (coordinate_bound i)
    calc
      ‖(separableGradient hd objective x -
          separableGradient hd objective y) i‖ ^ 2 =
          ‖(separableGradient hd objective x -
            separableGradient hd objective y) i‖ *
            ‖(separableGradient hd objective x -
              separableGradient hd objective y) i‖ := pow_two _
      _ ≤ (L * ‖(x - y) i‖) * (L * ‖(x - y) i‖) := squared
      _ = L ^ 2 * ‖(x - y) i‖ ^ 2 := by ring
  have norm_sq_bound :
      ‖separableGradient hd objective x - separableGradient hd objective y‖ ^ 2 ≤
        (L * ‖x - y‖) ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    calc
      (∑ i, ‖(separableGradient hd objective x -
          separableGradient hd objective y) i‖ ^ 2) ≤
          ∑ i, L ^ 2 * ‖(x - y) i‖ ^ 2 := by
            exact Finset.sum_le_sum fun i hi => coordinate_sq_bound i
      _ = L ^ 2 * ∑ i, ‖(x - y) i‖ ^ 2 := by rw [Finset.mul_sum]
      _ = (L * ‖x - y‖) ^ 2 := by
            rw [← EuclideanSpace.norm_sq_eq]
            ring
  have right_nonnegative : 0 ≤ L * ‖x - y‖ := mul_nonneg hL (norm_nonneg _)
  nlinarith [norm_nonneg
    (separableGradient hd objective x - separableGradient hd objective y)]

noncomputable def separableLift
    {d : ℕ} (hd : 0 < d) (x : ℝ) : ModelSpace d :=
  WithLp.toLp 2 (fun i => if i = firstIndex hd then x else 0)

@[simp]
theorem separableLift_apply
    {d : ℕ} (hd : 0 < d) (x : ℝ) (i : Fin d) :
    separableLift hd x i = if i = firstIndex hd then x else 0 := by
  rfl

theorem separableSquareSum_nonneg
    {d : ℕ} (hd : 0 < d) (z : ModelSpace d) :
    0 ≤ ∑ i : Fin d, if i = firstIndex hd then 0 else (z i) ^ 2 := by
  exact Finset.sum_nonneg fun i hi => by split <;> positivity

theorem separableSquareSum_norm_sq
    {d : ℕ} (hd : 0 < d) (z : ModelSpace d) :
    ‖z‖ ^ 2 = (z (firstIndex hd)) ^ 2 +
      ∑ i : Fin d, if i = firstIndex hd then 0 else (z i) ^ 2 := by
  rw [EuclideanSpace.norm_sq_eq]
  calc
    (∑ i : Fin d, ‖z i‖ ^ 2) =
        ∑ i : Fin d,
          ((if i = firstIndex hd then (z (firstIndex hd)) ^ 2 else 0) +
            if i = firstIndex hd then 0 else (z i) ^ 2) := by
      apply Finset.sum_congr rfl
      intro i hi
      by_cases h : i = firstIndex hd
      · subst i
        simp [Real.norm_eq_abs]
      · simp [h, Real.norm_eq_abs]
    _ = (z (firstIndex hd)) ^ 2 +
        ∑ i : Fin d, if i = firstIndex hd then 0 else (z i) ^ 2 := by
      rw [Finset.sum_add_distrib]
      simp

theorem separableValue_lift
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (x : ℝ) :
    separableValue hd objective (separableLift hd x) = objective.value x := by
  have first_coordinate :
      separableCoordinate (firstIndex hd) (separableLift hd x) = x := by
    simp [separableCoordinate, separableLift]
  have transverse_zero :
      (∑ i : Fin d, if i = firstIndex hd then 0
        else (separableCoordinate i (separableLift hd x)) ^ 2) = 0 := by
    apply Finset.sum_eq_zero
    intro i hi
    by_cases h : i = firstIndex hd <;>
      simp [h, separableCoordinate, separableLift]
  simp only [separableValue, Pi.add_apply, Function.comp_apply]
  rw [first_coordinate, transverse_zero, mul_zero, add_zero]

theorem separableLift_norm_sq
    {d : ℕ} (hd : 0 < d) (x : ℝ) :
    ‖separableLift hd x‖ ^ 2 = ‖x‖ ^ 2 := by
  rw [EuclideanSpace.norm_sq_eq]
  calc
    (∑ i : Fin d, ‖separableLift hd x i‖ ^ 2) =
        ∑ i : Fin d, if i = firstIndex hd then ‖x‖ ^ 2 else 0 := by
      apply Finset.sum_congr rfl
      intro i hi
      by_cases h : i = firstIndex hd <;>
        simp [h, separableLift, Real.norm_eq_abs]
    _ = ‖x‖ ^ 2 := by simp

theorem separableValue_convex
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) :
    ConvexOn ℝ Set.univ (separableValue hd objective) := by
  constructor
  · exact convex_univ
  · intro x hx y hy a b ha hb hab
    have scalar_bound := objective.convex_value.2
      (Set.mem_univ (x (firstIndex hd))) (Set.mem_univ (y (firstIndex hd)))
      ha hb hab
    have square_bound : ∀ i : Fin d,
        (if i = firstIndex hd then 0
          else (a * x i + b * y i) ^ 2) ≤
        a * (if i = firstIndex hd then 0 else (x i) ^ 2) +
          b * (if i = firstIndex hd then 0 else (y i) ^ 2) := by
      intro i
      by_cases hi : i = firstIndex hd
      · simp [hi]
      · simp only [hi, if_false]
        nlinarith [mul_nonneg (mul_nonneg ha hb) (sq_nonneg (x i - y i))]
    have sum_bound :
        (∑ i : Fin d, if i = firstIndex hd then 0
          else (a * x i + b * y i) ^ 2) ≤
        a * (∑ i : Fin d, if i = firstIndex hd then 0 else (x i) ^ 2) +
          b * (∑ i : Fin d, if i = firstIndex hd then 0 else (y i) ^ 2) := by
      calc
        _ ≤ ∑ i : Fin d,
            (a * (if i = firstIndex hd then 0 else (x i) ^ 2) +
              b * (if i = firstIndex hd then 0 else (y i) ^ 2)) :=
          Finset.sum_le_sum fun i hi => square_bound i
        _ = _ := by rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    have scaled_sum_bound := mul_le_mul_of_nonneg_left sum_bound (by positivity : 0 ≤ L / 2)
    have scalar_bound' :
        objective.value (a * x (firstIndex hd) + b * y (firstIndex hd)) ≤
          a * objective.value (x (firstIndex hd)) +
            b * objective.value (y (firstIndex hd)) := by
      simpa only [smul_eq_mul] using scalar_bound
    have scaled_sum_bound' :
        (L / 2) *
            (∑ i : Fin d, if i = firstIndex hd then 0
              else (a * x i + b * y i) ^ 2) ≤
          a * ((L / 2) * ∑ i : Fin d,
            if i = firstIndex hd then 0 else (x i) ^ 2) +
          b * ((L / 2) * ∑ i : Fin d,
            if i = firstIndex hd then 0 else (y i) ^ 2) := by
      calc
        _ ≤ (L / 2) *
            (a * (∑ i : Fin d, if i = firstIndex hd then 0 else (x i) ^ 2) +
              b * (∑ i : Fin d, if i = firstIndex hd then 0 else (y i) ^ 2)) :=
          scaled_sum_bound
        _ = _ := by ring
    change objective.value (a * x (firstIndex hd) + b * y (firstIndex hd)) +
        (L / 2) *
          (∑ i : Fin d, if i = firstIndex hd then 0
            else (a * x i + b * y i) ^ 2) ≤
      a * (objective.value (x (firstIndex hd)) +
          (L / 2) * ∑ i : Fin d,
            if i = firstIndex hd then 0 else (x i) ^ 2) +
        b * (objective.value (y (firstIndex hd)) +
          (L / 2) * ∑ i : Fin d,
            if i = firstIndex hd then 0 else (y i) ^ 2)
    nlinarith

theorem separableLift_isGlobalMin
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) {minimizer : ℝ}
    (is_minimizer : IsGlobalMin objective.value minimizer) :
    IsGlobalMin (separableValue hd objective) (separableLift hd minimizer) := by
  intro z
  rw [separableValue_lift]
  have scalar_lower := is_minimizer (z (firstIndex hd))
  have transverse_nonnegative := separableSquareSum_nonneg hd z
  change objective.value minimizer ≤
    objective.value (z (firstIndex hd)) +
      (L / 2) * ∑ i : Fin d,
        if i = firstIndex hd then 0 else (z i) ^ 2
  nlinarith [mul_nonneg (by positivity : 0 ≤ L / 2) transverse_nonnegative]

theorem separableLift_isUniqueMin
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 < L)
    (objective : C11Objective ℝ L) {minimizer : ℝ}
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    {z : ModelSpace d} (z_is_minimizer : IsGlobalMin (separableValue hd objective) z) :
    z = separableLift hd minimizer := by
  have transverse_nonnegative := separableSquareSum_nonneg hd z
  have first_is_minimizer : IsGlobalMin objective.value (z (firstIndex hd)) := by
    intro y
    have bound := z_is_minimizer (separableLift hd y)
    rw [separableValue_lift] at bound
    change objective.value (z (firstIndex hd)) +
        (L / 2) * (∑ i : Fin d,
          if i = firstIndex hd then 0 else (z i) ^ 2) ≤ objective.value y at bound
    nlinarith [mul_nonneg (by positivity : 0 ≤ L / 2) transverse_nonnegative]
  have first_eq : z (firstIndex hd) = minimizer :=
    unique_minimizer _ first_is_minimizer
  have minimum_comparison := z_is_minimizer (separableLift hd minimizer)
  rw [separableValue_lift] at minimum_comparison
  change objective.value (z (firstIndex hd)) +
      (L / 2) * (∑ i : Fin d,
        if i = firstIndex hd then 0 else (z i) ^ 2) ≤
      objective.value minimizer at minimum_comparison
  have transverse_sum_zero :
      (∑ i : Fin d, if i = firstIndex hd then 0 else (z i) ^ 2) = 0 := by
    rw [first_eq] at minimum_comparison
    nlinarith [mul_pos hL (by norm_num : 0 < (2 : ℝ))]
  apply PiLp.ext
  intro i
  by_cases hi : i = firstIndex hd
  · subst i
    simp [first_eq]
  · have term_zero :=
      (Finset.sum_eq_zero_iff_of_nonneg
        (s := Finset.univ)
        (f := fun j : Fin d => if j = firstIndex hd then 0 else (z j) ^ 2)
        (fun j hj => by split <;> positivity)).1 transverse_sum_zero i (Finset.mem_univ i)
    simp only [hi, if_false] at term_zero
    have zi_zero : z i = 0 := by nlinarith
    simp [separableLift, hi, zi_zero]

theorem separableValue_coercive
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 < L)
    (objective : C11Objective ℝ L) {minimizer : ℝ}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (scalar_coercive : CoerciveAtInfinity objective.value) :
    CoerciveAtInfinity (separableValue hd objective) := by
  intro B
  rcases scalar_coercive B with ⟨R, hR, scalar_large⟩
  let gap := max 0 (B - objective.value minimizer)
  let T := 2 * gap / L
  have hgap : 0 ≤ gap := le_max_left _ _
  have hT : 0 ≤ T := div_nonneg (mul_nonneg (by norm_num) hgap) hL.le
  have scaled_T : (L / 2) * T = gap := by
    dsimp [T]
    field_simp [ne_of_gt hL]
  let radius := R + T + 1
  have radius_nonnegative : 0 ≤ radius := by dsimp [radius]; positivity
  refine ⟨radius, radius_nonnegative, ?_⟩
  intro z hz
  have transverse_nonnegative := separableSquareSum_nonneg hd z
  by_cases first_large : R ≤ ‖z (firstIndex hd)‖
  · have scalar_bound := scalar_large (z (firstIndex hd)) first_large
    change B ≤ objective.value (z (firstIndex hd)) +
      (L / 2) * ∑ i : Fin d,
        if i = firstIndex hd then 0 else (z i) ^ 2
    nlinarith [mul_nonneg (by positivity : 0 ≤ L / 2) transverse_nonnegative]
  · have radius_sq_le_norm_sq := mul_self_le_mul_self radius_nonnegative hz
    have radius_dominates : R ^ 2 + T ≤ radius ^ 2 := by
      dsimp [radius]
      nlinarith [mul_nonneg hR hT, sq_nonneg T]
    have norm_sq_lower : R ^ 2 + T ≤ ‖z‖ ^ 2 := by
      nlinarith
    have first_abs_lt : |z (firstIndex hd)| < R := by
      simpa [Real.norm_eq_abs] using lt_of_not_ge first_large
    have first_sq_lt : (z (firstIndex hd)) ^ 2 < R ^ 2 := by
      calc
        (z (firstIndex hd)) ^ 2 = |z (firstIndex hd)| ^ 2 := by
          rw [sq_abs]
        _ < R ^ 2 := by
          simpa only [pow_two] using
            (mul_self_lt_mul_self (abs_nonneg (z (firstIndex hd))) first_abs_lt)
    have square_split := separableSquareSum_norm_sq hd z
    have transverse_ge_T : T ≤
        ∑ i : Fin d, if i = firstIndex hd then 0 else (z i) ^ 2 := by
      nlinarith
    have scalar_lower := is_minimizer (z (firstIndex hd))
    have gap_bound : B - objective.value minimizer ≤ gap := le_max_right _ _
    change B ≤ objective.value (z (firstIndex hd)) +
      (L / 2) * ∑ i : Fin d,
        if i = firstIndex hd then 0 else (z i) ^ 2
    rw [← scaled_T] at gap_bound
    nlinarith [mul_le_mul_of_nonneg_left transverse_ge_T (by positivity : 0 ≤ L / 2)]

noncomputable def separableObjective
    {d : ℕ} (hd : 0 < d) {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) : C11Objective (ModelSpace d) L where
  value := separableValue hd objective
  gradient := separableGradient hd objective
  convex_value := separableValue_convex hd hL objective
  hasGradient_value := separableValue_hasGradientAt hd objective
  lipschitz_gradient := separableGradient_lipschitz hd hL objective
  has_minimizer := by
    rcases objective.has_minimizer with ⟨minimizer, is_minimizer⟩
    exact ⟨separableLift hd minimizer,
      separableLift_isGlobalMin hd hL objective is_minimizer⟩

/-- Exact equations and transferred hard-instance properties for the separable
finite-dimensional embedding from the source. -/
structure SeparableEmbeddingWitness
    (d : ℕ) (hd : 0 < d) (α L s : ℝ) (G : Gain)
    (scalar : HardInstance ℝ α L s G) where
  hard : HardInstance (ModelSpace d) α L s G
  value_eq : ∀ z,
    hard.objective.value z =
      scalar.objective.value (z (firstIndex hd)) +
        (L / 2) * ∑ i : Fin d,
          if i = firstIndex hd then 0 else (z i) ^ 2
  gradient_eq : ∀ z i,
    hard.objective.gradient z i =
      if i = firstIndex hd then
        scalar.objective.gradient (z (firstIndex hd))
      else L * z i
  minimizer_eq : ∀ i,
    hard.minimizer i =
      if i = firstIndex hd then scalar.minimizer else 0
  orbit_eq : ∀ n i,
    hard.orbit n i =
      if i = firstIndex hd then scalar.orbit n else 0

theorem separableEmbedding_preservesOrbit
    {d : ℕ} (hd : 0 < d) {α L s : ℝ} {G : Gain}
    (scalar : HardInstance ℝ α L s G) :
    Nonempty (SeparableEmbeddingWitness d hd α L s G scalar) := by
  have hL : 0 < L := scalar.smoothness_pos
  let objective : C11Objective (ModelSpace d) L :=
    separableObjective hd hL.le scalar.objective
  let minimizer : ModelSpace d := separableLift hd scalar.minimizer
  let orbit : ℕ → ModelSpace d := fun n => separableLift hd (scalar.orbit n)
  have initialization : orbit 0 = orbit 1 := by
    change separableLift hd (scalar.orbit 0) = separableLift hd (scalar.orbit 1)
    rw [scalar.initialization]
  have follows : NAGCD α s objective.gradient orbit := by
    intro n hn
    have scalar_step :
        scalar.orbit (n + 1) =
          (scalar.orbit n + momentum α n *
            (scalar.orbit n - scalar.orbit (n - 1))) -
          s * scalar.objective.gradient
            (scalar.orbit n + momentum α n *
              (scalar.orbit n - scalar.orbit (n - 1))) := by
      simpa only [smul_eq_mul] using scalar.follows_nagCD n hn
    apply PiLp.ext
    intro i
    by_cases hi : i = firstIndex hd
    · subst i
      simpa [objective, orbit, separableObjective, separableGradient_apply,
        separableLift, smul_eq_mul] using scalar_step
    · simp [objective, orbit, separableObjective, separableGradient_apply,
        separableLift, hi, smul_eq_mul]
  have residual_eq : ∀ n,
      weightedResidual G objective minimizer orbit n =
        weightedResidual G scalar.objective scalar.minimizer scalar.orbit n := by
    intro n
    simp only [weightedResidual]
    change (n : ℝ) ^ 2 * G n *
        (separableValue hd scalar.objective (separableLift hd (scalar.orbit n)) -
          separableValue hd scalar.objective
            (separableLift hd scalar.minimizer)) = _
    rw [separableValue_lift, separableValue_lift]
  let hard : HardInstance (ModelSpace d) α L s G := {
    objective := objective
    minimizer := minimizer
    is_minimizer := by
      exact separableLift_isGlobalMin hd hL.le scalar.objective scalar.is_minimizer
    unique_minimizer := by
      intro z hz
      exact separableLift_isUniqueMin hd hL scalar.objective
        scalar.unique_minimizer hz
    coercive := separableValue_coercive hd hL scalar.objective scalar.is_minimizer
      scalar.coercive
    orbit := orbit
    initialization := initialization
    follows_nagCD := follows
    weightedResidual_unbounded := by
      intro lifted_bounded
      apply scalar.weightedResidual_unbounded
      rcases lifted_bounded with ⟨B, hB⟩
      refine ⟨B, ?_⟩
      rintro value ⟨n, rfl⟩
      rw [← residual_eq n]
      exact hB (Set.mem_range_self n)
  }
  exact ⟨{
    hard := hard
    value_eq := fun z => by
      simp [hard, objective, separableObjective, separableValue, separableCoordinate]
    gradient_eq := fun z i => by
      exact separableGradient_apply hd scalar.objective z i
    minimizer_eq := fun i => by simp [hard, minimizer, separableLift]
    orbit_eq := fun n i => by simp [hard, orbit, separableLift]
  }⟩

theorem nagCD_noPointwiseUniversalGain
    (d : ℕ) (hd : 0 < d) (α L s : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (G : Gain) :
    Nonempty (HardInstance (ModelSpace d) α L s G) ∧
      ¬PointwiseUniversalGain (ModelSpace d) α L s G := by
  rcases (nagCD_noPointwiseUniversalGain_dimOne α L s hα hL hs hsL G).1 with
    ⟨scalar⟩
  let witness : SeparableEmbeddingWitness d hd α L s G scalar :=
    Classical.choice (separableEmbedding_preservesOrbit hd scalar)
  exact ⟨⟨witness.hard⟩, witness.hard.not_pointwiseUniversalGain⟩

end NAGPointwiseRates

end


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/EndpointWitness.lean <==
import NAGConvergence.Core
import NAGConvergence.ExactPowerTail

/-!
# Exact endpoint-flatness lower witness for NAG pointwise rates

This module develops the affine endpoint construction from the established
argument. It imports the exact-tail lemmas, reconstructs the affine interpolant
and signed endpoint correction, and proves the endpoint witness theorem.
-/

noncomputable section

open Filter Set Topology MeasureTheory

namespace NAGPointwiseRates

def powerTailQueryKernel (α δ z : ℝ) : ℝ :=
  1 - (1 - α * z) * (Real.rpow (1 - z) (-δ) - 1)

theorem tendsto_powerTailQueryKernel_firstCorrection (α δ : ℝ) :
    Tendsto (fun z : ℝ =>
      (powerTailQueryKernel α δ z - 1) / z)
      (𝓝[≠] 0) (𝓝 (-δ)) := by
  have momentum : Tendsto (fun z : ℝ => 1 - α * z)
      (𝓝[≠] 0) (𝓝 1) := by
    have full : Tendsto (fun z : ℝ => 1 - α * z) (𝓝 0) (𝓝 1) := by
      have one_limit : Tendsto (fun _ : ℝ => (1 : ℝ)) (𝓝 0) (𝓝 1) :=
        tendsto_const_nhds
      have alpha_limit : Tendsto (fun _ : ℝ => α) (𝓝 0) (𝓝 α) :=
        tendsto_const_nhds
      simpa using one_limit.sub (alpha_limit.mul tendsto_id)
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have combined :=
    (momentum.mul (tendsto_normalized_rpow_backwardDifference δ)).neg
  have combined' : Tendsto (fun z : ℝ =>
      -((1 - α * z) *
        (z⁻¹ * (Real.rpow (1 - z) (-δ) - 1))))
      (𝓝[≠] 0) (𝓝 (-δ)) := by
    simpa using combined
  refine combined'.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with z hz
  have hz_ne : z ≠ 0 := by simpa using hz
  dsimp [powerTailQueryKernel]
  field_simp [hz_ne]
  ring

theorem powerTailQuery_normalized_eq_kernel
    (α C δ : ℝ) (hα : 1 < α) (n : ℕ) :
    Real.rpow ((n : ℝ) + α) δ *
        powerTailQuery α C (α - 1) δ n =
      C * powerTailQueryKernel α δ (((n : ℝ) + α)⁻¹) := by
  let u := (n : ℝ) + α
  have hu : 1 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hu_pos : 0 < u := lt_trans zero_lt_one hu
  have hminus : 0 < 1 - u⁻¹ := by
    rw [sub_pos]
    exact (inv_lt_one₀ hu_pos).2 hu
  have left_factor : (n : ℝ) + (α - 1) = u * (1 - u⁻¹) := by
    dsimp [u]
    field_simp [ne_of_gt hu_pos]
    ring
  have center_factor : (n : ℝ) + 1 + (α - 1) = u := by
    dsimp [u]
    ring
  have left_power : Real.rpow ((n : ℝ) + (α - 1)) (-δ) =
      Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ) := by
    rw [left_factor]
    exact Real.mul_rpow hu_pos.le hminus.le
  have power_cancel : Real.rpow u δ * Real.rpow u (-δ) = 1 := by
    calc
      Real.rpow u δ * Real.rpow u (-δ) = Real.rpow u (δ + (-δ)) :=
        (Real.rpow_add hu_pos δ (-δ)).symm
      _ = 1 := by norm_num
  have momentum_eq : momentum α (n + 1) = 1 - α * u⁻¹ := by
    have numerator_eq : ((n + 1 : ℕ) : ℝ) - 1 = (n : ℝ) := by
      push_cast
      ring
    have denominator_eq : ((n + 1 : ℕ) : ℝ) + α - 1 = u := by
      dsimp [u]
      push_cast
      ring
    rw [momentum, numerator_eq, denominator_eq]
    change (n : ℝ) / u = 1 - α * u⁻¹
    field_simp [ne_of_gt hu_pos]
    ring
  simp only [powerTailQuery, powerTailStep, powerTailPosition,
    Nat.cast_add, Nat.cast_one]
  rw [left_power, center_factor, momentum_eq]
  change Real.rpow u δ *
      (C * Real.rpow u (-δ) -
        (1 - α * u⁻¹) *
          (C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
            C * Real.rpow u (-δ))) =
    C * powerTailQueryKernel α δ u⁻¹
  rw [show C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
      C * Real.rpow u (-δ) =
      C * Real.rpow u (-δ) * (Real.rpow (1 - u⁻¹) (-δ) - 1) by ring]
  calc
    Real.rpow u δ *
        (C * Real.rpow u (-δ) -
          (1 - α * u⁻¹) *
            (C * Real.rpow u (-δ) *
              (Real.rpow (1 - u⁻¹) (-δ) - 1))) =
      (Real.rpow u δ * Real.rpow u (-δ)) *
        (C - (1 - α * u⁻¹) * C *
          (Real.rpow (1 - u⁻¹) (-δ) - 1)) := by ring
    _ = C * powerTailQueryKernel α δ u⁻¹ := by
      rw [power_cancel]
      dsimp [powerTailQueryKernel]
      ring


theorem tendsto_powerTailQuery_normalized_firstCorrection
    (α C δ : ℝ) (hα : 3 < α) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (Real.rpow ((n : ℝ) + α) δ *
          powerTailQuery α C (α - 1) δ n - C))
      atTop (𝓝 (-(C * δ))) := by
  have kernel_correction :=
    (tendsto_powerTailQueryKernel_firstCorrection α δ).comp
      (shiftedReciprocal_tendsto_puncturedZero α)
  have scaled : Tendsto (fun n : ℕ =>
      C * ((powerTailQueryKernel α δ (((n : ℝ) + α)⁻¹) - 1) /
        (((n : ℝ) + α)⁻¹))) atTop (𝓝 (-(C * δ))) := by
    have constant : Tendsto (fun _ : ℕ => C) atTop (𝓝 C) :=
      tendsto_const_nhds
    have multiplied := constant.mul kernel_correction
    simpa only [Function.comp_apply, mul_neg, mul_comm] using multiplied
  refine scaled.congr' ?_
  filter_upwards with n
  let u := (n : ℝ) + α
  have hu : 0 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  change C * ((powerTailQueryKernel α δ u⁻¹ - 1) / u⁻¹) =
    u * (Real.rpow u δ * powerTailQuery α C (α - 1) δ n - C)
  rw [powerTailQuery_normalized_eq_kernel α C δ (by linarith) n]
  field_simp [ne_of_gt hu]
  ring

theorem tendsto_powerTailQuery_rpowNormalized_firstCorrection
    (α C δ r : ℝ) (hα : 3 < α) (hC : 0 < C) (hδ : 0 < δ) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (Real.rpow
            (Real.rpow ((n : ℝ) + α) δ *
              powerTailQuery α C (α - 1) δ n) r -
          Real.rpow C r)) atTop
      (𝓝 ((r * Real.rpow C (r - 1)) * (-(C * δ)))) := by
  let Q := fun n : ℕ =>
    Real.rpow ((n : ℝ) + α) δ *
      powerTailQuery α C (α - 1) δ n
  let u := fun n : ℕ => (n : ℝ) + α
  have Q_tendsto : Tendsto Q atTop (𝓝 C) := by
    exact tendsto_powerTailQuery_normalized α C δ hα
  have correction : Tendsto (fun n : ℕ => u n * (Q n - C))
      atTop (𝓝 (-(C * δ))) := by
    exact tendsto_powerTailQuery_normalized_firstCorrection α C δ hα
  have correction_negative : -(C * δ) < 0 := by
    nlinarith [mul_pos hC hδ]
  have eventually_negative : ∀ᶠ n : ℕ in atTop,
      u n * (Q n - C) < 0 :=
    (tendsto_order.1 correction).2 0 correction_negative
  have difference_nonzero : ∀ᶠ n : ℕ in atTop, Q n - C ≠ 0 := by
    filter_upwards [eventually_negative] with n hn
    intro difference_zero
    rw [difference_zero, mul_zero] at hn
    exact lt_irrefl 0 hn
  have difference_tendsto : Tendsto (fun n : ℕ => Q n - C)
      atTop (𝓝 0) := by
    simpa using Q_tendsto.sub (tendsto_const_nhds :
      Tendsto (fun _ : ℕ => C) atTop (𝓝 C))
  have difference_punctured : Tendsto (fun n : ℕ => Q n - C)
      atTop (𝓝[≠] 0) := by
    rw [nhdsWithin]
    exact tendsto_inf.2 ⟨difference_tendsto,
      tendsto_principal.2 (difference_nonzero.mono fun _ hn => by simpa using hn)⟩
  have slope : Tendsto (fun t : ℝ =>
      (Real.rpow (C + t) r - Real.rpow C r) / t)
      (𝓝[≠] 0) (𝓝 (r * Real.rpow C (r - 1))) := by
    simpa only [Real.rpow_eq_pow, smul_eq_mul, div_eq_mul_inv, mul_comm] using
      (Real.hasDerivAt_rpow_const (x := C) (p := r) (Or.inl hC.ne')).tendsto_slope_zero
  have combined := (slope.comp difference_punctured).mul correction
  refine combined.congr' ?_
  filter_upwards [difference_nonzero] with n difference_ne
  change
    ((Real.rpow (C + (Q n - C)) r - Real.rpow C r) / (Q n - C)) *
        (u n * (Q n - C)) =
      u n * (Real.rpow (Q n) r - Real.rpow C r)
  rw [show C + (Q n - C) = Q n by ring]
  field_simp [difference_ne]

theorem tendsto_div_firstCorrection_atTop
    {u f g : ℕ → ℝ} {a b A B : ℝ} (hb : 0 < b)
    (g_limit : Tendsto g atTop (𝓝 b))
    (f_correction : Tendsto (fun n : ℕ => u n * (f n - a))
      atTop (𝓝 A))
    (g_correction : Tendsto (fun n : ℕ => u n * (g n - b))
      atTop (𝓝 B)) :
    Tendsto (fun n : ℕ => u n * (f n / g n - a / b))
      atTop (𝓝 ((A * b - a * B) / (b * b))) := by
  have b_limit : Tendsto (fun _ : ℕ => b) atTop (𝓝 b) :=
    tendsto_const_nhds
  have a_limit : Tendsto (fun _ : ℕ => a) atTop (𝓝 a) :=
    tendsto_const_nhds
  have numerator_limit : Tendsto (fun n : ℕ =>
      (u n * (f n - a)) * b - a * (u n * (g n - b)))
      atTop (𝓝 (A * b - a * B)) := by
    exact (f_correction.mul b_limit).sub (a_limit.mul g_correction)
  have denominator_limit : Tendsto (fun n : ℕ => g n * b)
      atTop (𝓝 (b * b)) := g_limit.mul b_limit
  have denominator_constant_ne : b * b ≠ 0 := mul_ne_zero hb.ne' hb.ne'
  have divided := numerator_limit.div denominator_limit denominator_constant_ne
  refine divided.congr' ?_
  have eventually_g_positive : ∀ᶠ n : ℕ in atTop, 0 < g n :=
    (tendsto_order.1 g_limit).1 0 hb
  filter_upwards [eventually_g_positive] with n hgn
  have g_ne : g n ≠ 0 := hgn.ne'
  change
    ((u n * (f n - a)) * b - a * (u n * (g n - b))) / (g n * b) =
      u n * (f n / g n - a / b)
  field_simp [g_ne, hb.ne']
  ring

theorem tendsto_powerTailForce_normalized_firstCorrection
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (Real.rpow ((n : ℝ) + α) ρ *
          powerTailForce α s C (α - 1) (ρ - 2) n -
            (C / s) * ((ρ - 2) * (α + 1 - ρ))))
      atTop
      (𝓝 ((C / s) * (α * (ρ - 2) * (ρ - 1) / 2))) := by
  let leading := (ρ - 2) * (α + 1 - ρ)
  let correction := α * (ρ - 2) * (ρ - 1) / 2
  have kernel_correction :=
    (tendsto_powerTailForceKernel_firstCorrection_atCanonicalShift
      α (ρ - 2)).comp
        (shiftedReciprocal_tendsto_puncturedZero α)
  have constant : Tendsto (fun _ : ℕ => C / s) atTop (𝓝 (C / s)) :=
    tendsto_const_nhds
  have scaled : Tendsto (fun n : ℕ =>
      (C / s) *
        ((powerTailForceKernel α (α - 1) (ρ - 2)
          (((n : ℝ) + α)⁻¹) - leading) /
            (((n : ℝ) + α)⁻¹)))
      atTop (𝓝 ((C / s) * correction)) := by
    have multiplied := constant.mul kernel_correction
    rw [show (ρ - 2) * (α - (ρ - 2) - 1) = leading by
      dsimp [leading]; ring] at multiplied
    rw [show α * (ρ - 2) * (ρ - 2 + 1) / 2 = correction by
      dsimp [correction]; ring] at multiplied
    simpa only [Function.comp_apply] using multiplied
  change Tendsto _ atTop (𝓝 ((C / s) * correction))
  refine scaled.congr' ?_
  filter_upwards with n
  let u := (n : ℝ) + α
  have hu_one : 1 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hu : 0 < u := lt_trans zero_lt_one hu_one
  have opposite_cancel : Real.rpow u ρ * Real.rpow u (-ρ) = 1 := by
    calc
      Real.rpow u ρ * Real.rpow u (-ρ) = Real.rpow u (ρ + (-ρ)) :=
        (Real.rpow_add hu ρ (-ρ)).symm
      _ = 1 := by norm_num
  have normalized_eq :
      Real.rpow u ρ * powerTailForce α s C (α - 1) (ρ - 2) n =
        (C / s) *
          powerTailForceKernel α (α - 1) (ρ - 2) u⁻¹ := by
    rw [powerTailForce_eq_normalizedKernel (by linarith) hs.ne' n
      (by
        rw [show (n : ℝ) + (α - 1) + 1 = u by dsimp [u]; ring]
        exact hu_one)]
    rw [show (n : ℝ) + (α - 1) + 1 = u by dsimp [u]; ring]
    calc
      Real.rpow u ρ *
          ((C / s) * Real.rpow u (-ρ) *
            powerTailForceKernel α (α - 1) (ρ - 2) u⁻¹) =
        (C / s) * (Real.rpow u ρ * Real.rpow u (-ρ)) *
          powerTailForceKernel α (α - 1) (ρ - 2) u⁻¹ := by ring
      _ = (C / s) *
          powerTailForceKernel α (α - 1) (ρ - 2) u⁻¹ := by
        rw [opposite_cancel]
        ring
  change (C / s) *
      ((powerTailForceKernel α (α - 1) (ρ - 2) u⁻¹ - leading) / u⁻¹) =
    u * (Real.rpow u ρ *
      powerTailForce α s C (α - 1) (ρ - 2) n -
        (C / s) * ((ρ - 2) * (α + 1 - ρ)))
  rw [normalized_eq]
  dsimp [leading]
  field_simp [ne_of_gt hu]

def powerTailSampleRatioConstant (α s C ρ : ℝ) : ℝ :=
  ((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
    Real.rpow C (ρ / (ρ - 2))

/-- At the canonical unit-amplitude tail, the sampled affine-gradient
constant is the source residual coefficient. -/
theorem powerTailSampleRatioConstant_one (α s ρ : ℝ) :
    powerTailSampleRatioConstant α s 1 ρ =
      (1 / s) * ((ρ - 2) * (α + 1 - ρ)) := by
  simp [powerTailSampleRatioConstant]

def powerTailSampleFirstCorrection (α s C ρ : ℝ) : ℝ :=
  let r := ρ / (ρ - 2)
  let P₀ := (C / s) * ((ρ - 2) * (α + 1 - ρ))
  let Q₀ := Real.rpow C r
  let B := (C / s) * (α * (ρ - 2) * (ρ - 1) / 2)
  let E := (r * Real.rpow C (r - 1)) * (-(C * (ρ - 2)))
  (B * Q₀ - P₀ * E) / (Q₀ * Q₀)

theorem powerTailSampleFirstCorrection_pos
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α) :
    0 < powerTailSampleFirstCorrection α s C ρ := by
  have hρtwo : 0 < ρ - 2 := by linarith
  have hρone : 0 < ρ - 1 := by linarith
  have hgap : 0 < α + 1 - ρ := by linarith
  have hαzero : 0 < α := by linarith
  have hr : 0 < ρ / (ρ - 2) := div_pos (by linarith) hρtwo
  have hQ : 0 < Real.rpow C (ρ / (ρ - 2)) :=
    Real.rpow_pos_of_pos hC _
  have hB : 0 < (C / s) * (α * (ρ - 2) * (ρ - 1) / 2) := by
    positivity
  have hP : 0 < (C / s) * ((ρ - 2) * (α + 1 - ρ)) := by
    positivity
  have hE :
      (ρ / (ρ - 2) * Real.rpow C (ρ / (ρ - 2) - 1)) *
          (-(C * (ρ - 2))) < 0 := by
    have hneg : -(C * (ρ - 2)) < 0 := by
      linarith [mul_pos hC hρtwo]
    exact mul_neg_of_pos_of_neg
      (mul_pos hr (Real.rpow_pos_of_pos hC _)) hneg
  have hnum :
      0 < (C / s) * (α * (ρ - 2) * (ρ - 1) / 2) *
          Real.rpow C (ρ / (ρ - 2)) -
        (C / s) * ((ρ - 2) * (α + 1 - ρ)) *
          ((ρ / (ρ - 2) * Real.rpow C (ρ / (ρ - 2) - 1)) *
            (-(C * (ρ - 2)))) := by
    nlinarith [mul_pos hB hQ, mul_neg_of_pos_of_neg hP hE]
  dsimp [powerTailSampleFirstCorrection]
  exact div_pos hnum (mul_pos hQ hQ)

theorem tendsto_powerTail_normalizedForce_queryRpow_firstCorrection
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        ((Real.rpow ((n : ℝ) + α) ρ *
            powerTailForce α s C (α - 1) (ρ - 2) n) /
          Real.rpow
            (Real.rpow ((n : ℝ) + α) (ρ - 2) *
              powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) -
          powerTailSampleRatioConstant α s C ρ)) atTop
      (𝓝 (powerTailSampleFirstCorrection α s C ρ)) := by
  let r := ρ / (ρ - 2)
  let u := fun n : ℕ => (n : ℝ) + α
  let P := fun n : ℕ =>
    Real.rpow (u n) ρ * powerTailForce α s C (α - 1) (ρ - 2) n
  let Q := fun n : ℕ =>
    Real.rpow (u n) (ρ - 2) *
      powerTailQuery α C (α - 1) (ρ - 2) n
  let P₀ := (C / s) * ((ρ - 2) * (α + 1 - ρ))
  let Q₀ := Real.rpow C r
  let B := (C / s) * (α * (ρ - 2) * (ρ - 1) / 2)
  let E := (r * Real.rpow C (r - 1)) * (-(C * (ρ - 2)))
  have Q_limit : Tendsto Q atTop (𝓝 C) := by
    exact tendsto_powerTailQuery_normalized α C (ρ - 2) hα
  have Qpow_limit : Tendsto (fun n : ℕ => Real.rpow (Q n) r)
      atTop (𝓝 Q₀) := by
    dsimp [Q₀]
    simpa only [Real.rpow_eq_pow, Function.comp_def] using
      (Real.continuousAt_rpow_const C r (Or.inl hC.ne')).tendsto.comp Q_limit
  have P_correction : Tendsto (fun n : ℕ => u n * (P n - P₀))
      atTop (𝓝 B) := by
    exact tendsto_powerTailForce_normalized_firstCorrection α s C ρ hα hs
  have Qpow_correction : Tendsto (fun n : ℕ =>
      u n * (Real.rpow (Q n) r - Q₀)) atTop (𝓝 E) := by
    exact tendsto_powerTailQuery_rpowNormalized_firstCorrection
      α C (ρ - 2) r hα hC (sub_pos.mpr hρ)
  have quotient := tendsto_div_firstCorrection_atTop
    (u := u) (f := P) (g := fun n => Real.rpow (Q n) r)
    (a := P₀) (b := Q₀) (A := B) (B := E)
    (Real.rpow_pos_of_pos hC r) Qpow_limit P_correction Qpow_correction
  simpa [u, P, Q, P₀, Q₀, B, E, r,
    powerTailSampleRatioConstant, powerTailSampleFirstCorrection] using quotient

/-- The exact first correction after cancelling the common shifted-power
normalization from the sampled force/query ratio. -/
theorem tendsto_powerTailForce_queryRpow_firstCorrection
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (powerTailForce α s C (α - 1) (ρ - 2) n /
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) -
          powerTailSampleRatioConstant α s C ρ)) atTop
      (𝓝 (powerTailSampleFirstCorrection α s C ρ)) := by
  have raw := tendsto_powerTail_normalizedForce_queryRpow_firstCorrection
    α s C ρ hα hs hC hρ
  have query_normalized : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (ρ - 2) *
        powerTailQuery α C (α - 1) (ρ - 2) n) atTop (𝓝 C) :=
    tendsto_powerTailQuery_normalized α C (ρ - 2) hα
  have query_normalized_pos : ∀ᶠ n : ℕ in atTop,
      0 < Real.rpow ((n : ℝ) + α) (ρ - 2) *
        powerTailQuery α C (α - 1) (ρ - 2) n :=
    (tendsto_order.1 query_normalized).1 0 hC
  apply raw.congr'
  filter_upwards [query_normalized_pos] with n hquery_scaled
  have hu : 0 < (n : ℝ) + α := by
    have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have upower_pos : 0 < Real.rpow ((n : ℝ) + α) (ρ - 2) :=
    Real.rpow_pos_of_pos hu _
  have hq : 0 < powerTailQuery α C (α - 1) (ρ - 2) n := by
    rcases mul_pos_iff.mp hquery_scaled with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge upower_pos.le) negative.1)
  have exponent : (ρ - 2) * (ρ / (ρ - 2)) = ρ := by
    field_simp [ne_of_gt (sub_pos.mpr hρ)]
  have scaled_power :
      Real.rpow
          (Real.rpow ((n : ℝ) + α) (ρ - 2) *
            powerTailQuery α C (α - 1) (ρ - 2) n)
          (ρ / (ρ - 2)) =
        Real.rpow ((n : ℝ) + α) ρ *
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) := by
    calc
      Real.rpow
          (Real.rpow ((n : ℝ) + α) (ρ - 2) *
            powerTailQuery α C (α - 1) (ρ - 2) n)
          (ρ / (ρ - 2)) =
        Real.rpow (Real.rpow ((n : ℝ) + α) (ρ - 2))
            (ρ / (ρ - 2)) *
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) :=
        Real.mul_rpow (Real.rpow_nonneg hu.le _) hq.le
      _ = Real.rpow ((n : ℝ) + α)
            ((ρ - 2) * (ρ / (ρ - 2))) *
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) := by
        congr 1
        exact (Real.rpow_mul hu.le (ρ - 2) (ρ / (ρ - 2))).symm
      _ = Real.rpow ((n : ℝ) + α) ρ *
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) := by rw [exponent]
  rw [scaled_power]
  have u_pow_ne : Real.rpow ((n : ℝ) + α) ρ ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hu ρ)
  have q_pow_ne :
      Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
          (ρ / (ρ - 2)) ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hq _)
  field_simp [u_pow_ne, q_pow_ne]

/-- A convergent first correction cannot contribute at the adjacent-ratio
scale.  This is the mesh-ratio cancellation used by the affine endpoint
construction. -/
theorem tendsto_adjacent_ratio_firstCorrection
    {Q : ℕ → ℝ} {c B A : ℝ} (hB : 0 < B)
    (Q_limit : Tendsto Q atTop (𝓝 B))
    (correction : Tendsto (fun n : ℕ =>
      ((n : ℝ) + c) * (Q n - B)) atTop (𝓝 A)) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + c) * (Q (n + 1) / Q n - 1)) atTop (𝓝 0) := by
  let u := fun n : ℕ => (n : ℝ) + c
  have correction_next : Tendsto (fun n : ℕ =>
      u (n + 1) * (Q (n + 1) - B)) atTop (𝓝 A) :=
    (tendsto_add_atTop_iff_nat 1).2 correction
  have shifted_atTop : Tendsto (fun n : ℕ => u (n + 1)) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro b
    obtain ⟨N, hN⟩ := exists_nat_ge (b - c - 1)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    dsimp [u]
    push_cast
    linarith
  have reciprocal_zero : Tendsto (fun n : ℕ => (u (n + 1))⁻¹)
      atTop (𝓝 0) := tendsto_inv_atTop_zero.comp shifted_atTop
  have shift_ratio : Tendsto (fun n : ℕ => u n / u (n + 1))
      atTop (𝓝 1) := by
    have raw := (tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 : ℝ))
      atTop (𝓝 1)).sub reciprocal_zero
    have raw_one : Tendsto (fun n : ℕ => 1 - (u (n + 1))⁻¹)
        atTop (𝓝 1) := by
      simpa only [Pi.sub_apply, sub_zero] using raw
    refine raw_one.congr' ?_
    have eventually_one : ∀ᶠ n : ℕ in atTop, 1 ≤ u (n + 1) :=
      (tendsto_atTop.1 shifted_atTop) 1
    have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < u (n + 1) :=
      eventually_one.mono fun _ hn => lt_of_lt_of_le zero_lt_one hn
    filter_upwards [eventually_positive] with n hn
    have hstep : u (n + 1) = u n + 1 := by
      dsimp [u]
      push_cast
      ring
    rw [hstep]
    have hden : u n + 1 ≠ 0 := by
      rw [← hstep]
      exact hn.ne'
    field_simp [hden]
    ring
  have next_correction : Tendsto (fun n : ℕ =>
      u n * (Q (n + 1) - B)) atTop (𝓝 A) := by
    have multiplied := shift_ratio.mul correction_next
    have multiplied_A : Tendsto (fun n : ℕ =>
        (u n / u (n + 1)) * (u (n + 1) * (Q (n + 1) - B)))
        atTop (𝓝 A) := by
      simpa only [Pi.mul_apply, one_mul] using multiplied
    refine multiplied_A.congr' ?_
    have eventually_one : ∀ᶠ n : ℕ in atTop, 1 ≤ u (n + 1) :=
      (tendsto_atTop.1 shifted_atTop) 1
    have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < u (n + 1) :=
      eventually_one.mono fun _ hn => lt_of_lt_of_le zero_lt_one hn
    filter_upwards [eventually_positive] with n hn
    field_simp [ne_of_gt hn]
  have numerator : Tendsto (fun n : ℕ =>
      u n * ((Q (n + 1) - B) - (Q n - B))) atTop (𝓝 0) := by
    have subtracted := next_correction.sub correction
    convert subtracted using 1
    · funext n
      ring
    · ring
  have divided := numerator.div Q_limit hB.ne'
  have divided_zero : Tendsto
      ((fun n : ℕ => u n * ((Q (n + 1) - B) - (Q n - B))) / Q)
      atTop (𝓝 0) := by
    simpa only [zero_div] using divided
  refine divided_zero.congr' ?_
  have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < Q n :=
    (tendsto_order.1 Q_limit).1 0 hB
  filter_upwards [eventually_positive] with n hn
  dsimp [u]
  field_simp [hn.ne']
  ring

/-- The exact power-tail query mesh has its expected first-order ratio. -/
theorem tendsto_powerTailQuery_adjacentRatio_firstCorrection
    (α C δ : ℝ) (hα : 3 < α) (hC : 0 < C) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (1 - powerTailQuery α C (α - 1) δ (n + 1) /
          powerTailQuery α C (α - 1) δ n)) atTop (𝓝 δ) := by
  let u := fun n : ℕ => (n : ℝ) + α
  let q := fun n : ℕ => powerTailQuery α C (α - 1) δ n
  let Q := fun n : ℕ => Real.rpow (u n) δ * q n
  have Q_limit : Tendsto Q atTop (𝓝 C) := by
    exact tendsto_powerTailQuery_normalized α C δ hα
  have correction : Tendsto (fun n : ℕ => u n * (Q n - C))
      atTop (𝓝 (-(C * δ))) := by
    exact tendsto_powerTailQuery_normalized_firstCorrection α C δ hα
  have mesh : Tendsto (fun n : ℕ =>
      u n * (Q (n + 1) / Q n - 1)) atTop (𝓝 0) :=
    tendsto_adjacent_ratio_firstCorrection hC Q_limit correction
  have Q_next_limit : Tendsto (fun n : ℕ => Q (n + 1)) atTop (𝓝 C) :=
    (tendsto_add_atTop_iff_nat 1).2 Q_limit
  have Q_ratio : Tendsto ((fun n : ℕ => Q (n + 1)) / Q)
      atTop (𝓝 1) := by
    simpa only [div_self hC.ne'] using Q_next_limit.div Q_limit hC.ne'
  have shifted := tendsto_shifted_rpow_firstDifference α δ
  have combined := (shifted.mul Q_ratio).add mesh.neg
  have eventually_Q_positive : ∀ᶠ n : ℕ in atTop, 0 < Q n :=
    (tendsto_order.1 Q_limit).1 0 hC
  have result : Tendsto (fun n : ℕ =>
      u n * (1 - q (n + 1) / q n)) atTop (𝓝 δ) := by
    simpa only [mul_one, neg_zero, add_zero] using combined.congr' (by
      filter_upwards [eventually_Q_positive] with n hQ
      have hu : 0 < u n := by
        dsimp [u]
        have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
        linarith
      have hbase : 0 < 1 + (u n)⁻¹ := by positivity
      have hq_ne : q n ≠ 0 := by
        intro hq
        have : Q n = 0 := by simp [Q, hq]
        rw [this] at hQ
        exact lt_irrefl 0 hQ
      have hfactor :
          Real.rpow (1 + (u n)⁻¹) (-δ) * (Q (n + 1) / Q n) =
            q (n + 1) / q n := by
        have next_base : u (n + 1) = u n + 1 := by
          dsimp [u]
          push_cast
          ring
        have factor_base : u n + 1 = u n * (1 + (u n)⁻¹) := by
          field_simp [hu.ne']
        have power_next : Real.rpow (u (n + 1)) δ =
            Real.rpow (u n) δ * Real.rpow (1 + (u n)⁻¹) δ := by
          rw [next_base, factor_base]
          exact Real.mul_rpow hu.le hbase.le
        have power_u_ne : Real.rpow (u n) δ ≠ 0 :=
          (Real.rpow_pos_of_pos hu δ).ne'
        have power_cancel :
            Real.rpow (1 + (u n)⁻¹) δ *
                Real.rpow (1 + (u n)⁻¹) (-δ) = 1 := by
          calc
            _ = Real.rpow (1 + (u n)⁻¹) (δ + (-δ)) :=
              (Real.rpow_add hbase δ (-δ)).symm
            _ = 1 := by norm_num
        rw [show Q (n + 1) = Real.rpow (u (n + 1)) δ * q (n + 1) by rfl,
          show Q n = Real.rpow (u n) δ * q n by rfl, power_next]
        calc
          Real.rpow (1 + (u n)⁻¹) (-δ) *
                ((Real.rpow (u n) δ *
                    Real.rpow (1 + (u n)⁻¹) δ * q (n + 1)) /
                  (Real.rpow (u n) δ * q n)) =
              Real.rpow (1 + (u n)⁻¹) (-δ) *
                (Real.rpow (1 + (u n)⁻¹) δ * (q (n + 1) / q n)) := by
            field_simp [power_u_ne, hq_ne]
          _ = (Real.rpow (1 + (u n)⁻¹) (-δ) *
                Real.rpow (1 + (u n)⁻¹) δ) *
              (q (n + 1) / q n) := by ring
          _ = q (n + 1) / q n := by
            rw [show Real.rpow (1 + (u n)⁻¹) (-δ) *
                Real.rpow (1 + (u n)⁻¹) δ = 1 by
              rw [mul_comm]
              exact power_cancel]
            simp
      change
        (-(u n *
              (Real.rpow (1 + (u n)⁻¹) (-δ) - 1))) *
              (Q (n + 1) / Q n) +
            -(u n * (Q (n + 1) / Q n - 1)) =
          u n * (1 - q (n + 1) / q n)
      rw [← hfactor]
      ring)
  exact result

/-- The squared relative query mesh is one order smaller than its first
correction, which is the scale required by affine chord curvature. -/
theorem tendsto_powerTailQuery_adjacentRatio_sqScaled
    (α C δ : ℝ) (hα : 3 < α) (hC : 0 < C) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (1 - powerTailQuery α C (α - 1) δ (n + 1) /
          powerTailQuery α C (α - 1) δ n) ^ 2) atTop (𝓝 0) := by
  let u := fun n : ℕ => (n : ℝ) + α
  let d := fun n : ℕ =>
    1 - powerTailQuery α C (α - 1) δ (n + 1) /
      powerTailQuery α C (α - 1) δ n
  have mesh : Tendsto (fun n : ℕ => u n * d n) atTop (𝓝 δ) := by
    exact tendsto_powerTailQuery_adjacentRatio_firstCorrection α C δ hα hC
  have reciprocal : Tendsto (fun n : ℕ => (u n)⁻¹) atTop (𝓝 0) := by
    have punctured := shiftedReciprocal_tendsto_puncturedZero α
    exact tendsto_nhdsWithin_iff.1 punctured |>.1
  have difference_zero : Tendsto d atTop (𝓝 0) := by
    have product := reciprocal.mul mesh
    have product_zero : Tendsto (fun n : ℕ => (u n)⁻¹ * (u n * d n))
        atTop (𝓝 0) := by
      simpa using product
    refine product_zero.congr' ?_
    have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < u n := by
      filter_upwards [eventually_ge_atTop 0] with n hn
      dsimp [u]
      have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith
    filter_upwards [eventually_positive] with n hn
    field_simp [hn.ne']
  have combined := mesh.mul difference_zero
  convert combined using 1
  · funext n
    dsimp [u, d]
    ring
  · ring

/-- Integrating a right-hand power asymptotic, allowing an integrable power
singularity at the origin. -/
theorem tendsto_integral_remainder_powerRatio_right
    {A : ℝ → ℝ} {K r q D : ℝ}
    (hA : Continuous A) (hr : -1 < r) (hq : 0 < q)
    (remainder_limit : Tendsto (fun x : ℝ ↦
      (A x - K * Real.rpow x r) / Real.rpow x (q - 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 D)) :
    Tendsto (fun x : ℝ ↦
      (∫ u in 0..x, A u - K * Real.rpow u r) / Real.rpow x q)
      (𝓝[Set.Ioi 0] 0) (𝓝 (D / q)) := by
  let R := fun x : ℝ ↦ A x - K * Real.rpow x r
  let G := fun x : ℝ ↦ ∫ u in 0..x, R u
  have rpow_integrable : ∀ x : ℝ,
      IntervalIntegrable (fun u : ℝ ↦ Real.rpow u r) volume 0 x := by
    intro x
    exact intervalIntegral.intervalIntegrable_rpow' hr
  have R_integrable : ∀ x : ℝ, IntervalIntegrable R volume 0 x := by
    intro x
    exact (hA.intervalIntegrable 0 x).sub ((rpow_integrable x).const_mul K)
  have numerator_deriv : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      HasDerivAt G (R x) x := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    have rpow_continuous : ContinuousAt (fun y : ℝ ↦ Real.rpow y r) x :=
      Real.continuousAt_rpow_const x r (Or.inl hx.ne')
    have R_continuous : ContinuousAt R x :=
      hA.continuousAt.sub (continuousAt_const.mul rpow_continuous)
    have R_measurable : StronglyMeasurableAtFilter R (𝓝 x) volume := by
      apply ContinuousAt.stronglyMeasurableAtFilter isOpen_Ioi ?_ x hx
      intro y hy
      have rpow_continuous_y :
          ContinuousAt (fun z : ℝ ↦ Real.rpow z r) y :=
        Real.continuousAt_rpow_const y r (Or.inl hy.ne')
      exact hA.continuousAt.sub (continuousAt_const.mul rpow_continuous_y)
    exact intervalIntegral.integral_hasDerivAt_right
      (R_integrable x) R_measurable R_continuous
  have integral_A_zero : Tendsto (fun x : ℝ ↦ ∫ u in 0..x, A u)
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have at_zero := intervalIntegral.integral_hasDerivAt_right
      (hA.intervalIntegrable 0 0)
      hA.aestronglyMeasurable.stronglyMeasurableAtFilter hA.continuousAt
    have full := at_zero.continuousAt.tendsto
    simpa using tendsto_nhdsWithin_of_tendsto_nhds full
  have integral_rpow_eq : ∀ x : ℝ,
      (∫ u in 0..x, Real.rpow u r) = Real.rpow x (r + 1) / (r + 1) := by
    intro x
    have hrp : 0 < r + 1 := by linarith
    simpa only [Real.rpow_eq_pow, Real.zero_rpow hrp.ne', sub_zero] using
      (integral_rpow (a := 0) (b := x) (r := r) (Or.inl hr))
  have rpow_primitive_zero : Tendsto
      (fun x : ℝ ↦ Real.rpow x (r + 1) / (r + 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have hrp : 0 < r + 1 := by linarith
    have full := (Real.continuousAt_rpow_const 0 (r + 1) (Or.inr hrp.le)).tendsto
    have divided := full.div_const (r + 1)
    simpa [Real.zero_rpow hrp.ne'] using
      tendsto_nhdsWithin_of_tendsto_nhds divided
  have numerator_zero : Tendsto G (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have scaled_power : Tendsto
        (fun x : ℝ ↦ K * (Real.rpow x (r + 1) / (r + 1)))
        (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
      simpa using (tendsto_const_nhds.mul rpow_primitive_zero)
    have combined := integral_A_zero.sub scaled_power
    have combined_zero : Tendsto (fun x : ℝ ↦
        (∫ u in 0..x, A u) - K * (Real.rpow x (r + 1) / (r + 1)))
        (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
      simpa using combined
    refine combined_zero.congr' ?_
    filter_upwards with x
    dsimp [G, R]
    symm
    change (∫ u in 0..x, A u - K * Real.rpow u r) =
      (∫ u in 0..x, A u) - K * (Real.rpow x (r + 1) / (r + 1))
    rw [intervalIntegral.integral_sub (hA.intervalIntegrable 0 x)
      ((rpow_integrable x).const_mul K)]
    rw [intervalIntegral.integral_const_mul]
    simpa only [Real.rpow_eq_pow] using congrArg (fun z : ℝ ↦
      (∫ u in 0..x, A u) - K * z) (integral_rpow_eq x)
  have denominator_deriv : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      HasDerivAt (fun y : ℝ ↦ Real.rpow y q)
        (q * Real.rpow x (q - 1)) x := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    simpa only [Real.rpow_eq_pow] using
      Real.hasDerivAt_rpow_const (x := x) (p := q) (Or.inl hx.ne')
  have denominator_deriv_ne : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      q * Real.rpow x (q - 1) ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    exact mul_ne_zero hq.ne' (ne_of_gt (Real.rpow_pos_of_pos hx (q - 1)))
  have denominator_zero : Tendsto (fun x : ℝ ↦ Real.rpow x q)
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have full := (Real.continuousAt_rpow_const 0 q (Or.inr hq.le)).tendsto
    simpa only [Real.rpow_eq_pow, Real.zero_rpow hq.ne'] using
      tendsto_nhdsWithin_of_tendsto_nhds full
  have derivative_ratio : Tendsto (fun x : ℝ ↦
      R x / (q * Real.rpow x (q - 1)))
      (𝓝[Set.Ioi 0] 0) (𝓝 (D / q)) := by
    have divided := remainder_limit.div_const q
    refine divided.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with x hx
    have power_ne : Real.rpow x (q - 1) ≠ 0 :=
      ne_of_gt (Real.rpow_pos_of_pos hx (q - 1))
    dsimp [R]
    field_simp [hq.ne', power_ne]
  exact HasDerivAt.lhopital_zero_nhdsGT numerator_deriv denominator_deriv
    denominator_deriv_ne numerator_zero denominator_zero derivative_ratio

/-- A positive next-order correction of a gradient yields the exact signed
endpoint defect after integration. -/
theorem tendsto_signed_endpoint_defect_right
    {A : ℝ → ℝ} {K r a D : ℝ}
    (hA : Continuous A) (hr : -1 < r) (ha : 0 < a)
    (correction_limit : Tendsto (fun x : ℝ ↦
      (A x - K * Real.rpow x r) / Real.rpow x (r + a))
      (𝓝[Set.Ioi 0] 0) (𝓝 D)) :
    Tendsto (fun x : ℝ ↦
      (x * A x - (r + 1) * (∫ u in 0..x, A u)) /
        Real.rpow x (r + a + 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 (D * a / (r + a + 1))) := by
  let q := r + a + 1
  let R := fun x : ℝ ↦ A x - K * Real.rpow x r
  let G := fun x : ℝ ↦ ∫ u in 0..x, R u
  have hq : 0 < q := by dsimp [q]; linarith
  have integral_limit : Tendsto (fun x : ℝ ↦ G x / Real.rpow x q)
      (𝓝[Set.Ioi 0] 0) (𝓝 (D / q)) := by
    exact tendsto_integral_remainder_powerRatio_right hA hr hq (by
      simpa [q, R] using correction_limit)
  have scaled_remainder : Tendsto (fun x : ℝ ↦
      R x / Real.rpow x (r + a))
      (𝓝[Set.Ioi 0] 0) (𝓝 D) := by
    simpa [R] using correction_limit
  have integral_scaled : Tendsto (fun x : ℝ ↦
      (r + 1) * (G x / Real.rpow x q))
      (𝓝[Set.Ioi 0] 0) (𝓝 ((r + 1) * (D / q))) :=
    tendsto_const_nhds.mul integral_limit
  have combined := scaled_remainder.sub integral_scaled
  have coefficient : D - (r + 1) * (D / q) = D * a / q := by
    calc
      D - (r + 1) * (D / q) = (D * q - (r + 1) * D) / q := by
        field_simp [hq.ne']
      _ = D * a / q := by
        congr 1
        dsimp [q]
        ring
  have target_limit : Tendsto (fun x : ℝ ↦
      R x / Real.rpow x (r + a) - (r + 1) * (G x / Real.rpow x q))
      (𝓝[Set.Ioi 0] 0) (𝓝 (D * a / q)) := by
    simpa only [coefficient] using combined
  refine target_limit.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with x hx
  have hxpos : 0 < x := hx
  have hxne : x ≠ 0 := hxpos.ne'
  have power_r_ne : Real.rpow x r ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hxpos r)
  have power_ra_ne : Real.rpow x (r + a) ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hxpos (r + a))
  have power_q_ne : Real.rpow x q ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hxpos q)
  have integral_rpow_eq :
      (∫ u in 0..x, Real.rpow u r) = Real.rpow x (r + 1) / (r + 1) := by
    have hrp : 0 < r + 1 := by linarith
    simpa only [Real.rpow_eq_pow, Real.zero_rpow hrp.ne', sub_zero] using
      (integral_rpow (a := 0) (b := x) (r := r) (Or.inl hr))
  have G_eq : G x = (∫ u in 0..x, A u) -
      K * (Real.rpow x (r + 1) / (r + 1)) := by
    dsimp [G, R]
    rw [intervalIntegral.integral_sub (hA.intervalIntegrable 0 x)
      ((intervalIntegral.intervalIntegrable_rpow' hr).const_mul K)]
    rw [intervalIntegral.integral_const_mul]
    have converted := integral_rpow_eq
    simpa only [Real.rpow_eq_pow] using congrArg (fun z : ℝ ↦
      (∫ u in 0..x, A u) - K * z) converted
  have power_r_one : Real.rpow x (r + 1) = x * Real.rpow x r := by
    calc
      Real.rpow x (r + 1) = Real.rpow x r * Real.rpow x 1 :=
        Real.rpow_add hxpos r 1
      _ = Real.rpow x r * x := by
        congr 1
        exact Real.rpow_one x
      _ = x * Real.rpow x r := mul_comm _ _
  have power_q : Real.rpow x q = x * Real.rpow x (r + a) := by
    dsimp [q]
    calc
      Real.rpow x (r + a + 1) =
          Real.rpow x (r + a) * Real.rpow x 1 :=
        Real.rpow_add hxpos (r + a) 1
      _ = Real.rpow x (r + a) * x := by
        congr 1
        exact Real.rpow_one x
      _ = x * Real.rpow x (r + a) := mul_comm _ _
  dsimp [R]
  change
    (A x - K * Real.rpow x r) / Real.rpow x (r + a) -
        (r + 1) * (G x / Real.rpow x q) =
      (x * A x - (r + 1) * (∫ u in 0..x, A u)) / Real.rpow x q
  rw [G_eq, power_r_one]
  field_simp [power_ra_ne, power_q_ne, (by linarith : r + 1 ≠ 0)]
  rw [power_q]
  ring

end NAGPointwiseRates

end

noncomputable section

open Filter Set Topology

namespace NAGPointwiseRates

/-! ## Source-faithful affine interpolation on the positive query orbit -/

/-- Every positive level lies weakly above some positive-index query. -/
theorem InverseOrbit.exists_query_le
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) :
    ∃ n : ℕ, 1 ≤ n ∧ orbit.query n ≤ x := by
  have eventually_below : ∀ᶠ n : ℕ in atTop,
      1 ≤ n ∧ orbit.query n ≤ x := by
    filter_upwards [(tendsto_order.1 orbit.query_tendsto_zero).2 x hx,
      eventually_ge_atTop 1] with n hnx hn
    exact ⟨hn, hnx.le⟩
  exact eventually_below.exists

/-- The first positive query node weakly below a positive point. -/
noncomputable def affineFirstBelow
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (x : ℝ) (hx : 0 < x) : ℕ :=
  Nat.find (orbit.exists_query_le hx)

theorem affineFirstBelow_spec
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) :
    1 ≤ affineFirstBelow orbit x hx ∧
      orbit.query (affineFirstBelow orbit x hx) ≤ x := by
  exact Nat.find_spec (orbit.exists_query_le hx)

theorem affineFirstBelow_le
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) {n : ℕ} (hn : 1 ≤ n)
    (hnx : orbit.query n ≤ x) :
    affineFirstBelow orbit x hx ≤ n := by
  exact Nat.find_min' (orbit.exists_query_le hx) ⟨hn, hnx⟩

theorem InverseOrbit.query_strictAnti
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {m n : ℕ} (hm : 1 ≤ m) (hmn : m < n) :
    orbit.query n < orbit.query m := by
  exact (orbit.query_antitone (m := m + 1) (n := n) (by omega) (by omega)).trans_lt
    (orbit.query_strictDecrease m hm)

theorem affineFirstBelow_eq_at_query
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    affineFirstBelow orbit (orbit.query n) (orbit.query_positive n hn) = n := by
  apply le_antisymm
  · exact affineFirstBelow_le orbit (orbit.query_positive n hn) hn le_rfl
  · let first := affineFirstBelow orbit (orbit.query n) (orbit.query_positive n hn)
    have first_spec : 1 ≤ first ∧ orbit.query first ≤ orbit.query n := by
      simpa only [first] using
        affineFirstBelow_spec orbit (orbit.query_positive n hn)
    by_contra not_le
    have first_lt : first < n := by omega
    have strict := orbit.query_strictAnti first_spec.1 first_lt
    linarith

theorem affineFirstBelow_two_le
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) (hx1 : x < orbit.query 1) :
    2 ≤ affineFirstBelow orbit x hx := by
  have spec := affineFirstBelow_spec orbit hx
  by_contra not_two
  have equals_one : affineFirstBelow orbit x hx = 1 := by omega
  rw [equals_one] at spec
  linarith

theorem affineFirstBelow_previous
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) (hx1 : x < orbit.query 1) :
    x < orbit.query (affineFirstBelow orbit x hx - 1) := by
  let first := affineFirstBelow orbit x hx
  have first_two : 2 ≤ first := by
    simpa only [first] using affineFirstBelow_two_le orbit hx hx1
  by_contra not_lt
  have previous_le : orbit.query (first - 1) ≤ x := le_of_not_gt not_lt
  have minimal := affineFirstBelow_le orbit hx (n := first - 1) (by omega) previous_le
  change first ≤ first - 1 at minimal
  omega

/-- Affine coordinate of `x` on the chord from query `n+1` to query `n`. -/
def affineChordWeight
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (n : ℕ) (x : ℝ) : ℝ :=
  (x - orbit.query (n + 1)) /
    (orbit.query n - orbit.query (n + 1))

/-- The literal affine chord through two consecutive gradient samples. -/
def affineGradientChord
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (n : ℕ) (x : ℝ) : ℝ :=
  (1 - affineChordWeight orbit n x) * g (n + 1) +
    affineChordWeight orbit n x * g n

theorem affineGradientChord_at_right
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    affineGradientChord orbit n (orbit.query n) = g n := by
  have gap_ne : orbit.query n - orbit.query (n + 1) ≠ 0 :=
    ne_of_gt (sub_pos.mpr (orbit.query_strictDecrease n hn))
  simp [affineGradientChord, affineChordWeight, gap_ne]

theorem affineGradientChord_at_left
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    affineGradientChord orbit n (orbit.query (n + 1)) = g (n + 1) := by
  simp [affineGradientChord, affineChordWeight,
    ne_of_gt (sub_pos.mpr (orbit.query_strictDecrease n hn))]

theorem affineChordWeight_nonneg
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) {x : ℝ}
    (hleft : orbit.query (n + 1) ≤ x) :
    0 ≤ affineChordWeight orbit n x := by
  exact div_nonneg (sub_nonneg.mpr hleft)
    (sub_nonneg.mpr (le_of_lt (orbit.query_strictDecrease n hn)))

theorem affineChordWeight_le_one
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) {x : ℝ}
    (hright : x ≤ orbit.query n) :
    affineChordWeight orbit n x ≤ 1 := by
  apply (div_le_one (sub_pos.mpr (orbit.query_strictDecrease n hn))).2
  linarith

theorem affineChordWeight_mono
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) {x y : ℝ} (hxy : x ≤ y) :
    affineChordWeight orbit n x ≤ affineChordWeight orbit n y := by
  have gap_pos : 0 < orbit.query n - orbit.query (n + 1) :=
    sub_pos.mpr (orbit.query_strictDecrease n hn)
  apply (div_le_div_iff₀ gap_pos gap_pos).2
  nlinarith

theorem affineGradientChord_between
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {n : ℕ} (hn : 1 ≤ n) {x : ℝ}
    (hleft : orbit.query (n + 1) ≤ x) (hright : x ≤ orbit.query n) :
    g (n + 1) ≤ affineGradientChord orbit n x ∧
      affineGradientChord orbit n x ≤ g n := by
  have weight_nonnegative := affineChordWeight_nonneg orbit hn hleft
  have weight_le_one := affineChordWeight_le_one orbit hn hright
  have gradient_drop_nonnegative : 0 ≤ g n - g (n + 1) :=
    sub_nonneg.mpr (hg.antitone n (n + 1) hn (by omega))
  simp only [affineGradientChord]
  constructor <;> nlinarith [mul_nonneg weight_nonnegative gradient_drop_nonnegative,
    mul_nonneg (sub_nonneg.mpr weight_le_one) gradient_drop_nonnegative]

theorem affineGradientChord_sub
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) (x y : ℝ) :
    affineGradientChord orbit n y - affineGradientChord orbit n x =
      ((g n - g (n + 1)) /
        (orbit.query n - orbit.query (n + 1))) * (y - x) := by
  have gap_ne : orbit.query n - orbit.query (n + 1) ≠ 0 :=
    ne_of_gt (sub_pos.mpr (orbit.query_strictDecrease n hn))
  simp only [affineGradientChord, affineChordWeight]
  field_simp [gap_ne]
  ring

theorem affineGradientChord_ordered_secant
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {n : ℕ} (hn : 1 ≤ n) {x y : ℝ} (hxy : x ≤ y) :
    0 ≤ affineGradientChord orbit n y - affineGradientChord orbit n x ∧
      affineGradientChord orbit n y - affineGradientChord orbit n x ≤ L * (y - x) := by
  have gap_pos : 0 < orbit.query n - orbit.query (n + 1) :=
    sub_pos.mpr (orbit.query_strictDecrease n hn)
  have drop_nonnegative : 0 ≤ g n - g (n + 1) :=
    sub_nonneg.mpr (hg.antitone n (n + 1) hn (by omega))
  have coefficient_nonnegative :
      0 ≤ (g n - g (n + 1)) /
        (orbit.query n - orbit.query (n + 1)) :=
    div_nonneg drop_nonnegative gap_pos.le
  have coefficient_le :
      (g n - g (n + 1)) /
          (orbit.query n - orbit.query (n + 1)) ≤ L := by
    exact (div_le_iff₀ gap_pos).2 (slope_bound n hn)
  rw [affineGradientChord_sub orbit hn]
  exact ⟨mul_nonneg coefficient_nonnegative (sub_nonneg.mpr hxy),
    mul_le_mul_of_nonneg_right coefficient_le (sub_nonneg.mpr hxy)⟩

/-- Literal affine interpolation on the positive half-line, extended by zero
at the origin and by the first sample beyond the outermost query. -/
noncomputable def positiveAffineGradient
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (x : ℝ) : ℝ :=
  if hx : x ≤ 0 then 0
  else if hx1 : orbit.query 1 ≤ x then g 1
  else
    affineGradientChord orbit
      (affineFirstBelow orbit x (lt_of_not_ge hx) - 1) x

@[simp] theorem positiveAffineGradient_zero
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) :
    positiveAffineGradient orbit 0 = 0 := by
  simp [positiveAffineGradient]

theorem positiveAffineGradient_outer
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx1 : orbit.query 1 ≤ x) :
    positiveAffineGradient orbit x = g 1 := by
  have hx : 0 < x := (orbit.query_positive 1 (by omega)).trans_le hx1
  simp only [positiveAffineGradient, dif_neg (not_le_of_gt hx), dif_pos hx1]

theorem positiveAffineGradient_inner
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x : ℝ} (hx : 0 < x) (hx1 : x < orbit.query 1) :
    positiveAffineGradient orbit x =
      affineGradientChord orbit (affineFirstBelow orbit x hx - 1) x := by
  rw [positiveAffineGradient, dif_neg (not_le_of_gt hx),
    dif_neg (not_le_of_gt hx1)]

theorem positiveAffineGradient_inner_bounds
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : 0 < x)
    (hx1 : x < orbit.query 1) :
    g (affineFirstBelow orbit x hx) ≤ positiveAffineGradient orbit x ∧
      positiveAffineGradient orbit x ≤
        g (affineFirstBelow orbit x hx - 1) := by
  let first := affineFirstBelow orbit x hx
  have first_two : 2 ≤ first := by
    simpa only [first] using affineFirstBelow_two_le orbit hx hx1
  have predecessor : 1 ≤ first - 1 := by omega
  have next_eq : first - 1 + 1 = first := by omega
  have left : orbit.query ((first - 1) + 1) ≤ x := by
    rw [next_eq]
    exact (affineFirstBelow_spec orbit hx).2
  have right : x ≤ orbit.query (first - 1) :=
    le_of_lt (by simpa only [first] using affineFirstBelow_previous orbit hx hx1)
  rw [positiveAffineGradient_inner orbit hx hx1]
  simpa only [first, next_eq] using
    affineGradientChord_between hg orbit predecessor left right

theorem affineFirstBelow_antitone
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) :
    affineFirstBelow orbit y (hx.trans_le hxy) ≤
      affineFirstBelow orbit x hx := by
  have x_spec := affineFirstBelow_spec orbit hx
  exact affineFirstBelow_le orbit (hx.trans_le hxy) x_spec.1
    (x_spec.2.trans hxy)

theorem positiveAffineGradient_nonneg
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : 0 ≤ x) :
    0 ≤ positiveAffineGradient orbit x := by
  rcases hx.eq_or_lt with rfl | hx
  · simp
  · by_cases hx1 : orbit.query 1 ≤ x
    · rw [positiveAffineGradient_outer orbit hx1]
      exact le_of_lt (hg.positive 1 (by omega))
    · have bounds := positiveAffineGradient_inner_bounds hg orbit hx
        (lt_of_not_ge hx1)
      exact (le_of_lt (hg.positive _ (affineFirstBelow_spec orbit hx).1)).trans
        bounds.1

theorem positiveAffineGradient_le_first
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : 0 ≤ x) :
    positiveAffineGradient orbit x ≤ g 1 := by
  rcases hx.eq_or_lt with rfl | hx
  · simp only [positiveAffineGradient_zero]
    exact le_of_lt (hg.positive 1 (by omega))
  · by_cases hx1 : orbit.query 1 ≤ x
    · rw [positiveAffineGradient_outer orbit hx1]
    · have bounds := positiveAffineGradient_inner_bounds hg orbit hx
        (lt_of_not_ge hx1)
      exact bounds.2.trans
        (hg.antitone 1 (affineFirstBelow orbit x hx - 1) (by omega)
          (by have := affineFirstBelow_two_le orbit hx (lt_of_not_ge hx1); omega))

/-- The affine interpolant is monotone on the positive half-line. -/
theorem positiveAffineGradient_monotoneOn
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    MonotoneOn (positiveAffineGradient orbit) (Set.Ici 0) := by
  intro x hx y hy hxy
  rcases (show 0 ≤ x from hx).eq_or_lt with rfl | hxpos
  · simpa using positiveAffineGradient_nonneg hg orbit (show 0 ≤ y from hy)
  · by_cases hy_outer : orbit.query 1 ≤ y
    · rw [positiveAffineGradient_outer orbit hy_outer]
      exact positiveAffineGradient_le_first hg orbit (show 0 ≤ x from hx)
    · have hy_inner : y < orbit.query 1 := lt_of_not_ge hy_outer
      have hx_inner : x < orbit.query 1 := lt_of_le_of_lt hxy hy_inner
      have hypos : 0 < y := hxpos.trans_le hxy
      let first_x := affineFirstBelow orbit x hxpos
      let first_y := affineFirstBelow orbit y hypos
      have first_order : first_y ≤ first_x := by
        simpa only [first_x, first_y] using
          affineFirstBelow_antitone orbit hxpos hxy
      by_cases same : first_y = first_x
      · rw [positiveAffineGradient_inner orbit hxpos hx_inner,
          positiveAffineGradient_inner orbit hypos hy_inner]
        have predecessor : 1 ≤ first_x - 1 := by
          have first_two : 2 ≤ first_x := by
            simpa only [first_x] using
              affineFirstBelow_two_le orbit hxpos hx_inner
          omega
        have chord_order :=
          (affineGradientChord_ordered_secant hL hg orbit slope_bound
            predecessor hxy).1
        simpa only [first_x, first_y, same] using sub_nonneg.mp chord_order
      · have strict : first_y < first_x := lt_of_le_of_ne first_order same
        have x_bounds := positiveAffineGradient_inner_bounds hg orbit hxpos hx_inner
        have y_bounds := positiveAffineGradient_inner_bounds hg orbit hypos hy_inner
        calc
          positiveAffineGradient orbit x ≤ g (first_x - 1) := by
            simpa only [first_x] using x_bounds.2
          _ ≤ g first_y := hg.antitone first_y (first_x - 1)
            (by
              have first_two : 2 ≤ first_y := by
                simpa only [first_y] using
                  affineFirstBelow_two_le orbit hypos hy_inner
              omega)
            (by omega)
          _ ≤ positiveAffineGradient orbit y := by
            simpa only [first_y] using y_bounds.1

/-- The complementary samples `L*qₙ-gₙ` decrease toward the origin. -/
theorem affineSampleComplement_antitone
    {α s L : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {m n : ℕ} (hm : 1 ≤ m) (hmn : m ≤ n) :
    L * orbit.query n - g n ≤ L * orbit.query m - g m := by
  have pairwise := interpolationSlopeBound_pairwise slope_bound hm hmn
  linarith

theorem positiveAffineComplement_inner_bounds
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : 0 < x) (hx1 : x < orbit.query 1) :
    L * orbit.query (affineFirstBelow orbit x hx) -
          g (affineFirstBelow orbit x hx) ≤
        L * x - positiveAffineGradient orbit x ∧
      L * x - positiveAffineGradient orbit x ≤
        L * orbit.query (affineFirstBelow orbit x hx - 1) -
          g (affineFirstBelow orbit x hx - 1) := by
  let first := affineFirstBelow orbit x hx
  have first_two : 2 ≤ first := by
    simpa only [first] using affineFirstBelow_two_le orbit hx hx1
  have predecessor : 1 ≤ first - 1 := by omega
  have next_eq : first - 1 + 1 = first := by omega
  have left : orbit.query first ≤ x := by
    exact (affineFirstBelow_spec orbit hx).2
  have right : x ≤ orbit.query (first - 1) := by
    exact le_of_lt (by simpa only [first] using affineFirstBelow_previous orbit hx hx1)
  have lower_secant := affineGradientChord_ordered_secant hL hg orbit slope_bound
    predecessor left
  have upper_secant := affineGradientChord_ordered_secant hL hg orbit slope_bound
    predecessor right
  rw [positiveAffineGradient_inner orbit hx hx1]
  have at_left := affineGradientChord_at_left orbit predecessor
  have at_right := affineGradientChord_at_right orbit predecessor
  rw [next_eq] at at_left
  constructor
  · have upper := lower_secant.2
    rw [at_left] at upper
    simpa only [first, next_eq] using (show
      L * orbit.query first - g first ≤
        L * x - affineGradientChord orbit (first - 1) x by linarith)
  · have upper := upper_secant.2
    rw [at_right] at upper
    simpa only [first] using (show
      L * x - affineGradientChord orbit (first - 1) x ≤
        L * orbit.query (first - 1) - g (first - 1) by linarith)

theorem positiveAffineComplement_nonneg
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : 0 ≤ x) :
    0 ≤ L * x - positiveAffineGradient orbit x := by
  rcases hx.eq_or_lt with rfl | hx
  · simp
  · by_cases hx1 : orbit.query 1 ≤ x
    · rw [positiveAffineGradient_outer orbit hx1]
      have sample := interpolationSlopeBound_gradient_le_query hg orbit slope_bound
        (n := 1) (by omega)
      exact sub_nonneg.mpr
        (sample.trans (mul_le_mul_of_nonneg_left hx1 hL))
    · have bounds := positiveAffineComplement_inner_bounds hL hg orbit slope_bound
        hx (lt_of_not_ge hx1)
      have first_pos := (affineFirstBelow_spec orbit hx).1
      have sample := interpolationSlopeBound_gradient_le_query hg orbit slope_bound
        first_pos
      exact (sub_nonneg.mpr sample).trans bounds.1

/-- `x ↦ L*x-A(x)` is monotone on the positive half-line. -/
theorem positiveAffineComplement_monotoneOn
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    MonotoneOn (fun x => L * x - positiveAffineGradient orbit x) (Set.Ici 0) := by
  intro x hx y hy hxy
  change L * x - positiveAffineGradient orbit x ≤
    L * y - positiveAffineGradient orbit y
  rcases (show 0 ≤ x from hx).eq_or_lt with rfl | hxpos
  · simpa using positiveAffineComplement_nonneg hL hg orbit slope_bound
      (show 0 ≤ y from hy)
  · by_cases hx_outer : orbit.query 1 ≤ x
    · have hy_outer : orbit.query 1 ≤ y := hx_outer.trans hxy
      rw [positiveAffineGradient_outer orbit hx_outer,
        positiveAffineGradient_outer orbit hy_outer]
      exact sub_le_sub_right (mul_le_mul_of_nonneg_left hxy hL) _
    · have hx_inner : x < orbit.query 1 := lt_of_not_ge hx_outer
      have hypos : 0 < y := hxpos.trans_le hxy
      by_cases hy_outer : orbit.query 1 ≤ y
      · have x_bounds := positiveAffineComplement_inner_bounds hL hg orbit slope_bound
          hxpos hx_inner
        have sample_order := affineSampleComplement_antitone orbit slope_bound
          (m := 1) (n := affineFirstBelow orbit x hxpos - 1) (by omega)
          (by have := affineFirstBelow_two_le orbit hxpos hx_inner; omega)
        have outer_growth :
            L * orbit.query 1 - g 1 ≤ L * y - g 1 := by
          exact sub_le_sub_right (mul_le_mul_of_nonneg_left hy_outer hL) _
        rw [positiveAffineGradient_outer orbit hy_outer]
        exact x_bounds.2.trans (sample_order.trans outer_growth)
      · have hy_inner : y < orbit.query 1 := lt_of_not_ge hy_outer
        let first_x := affineFirstBelow orbit x hxpos
        let first_y := affineFirstBelow orbit y hypos
        have first_order : first_y ≤ first_x := by
          simpa only [first_x, first_y] using
            affineFirstBelow_antitone orbit hxpos hxy
        by_cases same : first_y = first_x
        · rw [positiveAffineGradient_inner orbit hxpos hx_inner,
            positiveAffineGradient_inner orbit hypos hy_inner]
          have predecessor : 1 ≤ first_x - 1 := by
            have first_two : 2 ≤ first_x := by
              simpa only [first_x] using
                affineFirstBelow_two_le orbit hxpos hx_inner
            omega
          have chord_upper :=
            (affineGradientChord_ordered_secant hL hg orbit slope_bound
              predecessor hxy).2
          simpa only [first_x, first_y, same] using (show
            L * x - affineGradientChord orbit (first_x - 1) x ≤
              L * y - affineGradientChord orbit (first_x - 1) y by linarith)
        · have strict : first_y < first_x := lt_of_le_of_ne first_order same
          have x_bounds := positiveAffineComplement_inner_bounds hL hg orbit
            slope_bound hxpos hx_inner
          have y_bounds := positiveAffineComplement_inner_bounds hL hg orbit
            slope_bound hypos hy_inner
          calc
            L * x - positiveAffineGradient orbit x ≤
                L * orbit.query (first_x - 1) - g (first_x - 1) := by
              simpa only [first_x] using x_bounds.2
            _ ≤ L * orbit.query first_y - g first_y :=
              affineSampleComplement_antitone orbit slope_bound
                (m := first_y) (n := first_x - 1)
                (by
                  have first_two : 2 ≤ first_y := by
                    simpa only [first_y] using
                      affineFirstBelow_two_le orbit hypos hy_inner
                  omega)
                (by omega)
            _ ≤ L * y - positiveAffineGradient orbit y := by
              simpa only [first_y] using y_bounds.1

/-- Ordered secants of the positive affine interpolant lie in `[0,L]`. -/
theorem positiveAffineGradient_ordered_secant
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x y : ℝ} (hx : 0 ≤ x) (hxy : x ≤ y) :
    0 ≤ positiveAffineGradient orbit y - positiveAffineGradient orbit x ∧
      positiveAffineGradient orbit y - positiveAffineGradient orbit x ≤ L * (y - x) := by
  have hy : 0 ≤ y := hx.trans hxy
  have gradient_order := positiveAffineGradient_monotoneOn hL hg orbit slope_bound
    hx hy hxy
  have complement_order := positiveAffineComplement_monotoneOn hL hg orbit slope_bound
    hx hy hxy
  constructor <;> linarith

/-- Global prescribed `L`-Lipschitz control on the positive half-line. -/
theorem positiveAffineGradient_lipschitzOn
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    ∀ ⦃x⦄, x ∈ Set.Ici (0 : ℝ) → ∀ ⦃y⦄, y ∈ Set.Ici (0 : ℝ) →
      |positiveAffineGradient orbit x - positiveAffineGradient orbit y| ≤
        L * |x - y| := by
  intro x hx y hy
  rcases le_total x y with hxy | hyx
  · have secant := positiveAffineGradient_ordered_secant hL hg orbit slope_bound hx hxy
    rw [abs_of_nonpos (sub_nonpos.mpr (sub_nonneg.mp secant.1)),
      abs_of_nonpos (sub_nonpos.mpr hxy)]
    simpa only [neg_sub] using secant.2
  · have secant := positiveAffineGradient_ordered_secant hL hg orbit slope_bound hy hyx
    rw [abs_of_nonneg (sub_nonneg.mpr (sub_nonneg.mp secant.1)),
      abs_of_nonneg (sub_nonneg.mpr hyx)]
    exact secant.2

theorem positiveAffineGradient_at_query
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    positiveAffineGradient orbit (orbit.query n) = g n := by
  by_cases hn1 : n = 1
  · subst n
    exact positiveAffineGradient_outer orbit le_rfl
  · have hn_strict : 1 < n := by omega
    have query_lt := orbit.query_strictAnti (m := 1) (n := n) (by omega) hn_strict
    have query_pos := orbit.query_positive n hn
    rw [positiveAffineGradient, dif_neg (not_le.mpr query_pos),
      dif_neg (not_le_of_gt query_lt)]
    have first_eq := affineFirstBelow_eq_at_query orbit hn
    rw [first_eq]
    have predecessor : 1 ≤ n - 1 := by omega
    have next_eq : n - 1 + 1 = n := by omega
    rw [show orbit.query n = orbit.query ((n - 1) + 1) by rw [next_eq],
      affineGradientChord_at_left orbit predecessor, next_eq]

/-- Odd reflection of the source-faithful affine gradient. -/
def oddAffineGradient
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) (x : ℝ) : ℝ :=
  if 0 ≤ x then positiveAffineGradient orbit x
  else -positiveAffineGradient orbit (-x)

@[simp] theorem oddAffineGradient_zero
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) :
    oddAffineGradient orbit 0 = 0 := by
  simp [oddAffineGradient]

theorem oddAffineGradient_query
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) :
    oddAffineGradient orbit (orbit.query n) = g n := by
  rw [oddAffineGradient, if_pos (le_of_lt (orbit.query_positive n hn))]
  exact positiveAffineGradient_at_query orbit hn

theorem positiveAffineGradient_pos
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : 0 < x) :
    0 < positiveAffineGradient orbit x := by
  by_cases hx1 : orbit.query 1 ≤ x
  · rw [positiveAffineGradient_outer orbit hx1]
    exact hg.positive 1 (by omega)
  · have bounds := positiveAffineGradient_inner_bounds hg orbit hx
      (lt_of_not_ge hx1)
    exact (hg.positive _ (affineFirstBelow_spec orbit hx).1).trans_le bounds.1

theorem oddAffineGradient_pos
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : 0 < x) :
    0 < oddAffineGradient orbit x := by
  rw [oddAffineGradient, if_pos hx.le]
  exact positiveAffineGradient_pos hg orbit hx

theorem oddAffineGradient_neg
    {α s : ℝ} {g : ℕ → ℝ} (hg : AdmissibleGradientSequence g)
    (orbit : InverseOrbit α s g) {x : ℝ} (hx : x < 0) :
    oddAffineGradient orbit x < 0 := by
  rw [oddAffineGradient, if_neg (not_le.mpr hx)]
  exact neg_neg_of_pos (positiveAffineGradient_pos hg orbit (by linarith))

theorem oddAffineGradient_monotone
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    Monotone (oddAffineGradient orbit) := by
  have positive_monotone := positiveAffineGradient_monotoneOn hL hg orbit slope_bound
  intro x y hxy
  by_cases hx : 0 ≤ x
  · have hy : 0 ≤ y := hx.trans hxy
    simp only [oddAffineGradient, if_pos hx, if_pos hy]
    exact positive_monotone hx hy hxy
  · by_cases hy : 0 ≤ y
    · have negative_x : 0 ≤ -x := by linarith
      have positive_x_value := positiveAffineGradient_nonneg hg orbit negative_x
      have positive_y_value := positiveAffineGradient_nonneg hg orbit hy
      simp only [oddAffineGradient, if_neg hx, if_pos hy]
      linarith
    · have reflected_order : -y ≤ -x := by linarith
      simp only [oddAffineGradient, if_neg hx, if_neg hy]
      have neg_y_nonnegative : 0 ≤ -y :=
        le_of_lt (neg_pos.mpr (lt_of_not_ge hy))
      have neg_x_nonnegative : 0 ≤ -x :=
        le_of_lt (neg_pos.mpr (lt_of_not_ge hx))
      exact neg_le_neg
        (positive_monotone neg_y_nonnegative neg_x_nonnegative reflected_order)

theorem oddAffineGradient_abs_sub_le
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) (x y : ℝ) :
    |oddAffineGradient orbit x - oddAffineGradient orbit y| ≤ L * |x - y| := by
  have ordered_bound : ∀ x y : ℝ, x ≤ y →
      |oddAffineGradient orbit x - oddAffineGradient orbit y| ≤ L * |x - y| := by
    intro x y hxy
    by_cases hx : 0 ≤ x
    · have hy : 0 ≤ y := hx.trans hxy
      simpa only [oddAffineGradient, if_pos hx, if_pos hy] using
        positiveAffineGradient_lipschitzOn hL hg orbit slope_bound hx hy
    · by_cases hy : 0 ≤ y
      · have negative_x : 0 ≤ -x := by linarith
        have x_bound := (positiveAffineGradient_ordered_secant hL hg orbit
          slope_bound (show 0 ≤ (0 : ℝ) by norm_num) negative_x).2
        have y_bound := (positiveAffineGradient_ordered_secant hL hg orbit
          slope_bound (show 0 ≤ (0 : ℝ) by norm_num) hy).2
        simp only [positiveAffineGradient_zero, sub_zero] at x_bound y_bound
        have x_nonnegative := positiveAffineGradient_nonneg hg orbit negative_x
        have y_nonnegative := positiveAffineGradient_nonneg hg orbit hy
        simp only [oddAffineGradient, if_neg hx, if_pos hy]
        rw [abs_of_nonpos (by linarith), abs_of_nonpos (by linarith)]
        linarith
      · have reflected_bound := positiveAffineGradient_lipschitzOn hL hg orbit
          slope_bound (show 0 ≤ -x by linarith) (show 0 ≤ -y by linarith)
        simpa only [oddAffineGradient, if_neg hx, if_neg hy,
          neg_sub_neg, abs_sub_comm] using reflected_bound
  rcases le_total x y with hxy | hyx
  · exact ordered_bound x y hxy
  · simpa only [abs_sub_comm] using ordered_bound y x hyx

theorem oddAffineGradient_lipschitzWith
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    LipschitzWith ⟨L, hL⟩ (oddAffineGradient orbit) := by
  rw [lipschitzWith_iff_dist_le_mul]
  intro x y
  change |oddAffineGradient orbit x - oddAffineGradient orbit y| ≤ L * |x - y|
  exact oddAffineGradient_abs_sub_le hL hg orbit slope_bound x y

theorem oddAffineGradient_odd
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) :
    Function.Odd (oddAffineGradient orbit) := by
  intro x
  rcases lt_trichotomy x 0 with hx | hx | hx
  · rw [oddAffineGradient, if_pos (by linarith : 0 ≤ -x),
      oddAffineGradient, if_neg (not_le.mpr hx)]
    ring
  · subst x
    simp
  · rw [oddAffineGradient, if_neg (by linarith : ¬0 ≤ -x),
      oddAffineGradient, if_pos hx.le]
    simp

/-- Potential obtained by integrating the source-faithful affine gradient. -/
def affineObjectiveValue
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) (x : ℝ) : ℝ :=
  ∫ u in 0..x, oddAffineGradient orbit u

theorem affineObjective_hasDerivAt
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) (x : ℝ) :
    HasDerivAt (affineObjectiveValue orbit) (oddAffineGradient orbit x) x := by
  have continuous_gradient :=
    (oddAffineGradient_lipschitzWith hL hg orbit slope_bound).continuous
  exact intervalIntegral.integral_hasDerivAt_right
    (continuous_gradient.intervalIntegrable 0 x)
    continuous_gradient.aestronglyMeasurable.stronglyMeasurableAtFilter
    continuous_gradient.continuousAt

theorem affineObjective_convex
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    ConvexOn ℝ Set.univ (affineObjectiveValue orbit) := by
  have differentiable : Differentiable ℝ (affineObjectiveValue orbit) :=
    fun x => (affineObjective_hasDerivAt hL hg orbit slope_bound x).differentiableAt
  have deriv_monotone : Monotone (deriv (affineObjectiveValue orbit)) := by
    intro x y hxy
    rw [(affineObjective_hasDerivAt hL hg orbit slope_bound x).deriv,
      (affineObjective_hasDerivAt hL hg orbit slope_bound y).deriv]
    exact oddAffineGradient_monotone hL hg orbit slope_bound hxy
  exact deriv_monotone.convexOn_univ_of_deriv differentiable

theorem affineObjective_pos
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : x ≠ 0) :
    0 < affineObjectiveValue orbit x := by
  have continuous_gradient :=
    (oddAffineGradient_lipschitzWith hL hg orbit slope_bound).continuous
  rcases lt_or_gt_of_ne hx with hxneg | hxpos
  · have gradient_nonpositive : ∀ u ∈ Set.Ioc x 0,
        0 ≤ -oddAffineGradient orbit u := by
      intro u hu
      have value_nonpositive : oddAffineGradient orbit u ≤ 0 := by
        rw [← oddAffineGradient_zero orbit]
        exact oddAffineGradient_monotone hL hg orbit slope_bound hu.2
      linarith
    have strict_point : ∃ u ∈ Set.Icc x 0,
        0 < -oddAffineGradient orbit u :=
      ⟨x, ⟨le_rfl, hxneg.le⟩, by
        linarith [oddAffineGradient_neg hg orbit hxneg]⟩
    have integral_positive := intervalIntegral.integral_pos hxneg
      continuous_gradient.neg.continuousOn gradient_nonpositive strict_point
    change 0 < ∫ u in x..0, -oddAffineGradient orbit u at integral_positive
    have integral_eq :
        (∫ u in x..0, -oddAffineGradient orbit u) =
          ∫ u in 0..x, oddAffineGradient orbit u := by
      rw [intervalIntegral.integral_neg, intervalIntegral.integral_symm]
      ring
    rw [integral_eq] at integral_positive
    exact integral_positive
  · have gradient_nonnegative : ∀ u ∈ Set.Ioc 0 x,
        0 ≤ oddAffineGradient orbit u := by
      intro u hu
      rw [← oddAffineGradient_zero orbit]
      exact oddAffineGradient_monotone hL hg orbit slope_bound hu.1.le
    have strict_point : ∃ u ∈ Set.Icc 0 x,
        0 < oddAffineGradient orbit u :=
      ⟨x, ⟨hxpos.le, le_rfl⟩, oddAffineGradient_pos hg orbit hxpos⟩
    exact intervalIntegral.integral_pos hxpos continuous_gradient.continuousOn
      gradient_nonnegative strict_point

theorem affineObjective_zero_is_minimizer
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    IsGlobalMin (affineObjectiveValue orbit) 0 := by
  intro x
  simp only [affineObjectiveValue, intervalIntegral.integral_same]
  by_cases hx : x = 0
  · simp [hx]
  · exact le_of_lt (affineObjective_pos hL hg orbit slope_bound hx)

theorem affineObjective_zero_is_unique
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (minimum : IsGlobalMin (affineObjectiveValue orbit) x) :
    x = 0 := by
  by_contra hx
  have positive_value := affineObjective_pos hL hg orbit slope_bound hx
  have at_zero := minimum 0
  simp [affineObjectiveValue] at at_zero
  change 0 < ∫ u in 0..x, oddAffineGradient orbit u at positive_value
  linarith

theorem affineObjective_linear_lower
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {x : ℝ} (hx : 1 ≤ |x|) :
    oddAffineGradient orbit 1 * (|x| - 1) ≤ affineObjectiveValue orbit x := by
  have convex := affineObjective_convex hL hg orbit slope_bound
  have minimum := affineObjective_zero_is_minimizer hL hg orbit slope_bound
  have gradient_neg_one :
      oddAffineGradient orbit (-1) = -oddAffineGradient orbit 1 := by
    simpa using oddAffineGradient_odd orbit 1
  by_cases hx_nonnegative : 0 ≤ x
  · rw [abs_of_nonneg hx_nonnegative] at hx ⊢
    by_cases hx_one : x = 1
    · subst x
      simpa [affineObjectiveValue] using minimum 1
    · have hx_strict : 1 < x := lt_of_le_of_ne hx (Ne.symm hx_one)
      have secant := convex.deriv_le_slope
        (x := 1) (y := x) (by simp) (by simp) hx_strict
        (affineObjective_hasDerivAt hL hg orbit slope_bound 1).differentiableAt
      rw [(affineObjective_hasDerivAt hL hg orbit slope_bound 1).deriv,
        slope_def_field] at secant
      have scaled := (le_div_iff₀ (sub_pos.mpr hx_strict)).1 secant
      have value_one_nonnegative : 0 ≤ affineObjectiveValue orbit 1 := by
        simpa [affineObjectiveValue] using minimum 1
      nlinarith
  · have hx_negative : x < 0 := lt_of_not_ge hx_nonnegative
    rw [abs_of_neg hx_negative] at hx ⊢
    by_cases hx_neg_one : x = -1
    · subst x
      simpa [affineObjectiveValue] using minimum (-1)
    · have hx_strict : x < -1 := by
        have hx_le : x ≤ -1 := by linarith
        exact lt_of_le_of_ne hx_le hx_neg_one
      have secant := convex.slope_le_deriv
        (x := x) (y := -1) (by simp) (by simp) hx_strict
        (affineObjective_hasDerivAt hL hg orbit slope_bound (-1)).differentiableAt
      rw [(affineObjective_hasDerivAt hL hg orbit slope_bound (-1)).deriv,
        gradient_neg_one, slope_def_field] at secant
      have scaled := (div_le_iff₀ (sub_pos.mpr hx_strict)).1 secant
      have value_neg_one_nonnegative : 0 ≤ affineObjectiveValue orbit (-1) := by
        simpa [affineObjectiveValue] using minimum (-1)
      nlinarith

theorem affineObjective_coercive
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    CoerciveAtInfinity (affineObjectiveValue orbit) := by
  intro B
  let c := oddAffineGradient orbit 1
  have c_positive : 0 < c :=
    oddAffineGradient_pos hg orbit (x := 1) (by norm_num)
  refine ⟨1 + |B| / c, ?_, ?_⟩
  · positivity
  · intro x hx
    rw [Real.norm_eq_abs] at hx
    have abs_one : 1 ≤ |x| := by
      have quotient_nonnegative : 0 ≤ |B| / c :=
        div_nonneg (abs_nonneg B) c_positive.le
      linarith
    have quotient_bound : |B| / c ≤ |x| - 1 := by linarith
    have absolute_bound : |B| ≤ c * (|x| - 1) := by
      have scaled := (div_le_iff₀ c_positive).1 quotient_bound
      nlinarith
    have linear_bound := affineObjective_linear_lower hL hg orbit slope_bound abs_one
    change c * (|x| - 1) ≤ affineObjectiveValue orbit x at linear_bound
    exact (le_abs_self B).trans (absolute_bound.trans linear_bound)

/-- Convex `C¹,¹` objective whose derivative is the literal affine interpolant. -/
def affineObjective
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    C11Objective ℝ L where
  value := affineObjectiveValue orbit
  gradient := oddAffineGradient orbit
  convex_value := affineObjective_convex hL hg orbit slope_bound
  hasGradient_value := fun x => by
    simpa using (affineObjective_hasDerivAt hL hg orbit slope_bound x).hasGradientAt
  lipschitz_gradient := fun x y => by
    simpa only [Real.norm_eq_abs] using
      oddAffineGradient_abs_sub_le hL hg orbit slope_bound x y
  has_minimizer := ⟨0, affineObjective_zero_is_minimizer hL hg orbit slope_bound⟩

/-- Full source-faithful affine realization of an inverse orbit. -/
def affineInverseOrbitRealization
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) :
    InverseOrbitRealization α L s g orbit where
  objective := affineObjective hL hg orbit slope_bound
  zero_is_minimizer := affineObjective_zero_is_minimizer hL hg orbit slope_bound
  zero_is_unique := fun _ minimum =>
    affineObjective_zero_is_unique hL hg orbit slope_bound minimum
  coercive := affineObjective_coercive hL hg orbit slope_bound
  sample_gradient := fun _ hn => oddAffineGradient_query orbit hn

/-! ### Quantitative real-power chord curvature -/

lemma rpow_taylor_lagrange_two
    {r a b : ℝ} (ha : 0 < a) (hab : a < b) :
    ∃ c ∈ Ioo a b,
      b ^ r - (a ^ r + (r * a ^ (r - 1)) * (b - a)) =
        (r * (r - 1) * c ^ (r - 2)) * (b - a) ^ 2 / 2 := by
  have hf : ContDiffOn ℝ 2 (fun t : ℝ ↦ t ^ r) (uIcc a b) := by
    intro t ht
    have ht' : t ∈ Icc a b := by simpa [uIcc_of_le hab.le] using ht
    exact (Real.contDiffAt_rpow_const_of_ne (ne_of_gt (ha.trans_le ht'.1))).contDiffWithinAt
  obtain ⟨c, hc, hrem⟩ :=
    taylor_mean_remainder_lagrange_iteratedDeriv (n := 1) (x := b) (x₀ := a) hab.ne hf
  have hud : UniqueDiffWithinAt ℝ (uIcc a b) a := by
    rw [uIcc_of_le hab.le]
    exact (uniqueDiffOn_Icc hab).uniqueDiffWithinAt (left_mem_Icc.mpr hab.le)
  have hderiv : derivWithin (fun t : ℝ ↦ t ^ r) (uIcc a b) a = r * a ^ (r - 1) :=
    (Real.hasDerivAt_rpow_const (x := a) (p := r) (Or.inl ha.ne')).hasDerivWithinAt.derivWithin hud
  have hiter : iteratedDeriv 2 (fun t : ℝ ↦ t ^ r) c =
      r * (r - 1) * c ^ (r - 2) := by
    have hcoeff : (descPochhammer ℝ 2).eval r = r * (r - 1) := by
      norm_num [descPochhammer]
    rw [iteratedDeriv_eq_iterate]
    simpa [hcoeff] using Real.iter_deriv_rpow_const r c 2
  refine ⟨c, ?_, ?_⟩
  · simpa [uIoo_of_le hab.le] using hc
  · simpa [taylorWithinEval_succ, hderiv, hiter, mul_comm] using hrem

/-- A scale-invariant quadratic upper bound for the first-order Taylor remainder of `t ↦ t^r`
on an interval whose endpoint ratio is at most two. -/
lemma rpow_taylor_remainder_le
    {r a b : ℝ} (hr : 1 < r) (ha : 0 < a) (hab : a < b) (hb : b ≤ 2 * a) :
    b ^ r - (a ^ r + (r * a ^ (r - 1)) * (b - a)) ≤
      (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) * (b - a) ^ 2 * a ^ (r - 2) := by
  obtain ⟨c, hc, hrem⟩ := rpow_taylor_lagrange_two ha hab
  have hc_pos : 0 < c := ha.trans hc.1
  have hratio_one : 1 ≤ c / a := by
    rw [le_div_iff₀ ha]
    simpa using hc.1.le
  have hratio_two : c / a ≤ 2 := by
    rw [div_le_iff₀ ha]
    exact hc.2.le.trans hb
  have hratio_nonneg : 0 ≤ c / a := le_trans (by norm_num) hratio_one
  have hratio_pow : (c / a) ^ (r - 2) ≤ max 1 (2 ^ (r - 2)) := by
    by_cases hexp : 0 ≤ r - 2
    · exact (Real.rpow_le_rpow hratio_nonneg hratio_two hexp).trans (le_max_right _ _)
    · have hnonpos : r - 2 ≤ 0 := le_of_not_ge hexp
      exact (Real.rpow_le_one_of_one_le_of_nonpos hratio_one hnonpos).trans (le_max_left _ _)
  have hc_factor : c = a * (c / a) := by field_simp
  have hc_power : c ^ (r - 2) = a ^ (r - 2) * (c / a) ^ (r - 2) := by
    calc
      c ^ (r - 2) = (a * (c / a)) ^ (r - 2) :=
        congrArg (fun t : ℝ ↦ t ^ (r - 2)) hc_factor
      _ = a ^ (r - 2) * (c / a) ^ (r - 2) := Real.mul_rpow ha.le hratio_nonneg
  have ha_power_nonneg : 0 ≤ a ^ (r - 2) := Real.rpow_nonneg ha.le _
  have hscaled :
      a ^ (r - 2) * (c / a) ^ (r - 2) ≤
        a ^ (r - 2) * max 1 (2 ^ (r - 2)) :=
    mul_le_mul_of_nonneg_left hratio_pow ha_power_nonneg
  have hcoefficient : 0 ≤ r * (r - 1) * (b - a) ^ 2 / 2 := by positivity
  rw [hrem, hc_power]
  calc
    r * (r - 1) * (a ^ (r - 2) * (c / a) ^ (r - 2)) * (b - a) ^ 2 / 2 =
        (r * (r - 1) * (b - a) ^ 2 / 2) *
          (a ^ (r - 2) * (c / a) ^ (r - 2)) := by ring
    _ ≤ (r * (r - 1) * (b - a) ^ 2 / 2) *
          (a ^ (r - 2) * max 1 (2 ^ (r - 2))) :=
      mul_le_mul_of_nonneg_left hscaled hcoefficient
    _ = (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) *
          (b - a) ^ 2 * a ^ (r - 2) := by ring

/-- If two scaled endpoints have the same limit and the scale is eventually
nonnegative, every point in the intervening interval has that limit uniformly.
This epsilon formulation avoids choosing a point from each interval. -/
theorem eventually_uniform_scaled_between
    {s a b : ℕ → ℝ} {C : ℝ}
    (hs : ∀ᶠ n : ℕ in atTop, 0 ≤ s n)
    (ha : Tendsto (fun n : ℕ ↦ s n * a n) atTop (𝓝 C))
    (hb : Tendsto (fun n : ℕ ↦ s n * b n) atTop (𝓝 C)) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop,
      ∀ x : ℝ, a n ≤ x → x ≤ b n → |s n * x - C| < ε := by
  intro ε hε
  have haε : ∀ᶠ n : ℕ in atTop, |s n * a n - C| < ε := by
    have h := ha.eventually (Metric.ball_mem_nhds C hε)
    simpa only [Metric.mem_ball, Real.dist_eq] using h
  have hbε : ∀ᶠ n : ℕ in atTop, |s n * b n - C| < ε := by
    have h := hb.eventually (Metric.ball_mem_nhds C hε)
    simpa only [Metric.mem_ball, Real.dist_eq] using h
  filter_upwards [hs, haε, hbε] with n hsn han hbn
  intro x hax hxb
  have scaled_lower : s n * a n ≤ s n * x :=
    mul_le_mul_of_nonneg_left hax hsn
  have scaled_upper : s n * x ≤ s n * b n :=
    mul_le_mul_of_nonneg_left hxb hsn
  rw [abs_lt] at han hbn ⊢
  constructor <;> linarith

/-- Uniform query-scale control on every exact power-tail query interval. -/
theorem eventually_uniform_powerTailQuery_scaled
    (α C δ : ℝ) (hα : 3 < α) (hC : 0 < C) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop, ∀ x : ℝ,
      powerTailQuery α C (α - 1) δ (n + 1) ≤ x →
      x ≤ powerTailQuery α C (α - 1) δ n →
      |Real.rpow ((n : ℝ) + α) δ * x - C| < ε := by
  let scale := fun n : ℕ ↦ Real.rpow ((n : ℝ) + α) δ
  let query := fun n : ℕ ↦ powerTailQuery α C (α - 1) δ n
  have normalized : Tendsto (fun n : ℕ ↦ scale n * query n)
      atTop (𝓝 C) := by
    exact tendsto_powerTailQuery_normalized α C δ hα
  have adjacent : Tendsto (fun n : ℕ ↦ query (n + 1) / query n)
      atTop (𝓝 1) := by
    exact tendsto_powerTailQuery_adjacentRatio α C δ hα hC
  have normalized_positive : ∀ᶠ n : ℕ in atTop,
      0 < scale n * query n :=
    (tendsto_order.1 normalized).1 0 hC
  have next_normalized : Tendsto (fun n : ℕ ↦ scale n * query (n + 1))
      atTop (𝓝 C) := by
    have combined := normalized.mul adjacent
    have combined' : Tendsto (fun n : ℕ ↦
        (scale n * query n) * (query (n + 1) / query n))
        atTop (𝓝 C) := by
      simpa using combined
    refine combined'.congr' ?_
    filter_upwards [normalized_positive] with n hn
    have query_ne : query n ≠ 0 := by
      intro hq
      rw [hq, mul_zero] at hn
      exact (lt_irrefl 0 hn)
    field_simp [query_ne]
  have scale_nonnegative : ∀ᶠ n : ℕ in atTop, 0 ≤ scale n := by
    filter_upwards with n
    exact Real.rpow_nonneg (by
      have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith) δ
  exact eventually_uniform_scaled_between scale_nonnegative next_normalized normalized

lemma rpow_tangent_le_of_taylor
    {r a x : ℝ} (hr : 1 < r) (ha : 0 < a) (hax : a ≤ x) :
    a ^ r + (r * a ^ (r - 1)) * (x - a) ≤ x ^ r := by
  rcases hax.eq_or_lt with h | h
  · subst x
    simp
  · obtain ⟨c, hc, hrem⟩ := rpow_taylor_lagrange_two ha h
    apply sub_nonneg.mp
    rw [hrem]
    have hc_nonneg : 0 ≤ c ^ (r - 2) := Real.rpow_nonneg (ha.trans hc.1).le _
    positivity

/-- The literal affine chord of `t ↦ t^r` has quadratic error on every positive interval whose
endpoint ratio is at most two. -/
lemma rpow_affine_chord_gap_le
    {r a x b : ℝ} (hr : 1 < r) (ha : 0 < a) (hax : a ≤ x) (hxb : x ≤ b)
    (hb : b ≤ 2 * a) :
    ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r - x ^ r ≤
      (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) * (b - a) ^ 2 * a ^ (r - 2) := by
  have hab : a ≤ b := hax.trans hxb
  rcases hab.eq_or_lt with h | h
  · subst b
    have hxa : x = a := le_antisymm hxb hax
    subst x
    simp [Real.rpow_nonneg ha.le]
  · have hdelta : 0 < b - a := sub_pos.mpr h
    have hu_nonneg : 0 ≤ (x - a) / (b - a) :=
      div_nonneg (sub_nonneg.mpr hax) hdelta.le
    have hu_le : (x - a) / (b - a) ≤ 1 := by
      rw [div_le_one hdelta]
      linarith
    have htangent := rpow_tangent_le_of_taylor hr ha hax
    have hremainder := rpow_taylor_remainder_le hr ha h hb
    let B : ℝ :=
      (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) * (b - a) ^ 2 * a ^ (r - 2)
    have hB_nonneg : 0 ≤ B := by
      dsimp [B]
      have hmax : (0 : ℝ) ≤ max (1 : ℝ) ((2 : ℝ) ^ (r - 2)) :=
        (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
      positivity
    have hgap :
        ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r - x ^ r ≤
          ((x - a) / (b - a)) *
            (b ^ r - (a ^ r + (r * a ^ (r - 1)) * (b - a))) := by
      calc
        ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r - x ^ r ≤
            ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r -
              (a ^ r + (r * a ^ (r - 1)) * (x - a)) := sub_le_sub_left htangent _
        _ = ((x - a) / (b - a)) *
              (b ^ r - (a ^ r + (r * a ^ (r - 1)) * (b - a))) := by
          field_simp
          ring
    change _ ≤ B
    calc
      ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r - x ^ r ≤
          ((x - a) / (b - a)) *
            (b ^ r - (a ^ r + (r * a ^ (r - 1)) * (b - a))) := hgap
      _ ≤ ((x - a) / (b - a)) * B :=
        mul_le_mul_of_nonneg_left hremainder hu_nonneg
      _ ≤ 1 * B := mul_le_mul_of_nonneg_right hu_le hB_nonneg
      _ = B := one_mul B

/-- Uniform root-scale control on every exact power-tail query interval. -/
theorem eventually_uniform_powerTailQuery_rootScaled
    (α C δ : ℝ) (hα : 3 < α) (hC : 0 < C) (hδ : 0 < δ) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop, ∀ x : ℝ,
      powerTailQuery α C (α - 1) δ (n + 1) ≤ x →
      x ≤ powerTailQuery α C (α - 1) δ n →
      |((n : ℝ) + α) * Real.rpow x δ⁻¹ - Real.rpow C δ⁻¹| < ε := by
  intro ε hε
  let root := fun y : ℝ ↦ Real.rpow y δ⁻¹
  have root_continuous : ContinuousAt root C := by
    exact Real.continuousAt_rpow_const C δ⁻¹ (Or.inl hC.ne')
  have root_near : ∀ᶠ y : ℝ in 𝓝 C,
      root y ∈ Metric.ball (root C) ε :=
    root_continuous.tendsto.eventually (Metric.ball_mem_nhds _ hε)
  rcases Metric.mem_nhds_iff.1 root_near with ⟨η, hη, root_ball⟩
  let tolerance := min η (C / 2)
  have tolerance_pos : 0 < tolerance := by
    dsimp [tolerance]
    exact lt_min hη (half_pos hC)
  have uniform := eventually_uniform_powerTailQuery_scaled
    α C δ hα hC tolerance tolerance_pos
  filter_upwards [uniform] with n hn
  intro x hx_lower hx_upper
  let u := (n : ℝ) + α
  have hu : 0 < u := by
    dsimp [u]
    have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have scaled_close : |Real.rpow u δ * x - C| < tolerance := by
    simpa [u] using hn x hx_lower hx_upper
  have tolerance_le_half : tolerance ≤ C / 2 := min_le_right _ _
  have scaled_pos : 0 < Real.rpow u δ * x := by
    rw [abs_lt] at scaled_close
    linarith
  have scale_pos : 0 < Real.rpow u δ := Real.rpow_pos_of_pos hu δ
  have hx : 0 < x := by
    rcases mul_pos_iff.mp scaled_pos with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge scale_pos.le) negative.1)
  have scaled_in_ball : Real.rpow u δ * x ∈ Metric.ball C η := by
    have tolerance_le_eta : tolerance ≤ η := min_le_left _ _
    rw [Metric.mem_ball, Real.dist_eq]
    exact scaled_close.trans_le tolerance_le_eta
  have root_close := root_ball scaled_in_ball
  have root_identity :
      Real.rpow (Real.rpow u δ * x) δ⁻¹ =
        u * Real.rpow x δ⁻¹ := by
    have exponent_cancel : δ * δ⁻¹ = 1 := by
      field_simp [hδ.ne']
    calc
      Real.rpow (Real.rpow u δ * x) δ⁻¹ =
          Real.rpow (Real.rpow u δ) δ⁻¹ *
            Real.rpow x δ⁻¹ :=
        Real.mul_rpow (Real.rpow_nonneg hu.le δ) hx.le
      _ = Real.rpow u (δ * δ⁻¹) * Real.rpow x δ⁻¹ := by
        congr 1
        exact (Real.rpow_mul hu.le δ δ⁻¹).symm
      _ = Real.rpow u 1 * Real.rpow x δ⁻¹ := by rw [exponent_cancel]
      _ = u * Real.rpow x δ⁻¹ := by
        congr 1
        exact Real.rpow_one u
  change |Real.rpow (Real.rpow u δ * x) δ⁻¹ -
    Real.rpow C δ⁻¹| < ε at root_close
  rw [← root_identity]
  exact root_close

/-- Shifting the direct force/query sample by one index preserves its first
correction when the multiplier remains the unshifted `n + α`. -/
theorem tendsto_powerTailForce_queryRpow_shifted_firstCorrection
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) :
    Tendsto (fun n : ℕ =>
      ((n : ℝ) + α) *
        (powerTailForce α s C (α - 1) (ρ - 2) (n + 1) /
          Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) (n + 1))
            (ρ / (ρ - 2)) -
          powerTailSampleRatioConstant α s C ρ)) atTop
      (𝓝 (powerTailSampleFirstCorrection α s C ρ)) := by
  let u := fun n : ℕ => (n : ℝ) + α
  let error := fun n : ℕ =>
    powerTailForce α s C (α - 1) (ρ - 2) n /
        Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
          (ρ / (ρ - 2)) -
      powerTailSampleRatioConstant α s C ρ
  let H := powerTailSampleFirstCorrection α s C ρ
  have base : Tendsto (fun n : ℕ => u n * error n) atTop (𝓝 H) := by
    exact tendsto_powerTailForce_queryRpow_firstCorrection
      α s C ρ hα hs hC hρ
  have shifted : Tendsto (fun n : ℕ => u (n + 1) * error (n + 1))
      atTop (𝓝 H) := (tendsto_add_atTop_iff_nat 1).2 base
  have shifted_atTop : Tendsto (fun n : ℕ => u (n + 1)) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro b
    obtain ⟨N, hN⟩ := exists_nat_ge (b - α - 1)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    dsimp [u]
    push_cast
    linarith
  have reciprocal_zero : Tendsto (fun n : ℕ => (u (n + 1))⁻¹)
      atTop (𝓝 0) := tendsto_inv_atTop_zero.comp shifted_atTop
  have scale_ratio : Tendsto (fun n : ℕ => u n / u (n + 1))
      atTop (𝓝 1) := by
    have raw := (tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 : ℝ))
      atTop (𝓝 1)).sub reciprocal_zero
    have one_sub : Tendsto (fun n : ℕ => 1 - (u (n + 1))⁻¹)
        atTop (𝓝 1) := by
      simpa only [Pi.sub_apply, sub_zero] using raw
    refine one_sub.congr' ?_
    have eventually_one : ∀ᶠ n : ℕ in atTop, 1 ≤ u (n + 1) :=
      (tendsto_atTop.1 shifted_atTop) 1
    have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < u (n + 1) :=
      eventually_one.mono fun _ hn => lt_of_lt_of_le zero_lt_one hn
    filter_upwards [eventually_positive] with n hn
    have hstep : u (n + 1) = u n + 1 := by
      dsimp [u]
      push_cast
      ring
    rw [hstep]
    have hden : u n + 1 ≠ 0 := by
      rw [← hstep]
      exact hn.ne'
    field_simp [hden]
    ring
  have combined := scale_ratio.mul shifted
  have rescaled : Tendsto (fun n : ℕ =>
      (u n / u (n + 1)) * (u (n + 1) * error (n + 1)))
      atTop (𝓝 H) := by
    simpa only [Pi.mul_apply, one_mul] using combined
  have result : Tendsto (fun n : ℕ => u n * error (n + 1))
      atTop (𝓝 H) := by
    refine rescaled.congr' ?_
    have eventually_one : ∀ᶠ n : ℕ in atTop, 1 ≤ u (n + 1) :=
      (tendsto_atTop.1 shifted_atTop) 1
    have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < u (n + 1) :=
      eventually_one.mono fun _ hn => lt_of_lt_of_le zero_lt_one hn
    filter_upwards [eventually_positive] with n hn
    field_simp [hn.ne']
  exact result

noncomputable def rpowChord (a b r x : ℝ) : ℝ :=
  ((b - x) / (b - a)) * a ^ r + ((x - a) / (b - a)) * b ^ r

lemma rpowChord_relative_gap_le_mesh
    {r a x b : ℝ} (hr : 1 < r) (ha : 0 < a) (hab : a < b)
    (hax : a ≤ x) (hxb : x ≤ b)
    (hb : b ≤ 2 * a) :
    |rpowChord a b r x / x ^ r - 1| ≤
      4 * (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) * (1 - a / b) ^ 2 := by
  have hdelta : 0 < b - a := sub_pos.mpr hab
  have hbpos : 0 < b := ha.trans hab
  have hxpos : 0 < x := ha.trans_le hax
  have hwa : 0 ≤ (b - x) / (b - a) :=
    div_nonneg (sub_nonneg.mpr hxb) hdelta.le
  have hwb : 0 ≤ (x - a) / (b - a) :=
    div_nonneg (sub_nonneg.mpr hax) hdelta.le
  have hsum : (b - x) / (b - a) + (x - a) / (b - a) = 1 := by
    field_simp
    ring
  have hpoint :
      ((b - x) / (b - a)) * a + ((x - a) / (b - a)) * b = x := by
    field_simp
    ring
  have hconvex_raw := (convexOn_rpow hr.le).2 ha.le hbpos.le hwa hwb hsum
  have hconvex : x ^ r ≤ rpowChord a b r x := by
    simpa only [smul_eq_mul, hpoint, rpowChord] using hconvex_raw
  have hxpower : 0 < x ^ r := Real.rpow_pos_of_pos hxpos r
  have hrelative_nonneg : 0 ≤ rpowChord a b r x / x ^ r - 1 := by
    rw [sub_nonneg, one_le_div hxpower]
    exact hconvex
  rw [abs_of_nonneg hrelative_nonneg]
  have hgap := rpow_affine_chord_gap_le hr ha hax hxb hb
  change rpowChord a b r x - x ^ r ≤ _ at hgap
  let M : ℝ := r * (r - 1) / 2 * max 1 (2 ^ (r - 2))
  let B : ℝ := M * (b - a) ^ 2 * a ^ (r - 2)
  have hM : 0 ≤ M := by
    dsimp [M]
    have hmax : (0 : ℝ) ≤ max (1 : ℝ) ((2 : ℝ) ^ (r - 2)) :=
      (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
    positivity
  have hB : 0 ≤ B := by
    dsimp [B]
    positivity
  have hapower : 0 < a ^ r := Real.rpow_pos_of_pos ha r
  have hapower_le : a ^ r ≤ x ^ r :=
    Real.rpow_le_rpow ha.le hax (zero_lt_one.trans hr).le
  have hdivide : B / x ^ r ≤ B / a ^ r := by
    exact div_le_div_of_nonneg_left hB hapower hapower_le
  have hpower_product : a ^ (r - 2) * a ^ (2 : ℝ) = a ^ r := by
    rw [← Real.rpow_add ha]
    congr 2
    ring
  have hpower_two : a ^ (2 : ℝ) = a ^ (2 : ℕ) := by
    simpa using Real.rpow_natCast a 2
  have hnormalize : B / a ^ r = M * ((b - a) / a) ^ 2 := by
    dsimp [B]
    rw [← hpower_product]
    rw [hpower_two]
    field_simp [ha.ne', (Real.rpow_pos_of_pos ha (r - 2)).ne']
  have hrelative_upper : rpowChord a b r x / x ^ r - 1 ≤
      M * ((b - a) / a) ^ 2 := by
    calc
        rpowChord a b r x / x ^ r - 1 =
            (rpowChord a b r x - x ^ r) / x ^ r := by
          field_simp [hxpower.ne']
      _ ≤ B / x ^ r := div_le_div_of_nonneg_right hgap hxpower.le
      _ ≤ B / a ^ r := hdivide
      _ = M * ((b - a) / a) ^ 2 := hnormalize
  have hleft_nonneg : 0 ≤ (b - a) / a := div_nonneg hdelta.le ha.le
  have hright_nonneg : 0 ≤ 1 - a / b := by
    rw [sub_nonneg, div_le_one hbpos]
    exact hab.le
  have hratio : (b - a) / a = (b / a) * (1 - a / b) := by
    field_simp [ha.ne', hbpos.ne']
  have hba_nonneg : 0 ≤ b / a := div_nonneg hbpos.le ha.le
  have hba_le : b / a ≤ 2 := (div_le_iff₀ ha).2 hb
  have hmesh_linear : (b - a) / a ≤ 2 * (1 - a / b) := by
    rw [hratio]
    exact mul_le_mul_of_nonneg_right hba_le hright_nonneg
  have hmesh_sq : ((b - a) / a) ^ 2 ≤ 4 * (1 - a / b) ^ 2 := by
    have hplus : 0 ≤ 2 * (1 - a / b) + (b - a) / a :=
      add_nonneg (mul_nonneg (by norm_num) hright_nonneg) hleft_nonneg
    have hminus : 0 ≤ 2 * (1 - a / b) - (b - a) / a :=
      sub_nonneg.mpr hmesh_linear
    nlinarith [mul_nonneg hminus hplus]
  calc
    rpowChord a b r x / x ^ r - 1 ≤ M * ((b - a) / a) ^ 2 := hrelative_upper
    _ ≤ M * (4 * (1 - a / b) ^ 2) := mul_le_mul_of_nonneg_left hmesh_sq hM
    _ = 4 * (r * (r - 1) / 2 * max 1 (2 ^ (r - 2))) * (1 - a / b) ^ 2 := by
      dsimp [M]
      ring

theorem eventually_uniform_powerTailQuery_rpowChord_relative
    (α C ρ : ℝ) (hα : 3 < α) (hC : 0 < C) (hρ : 2 < ρ) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop, ∀ x : ℝ,
      powerTailQuery α C (α - 1) (ρ - 2) (n + 1) ≤ x →
      x ≤ powerTailQuery α C (α - 1) (ρ - 2) n →
      |((n : ℝ) + α) *
        (rpowChord
            (powerTailQuery α C (α - 1) (ρ - 2) (n + 1))
            (powerTailQuery α C (α - 1) (ρ - 2) n)
            (ρ / (ρ - 2)) x /
          x ^ (ρ / (ρ - 2)) - 1)| < ε := by
  intro ε hε
  let δ := ρ - 2
  let r := ρ / δ
  let u := fun n : ℕ ↦ (n : ℝ) + α
  let q := fun n : ℕ ↦ powerTailQuery α C (α - 1) δ n
  let M : ℝ := r * (r - 1) / 2 * max 1 (2 ^ (r - 2))
  have hδ : 0 < δ := by dsimp [δ]; linarith
  have hr : 1 < r := by
    dsimp [r, δ]
    rw [lt_div_iff₀ (by linarith : 0 < ρ - 2)]
    linarith
  have hM : 0 < M := by
    dsimp [M]
    have hmax : (0 : ℝ) < max (1 : ℝ) ((2 : ℝ) ^ (r - 2)) :=
      zero_lt_one.trans_le (le_max_left _ _)
    positivity
  have normalized : Tendsto (fun n : ℕ ↦ Real.rpow (u n) δ * q n)
      atTop (nhds C) := by
    exact tendsto_powerTailQuery_normalized α C δ hα
  have q_positive : ∀ᶠ n : ℕ in atTop, 0 < q n := by
    have product_positive : ∀ᶠ n : ℕ in atTop, 0 < Real.rpow (u n) δ * q n :=
      (tendsto_order.1 normalized).1 0 hC
    filter_upwards [product_positive] with n hn
    have hu : 0 < u n := by
      dsimp [u]
      have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith
    have hscale : 0 < Real.rpow (u n) δ := Real.rpow_pos_of_pos hu δ
    rcases mul_pos_iff.mp hn with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge hscale.le) negative.1)
  have adjacent : Tendsto (fun n : ℕ ↦ q (n + 1) / q n) atTop (nhds 1) := by
    exact tendsto_powerTailQuery_adjacentRatio α C δ hα hC
  have adjacent_half : ∀ᶠ n : ℕ in atTop, (1 / 2 : ℝ) < q (n + 1) / q n :=
    (tendsto_order.1 adjacent).1 (1 / 2) (by norm_num)
  have correction := tendsto_powerTailQuery_adjacentRatio_firstCorrection α C δ hα hC
  have correction_positive : ∀ᶠ n : ℕ in atTop,
      0 < u n * (1 - q (n + 1) / q n) :=
    (tendsto_order.1 correction).1 0 hδ
  have mesh : Tendsto (fun n : ℕ ↦
      4 * M * (u n * (1 - q (n + 1) / q n) ^ 2)) atTop (nhds 0) := by
    have base := tendsto_powerTailQuery_adjacentRatio_sqScaled α C δ hα hC
    have constant : Tendsto (fun _ : ℕ ↦ 4 * M) atTop (nhds (4 * M)) := tendsto_const_nhds
    have scaled := constant.mul base
    simpa [u, q] using scaled
  have mesh_small : ∀ᶠ n : ℕ in atTop,
      |4 * M * (u n * (1 - q (n + 1) / q n) ^ 2)| < ε := by
    have h := mesh.eventually (Metric.ball_mem_nhds 0 hε)
    simpa only [Metric.mem_ball, Real.dist_eq, sub_zero] using h
  filter_upwards [q_positive, adjacent_half, correction_positive, mesh_small] with
      n hqn hratio hcorrection hsmall
  intro x hx_lower hx_upper
  have hu : 0 < u n := by
    dsimp [u]
    have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hqnext : 0 < q (n + 1) := by
    have hratio_pos : 0 < q (n + 1) / q n := (by norm_num : (0 : ℝ) < 1 / 2).trans hratio
    rcases div_pos_iff.mp hratio_pos with positive | negative
    · exact positive.1
    · exact False.elim ((not_lt_of_ge hqn.le) negative.2)
  have hratio_upper : q (n + 1) / q n < 1 := by
    have hmesh_pos : 0 < 1 - q (n + 1) / q n := by
      rcases mul_pos_iff.mp hcorrection with positive | negative
      · exact positive.2
      · exact False.elim ((not_lt_of_ge hu.le) negative.1)
    linarith
  have hq_strict : q (n + 1) < q n := (div_lt_one hqn).mp hratio_upper
  have hb : q n ≤ 2 * q (n + 1) := by
    have := (lt_div_iff₀ hqn).mp hratio
    nlinarith
  have relative := rpowChord_relative_gap_le_mesh hr hqnext hq_strict hx_lower hx_upper hb
  have hbound_nonneg : 0 ≤ 4 * M * (u n * (1 - q (n + 1) / q n) ^ 2) := by positivity
  have target_nonneg : 0 ≤
      u n * |rpowChord (q (n + 1)) (q n) r x / x ^ r - 1| :=
    mul_nonneg hu.le (abs_nonneg _)
  have target_bound :
      u n * |rpowChord (q (n + 1)) (q n) r x / x ^ r - 1| ≤
        4 * M * (u n * (1 - q (n + 1) / q n) ^ 2) := by
    calc
      u n * |rpowChord (q (n + 1)) (q n) r x / x ^ r - 1| ≤
          u n * (4 * M * (1 - q (n + 1) / q n) ^ 2) :=
        mul_le_mul_of_nonneg_left relative hu.le
      _ = 4 * M * (u n * (1 - q (n + 1) / q n) ^ 2) := by ring
  rw [abs_mul]
  rw [abs_of_pos hu]
  change u n * |rpowChord (q (n + 1)) (q n) r x / x ^ r - 1| < ε
  exact target_bound.trans_lt ((abs_of_nonneg hbound_nonneg).symm ▸ hsmall)

/-! ### Uniform first correction on exact force chords -/


noncomputable def powerTailForceChord
    (α s C ρ : ℝ) (n : ℕ) (x : ℝ) : ℝ :=
  let a := powerTailQuery α C (α - 1) (ρ - 2) (n + 1)
  let b := powerTailQuery α C (α - 1) (ρ - 2) n
  ((b - x) / (b - a)) * powerTailForce α s C (α - 1) (ρ - 2) (n + 1) +
    ((x - a) / (b - a)) * powerTailForce α s C (α - 1) (ρ - 2) n

private lemma weightedChord_firstCorrection_decomposition
    {r u a b x wa wb ga gb K H : ℝ}
    (hx : x ^ r ≠ 0) (ha : a ^ r ≠ 0) (hb : b ^ r ≠ 0) :
    u * ((wa * ga + wb * gb) / x ^ r - K) - H =
      K * (u * (wa * (a ^ r / x ^ r) + wb * (b ^ r / x ^ r) - 1)) +
        (wa * (a ^ r / x ^ r) * (u * (ga / a ^ r - K) - H) +
          wb * (b ^ r / x ^ r) * (u * (gb / b ^ r - K) - H)) +
        H * (wa * (a ^ r / x ^ r) + wb * (b ^ r / x ^ r) - 1) := by
  field_simp [hx, ha, hb]
  ring

theorem eventually_uniform_powerTailForceChord_firstCorrection
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hρ : 2 < ρ) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop, ∀ x : ℝ,
      powerTailQuery α C (α - 1) (ρ - 2) (n + 1) ≤ x →
      x ≤ powerTailQuery α C (α - 1) (ρ - 2) n →
      |((n : ℝ) + α) *
          (powerTailForceChord α s C ρ n x /
              x ^ (ρ / (ρ - 2)) - powerTailSampleRatioConstant α s C ρ) -
        powerTailSampleFirstCorrection α s C ρ| < ε := by
  intro ε hε
  let δ := ρ - 2
  let r := ρ / δ
  let u := fun n : ℕ ↦ (n : ℝ) + α
  let q := fun n : ℕ ↦ powerTailQuery α C (α - 1) δ n
  let g := fun n : ℕ ↦ powerTailForce α s C (α - 1) δ n
  let K := powerTailSampleRatioConstant α s C ρ
  let H := powerTailSampleFirstCorrection α s C ρ
  let A := fun n : ℕ ↦ u n * (g (n + 1) / (q (n + 1)) ^ r - K)
  let B := fun n : ℕ ↦ u n * (g n / (q n) ^ r - K)
  let D := |K| + |H| + 3
  let η := min 1 (ε / D)
  have hδ : 0 < δ := by dsimp [δ]; linarith
  have hr : 1 < r := by
    dsimp [r, δ]
    rw [lt_div_iff₀ (by linarith : 0 < ρ - 2)]
    linarith
  have hD : 0 < D := by dsimp [D]; positivity
  have hη : 0 < η := by
    dsimp [η]
    exact lt_min zero_lt_one (div_pos hε hD)
  have hη_one : η ≤ 1 := min_le_left _ _
  have hη_div : η ≤ ε / D := min_le_right _ _
  have hη_budget : D * η ≤ ε := by
    have := (le_div_iff₀ hD).mp hη_div
    nlinarith
  have direct : Tendsto B atTop (nhds H) := by
    exact tendsto_powerTailForce_queryRpow_firstCorrection α s C ρ hα hs hC hρ
  have shifted : Tendsto A atTop (nhds H) := by
    exact tendsto_powerTailForce_queryRpow_shifted_firstCorrection α s C ρ hα hs hC hρ
  have A_close : ∀ᶠ n : ℕ in atTop, |A n - H| < η := by
    have h := shifted.eventually (Metric.ball_mem_nhds H hη)
    simpa only [Metric.mem_ball, Real.dist_eq] using h
  have B_close : ∀ᶠ n : ℕ in atTop, |B n - H| < η := by
    have h := direct.eventually (Metric.ball_mem_nhds H hη)
    simpa only [Metric.mem_ball, Real.dist_eq] using h
  have chord_close := eventually_uniform_powerTailQuery_rpowChord_relative
    α C ρ hα hC hρ η hη
  have normalized : Tendsto (fun n : ℕ ↦ Real.rpow (u n) δ * q n)
      atTop (nhds C) := tendsto_powerTailQuery_normalized α C δ hα
  have q_positive : ∀ᶠ n : ℕ in atTop, 0 < q n := by
    have product_positive : ∀ᶠ n : ℕ in atTop, 0 < Real.rpow (u n) δ * q n :=
      (tendsto_order.1 normalized).1 0 hC
    filter_upwards [product_positive] with n hn
    have hu : 0 < u n := by
      dsimp [u]
      have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith
    have hscale : 0 < Real.rpow (u n) δ := Real.rpow_pos_of_pos hu δ
    rcases mul_pos_iff.mp hn with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge hscale.le) negative.1)
  have q_next_positive : ∀ᶠ n : ℕ in atTop, 0 < q (n + 1) := by
    rw [Filter.eventually_atTop] at q_positive ⊢
    obtain ⟨N, hN⟩ := q_positive
    exact ⟨N, fun n hn => hN (n + 1) (hn.trans (Nat.le_add_right n 1))⟩
  have correction := tendsto_powerTailQuery_adjacentRatio_firstCorrection α C δ hα hC
  have correction_positive : ∀ᶠ n : ℕ in atTop,
      0 < u n * (1 - q (n + 1) / q n) :=
    (tendsto_order.1 correction).1 0 hδ
  filter_upwards [A_close, B_close, q_positive, q_next_positive,
      correction_positive, chord_close] with
      n hA hB hqn hqnext hcorrection hchord
  intro x hx_lower hx_upper
  have hu_one : 1 ≤ u n := by
    dsimp [u]
    have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hu : 0 < u n := zero_lt_one.trans_le hu_one
  have hratio_upper : q (n + 1) / q n < 1 := by
    have hmesh_pos : 0 < 1 - q (n + 1) / q n := by
      rcases mul_pos_iff.mp hcorrection with positive | negative
      · exact positive.2
      · exact False.elim ((not_lt_of_ge hu.le) negative.1)
    linarith
  have hq_strict : q (n + 1) < q n := (div_lt_one hqn).mp hratio_upper
  have hx : 0 < x := hqnext.trans_le hx_lower
  let wa := (q n - x) / (q n - q (n + 1))
  let wb := (x - q (n + 1)) / (q n - q (n + 1))
  let R := rpowChord (q (n + 1)) (q n) r x / x ^ r
  let ca := wa * ((q (n + 1)) ^ r / x ^ r)
  let cb := wb * ((q n) ^ r / x ^ r)
  have hden : 0 < q n - q (n + 1) := sub_pos.mpr hq_strict
  have hwa : 0 ≤ wa := by dsimp [wa]; positivity
  have hwb : 0 ≤ wb := by dsimp [wb]; positivity
  have hxpow : 0 < x ^ r := Real.rpow_pos_of_pos hx r
  have hca : 0 ≤ ca := by dsimp [ca]; positivity
  have hcb : 0 ≤ cb := by dsimp [cb]; positivity
  have hca_cb : ca + cb = R := by
    dsimp [ca, cb, wa, wb, R, rpowChord]
    field_simp [hxpow.ne']
  have hR_nonneg : 0 ≤ R := by rw [← hca_cb]; positivity
  have hRscaled : |u n * (R - 1)| < η := by
    simpa [u, q, r, R] using hchord x hx_lower hx_upper
  have hRunscaled : |R - 1| < η := by
    have habs : |R - 1| ≤ |u n * (R - 1)| := by
      rw [abs_mul, abs_of_pos hu]
      nlinarith [abs_nonneg (R - 1)]
    exact habs.trans_lt hRscaled
  have hR_two : R < 2 := by
    rw [abs_lt] at hRunscaled
    linarith
  have hresidual : |ca * (A n - H) + cb * (B n - H)| < 2 * η := by
    calc
      |ca * (A n - H) + cb * (B n - H)| ≤
          |ca * (A n - H)| + |cb * (B n - H)| := abs_add_le _ _
      _ = ca * |A n - H| + cb * |B n - H| := by
        congr 1
        · rw [abs_mul, abs_of_nonneg hca]
        · rw [abs_mul, abs_of_nonneg hcb]
      _ ≤ ca * η + cb * η :=
        add_le_add (mul_le_mul_of_nonneg_left hA.le hca)
          (mul_le_mul_of_nonneg_left hB.le hcb)
      _ = R * η := by rw [← hca_cb]; ring
      _ < 2 * η := mul_lt_mul_of_pos_right hR_two hη
  have hqpow : (q n) ^ r ≠ 0 := (Real.rpow_pos_of_pos hqn r).ne'
  have hqnextpow : (q (n + 1)) ^ r ≠ 0 := (Real.rpow_pos_of_pos hqnext r).ne'
  have hdecomposition :
      u n * (powerTailForceChord α s C ρ n x / x ^ r - K) - H =
        K * (u n * (R - 1)) +
          (ca * (A n - H) + cb * (B n - H)) + H * (R - 1) := by
    have algebra := weightedChord_firstCorrection_decomposition
      (r := r) (u := u n) (a := q (n + 1)) (b := q n) (x := x)
      (wa := wa) (wb := wb) (ga := g (n + 1)) (gb := g n)
      (K := K) (H := H) hxpow.ne' hqnextpow hqpow
    rw [← hca_cb]
    simpa [powerTailForceChord, wa, wb, ca, cb, A, B, q, g, δ] using algebra
  have hKterm : |K * (u n * (R - 1))| ≤ |K| * η := by
    rw [abs_mul]
    exact mul_le_mul_of_nonneg_left hRscaled.le (abs_nonneg K)
  have hHterm : |H * (R - 1)| ≤ |H| * η := by
    rw [abs_mul]
    exact mul_le_mul_of_nonneg_left hRunscaled.le (abs_nonneg H)
  have htotal :
      |u n * (powerTailForceChord α s C ρ n x / x ^ r - K) - H| <
        (|K| + |H| + 2) * η := by
    rw [hdecomposition]
    calc
      |K * (u n * (R - 1)) + (ca * (A n - H) + cb * (B n - H)) + H * (R - 1)| ≤
          |K * (u n * (R - 1))| + |ca * (A n - H) + cb * (B n - H)| +
            |H * (R - 1)| := by
        calc
          _ ≤ |K * (u n * (R - 1)) + (ca * (A n - H) + cb * (B n - H))| +
              |H * (R - 1)| := abs_add_le _ _
          _ ≤ (|K * (u n * (R - 1))| + |ca * (A n - H) + cb * (B n - H)|) +
              |H * (R - 1)| := by
            linarith [abs_add_le (K * (u n * (R - 1)))
              (ca * (A n - H) + cb * (B n - H))]
      _ < |K| * η + 2 * η + |H| * η := by linarith
      _ = (|K| + |H| + 2) * η := by ring
  change |u n * (powerTailForceChord α s C ρ n x / x ^ r - K) - H| < ε
  exact htotal.trans_le (by
    have : (|K| + |H| + 2) * η < D * η := by
      dsimp [D]
      nlinarith
    exact this.le.trans hη_budget)

/-! ### Return from chord-scale correction to local power defect -/

theorem positiveAffineGradient_eq_affineGradientChord_of_between
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {n : ℕ} (hn : 1 ≤ n) {x : ℝ}
    (hleft : orbit.query (n + 1) ≤ x) (hright : x < orbit.query n) :
    positiveAffineGradient orbit x = affineGradientChord orbit n x := by
  have hx : 0 < x :=
    (orbit.query_positive (n + 1) (by omega)).trans_le hleft
  have hx1 : x < orbit.query 1 := by
    exact hright.trans_le (orbit.query_antitone (m := 1) (n := n) (by omega) hn)
  have first_eq : affineFirstBelow orbit x hx = n + 1 := by
    apply le_antisymm
    · exact affineFirstBelow_le orbit hx (by omega) hleft
    · have spec := affineFirstBelow_spec orbit hx
      by_contra not_le
      have first_le_n : affineFirstBelow orbit x hx ≤ n := by omega
      have query_order := orbit.query_antitone spec.1 first_le_n
      linarith
  rw [positiveAffineGradient_inner orbit hx hx1, first_eq]
  congr 1

theorem eventually_uniform_powerTailForceChord_defect
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hρ : 2 < ρ) :
    ∀ ε > 0, ∀ᶠ n : ℕ in atTop, ∀ x : ℝ,
      powerTailQuery α C (α - 1) (ρ - 2) (n + 1) ≤ x →
      x ≤ powerTailQuery α C (α - 1) (ρ - 2) n →
      |(powerTailForceChord α s C ρ n x -
            powerTailSampleRatioConstant α s C ρ * x ^ (ρ / (ρ - 2))) /
          x ^ (ρ / (ρ - 2) + (ρ - 2)⁻¹) -
        powerTailSampleFirstCorrection α s C ρ /
          C ^ ((ρ - 2)⁻¹)| < ε := by
  intro ε hε
  let δ := ρ - 2
  let r := ρ / δ
  let a := δ⁻¹
  let u := fun n : ℕ ↦ (n : ℝ) + α
  let q := fun n : ℕ ↦ powerTailQuery α C (α - 1) δ n
  let K := powerTailSampleRatioConstant α s C ρ
  let H := powerTailSampleFirstCorrection α s C ρ
  let croot := C ^ a
  have hδ : 0 < δ := by dsimp [δ]; linarith
  have hcroot : 0 < croot := Real.rpow_pos_of_pos hC a
  have div_continuous : ContinuousAt (fun z : ℝ × ℝ => z.1 / z.2) (H, croot) :=
    continuousAt_fst.div continuousAt_snd hcroot.ne'
  have quotient_near : ∀ᶠ z : ℝ × ℝ in 𝓝 (H, croot),
      (fun z : ℝ × ℝ => z.1 / z.2) z ∈ Metric.ball (H / croot) ε :=
    div_continuous.tendsto.eventually (Metric.ball_mem_nhds _ hε)
  rcases Metric.mem_nhds_iff.1 quotient_near with ⟨η, hη, quotient_ball⟩
  have force_close := eventually_uniform_powerTailForceChord_firstCorrection
    α s C ρ hα hs hC hρ η hη
  have root_close := eventually_uniform_powerTailQuery_rootScaled
    α C δ hα hC hδ η hη
  have normalized : Tendsto (fun n : ℕ ↦ Real.rpow (u n) δ * q n)
      atTop (nhds C) := tendsto_powerTailQuery_normalized α C δ hα
  have q_positive : ∀ᶠ n : ℕ in atTop, 0 < q n := by
    have product_positive : ∀ᶠ n : ℕ in atTop, 0 < Real.rpow (u n) δ * q n :=
      (tendsto_order.1 normalized).1 0 hC
    filter_upwards [product_positive] with n hn
    have hu : 0 < u n := by
      dsimp [u]
      have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith
    have hscale : 0 < Real.rpow (u n) δ := Real.rpow_pos_of_pos hu δ
    rcases mul_pos_iff.mp hn with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge hscale.le) negative.1)
  have q_next_positive : ∀ᶠ n : ℕ in atTop, 0 < q (n + 1) := by
    rw [Filter.eventually_atTop] at q_positive ⊢
    obtain ⟨N, hN⟩ := q_positive
    exact ⟨N, fun n hn => hN (n + 1) (hn.trans (Nat.le_add_right n 1))⟩
  filter_upwards [force_close, root_close, q_next_positive] with
      n hforce hroot hqnext
  intro x hx_lower hx_upper
  have hx : 0 < x := hqnext.trans_le hx_lower
  have hu : 0 < u n := by
    dsimp [u]
    have hn0 : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  let correction := u n *
    (powerTailForceChord α s C ρ n x / x ^ r - K)
  let rootScale := u n * x ^ a
  have correction_close : |correction - H| < η := by
    simpa [correction, u, r, K] using hforce x hx_lower hx_upper
  have root_close' : |rootScale - croot| < η := by
    simpa [rootScale, u, a, δ, croot] using hroot x hx_lower hx_upper
  have pair_in_ball : (correction, rootScale) ∈ Metric.ball (H, croot) η := by
    rw [Metric.mem_ball, Prod.dist_eq]
    exact max_lt
      (by simpa only [Real.dist_eq] using correction_close)
      (by simpa only [Real.dist_eq] using root_close')
  have quotient_close := quotient_ball pair_in_ball
  have hx_r : 0 < x ^ r := Real.rpow_pos_of_pos hx r
  have hx_a : 0 < x ^ a := Real.rpow_pos_of_pos hx a
  have hx_ra : 0 < x ^ (r + a) := Real.rpow_pos_of_pos hx (r + a)
  have quotient_identity :
      (powerTailForceChord α s C ρ n x - K * x ^ r) / x ^ (r + a) =
        correction / rootScale := by
    rw [Real.rpow_add hx]
    dsimp [correction, rootScale]
    field_simp [hx_r.ne', hx_a.ne', hx_ra.ne', hu.ne']
  change correction / rootScale ∈ Metric.ball (H / croot) ε at quotient_close
  rw [Metric.mem_ball, Real.dist_eq] at quotient_close
  change |(powerTailForceChord α s C ρ n x - K * x ^ r) / x ^ (r + a) -
    H / croot| < ε
  rwa [quotient_identity]

/-! ### Punctured-neighborhood return for the realized affine gradient -/

theorem tendsto_powerTail_positiveAffineGradient_defect
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hρ : 2 < ρ)
    {N : ℕ} (hN : 1 ≤ N)
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ =>
      (positiveAffineGradient inverse x -
          powerTailSampleRatioConstant α s C ρ * x ^ (ρ / (ρ - 2))) /
        x ^ (ρ / (ρ - 2) + (ρ - 2)⁻¹))
      (𝓝[Set.Ioi 0] 0)
      (𝓝 (powerTailSampleFirstCorrection α s C ρ /
        C ^ ((ρ - 2)⁻¹))) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  have uniform := eventually_uniform_powerTailForceChord_defect
    α s C ρ hα hs hC hρ ε hε
  rcases Filter.eventually_atTop.1 uniform with ⟨M, hM⟩
  let T := max (N + 1) (M + 1)
  have hT_one : 1 ≤ T := by dsimp [T]; omega
  have hT_N : N + 1 ≤ T := by exact le_max_left _ _
  have hT_M : M + 1 ≤ T := by exact le_max_right _ _
  have query_T_positive : 0 < inverse.query T :=
    inverse.query_positive T hT_one
  have eventually_small : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      x < inverse.query T :=
    eventually_nhdsWithin_of_eventually_nhds (Iio_mem_nhds query_T_positive)
  filter_upwards [self_mem_nhdsWithin, eventually_small] with x hx hxT
  have hx_positive : 0 < x := hx
  rcases inverse.exists_query_bracket hT_one hx_positive hxT with
    ⟨k, hkT, query_lower, query_upper⟩
  have hk_N : N + 1 ≤ k := hT_N.trans hkT
  have hk_M : M + 1 ≤ k := hT_M.trans hkT
  have hkm_M : M ≤ k - 1 := by omega
  have hk_one : 1 ≤ k := hT_one.trans hkT
  have hknext_N : N + 1 ≤ k + 1 := by omega
  have canonical_lower :
      powerTailQuery α C (α - 1) (ρ - 2) ((k - 1) + 1) ≤ x := by
    have query_next : inverse.query (k + 1) =
        powerTailQuery α C (α - 1) (ρ - 2) k := by
      simpa using query_tail (k + 1) hknext_N
    rw [show k - 1 + 1 = k by omega]
    rw [← query_next]
    exact query_lower
  have canonical_upper :
      x ≤ powerTailQuery α C (α - 1) (ρ - 2) (k - 1) := by
    rw [← query_tail k hk_N]
    exact query_upper.le
  have gradient_eq : positiveAffineGradient inverse x =
      powerTailForceChord α s C ρ (k - 1) x := by
    rw [positiveAffineGradient_eq_affineGradientChord_of_between
      inverse hk_one query_lower query_upper]
    have hk_not_prefix : ¬k ≤ N := by omega
    have hknext_not_prefix : ¬k + 1 ≤ N := by omega
    have query_current := query_tail k hk_N
    have query_next : inverse.query (k + 1) =
        powerTailQuery α C (α - 1) (ρ - 2) k := by
      simpa using query_tail (k + 1) hknext_N
    have canonical_gap_ne :
        powerTailQuery α C (α - 1) (ρ - 2) (k - 1) -
          powerTailQuery α C (α - 1) (ρ - 2) k ≠ 0 := by
      rw [← query_current, ← query_next]
      exact ne_of_gt (sub_pos.mpr (inverse.query_strictDecrease k hk_one))
    simp only [affineGradientChord, affineChordWeight,
      powerTailForceChord, powerTailSplicedGradient, if_neg hk_not_prefix,
      if_neg hknext_not_prefix]
    rw [query_current, query_next]
    simp only [Nat.add_sub_cancel, Nat.sub_add_cancel hk_one]
    field_simp [canonical_gap_ne]
    ring
  have close := hM (k - 1) hkm_M x canonical_lower canonical_upper
  rw [Real.dist_eq]
  simpa only [gradient_eq] using close

/-! ### Signed endpoint defect for the affine objective -/

theorem affineObjectiveValue_even
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g) :
    Function.Even (affineObjectiveValue orbit) := by
  intro x
  let gradient := oddAffineGradient orbit
  have gradient_odd : Function.Odd gradient := oddAffineGradient_odd orbit
  have transformed := intervalIntegral.integral_comp_neg
    (f := gradient) (a := 0) (b := x)
  change (∫ u in 0..-x, gradient u) = ∫ u in 0..x, gradient u
  calc
    (∫ u in 0..-x, gradient u) = -(∫ u in -x..0, gradient u) :=
      intervalIntegral.integral_symm (-x) 0
    _ = -(∫ u in 0..x, gradient (-u)) := by
      rw [transformed]
      simp only [neg_zero]
    _ = ∫ u in 0..x, gradient u := by
      rw [show (fun u => gradient (-u)) = fun u => -gradient u by
        funext u
        exact gradient_odd u]
      rw [intervalIntegral.integral_neg]
      ring

theorem tendsto_powerTail_affineEndpointDefect_right
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ =>
      (x * oddAffineGradient inverse x -
          (ρ / (ρ - 2) + 1) * affineObjectiveValue inverse x) /
        x ^ (ρ / (ρ - 2) + (ρ - 2)⁻¹ + 1))
      (𝓝[Set.Ioi 0] 0)
      (𝓝 ((powerTailSampleFirstCorrection α s C ρ /
            C ^ ((ρ - 2)⁻¹)) * (ρ - 2)⁻¹ /
          (ρ / (ρ - 2) + (ρ - 2)⁻¹ + 1))) := by
  let r := ρ / (ρ - 2)
  let a := (ρ - 2)⁻¹
  let K := powerTailSampleRatioConstant α s C ρ
  let D := powerTailSampleFirstCorrection α s C ρ / C ^ a
  have hr : -1 < r := by
    dsimp [r]
    have hδ : 0 < ρ - 2 := by linarith
    have hrpos : 0 < ρ / (ρ - 2) := div_pos (by linarith) hδ
    linarith
  have ha : 0 < a := by dsimp [a]; positivity
  have positive_correction := tendsto_powerTail_positiveAffineGradient_defect
    α s C ρ hα hs hC hρ hN inverse query_tail
  have correction : Tendsto (fun x : ℝ =>
      (oddAffineGradient inverse x - K * x ^ r) / x ^ (r + a))
      (𝓝[Set.Ioi 0] 0) (𝓝 D) := by
    refine positive_correction.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with x hx
    rw [oddAffineGradient, if_pos hx.le]
  have continuous_gradient : Continuous (oddAffineGradient inverse) :=
    (oddAffineGradient_lipschitzWith hL hg inverse slope_bound).continuous
  simpa [r, a, D, affineObjectiveValue] using
    tendsto_signed_endpoint_defect_right continuous_gradient hr ha correction

/-! ### Exact endpoint flatness of the affine realization -/

theorem powerTail_affineObjective_endpointFlatness
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    LocalFlatness (affineObjective hL hg inverse slope_bound) 0
      (powerFromRho ρ) := by
  let p := powerFromRho ρ
  let r := ρ / (ρ - 2)
  let a := (ρ - 2)⁻¹
  let H := powerTailSampleFirstCorrection α s C ρ
  let croot := C ^ a
  have hp : 0 < p := by
    dsimp [p]
    linarith [powerFromRho_gt_two hρ]
  have hcoefficient : 0 < (H / croot) * a / (r + a + 1) := by
    have hH : 0 < H := by
      exact powerTailSampleFirstCorrection_pos α s C ρ hα hs hC hρ hρα
    have hcroot : 0 < croot := by dsimp [croot, a]; positivity
    have ha : 0 < a := by dsimp [a]; positivity
    have hr : 0 < r := by dsimp [r]; positivity
    positivity
  have signed := tendsto_powerTail_affineEndpointDefect_right
    α L s C ρ hα hL hs hC hρ hN hg inverse slope_bound query_tail
  have p_identity : r + 1 = p := by
    dsimp [r, p]
    rw [← powerFromRho_sub_one hρ]
    ring
  have signed' : Tendsto (fun x : ℝ =>
      (x * oddAffineGradient inverse x - p * affineObjectiveValue inverse x) /
        x ^ (r + a + 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 ((H / croot) * a / (r + a + 1))) := by
    simpa [r, a, H, croot, p_identity] using signed
  have ratio_positive : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      0 < (x * oddAffineGradient inverse x - p * affineObjectiveValue inverse x) /
        x ^ (r + a + 1) :=
    (tendsto_order.1 signed').1 0 hcoefficient
  have defect_positive : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      0 < x * oddAffineGradient inverse x - p * affineObjectiveValue inverse x := by
    filter_upwards [ratio_positive, self_mem_nhdsWithin] with x hratio hx
    have denominator_pos : 0 < x ^ (r + a + 1) :=
      Real.rpow_pos_of_pos hx _
    have scaled := mul_pos denominator_pos hratio
    field_simp [denominator_pos.ne'] at scaled
    exact scaled
  rcases Metric.mem_nhdsWithin_iff.1 defect_positive with
    ⟨radius, radius_pos, radius_bound⟩
  let η := radius / 2
  have hη : 0 < η := by dsimp [η]; positivity
  refine ⟨η, hη, ?_⟩
  intro x hx
  change affineObjectiveValue inverse x - affineObjectiveValue inverse 0 ≤
    p⁻¹ * inner ℝ (oddAffineGradient inverse x) (x - 0)
  simp only [affineObjectiveValue, intervalIntegral.integral_same, sub_zero,
    RCLike.inner_apply]
  by_cases hx0 : x = 0
  · subst x
    simp
  have x_ball : x ∈ Metric.ball (0 : ℝ) radius := by
    rw [Metric.mem_ball, dist_zero_right]
    dsimp [η] at hx
    have norm_le_half : ‖x‖ ≤ radius / 2 := by
      simpa [Real.norm_eq_abs] using hx
    nlinarith [norm_nonneg x]
  have defect_nonnegative :
      0 ≤ x * oddAffineGradient inverse x - p * (∫ u in 0..x, oddAffineGradient inverse u) := by
    rcases lt_or_gt_of_ne hx0 with hxneg | hxpos
    · have neg_ball : -x ∈ Metric.ball (0 : ℝ) radius := by
        simpa only [mem_ball_zero_iff, norm_neg] using x_ball
      have at_neg := radius_bound ⟨neg_ball, by simpa using hxneg⟩
      have gradient_odd := oddAffineGradient_odd inverse x
      have value_even := affineObjectiveValue_even inverse x
      change 0 < (-x) * oddAffineGradient inverse (-x) -
        p * affineObjectiveValue inverse (-x) at at_neg
      rw [gradient_odd, value_even] at at_neg
      change 0 ≤ x * oddAffineGradient inverse x -
        p * affineObjectiveValue inverse x
      nlinarith
    · exact (radius_bound ⟨x_ball, hxpos⟩).le
  have pF_le : p * (∫ u in 0..x, oddAffineGradient inverse u) ≤
      x * oddAffineGradient inverse x := by linarith
  have result : (∫ u in 0..x, oddAffineGradient inverse u) ≤
      p⁻¹ * (oddAffineGradient inverse x * x) := by
    calc
      (∫ u in 0..x, oddAffineGradient inverse u) =
          p⁻¹ * (p * (∫ u in 0..x, oddAffineGradient inverse u)) := by
        field_simp [hp.ne']
      _ ≤ p⁻¹ * (x * oddAffineGradient inverse x) :=
        mul_le_mul_of_nonneg_left pF_le (inv_nonneg.mpr hp.le)
      _ = p⁻¹ * (oddAffineGradient inverse x * x) := by ring
  simpa [mul_comm] using result

/-! ### Leading asymptotics of the affine endpoint witness -/

theorem tendsto_powerTail_positiveAffineGradient_powerRatio
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hρ : 2 < ρ)
    {N : ℕ} (hN : 1 ≤ N)
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ => positiveAffineGradient inverse x /
        x ^ (ρ / (ρ - 2)))
      (𝓝[Set.Ioi 0] 0) (𝓝 (powerTailSampleRatioConstant α s C ρ)) := by
  let r := ρ / (ρ - 2)
  let a := (ρ - 2)⁻¹
  let K := powerTailSampleRatioConstant α s C ρ
  let D := powerTailSampleFirstCorrection α s C ρ / C ^ a
  have ha : 0 < a := by dsimp [a]; positivity
  have correction := tendsto_powerTail_positiveAffineGradient_defect
    α s C ρ hα hs hC hρ hN inverse query_tail
  have correction' : Tendsto (fun x : ℝ =>
      (positiveAffineGradient inverse x - K * x ^ r) / x ^ (r + a))
      (𝓝[Set.Ioi 0] 0) (𝓝 D) := by
    simpa [r, a, K, D] using correction
  have power_zero : Tendsto (fun x : ℝ => x ^ a)
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have full := (Real.continuousAt_rpow_const 0 a (Or.inr ha.le)).tendsto
    simpa [Real.zero_rpow ha.ne'] using tendsto_nhdsWithin_of_tendsto_nhds full
  have product := correction'.mul power_zero
  have constant : Tendsto (fun _ : ℝ => K) (𝓝[Set.Ioi 0] 0) (𝓝 K) :=
    tendsto_const_nhds
  have combined : Tendsto (fun x : ℝ => K +
      ((positiveAffineGradient inverse x - K * x ^ r) / x ^ (r + a)) * x ^ a)
      (𝓝[Set.Ioi 0] 0) (𝓝 K) := by
    simpa using constant.add product
  refine combined.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with x hx
  have xr : 0 < x ^ r := Real.rpow_pos_of_pos hx r
  have xa : 0 < x ^ a := Real.rpow_pos_of_pos hx a
  have xra : 0 < x ^ (r + a) := Real.rpow_pos_of_pos hx (r + a)
  change K + ((positiveAffineGradient inverse x - K * x ^ r) / x ^ (r + a)) * x ^ a =
    positiveAffineGradient inverse x / x ^ r
  rw [Real.rpow_add hx]
  field_simp [xr.ne', xa.ne', xra.ne']
  ring

theorem tendsto_powerTail_affineObjectiveValue_powerRatio
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ => affineObjectiveValue inverse x /
        Real.rpow |x| (powerFromRho ρ))
      (𝓝[≠] 0) (𝓝 (powerTailSampleRatioConstant α s C ρ /
        powerFromRho ρ)) := by
  let p := powerFromRho ρ
  let K := powerTailSampleRatioConstant α s C ρ
  have hp : 0 < p := by
    dsimp [p]
    linarith [powerFromRho_gt_two hρ]
  have exponent_identity : p - 1 = ρ / (ρ - 2) := by
    dsimp [p]
    exact powerFromRho_sub_one hρ
  have positive_limit := tendsto_powerTail_positiveAffineGradient_powerRatio
    α s C ρ hα hs hC hρ hN inverse query_tail
  have gradient_limit : Tendsto (fun x : ℝ =>
      oddAffineGradient inverse x / x ^ (p - 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 K) := by
    refine positive_limit.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with x hx
    rw [oddAffineGradient, if_pos hx.le]
    simp only [K, exponent_identity]
  have continuous_gradient : Continuous (oddAffineGradient inverse) :=
    (oddAffineGradient_lipschitzWith hL hg inverse slope_bound).continuous
  have right_value := tendsto_integral_remainder_powerRatio_right
    (A := oddAffineGradient inverse) (K := 0) (r := 0) (q := p) (D := K)
    continuous_gradient (by norm_num) hp (by simpa using gradient_limit)
  have right_value' : Tendsto (fun x : ℝ =>
      affineObjectiveValue inverse x / x ^ p)
      (𝓝[Set.Ioi 0] 0) (𝓝 (K / p)) := by
    simpa [affineObjectiveValue] using right_value
  simpa [p, K] using
    tendsto_even_powerRatio_of_right (affineObjectiveValue_even inverse) right_value'


theorem tendsto_oddAffineGradient_mul_self_powerRatio
    {α s exponent K : ℝ} {g : ℕ → ℝ}
    (orbit : InverseOrbit α s g)
    (positive_limit : Tendsto (fun x : ℝ =>
      positiveAffineGradient orbit x / Real.rpow x exponent)
      (𝓝[Set.Ioi 0] 0) (𝓝 K)) :
    Tendsto (fun x : ℝ =>
      oddAffineGradient orbit x * x /
        Real.rpow |x| (exponent + 1)) (𝓝[≠] 0) (𝓝 K) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  have right_close : ∀ᶠ y : ℝ in 𝓝[Set.Ioi 0] 0,
      dist (positiveAffineGradient orbit y / Real.rpow y exponent) K < ε :=
    (Metric.tendsto_nhds.1 positive_limit) ε hε
  rcases Metric.mem_nhdsWithin_iff.1 right_close with
    ⟨radius, radius_positive, radius_bound⟩
  refine Metric.mem_nhdsWithin_iff.2 ⟨radius, radius_positive, ?_⟩
  intro x hx
  have hx_ne : x ≠ 0 := by simpa using hx.2
  have abs_positive : 0 < |x| := abs_pos.mpr hx_ne
  have abs_in_ball : |x| ∈ Metric.ball (0 : ℝ) radius := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_abs]
    simpa [Metric.mem_ball, Real.dist_eq, sub_zero] using hx.1
  have reflected_close := radius_bound ⟨abs_in_ball, abs_positive⟩
  have numerator_identity : oddAffineGradient orbit x * x =
      positiveAffineGradient orbit |x| * |x| := by
    by_cases hx_nonnegative : 0 ≤ x
    · rw [abs_of_nonneg hx_nonnegative, oddAffineGradient,
        if_pos hx_nonnegative]
    · have hx_negative : x < 0 := lt_of_not_ge hx_nonnegative
      rw [abs_of_neg hx_negative, oddAffineGradient,
        if_neg hx_nonnegative]
      ring
  have power_identity : Real.rpow |x| (exponent + 1) =
      Real.rpow |x| exponent * |x| := by
    calc
      Real.rpow |x| (exponent + 1) =
          Real.rpow |x| exponent * Real.rpow |x| 1 :=
        Real.rpow_add abs_positive exponent 1
      _ = Real.rpow |x| exponent * |x| := by
        congr 1
        simpa only [Real.rpow_eq_pow] using Real.rpow_one |x|
  have ratio_identity :
      oddAffineGradient orbit x * x / Real.rpow |x| (exponent + 1) =
        positiveAffineGradient orbit |x| / Real.rpow |x| exponent := by
    rw [numerator_identity, power_identity]
    field_simp [ne_of_gt abs_positive]
  change dist (oddAffineGradient orbit x * x /
    Real.rpow |x| (exponent + 1)) K < ε
  rw [ratio_identity]
  exact reflected_close

theorem tendsto_powerTail_affineObjective_elasticity
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ => oddAffineGradient inverse x * x /
        affineObjectiveValue inverse x)
      (𝓝[≠] 0) (𝓝 (powerFromRho ρ)) := by
  let r := ρ / (ρ - 2)
  let p := powerFromRho ρ
  let K := powerTailSampleRatioConstant α s C ρ
  have hp : 0 < p := by
    dsimp [p]
    linarith [powerFromRho_gt_two hρ]
  have hK : 0 < K := by
    dsimp [K, powerTailSampleRatioConstant]
    have hgap : 0 < α + 1 - ρ := by linarith
    positivity
  have positive_limit := tendsto_powerTail_positiveAffineGradient_powerRatio
    α s C ρ hα hs hC hρ hN inverse query_tail
  have numerator := tendsto_oddAffineGradient_mul_self_powerRatio
    inverse positive_limit
  have exponent_identity : r + 1 = p := by
    dsimp [r, p]
    rw [← powerFromRho_sub_one hρ]
    ring
  have numerator' : Tendsto (fun x : ℝ =>
      oddAffineGradient inverse x * x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 K) := by
    simpa [r, K, exponent_identity] using numerator
  have value_limit := tendsto_powerTail_affineObjectiveValue_powerRatio
    α L s C ρ hα hL hs hC hρ hN hg inverse slope_bound query_tail
  have value_limit' : Tendsto (fun x : ℝ =>
      affineObjectiveValue inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 (K / p)) := by
    simpa [p, K] using value_limit
  have quotient := numerator'.div value_limit' (div_ne_zero hK.ne' hp.ne')
  have limit_identity : K / (K / p) = p := by
    field_simp [hK.ne', hp.ne']
  have quotient' : Tendsto
      ((fun x : ℝ => oddAffineGradient inverse x * x / Real.rpow |x| p) /
        (fun x : ℝ => affineObjectiveValue inverse x / Real.rpow |x| p))
      (𝓝[≠] 0) (𝓝 p) := by
    simpa only [limit_identity] using quotient
  refine quotient'.congr' ?_
  filter_upwards with x
  change (oddAffineGradient inverse x * x / Real.rpow |x| p) /
      (affineObjectiveValue inverse x / Real.rpow |x| p) =
    oddAffineGradient inverse x * x / affineObjectiveValue inverse x
  by_cases hx : x = 0
  · subst x
    simp [affineObjectiveValue]
  · have hpower : Real.rpow |x| p ≠ 0 :=
      ne_of_gt (Real.rpow_pos_of_pos (abs_pos.mpr hx) p)
    field_simp [hpower]

theorem tendsto_powerTail_affineObjective_residual
    (α L s ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s 1 (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s 1 (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (position_tail : ∀ n, N + 1 ≤ n →
      inverse.position n = powerTailPosition 1 (α - 1) (ρ - 2) n)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α 1 (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun n : ℕ =>
      powerRateWeight (powerFromRho ρ) n *
        (affineObjectiveValue inverse (inverse.position n) -
          affineObjectiveValue inverse 0)) atTop
      (𝓝 (((1 / s) * ((ρ - 2) * (α + 1 - ρ))) /
        powerFromRho ρ)) := by
  let p := powerFromRho ρ
  let D := ((1 / s) * ((ρ - 2) * (α + 1 - ρ))) / p
  have value_limit : Tendsto (fun x : ℝ =>
      affineObjectiveValue inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    simpa [D, p, powerTailSampleRatioConstant_one] using
      tendsto_powerTail_affineObjectiveValue_powerRatio
        α L s 1 ρ hα hL hs zero_lt_one hρ hN hg inverse slope_bound query_tail
  have position_nonzero : ∀ᶠ n : ℕ in atTop,
      inverse.position n ∈ ({0}ᶜ : Set ℝ) := by
    filter_upwards [eventually_ge_atTop 1] with n hn
    simp [ne_of_gt (inverse.position_positive n hn)]
  have position_punctured :
      Tendsto inverse.position atTop (𝓝[≠] 0) := by
    rw [nhdsWithin]
    exact tendsto_inf.2 ⟨inverse.position_tendsto_zero,
      tendsto_principal.2 position_nonzero⟩
  have along_value : Tendsto (fun n : ℕ =>
      affineObjectiveValue inverse (inverse.position n) /
        Real.rpow |inverse.position n| p) atTop (𝓝 D) :=
    value_limit.comp position_punctured
  have scale_tail :=
    tendsto_powerTailPosition_powerRateScale α ρ (by linarith) hρ
  have scale_inverse : Tendsto (fun n : ℕ =>
      powerRateWeight p n * Real.rpow |inverse.position n| p)
      atTop (𝓝 1) := by
    refine scale_tail.congr' ?_
    filter_upwards [eventually_ge_atTop (N + 1)] with n hn
    rw [position_tail n hn]
  have product := scale_inverse.mul along_value
  have product_limit : Tendsto (fun n : ℕ =>
      (powerRateWeight p n * Real.rpow |inverse.position n| p) *
        (affineObjectiveValue inverse (inverse.position n) /
          Real.rpow |inverse.position n| p)) atTop (𝓝 D) := by
    simpa using product
  change Tendsto _ atTop (𝓝 D)
  refine product_limit.congr' ?_
  filter_upwards [eventually_ge_atTop 1] with n hn
  have position_positive := inverse.position_positive n hn
  have power_ne : Real.rpow |inverse.position n| p ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (abs_pos.mpr position_positive.ne') p)
  simp only [affineObjectiveValue, intervalIntegral.integral_same, sub_zero]
  field_simp [power_ne]
  dsimp [p]
  ring

theorem powerLower_endpointFlatness
    (α L s ρ : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (hρ : 2 < ρ) (hρα : ρ < α) :
    ∃ witness : PowerLowerWitness α L s ρ,
      LocalFlatness witness.objective 0 (powerFromRho ρ) := by
  have decay_positive : 0 < ρ - 2 := sub_pos.mpr hρ
  have decay_below : ρ - 2 < α - 1 := by linarith
  have hρα_plus : ρ < α + 1 := by linarith
  rcases exists_powerTailInverseOrbitRealization
      α L s 1 (ρ - 2) hα hL hs zero_lt_one decay_positive decay_below with
    ⟨N, hN, hg, inverse, slope_bound, _, position_tail, query_tail⟩
  let objective : C11Objective ℝ L :=
    affineObjective hL.le hg inverse slope_bound
  let p := powerFromRho ρ
  let D := ((1 / s) * ((ρ - 2) * (α + 1 - ρ))) / p
  have D_positive : 0 < D := by
    dsimp [D, p]
    have p_positive : 0 < powerFromRho ρ := by
      linarith [powerFromRho_gt_two hρ]
    have gap_positive : 0 < α + 1 - ρ := by linarith
    positivity
  have value_limit : Tendsto (fun x : ℝ =>
      affineObjectiveValue inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    simpa [D, p, powerTailSampleRatioConstant_one] using
      tendsto_powerTail_affineObjectiveValue_powerRatio
        α L s 1 ρ hα hL.le hs zero_lt_one hρ hN hg inverse slope_bound
          query_tail
  have local_asymptotic : Tendsto (fun x : ℝ =>
      (objective.value x - objective.value 0) / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    change Tendsto (fun x : ℝ =>
      (affineObjectiveValue inverse x - affineObjectiveValue inverse 0) /
        Real.rpow |x| p) (𝓝[≠] 0) (𝓝 D)
    simpa only [affineObjectiveValue, intervalIntegral.integral_same, sub_zero]
      using value_limit
  have elasticity : Tendsto (fun x : ℝ =>
      objective.gradient x * x /
        (objective.value x - objective.value 0)) (𝓝[≠] 0) (𝓝 p) := by
    change Tendsto (fun x : ℝ =>
      oddAffineGradient inverse x * x /
        (affineObjectiveValue inverse x - affineObjectiveValue inverse 0))
      (𝓝[≠] 0) (𝓝 p)
    simpa only [affineObjectiveValue, intervalIntegral.integral_same, sub_zero,
      p] using
      tendsto_powerTail_affineObjective_elasticity
        α L s 1 ρ hα hL.le hs zero_lt_one hρ hρα_plus hN hg inverse
          slope_bound query_tail
  have residual_limit := tendsto_powerTail_affineObjective_residual
    α L s ρ hα hL.le hs hρ hρα_plus hN hg inverse slope_bound
      position_tail query_tail
  have exact_residual : ExactPowerAsymptotic p objective 0 inverse.position D := by
    refine ⟨D_positive, ?_⟩
    change Tendsto (fun n : ℕ =>
      powerRateWeight p n *
        (affineObjectiveValue inverse (inverse.position n) -
          affineObjectiveValue inverse 0)) atTop (𝓝 D)
    simpa [p, D] using residual_limit
  let realization : InverseOrbitRealization α L s
      (powerTailSplicedGradient α s 1 (ρ - 2) N) inverse :=
    affineInverseOrbitRealization hL.le hg inverse slope_bound
  have follows : NAGCD α s objective.gradient inverse.position := by
    exact realization.follows_nagCD
  let witness : PowerLowerWitness α L s ρ := {
    objective := objective
    value_zero := by
      change affineObjectiveValue inverse 0 = 0
      simp [affineObjectiveValue]
    value_even := by
      change Function.Even (affineObjectiveValue inverse)
      exact affineObjectiveValue_even inverse
    zero_is_minimizer := by
      change IsGlobalMin (affineObjectiveValue inverse) 0
      exact affineObjective_zero_is_minimizer hL.le hg inverse slope_bound
    zero_is_unique := by
      intro x minimum
      change IsGlobalMin (affineObjectiveValue inverse) x at minimum
      exact affineObjective_zero_is_unique hL.le hg inverse slope_bound minimum
    coercive := by
      change CoerciveAtInfinity (affineObjectiveValue inverse)
      exact affineObjective_coercive hL.le hg inverse slope_bound
    orbit := inverse.position
    initialization := inverse.position_zero
    follows_nagCD := follows
    local_constant := D
    local_constant_pos := D_positive
    local_power_asymptotic := local_asymptotic
    elasticity_asymptotic := elasticity
    residual_constant := D
    exact_residual := exact_residual
  }
  refine ⟨witness, ?_⟩
  dsimp only [witness]
  exact powerTail_affineObjective_endpointFlatness
    α L s 1 ρ hα hL.le hs zero_lt_one hρ hρα hN hg inverse slope_bound
      query_tail

end NAGPointwiseRates

end


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/ExactPowerTail.lean <==
import NAGConvergence.Core

/-!
# Exact scalar power-tail lower witness for NAG pointwise rates

This module develops the exact-tail construction from the established
argument. It stops at the theorem
`powerLower_exactAsymptotic` declaration; endpoint-flatness work is excluded.
-/

noncomputable section

open Filter Set Topology MeasureTheory

namespace NAGPointwiseRates

theorem powerFromRho_sub_one {ρ : ℝ} (hρ : 2 < ρ) :
    powerFromRho ρ - 1 = ρ / (ρ - 2) := by
  rw [powerFromRho]
  field_simp [ne_of_gt (sub_pos.mpr hρ)]
  ring

/-- First-order expansion of a fixed real power at one, in a form tailored to
shifted-power finite differences. -/
theorem tendsto_normalized_rpow_centralSecondDifference (ρ : ℝ) :
    Tendsto (fun z : ℝ =>
      (2 - Real.rpow (1 + z) (-ρ) - Real.rpow (1 - z) (-ρ)) / z ^ 2)
      (𝓝[≠] 0) (𝓝 (-ρ * (ρ + 1))) := by
  letI : NormedSpace ℝ ℝ := NormedField.toNormedSpace
  let numerator : ℝ → ℝ := fun z =>
    2 - Real.rpow (1 + z) (-ρ) - Real.rpow (1 - z) (-ρ)
  let numeratorDeriv : ℝ → ℝ := fun z =>
    ρ * Real.rpow (1 + z) (-ρ - 1) -
      ρ * Real.rpow (1 - z) (-ρ - 1)
  let numeratorSecond : ℝ → ℝ := fun z =>
    -ρ * (ρ + 1) *
      (Real.rpow (1 + z) (-ρ - 2) + Real.rpow (1 - z) (-ρ - 2))
  have near_zero : ∀ᶠ z : ℝ in 𝓝[≠] 0, z ∈ Set.Ioo (-1 : ℝ) 1 :=
    eventually_nhdsWithin_of_eventually_nhds (Ioo_mem_nhds (by norm_num) (by norm_num))
  have numerator_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numerator (numeratorDeriv z) z := by
    filter_upwards [near_zero] with z hz
    have plus_ne : 1 + z ≠ 0 := by linarith [hz.1]
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have plus_base : HasDerivAt (fun w : ℝ => 1 + w) 1 z := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_add 1
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have plus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 + w) (-ρ))
        ((-ρ) * Real.rpow (1 + z) (-ρ - 1)) z := by
      simpa [Function.comp_def] using
        (Real.hasDerivAt_rpow_const (x := 1 + z) (p := -ρ) (Or.inl plus_ne)).comp z plus_base
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ))
        (ρ * Real.rpow (1 - z) (-ρ - 1)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ) (Or.inl minus_ne)).comp_of_eq
          z minus_base rfl
      have derivative_eq :
          (-ρ) * Real.rpow (1 - z) (-ρ - 1) * (-1) =
            ρ * Real.rpow (1 - z) (-ρ - 1) := by ring
      simpa [Function.comp_def, derivative_eq] using composed
    have combined := ((hasDerivAt_const (x := z) (c := (2 : ℝ))).sub plus_power).sub
      minus_power
    have derivative_eq :
        0 - ((-ρ) * Real.rpow (1 + z) (-ρ - 1)) -
            ρ * Real.rpow (1 - z) (-ρ - 1) = numeratorDeriv z := by
      dsimp [numeratorDeriv]
      ring
    change HasDerivAt
      (fun w : ℝ => 2 - Real.rpow (1 + w) (-ρ) - Real.rpow (1 - w) (-ρ))
      (numeratorDeriv z) z
    apply combined.congr_deriv
    exact derivative_eq
  have numeratorDeriv_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numeratorDeriv (numeratorSecond z) z := by
    filter_upwards [near_zero] with z hz
    have plus_ne : 1 + z ≠ 0 := by linarith [hz.1]
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have plus_base : HasDerivAt (fun w : ℝ => 1 + w) 1 z := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_add 1
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have plus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 + w) (-ρ - 1))
        ((-ρ - 1) * Real.rpow (1 + z) (-ρ - 2)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 + z) (p := -ρ - 1) (Or.inl plus_ne)).comp
          z plus_base
      have exponent_eq : -ρ - 1 - 1 = -ρ - 2 := by ring
      simpa [Function.comp_def, exponent_eq] using composed
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ - 1))
        ((ρ + 1) * Real.rpow (1 - z) (-ρ - 2)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ - 1) (Or.inl minus_ne)).comp_of_eq
          z minus_base rfl
      have exponent_eq : -ρ - 1 - 1 = -ρ - 2 := by ring
      have derivative_eq :
          -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) =
            (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := by ring
      rw [exponent_eq] at composed
      apply composed.congr_deriv
      calc
        (-ρ - 1) * Real.rpow (1 - z) (-ρ - 2) * (-1) =
            -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) := by ring
        _ = (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := derivative_eq
    have combined := (plus_power.const_mul ρ).sub (minus_power.const_mul ρ)
    have derivative_eq :
        ρ * ((-ρ - 1) * Real.rpow (1 + z) (-ρ - 2)) -
            ρ * ((ρ + 1) * Real.rpow (1 - z) (-ρ - 2)) = numeratorSecond z := by
      dsimp [numeratorSecond]
      ring
    change HasDerivAt
      (fun w : ℝ => ρ * Real.rpow (1 + w) (-ρ - 1) -
        ρ * Real.rpow (1 - w) (-ρ - 1)) (numeratorSecond z) z
    apply combined.congr_deriv
    exact derivative_eq
  have numerator_at_zero : numerator 0 = 0 := by
    norm_num [numerator]
  have numeratorDeriv_at_zero : numeratorDeriv 0 = 0 := by
    norm_num [numeratorDeriv]
  have numerator_tendsto : Tendsto numerator (𝓝[≠] 0) (𝓝 0) := by
    have plus_continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 + z) (-ρ)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ)
        (Or.inl one_ne_zero)
      exact (outer.comp_of_eq 0 ((hasDerivAt_id (𝕜 := ℝ) 0).const_add 1)
        (by norm_num)).continuousAt
    have minus_continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 - z) (-ρ)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt numerator 0 := by
      dsimp [numerator]
      exact (continuousAt_const.sub plus_continuous).sub minus_continuous
    have limit : Tendsto numerator (𝓝[≠] 0) (𝓝 (numerator 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    rwa [numerator_at_zero] at limit
  have numeratorDeriv_tendsto : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 0) := by
    have plus_continuous : ContinuousAt
        (fun z : ℝ => Real.rpow (1 + z) (-ρ - 1)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 1)
        (Or.inl one_ne_zero)
      exact (outer.comp_of_eq 0 ((hasDerivAt_id (𝕜 := ℝ) 0).const_add 1)
        (by norm_num)).continuousAt
    have minus_continuous : ContinuousAt
        (fun z : ℝ => Real.rpow (1 - z) (-ρ - 1)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 1)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt numeratorDeriv 0 := by
      dsimp [numeratorDeriv]
      exact (continuousAt_const.mul plus_continuous).sub
        (continuousAt_const.mul minus_continuous)
    have limit : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 (numeratorDeriv 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    rwa [numeratorDeriv_at_zero] at limit
  have numeratorSecond_tendsto :
      Tendsto (fun z : ℝ => numeratorSecond z / 2) (𝓝[≠] 0)
        (𝓝 (-ρ * (ρ + 1))) := by
    have plus_continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 + z) (-ρ - 2)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 2)
        (Or.inl one_ne_zero)
      exact (outer.comp_of_eq 0 ((hasDerivAt_id (𝕜 := ℝ) 0).const_add 1)
        (by norm_num)).continuousAt
    have minus_continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 - z) (-ρ - 2)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 2)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt (fun z : ℝ => numeratorSecond z / 2) 0 := by
      dsimp [numeratorSecond]
      exact ((continuousAt_const.mul continuousAt_const).mul
        (plus_continuous.add minus_continuous)).div_const 2
    have combined_tendsto : Tendsto (fun z : ℝ => numeratorSecond z / 2)
        (𝓝[≠] 0) (𝓝 (numeratorSecond 0 / 2)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    have value_at_zero : numeratorSecond 0 / 2 = -ρ * (ρ + 1) := by
      norm_num [numeratorSecond]
      ring
    rwa [value_at_zero] at combined_tendsto
  have linear_tendsto : Tendsto (fun z : ℝ => 2 * z) (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => 2 * z) (𝓝 0) (𝓝 (2 * 0)) :=
      tendsto_const_nhds.mul tendsto_id
    norm_num at full
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have first_lhopital : Tendsto (fun z : ℝ => numeratorDeriv z / (2 * z))
      (𝓝[≠] 0) (𝓝 (-ρ * (ρ + 1))) := by
    exact HasDerivAt.lhopital_zero_nhdsNE numeratorDeriv_hasDeriv
      (Filter.Eventually.of_forall fun z => by
        simpa [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_mul 2)
      (Filter.Eventually.of_forall fun _ => by norm_num)
      numeratorDeriv_tendsto
      linear_tendsto
      numeratorSecond_tendsto
  have square_hasDeriv : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      HasDerivAt (fun w : ℝ => w ^ (2 : ℝ)) (2 * z) z := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one] using
      Real.hasDerivAt_rpow_const (x := z) (p := (2 : ℝ)) (Or.inl hz0)
  have square_deriv_ne : ∀ᶠ z : ℝ in 𝓝[≠] 0, 2 * z ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    exact mul_ne_zero (by norm_num) hz0
  have square_tendsto : Tendsto (fun z : ℝ => z ^ (2 : ℝ)) (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => z ^ 2) (𝓝 0) (𝓝 (0 ^ 2)) := tendsto_id.pow 2
    norm_num at full
    simpa [Real.rpow_two] using tendsto_nhdsWithin_of_tendsto_nhds full
  have result := HasDerivAt.lhopital_zero_nhdsNE numerator_hasDeriv square_hasDeriv
    square_deriv_ne numerator_tendsto square_tendsto first_lhopital
  simpa [numerator, Real.rpow_two] using result

theorem tendsto_normalized_rpow_centralSecondDifference_firstCorrection (ρ : ℝ) :
    Tendsto (fun z : ℝ =>
      (2 - Real.rpow (1 + z) (-ρ) - Real.rpow (1 - z) (-ρ) +
        ρ * (ρ + 1) * z ^ 2) / z ^ 3)
      (𝓝[≠] 0) (𝓝 0) := by
  letI : NormedSpace ℝ ℝ := NormedField.toNormedSpace
  let numerator : ℝ → ℝ := fun z =>
    2 - Real.rpow (1 + z) (-ρ) - Real.rpow (1 - z) (-ρ) +
      ρ * (ρ + 1) * z ^ 2
  let numeratorDeriv : ℝ → ℝ := fun z =>
    ρ * Real.rpow (1 + z) (-ρ - 1) -
      ρ * Real.rpow (1 - z) (-ρ - 1) + 2 * ρ * (ρ + 1) * z
  let numeratorSecond : ℝ → ℝ := fun z =>
    -ρ * (ρ + 1) * Real.rpow (1 + z) (-ρ - 2) -
      ρ * (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) + 2 * ρ * (ρ + 1)
  let numeratorThird : ℝ → ℝ := fun z =>
    ρ * (ρ + 1) * (ρ + 2) *
      (Real.rpow (1 + z) (-ρ - 3) - Real.rpow (1 - z) (-ρ - 3))
  have near_zero : ∀ᶠ z : ℝ in 𝓝[≠] 0, z ∈ Set.Ioo (-1 : ℝ) 1 :=
    eventually_nhdsWithin_of_eventually_nhds (Ioo_mem_nhds (by norm_num) (by norm_num))
  have numerator_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numerator (numeratorDeriv z) z := by
    filter_upwards [near_zero] with z hz
    have plus_ne : 1 + z ≠ 0 := by linarith [hz.1]
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have plus_base : HasDerivAt (fun w : ℝ => 1 + w) 1 z := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_add 1
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have plus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 + w) (-ρ))
        ((-ρ) * Real.rpow (1 + z) (-ρ - 1)) z := by
      simpa [Function.comp_def] using
        (Real.hasDerivAt_rpow_const (x := 1 + z) (p := -ρ) (Or.inl plus_ne)).comp
          z plus_base
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ))
        (ρ * Real.rpow (1 - z) (-ρ - 1)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ) (Or.inl minus_ne)).comp_of_eq
          z minus_base rfl
      have derivative_eq :
          (-ρ) * Real.rpow (1 - z) (-ρ - 1) * (-1) =
            ρ * Real.rpow (1 - z) (-ρ - 1) := by ring
      simpa [Function.comp_def, derivative_eq] using composed
    have quadratic := ((hasDerivAt_id (𝕜 := ℝ) z).pow 2).const_mul (ρ * (ρ + 1))
    have combined := (((hasDerivAt_const (x := z) (c := (2 : ℝ))).sub plus_power).sub
      minus_power).add quadratic
    change HasDerivAt
      (fun w : ℝ => 2 - Real.rpow (1 + w) (-ρ) - Real.rpow (1 - w) (-ρ) +
        ρ * (ρ + 1) * w ^ 2)
      (numeratorDeriv z) z
    apply combined.congr_deriv
    dsimp [numeratorDeriv]
    ring
  have numeratorDeriv_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numeratorDeriv (numeratorSecond z) z := by
    filter_upwards [near_zero] with z hz
    have plus_ne : 1 + z ≠ 0 := by linarith [hz.1]
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have plus_base : HasDerivAt (fun w : ℝ => 1 + w) 1 z := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_add 1
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have plus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 + w) (-ρ - 1))
        ((-ρ - 1) * Real.rpow (1 + z) (-ρ - 2)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 + z) (p := -ρ - 1)
          (Or.inl plus_ne)).comp z plus_base
      have exponent_eq : -ρ - 1 - 1 = -ρ - 2 := by ring
      simpa [Function.comp_def, exponent_eq] using composed
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ - 1))
        ((ρ + 1) * Real.rpow (1 - z) (-ρ - 2)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ - 1)
          (Or.inl minus_ne)).comp_of_eq z minus_base rfl
      have exponent_eq : -ρ - 1 - 1 = -ρ - 2 := by ring
      have derivative_eq :
          -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) =
            (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := by ring
      rw [exponent_eq] at composed
      apply composed.congr_deriv
      calc
        (-ρ - 1) * Real.rpow (1 - z) (-ρ - 2) * (-1) =
            -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) := by ring
        _ = (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := derivative_eq
    have linear := (hasDerivAt_id (𝕜 := ℝ) z).const_mul (2 * ρ * (ρ + 1))
    have combined := ((plus_power.const_mul ρ).sub (minus_power.const_mul ρ)).add linear
    change HasDerivAt
      (fun w : ℝ => ρ * Real.rpow (1 + w) (-ρ - 1) -
        ρ * Real.rpow (1 - w) (-ρ - 1) + 2 * ρ * (ρ + 1) * w)
      (numeratorSecond z) z
    apply combined.congr_deriv
    dsimp [numeratorSecond]
    ring
  have numeratorSecond_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numeratorSecond (numeratorThird z) z := by
    filter_upwards [near_zero] with z hz
    have plus_ne : 1 + z ≠ 0 := by linarith [hz.1]
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have plus_base : HasDerivAt (fun w : ℝ => 1 + w) 1 z := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_add 1
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have plus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 + w) (-ρ - 2))
        ((-ρ - 2) * Real.rpow (1 + z) (-ρ - 3)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 + z) (p := -ρ - 2)
          (Or.inl plus_ne)).comp z plus_base
      have exponent_eq : -ρ - 2 - 1 = -ρ - 3 := by ring
      simpa [Function.comp_def, exponent_eq] using composed
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ - 2))
        ((ρ + 2) * Real.rpow (1 - z) (-ρ - 3)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ - 2)
          (Or.inl minus_ne)).comp_of_eq z minus_base rfl
      have exponent_eq : -ρ - 2 - 1 = -ρ - 3 := by ring
      have derivative_eq :
          -((-ρ - 2) * Real.rpow (1 - z) (-ρ - 3)) =
            (ρ + 2) * Real.rpow (1 - z) (-ρ - 3) := by ring
      rw [exponent_eq] at composed
      apply composed.congr_deriv
      calc
        (-ρ - 2) * Real.rpow (1 - z) (-ρ - 3) * (-1) =
            -((-ρ - 2) * Real.rpow (1 - z) (-ρ - 3)) := by ring
        _ = (ρ + 2) * Real.rpow (1 - z) (-ρ - 3) := derivative_eq
    have combined :=
      ((plus_power.const_mul (-ρ * (ρ + 1))).sub
        (minus_power.const_mul (ρ * (ρ + 1)))).add_const (2 * ρ * (ρ + 1))
    change HasDerivAt
      (fun w : ℝ => -ρ * (ρ + 1) * Real.rpow (1 + w) (-ρ - 2) -
        ρ * (ρ + 1) * Real.rpow (1 - w) (-ρ - 2) + 2 * ρ * (ρ + 1))
      (numeratorThird z) z
    apply combined.congr_deriv
    dsimp [numeratorThird]
    ring
  have plus_continuous (p : ℝ) :
      ContinuousAt (fun z : ℝ => Real.rpow (1 + z) p) 0 := by
    have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := p)
      (Or.inl one_ne_zero)
    exact (outer.comp_of_eq 0 ((hasDerivAt_id (𝕜 := ℝ) 0).const_add 1)
      (by norm_num)).continuousAt
  have minus_continuous (p : ℝ) :
      ContinuousAt (fun z : ℝ => Real.rpow (1 - z) p) 0 := by
    have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := p)
      (Or.inl one_ne_zero)
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
      simpa [sub_eq_add_neg, add_comm] using
        (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
    exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
  have numerator_tendsto : Tendsto numerator (𝓝[≠] 0) (𝓝 0) := by
    have continuous : ContinuousAt numerator 0 := by
      dsimp [numerator]
      exact (((continuousAt_const.sub (plus_continuous (-ρ))).sub
        (minus_continuous (-ρ))).add
          ((continuousAt_const.mul continuousAt_const).mul (continuousAt_id.pow 2)))
    have limit : Tendsto numerator (𝓝[≠] 0) (𝓝 (numerator 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds continuous.tendsto
    have value_at_zero : numerator 0 = 0 := by
      norm_num [numerator]
    rwa [value_at_zero] at limit
  have numeratorDeriv_tendsto : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 0) := by
    have continuous : ContinuousAt numeratorDeriv 0 := by
      dsimp [numeratorDeriv]
      exact (((continuousAt_const.mul (plus_continuous (-ρ - 1))).sub
        (continuousAt_const.mul (minus_continuous (-ρ - 1)))).add
          (((continuousAt_const.mul continuousAt_const).mul continuousAt_const).mul
            continuousAt_id))
    have limit : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 (numeratorDeriv 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds continuous.tendsto
    have value_at_zero : numeratorDeriv 0 = 0 := by
      norm_num [numeratorDeriv]
    rwa [value_at_zero] at limit
  have numeratorSecond_tendsto : Tendsto numeratorSecond (𝓝[≠] 0) (𝓝 0) := by
    have continuous : ContinuousAt numeratorSecond 0 := by
      dsimp [numeratorSecond]
      exact (((((continuousAt_const.mul continuousAt_const).mul
        (plus_continuous (-ρ - 2))).sub
          ((continuousAt_const.mul continuousAt_const).mul
            (minus_continuous (-ρ - 2)))).add
              ((continuousAt_const.mul continuousAt_const).mul continuousAt_const)))
    have limit : Tendsto numeratorSecond (𝓝[≠] 0) (𝓝 (numeratorSecond 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds continuous.tendsto
    have value_at_zero : numeratorSecond 0 = 0 := by
      norm_num [numeratorSecond]
      ring
    rwa [value_at_zero] at limit
  have numeratorThird_div_tendsto :
      Tendsto (fun z : ℝ => numeratorThird z / 6) (𝓝[≠] 0) (𝓝 0) := by
    have continuous : ContinuousAt (fun z : ℝ => numeratorThird z / 6) 0 := by
      dsimp [numeratorThird]
      exact ((((continuousAt_const.mul continuousAt_const).mul continuousAt_const).mul
        ((plus_continuous (-ρ - 3)).sub (minus_continuous (-ρ - 3)))).div_const 6)
    have limit : Tendsto (fun z : ℝ => numeratorThird z / 6) (𝓝[≠] 0)
        (𝓝 (numeratorThird 0 / 6)) :=
      tendsto_nhdsWithin_of_tendsto_nhds continuous.tendsto
    have value_at_zero : numeratorThird 0 / 6 = 0 := by
      norm_num [numeratorThird]
    rwa [value_at_zero] at limit
  have six_linear_hasDeriv : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      HasDerivAt (fun w : ℝ => 6 * w) 6 z :=
    Filter.Eventually.of_forall fun z => by
      simpa using (hasDerivAt_id (𝕜 := ℝ) z).const_mul 6
  have six_ne : ∀ᶠ _z : ℝ in 𝓝[≠] 0, (6 : ℝ) ≠ 0 :=
    Filter.Eventually.of_forall fun _ => by norm_num
  have six_linear_tendsto : Tendsto (fun z : ℝ => 6 * z) (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => 6 * z) (𝓝 0) (𝓝 (6 * 0)) :=
      tendsto_const_nhds.mul tendsto_id
    norm_num at full
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have second_over_linear : Tendsto (fun z : ℝ => numeratorSecond z / (6 * z))
      (𝓝[≠] 0) (𝓝 0) := by
    exact HasDerivAt.lhopital_zero_nhdsNE numeratorSecond_hasDeriv six_linear_hasDeriv
      six_ne numeratorSecond_tendsto six_linear_tendsto numeratorThird_div_tendsto
  have three_square_hasDeriv : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      HasDerivAt (fun w : ℝ => 3 * w ^ (2 : ℝ)) (6 * z) z := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    have derivative := (Real.hasDerivAt_rpow_const (x := z) (p := (2 : ℝ))
      (Or.inl hz0)).const_mul 3
    apply derivative.congr_deriv
    simp only [show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one]
    ring
  have six_linear_ne : ∀ᶠ z : ℝ in 𝓝[≠] 0, 6 * z ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    exact mul_ne_zero (by norm_num) (by simpa using hz)
  have three_square_tendsto : Tendsto (fun z : ℝ => 3 * z ^ (2 : ℝ))
      (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => 3 * z ^ 2) (𝓝 0) (𝓝 (3 * 0 ^ 2)) :=
      tendsto_const_nhds.mul (tendsto_id.pow 2)
    norm_num at full
    simpa [Real.rpow_two] using tendsto_nhdsWithin_of_tendsto_nhds full
  have first_over_square : Tendsto
      (fun z : ℝ => numeratorDeriv z / (3 * z ^ (2 : ℝ)))
      (𝓝[≠] 0) (𝓝 0) := by
    exact HasDerivAt.lhopital_zero_nhdsNE numeratorDeriv_hasDeriv three_square_hasDeriv
      six_linear_ne numeratorDeriv_tendsto three_square_tendsto second_over_linear
  have cubic_hasDeriv : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      HasDerivAt (fun w : ℝ => w * w ^ (2 : ℝ)) (3 * z ^ (2 : ℝ)) z := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    have square_derivative : HasDerivAt (fun w : ℝ => w ^ (2 : ℝ)) (2 * z) z := by
      simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one] using
        Real.hasDerivAt_rpow_const (x := z) (p := (2 : ℝ)) (Or.inl hz0)
    have derivative := (hasDerivAt_id (𝕜 := ℝ) z).mul square_derivative
    apply derivative.congr_deriv
    simp only [id_eq, Real.rpow_two]
    ring
  have three_square_ne : ∀ᶠ z : ℝ in 𝓝[≠] 0, 3 * z ^ (2 : ℝ) ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    rw [Real.rpow_two]
    exact mul_ne_zero (by norm_num) (pow_ne_zero 2 hz0)
  have cubic_tendsto : Tendsto (fun z : ℝ => z * z ^ (2 : ℝ))
      (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => z * z ^ 2) (𝓝 0) (𝓝 (0 * 0 ^ 2)) :=
      tendsto_id.mul (tendsto_id.pow 2)
    norm_num at full
    simpa [Real.rpow_two] using tendsto_nhdsWithin_of_tendsto_nhds full
  have result := HasDerivAt.lhopital_zero_nhdsNE numerator_hasDeriv cubic_hasDeriv
    three_square_ne numerator_tendsto cubic_tendsto first_over_square
  simpa [numerator, Real.rpow_two, pow_succ, mul_assoc] using result

theorem tendsto_normalized_rpow_backwardDifference (ρ : ℝ) :
    Tendsto (fun z : ℝ => z⁻¹ * (Real.rpow (1 - z) (-ρ) - 1))
      (𝓝[≠] 0) (𝓝 ρ) := by
  letI : NormedSpace ℝ ℝ := NormedField.toNormedSpace
  have base_derivative : HasDerivAt (fun z : ℝ => 1 - z) (-1) 0 := by
    simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
  have power_at_one := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ)
    (Or.inl one_ne_zero)
  have power_derivative :
      HasDerivAt (fun z : ℝ => Real.rpow (1 - z) (-ρ)) ρ 0 := by
    have composed := power_at_one.comp_of_eq 0 base_derivative (by norm_num)
    apply composed.congr_deriv
    norm_num [Real.rpow_def]
  have one_rpow : Real.rpow 1 (-ρ) = 1 := by
    norm_num [Real.rpow_def]
  simpa [one_rpow] using
    power_derivative.tendsto_slope_zero

theorem tendsto_normalized_rpow_backwardDifference_firstCorrection (ρ : ℝ) :
    Tendsto (fun z : ℝ =>
      (Real.rpow (1 - z) (-ρ) - 1 - ρ * z) / z ^ 2)
      (𝓝[≠] 0) (𝓝 (ρ * (ρ + 1) / 2)) := by
  letI : NormedSpace ℝ ℝ := NormedField.toNormedSpace
  let numerator : ℝ → ℝ := fun z =>
    Real.rpow (1 - z) (-ρ) - 1 - ρ * z
  let numeratorDeriv : ℝ → ℝ := fun z =>
    ρ * Real.rpow (1 - z) (-ρ - 1) - ρ
  let numeratorSecond : ℝ → ℝ := fun z =>
    ρ * (ρ + 1) * Real.rpow (1 - z) (-ρ - 2)
  have near_zero : ∀ᶠ z : ℝ in 𝓝[≠] 0, z ∈ Set.Ioo (-1 : ℝ) 1 :=
    eventually_nhdsWithin_of_eventually_nhds (Ioo_mem_nhds (by norm_num) (by norm_num))
  have numerator_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numerator (numeratorDeriv z) z := by
    filter_upwards [near_zero] with z hz
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ))
        (ρ * Real.rpow (1 - z) (-ρ - 1)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ) (Or.inl minus_ne)).comp_of_eq
          z minus_base rfl
      have derivative_eq :
          (-ρ) * Real.rpow (1 - z) (-ρ - 1) * (-1) =
            ρ * Real.rpow (1 - z) (-ρ - 1) := by ring
      simpa [Function.comp_def, derivative_eq] using composed
    have combined := (minus_power.sub_const 1).sub
      ((hasDerivAt_id (𝕜 := ℝ) z).const_mul ρ)
    change HasDerivAt
      (fun w : ℝ => Real.rpow (1 - w) (-ρ) - 1 - ρ * w)
      (numeratorDeriv z) z
    apply combined.congr_deriv
    dsimp [numeratorDeriv]
    ring
  have numeratorDeriv_hasDeriv :
      ∀ᶠ z : ℝ in 𝓝[≠] 0, HasDerivAt numeratorDeriv (numeratorSecond z) z := by
    filter_upwards [near_zero] with z hz
    have minus_ne : 1 - z ≠ 0 := by linarith [hz.2]
    have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) z := by
      simpa [sub_eq_add_neg, add_comm] using (hasDerivAt_id (𝕜 := ℝ) z).neg.const_add 1
    have minus_power : HasDerivAt (fun w : ℝ => Real.rpow (1 - w) (-ρ - 1))
        ((ρ + 1) * Real.rpow (1 - z) (-ρ - 2)) z := by
      have composed :=
        (Real.hasDerivAt_rpow_const (x := 1 - z) (p := -ρ - 1)
          (Or.inl minus_ne)).comp_of_eq z minus_base rfl
      have exponent_eq : -ρ - 1 - 1 = -ρ - 2 := by ring
      have derivative_eq :
          -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) =
            (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := by ring
      rw [exponent_eq] at composed
      apply composed.congr_deriv
      calc
        (-ρ - 1) * Real.rpow (1 - z) (-ρ - 2) * (-1) =
            -((-ρ - 1) * Real.rpow (1 - z) (-ρ - 2)) := by ring
        _ = (ρ + 1) * Real.rpow (1 - z) (-ρ - 2) := derivative_eq
    have combined := (minus_power.const_mul ρ).sub_const ρ
    change HasDerivAt
      (fun w : ℝ => ρ * Real.rpow (1 - w) (-ρ - 1) - ρ)
      (numeratorSecond z) z
    apply combined.congr_deriv
    dsimp [numeratorSecond]
    ring
  have numerator_tendsto : Tendsto numerator (𝓝[≠] 0) (𝓝 0) := by
    have minus_continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 - z) (-ρ)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using
          (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt numerator 0 := by
      dsimp [numerator]
      exact (minus_continuous.sub continuousAt_const).sub
        (continuousAt_const.mul continuousAt_id)
    have limit : Tendsto numerator (𝓝[≠] 0) (𝓝 (numerator 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    simpa [numerator, Real.rpow_def] using limit
  have numeratorDeriv_tendsto : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 0) := by
    have minus_continuous :
        ContinuousAt (fun z : ℝ => Real.rpow (1 - z) (-ρ - 1)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 1)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using
          (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt numeratorDeriv 0 := by
      dsimp [numeratorDeriv]
      exact (continuousAt_const.mul minus_continuous).sub continuousAt_const
    have limit : Tendsto numeratorDeriv (𝓝[≠] 0) (𝓝 (numeratorDeriv 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    simpa [numeratorDeriv, Real.rpow_def] using limit
  have numeratorSecond_tendsto :
      Tendsto (fun z : ℝ => numeratorSecond z / 2) (𝓝[≠] 0)
        (𝓝 (ρ * (ρ + 1) / 2)) := by
    have minus_continuous :
        ContinuousAt (fun z : ℝ => Real.rpow (1 - z) (-ρ - 2)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -ρ - 2)
        (Or.inl one_ne_zero)
      have minus_base : HasDerivAt (fun w : ℝ => 1 - w) (-1) 0 := by
        simpa [sub_eq_add_neg, add_comm] using
          (hasDerivAt_id (𝕜 := ℝ) 0).neg.const_add 1
      exact (outer.comp_of_eq 0 minus_base (by norm_num)).continuousAt
    have combined : ContinuousAt (fun z : ℝ => numeratorSecond z / 2) 0 := by
      dsimp [numeratorSecond]
      exact ((continuousAt_const.mul continuousAt_const).mul minus_continuous).div_const 2
    have limit : Tendsto (fun z : ℝ => numeratorSecond z / 2) (𝓝[≠] 0)
        (𝓝 (numeratorSecond 0 / 2)) :=
      tendsto_nhdsWithin_of_tendsto_nhds combined.tendsto
    simpa [numeratorSecond, Real.rpow_def] using limit
  have linear_tendsto : Tendsto (fun z : ℝ => 2 * z) (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => 2 * z) (𝓝 0) (𝓝 (2 * 0)) :=
      tendsto_const_nhds.mul tendsto_id
    norm_num at full
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have first_lhopital : Tendsto (fun z : ℝ => numeratorDeriv z / (2 * z))
      (𝓝[≠] 0) (𝓝 (ρ * (ρ + 1) / 2)) := by
    exact HasDerivAt.lhopital_zero_nhdsNE numeratorDeriv_hasDeriv
      (Filter.Eventually.of_forall fun z => by
        simpa [id_eq] using (hasDerivAt_id (𝕜 := ℝ) z).const_mul 2)
      (Filter.Eventually.of_forall fun _ => by norm_num)
      numeratorDeriv_tendsto linear_tendsto numeratorSecond_tendsto
  have square_hasDeriv : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      HasDerivAt (fun w : ℝ => w ^ (2 : ℝ)) (2 * z) z := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one] using
      Real.hasDerivAt_rpow_const (x := z) (p := (2 : ℝ)) (Or.inl hz0)
  have square_deriv_ne : ∀ᶠ z : ℝ in 𝓝[≠] 0, 2 * z ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with z hz
    have hz0 : z ≠ 0 := by simpa using hz
    exact mul_ne_zero (by norm_num) hz0
  have square_tendsto : Tendsto (fun z : ℝ => z ^ (2 : ℝ)) (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto (fun z : ℝ => z ^ 2) (𝓝 0) (𝓝 (0 ^ 2)) := tendsto_id.pow 2
    norm_num at full
    simpa [Real.rpow_two] using tendsto_nhdsWithin_of_tendsto_nhds full
  have result := HasDerivAt.lhopital_zero_nhdsNE numerator_hasDeriv square_hasDeriv
    square_deriv_ne numerator_tendsto square_tendsto first_lhopital
  simpa [numerator, Real.rpow_two] using result

theorem tendsto_powerTailMomentumCorrection (α c : ℝ) :
    Tendsto (fun z : ℝ => z⁻¹ *
      (1 - (1 - (c + 1) * z) / (1 + (α - c - 1) * z)))
      (𝓝[≠] 0) (𝓝 α) := by
  have denominator_tendsto : Tendsto (fun z : ℝ => 1 + (α - c - 1) * z)
      (𝓝[≠] 0) (𝓝 1) := by
    have full : Tendsto (fun z : ℝ => 1 + (α - c - 1) * z)
        (𝓝 0) (𝓝 (1 + (α - c - 1) * 0)) :=
      tendsto_const_nhds.add (tendsto_const_nhds.mul tendsto_id)
    norm_num at full
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have quotient_tendsto : Tendsto
      ((fun _ : ℝ => α) / fun z : ℝ => 1 + (α - c - 1) * z)
      (𝓝[≠] 0) (𝓝 α) := by
    have numerator_tendsto : Tendsto (fun _ : ℝ => α) (𝓝[≠] 0) (𝓝 α) :=
      tendsto_const_nhds
    simpa using numerator_tendsto.div denominator_tendsto one_ne_zero
  have denominator_ne : ∀ᶠ z : ℝ in 𝓝[≠] 0,
      1 + (α - c - 1) * z ≠ 0 := by
    have eventually_complement := denominator_tendsto.eventually
      (isOpen_compl_singleton.mem_nhds (by simp : (1 : ℝ) ∈ ({0}ᶜ : Set ℝ)))
    simpa using eventually_complement
  refine quotient_tendsto.congr' ?_
  filter_upwards [self_mem_nhdsWithin, denominator_ne] with z hz hdenominator
  have hz0 : z ≠ 0 := by simpa using hz
  change α / (1 + (α - c - 1) * z) =
    z⁻¹ * (1 - (1 - (c + 1) * z) / (1 + (α - c - 1) * z))
  field_simp [hz0, hdenominator]
  ring

/-- Dimensionless query profile for the canonical shifted-power tail. -/
def powerTailForceKernel (α c ρ z : ℝ) : ℝ :=
  ((1 - Real.rpow (1 + z) (-ρ)) -
    ((1 - (c + 1) * z) / (1 + (α - c - 1) * z)) *
      (Real.rpow (1 - z) (-ρ) - 1)) / z ^ 2

theorem tendsto_powerTailForceKernel (α c ρ : ℝ) :
    Tendsto (powerTailForceKernel α c ρ) (𝓝[≠] 0)
      (𝓝 (ρ * (α - ρ - 1))) := by
  have central := tendsto_normalized_rpow_centralSecondDifference ρ
  have correction := tendsto_powerTailMomentumCorrection α c
  have backward := tendsto_normalized_rpow_backwardDifference ρ
  have combined := central.add (correction.mul backward)
  have combined_limit : Tendsto (fun z : ℝ =>
      (2 - Real.rpow (1 + z) (-ρ) - Real.rpow (1 - z) (-ρ)) / z ^ 2 +
        (z⁻¹ * (1 - (1 - (c + 1) * z) / (1 + (α - c - 1) * z))) *
          (z⁻¹ * (Real.rpow (1 - z) (-ρ) - 1)))
      (𝓝[≠] 0) (𝓝 (ρ * (α - ρ - 1))) := by
    convert combined using 1
    ring
  refine combined_limit.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with z hz
  have hz0 : z ≠ 0 := by simpa using hz
  dsimp [powerTailForceKernel]
  field_simp [hz0]
  ring

theorem tendsto_powerTailForceKernel_firstCorrection_atCanonicalShift (α δ : ℝ) :
    Tendsto (fun z : ℝ =>
      (powerTailForceKernel α (α - 1) δ z - δ * (α - δ - 1)) / z)
      (𝓝[≠] 0) (𝓝 (α * δ * (δ + 1) / 2)) := by
  have central := tendsto_normalized_rpow_centralSecondDifference_firstCorrection δ
  have backward := tendsto_normalized_rpow_backwardDifference_firstCorrection δ
  have combined : Tendsto (fun z : ℝ =>
      (2 - Real.rpow (1 + z) (-δ) - Real.rpow (1 - z) (-δ) +
        δ * (δ + 1) * z ^ 2) / z ^ 3 +
      α * ((Real.rpow (1 - z) (-δ) - 1 - δ * z) / z ^ 2))
      (𝓝[≠] 0) (𝓝 (0 + α * (δ * (δ + 1) / 2))) :=
    central.add (tendsto_const_nhds.mul backward)
  have limit_eq : 0 + α * (δ * (δ + 1) / 2) = α * δ * (δ + 1) / 2 := by
    ring
  rw [limit_eq] at combined
  refine combined.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with z hz
  have hz0 : z ≠ 0 := by simpa using hz
  dsimp [powerTailForceKernel]
  field_simp [hz0]
  ring

/-- Adjacent-force profile at the canonical shift `c = α - 1`. -/
def powerTailForceDifferenceKernel (α δ z : ℝ) : ℝ :=
  z⁻¹ * (powerTailForceKernel α (α - 1) δ z -
    Real.rpow (1 + z) (-(δ + 2)) *
      powerTailForceKernel α (α - 1) δ (z / (1 + z)))

theorem tendsto_powerTailForceDifferenceKernel (α δ : ℝ) :
    Tendsto (powerTailForceDifferenceKernel α δ) (𝓝[≠] 0)
      (𝓝 ((δ + 2) * (δ * (α - δ - 1)))) := by
  let coefficient := δ * (α - δ - 1)
  let error := fun z : ℝ =>
    (powerTailForceKernel α (α - 1) δ z - coefficient) / z
  let transform : ℝ → ℝ := (fun z : ℝ => z) / fun z : ℝ => 1 + z
  let factor := fun z : ℝ => Real.rpow (1 + z) (-(δ + 2))
  let leading := fun z : ℝ => z⁻¹ * (1 - factor z)
  have error_tendsto : Tendsto error (𝓝[≠] 0)
      (𝓝 (α * δ * (δ + 1) / 2)) := by
    simpa [error, coefficient] using
      tendsto_powerTailForceKernel_firstCorrection_atCanonicalShift α δ
  have transform_zero : Tendsto transform (𝓝[≠] 0) (𝓝 0) := by
    have full : Tendsto transform (𝓝 0) (𝓝 0) := by
      dsimp [transform]
      have constant_one : Tendsto (fun _ : ℝ => (1 : ℝ)) (𝓝 0) (𝓝 1) :=
        tendsto_const_nhds
      have denominator : Tendsto (fun z : ℝ => 1 + z) (𝓝 0) (𝓝 1) := by
        simpa using constant_one.add tendsto_id
      have numerator : Tendsto (fun z : ℝ => z) (𝓝 0) (𝓝 0) := tendsto_id
      simpa only [Pi.div_apply, zero_div] using numerator.div denominator one_ne_zero
    exact tendsto_nhdsWithin_of_tendsto_nhds full
  have transform_punctured : Tendsto transform (𝓝[≠] 0) (𝓝[≠] 0) := by
    have near_zero : ∀ᶠ z : ℝ in 𝓝[≠] 0, z ∈ Set.Ioo (-1 : ℝ) 1 :=
      eventually_nhdsWithin_of_eventually_nhds
        (Ioo_mem_nhds (by norm_num) (by norm_num))
    have eventually_nonzero : ∀ᶠ z : ℝ in 𝓝[≠] 0,
        transform z ∈ ({0}ᶜ : Set ℝ) := by
      filter_upwards [self_mem_nhdsWithin, near_zero] with z hz hinterval
      have hz0 : z ≠ 0 := by simpa using hz
      have denominator_ne : 1 + z ≠ 0 := by linarith [hinterval.1]
      simp [transform, div_ne_zero hz0 denominator_ne]
    rw [nhdsWithin]
    exact tendsto_inf.2 ⟨transform_zero, tendsto_principal.2 eventually_nonzero⟩
  have transformed_error_tendsto : Tendsto (fun z : ℝ => error (transform z))
      (𝓝[≠] 0) (𝓝 (α * δ * (δ + 1) / 2)) :=
    error_tendsto.comp transform_punctured
  have denominator_tendsto : Tendsto (fun z : ℝ => (1 + z)⁻¹)
      (𝓝[≠] 0) (𝓝 1) := by
    have base : Tendsto (fun z : ℝ => 1 + z) (𝓝[≠] 0) (𝓝 1) := by
      have full : Tendsto (fun z : ℝ => 1 + z) (𝓝 0) (𝓝 1) := by
        have constant_one : Tendsto (fun _ : ℝ => (1 : ℝ)) (𝓝 0) (𝓝 1) :=
          tendsto_const_nhds
        simpa using constant_one.add tendsto_id
      exact tendsto_nhdsWithin_of_tendsto_nhds full
    simpa using base.inv₀ one_ne_zero
  have factor_tendsto : Tendsto factor (𝓝[≠] 0) (𝓝 1) := by
    have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -(δ + 2))
      (Or.inl one_ne_zero)
    have inner : HasDerivAt (fun z : ℝ => 1 + z) 1 0 := by
      simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) 0).const_add 1
    have continuous : ContinuousAt factor 0 := by
      dsimp [factor]
      exact (outer.comp_of_eq 0 inner (by norm_num)).continuousAt
    have limit : Tendsto factor (𝓝[≠] 0) (𝓝 (factor 0)) :=
      tendsto_nhdsWithin_of_tendsto_nhds continuous.tendsto
    have value_at_zero : factor 0 = 1 := by
      norm_num [factor]
    rwa [value_at_zero] at limit
  have scaled_transformed_error_tendsto : Tendsto (fun z : ℝ =>
      factor z * ((1 + z)⁻¹ * error (transform z))) (𝓝[≠] 0)
      (𝓝 (α * δ * (δ + 1) / 2)) := by
    convert factor_tendsto.mul (denominator_tendsto.mul transformed_error_tendsto) using 1
    ring
  have leading_tendsto : Tendsto leading (𝓝[≠] 0) (𝓝 (δ + 2)) := by
    have base := tendsto_normalized_rpow_firstDifference (δ + 2)
    refine base.congr' ?_
    filter_upwards with z
    dsimp [leading, factor]
    ring
  have combined : Tendsto (fun z : ℝ =>
      error z - factor z * ((1 + z)⁻¹ * error (transform z)) +
        coefficient * leading z) (𝓝[≠] 0)
      (𝓝 ((δ + 2) * coefficient)) := by
    convert (error_tendsto.sub scaled_transformed_error_tendsto).add
      (tendsto_const_nhds.mul leading_tendsto) using 1 <;> ring
  refine combined.congr' ?_
  have near_zero : ∀ᶠ z : ℝ in 𝓝[≠] 0, z ∈ Set.Ioo (-1 : ℝ) 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      (Ioo_mem_nhds (by norm_num) (by norm_num))
  filter_upwards [self_mem_nhdsWithin, near_zero] with z hz hinterval
  have hz0 : z ≠ 0 := by simpa using hz
  have denominator_ne : 1 + z ≠ 0 := by linarith [hinterval.1]
  dsimp [powerTailForceDifferenceKernel, error, transform, factor, leading, coefficient]
  field_simp [hz0, denominator_ne]
  ring

/-- Exact shifted-power position with decay exponent `δ`.  The fixed lower
construction specializes this to `δ = ρ - 2`, where `ρ` is the force exponent. -/
def powerTailPosition (C c δ : ℝ) (n : ℕ) : ℝ :=
  C * Real.rpow ((n : ℝ) + c) (-δ)

theorem powerTailPosition_tendsto_zero
    (C c δ : ℝ) (hδ : 0 < δ) :
    Tendsto (powerTailPosition C c δ) atTop (𝓝 0) := by
  have shifted_atTop : Tendsto (fun n : ℕ => (n : ℝ) + c) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro B
    obtain ⟨N, hN⟩ := exists_nat_ge (B - c)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have power_tendsto := (tendsto_rpow_neg_atTop hδ).comp shifted_atTop
  change Tendsto (fun n : ℕ => C * Real.rpow ((n : ℝ) + c) (-δ)) atTop (𝓝 0)
  simpa using tendsto_const_nhds.mul power_tendsto

/-- Positive-tail step `Xₙ - Xₙ₊₁`. -/
def powerTailStep (C c ρ : ℝ) (n : ℕ) : ℝ :=
  powerTailPosition C c ρ n - powerTailPosition C c ρ (n + 1)

theorem powerTailStep_summable
    (C c δ : ℝ) (hC : 0 ≤ C) (hc : 0 < c) (hδ : 0 < δ) (n : ℕ) :
    Summable (fun k : ℕ => powerTailStep C c δ (n + k)) := by
  have finite_telescope : ∀ m : ℕ,
      (∑ k ∈ Finset.range m, powerTailStep C c δ (n + k)) =
        powerTailPosition C c δ n - powerTailPosition C c δ (n + m) := by
    intro m
    induction m with
    | zero => simp
    | succ m ih =>
        rw [Finset.sum_range_succ, ih]
        simp only [powerTailStep]
        ring
  refine summable_of_sum_range_le (c := powerTailPosition C c δ n) ?_ ?_
  · intro k
    have base_positive : 0 < ((n + k : ℕ) : ℝ) + c := by positivity
    have power_order :
        Real.rpow (((n + k : ℕ) : ℝ) + c + 1) (-δ) ≤
          Real.rpow (((n + k : ℕ) : ℝ) + c) (-δ) :=
      Real.rpow_le_rpow_of_nonpos base_positive (by linarith) (by linarith)
    have power_order' :
        Real.rpow ((n : ℝ) + (k : ℝ) + 1 + c) (-δ) ≤
          Real.rpow ((n : ℝ) + (k : ℝ) + c) (-δ) := by
      convert power_order using 1 <;> push_cast <;> ring
    simp only [powerTailStep, powerTailPosition, Nat.cast_add, Nat.cast_one]
    exact sub_nonneg.mpr (mul_le_mul_of_nonneg_left power_order' hC)
  · intro m
    rw [finite_telescope]
    have tail_nonnegative : 0 ≤ powerTailPosition C c δ (n + m) := by
      have base_nonnegative : 0 ≤ ((n + m : ℕ) : ℝ) + c := by positivity
      exact mul_nonneg hC (Real.rpow_nonneg base_nonnegative _)
    linarith

theorem powerTailStep_tsum
    (C c δ : ℝ) (hC : 0 ≤ C) (hc : 0 < c) (hδ : 0 < δ) (n : ℕ) :
    (∑' k : ℕ, powerTailStep C c δ (n + k)) =
      powerTailPosition C c δ n := by
  have summable := powerTailStep_summable C c δ hC hc hδ n
  have shifted_tendsto : Tendsto (fun m : ℕ =>
      powerTailPosition C c δ (n + m)) atTop (𝓝 0) := by
    simpa [Nat.add_comm] using
      (tendsto_add_atTop_iff_nat n).2 (powerTailPosition_tendsto_zero C c δ hδ)
  have constant_tendsto : Tendsto (fun _ : ℕ => powerTailPosition C c δ n)
      atTop (𝓝 (powerTailPosition C c δ n)) := tendsto_const_nhds
  have difference_tendsto := constant_tendsto.sub shifted_tendsto
  have difference_tendsto' : Tendsto (fun m : ℕ =>
      powerTailPosition C c δ n - powerTailPosition C c δ (n + m)) atTop
      (𝓝 (powerTailPosition C c δ n)) := by
    simpa using difference_tendsto
  have partial_tendsto : Tendsto (fun m : ℕ =>
      ∑ k ∈ Finset.range m, powerTailStep C c δ (n + k)) atTop
      (𝓝 (powerTailPosition C c δ n)) := by
    convert difference_tendsto' using 1
    funext m
    induction m with
    | zero => simp
    | succ m ih =>
        rw [Finset.sum_range_succ, ih]
        simp only [powerTailStep]
        ring
  exact tendsto_nhds_unique summable.hasSum.tendsto_sum_nat partial_tendsto

theorem powerTailStep_shift (C c δ : ℝ) (n : ℕ) :
    powerTailStep C (c + 1) δ n = powerTailStep C c δ (n + 1) := by
  simp only [powerTailStep, powerTailPosition, Nat.cast_add, Nat.cast_one]
  congr 2 <;> ring

theorem powerTailStep_shift_two (C c δ : ℝ) (n : ℕ) :
    powerTailStep C (c + 2) δ n = powerTailStep C c δ (n + 2) := by
  rw [show c + 2 = (c + 1) + 1 by ring, powerTailStep_shift,
    powerTailStep_shift]

theorem tendsto_powerTailStep_normalized (C c δ : ℝ) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + c) (δ + 1) * powerTailStep C c δ n)
      atTop (𝓝 (C * δ)) := by
  have constant_tendsto : Tendsto (fun _ : ℕ => C) atTop (𝓝 C) :=
    tendsto_const_nhds
  have scaled := constant_tendsto.mul (tendsto_shiftedPower_finiteDifference c δ)
  convert scaled using 1
  · funext n
    simp only [powerTailStep, powerTailPosition]
    push_cast
    ring

/-- Query corresponding to the exact shifted-power tail at source index `n + 1`. -/
def powerTailQuery (α C c ρ : ℝ) (n : ℕ) : ℝ :=
  powerTailPosition C c ρ (n + 1) - momentum α (n + 1) * powerTailStep C c ρ n

/-- Force sampled at the exact shifted-power query. -/
def powerTailForce (α s C c ρ : ℝ) (n : ℕ) : ℝ :=
  (powerTailQuery α C c ρ n - powerTailPosition C c ρ (n + 2)) / s

theorem tendsto_powerTailQuery_normalized
    (α C δ : ℝ) (hα : 3 < α) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) δ *
        powerTailQuery α C (α - 1) δ n) atTop (𝓝 C) := by
  have reciprocal := shiftedReciprocal_tendsto_puncturedZero α
  have reciprocal_zero : Tendsto (fun n : ℕ => ((n : ℝ) + α)⁻¹)
      atTop (𝓝 0) := reciprocal.mono_right inf_le_left
  have backward : Tendsto (fun n : ℕ =>
      ((((n : ℝ) + α)⁻¹)⁻¹) *
        (Real.rpow (1 - (((n : ℝ) + α)⁻¹)) (-δ) - 1))
      atTop (𝓝 δ) :=
    (tendsto_normalized_rpow_backwardDifference δ).comp reciprocal
  have difference_zero : Tendsto (fun n : ℕ =>
      Real.rpow (1 - (((n : ℝ) + α)⁻¹)) (-δ) - 1)
      atTop (𝓝 0) := by
    have combined := reciprocal_zero.mul backward
    convert combined using 1
    · funext n
      have shifted_positive : 0 < (n : ℝ) + α := by
        have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
        linarith
      field_simp [ne_of_gt shifted_positive]
    · ring
  have momentum_factor : Tendsto (fun n : ℕ =>
      1 - α * (((n : ℝ) + α)⁻¹)) atTop (𝓝 1) := by
    simpa using tendsto_const_nhds.sub (tendsto_const_nhds.mul reciprocal_zero)
  have limit : Tendsto (fun n : ℕ =>
      C * (1 - (1 - α * (((n : ℝ) + α)⁻¹)) *
        (Real.rpow (1 - (((n : ℝ) + α)⁻¹)) (-δ) - 1)))
      atTop (𝓝 C) := by
    convert tendsto_const_nhds.mul
      (tendsto_const_nhds.sub (momentum_factor.mul difference_zero)) using 1 <;> ring
  refine limit.congr' ?_
  filter_upwards with n
  let u := (n : ℝ) + α
  have hu : 1 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hu_pos : 0 < u := lt_trans zero_lt_one hu
  have hminus : 0 < 1 - u⁻¹ := by
    rw [sub_pos]
    exact (inv_lt_one₀ hu_pos).2 hu
  have left_factor : (n : ℝ) + (α - 1) = u * (1 - u⁻¹) := by
    dsimp [u]
    field_simp [ne_of_gt hu_pos]
    ring
  have center_factor : (n : ℝ) + 1 + (α - 1) = u := by
    dsimp [u]
    ring
  have left_power : Real.rpow ((n : ℝ) + (α - 1)) (-δ) =
      Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ) := by
    rw [left_factor]
    exact Real.mul_rpow hu_pos.le hminus.le
  have power_cancel : Real.rpow u δ * Real.rpow u (-δ) = 1 := by
    calc
      Real.rpow u δ * Real.rpow u (-δ) = Real.rpow u (δ + (-δ)) :=
        (Real.rpow_add hu_pos δ (-δ)).symm
      _ = 1 := by norm_num
  have momentum_eq : momentum α (n + 1) = 1 - α * u⁻¹ := by
    have numerator_eq : ((n + 1 : ℕ) : ℝ) - 1 = (n : ℝ) := by
      push_cast
      ring
    have denominator_eq : ((n + 1 : ℕ) : ℝ) + α - 1 = u := by
      dsimp [u]
      push_cast
      ring
    rw [momentum, numerator_eq, denominator_eq]
    change (n : ℝ) / u = 1 - α * u⁻¹
    field_simp [ne_of_gt hu_pos]
    ring
  simp only [powerTailQuery, powerTailStep, powerTailPosition,
    Nat.cast_add, Nat.cast_one]
  rw [left_power, center_factor, momentum_eq]
  symm
  change Real.rpow u δ *
      (C * Real.rpow u (-δ) -
        (1 - α * u⁻¹) *
          (C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
            C * Real.rpow u (-δ))) =
    C * (1 - (1 - α * u⁻¹) * (Real.rpow (1 - u⁻¹) (-δ) - 1))
  rw [show C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
      C * Real.rpow u (-δ) =
      C * Real.rpow u (-δ) * (Real.rpow (1 - u⁻¹) (-δ) - 1) by ring]
  calc
    Real.rpow u δ *
        (C * Real.rpow u (-δ) -
          (1 - α * u⁻¹) *
            (C * Real.rpow u (-δ) *
              (Real.rpow (1 - u⁻¹) (-δ) - 1))) =
      (Real.rpow u δ * Real.rpow u (-δ)) *
        (C - (1 - α * u⁻¹) * C *
          (Real.rpow (1 - u⁻¹) (-δ) - 1)) := by ring
    _ = C * (1 - (1 - α * u⁻¹) *
        (Real.rpow (1 - u⁻¹) (-δ) - 1)) := by rw [power_cancel]; ring

theorem tendsto_adjacent_ratio_of_normalized
    {f : ℕ → ℝ} {c r A : ℝ} (hc : 0 < c) (hA : A ≠ 0)
    (normalized : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + c) r * f n) atTop (𝓝 A)) :
    Tendsto (fun n : ℕ => f (n + 1) / f n) atTop (𝓝 1) := by
  let scaled := fun n : ℕ => Real.rpow ((n : ℝ) + c) r * f n
  have scaled_tendsto : Tendsto scaled atTop (𝓝 A) := normalized
  have scaled_next_tendsto : Tendsto (fun n : ℕ => scaled (n + 1))
      atTop (𝓝 A) := (tendsto_add_atTop_iff_nat 1).2 scaled_tendsto
  have scaled_ratio : Tendsto (fun n : ℕ => scaled (n + 1) / scaled n)
      atTop (𝓝 1) := by
    change Tendsto ((fun n : ℕ => scaled (n + 1)) / scaled) atTop (𝓝 1)
    simpa only [div_self hA] using scaled_next_tendsto.div scaled_tendsto hA
  have shifted_atTop : Tendsto (fun n : ℕ => (n : ℝ) + c) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro B
    obtain ⟨N, hN⟩ := exists_nat_ge (B - c)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have reciprocal_zero : Tendsto (fun n : ℕ => ((n : ℝ) + c)⁻¹)
      atTop (𝓝 0) := tendsto_inv_atTop_zero.comp shifted_atTop
  have factor_tendsto : Tendsto (fun n : ℕ =>
      Real.rpow (1 + ((n : ℝ) + c)⁻¹) (-r)) atTop (𝓝 1) := by
    have continuous : ContinuousAt (fun z : ℝ => Real.rpow (1 + z) (-r)) 0 := by
      have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -r)
        (Or.inl one_ne_zero)
      have inner : HasDerivAt (fun z : ℝ => 1 + z) 1 0 := by
        simpa only [id_eq] using (hasDerivAt_id (𝕜 := ℝ) 0).const_add 1
      exact (outer.comp_of_eq 0 inner (by norm_num)).continuousAt
    convert continuous.tendsto.comp reciprocal_zero using 1
    · rfl
    · norm_num
  have combined : Tendsto (fun n : ℕ =>
      (scaled (n + 1) / scaled n) *
        Real.rpow (1 + ((n : ℝ) + c)⁻¹) (-r)) atTop (𝓝 1) := by
    simpa using scaled_ratio.mul factor_tendsto
  refine combined.congr' ?_
  filter_upwards with n
  let u := (n : ℝ) + c
  have hu : 0 < u := by
    dsimp [u]
    exact add_pos_of_nonneg_of_pos (Nat.cast_nonneg n) hc
  have hplus : 0 < 1 + u⁻¹ := by positivity
  have successor_factor : ((n + 1 : ℕ) : ℝ) + c = u * (1 + u⁻¹) := by
    dsimp [u]
    push_cast
    field_simp [ne_of_gt hu]
    ring
  have successor_power : Real.rpow (((n + 1 : ℕ) : ℝ) + c) r =
      Real.rpow u r * Real.rpow (1 + u⁻¹) r := by
    rw [successor_factor]
    exact Real.mul_rpow hu.le hplus.le
  have power_nonzero : Real.rpow u r ≠ 0 := ne_of_gt (Real.rpow_pos_of_pos hu r)
  have factor_nonzero : Real.rpow (1 + u⁻¹) r ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hplus r)
  dsimp [scaled]
  change (Real.rpow (((n + 1 : ℕ) : ℝ) + c) r * f (n + 1)) /
      (Real.rpow u r * f n) * Real.rpow (1 + u⁻¹) (-r) =
    f (n + 1) / f n
  rw [successor_power]
  have inverse_power : Real.rpow (1 + u⁻¹) (-r) =
      (Real.rpow (1 + u⁻¹) r)⁻¹ := by
    change (1 + u⁻¹) ^ (-r) = ((1 + u⁻¹) ^ r)⁻¹
    rw [Real.rpow_neg hplus.le]
  rw [inverse_power]
  by_cases hfn : f n = 0
  · simp [hfn]
  · field_simp [power_nonzero, factor_nonzero, hfn]
    have ratio_positive : 0 < (u + 1) / u := div_pos (by linarith) hu
    have ratio_power_ne : Real.rpow ((u + 1) / u) r ≠ 0 :=
      ne_of_gt (Real.rpow_pos_of_pos ratio_positive r)
    field_simp [ratio_power_ne]

/-- Constant prefix height that exactly matches the canonical shifted-power
velocity at the splice index. -/
def powerTailPrefixHeight (α s C δ : ℝ) (n : ℕ) : ℝ :=
  powerTailStep C (α - 1) δ n * (α + 1) / (s * ((n : ℝ) + α))

/-- Constant-prefix splice into the canonical exact shifted-power force tail. -/
def powerTailSplicedGradient (α s C δ : ℝ) (N n : ℕ) : ℝ :=
  if n ≤ N then powerTailPrefixHeight α s C δ N
  else powerTailForce α s C (α - 1) δ (n - 1)

theorem powerTailPrefixHeight_normalized_eq_kernel
    {α s C δ : ℝ} (hα : 3 < α) (hs : s ≠ 0) (n : ℕ) :
    Real.rpow ((n : ℝ) + α) (δ + 2) * powerTailPrefixHeight α s C δ n =
      (C / s) * (α + 1) * (((n : ℝ) + α) *
        (Real.rpow (1 - (((n : ℝ) + α)⁻¹)) (-δ) - 1)) := by
  let u := (n : ℝ) + α
  have hu : 1 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hu_pos : 0 < u := lt_trans zero_lt_one hu
  have hminus : 0 < 1 - u⁻¹ := by
    rw [sub_pos]
    exact (inv_lt_one₀ hu_pos).2 hu
  have left_factor : (n : ℝ) + (α - 1) = u * (1 - u⁻¹) := by
    dsimp [u]
    field_simp [ne_of_gt hu_pos]
    ring
  have right_factor : (n : ℝ) + 1 + (α - 1) = u := by
    dsimp [u]
    ring
  have product_power : Real.rpow (u * (1 - u⁻¹)) (-δ) =
      Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ) :=
    Real.mul_rpow hu_pos.le hminus.le
  have power_cancel :
      Real.rpow u (δ + 2) * Real.rpow u (-δ) = u ^ 2 := by
    calc
      Real.rpow u (δ + 2) * Real.rpow u (-δ) =
          Real.rpow u ((δ + 2) + (-δ)) :=
        (Real.rpow_add hu_pos (δ + 2) (-δ)).symm
      _ = Real.rpow u 2 := by congr 1 <;> ring
      _ = u ^ 2 := Real.rpow_two u
  simp only [powerTailPrefixHeight, powerTailStep, powerTailPosition,
    Nat.cast_add, Nat.cast_one]
  rw [left_factor, right_factor, product_power]
  change Real.rpow u (δ + 2) *
      ((C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
          C * Real.rpow u (-δ)) * (α + 1) / (s * u)) =
    (C / s) * (α + 1) *
      (u * (Real.rpow (1 - u⁻¹) (-δ) - 1))
  rw [show C * (Real.rpow u (-δ) * Real.rpow (1 - u⁻¹) (-δ)) -
      C * Real.rpow u (-δ) =
      C * Real.rpow u (-δ) * (Real.rpow (1 - u⁻¹) (-δ) - 1) by ring]
  let difference := Real.rpow (1 - u⁻¹) (-δ) - 1
  change Real.rpow u (δ + 2) *
      (C * Real.rpow u (-δ) * difference * (α + 1) / (s * u)) =
    (C / s) * (α + 1) * (u * difference)
  calc
    Real.rpow u (δ + 2) *
        (C * Real.rpow u (-δ) * difference * (α + 1) / (s * u)) =
      (C * (α + 1) / (s * u)) *
        (Real.rpow u (δ + 2) * Real.rpow u (-δ)) * difference := by ring
    _ = (C * (α + 1) / (s * u)) * u ^ 2 * difference := by rw [power_cancel]
    _ = (C / s) * (α + 1) * (u * difference) := by
      field_simp [hs, ne_of_gt hu_pos]

theorem tendsto_powerTailPrefixHeight_normalized
    (α s C δ : ℝ) (hα : 3 < α) (hs : s ≠ 0) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 2) *
        powerTailPrefixHeight α s C δ n) atTop
      (𝓝 ((C / s) * (δ * (α + 1)))) := by
  have backward : Tendsto (fun n : ℕ =>
      (((n : ℝ) + α)⁻¹)⁻¹ *
        (Real.rpow (1 - (((n : ℝ) + α)⁻¹)) (-δ) - 1))
      atTop (𝓝 δ) :=
    (tendsto_normalized_rpow_backwardDifference δ).comp
      (shiftedReciprocal_tendsto_puncturedZero α)
  have constant_tendsto : Tendsto (fun _ : ℕ => (C / s) * (α + 1))
      atTop (𝓝 ((C / s) * (α + 1))) := tendsto_const_nhds
  have scaled := constant_tendsto.mul backward
  convert scaled using 1
  · funext n
    rw [powerTailPrefixHeight_normalized_eq_kernel hα hs]
    simp only [inv_inv]
  · ring

theorem tendsto_oneLowerPower_normalized
    {f : ℕ → ℝ} {α δ A : ℝ} (hα : 3 < α)
    (high : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 2) * f n) atTop (𝓝 A)) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 1) * f n) atTop (𝓝 0) := by
  have shifted_atTop : Tendsto (fun n : ℕ => (n : ℝ) + α) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro B
    obtain ⟨N, hN⟩ := exists_nat_ge (B - α)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have reciprocal_zero : Tendsto (fun n : ℕ => ((n : ℝ) + α)⁻¹)
      atTop (𝓝 0) := tendsto_inv_atTop_zero.comp shifted_atTop
  have combined := reciprocal_zero.mul high
  convert combined using 1
  · funext n
    let u := (n : ℝ) + α
    have hu : 0 < u := by
      dsimp [u]
      have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
      linarith
    have power_shift : Real.rpow u (δ + 2) =
        u * Real.rpow u (δ + 1) := by
      calc
        Real.rpow u (δ + 2) = Real.rpow u (1 + (δ + 1)) := by
          congr 1 <;> ring
        _ = Real.rpow u 1 * Real.rpow u (δ + 1) :=
          Real.rpow_add hu 1 (δ + 1)
        _ = u * Real.rpow u (δ + 1) := by simp
    change Real.rpow u (δ + 1) * f n =
      u⁻¹ * (Real.rpow u (δ + 2) * f n)
    rw [power_shift]
    field_simp [ne_of_gt hu]
  · ring

theorem tendsto_oneStepShift_normalized
    {f : ℕ → ℝ} {α δ : ℝ} (hα : 0 < α)
    (base : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 1) * f n) atTop (𝓝 0)) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α + 1) (δ + 1) * f n) atTop (𝓝 0) := by
  have shifted_atTop : Tendsto (fun n : ℕ => (n : ℝ) + α) atTop atTop := by
    refine Filter.tendsto_atTop.2 ?_
    intro B
    obtain ⟨N, hN⟩ := exists_nat_ge (B - α)
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    linarith
  have reciprocal_zero : Tendsto (fun n : ℕ => ((n : ℝ) + α)⁻¹)
      atTop (𝓝 0) := tendsto_inv_atTop_zero.comp shifted_atTop
  have factor_continuous : ContinuousAt
      (fun z : ℝ => Real.rpow (1 + z) (δ + 1)) 0 := by
    have outer := Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := δ + 1)
      (Or.inl one_ne_zero)
    exact (outer.comp_of_eq 0 ((hasDerivAt_id (𝕜 := ℝ) 0).const_add 1)
      (by norm_num)).continuousAt
  have factor_tendsto : Tendsto (fun n : ℕ =>
      Real.rpow (1 + ((n : ℝ) + α)⁻¹) (δ + 1)) atTop (𝓝 1) := by
    convert factor_continuous.tendsto.comp reciprocal_zero using 1
    · rfl
    · norm_num
  have combined := factor_tendsto.mul base
  convert combined using 1
  · funext n
    let u := (n : ℝ) + α
    have hu : 0 < u := by
      dsimp [u]
      exact add_pos_of_nonneg_of_pos (Nat.cast_nonneg n) hα
    have one_plus_positive : 0 < 1 + u⁻¹ := by positivity
    have factorization : u + 1 = u * (1 + u⁻¹) := by
      field_simp [ne_of_gt hu]
    have power_factorization : Real.rpow (u + 1) (δ + 1) =
        Real.rpow u (δ + 1) * Real.rpow (1 + u⁻¹) (δ + 1) := by
      rw [factorization]
      exact Real.mul_rpow hu.le one_plus_positive.le
    change Real.rpow (u + 1) (δ + 1) * f n =
      Real.rpow (1 + u⁻¹) (δ + 1) *
        (Real.rpow u (δ + 1) * f n)
    rw [power_factorization]
    ring
  · ring

theorem tendsto_powerTailPrefixHeight_lowerNormalized
    (α s C δ : ℝ) (hα : 3 < α) (hs : s ≠ 0) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 1) *
        powerTailPrefixHeight α s C δ n) atTop (𝓝 0) := by
  exact tendsto_oneLowerPower_normalized hα
    (tendsto_powerTailPrefixHeight_normalized α s C δ hα hs)

theorem powerTailPrefixHeight_eventually_lt_step
    (α L s C δ : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : s ≠ 0) (hC : 0 < C) (hδ : 0 < δ) :
    ∀ᶠ n : ℕ in atTop,
      powerTailPrefixHeight α s C δ n < L * powerTailStep C α δ n := by
  have constant_tendsto : Tendsto (fun _ : ℕ => L) atTop (𝓝 L) :=
    tendsto_const_nhds
  have step_tendsto := constant_tendsto.mul (tendsto_powerTailStep_normalized C α δ)
  have prefix_tendsto :=
    tendsto_powerTailPrefixHeight_lowerNormalized α s C δ hα hs
  have difference_tendsto : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 1) *
        (L * powerTailStep C α δ n - powerTailPrefixHeight α s C δ n))
      atTop (𝓝 (L * (C * δ))) := by
    convert step_tendsto.sub prefix_tendsto using 1
    · funext n
      ring
    · ring
  have limit_positive : 0 < L * (C * δ) := by positivity
  have eventually_scaled_positive : ∀ᶠ n : ℕ in atTop,
      0 < Real.rpow ((n : ℝ) + α) (δ + 1) *
        (L * powerTailStep C α δ n - powerTailPrefixHeight α s C δ n) :=
    (tendsto_order.1 difference_tendsto).1 0 limit_positive
  filter_upwards [eventually_scaled_positive] with n hscaled
  have base_positive : 0 < (n : ℝ) + α := by
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have factor_positive : 0 < Real.rpow ((n : ℝ) + α) (δ + 1) :=
    Real.rpow_pos_of_pos base_positive _
  rcases (mul_pos_iff.mp hscaled) with hpositive | hnegative
  · linarith
  · exact False.elim ((not_lt_of_ge factor_positive.le) hnegative.1)

theorem powerTailForce_eq_kernel
    {α s C c ρ : ℝ} (hα : 0 < α) (hs : s ≠ 0) (n : ℕ)
    (hshift : 1 < (n : ℝ) + c + 1) :
    powerTailForce α s C c ρ n =
      (C / s) * Real.rpow ((n : ℝ) + c + 1) (-ρ) *
        (((n : ℝ) + c + 1)⁻¹) ^ 2 *
          powerTailForceKernel α c ρ (((n : ℝ) + c + 1)⁻¹) := by
  let u := (n : ℝ) + c + 1
  have hu : 0 < u := by dsimp [u]; linarith
  have hu_one : 1 < u := by simpa [u] using hshift
  have hz : 0 < u⁻¹ := inv_pos.mpr hu
  have hminus : 0 < 1 - u⁻¹ := by
    rw [sub_pos]
    exact (inv_lt_one₀ hu).2 hu_one
  have hplus : 0 < 1 + u⁻¹ := by linarith
  have left_factor : (n : ℝ) + c = u * (1 - u⁻¹) := by
    dsimp [u]
    field_simp [ne_of_gt hu]
    ring
  have right_factor : (n : ℝ) + 2 + c = u * (1 + u⁻¹) := by
    dsimp [u]
    field_simp [ne_of_gt hu]
    ring
  have left_power : Real.rpow ((n : ℝ) + c) (-ρ) =
      Real.rpow u (-ρ) * Real.rpow (1 - u⁻¹) (-ρ) := by
    rw [left_factor]
    exact Real.mul_rpow hu.le hminus.le
  have right_power : Real.rpow ((n : ℝ) + 2 + c) (-ρ) =
      Real.rpow u (-ρ) * Real.rpow (1 + u⁻¹) (-ρ) := by
    rw [right_factor]
    exact Real.mul_rpow hu.le hplus.le
  have momentum_eq : momentum α (n + 1) =
      (1 - (c + 1) * u⁻¹) / (1 + (α - c - 1) * u⁻¹) := by
    have denominator_positive : 0 < (n : ℝ) + α := by positivity
    have numerator_eq : ((n + 1 : ℕ) : ℝ) - 1 = (n : ℝ) := by
      push_cast
      ring
    have denominator_eq : ((n + 1 : ℕ) : ℝ) + α - 1 = (n : ℝ) + α := by
      push_cast
      ring
    rw [momentum, numerator_eq, denominator_eq]
    dsimp [u]
    field_simp [ne_of_gt hu, ne_of_gt denominator_positive]
    ring
  have center_factor : (n : ℝ) + 1 + c = u := by dsimp [u]; ring
  simp only [powerTailForce, powerTailQuery, powerTailStep, powerTailPosition,
    Nat.cast_add, Nat.cast_one]
  norm_num only [Nat.cast_ofNat]
  rw [center_factor, left_power, right_power, momentum_eq]
  dsimp [powerTailForceKernel]
  field_simp [hs, ne_of_gt hu]
  ring

theorem powerTailForce_eq_normalizedKernel
    {α s C c ρ : ℝ} (hα : 0 < α) (hs : s ≠ 0) (n : ℕ)
    (hshift : 1 < (n : ℝ) + c + 1) :
    powerTailForce α s C c (ρ - 2) n =
      (C / s) * Real.rpow ((n : ℝ) + c + 1) (-ρ) *
        powerTailForceKernel α c (ρ - 2) (((n : ℝ) + c + 1)⁻¹) := by
  let u := (n : ℝ) + c + 1
  have hu : 0 < u := by dsimp [u]; linarith
  have power_cancel :
      Real.rpow u ρ * Real.rpow u (-(ρ - 2)) = u ^ 2 := by
    calc
      Real.rpow u ρ * Real.rpow u (-(ρ - 2)) =
          Real.rpow u (ρ + (-(ρ - 2))) :=
        (Real.rpow_add hu ρ (-(ρ - 2))).symm
      _ = Real.rpow u 2 := by congr 1 <;> ring
      _ = u ^ 2 := Real.rpow_two u
  have opposite_cancel : Real.rpow u ρ * Real.rpow u (-ρ) = 1 := by
    calc
      Real.rpow u ρ * Real.rpow u (-ρ) = Real.rpow u (ρ + (-ρ)) :=
        (Real.rpow_add hu ρ (-ρ)).symm
      _ = 1 := by norm_num
  have factor_eq :
      Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2 = Real.rpow u (-ρ) := by
    apply mul_left_cancel₀ (ne_of_gt (Real.rpow_pos_of_pos hu ρ))
    calc
      Real.rpow u ρ * (Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2) =
          (Real.rpow u ρ * Real.rpow u (-(ρ - 2))) * u⁻¹ ^ 2 := by ring
      _ = 1 := by rw [power_cancel]; field_simp [ne_of_gt hu]
      _ = Real.rpow u ρ * Real.rpow u (-ρ) := opposite_cancel.symm
  rw [powerTailForce_eq_kernel hα hs n hshift]
  change (C / s) * Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2 *
      powerTailForceKernel α c (ρ - 2) u⁻¹ =
    (C / s) * Real.rpow u (-ρ) * powerTailForceKernel α c (ρ - 2) u⁻¹
  calc
    (C / s) * Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2 *
        powerTailForceKernel α c (ρ - 2) u⁻¹ =
      (C / s) * (Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2) *
        powerTailForceKernel α c (ρ - 2) u⁻¹ := by ring
    _ = (C / s) * Real.rpow u (-ρ) *
        powerTailForceKernel α c (ρ - 2) u⁻¹ := by rw [factor_eq]

theorem powerTailForce_eventually_strictAnti_atCanonicalShift
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C)
    (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    ∀ᶠ n : ℕ in atTop,
      powerTailForce α s C (α - 1) (ρ - 2) (n + 1) <
        powerTailForce α s C (α - 1) (ρ - 2) n := by
  have limit_pos : 0 < (ρ - 2 + 2) * ((ρ - 2) * (α - (ρ - 2) - 1)) := by
    exact mul_pos (by linarith) (mul_pos (by linarith) (by linarith))
  have difference_tendsto : Tendsto (fun n : ℕ =>
      powerTailForceDifferenceKernel α (ρ - 2) (((n : ℝ) + α)⁻¹))
      atTop (𝓝 ((ρ - 2 + 2) * ((ρ - 2) * (α - (ρ - 2) - 1)))) := by
    simpa only [Function.comp_def] using
      (tendsto_powerTailForceDifferenceKernel α (ρ - 2)).comp
        (shiftedReciprocal_tendsto_puncturedZero α)
  have eventually_kernel : ∀ᶠ n : ℕ in atTop,
      0 < powerTailForceDifferenceKernel α (ρ - 2) (((n : ℝ) + α)⁻¹) :=
    (tendsto_order.1 difference_tendsto).1 0 limit_pos
  filter_upwards [eventually_kernel] with n hkernel
  let u := (n : ℝ) + α
  let z := u⁻¹
  have hu : 1 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have hz : 0 < z := inv_pos.mpr (lt_trans zero_lt_one hu)
  have hshift : 1 < (n : ℝ) + (α - 1) + 1 := by
    dsimp [u] at hu
    linarith
  have hshift_next : 1 < ((n + 1 : ℕ) : ℝ) + (α - 1) + 1 := by
    push_cast
    linarith
  have center : (n : ℝ) + (α - 1) + 1 = u := by
    dsimp [u]
    ring
  have center_next : ((n + 1 : ℕ) : ℝ) + (α - 1) + 1 = u + 1 := by
    dsimp [u]
    push_cast
    ring
  have one_plus_z : 0 < 1 + z := by linarith
  have center_factor : u + 1 = u * (1 + z) := by
    dsimp [z]
    field_simp [ne_of_gt (lt_trans zero_lt_one hu)]
  have next_power : Real.rpow (u + 1) (-ρ) =
      Real.rpow u (-ρ) * Real.rpow (1 + z) (-ρ) := by
    rw [center_factor]
    exact Real.mul_rpow (le_of_lt (lt_trans zero_lt_one hu)) one_plus_z.le
  have next_reciprocal : (u + 1)⁻¹ = z / (1 + z) := by
    dsimp [z]
    field_simp [ne_of_gt (lt_trans zero_lt_one hu), ne_of_gt one_plus_z]
  have current_eq := powerTailForce_eq_normalizedKernel
    (α := α) (s := s) (C := C) (c := α - 1) (ρ := ρ)
    (by linarith : 0 < α) hs.ne' n hshift
  have next_eq := powerTailForce_eq_normalizedKernel
    (α := α) (s := s) (C := C) (c := α - 1) (ρ := ρ)
    (by linarith : 0 < α) hs.ne' (n + 1) hshift_next
  rw [center] at current_eq
  rw [center_next, next_reciprocal] at next_eq
  have difference_eq :
      powerTailForce α s C (α - 1) (ρ - 2) n -
          powerTailForce α s C (α - 1) (ρ - 2) (n + 1) =
        (C / s) * Real.rpow u (-ρ) * z *
          powerTailForceDifferenceKernel α (ρ - 2) z := by
    rw [current_eq, next_eq, next_power]
    dsimp [powerTailForceDifferenceKernel, z]
    simp only [div_eq_mul_inv]
    field_simp [ne_of_gt hz]
    ring
  rw [← sub_pos] 
  rw [difference_eq]
  exact mul_pos (mul_pos (mul_pos (div_pos hC hs)
    (Real.rpow_pos_of_pos (lt_trans zero_lt_one hu) _)) hz) hkernel

theorem powerTailForce_eventually_pos
    (α s C c ρ : ℝ) (hs : 0 < s) (hC : 0 < C)
    (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    ∀ᶠ n : ℕ in atTop, 0 < powerTailForce α s C c (ρ - 2) n := by
  have hα : 0 < α := by linarith
  have coefficient_pos : 0 < (ρ - 2) * (α - (ρ - 2) - 1) := by
    exact mul_pos (by linarith) (by linarith)
  have kernel_tendsto : Tendsto (fun n : ℕ =>
      powerTailForceKernel α c (ρ - 2) (((n : ℝ) + c + 1)⁻¹))
      atTop (𝓝 ((ρ - 2) * (α - (ρ - 2) - 1))) := by
    simpa only [Function.comp_def, add_assoc] using
      (tendsto_powerTailForceKernel α c (ρ - 2)).comp
        (shiftedReciprocal_tendsto_puncturedZero (c + 1))
  have eventually_kernel : ∀ᶠ n : ℕ in atTop,
      0 < powerTailForceKernel α c (ρ - 2) (((n : ℝ) + c + 1)⁻¹) :=
    (tendsto_order.1 kernel_tendsto).1 0 coefficient_pos
  obtain ⟨N, hN⟩ := exists_nat_gt (-c)
  have eventually_shift : ∀ᶠ n : ℕ in atTop, 1 < (n : ℝ) + c + 1 := by
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    have hN_real : -c < (N : ℝ) := hN
    linarith
  filter_upwards [eventually_kernel, eventually_shift] with n hkernel hshift
  rw [powerTailForce_eq_kernel hα hs.ne' n hshift]
  have shifted_positive : 0 < (n : ℝ) + c + 1 := by linarith
  exact mul_pos
    (mul_pos
      (mul_pos (div_pos hC hs) (Real.rpow_pos_of_pos shifted_positive _))
      (pow_pos (inv_pos.mpr shifted_positive) 2))
    hkernel

theorem tendsto_powerTailForce_normalized
    (α s C c ρ : ℝ) (hs : 0 < s) (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + c + 1) ρ *
        powerTailForce α s C c (ρ - 2) n) atTop
      (𝓝 ((C / s) * ((ρ - 2) * (α + 1 - ρ)))) := by
  have hα : 0 < α := by linarith
  have kernel_tendsto : Tendsto (fun n : ℕ =>
      powerTailForceKernel α c (ρ - 2) (((n : ℝ) + c + 1)⁻¹))
      atTop (𝓝 ((ρ - 2) * (α + 1 - ρ))) := by
    have base : Tendsto (fun n : ℕ =>
        powerTailForceKernel α c (ρ - 2) (((n : ℝ) + c + 1)⁻¹))
        atTop (𝓝 ((ρ - 2) * (α - (ρ - 2) - 1))) := by
      simpa only [Function.comp_def, add_assoc] using
        (tendsto_powerTailForceKernel α c (ρ - 2)).comp
          (shiftedReciprocal_tendsto_puncturedZero (c + 1))
    convert base using 1
    ring
  have scaled_tendsto : Tendsto (fun n : ℕ =>
      (C / s) * powerTailForceKernel α c (ρ - 2)
        (((n : ℝ) + c + 1)⁻¹)) atTop
      (𝓝 ((C / s) * ((ρ - 2) * (α + 1 - ρ)))) :=
    tendsto_const_nhds.mul kernel_tendsto
  obtain ⟨N, hN⟩ := exists_nat_gt (-c)
  have eventually_shift : ∀ᶠ n : ℕ in atTop, 1 < (n : ℝ) + c + 1 := by
    filter_upwards [eventually_ge_atTop N] with n hn
    have hn_real : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    have hN_real : -c < (N : ℝ) := hN
    linarith
  refine scaled_tendsto.congr' ?_
  filter_upwards [eventually_shift] with n hshift
  let u := (n : ℝ) + c + 1
  have hu : 0 < u := by dsimp [u]; linarith
  have power_cancel :
      Real.rpow u ρ * Real.rpow u (-(ρ - 2)) = u ^ 2 := by
    calc
      Real.rpow u ρ * Real.rpow u (-(ρ - 2)) =
          Real.rpow u (ρ + (-(ρ - 2))) :=
        (Real.rpow_add hu ρ (-(ρ - 2))).symm
      _ = Real.rpow u 2 := by congr 1 <;> ring
      _ = u ^ 2 := Real.rpow_two u
  rw [powerTailForce_eq_kernel hα hs.ne' n hshift]
  change (C / s) * powerTailForceKernel α c (ρ - 2) u⁻¹ =
    Real.rpow u ρ *
      ((C / s) * Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2 *
        powerTailForceKernel α c (ρ - 2) u⁻¹)
  symm
  calc
    Real.rpow u ρ *
        ((C / s) * Real.rpow u (-(ρ - 2)) * u⁻¹ ^ 2 *
          powerTailForceKernel α c (ρ - 2) u⁻¹) =
        (C / s) *
          (Real.rpow u ρ * Real.rpow u (-(ρ - 2))) * u⁻¹ ^ 2 *
            powerTailForceKernel α c (ρ - 2) u⁻¹ := by ring
    _ = (C / s) * powerTailForceKernel α c (ρ - 2) u⁻¹ := by
      rw [power_cancel]
      field_simp [ne_of_gt hu]

theorem tendsto_powerTailQuery_adjacentRatio
    (α C δ : ℝ) (hα : 3 < α) (hC : 0 < C) :
    Tendsto (fun n : ℕ =>
      powerTailQuery α C (α - 1) δ (n + 1) /
        powerTailQuery α C (α - 1) δ n) atTop (𝓝 1) := by
  exact tendsto_adjacent_ratio_of_normalized (c := α) (r := δ) (A := C)
    (by linarith) hC.ne'
    (tendsto_powerTailQuery_normalized α C δ hα)

theorem tendsto_powerTailForce_queryPowerRatio
    (α s C ρ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C)
    (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    Tendsto (fun n : ℕ =>
      powerTailForce α s C (α - 1) (ρ - 2) n /
        Real.rpow (powerTailQuery α C (α - 1) (ρ - 2) n)
          (ρ / (ρ - 2))) atTop
      (𝓝 (((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
        Real.rpow C (ρ / (ρ - 2)))) := by
  let exponent := ρ / (ρ - 2)
  let query := fun n : ℕ => powerTailQuery α C (α - 1) (ρ - 2) n
  let force := fun n : ℕ => powerTailForce α s C (α - 1) (ρ - 2) n
  have query_normalized : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (ρ - 2) * query n) atTop (𝓝 C) := by
    exact tendsto_powerTailQuery_normalized α C (ρ - 2) hα
  have force_normalized : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) ρ * force n) atTop
      (𝓝 ((C / s) * ((ρ - 2) * (α + 1 - ρ)))) := by
    convert tendsto_powerTailForce_normalized
      α s C (α - 1) ρ hs hρ hρα using 1
    funext n
    congr 2 <;> ring
  have query_power : Tendsto (fun n : ℕ =>
      Real.rpow
        (Real.rpow ((n : ℝ) + α) (ρ - 2) * query n) exponent)
      atTop (𝓝 (Real.rpow C exponent)) := by
    exact (Real.continuousAt_rpow_const C exponent (Or.inl hC.ne')).tendsto.comp
      query_normalized
  have denominator_ne : Real.rpow C exponent ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos hC exponent)
  have divided := force_normalized.div query_power denominator_ne
  have query_normalized_pos : ∀ᶠ n : ℕ in atTop,
      0 < Real.rpow ((n : ℝ) + α) (ρ - 2) * query n :=
    (tendsto_order.1 query_normalized).1 0 hC
  refine divided.congr' ?_
  filter_upwards [query_normalized_pos] with n hquery_scaled
  let u := (n : ℝ) + α
  have hu : 0 < u := by
    dsimp [u]
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have upower_pos : 0 < Real.rpow u (ρ - 2) :=
    Real.rpow_pos_of_pos hu _
  have query_pos : 0 < query n := by
    rcases mul_pos_iff.mp hquery_scaled with positive | negative
    · exact positive.2
    · exact False.elim ((not_lt_of_ge upower_pos.le) negative.1)
  have exponent_identity : (ρ - 2) * exponent = ρ := by
    dsimp [exponent]
    field_simp [ne_of_gt (sub_pos.mpr hρ)]
  have denominator_identity :
      Real.rpow (Real.rpow u (ρ - 2) * query n) exponent =
        Real.rpow u ρ * Real.rpow (query n) exponent := by
    calc
      Real.rpow (Real.rpow u (ρ - 2) * query n) exponent =
          Real.rpow (Real.rpow u (ρ - 2)) exponent *
            Real.rpow (query n) exponent :=
        Real.mul_rpow (Real.rpow_nonneg hu.le _) query_pos.le
      _ = Real.rpow u ((ρ - 2) * exponent) *
          Real.rpow (query n) exponent := by
        congr 1
        exact (Real.rpow_mul hu.le (ρ - 2) exponent).symm
      _ = Real.rpow u ρ * Real.rpow (query n) exponent := by
        rw [exponent_identity]
  change (Real.rpow u ρ * force n) /
      Real.rpow (Real.rpow u (ρ - 2) * query n) exponent =
    force n / Real.rpow (query n) exponent
  rw [denominator_identity]
  have uρ_ne : Real.rpow u ρ ≠ 0 := ne_of_gt (Real.rpow_pos_of_pos hu ρ)
  have query_power_ne : Real.rpow (query n) exponent ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos query_pos exponent)
  field_simp [uρ_ne, query_power_ne]

theorem tendsto_powerTailForce_shiftedLowerNormalized
    (α s C δ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hδ : 0 < δ) (hδα : δ < α - 1) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α + 1) (δ + 1) *
        powerTailForce α s C (α - 1) δ n) atTop (𝓝 0) := by
  have high_raw := tendsto_powerTailForce_normalized
    α s C (α - 1) (δ + 2) hs (by linarith) (by linarith)
  have high : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 2) *
        powerTailForce α s C (α - 1) δ n) atTop
      (𝓝 ((C / s) * (δ * (α - 1 - δ)))) := by
    convert high_raw using 1
    · funext n
      congr 2 <;> ring
    · congr 2 <;> ring
  exact tendsto_oneStepShift_normalized (by linarith)
    (tendsto_oneLowerPower_normalized hα high)

theorem powerTailForce_eventually_lt_step
    (α L s C δ : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hC : 0 < C) (hδ : 0 < δ) (hδα : δ < α - 1) :
    ∀ᶠ n : ℕ in atTop,
      powerTailForce α s C (α - 1) δ n <
        L * powerTailStep C (α + 1) δ n := by
  have force_tendsto :=
    tendsto_powerTailForce_shiftedLowerNormalized α s C δ hα hs hδ hδα
  have constant_tendsto : Tendsto (fun _ : ℕ => L) atTop (𝓝 L) :=
    tendsto_const_nhds
  have step_raw := constant_tendsto.mul
    (tendsto_powerTailStep_normalized C (α + 1) δ)
  have step_tendsto : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α + 1) (δ + 1) *
        (L * powerTailStep C (α + 1) δ n)) atTop
      (𝓝 (L * (C * δ))) := by
    convert step_raw using 1
    funext n
    ring
  have difference_tendsto : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α + 1) (δ + 1) *
        (L * powerTailStep C (α + 1) δ n -
          powerTailForce α s C (α - 1) δ n)) atTop
      (𝓝 (L * (C * δ))) := by
    convert step_tendsto.sub force_tendsto using 1
    · funext n
      ring
    · ring
  have limit_positive : 0 < L * (C * δ) := by positivity
  have eventually_scaled_positive : ∀ᶠ n : ℕ in atTop,
      0 < Real.rpow ((n : ℝ) + α + 1) (δ + 1) *
        (L * powerTailStep C (α + 1) δ n -
          powerTailForce α s C (α - 1) δ n) :=
    (tendsto_order.1 difference_tendsto).1 0 limit_positive
  filter_upwards [eventually_scaled_positive] with n hscaled
  have base_positive : 0 < (n : ℝ) + α + 1 := by
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have factor_positive : 0 < Real.rpow ((n : ℝ) + α + 1) (δ + 1) :=
    Real.rpow_pos_of_pos base_positive _
  rcases (mul_pos_iff.mp hscaled) with hpositive | hnegative
  · linarith
  · exact False.elim ((not_lt_of_ge factor_positive.le) hnegative.1)

theorem tendsto_powerTailPrefixGap_normalized
    (α s C δ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hδ : 0 < δ) (hδα : δ < α - 1) :
    Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) + α) (δ + 2) *
        (powerTailPrefixHeight α s C δ n -
          powerTailForce α s C (α - 1) δ n)) atTop
      (𝓝 ((C / s) * (δ * (δ + 2)))) := by
  have prefix_tendsto :=
    tendsto_powerTailPrefixHeight_normalized α s C δ hα hs.ne'
  have force_tendsto := tendsto_powerTailForce_normalized
    α s C (α - 1) (δ + 2) hs (by linarith) (by linarith)
  convert prefix_tendsto.sub force_tendsto using 1
  · funext n
    ring
  · ring

theorem powerTailPrefixHeight_eventually_gt_force
    (α s C δ : ℝ) (hα : 3 < α) (hs : 0 < s) (hC : 0 < C)
    (hδ : 0 < δ) (hδα : δ < α - 1) :
    ∀ᶠ n : ℕ in atTop,
      powerTailForce α s C (α - 1) δ n <
        powerTailPrefixHeight α s C δ n := by
  have gap_tendsto :=
    tendsto_powerTailPrefixGap_normalized α s C δ hα hs hδ hδα
  have limit_positive : 0 < (C / s) * (δ * (δ + 2)) := by positivity
  have eventually_scaled_positive : ∀ᶠ n : ℕ in atTop,
      0 < Real.rpow ((n : ℝ) + α) (δ + 2) *
        (powerTailPrefixHeight α s C δ n -
          powerTailForce α s C (α - 1) δ n) :=
    (tendsto_order.1 gap_tendsto).1 0 limit_positive
  filter_upwards [eventually_scaled_positive] with n hscaled
  have base_positive : 0 < (n : ℝ) + α := by
    have hn : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have factor_positive : 0 < Real.rpow ((n : ℝ) + α) (δ + 2) :=
    Real.rpow_pos_of_pos base_positive _
  rcases (mul_pos_iff.mp hscaled) with hpositive | hnegative
  · linarith
  · exact False.elim ((not_lt_of_ge factor_positive.le) hnegative.1)

theorem powerTailForce_weighted_summable
    (α s C c ρ : ℝ) (hs : 0 < s) (hc : 0 ≤ c)
    (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    Summable (fun n : ℕ =>
      (n : ℝ) * powerTailForce α s C c (ρ - 2) n) := by
  let limitConstant := (C / s) * ((ρ - 2) * (α + 1 - ρ))
  let normalizedForce := fun n : ℕ =>
    Real.rpow ((n : ℝ) + c + 1) ρ *
      powerTailForce α s C c (ρ - 2) n
  have normalized_tendsto : Tendsto normalizedForce atTop (𝓝 limitConstant) := by
    simpa [normalizedForce, limitConstant] using
      tendsto_powerTailForce_normalized α s C c ρ hs hρ hρα
  have eventually_close : ∀ᶠ n : ℕ in atTop,
      normalizedForce n ∈ Metric.ball limitConstant 1 :=
    normalized_tendsto.eventually (Metric.ball_mem_nhds _ zero_lt_one)
  let bound := |limitConstant| + 1
  have pseries : Summable (fun n : ℕ => (n : ℝ) ^ (1 - ρ)) :=
    Real.summable_nat_rpow.2 (by linarith)
  have comparison_summable : Summable (fun n : ℕ =>
      bound * ((n : ℝ) ^ (1 - ρ))) :=
    pseries.mul_left bound
  refine comparison_summable.of_norm_bounded_eventually ?_
  rw [Nat.cofinite_eq_atTop]
  filter_upwards [eventually_close, eventually_ge_atTop 1] with n hclose hn
  have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hn_pos : 0 < (n : ℝ) := lt_of_lt_of_le zero_lt_one hn_real
  let u := (n : ℝ) + c + 1
  have hu : 0 < u := by dsimp [u]; linarith
  have hnu : (n : ℝ) ≤ u := by dsimp [u]; linarith
  have normalized_bound : |normalizedForce n| ≤ bound := by
    have close_abs : |normalizedForce n - limitConstant| < 1 := by
      simpa only [Metric.mem_ball, Real.dist_eq] using hclose
    calc
      |normalizedForce n| =
          |(normalizedForce n - limitConstant) + limitConstant| := by ring_nf
      _ ≤ |normalizedForce n - limitConstant| + |limitConstant| := by
        apply (abs_le).2
        constructor
        · linarith [neg_le_abs (normalizedForce n - limitConstant),
            neg_le_abs limitConstant]
        · linarith [le_abs_self (normalizedForce n - limitConstant),
            le_abs_self limitConstant]
      _ ≤ bound := by dsimp [bound]; linarith
  have base_power_le : Real.rpow (n : ℝ) ρ ≤ Real.rpow u ρ :=
    Real.rpow_le_rpow hn_pos.le hnu (by linarith)
  have force_scaled_bound :
      Real.rpow (n : ℝ) ρ * |powerTailForce α s C c (ρ - 2) n| ≤ bound := by
    calc
      Real.rpow (n : ℝ) ρ * |powerTailForce α s C c (ρ - 2) n| ≤
          Real.rpow u ρ * |powerTailForce α s C c (ρ - 2) n| :=
        mul_le_mul_of_nonneg_right base_power_le (abs_nonneg _)
      _ = |normalizedForce n| := by
        dsimp [normalizedForce, u]
        rw [abs_mul, abs_of_pos (Real.rpow_pos_of_pos hu ρ)]
      _ ≤ bound := normalized_bound
  have force_bound : |powerTailForce α s C c (ρ - 2) n| ≤
      bound / Real.rpow (n : ℝ) ρ :=
    (le_div_iff₀ (Real.rpow_pos_of_pos hn_pos ρ)).2 (by
      calc
        |powerTailForce α s C c (ρ - 2) n| * Real.rpow (n : ℝ) ρ =
            Real.rpow (n : ℝ) ρ * |powerTailForce α s C c (ρ - 2) n| :=
          mul_comm _ _
        _ ≤ bound := force_scaled_bound)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (Nat.cast_nonneg n)]
  calc
    (n : ℝ) * |powerTailForce α s C c (ρ - 2) n| ≤
        (n : ℝ) * (bound / Real.rpow (n : ℝ) ρ) :=
      mul_le_mul_of_nonneg_left force_bound (Nat.cast_nonneg n)
    _ = bound * ((n : ℝ) ^ (1 - ρ)) := by
      rw [Real.rpow_eq_pow]
      rw [Real.rpow_sub hn_pos (1 : ℝ) ρ, Real.rpow_one]
      ring

theorem powerTailSplicedGradient_weighted_summable
    (α s C δ : ℝ) (hα : 3 < α) (hs : 0 < s)
    (hδ : 0 < δ) (hδα : δ < α - 1) (N : ℕ) :
    Summable (fun n : ℕ =>
      (n : ℝ) * powerTailSplicedGradient α s C δ N n) := by
  let force := fun n : ℕ => powerTailForce α s C (α - 1) δ n
  have weighted_force : Summable (fun n : ℕ => (n : ℝ) * force n) := by
    simpa only [show δ + 2 - 2 = δ by ring] using
      powerTailForce_weighted_summable α s C (α - 1) (δ + 2) hs
        (by linarith) (by linarith) (by linarith)
  have weighted_force_norm : Summable (fun n : ℕ => ‖(n : ℝ) * force n‖) :=
    summable_norm_iff.2 weighted_force
  have force_summable : Summable force := by
    refine weighted_force_norm.of_norm_bounded_eventually ?_
    rw [Nat.cofinite_eq_atTop]
    filter_upwards [eventually_ge_atTop 1] with n hn
    have hn_real : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    have hn_abs : |(n : ℝ)| = (n : ℝ) := abs_of_nonneg (Nat.cast_nonneg n)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_mul, hn_abs]
    nlinarith [abs_nonneg (force n)]
  have successor_weighted :
      Summable (fun n : ℕ => ((n : ℝ) + 1) * force n) := by
    convert weighted_force.add force_summable using 1
    funext n
    ring
  have shifted_successor :
      Summable (fun n : ℕ => (((n + N : ℕ) : ℝ) + 1) * force (n + N)) := by
    simpa only [Nat.cast_add] using (summable_nat_add_iff N).2 successor_weighted
  have shifted_splice : Summable (fun n : ℕ =>
      ((n + (N + 1) : ℕ) : ℝ) *
        powerTailSplicedGradient α s C δ N (n + (N + 1))) := by
    convert shifted_successor using 1
    funext n
    have not_prefix : ¬n + (N + 1) ≤ N := by omega
    simp only [powerTailSplicedGradient, if_neg not_prefix]
    change ((n + (N + 1) : ℕ) : ℝ) * force (n + (N + 1) - 1) =
      (((n + N : ℕ) : ℝ) + 1) * force (n + N)
    have index_eq : n + (N + 1) - 1 = n + N := by omega
    rw [index_eq]
    push_cast
    ring
  exact (summable_nat_add_iff (N + 1)).1 shifted_splice

theorem powerTailStep_recurrence {α s C c δ : ℝ} (hs : s ≠ 0) (n : ℕ) :
    powerTailStep C c δ (n + 1) =
      momentum α (n + 1) * powerTailStep C c δ n +
        s * powerTailForce α s C c δ n := by
  rw [powerTailForce]
  field_simp [hs]
  simp only [powerTailQuery, powerTailStep]
  ring

/-- A fixed scalar lower instance with the full local and orbit asymptotics. -/
theorem inverseVelocity_constant_one_closed
    {α : ℝ} (hα : 3 < α) {n : ℕ} (hn : 1 ≤ n) :
    inverseVelocity α 1 (fun _ => 1) (n + 1) =
      ((n : ℝ) + α) / (α + 1) := by
  induction n, hn using Nat.le_induction with
  | base =>
      have hα1 : α + 1 ≠ 0 := by linarith
      norm_num [inverseVelocity, momentum, ne_of_gt (by linarith : 0 < α)]
      rw [show (1 : ℝ) + α = α + 1 by ring, div_self hα1]
  | succ n hn ih =>
      rw [inverseVelocity_recurrence (n := n + 1) (by omega), ih, momentum]
      push_cast
      have hα1 : α + 1 ≠ 0 := by linarith
      have hnα : (n : ℝ) + α ≠ 0 := by
        have hn_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
        linarith
      field_simp [hα1]
      have numerator_eq : (n : ℝ) + 1 - 1 = (n : ℝ) := by ring
      have denominator_eq : (n : ℝ) + 1 + α - 1 = (n : ℝ) + α := by ring
      rw [numerator_eq, denominator_eq]
      field_simp [hnα]
      ring

theorem sum_momentumProduct_closed
    {α : ℝ} (hα : 3 < α) {n : ℕ} (hn : 1 ≤ n) :
    (∑ k ∈ Finset.Icc 1 n, momentumProduct α k n) =
      ((n : ℝ) + α) / (α + 1) := by
  have convolution := inverseVelocity_eq_sum
    (α := α) (s := (1 : ℝ)) (g := fun _ => (1 : ℝ)) hn
  rw [inverseVelocity_constant_one_closed hα hn] at convolution
  simpa using convolution.symm

theorem inverseVelocity_constant_powerTailPrefixHeight
    {α s C δ : ℝ} (hα : 3 < α) (hs : s ≠ 0)
    {n : ℕ} (hn : 1 ≤ n) :
    inverseVelocity α s (fun _ => powerTailPrefixHeight α s C δ n) (n + 1) =
      powerTailStep C (α - 1) δ n := by
  rw [inverseVelocity_eq_sum hn]
  have constant_sum :
      (∑ k ∈ Finset.Icc 1 n,
        powerTailPrefixHeight α s C δ n * momentumProduct α k n) =
      powerTailPrefixHeight α s C δ n *
        ∑ k ∈ Finset.Icc 1 n, momentumProduct α k n := by
    rw [Finset.mul_sum]
  rw [constant_sum, sum_momentumProduct_closed hα hn]
  have denominator_positive : 0 < (n : ℝ) + α := by
    have hn_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  dsimp [powerTailPrefixHeight]
  field_simp [hs, ne_of_gt denominator_positive]

theorem inverseVelocity_powerTailSplicedGradient_at_splice
    {α s C δ : ℝ} (hα : 3 < α) (hs : s ≠ 0)
    {N : ℕ} (hN : 1 ≤ N) :
    inverseVelocity α s (powerTailSplicedGradient α s C δ N) (N + 1) =
      powerTailStep C (α - 1) δ N := by
  rw [inverseVelocity_eq_sum hN]
  have constant_match :=
    inverseVelocity_constant_powerTailPrefixHeight
      (α := α) (s := s) (C := C) (δ := δ) hα hs hN
  rw [inverseVelocity_eq_sum hN] at constant_match
  rw [← constant_match]
  congr 1
  apply Finset.sum_congr rfl
  intro k hk
  have hkN : k ≤ N := (Finset.mem_Icc.mp hk).2
  simp [powerTailSplicedGradient, hkN]

theorem inverseVelocity_powerTailSplicedGradient_tail
    {α s C δ : ℝ} (hα : 3 < α) (hs : s ≠ 0)
    {N n : ℕ} (hN : 1 ≤ N) (hNn : N ≤ n) :
    inverseVelocity α s (powerTailSplicedGradient α s C δ N) (n + 1) =
      powerTailStep C (α - 1) δ n := by
  induction n, hNn using Nat.le_induction with
  | base => exact inverseVelocity_powerTailSplicedGradient_at_splice hα hs hN
  | succ n hNn ih =>
      rw [inverseVelocity_recurrence (n := n + 1) (by omega), ih]
      have not_prefix : ¬n + 1 ≤ N := by omega
      simp only [powerTailSplicedGradient, if_neg not_prefix, Nat.add_sub_cancel]
      exact (powerTailStep_recurrence (α := α) (s := s) (C := C)
        (c := α - 1) (δ := δ) hs n).symm

theorem inversePosition_powerTailSplicedGradient_tail
    {α s C δ : ℝ} (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hδ : 0 < δ)
    {N n : ℕ} (hN : 1 ≤ N) (hNn : N + 1 ≤ n) :
    inversePosition α s (powerTailSplicedGradient α s C δ N) n =
      powerTailPosition C (α - 1) δ n := by
  rw [inversePosition_tail (by omega)]
  calc
    (∑' k : ℕ,
        inverseVelocity α s (powerTailSplicedGradient α s C δ N) (n + 1 + k)) =
        ∑' k : ℕ, powerTailStep C (α - 1) δ (n + k) := by
      apply tsum_congr
      intro k
      have velocity_eq := inverseVelocity_powerTailSplicedGradient_tail
        (α := α) (s := s) (C := C) (δ := δ) hα hs.ne'
        hN (n := n + k) (by omega)
      simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using velocity_eq
    _ = powerTailPosition C (α - 1) δ n :=
      powerTailStep_tsum C (α - 1) δ hC.le (by linarith) hδ n

theorem inverseQuery_powerTailSplicedGradient_tail
    {α s C δ : ℝ} (hα : 3 < α) (hs : 0 < s) (hC : 0 < C) (hδ : 0 < δ)
    {N n : ℕ} (hN : 1 ≤ N) (hNn : N + 1 ≤ n) :
    inverseQuery α s (powerTailSplicedGradient α s C δ N) n =
      powerTailQuery α C (α - 1) δ (n - 1) := by
  have position_eq := inversePosition_powerTailSplicedGradient_tail
    (C := C) hα hs hC hδ hN hNn
  have velocity_eq := inverseVelocity_powerTailSplicedGradient_tail
    (α := α) (s := s) (C := C) (δ := δ) hα hs.ne'
    hN (n := n - 1) (by omega)
  simp only [inverseQuery, powerTailQuery]
  rw [position_eq]
  have index_eq : n - 1 + 1 = n := by omega
  rw [index_eq] at velocity_eq
  rw [velocity_eq]
  rw [index_eq]

theorem exists_powerTailSplicedGradient_inverseOrbit_slopeBound
    (α L s C δ : ℝ) (hα : 3 < α) (hL : 0 < L) (hs : 0 < s)
    (hC : 0 < C) (hδ : 0 < δ) (hδα : δ < α - 1) :
    ∃ (N : ℕ) (hN : 1 ≤ N)
      (hg : AdmissibleGradientSequence (powerTailSplicedGradient α s C δ N)),
      InterpolationSlopeBound (L := L)
        (canonicalInverseOrbit hα hs hg (inverseVelocity_summable hα hs hg)) := by
  let force := fun n : ℕ => powerTailForce α s C (α - 1) δ n
  have eventually_positive : ∀ᶠ n : ℕ in atTop, 0 < force n := by
    simpa only [force, show δ + 2 - 2 = δ by ring] using
      powerTailForce_eventually_pos α s C (α - 1) (δ + 2) hs hC
        (by linarith) (by linarith)
  have eventually_strictAnti : ∀ᶠ n : ℕ in atTop, force (n + 1) < force n := by
    simpa only [force, show δ + 2 - 2 = δ by ring] using
      powerTailForce_eventually_strictAnti_atCanonicalShift
        α s C (δ + 2) hα hs hC (by linarith) (by linarith)
  have eventually_prefix_gap : ∀ᶠ n : ℕ in atTop,
      force n < powerTailPrefixHeight α s C δ n := by
    simpa only [force] using
      powerTailPrefixHeight_eventually_gt_force α s C δ hα hs hC hδ hδα
  have eventually_transition_bound : ∀ᶠ n : ℕ in atTop,
      powerTailPrefixHeight α s C δ n < L * powerTailStep C α δ n :=
    powerTailPrefixHeight_eventually_lt_step α L s C δ hα hL hs.ne' hC hδ
  have eventually_tail_bound : ∀ᶠ n : ℕ in atTop,
      force n < L * powerTailStep C (α + 1) δ n := by
    simpa only [force] using
      powerTailForce_eventually_lt_step α L s C δ hα hL hs hC hδ hδα
  have eventually_all : ∀ᶠ n : ℕ in atTop,
      0 < force n ∧ force (n + 1) < force n ∧
        force n < powerTailPrefixHeight α s C δ n ∧
        powerTailPrefixHeight α s C δ n < L * powerTailStep C α δ n ∧
        force n < L * powerTailStep C (α + 1) δ n ∧ 1 ≤ n := by
    filter_upwards [eventually_positive, eventually_strictAnti,
      eventually_prefix_gap, eventually_transition_bound, eventually_tail_bound,
      eventually_ge_atTop 1] with n hpos hanti hgap htransition htail hn
    exact ⟨hpos, hanti, hgap, htransition, htail, hn⟩
  rcases Filter.eventually_atTop.1 eventually_all with ⟨N, hN⟩
  have at_splice := hN N le_rfl
  have prefix_positive : 0 < powerTailPrefixHeight α s C δ N :=
    lt_trans at_splice.1 at_splice.2.2.1
  have tail_antitone : ∀ {m n : ℕ}, N ≤ m → m ≤ n → force n ≤ force m := by
    intro m n hNm hmn
    induction n, hmn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hmn ih =>
        exact (le_of_lt (hN n (hNm.trans hmn)).2.1).trans ih
  let hg : AdmissibleGradientSequence (powerTailSplicedGradient α s C δ N) := {
    positive := by
      intro n hn
      by_cases hnN : n ≤ N
      · simpa [powerTailSplicedGradient, hnN] using prefix_positive
      · have htail : N ≤ n - 1 := by omega
        have tail_positive := (hN (n - 1) htail).1
        simpa [powerTailSplicedGradient, hnN, force] using tail_positive
    antitone := by
      intro m n hm hmn
      by_cases hnN : n ≤ N
      · have hmN : m ≤ N := hmn.trans hnN
        simp [powerTailSplicedGradient, hmN, hnN]
      · by_cases hmN : m ≤ N
        · have htail : N ≤ n - 1 := by omega
          have tail_le_boundary := tail_antitone (m := N) (n := n - 1) le_rfl htail
          have boundary_le_prefix : force N ≤ powerTailPrefixHeight α s C δ N :=
            le_of_lt at_splice.2.2.1
          simpa [powerTailSplicedGradient, hmN, hnN, force] using
            tail_le_boundary.trans boundary_le_prefix
        · have hm_tail : N ≤ m - 1 := by omega
          have index_order : m - 1 ≤ n - 1 := by omega
          have tail_order := tail_antitone hm_tail index_order
          simpa [powerTailSplicedGradient, hmN, hnN, force] using tail_order
    weighted_summable :=
      powerTailSplicedGradient_weighted_summable α s C δ hα hs hδ hδα N
  }
  let inverse : InverseOrbit α s (powerTailSplicedGradient α s C δ N) :=
    canonicalInverseOrbit hα hs hg (inverseVelocity_summable hα hs hg)
  refine ⟨N, at_splice.2.2.2.2.2, hg, ?_⟩
  change InterpolationSlopeBound (L := L) inverse
  intro n hn
  have gradient_drop_nonnegative :
      0 ≤ powerTailSplicedGradient α s C δ N n -
        powerTailSplicedGradient α s C δ N (n + 1) :=
    sub_nonneg.mpr (hg.antitone n (n + 1) hn (by omega))
  have query_gap := inverse.query_gap n hn
  have forcing_nonnegative :
      0 ≤ s * (powerTailSplicedGradient α s C δ N n -
        powerTailSplicedGradient α s C δ N (n + 1)) :=
    mul_nonneg hs.le gradient_drop_nonnegative
  have velocity_le_queryGap : inverse.velocity (n + 2) ≤
      inverse.query n - inverse.query (n + 1) := by
    linarith
  by_cases hnextN : n + 1 ≤ N
  · have hnN : n ≤ N := by omega
    have query_gap_nonnegative :
        0 ≤ inverse.query n - inverse.query (n + 1) :=
      sub_nonneg.mpr (le_of_lt (inverse.query_strictDecrease n hn))
    simp only [powerTailSplicedGradient, if_pos hnN, if_pos hnextN, sub_self]
    exact mul_nonneg hL.le query_gap_nonnegative
  · by_cases hnN : n ≤ N
    · have hn_eq : n = N := by omega
      subst n
      have gradient_at_splice :
          powerTailSplicedGradient α s C δ N N =
            powerTailPrefixHeight α s C δ N := by
        simp [powerTailSplicedGradient]
      have gradient_after_splice :
          powerTailSplicedGradient α s C δ N (N + 1) = force N := by
        simp [powerTailSplicedGradient, force]
      have drop_lt_prefix :
          powerTailSplicedGradient α s C δ N N -
              powerTailSplicedGradient α s C δ N (N + 1) <
            powerTailPrefixHeight α s C δ N := by
        rw [gradient_at_splice, gradient_after_splice]
        linarith [at_splice.1]
      have velocity_raw := inverseVelocity_powerTailSplicedGradient_tail
        (α := α) (s := s) (C := C) (δ := δ) hα hs.ne'
        at_splice.2.2.2.2.2 (n := N + 1) (by omega)
      have velocity_eq : inverse.velocity (N + 2) = powerTailStep C α δ N := by
        change inverseVelocity α s (powerTailSplicedGradient α s C δ N) (N + 2) = _
        rw [show N + 2 = (N + 1) + 1 by omega, velocity_raw]
        simpa using (powerTailStep_shift C (α - 1) δ N).symm
      have drop_le_velocity :
          powerTailSplicedGradient α s C δ N N -
              powerTailSplicedGradient α s C δ N (N + 1) ≤
            L * inverse.velocity (N + 2) := by
        rw [velocity_eq]
        exact (le_of_lt drop_lt_prefix).trans (le_of_lt at_splice.2.2.2.1)
      exact drop_le_velocity.trans
        (mul_le_mul_of_nonneg_left velocity_le_queryGap hL.le)
    · have hNn : N ≤ n - 1 := by omega
      have tail_data := hN (n - 1) hNn
      have gradient_n :
          powerTailSplicedGradient α s C δ N n = force (n - 1) := by
        simp [powerTailSplicedGradient, hnN, force]
      have gradient_succ :
          powerTailSplicedGradient α s C δ N (n + 1) = force n := by
        have hsuccN : ¬n + 1 ≤ N := by omega
        simp [powerTailSplicedGradient, hsuccN, force]
      have drop_le_force :
          powerTailSplicedGradient α s C δ N n -
              powerTailSplicedGradient α s C δ N (n + 1) ≤ force (n - 1) := by
        rw [gradient_n, gradient_succ]
        linarith [hN n (by omega) |>.1]
      have velocity_raw := inverseVelocity_powerTailSplicedGradient_tail
        (α := α) (s := s) (C := C) (δ := δ) hα hs.ne'
        at_splice.2.2.2.2.2 (n := n + 1) (by omega)
      have velocity_eq : inverse.velocity (n + 2) =
          powerTailStep C (α + 1) δ (n - 1) := by
        change inverseVelocity α s (powerTailSplicedGradient α s C δ N) (n + 2) = _
        rw [show n + 2 = (n + 1) + 1 by omega, velocity_raw]
        simpa [show α - 1 + 2 = α + 1 by ring, show n - 1 + 2 = n + 1 by omega]
          using (powerTailStep_shift_two C (α - 1) δ (n - 1)).symm
      have drop_le_velocity :
          powerTailSplicedGradient α s C δ N n -
              powerTailSplicedGradient α s C δ N (n + 1) ≤
            L * inverse.velocity (n + 2) := by
        rw [velocity_eq]
        exact drop_le_force.trans (le_of_lt tail_data.2.2.2.2.1)
      exact drop_le_velocity.trans
        (mul_le_mul_of_nonneg_left velocity_le_queryGap hL.le)

theorem InverseOrbit.exists_query_bracket
    {α s : ℝ} {g : ℕ → ℝ} (orbit : InverseOrbit α s g)
    {N : ℕ} (hN : 1 ≤ N) {x : ℝ}
    (hx : 0 < x) (hxN : x < orbit.query N) :
    ∃ n : ℕ, N ≤ n ∧ orbit.query (n + 1) ≤ x ∧ x < orbit.query n := by
  have eventually_below : ∀ᶠ k : ℕ in atTop, orbit.query (N + k) ≤ x := by
    have shifted : Tendsto (fun k : ℕ => orbit.query (N + k)) atTop (𝓝 0) :=
      by simpa [Nat.add_comm] using
        (tendsto_add_atTop_iff_nat N).2 orbit.query_tendsto_zero
    filter_upwards [(tendsto_order.1 shifted).2 x hx] with k hk
    exact hk.le
  obtain ⟨k, hk⟩ := eventually_below.exists
  have exists_below : ∃ k : ℕ, orbit.query (N + k) ≤ x := ⟨k, hk⟩
  let first := Nat.find exists_below
  have first_spec : orbit.query (N + first) ≤ x := by
    exact Nat.find_spec exists_below
  have first_pos : 0 < first := by
    by_contra hfirst
    have first_zero : first = 0 := Nat.eq_zero_of_not_pos hfirst
    rw [first_zero, Nat.add_zero] at first_spec
    linarith
  let n := N + (first - 1)
  have n_ge : N ≤ n := by dsimp [n]; omega
  have next_index : n + 1 = N + first := by dsimp [n]; omega
  have previous_not_below : ¬orbit.query (N + (first - 1)) ≤ x := by
    intro previous_below
    have first_le_previous := Nat.find_min' exists_below previous_below
    change first ≤ first - 1 at first_le_previous
    omega
  refine ⟨n, n_ge, ?_, ?_⟩
  · rw [next_index]
    exact first_spec
  · dsimp [n]
    exact lt_of_not_ge previous_not_below


theorem positiveGradientEnvelope_between_queries
    {α s L : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    {n : ℕ} (hn : 1 ≤ n) {x : ℝ}
    (hleft : orbit.query (n + 1) ≤ x) (hright : x ≤ orbit.query n) :
    g (n + 1) ≤ positiveGradientEnvelope L orbit x ∧
      positiveGradientEnvelope L orbit x ≤ g n := by
  have monotone := positiveGradientEnvelope_monotone hL hg orbit
  constructor
  · rw [← positiveGradientEnvelope_query hL hg orbit slope_bound (by omega)]
    exact monotone hleft
  · rw [← positiveGradientEnvelope_query hL hg orbit slope_bound hn]
    exact monotone hright

theorem tendsto_positiveGradientEnvelope_powerRatio_of_endpointLimits
    {α s L exponent K : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit)
    (hexponent : 0 ≤ exponent)
    (lower_limit : Tendsto (fun n : ℕ =>
      g (n + 1) / Real.rpow (orbit.query n) exponent) atTop (𝓝 K))
    (upper_limit : Tendsto (fun n : ℕ =>
      g n / Real.rpow (orbit.query (n + 1)) exponent) atTop (𝓝 K)) :
    Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L orbit x / Real.rpow x exponent)
      (𝓝[Set.Ioi 0] 0) (𝓝 K) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  have lower_close : ∀ᶠ n : ℕ in atTop,
      dist (g (n + 1) / Real.rpow (orbit.query n) exponent) K < ε :=
    (Metric.tendsto_nhds.1 lower_limit) ε hε
  have upper_close : ∀ᶠ n : ℕ in atTop,
      dist (g n / Real.rpow (orbit.query (n + 1)) exponent) K < ε :=
    (Metric.tendsto_nhds.1 upper_limit) ε hε
  have eventual_data : ∀ᶠ n : ℕ in atTop,
      dist (g (n + 1) / Real.rpow (orbit.query n) exponent) K < ε ∧
      dist (g n / Real.rpow (orbit.query (n + 1)) exponent) K < ε ∧
      1 ≤ n := by
    filter_upwards [lower_close, upper_close, eventually_ge_atTop 1] with n hl hu hn
    exact ⟨hl, hu, hn⟩
  rcases Filter.eventually_atTop.1 eventual_data with ⟨N, hN⟩
  have data_N := hN N le_rfl
  have query_N_positive : 0 < orbit.query N := orbit.query_positive N data_N.2.2
  have eventually_small : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0, x < orbit.query N :=
    eventually_nhdsWithin_of_eventually_nhds (Iio_mem_nhds query_N_positive)
  filter_upwards [self_mem_nhdsWithin, eventually_small] with x hx hxN
  have hx_positive : 0 < x := hx
  rcases orbit.exists_query_bracket data_N.2.2 hx_positive hxN with
    ⟨n, n_ge, query_lower, query_upper⟩
  rcases positiveGradientEnvelope_between_queries hL hg orbit slope_bound
    (data_N.2.2.trans n_ge) query_lower query_upper.le with
    ⟨gradient_lower, gradient_upper⟩
  have data_n := hN n n_ge
  have query_n_positive : 0 < orbit.query n :=
    orbit.query_positive n (data_N.2.2.trans n_ge)
  have query_next_positive : 0 < orbit.query (n + 1) :=
    orbit.query_positive (n + 1) (by omega)
  have x_power_positive : 0 < Real.rpow x exponent :=
    Real.rpow_pos_of_pos hx_positive exponent
  have query_n_power_positive : 0 < Real.rpow (orbit.query n) exponent :=
    Real.rpow_pos_of_pos query_n_positive exponent
  have query_next_power_positive :
      0 < Real.rpow (orbit.query (n + 1)) exponent :=
    Real.rpow_pos_of_pos query_next_positive exponent
  have x_power_le_query_n_power :
      Real.rpow x exponent ≤ Real.rpow (orbit.query n) exponent :=
    Real.rpow_le_rpow hx_positive.le query_upper.le hexponent
  have query_next_power_le_x_power :
      Real.rpow (orbit.query (n + 1)) exponent ≤ Real.rpow x exponent :=
    Real.rpow_le_rpow query_next_positive.le query_lower hexponent
  have lower_ratio_le :
      g (n + 1) / Real.rpow (orbit.query n) exponent ≤
        positiveGradientEnvelope L orbit x / Real.rpow x exponent := by
    calc
      g (n + 1) / Real.rpow (orbit.query n) exponent ≤
          g (n + 1) / Real.rpow x exponent :=
        div_le_div₀ (hg.positive (n + 1) (by omega)).le le_rfl
          x_power_positive x_power_le_query_n_power
      _ ≤ positiveGradientEnvelope L orbit x / Real.rpow x exponent :=
        div_le_div_of_nonneg_right gradient_lower x_power_positive.le
  have ratio_le_upper :
      positiveGradientEnvelope L orbit x / Real.rpow x exponent ≤
        g n / Real.rpow (orbit.query (n + 1)) exponent := by
    calc
      positiveGradientEnvelope L orbit x / Real.rpow x exponent ≤
          g n / Real.rpow x exponent :=
        div_le_div_of_nonneg_right gradient_upper x_power_positive.le
      _ ≤ g n / Real.rpow (orbit.query (n + 1)) exponent :=
        div_le_div₀ (hg.positive n (data_N.2.2.trans n_ge)).le le_rfl
          query_next_power_positive query_next_power_le_x_power
  have lower_bounds :
      -ε < g (n + 1) / Real.rpow (orbit.query n) exponent - K ∧
        g (n + 1) / Real.rpow (orbit.query n) exponent - K < ε := by
    simpa [Real.dist_eq, abs_lt] using data_n.1
  have upper_bounds :
      -ε < g n / Real.rpow (orbit.query (n + 1)) exponent - K ∧
        g n / Real.rpow (orbit.query (n + 1)) exponent - K < ε := by
    simpa [Real.dist_eq, abs_lt] using data_n.2.1
  rw [Real.dist_eq, abs_lt]
  constructor
  · linarith [lower_bounds.1, lower_ratio_le]
  · linarith [upper_bounds.2, ratio_le_upper]

theorem tendsto_endpointPowerRatios_of_sample_and_adjacent
    {exponent K : ℝ} {g q : ℕ → ℝ}
    (q_positive : ∀ n, 1 ≤ n → 0 < q n)
    (sample_limit : Tendsto (fun n : ℕ =>
      g n / Real.rpow (q n) exponent) atTop (𝓝 K))
    (adjacent_limit : Tendsto (fun n : ℕ => q (n + 1) / q n)
      atTop (𝓝 1)) :
    Tendsto (fun n : ℕ => g (n + 1) / Real.rpow (q n) exponent)
        atTop (𝓝 K) ∧
      Tendsto (fun n : ℕ => g n / Real.rpow (q (n + 1)) exponent)
        atTop (𝓝 K) := by
  have sample_shift : Tendsto (fun n : ℕ =>
      g (n + 1) / Real.rpow (q (n + 1)) exponent) atTop (𝓝 K) :=
    (tendsto_add_atTop_iff_nat 1).2 sample_limit
  have adjacent_power : Tendsto (fun n : ℕ =>
      Real.rpow (q (n + 1) / q n) exponent) atTop (𝓝 1) := by
    simpa only [Real.rpow_eq_pow, Function.comp_def, Real.one_rpow] using
      (Real.continuousAt_rpow_const 1 exponent (Or.inl one_ne_zero)).tendsto.comp
        adjacent_limit
  have inverse_adjacent : Tendsto (fun n : ℕ =>
      q n / q (n + 1)) atTop (𝓝 1) := by
    have inverse_limit : Tendsto (fun n : ℕ =>
        (q (n + 1) / q n)⁻¹) atTop (𝓝 1) := by
      simpa using adjacent_limit.inv₀ one_ne_zero
    refine inverse_limit.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with n hn
    have qn_ne : q n ≠ 0 := ne_of_gt (q_positive n hn)
    have qnext_ne : q (n + 1) ≠ 0 := ne_of_gt (q_positive (n + 1) (by omega))
    field_simp [qn_ne, qnext_ne]
  have inverse_adjacent_power : Tendsto (fun n : ℕ =>
      Real.rpow (q n / q (n + 1)) exponent) atTop (𝓝 1) := by
    simpa only [Real.rpow_eq_pow, Function.comp_def, Real.one_rpow] using
      (Real.continuousAt_rpow_const 1 exponent (Or.inl one_ne_zero)).tendsto.comp
        inverse_adjacent
  constructor
  · have combined := sample_shift.mul adjacent_power
    have combined' : Tendsto (fun n : ℕ =>
        (g (n + 1) / Real.rpow (q (n + 1)) exponent) *
          Real.rpow (q (n + 1) / q n) exponent) atTop (𝓝 K) := by
      simpa using combined
    refine combined'.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with n hn
    have qn_positive := q_positive n hn
    have qnext_positive := q_positive (n + 1) (by omega)
    have ratio_power :
        Real.rpow (q (n + 1) / q n) exponent =
          Real.rpow (q (n + 1)) exponent / Real.rpow (q n) exponent := by
      simpa only [Real.rpow_eq_pow] using
        Real.div_rpow qnext_positive.le qn_positive.le exponent
    rw [ratio_power]
    field_simp [ne_of_gt (Real.rpow_pos_of_pos qn_positive exponent),
      ne_of_gt (Real.rpow_pos_of_pos qnext_positive exponent)]
  · have combined := sample_limit.mul inverse_adjacent_power
    have combined' : Tendsto (fun n : ℕ =>
        (g n / Real.rpow (q n) exponent) *
          Real.rpow (q n / q (n + 1)) exponent) atTop (𝓝 K) := by
      simpa using combined
    refine combined'.congr' ?_
    filter_upwards [eventually_ge_atTop 1] with n hn
    have qn_positive := q_positive n hn
    have qnext_positive := q_positive (n + 1) (by omega)
    have ratio_power :
        Real.rpow (q n / q (n + 1)) exponent =
          Real.rpow (q n) exponent / Real.rpow (q (n + 1)) exponent := by
      simpa only [Real.rpow_eq_pow] using
        Real.div_rpow qn_positive.le qnext_positive.le exponent
    rw [ratio_power]
    field_simp [ne_of_gt (Real.rpow_pos_of_pos qn_positive exponent),
      ne_of_gt (Real.rpow_pos_of_pos qnext_positive exponent)]

theorem tendsto_oddGradientEnvelope_mul_self_powerRatio
    {α s L exponent K : ℝ} {g : ℕ → ℝ}
    (orbit : InverseOrbit α s g)
    (positive_limit : Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L orbit x / Real.rpow x exponent)
      (𝓝[Set.Ioi 0] 0) (𝓝 K)) :
    Tendsto (fun x : ℝ =>
      oddGradientEnvelope L orbit x * x /
        Real.rpow |x| (exponent + 1)) (𝓝[≠] 0) (𝓝 K) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  have right_close : ∀ᶠ y : ℝ in 𝓝[Set.Ioi 0] 0,
      dist (positiveGradientEnvelope L orbit y / Real.rpow y exponent) K < ε :=
    (Metric.tendsto_nhds.1 positive_limit) ε hε
  rcases Metric.mem_nhdsWithin_iff.1 right_close with
    ⟨radius, radius_positive, radius_bound⟩
  refine Metric.mem_nhdsWithin_iff.2 ⟨radius, radius_positive, ?_⟩
  intro x hx
  have hx_ne : x ≠ 0 := by simpa using hx.2
  have abs_positive : 0 < |x| := abs_pos.mpr hx_ne
  have abs_in_ball : |x| ∈ Metric.ball (0 : ℝ) radius := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_abs]
    simpa [Metric.mem_ball, Real.dist_eq, sub_zero] using hx.1
  have reflected_close := radius_bound ⟨abs_in_ball, abs_positive⟩
  have numerator_identity :
      oddGradientEnvelope L orbit x * x =
        positiveGradientEnvelope L orbit |x| * |x| := by
    by_cases hx_nonnegative : 0 ≤ x
    · rw [abs_of_nonneg hx_nonnegative, oddGradientEnvelope,
        if_pos hx_nonnegative]
    · have hx_negative : x < 0 := lt_of_not_ge hx_nonnegative
      rw [abs_of_neg hx_negative, oddGradientEnvelope,
        if_neg hx_nonnegative]
      ring
  have power_identity :
      Real.rpow |x| (exponent + 1) =
        Real.rpow |x| exponent * |x| := by
    calc
      Real.rpow |x| (exponent + 1) =
          Real.rpow |x| exponent * Real.rpow |x| 1 :=
        Real.rpow_add abs_positive exponent 1
      _ = Real.rpow |x| exponent * |x| := by
        congr 1
        simpa only [Real.rpow_eq_pow] using Real.rpow_one |x|
  have ratio_identity :
      oddGradientEnvelope L orbit x * x /
          Real.rpow |x| (exponent + 1) =
        positiveGradientEnvelope L orbit |x| /
          Real.rpow |x| exponent := by
    rw [numerator_identity, power_identity]
    field_simp [ne_of_gt abs_positive]
  change dist (oddGradientEnvelope L orbit x * x /
    Real.rpow |x| (exponent + 1)) K < ε
  rw [ratio_identity]
  exact reflected_close

theorem tendsto_even_powerRatio_of_right
    {p D : ℝ} {f : ℝ → ℝ} (even : Function.Even f)
    (right_limit : Tendsto (fun x : ℝ => f x / Real.rpow x p)
      (𝓝[Set.Ioi 0] 0) (𝓝 D)) :
    Tendsto (fun x : ℝ => f x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
  rw [Metric.tendsto_nhds]
  intro ε hε
  have right_close : ∀ᶠ y : ℝ in 𝓝[Set.Ioi 0] 0,
      dist (f y / Real.rpow y p) D < ε :=
    (Metric.tendsto_nhds.1 right_limit) ε hε
  rcases Metric.mem_nhdsWithin_iff.1 right_close with
    ⟨radius, radius_positive, radius_bound⟩
  refine Metric.mem_nhdsWithin_iff.2 ⟨radius, radius_positive, ?_⟩
  intro x hx
  have hx_ne : x ≠ 0 := by simpa using hx.2
  have abs_positive : 0 < |x| := abs_pos.mpr hx_ne
  have abs_in_ball : |x| ∈ Metric.ball (0 : ℝ) radius := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_abs]
    simpa [Metric.mem_ball, Real.dist_eq, sub_zero] using hx.1
  have reflected_close := radius_bound ⟨abs_in_ball, abs_positive⟩
  have value_abs : f x = f |x| := by
    by_cases hx_nonnegative : 0 ≤ x
    · rw [abs_of_nonneg hx_nonnegative]
    · have hx_negative : x < 0 := lt_of_not_ge hx_nonnegative
      rw [abs_of_neg hx_negative]
      exact (even x).symm
  change dist (f x / Real.rpow |x| p) D < ε
  rw [value_abs]
  exact reflected_close

theorem tendsto_envelopeObjectiveValue_powerRatio_right
    {α s L p K : ℝ} {g : ℕ → ℝ} (hL : 0 ≤ L)
    (hg : AdmissibleGradientSequence g) (orbit : InverseOrbit α s g)
    (slope_bound : InterpolationSlopeBound (L := L) orbit) (hp : 0 < p)
    (gradient_limit : Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L orbit x / Real.rpow x (p - 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 K)) :
    Tendsto (fun x : ℝ =>
      envelopeObjectiveValue L orbit x / Real.rpow x p)
      (𝓝[Set.Ioi 0] 0) (𝓝 (K / p)) := by
  have numerator_deriv : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      HasDerivAt (envelopeObjectiveValue L orbit)
        (positiveGradientEnvelope L orbit x) x := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    have hx_positive : 0 < x := hx
    simpa [oddGradientEnvelope, if_pos hx_positive.le] using
      envelopeObjective_hasDerivAt hL hg orbit slope_bound x
  have denominator_deriv : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      HasDerivAt (fun y : ℝ => Real.rpow y p)
        (p * Real.rpow x (p - 1)) x := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    simpa only [Real.rpow_eq_pow] using
      Real.hasDerivAt_rpow_const (x := x) (p := p) (Or.inl hx.ne')
  have denominator_deriv_ne : ∀ᶠ x : ℝ in 𝓝[Set.Ioi 0] 0,
      p * Real.rpow x (p - 1) ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with x hx
    exact mul_ne_zero hp.ne' (ne_of_gt (Real.rpow_pos_of_pos hx (p - 1)))
  have numerator_zero : Tendsto (envelopeObjectiveValue L orbit)
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have full := (envelopeObjective_hasDerivAt hL hg orbit slope_bound 0).continuousAt
    simpa [envelopeObjectiveValue] using
      tendsto_nhdsWithin_of_tendsto_nhds full.tendsto
  have denominator_zero : Tendsto (fun x : ℝ => Real.rpow x p)
      (𝓝[Set.Ioi 0] 0) (𝓝 0) := by
    have full :=
      (Real.continuousAt_rpow_const 0 p (Or.inr hp.le)).tendsto
    simpa only [Real.rpow_eq_pow, Real.zero_rpow hp.ne'] using
      tendsto_nhdsWithin_of_tendsto_nhds full
  have derivative_ratio : Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L orbit x /
        (p * Real.rpow x (p - 1)))
      (𝓝[Set.Ioi 0] 0) (𝓝 (K / p)) := by
    have divided := gradient_limit.div_const p
    refine divided.congr' ?_
    filter_upwards [self_mem_nhdsWithin] with x hx
    have power_ne : Real.rpow x (p - 1) ≠ 0 :=
      ne_of_gt (Real.rpow_pos_of_pos hx (p - 1))
    field_simp [hp.ne', power_ne]
  exact HasDerivAt.lhopital_zero_nhdsGT numerator_deriv denominator_deriv
    denominator_deriv_ne numerator_zero denominator_zero derivative_ratio

theorem exists_powerTailInverseOrbitRealization
    (α L s C δ : ℝ) (hα : 3 < α) (hL : 0 < L) (hs : 0 < s)
    (hC : 0 < C) (hδ : 0 < δ) (hδα : δ < α - 1) :
    ∃ (N : ℕ) (hN : 1 ≤ N)
      (hg : AdmissibleGradientSequence (powerTailSplicedGradient α s C δ N))
      (inverse : InverseOrbit α s (powerTailSplicedGradient α s C δ N))
      (slope_bound : InterpolationSlopeBound (L := L) inverse)
      (realization : InverseOrbitRealization α L s
        (powerTailSplicedGradient α s C δ N) inverse),
      (∀ n, N + 1 ≤ n →
        inverse.position n = powerTailPosition C (α - 1) δ n) ∧
      (∀ n, N + 1 ≤ n →
        inverse.query n = powerTailQuery α C (α - 1) δ (n - 1)) := by
  rcases exists_powerTailSplicedGradient_inverseOrbit_slopeBound
    α L s C δ hα hL hs hC hδ hδα with ⟨N, hN, hg, slope_bound⟩
  let inverse : InverseOrbit α s (powerTailSplicedGradient α s C δ N) :=
    canonicalInverseOrbit hα hs hg (inverseVelocity_summable hα hs hg)
  let realization : InverseOrbitRealization α L s
      (powerTailSplicedGradient α s C δ N) inverse :=
    Classical.choice (inverseOrbit_hasConvexC11Interpolant hL hg inverse slope_bound)
  refine ⟨N, hN, hg, inverse, slope_bound, realization, ?_, ?_⟩
  · intro n hNn
    change inversePosition α s (powerTailSplicedGradient α s C δ N) n = _
    exact inversePosition_powerTailSplicedGradient_tail hα hs hC hδ hN hNn
  · intro n hNn
    change inverseQuery α s (powerTailSplicedGradient α s C δ N) n = _
    exact inverseQuery_powerTailSplicedGradient_tail hα hs hC hδ hN hNn

theorem tendsto_powerTail_positiveGradientEnvelope_powerRatio
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L inverse x /
        Real.rpow x (ρ / (ρ - 2))) (𝓝[Set.Ioi 0] 0)
      (𝓝 (((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
        Real.rpow C (ρ / (ρ - 2)))) := by
  let exponent := ρ / (ρ - 2)
  let K := ((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
    Real.rpow C exponent
  let g := powerTailSplicedGradient α s C (ρ - 2) N
  let canonicalQuery := powerTailQuery α C (α - 1) (ρ - 2)
  let canonicalForce := powerTailForce α s C (α - 1) (ρ - 2)
  have canonical_sample : Tendsto (fun n : ℕ =>
      canonicalForce n / Real.rpow (canonicalQuery n) exponent)
      atTop (𝓝 K) := by
    exact tendsto_powerTailForce_queryPowerRatio α s C ρ hα hs hC hρ hρα
  have sample_limit : Tendsto (fun n : ℕ =>
      g n / Real.rpow (inverse.query n) exponent) atTop (𝓝 K) := by
    apply (tendsto_add_atTop_iff_nat (N + 1)).1
    have shifted_canonical := (tendsto_add_atTop_iff_nat N).2 canonical_sample
    refine shifted_canonical.congr' ?_
    filter_upwards with n
    have index_large : N + 1 ≤ n + (N + 1) := by omega
    have not_prefix : ¬n + (N + 1) ≤ N := by omega
    simp only [g, powerTailSplicedGradient, if_neg not_prefix]
    rw [query_tail (n + (N + 1)) index_large]
    congr 2 <;> omega
  have canonical_adjacent : Tendsto (fun n : ℕ =>
      canonicalQuery (n + 1) / canonicalQuery n) atTop (𝓝 1) := by
    exact tendsto_powerTailQuery_adjacentRatio α C (ρ - 2) hα hC
  have adjacent_limit : Tendsto (fun n : ℕ =>
      inverse.query (n + 1) / inverse.query n) atTop (𝓝 1) := by
    apply (tendsto_add_atTop_iff_nat (N + 1)).1
    have shifted_canonical := (tendsto_add_atTop_iff_nat N).2 canonical_adjacent
    refine shifted_canonical.congr' ?_
    filter_upwards with n
    have current_large : N + 1 ≤ n + (N + 1) := by omega
    have next_large : N + 1 ≤ n + (N + 1) + 1 := by omega
    rw [query_tail (n + (N + 1)) current_large,
      query_tail (n + (N + 1) + 1) next_large]
    congr 2 <;> omega
  rcases tendsto_endpointPowerRatios_of_sample_and_adjacent
    (fun n hn => inverse.query_positive n hn) sample_limit adjacent_limit with
    ⟨lower_limit, upper_limit⟩
  have exponent_nonnegative : 0 ≤ exponent := by
    dsimp [exponent]
    positivity
  exact tendsto_positiveGradientEnvelope_powerRatio_of_endpointLimits
    hL hg inverse slope_bound exponent_nonnegative lower_limit upper_limit

theorem tendsto_powerTail_envelopeObjectiveValue_powerRatio
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ =>
      envelopeObjectiveValue L inverse x /
        Real.rpow |x| (powerFromRho ρ)) (𝓝[≠] 0)
      (𝓝 ((((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
        Real.rpow C (ρ / (ρ - 2))) / powerFromRho ρ)) := by
  let K := ((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
    Real.rpow C (ρ / (ρ - 2))
  have gradient_limit := tendsto_powerTail_positiveGradientEnvelope_powerRatio
    α L s C ρ hα hL hs hC hρ hρα hN hg inverse slope_bound query_tail
  have exponent_identity : powerFromRho ρ - 1 = ρ / (ρ - 2) :=
    powerFromRho_sub_one hρ
  have gradient_limit' : Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L inverse x /
        Real.rpow x (powerFromRho ρ - 1))
      (𝓝[Set.Ioi 0] 0) (𝓝 K) := by
    simpa [K, exponent_identity] using gradient_limit
  have right_value := tendsto_envelopeObjectiveValue_powerRatio_right
    hL hg inverse slope_bound (lt_trans zero_lt_two (powerFromRho_gt_two hρ))
    gradient_limit'
  exact tendsto_even_powerRatio_of_right
    (envelopeObjectiveValue_even hL hg inverse slope_bound) right_value

theorem tendsto_powerTail_envelopeObjective_elasticity
    (α L s C ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hC : 0 < C) (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s C (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α C (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun x : ℝ =>
      oddGradientEnvelope L inverse x * x /
        envelopeObjectiveValue L inverse x) (𝓝[≠] 0)
      (𝓝 (powerFromRho ρ)) := by
  let exponent := ρ / (ρ - 2)
  let K := ((C / s) * ((ρ - 2) * (α + 1 - ρ))) /
    Real.rpow C exponent
  let p := powerFromRho ρ
  have K_positive : 0 < K := by
    dsimp [K, exponent]
    positivity
  have p_positive : 0 < p := by
    dsimp [p]
    linarith [powerFromRho_gt_two hρ]
  have gradient_limit := tendsto_powerTail_positiveGradientEnvelope_powerRatio
    α L s C ρ hα hL hs hC hρ hρα hN hg inverse slope_bound query_tail
  have gradient_limit' : Tendsto (fun x : ℝ =>
      positiveGradientEnvelope L inverse x / Real.rpow x exponent)
      (𝓝[Set.Ioi 0] 0) (𝓝 K) := by
    simpa [exponent, K] using gradient_limit
  have numerator_limit : Tendsto (fun x : ℝ =>
      oddGradientEnvelope L inverse x * x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 K) := by
    have reflected :=
      tendsto_oddGradientEnvelope_mul_self_powerRatio inverse gradient_limit'
    have exponent_identity : exponent + 1 = p := by
      dsimp [exponent, p]
      rw [← powerFromRho_sub_one hρ]
      ring
    simpa only [exponent_identity] using reflected
  have value_limit : Tendsto (fun x : ℝ =>
      envelopeObjectiveValue L inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 (K / p)) := by
    simpa [K, p, exponent] using
      tendsto_powerTail_envelopeObjectiveValue_powerRatio
        α L s C ρ hα hL hs hC hρ hρα hN hg inverse slope_bound query_tail
  have value_constant_ne : K / p ≠ 0 := div_ne_zero K_positive.ne' p_positive.ne'
  have quotient := numerator_limit.div value_limit value_constant_ne
  have limit_identity : K / (K / p) = p := by
    field_simp [K_positive.ne', p_positive.ne']
  rw [limit_identity] at quotient
  refine quotient.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with x hx
  have hx_ne : x ≠ 0 := by simpa using hx
  have power_ne : Real.rpow |x| p ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (abs_pos.mpr hx_ne) p)
  have value_ne : envelopeObjectiveValue L inverse x ≠ 0 :=
    ne_of_gt (envelopeObjective_pos hL hg inverse slope_bound hx_ne)
  change
    (oddGradientEnvelope L inverse x * x / Real.rpow |x| p) /
        (envelopeObjectiveValue L inverse x / Real.rpow |x| p) =
      oddGradientEnvelope L inverse x * x /
        envelopeObjectiveValue L inverse x
  field_simp [power_ne, value_ne]

theorem powerRateExponent_powerFromRho
    {ρ : ℝ} (hρ : 2 < ρ) :
    powerRateExponent (powerFromRho ρ) = 2 * (ρ - 1) := by
  have denominator_ne : ρ - 2 ≠ 0 := ne_of_gt (sub_pos.mpr hρ)
  rw [powerRateExponent, powerFromRho]
  field_simp [denominator_ne]
  ring

theorem tendsto_powerTailPosition_powerRateScale
    (α ρ : ℝ) (hα : 1 < α) (hρ : 2 < ρ) :
    Tendsto (fun n : ℕ =>
      powerRateWeight (powerFromRho ρ) n *
        Real.rpow |powerTailPosition 1 (α - 1) (ρ - 2) n|
          (powerFromRho ρ)) atTop (𝓝 1) := by
  let p := powerFromRho ρ
  let R := powerRateExponent p
  have R_identity : R = 2 * (ρ - 1) := by
    dsimp [R, p]
    exact powerRateExponent_powerFromRho hρ
  have exponent_identity : -(ρ - 2) * p = -R := by
    dsimp [p]
    rw [R_identity, powerFromRho]
    field_simp [ne_of_gt (sub_pos.mpr hρ)]
  have ratio_limit : Tendsto (fun n : ℕ =>
      (n : ℝ) / ((n : ℝ) + (α - 1))) atTop (𝓝 1) := by
    exact tendsto_natCast_div_add_atTop (α - 1)
  have ratio_power : Tendsto (fun n : ℕ =>
      Real.rpow ((n : ℝ) / ((n : ℝ) + (α - 1))) R)
      atTop (𝓝 1) := by
    simpa only [Real.rpow_eq_pow, Function.comp_def, Real.one_rpow] using
      (Real.continuousAt_rpow_const 1 R (Or.inl one_ne_zero)).tendsto.comp
        ratio_limit
  refine ratio_power.congr' ?_
  filter_upwards [eventually_ge_atTop 1] with n hn
  have n_positive : 0 < (n : ℝ) := by exact_mod_cast hn
  have shifted_positive : 0 < (n : ℝ) + (α - 1) := by
    have hn_nonnegative : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have tail_positive :
      0 < powerTailPosition 1 (α - 1) (ρ - 2) n := by
    simp only [powerTailPosition, one_mul]
    exact Real.rpow_pos_of_pos shifted_positive _
  simp only [powerRateWeight]
  rw [abs_of_pos tail_positive, powerTailPosition, one_mul]
  symm
  change Real.rpow (n : ℝ) (powerRateExponent (powerFromRho ρ)) *
      Real.rpow (Real.rpow ((n : ℝ) + (α - 1)) (-(ρ - 2))) p =
    Real.rpow ((n : ℝ) / ((n : ℝ) + (α - 1))) R
  rw [show powerRateExponent (powerFromRho ρ) = R by rfl]
  have nested_power :
      Real.rpow (Real.rpow ((n : ℝ) + (α - 1)) (-(ρ - 2))) p =
        Real.rpow ((n : ℝ) + (α - 1)) (-((ρ - 2)) * p) :=
    (Real.rpow_mul shifted_positive.le (-(ρ - 2)) p).symm
  rw [nested_power, exponent_identity]
  have inverse_power :
      Real.rpow ((n : ℝ) + (α - 1)) (-R) =
        (Real.rpow ((n : ℝ) + (α - 1)) R)⁻¹ := by
    change ((n : ℝ) + (α - 1)) ^ (-R) =
      (((n : ℝ) + (α - 1)) ^ R)⁻¹
    rw [Real.rpow_neg shifted_positive.le]
  have division_power :
      Real.rpow ((n : ℝ) / ((n : ℝ) + (α - 1))) R =
        Real.rpow (n : ℝ) R /
          Real.rpow ((n : ℝ) + (α - 1)) R := by
    simpa only [Real.rpow_eq_pow] using
      Real.div_rpow n_positive.le shifted_positive.le R
  rw [inverse_power, division_power, div_eq_mul_inv]

theorem tendsto_powerTail_envelopeObjective_residual
    (α L s ρ : ℝ) (hα : 3 < α) (hL : 0 ≤ L) (hs : 0 < s)
    (hρ : 2 < ρ) (hρα : ρ < α + 1)
    {N : ℕ} (hN : 1 ≤ N)
    (hg : AdmissibleGradientSequence
      (powerTailSplicedGradient α s 1 (ρ - 2) N))
    (inverse : InverseOrbit α s
      (powerTailSplicedGradient α s 1 (ρ - 2) N))
    (slope_bound : InterpolationSlopeBound (L := L) inverse)
    (position_tail : ∀ n, N + 1 ≤ n →
      inverse.position n = powerTailPosition 1 (α - 1) (ρ - 2) n)
    (query_tail : ∀ n, N + 1 ≤ n →
      inverse.query n = powerTailQuery α 1 (α - 1) (ρ - 2) (n - 1)) :
    Tendsto (fun n : ℕ =>
      powerRateWeight (powerFromRho ρ) n *
        (envelopeObjectiveValue L inverse (inverse.position n) -
          envelopeObjectiveValue L inverse 0)) atTop
      (𝓝 (((1 / s) * ((ρ - 2) * (α + 1 - ρ))) /
        powerFromRho ρ)) := by
  let p := powerFromRho ρ
  let D := ((1 / s) * ((ρ - 2) * (α + 1 - ρ))) / p
  have value_limit : Tendsto (fun x : ℝ =>
      envelopeObjectiveValue L inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    simpa [D, p] using
      tendsto_powerTail_envelopeObjectiveValue_powerRatio
        α L s 1 ρ hα hL hs zero_lt_one hρ hρα hN hg inverse slope_bound
          query_tail
  have position_nonzero : ∀ᶠ n : ℕ in atTop,
      inverse.position n ∈ ({0}ᶜ : Set ℝ) := by
    filter_upwards [eventually_ge_atTop 1] with n hn
    simp [ne_of_gt (inverse.position_positive n hn)]
  have position_punctured :
      Tendsto inverse.position atTop (𝓝[≠] 0) := by
    rw [nhdsWithin]
    exact tendsto_inf.2 ⟨inverse.position_tendsto_zero,
      tendsto_principal.2 position_nonzero⟩
  have along_value : Tendsto (fun n : ℕ =>
      envelopeObjectiveValue L inverse (inverse.position n) /
        Real.rpow |inverse.position n| p) atTop (𝓝 D) :=
    value_limit.comp position_punctured
  have scale_tail :=
    tendsto_powerTailPosition_powerRateScale α ρ (by linarith) hρ
  have scale_inverse : Tendsto (fun n : ℕ =>
      powerRateWeight p n * Real.rpow |inverse.position n| p)
      atTop (𝓝 1) := by
    refine scale_tail.congr' ?_
    filter_upwards [eventually_ge_atTop (N + 1)] with n hn
    rw [position_tail n hn]
  have product := scale_inverse.mul along_value
  have product_limit : Tendsto (fun n : ℕ =>
      (powerRateWeight p n * Real.rpow |inverse.position n| p) *
        (envelopeObjectiveValue L inverse (inverse.position n) /
          Real.rpow |inverse.position n| p)) atTop (𝓝 D) := by
    simpa using product
  change Tendsto _ atTop (𝓝 D)
  refine product_limit.congr' ?_
  filter_upwards [eventually_ge_atTop 1] with n hn
  have position_positive := inverse.position_positive n hn
  have power_ne : Real.rpow |inverse.position n| p ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (abs_pos.mpr position_positive.ne') p)
  simp only [envelopeObjectiveValue, intervalIntegral.integral_same, sub_zero]
  field_simp [power_ne]
  dsimp [p]
  ring

theorem powerLower_exactAsymptotic
    (α L s ρ : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (hρ : 2 < ρ) (hρα : ρ < α + 1) :
    Nonempty (PowerLowerWitness α L s ρ) := by
  have decay_positive : 0 < ρ - 2 := sub_pos.mpr hρ
  have decay_below : ρ - 2 < α - 1 := by linarith
  rcases exists_powerTailInverseOrbitRealization
      α L s 1 (ρ - 2) hα hL hs zero_lt_one decay_positive decay_below with
    ⟨N, hN, hg, inverse, slope_bound, _, position_tail, query_tail⟩
  let objective : C11Objective ℝ L :=
    envelopeObjective hL.le hg inverse slope_bound
  let p := powerFromRho ρ
  let D := ((1 / s) * ((ρ - 2) * (α + 1 - ρ))) / p
  have D_positive : 0 < D := by
    dsimp [D, p]
    have p_positive : 0 < powerFromRho ρ := by
      linarith [powerFromRho_gt_two hρ]
    positivity
  have value_limit : Tendsto (fun x : ℝ =>
      envelopeObjectiveValue L inverse x / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    simpa [D, p] using
      tendsto_powerTail_envelopeObjectiveValue_powerRatio
        α L s 1 ρ hα hL.le hs zero_lt_one hρ hρα hN hg inverse slope_bound
          query_tail
  have local_asymptotic : Tendsto (fun x : ℝ =>
      (objective.value x - objective.value 0) / Real.rpow |x| p)
      (𝓝[≠] 0) (𝓝 D) := by
    change Tendsto (fun x : ℝ =>
      (envelopeObjectiveValue L inverse x - envelopeObjectiveValue L inverse 0) /
        Real.rpow |x| p) (𝓝[≠] 0) (𝓝 D)
    simpa only [envelopeObjectiveValue, intervalIntegral.integral_same, sub_zero]
      using value_limit
  have elasticity : Tendsto (fun x : ℝ =>
      objective.gradient x * x /
        (objective.value x - objective.value 0)) (𝓝[≠] 0) (𝓝 p) := by
    change Tendsto (fun x : ℝ =>
      oddGradientEnvelope L inverse x * x /
        (envelopeObjectiveValue L inverse x - envelopeObjectiveValue L inverse 0))
      (𝓝[≠] 0) (𝓝 p)
    simpa only [envelopeObjectiveValue, intervalIntegral.integral_same, sub_zero,
      p] using
      tendsto_powerTail_envelopeObjective_elasticity
        α L s 1 ρ hα hL.le hs zero_lt_one hρ hρα hN hg inverse slope_bound
          query_tail
  have residual_limit := tendsto_powerTail_envelopeObjective_residual
    α L s ρ hα hL.le hs hρ hρα hN hg inverse slope_bound
      position_tail query_tail
  have exact_residual : ExactPowerAsymptotic p objective 0 inverse.position D := by
    refine ⟨D_positive, ?_⟩
    change Tendsto (fun n : ℕ =>
      powerRateWeight p n *
        (envelopeObjectiveValue L inverse (inverse.position n) -
          envelopeObjectiveValue L inverse 0)) atTop (𝓝 D)
    simpa [p, D] using residual_limit
  have follows : NAGCD α s objective.gradient inverse.position := by
    let realization : InverseOrbitRealization α L s
        (powerTailSplicedGradient α s 1 (ρ - 2) N) inverse := {
      objective := objective
      zero_is_minimizer :=
        envelopeObjective_zero_is_minimizer hL.le hg inverse slope_bound
      zero_is_unique := fun _ minimum =>
        envelopeObjective_zero_is_unique hL.le hg inverse slope_bound minimum
      coercive := envelopeObjective_coercive hL.le hg inverse slope_bound
      sample_gradient := fun n hn =>
        oddGradientEnvelope_query hL.le hg inverse slope_bound hn
    }
    exact realization.follows_nagCD
  exact ⟨{
    objective := objective
    value_zero := by
      change envelopeObjectiveValue L inverse 0 = 0
      simp [envelopeObjectiveValue]
    value_even := by
      change Function.Even (envelopeObjectiveValue L inverse)
      exact envelopeObjectiveValue_even hL.le hg inverse slope_bound
    zero_is_minimizer := by
      change IsGlobalMin (envelopeObjectiveValue L inverse) 0
      exact envelopeObjective_zero_is_minimizer hL.le hg inverse slope_bound
    zero_is_unique := by
      intro x minimum
      change IsGlobalMin (envelopeObjectiveValue L inverse) x at minimum
      exact envelopeObjective_zero_is_unique hL.le hg inverse slope_bound minimum
    coercive := by
      change CoerciveAtInfinity (envelopeObjectiveValue L inverse)
      exact envelopeObjective_coercive hL.le hg inverse slope_bound
    orbit := inverse.position
    initialization := inverse.position_zero
    follows_nagCD := follows
    local_constant := D
    local_constant_pos := D_positive
    local_power_asymptotic := local_asymptotic
    elasticity_asymptotic := elasticity
    residual_constant := D
    exact_residual := exact_residual
  }⟩

end NAGPointwiseRates


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/FixedDimensionalWitness.lean <==
import NAGConvergence.GrowthOnlyWeighted
import NAGConvergence.EndpointWitness

/-!
# Same-dimensional power witness

This module begins the source-faithful coordinatewise lift used by the final
milestone-2 no-further-gain theorem.  Unlike the milestone-1 separable lift,
every transverse coordinate uses the scalar power objective; no quadratic
term is introduced.
-/

noncomputable section

open Filter Set Topology

namespace NAGPointwiseRates

/-- Tail exponent that produces a prescribed local power exponent. -/
def fixedWitnessRho (p : ℝ) : ℝ :=
  2 + 2 / (p - 2)

theorem fixedWitnessRho_gt_two {p : ℝ} (hp : 2 < p) :
    2 < fixedWitnessRho p := by
  unfold fixedWitnessRho
  exact lt_add_of_pos_right _ (div_pos (by norm_num) (by linarith))

theorem powerFromRho_fixedWitnessRho {p : ℝ} (hp : 2 < p) :
    powerFromRho (fixedWitnessRho p) = p := by
  unfold fixedWitnessRho powerFromRho
  have hp2 : p - 2 ≠ 0 := by linarith
  field_simp [hp2]
  ring

/-- The weak frozen flatness threshold still puts the lower tail strictly
inside the endpoint-flatness damping region. -/
theorem fixedWitnessRho_lt_alpha
    {alpha p : ℝ} (halpha : 3 < alpha)
    (hp : 2 * (alpha + 1) / (alpha - 1) ≤ p) :
    fixedWitnessRho p < alpha := by
  have halpha_den : 0 < alpha - 1 := by linarith
  have hp_two : 2 < p := by
    have ratio_gt : 2 < 2 * (alpha + 1) / (alpha - 1) := by
      apply (lt_div_iff₀ halpha_den).2
      nlinarith
    exact ratio_gt.trans_le hp
  have scaled := (div_le_iff₀ halpha_den).1 hp
  have product_bound : 4 ≤ (p - 2) * (alpha - 1) := by
    nlinarith
  have reciprocal_bound : 4 / (p - 2) ≤ alpha - 1 :=
    (div_le_iff₀ (by linarith : 0 < p - 2)).2 (by
      simpa [mul_comm] using product_bound)
  have reciprocal_split : 4 / (p - 2) = 2 * (2 / (p - 2)) := by ring
  rw [reciprocal_split] at reciprocal_bound
  have half_bound : 2 / (p - 2) ≤ (alpha - 1) / 2 := by
    nlinarith [reciprocal_bound]
  unfold fixedWitnessRho
  linarith

/-- Coordinatewise sum of one scalar objective. -/
noncomputable def coordinatewiseValue
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L) :
    ModelSpace d → ℝ :=
  ∑ i : Fin d, objective.value ∘ separableCoordinate i

/-- Fréchet derivative of the coordinatewise sum. -/
noncomputable def coordinatewiseDerivative
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) : ModelSpace d →L[ℝ] ℝ :=
  ∑ i : Fin d,
    ((starRingEnd ℝ) (objective.gradient (z i))) • separableCoordinate i

/-- The diagonal coordinatewise gradient. -/
noncomputable def coordinatewiseGradient
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) : ModelSpace d :=
  (InnerProductSpace.toDual ℝ (ModelSpace d)).symm
    (coordinatewiseDerivative objective z)

theorem coordinatewiseValue_hasGradientAt
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) :
    HasGradientAt (coordinatewiseValue objective)
      (coordinatewiseGradient objective z) z := by
  have coordinate_parts : ∀ i ∈ (Finset.univ : Finset (Fin d)),
      HasFDerivAt
        (objective.value ∘ separableCoordinate i)
        (((starRingEnd ℝ) (objective.gradient (z i))) • separableCoordinate i) z := by
    intro i hi
    exact (objective.hasGradient_value (z i)).hasDerivAt.comp_hasFDerivAt z
      (separableCoordinate i).hasFDerivAt
  have total := HasFDerivAt.sum coordinate_parts
  unfold coordinatewiseValue coordinatewiseGradient coordinatewiseDerivative
  simpa [separableCoordinate] using total.hasGradientAt

@[simp]
theorem coordinatewiseGradient_apply
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    (z : ModelSpace d) (i : Fin d) :
    coordinatewiseGradient objective z i = objective.gradient (z i) := by
  let explicit : ModelSpace d :=
    WithLp.toLp 2 (fun i => objective.gradient (z i))
  have vector_eq : coordinatewiseGradient objective z = explicit := by
    apply (InnerProductSpace.toDual ℝ (ModelSpace d)).injective
    apply ContinuousLinearMap.ext
    intro v
    simp [coordinatewiseGradient, coordinatewiseDerivative, separableCoordinate,
      explicit, PiLp.inner_apply, RCLike.inner_apply, mul_comm]
  rw [vector_eq]

theorem coordinatewiseGradient_lipschitz
    {d : ℕ} {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) (x y : ModelSpace d) :
    ‖coordinatewiseGradient objective x - coordinatewiseGradient objective y‖ ≤
      L * ‖x - y‖ := by
  have coordinate_bound : ∀ i : Fin d,
      ‖(coordinatewiseGradient objective x -
          coordinatewiseGradient objective y) i‖ ≤
        L * ‖(x - y) i‖ := by
    intro i
    change ‖coordinatewiseGradient objective x i -
        coordinatewiseGradient objective y i‖ ≤ L * ‖x i - y i‖
    rw [coordinatewiseGradient_apply, coordinatewiseGradient_apply]
    exact objective.lipschitz_gradient _ _
  have coordinate_sq_bound : ∀ i : Fin d,
      ‖(coordinatewiseGradient objective x -
          coordinatewiseGradient objective y) i‖ ^ 2 ≤
        L ^ 2 * ‖(x - y) i‖ ^ 2 := by
    intro i
    have squared := mul_self_le_mul_self (norm_nonneg _) (coordinate_bound i)
    calc
      ‖(coordinatewiseGradient objective x -
          coordinatewiseGradient objective y) i‖ ^ 2 =
          ‖(coordinatewiseGradient objective x -
            coordinatewiseGradient objective y) i‖ *
            ‖(coordinatewiseGradient objective x -
              coordinatewiseGradient objective y) i‖ := pow_two _
      _ ≤ (L * ‖(x - y) i‖) * (L * ‖(x - y) i‖) := squared
      _ = L ^ 2 * ‖(x - y) i‖ ^ 2 := by ring
  have norm_sq_bound :
      ‖coordinatewiseGradient objective x -
          coordinatewiseGradient objective y‖ ^ 2 ≤
        (L * ‖x - y‖) ^ 2 := by
    rw [EuclideanSpace.norm_sq_eq]
    calc
      (∑ i, ‖(coordinatewiseGradient objective x -
          coordinatewiseGradient objective y) i‖ ^ 2) ≤
          ∑ i, L ^ 2 * ‖(x - y) i‖ ^ 2 := by
            exact Finset.sum_le_sum fun i hi => coordinate_sq_bound i
      _ = L ^ 2 * ∑ i, ‖(x - y) i‖ ^ 2 := by rw [Finset.mul_sum]
      _ = (L * ‖x - y‖) ^ 2 := by
        rw [← EuclideanSpace.norm_sq_eq]
        ring
  have right_nonnegative : 0 ≤ L * ‖x - y‖ :=
    mul_nonneg hL (norm_nonneg _)
  nlinarith [norm_nonneg
    (coordinatewiseGradient objective x - coordinatewiseGradient objective y)]

theorem coordinatewiseValue_convex
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L) :
    ConvexOn ℝ Set.univ (coordinatewiseValue (d := d) objective) := by
  constructor
  · exact convex_univ
  · intro x hx y hy a b ha hb hab
    have coordinate_bound : ∀ i : Fin d,
        objective.value ((a • x + b • y) i) ≤
          a * objective.value (x i) + b * objective.value (y i) := by
      intro i
      simpa only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul] using
        objective.convex_value.2 (Set.mem_univ (x i)) (Set.mem_univ (y i))
          ha hb hab
    simp only [coordinatewiseValue, Finset.sum_apply, Function.comp_apply,
      smul_eq_mul]
    calc
      _ ≤ ∑ i : Fin d,
          (a * objective.value (x i) + b * objective.value (y i)) :=
        Finset.sum_le_sum fun i hi => coordinate_bound i
      _ = _ := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
        simp [separableCoordinate]

/-- Constant coordinate vector, used to lift an arbitrary scalar minimizer. -/
noncomputable def coordinatewiseConstant
    {d : ℕ} (x : ℝ) : ModelSpace d :=
  WithLp.toLp 2 (fun _ => x)

@[simp]
theorem coordinatewiseConstant_apply
    {d : ℕ} (x : ℝ) (i : Fin d) :
    coordinatewiseConstant (d := d) x i = x := rfl

theorem coordinatewiseConstant_isGlobalMin
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    {minimizer : ℝ} (is_minimizer : IsGlobalMin objective.value minimizer) :
    IsGlobalMin (coordinatewiseValue (d := d) objective)
      (coordinatewiseConstant (d := d) minimizer) := by
  intro z
  unfold coordinatewiseValue
  simp only [Finset.sum_apply, Function.comp_apply, coordinatewiseConstant_apply]
  exact Finset.sum_le_sum fun i hi => by
    simpa [separableCoordinate] using is_minimizer (z i)

/-- The coordinatewise sum is again a convex `C¹,¹` objective with the
same declared Lipschitz constant. -/
noncomputable def coordinatewiseObjective
    {d : ℕ} {L : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) : C11Objective (ModelSpace d) L where
  value := coordinatewiseValue objective
  gradient := coordinatewiseGradient objective
  convex_value := coordinatewiseValue_convex objective
  hasGradient_value := coordinatewiseValue_hasGradientAt objective
  lipschitz_gradient := coordinatewiseGradient_lipschitz hL objective
  has_minimizer := by
    rcases objective.has_minimizer with ⟨minimizer, is_minimizer⟩
    exact ⟨coordinatewiseConstant minimizer,
      coordinatewiseConstant_isGlobalMin objective is_minimizer⟩

/-- On a first-coordinate lift, the coordinatewise value is exactly the scalar
value when the scalar minimum is normalized to zero. -/
theorem coordinatewiseValue_separableLift
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (value_zero : objective.value 0 = 0) (x : ℝ) :
    coordinatewiseValue (d := d) objective (separableLift hd x) =
      objective.value x := by
  unfold coordinatewiseValue
  simp only [Finset.sum_apply, Function.comp_apply, separableCoordinate,
    separableLift_apply]
  calc
    (∑ i : Fin d, objective.value (if i = firstIndex hd then x else 0)) =
        ∑ i : Fin d, if i = firstIndex hd then objective.value x else 0 := by
      apply Finset.sum_congr rfl
      intro i hi
      by_cases h : i = firstIndex hd <;> simp [h, value_zero]
    _ = objective.value x := by simp

/-- The diagonal gradient preserves the first-coordinate lift once the scalar
gradient vanishes at zero. -/
theorem coordinatewiseGradient_separableLift
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (gradient_zero : objective.gradient 0 = 0) (x : ℝ) :
    coordinatewiseGradient (d := d) objective (separableLift hd x) =
      separableLift hd (objective.gradient x) := by
  apply PiLp.ext
  intro i
  rw [coordinatewiseGradient_apply]
  by_cases hi : i = firstIndex hd
  · subst i
    simp [separableLift]
  · simp [separableLift, hi, gradient_zero]

/-- A represented differentiable objective has zero gradient at every global
minimizer. -/
theorem C11Objective.gradient_eq_zero_at_globalMin
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer) :
    objective.gradient minimizer = 0 := by
  have isMinOn : IsMinOn objective.value Set.univ minimizer := by
    intro x hx
    exact is_minimizer x
  have localMin : IsLocalMin objective.value minimizer :=
    isMinOn.isLocalMin Filter.univ_mem
  have derivative_zero := localMin.hasFDerivAt_eq_zero
    (objective.hasGradient_value minimizer).hasFDerivAt
  apply (InnerProductSpace.toDual ℝ E).injective
  simpa using derivative_zero

/-- First-coordinate initialization preserves the exact NAG recurrence for the
coordinatewise objective. -/
theorem coordinatewiseLift_follows_nagCD
    {d : ℕ} (hd : 0 < d) {alpha L s : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) (gradient_zero : objective.gradient 0 = 0)
    (orbit : ℕ → ℝ) (follows : NAGCD alpha s objective.gradient orbit) :
    NAGCD alpha s (coordinatewiseObjective (d := d) hL objective).gradient
      (fun n => separableLift hd (orbit n)) := by
  intro n hn
  have scalar_step := follows n hn
  apply PiLp.ext
  intro i
  by_cases hi : i = firstIndex hd
  · subst i
    simpa [coordinatewiseObjective, coordinatewiseGradient_apply,
      separableLift, smul_eq_mul] using scalar_step
  · simp [coordinatewiseObjective, coordinatewiseGradient_apply,
      separableLift, hi, gradient_zero, smul_eq_mul]

/-- Every coordinate of a Euclidean vector is bounded by its Euclidean norm. -/
theorem coordinate_norm_le_norm
    {d : ℕ} (z : ModelSpace d) (i : Fin d) :
    ‖z i‖ ≤ ‖z‖ := by
  have coordinate_sq_le : ‖z i‖ ^ 2 ≤ ∑ j : Fin d, ‖z j‖ ^ 2 :=
    Finset.single_le_sum (fun j hj => sq_nonneg ‖z j‖) (Finset.mem_univ i)
  rw [← EuclideanSpace.norm_sq_eq] at coordinate_sq_le
  nlinarith [norm_nonneg (z i), norm_nonneg z]

/-- In positive finite dimension, some coordinate controls the Euclidean norm
with the deliberately coarse factor `d`.  This one lemma supplies the uniform
constant needed by both coercivity and local power growth. -/
theorem exists_coordinate_norm_le_card_mul
    {d : ℕ} (hd : 0 < d) (z : ModelSpace d) :
    ∃ i : Fin d, ‖z‖ ≤ (d : ℝ) * ‖z i‖ := by
  have cast_d_pos : (0 : ℝ) < d := by exact_mod_cast hd
  have exists_sq : ∃ i : Fin d,
      ‖z‖ ^ 2 ≤ (d : ℝ) * ‖z i‖ ^ 2 := by
    by_contra no_coordinate
    push_neg at no_coordinate
    have sum_strict :
        (∑ i : Fin d, (d : ℝ) * ‖z i‖ ^ 2) <
          ∑ i : Fin d, ‖z‖ ^ 2 := by
      apply Finset.sum_lt_sum
      · intro i hi
        exact (no_coordinate i).le
      · exact ⟨firstIndex hd, Finset.mem_univ _, no_coordinate _⟩
    have impossible : (d : ℝ) * ‖z‖ ^ 2 < (d : ℝ) * ‖z‖ ^ 2 := by
      simpa [Finset.mul_sum, EuclideanSpace.norm_sq_eq] using sum_strict
    exact (lt_irrefl _ impossible)
  rcases exists_sq with ⟨i, hi⟩
  refine ⟨i, ?_⟩
  have cast_d_one : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have scaled_sq :
      (d : ℝ) * ‖z i‖ ^ 2 ≤ ((d : ℝ) * ‖z i‖) ^ 2 := by
    nlinarith [norm_nonneg (z i)]
  exact (sq_le_sq₀ (norm_nonneg z)
    (mul_nonneg cast_d_pos.le (norm_nonneg (z i)))).1 (hi.trans scaled_sq)

/-- Coordinatewise reuse preserves the unique zero minimizer. -/
theorem coordinatewiseValue_zero_isUnique
    {d : ℕ} {L : ℝ} (objective : C11Objective ℝ L)
    (value_zero : objective.value 0 = 0)
    (zero_is_minimizer : IsGlobalMin objective.value 0)
    (zero_is_unique : ∀ x, IsGlobalMin objective.value x → x = 0)
    {z : ModelSpace d}
    (z_is_minimizer : IsGlobalMin (coordinatewiseValue objective) z) :
    z = 0 := by
  have comparison := z_is_minimizer (0 : ModelSpace d)
  have sum_nonpositive : (∑ i : Fin d, objective.value (z i)) ≤ 0 := by
    simpa [coordinatewiseValue, separableCoordinate, value_zero] using comparison
  have term_nonnegative : ∀ i : Fin d, 0 ≤ objective.value (z i) := by
    intro i
    simpa [value_zero] using zero_is_minimizer (z i)
  have sum_zero : (∑ i : Fin d, objective.value (z i)) = 0 :=
    le_antisymm sum_nonpositive (Finset.sum_nonneg fun i hi => term_nonnegative i)
  apply PiLp.ext
  intro i
  have term_zero :=
    (Finset.sum_eq_zero_iff_of_nonneg
      (s := Finset.univ) (f := fun j : Fin d => objective.value (z j))
      (fun j hj => term_nonnegative j)).1 sum_zero i (Finset.mem_univ i)
  have zi_is_minimizer : IsGlobalMin objective.value (z i) := by
    intro x
    rw [term_zero]
    simpa [value_zero] using zero_is_minimizer x
  simpa using zero_is_unique (z i) zi_is_minimizer

/-- A finite coordinate sum of a nonnegative coercive scalar objective is
coercive.  The radius uses the same coarse dimension factor as the norm bridge. -/
theorem coordinatewiseValue_coercive
    {d : ℕ} (hd : 0 < d) {L : ℝ} (objective : C11Objective ℝ L)
    (value_zero : objective.value 0 = 0)
    (zero_is_minimizer : IsGlobalMin objective.value 0)
    (scalar_coercive : CoerciveAtInfinity objective.value) :
    CoerciveAtInfinity (coordinatewiseValue (d := d) objective) := by
  intro B
  rcases scalar_coercive B with ⟨R, hR, scalar_large⟩
  let radius := (d : ℝ) * R
  have radius_nonnegative : 0 ≤ radius := by
    dsimp [radius]
    exact mul_nonneg (Nat.cast_nonneg d) hR
  refine ⟨radius, radius_nonnegative, ?_⟩
  intro z hz
  rcases exists_coordinate_norm_le_card_mul hd z with ⟨i, coordinate_control⟩
  have cast_d_pos : (0 : ℝ) < d := by exact_mod_cast hd
  have coordinate_large : R ≤ ‖z i‖ := by
    dsimp [radius] at hz
    nlinarith
  have selected_lower := scalar_large (z i) coordinate_large
  have sum_lower : objective.value (z i) ≤
      ∑ j : Fin d, objective.value (z j) := by
    have single := Finset.single_le_sum
      (s := (Finset.univ : Finset (Fin d)))
      (fun j hj => by simpa [value_zero] using zero_is_minimizer (z j))
      (Finset.mem_univ i)
    simpa using single
  simpa [coordinatewiseValue, separableCoordinate] using
    selected_lower.trans sum_lower

/-- A scalar local flatness inequality sums coordinatewise with the same
exponent and radius. -/
theorem coordinatewiseObjective_localFlatness
    {d : ℕ} {L beta : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) (value_zero : objective.value 0 = 0)
    (flatness : LocalFlatness objective 0 beta) :
    LocalFlatness (coordinatewiseObjective (d := d) hL objective) 0 beta := by
  rcases flatness with ⟨eta, heta, scalar_bound⟩
  refine ⟨eta, heta, ?_⟩
  intro z hz
  have coordinate_bound : ∀ i : Fin d,
      objective.value (z i) - objective.value 0 ≤
        beta⁻¹ * inner ℝ (objective.gradient (z i)) (z i - 0) := by
    intro i
    apply scalar_bound (z i)
    simpa using (coordinate_norm_le_norm z i).trans (by simpa using hz)
  have summed :
      (∑ i : Fin d, (objective.value (z i) - objective.value 0)) ≤
        ∑ i : Fin d,
          beta⁻¹ * inner ℝ (objective.gradient (z i)) (z i - 0) := by
    exact Finset.sum_le_sum (s := Finset.univ) fun i hi => coordinate_bound i
  change coordinatewiseValue objective z - coordinatewiseValue objective 0 ≤
    beta⁻¹ * inner ℝ (coordinatewiseGradient objective z) (z - 0)
  simpa [coordinatewiseValue,
    coordinatewiseGradient_apply, separableCoordinate, value_zero,
    PiLp.inner_apply, RCLike.inner_apply, Finset.mul_sum, mul_comm] using summed

/-- Scalar local power growth sums to vector local growth.  The positive
dimension-dependent constant is obtained from the large-coordinate lemma. -/
theorem coordinatewiseObjective_localGrowth
    {d : ℕ} (hd : 0 < d) {L p : ℝ} (hL : 0 ≤ L) (hp : 0 ≤ p)
    (objective : C11Objective ℝ L) (value_zero : objective.value 0 = 0)
    (zero_is_minimizer : IsGlobalMin objective.value 0)
    (growth : LocalGrowth objective 0 p) :
    LocalGrowth (coordinatewiseObjective (d := d) hL objective) 0 p := by
  rcases growth with ⟨K, epsilon, hK, hepsilon, scalar_bound⟩
  let dimensionPower := Real.rpow (d : ℝ) p
  have cast_d_pos : (0 : ℝ) < d := by exact_mod_cast hd
  have dimensionPower_pos : 0 < dimensionPower := by
    exact Real.rpow_pos_of_pos cast_d_pos p
  let vectorK := K / dimensionPower
  have vectorK_pos : 0 < vectorK := div_pos hK dimensionPower_pos
  refine ⟨vectorK, epsilon, vectorK_pos, hepsilon, ?_⟩
  intro z hz
  have scalar_each : ∀ i : Fin d,
      K * Real.rpow ‖z i‖ p ≤ objective.value (z i) - objective.value 0 := by
    intro i
    have coordinate_close : ‖z i - 0‖ ≤ epsilon := by
      simpa using (coordinate_norm_le_norm z i).trans (by simpa using hz)
    simpa using scalar_bound (z i) coordinate_close
  rcases exists_coordinate_norm_le_card_mul hd z with ⟨i, coordinate_control⟩
  have norm_power_le :
      Real.rpow ‖z‖ p ≤ dimensionPower * Real.rpow ‖z i‖ p := by
    have powered := Real.rpow_le_rpow (norm_nonneg z) coordinate_control hp
    rw [Real.mul_rpow (Nat.cast_nonneg d) (norm_nonneg (z i))] at powered
    exact powered
  have scaled_norm_power :
      vectorK * Real.rpow ‖z‖ p ≤ K * Real.rpow ‖z i‖ p := by
    calc
      vectorK * Real.rpow ‖z‖ p ≤
          vectorK * (dimensionPower * Real.rpow ‖z i‖ p) :=
        mul_le_mul_of_nonneg_left norm_power_le vectorK_pos.le
      _ = K * Real.rpow ‖z i‖ p := by
        dsimp [vectorK]
        field_simp [ne_of_gt dimensionPower_pos]
  have selected_lower : K * Real.rpow ‖z i‖ p ≤ objective.value (z i) := by
    simpa [value_zero] using scalar_each i
  have selected_to_sum : objective.value (z i) ≤
      ∑ j : Fin d, objective.value (z j) := by
    have single := Finset.single_le_sum
      (s := (Finset.univ : Finset (Fin d)))
      (fun j hj => by simpa [value_zero] using zero_is_minimizer (z j))
      (Finset.mem_univ i)
    simpa using single
  change vectorK * Real.rpow ‖z - 0‖ p ≤
    coordinatewiseValue objective z - coordinatewiseValue objective 0
  simpa [coordinatewiseValue, separableCoordinate, value_zero] using
    scaled_norm_power.trans (selected_lower.trans selected_to_sum)

/-- The first-coordinate orbit has exactly the scalar residual, not merely the
same rate. -/
theorem coordinatewiseLift_exactPowerAsymptotic
    {d : ℕ} (hd : 0 < d) {L p D : ℝ} (hL : 0 ≤ L)
    (objective : C11Objective ℝ L) (value_zero : objective.value 0 = 0)
    (orbit : ℕ → ℝ)
    (exact : ExactPowerAsymptotic p objective 0 orbit D) :
    ExactPowerAsymptotic p (coordinatewiseObjective (d := d) hL objective) 0
      (fun n => separableLift hd (orbit n)) D := by
  refine ⟨exact.1, exact.2.congr' ?_⟩
  filter_upwards [] with n
  have zero_as_lift : (0 : ModelSpace d) = separableLift hd 0 := by
    apply PiLp.ext
    intro i
    simp [separableLift]
  symm
  change powerRateWeight p n *
      (coordinatewiseValue objective (separableLift hd (orbit n)) -
        coordinatewiseValue objective 0) =
    powerRateWeight p n * (objective.value (orbit n) - objective.value 0)
  rw [coordinatewiseValue_separableLift hd objective value_zero]
  rw [zero_as_lift, coordinatewiseValue_separableLift hd objective value_zero]

/-- The source endpoint instance, reused coordinatewise, is a fixed hard
instance in every prescribed positive finite dimension. -/
theorem sharpPowerBoundary_noFurtherGain
    (d : ℕ) (hd : 0 < d) (α L s p beta : ℝ)
    (hα : 3 < α) (hL : 0 < L) (hs : 0 < s) (hsL : s < 1 / L)
    (hp : 2 * (α + 1) / (α - 1) ≤ p)
    (hbetaLower : 2 * (α + 1) / (α - 1) ≤ beta)
    (hbetaUpper : beta ≤ p) :
    ∃ witness : FixedPowerWitness (ModelSpace d) α L s p beta,
      ∀ G : Gain, ¬BddAbove (Set.range
        (powerWeightedResidual p G witness.objective witness.minimizer
          witness.orbit)) := by
  have threshold_gt_two : 2 < 2 * (α + 1) / (α - 1) := by
    have denominator_pos : 0 < α - 1 := by linarith
    apply (lt_div_iff₀ denominator_pos).2
    nlinarith
  have hp_two : 2 < p := threshold_gt_two.trans_le hp
  let rho := fixedWitnessRho p
  have hrho_two : 2 < rho := fixedWitnessRho_gt_two hp_two
  have exponent_eq : powerFromRho rho = p := powerFromRho_fixedWitnessRho hp_two
  have hrho_alpha : rho < α := fixedWitnessRho_lt_alpha hα hp
  rcases powerLower_endpointFlatness α L s rho hα hL hs hsL hrho_two hrho_alpha with
    ⟨scalar, endpoint_flatness⟩
  have scalar_flatness : LocalFlatness scalar.objective 0 beta := by
    rcases lt_or_eq_of_le hbetaUpper with beta_lt | beta_eq
    · apply powerLower_flatnessBelowEndpoint scalar
      · linarith [threshold_gt_two, hbetaLower]
      · simpa [exponent_eq] using beta_lt
    · subst beta
      simpa [exponent_eq] using endpoint_flatness
  have scalar_growth : LocalGrowth scalar.objective 0 p := by
    have raw := powerLower_localGrowth hrho_two scalar
    simpa [exponent_eq] using raw
  let objective : C11Objective (ModelSpace d) L :=
    coordinatewiseObjective (d := d) hL.le scalar.objective
  let orbit : ℕ → ModelSpace d := fun n => separableLift hd (scalar.orbit n)
  have initialization : orbit 0 = orbit 1 := by
    change separableLift hd (scalar.orbit 0) = separableLift hd (scalar.orbit 1)
    rw [scalar.initialization]
  have is_minimizer : IsGlobalMin objective.value 0 := by
    have raw := coordinatewiseConstant_isGlobalMin
      (d := d) scalar.objective scalar.zero_is_minimizer
    have constant_eq : coordinatewiseConstant (d := d) 0 =
        (0 : ModelSpace d) := by
      apply PiLp.ext
      intro i
      simp
    rw [constant_eq] at raw
    simpa [objective, coordinatewiseObjective] using raw
  have unique_minimizer : ∀ z, IsGlobalMin objective.value z → z = 0 := by
    intro z hz
    apply coordinatewiseValue_zero_isUnique scalar.objective scalar.value_zero
      scalar.zero_is_minimizer scalar.zero_is_unique
    simpa [objective, coordinatewiseObjective] using hz
  have coercive : CoerciveAtInfinity objective.value := by
    simpa [objective, coordinatewiseObjective] using
      coordinatewiseValue_coercive hd scalar.objective scalar.value_zero
        scalar.zero_is_minimizer scalar.coercive
  have local_flatness : LocalFlatness objective 0 beta := by
    simpa [objective] using coordinatewiseObjective_localFlatness hL.le
      scalar.objective scalar.value_zero scalar_flatness
  have local_growth : LocalGrowth objective 0 p := by
    simpa [objective] using coordinatewiseObjective_localGrowth hd hL.le (by linarith : 0 ≤ p)
      scalar.objective scalar.value_zero scalar.zero_is_minimizer scalar_growth
  have holder_growth : HolderGrowth objective p :=
    localGrowth_implies_holderGrowth is_minimizer unique_minimizer local_growth
  have gradient_zero : scalar.objective.gradient 0 = 0 :=
    scalar.objective.gradient_eq_zero_at_globalMin scalar.zero_is_minimizer
  have follows : NAGCD α s objective.gradient orbit := by
    simpa [objective, orbit] using coordinatewiseLift_follows_nagCD hd hL.le
      scalar.objective gradient_zero scalar.orbit scalar.follows_nagCD
  have exact_residual : ∃ D : ℝ,
      ExactPowerAsymptotic p objective 0 orbit D := by
    refine ⟨scalar.residual_constant, ?_⟩
    have scalar_exact : ExactPowerAsymptotic p scalar.objective 0 scalar.orbit
        scalar.residual_constant := by
      simpa [exponent_eq] using scalar.exact_residual
    simpa [objective, orbit] using coordinatewiseLift_exactPowerAsymptotic hd hL.le
      scalar.objective scalar.value_zero scalar.orbit scalar_exact
  let witness : FixedPowerWitness (ModelSpace d) α L s p beta := {
    objective := objective
    minimizer := 0
    is_minimizer := is_minimizer
    unique_minimizer := unique_minimizer
    coercive := coercive
    local_flatness := local_flatness
    local_growth := local_growth
    holder_growth := holder_growth
    orbit := orbit
    initialization := initialization
    follows_nagCD := follows
    exact_residual := exact_residual
  }
  refine ⟨witness, ?_⟩
  intro G
  exact witness.powerWeightedResidual_unbounded G

end NAGPointwiseRates


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/GrowthOnly.lean <==
import NAGConvergence.PowerSums

/-!
# Projection layer for the growth-only NAG pointwise rate

This module starts the source-faithful 2024 Lyapunov route.  It constructs the
nearest global minimizer at every iterate and exposes the variational signs
used to control motion of the projection.  No uniqueness or coercivity is
assumed.
-/

noncomputable section

open Filter Set Topology

namespace NAGPointwiseRates

theorem C11Objective.continuous_value
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L) :
    Continuous objective.value :=
  continuous_iff_continuousAt.2 fun x =>
    (objective.hasGradient_value x).continuousAt

theorem globalMinimizerSet_eq_valueLevel
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer) :
    globalMinimizerSet objective =
      {x | objective.value x = objective.value minimizer} := by
  ext x
  constructor
  · intro hx
    exact le_antisymm (hx minimizer) (is_minimizer x)
  · intro hx
    intro y
    rw [hx]
    exact is_minimizer y

theorem globalMinimizerSet_isClosed
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer) :
    IsClosed (globalMinimizerSet objective) := by
  rw [globalMinimizerSet_eq_valueLevel objective is_minimizer]
  exact isClosed_eq objective.continuous_value continuous_const

theorem globalMinimizerSet_convex
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L) :
    Convex ℝ (globalMinimizerSet objective) := by
  intro x hx y hy a b ha hb hab
  have convex_bound := objective.convex_value.2
    (Set.mem_univ x) (Set.mem_univ y) ha hb hab
  intro z
  calc
    objective.value (a • x + b • y) ≤
        a * objective.value x + b * objective.value y := convex_bound
    _ ≤ a * objective.value z + b * objective.value z :=
      add_le_add (mul_le_mul_of_nonneg_left (hx z) ha)
        (mul_le_mul_of_nonneg_left (hy z) hb)
    _ = objective.value z := by rw [← add_mul, hab, one_mul]

theorem exists_nearestGlobalMinimizer
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) :
    ∃ v ∈ globalMinimizerSet objective,
      ‖x - v‖ = ⨅ w : globalMinimizerSet objective, ‖x - w‖ := by
  exact exists_norm_eq_iInf_of_complete_convex
    ⟨minimizer, is_minimizer⟩
    (globalMinimizerSet_isClosed objective is_minimizer).isComplete
    (globalMinimizerSet_convex objective) x

/-- A chosen nearest point in the full global-minimizer set. -/
noncomputable def nearestGlobalMinimizer
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) : E :=
  Classical.choose (exists_nearestGlobalMinimizer objective is_minimizer x)

theorem nearestGlobalMinimizer_mem
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) :
    nearestGlobalMinimizer objective is_minimizer x ∈
      globalMinimizerSet objective :=
  (Classical.choose_spec
    (exists_nearestGlobalMinimizer objective is_minimizer x)).1

theorem nearestGlobalMinimizer_norm_eq_iInf
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) :
    ‖x - nearestGlobalMinimizer objective is_minimizer x‖ =
      ⨅ w : globalMinimizerSet objective, ‖x - w‖ :=
  (Classical.choose_spec
    (exists_nearestGlobalMinimizer objective is_minimizer x)).2

theorem nearestGlobalMinimizer_dist_eq_infDist
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) :
    ‖x - nearestGlobalMinimizer objective is_minimizer x‖ =
      Metric.infDist x (globalMinimizerSet objective) := by
  rw [Metric.infDist_eq_iInf]
  simpa [dist_eq_norm] using
    nearestGlobalMinimizer_norm_eq_iInf objective is_minimizer x

theorem nearestGlobalMinimizer_variational
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (x : E) {w : E} (hw : w ∈ globalMinimizerSet objective) :
    inner ℝ (x - nearestGlobalMinimizer objective is_minimizer x)
      (w - nearestGlobalMinimizer objective is_minimizer x) ≤ 0 := by
  exact (norm_eq_iInf_iff_real_inner_le_zero
    (globalMinimizerSet_convex objective)
    (nearestGlobalMinimizer_mem objective is_minimizer x)).1
      (nearestGlobalMinimizer_norm_eq_iInf objective is_minimizer x) w hw

/-- The two projection-motion signs used in the 2024 discrete energy proof. -/
theorem nearestGlobalMinimizer_motion_signs
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (xPrev xCur : E) :
    inner ℝ
        (xCur - nearestGlobalMinimizer objective is_minimizer xCur)
        (nearestGlobalMinimizer objective is_minimizer xCur -
          nearestGlobalMinimizer objective is_minimizer xPrev) ≥ 0 ∧
      inner ℝ
        (xPrev - nearestGlobalMinimizer objective is_minimizer xPrev)
        (nearestGlobalMinimizer objective is_minimizer xCur -
          nearestGlobalMinimizer objective is_minimizer xPrev) ≤ 0 := by
  constructor
  · have h := nearestGlobalMinimizer_variational objective is_minimizer xCur
      (nearestGlobalMinimizer_mem objective is_minimizer xPrev)
    rw [show nearestGlobalMinimizer objective is_minimizer xPrev -
        nearestGlobalMinimizer objective is_minimizer xCur =
        -(nearestGlobalMinimizer objective is_minimizer xCur -
          nearestGlobalMinimizer objective is_minimizer xPrev) by abel,
      inner_neg_right] at h
    linarith
  · exact nearestGlobalMinimizer_variational objective is_minimizer xPrev
      (nearestGlobalMinimizer_mem objective is_minimizer xCur)

/-- The two exact distance/increment identities of source Lemma 2.  They are
stated for arbitrary reference points; projection enters only through the sign
theorem above. -/
theorem projectionMotion_inner_identities
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (xPrev xCur pPrev pCur : E) :
    inner ℝ (xCur - pCur) (xCur - xPrev) =
        (1 / 2 : ℝ) *
          (‖xCur - pCur‖ ^ 2 - ‖xPrev - pPrev‖ ^ 2 +
            ‖xCur - xPrev‖ ^ 2 - ‖pCur - pPrev‖ ^ 2) +
          inner ℝ (xPrev - pPrev) (pCur - pPrev) ∧
      inner ℝ (xPrev - pPrev) (xCur - xPrev) =
        (1 / 2 : ℝ) *
          (‖xCur - pCur‖ ^ 2 - ‖xPrev - pPrev‖ ^ 2 -
            ‖xCur - xPrev‖ ^ 2 + ‖pCur - pPrev‖ ^ 2) +
          inner ℝ (xCur - pCur) (pCur - pPrev) := by
  let a := xCur - pCur
  let b := xPrev - pPrev
  let q := pCur - pPrev
  have increment : xCur - xPrev = a - b + q := by
    dsimp [a, b, q]
    module
  have norm_as_inner (u : E) : ‖u‖ ^ 2 = inner ℝ u u := by
    exact (real_inner_self_eq_norm_sq u).symm
  have hba : inner ℝ b a = inner ℝ a b := by rw [real_inner_comm]
  have hqa : inner ℝ q a = inner ℝ a q := by rw [real_inner_comm]
  have hqb : inner ℝ q b = inner ℝ b q := by rw [real_inner_comm]
  constructor
  · change inner ℝ a (xCur - xPrev) =
      (1 / 2 : ℝ) *
        (‖a‖ ^ 2 - ‖b‖ ^ 2 + ‖xCur - xPrev‖ ^ 2 - ‖q‖ ^ 2) + inner ℝ b q
    rw [norm_as_inner a, norm_as_inner b, norm_as_inner (xCur - xPrev),
      norm_as_inner q, increment]
    simp only [inner_add_left, inner_add_right, inner_sub_left, inner_sub_right,
      hba, hqa, hqb]
    ring
  · change inner ℝ b (xCur - xPrev) =
      (1 / 2 : ℝ) *
        (‖a‖ ^ 2 - ‖b‖ ^ 2 - ‖xCur - xPrev‖ ^ 2 + ‖q‖ ^ 2) + inner ℝ a q
    rw [norm_as_inner a, norm_as_inner b, norm_as_inner (xCur - xPrev),
      norm_as_inner q, increment]
    simp only [inner_add_left, inner_add_right, inner_sub_left, inner_sub_right,
      hba, hqa, hqb]
    ring

/-- Source (102): rewrite the squared Lyapunov vector so that its cross term
is based at the previous projection. -/
theorem projectionEnergyVector_sq_rewrite
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (lam r : ℝ) (xPrev xCur pPrev pCur : E) :
    ‖lam • (xCur - pCur) + r • (xCur - xPrev)‖ ^ 2 =
      lam ^ 2 * ‖xCur - pCur‖ ^ 2 +
      lam * r * (‖xCur - pCur‖ ^ 2 - ‖xPrev - pPrev‖ ^ 2) +
      r * (r + lam) * ‖xCur - xPrev‖ ^ 2 -
      lam * r * ‖pCur - pPrev‖ ^ 2 +
      2 * lam * r * inner ℝ (xPrev - pPrev) (pCur - pPrev) := by
  rw [norm_smul_add_smul_sq]
  have identity :=
    (projectionMotion_inner_identities xPrev xCur pPrev pCur).1
  rw [identity]
  ring

/-- The two descent inequalities of source Lemma 3, generalized from step
`1/L` to an arbitrary positive step at most `1/L`.  The reference points are
kept explicit so this algebra can be reused before choosing metric
projections. -/
theorem C11Objective.growthOnly_descent_inequalities
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (mu : ℝ) (xPrev xCur query xNext pPrev pCur pNext : E)
    (query_eq : query = xCur + mu • (xCur - xPrev))
    (step : xNext = query - s • objective.gradient query)
    (same_minimum_value : objective.value pCur = objective.value pNext) :
    2 * s * (objective.value xNext - objective.value xCur) ≤
        mu ^ 2 * ‖xCur - xPrev‖ ^ 2 - ‖xNext - xCur‖ ^ 2 ∧
      2 * s * (objective.value xNext - objective.value pNext) ≤
        (1 + mu) * ‖xCur - pCur‖ ^ 2 +
          (mu ^ 2 + mu) * ‖xCur - xPrev‖ ^ 2 -
          mu * ‖xPrev - pPrev‖ ^ 2 - ‖xNext - pNext‖ ^ 2 -
          ‖pNext - pCur‖ ^ 2 - mu * ‖pCur - pPrev‖ ^ 2 +
          2 * mu * inner ℝ (xPrev - pPrev) (pCur - pPrev) -
          2 * inner ℝ (xNext - pNext) (pNext - pCur) := by
  have query_increment :
      query - xCur = mu • (xCur - xPrev) := by
    rw [query_eq]
    module
  have query_position :
      query - pCur = (xCur - pCur) + mu • (xCur - xPrev) := by
    rw [query_eq]
    module
  have next_position :
      xNext - pCur = (xNext - pNext) + (pNext - pCur) := by
    module
  have query_increment_norm :
      ‖query - xCur‖ ^ 2 = mu ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
    rw [query_increment, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
  have query_position_norm :
      ‖query - pCur‖ ^ 2 = ‖xCur - pCur‖ ^ 2 +
          2 * mu * inner ℝ (xCur - pCur) (xCur - xPrev) +
          mu ^ 2 * ‖xCur - xPrev‖ ^ 2 := by
    rw [query_position, norm_add_sq_real, norm_smul, Real.norm_eq_abs,
      mul_pow, sq_abs, real_inner_smul_right]
    ring
  have next_position_norm :
      ‖xNext - pCur‖ ^ 2 = ‖xNext - pNext‖ ^ 2 +
          2 * inner ℝ (xNext - pNext) (pNext - pCur) +
          ‖pNext - pCur‖ ^ 2 := by
    rw [next_position, norm_add_sq_real]
  have increment_descent := objective.gradientStep_descent_reduced
    hL hs hstepL xCur query xNext step
  have projection_descent := objective.gradientStep_descent_reduced
    hL hs hstepL pCur query xNext step
  rw [same_minimum_value] at projection_descent
  constructor
  · rw [query_increment_norm] at increment_descent
    exact increment_descent
  · rw [query_position_norm, next_position_norm] at projection_descent
    have identity :=
      (projectionMotion_inner_identities xPrev xCur pPrev pCur).1
    rw [identity] at projection_descent
    nlinarith

theorem globalMinimizerSet_value_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer x : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (hx : x ∈ globalMinimizerSet objective) :
    objective.value x = objective.value minimizer :=
  le_antisymm (hx minimizer) (is_minimizer x)

/-- The source-normalized residual `w_n = 2s(F(z_n)-F*)`. -/
def growthOnlyResidual
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) (s : ℝ) (n : ℕ) : ℝ :=
  2 * s *
    (objective.value (shiftedOrbit orbit n) - objective.value minimizer)

/-- The chosen projection `x*_n` of the shifted iterate onto the full
minimizer set. -/
noncomputable def growthOnlyProjection
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : E :=
  nearestGlobalMinimizer objective is_minimizer (shiftedOrbit orbit n)

/-- Source `h_n`, the squared distance to the chosen projection. -/
def growthOnlyDistanceSq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  ‖shiftedOrbit orbit n -
    growthOnlyProjection objective is_minimizer orbit n‖ ^ 2

/-- Source `delta_n`, the squared shifted-orbit increment. -/
def growthOnlyIncrementSq
    {E : Type*} [NormedAddCommGroup E] (orbit : ℕ → E) (n : ℕ) : ℝ :=
  ‖shiftedOrbit orbit n - shiftedOrbit orbit (n - 1)‖ ^ 2

/-- Source `gamma*_n`, the squared motion of the chosen projection. -/
def growthOnlyProjectionIncrementSq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  ‖growthOnlyProjection objective is_minimizer orbit n -
    growthOnlyProjection objective is_minimizer orbit (n - 1)‖ ^ 2

theorem growthOnlyDistanceSq_eq_infDist_sq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    growthOnlyDistanceSq objective is_minimizer orbit n =
      (Metric.infDist (shiftedOrbit orbit n)
        (globalMinimizerSet objective)) ^ 2 := by
  unfold growthOnlyDistanceSq growthOnlyProjection
  rw [nearestGlobalMinimizer_dist_eq_infDist]

/-- The forward projection-motion cross term has the sign used in source
(56)/(109). -/
theorem growthOnlyProjection_forward_inner_nonpos
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    inner ℝ
      (shiftedOrbit orbit n -
        growthOnlyProjection objective is_minimizer orbit n)
      (growthOnlyProjection objective is_minimizer orbit (n + 1) -
        growthOnlyProjection objective is_minimizer orbit n) ≤ 0 := by
  exact (nearestGlobalMinimizer_motion_signs objective is_minimizer
    (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1))).2

/-- The complete favorable projection bracket in source Lemma 5 is
nonnegative. -/
theorem growthOnlyProjection_bracket_nonneg
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (objective : C11Objective E L)
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    0 ≤ growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
      2 * inner ℝ
        (shiftedOrbit orbit n -
          growthOnlyProjection objective is_minimizer orbit n)
        (growthOnlyProjection objective is_minimizer orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit n) := by
  have cross_nonpos :=
    growthOnlyProjection_forward_inner_nonpos objective is_minimizer orbit n
  have motion_nonneg :
      0 ≤ growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) :=
    sq_nonneg _
  linarith

/-- The vector inside source `b_n`. -/
def growthOnlyEnergyVector
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : E :=
  lam • (shiftedOrbit orbit n -
      growthOnlyProjection objective is_minimizer orbit n) +
    ((n : ℝ) * shiftedMomentum alpha n) •
      (shiftedOrbit orbit n - shiftedOrbit orbit (n - 1))

/-- Source (115), in division-free form.  The squared increment is controlled
by the energy-vector and projection-distance terms with the exact momentum
scale.  This is the bridge that removes the (not sign-definite) kinetic
coefficient before the normalized coefficient comparison in Lemma 6. -/
theorem growthOnly_scaledIncrementSq_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    (((n : ℝ) * shiftedMomentum alpha n) ^ 2) *
        growthOnlyIncrementSq orbit n ≤
      2 * ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
        2 * (lam ^ 2 * growthOnlyDistanceSq objective is_minimizer orbit n) := by
  let velocity : E :=
    ((n : ℝ) * shiftedMomentum alpha n) •
      (shiftedOrbit orbit n - shiftedOrbit orbit (n - 1))
  let position : E :=
    lam • (shiftedOrbit orbit n -
      growthOnlyProjection objective is_minimizer orbit n)
  have triangle : ‖velocity‖ ≤ ‖position + velocity‖ + ‖position‖ := by
    calc
      ‖velocity‖ = ‖(position + velocity) - position‖ := by
        congr 1
        abel
      _ ≤ ‖position + velocity‖ + ‖position‖ := norm_sub_le _ _
  have square_bound :
      ‖velocity‖ ^ 2 ≤ 2 * ‖position + velocity‖ ^ 2 + 2 * ‖position‖ ^ 2 := by
    have squared_triangle :
        ‖velocity‖ ^ 2 ≤ (‖position + velocity‖ + ‖position‖) ^ 2 :=
      (sq_le_sq₀ (norm_nonneg _)
        (add_nonneg (norm_nonneg _) (norm_nonneg _))).2 triangle
    nlinarith [sq_nonneg (‖position + velocity‖ - ‖position‖)]
  simpa [velocity, position, growthOnlyEnergyVector, growthOnlyDistanceSq,
    growthOnlyIncrementSq, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
    using square_bound

/-- Source (115), solved for the increment when the exact momentum scale is
nonzero. -/
theorem growthOnlyIncrementSq_le_energyVector
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ)
    (hk : (n : ℝ) * shiftedMomentum alpha n ≠ 0) :
    growthOnlyIncrementSq orbit n ≤
      2 / (((n : ℝ) * shiftedMomentum alpha n) ^ 2) *
          ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
        (2 * lam ^ 2) / (((n : ℝ) * shiftedMomentum alpha n) ^ 2) *
          growthOnlyDistanceSq objective is_minimizer orbit n := by
  have scale_pos : 0 < ((n : ℝ) * shiftedMomentum alpha n) ^ 2 :=
    sq_pos_of_ne_zero hk
  have scaled := growthOnly_scaledIncrementSq_le lam alpha objective
    is_minimizer orbit n
  calc
    growthOnlyIncrementSq orbit n ≤
        (2 * ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
          2 * (lam ^ 2 * growthOnlyDistanceSq objective is_minimizer orbit n)) /
            (((n : ℝ) * shiftedMomentum alpha n) ^ 2) := by
      apply (le_div_iff₀ scale_pos).2
      simpa [mul_comm] using scaled
    _ = 2 / (((n : ℝ) * shiftedMomentum alpha n) ^ 2) *
            ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
          (2 * lam ^ 2) / (((n : ℝ) * shiftedMomentum alpha n) ^ 2) *
            growthOnlyDistanceSq objective is_minimizer orbit n := by
      field_simp [ne_of_gt scale_pos]

/-- Algebraic class-closure behind source (115)--(116): a kinetic coefficient
with no useful sign is replaced by its nonnegative upper envelope and then
absorbed into the vector and distance coefficients in one step. -/
theorem eliminate_nonnegative_kinetic_term
    {increment vectorSq distanceSq A B H D U scale lam : ℝ}
    (hincrement : 0 ≤ increment) (hvector : 0 ≤ vectorSq)
    (hdistance : 0 ≤ distanceSq) (hscale : 0 < scale)
    (hD : D ≤ U) (hU : 0 ≤ U)
    (bridge : increment ≤ 2 / scale * vectorSq +
      (2 * lam ^ 2) / scale * distanceSq) :
    A + B * vectorSq + H * distanceSq + D * increment ≤
      A + (B + 2 * U / scale) * vectorSq +
        (H + 2 * lam ^ 2 * U / scale) * distanceSq := by
  have kinetic_upper : D * increment ≤ U * increment :=
    mul_le_mul_of_nonneg_right hD hincrement
  have envelope := mul_le_mul_of_nonneg_left bridge hU
  have scale_ne : scale ≠ 0 := ne_of_gt hscale
  calc
    A + B * vectorSq + H * distanceSq + D * increment ≤
        A + B * vectorSq + H * distanceSq + U * increment := by
      linarith
    _ ≤ A + B * vectorSq + H * distanceSq +
        U * (2 / scale * vectorSq +
          (2 * lam ^ 2) / scale * distanceSq) := by
      linarith
    _ = A + (B + 2 * U / scale) * vectorSq +
        (H + 2 * lam ^ 2 * U / scale) * distanceSq := by
      field_simp [scale_ne]
      ring

/-- A negative linear term dominates any nonnegative sublinear real power.
This is the scalar bounded-increment mechanism used after Hölder absorption
in source (58). -/
theorem negLinear_add_sublinear_boundedAbove
    {c z exponent : ℝ} (hc : 0 < c) (hz : 0 ≤ z)
    (hexponent_pos : 0 < exponent) (hexponent_lt : exponent < 1) :
    ∃ D : ℝ, 0 ≤ D ∧ ∀ x : ℝ, 0 ≤ x →
      -c * x + z * Real.rpow x exponent ≤ D := by
  let threshold :=
    2 * Real.rpow (2 * (z / c)) (1 / (1 - exponent))
  let D := z * Real.rpow threshold exponent
  have ratio_nonneg : 0 ≤ z / c := div_nonneg hz hc.le
  have threshold_nonneg : 0 ≤ threshold := by
    dsimp [threshold]
    positivity
  have D_nonneg : 0 ≤ D := by
    dsimp [D]
    positivity
  refine ⟨D, D_nonneg, ?_⟩
  intro x hx
  by_cases expression_nonpos : -c * x + z * Real.rpow x exponent ≤ 0
  · exact expression_nonpos.trans D_nonneg
  · have scaled : x ≤ (z / c) * Real.rpow x exponent := by
      have positive : 0 < -c * x + z * Real.rpow x exponent :=
        lt_of_not_ge expression_nonpos
      calc
        x ≤ (z * Real.rpow x exponent) / c :=
          (le_div_iff₀ hc).2 (by nlinarith)
        _ = (z / c) * Real.rpow x exponent := by
          field_simp [hc.ne']
    have bounded := sublinear_self_bound (C := 0) hx (by norm_num) ratio_nonneg
      hexponent_pos hexponent_lt (by simpa using scaled)
    have x_le_threshold : x ≤ threshold := by
      have power_nonneg :
          0 ≤ Real.rpow (2 * (z / c)) (1 / (1 - exponent)) :=
        Real.rpow_nonneg (by positivity) _
      rw [max_eq_right power_nonneg] at bounded
      simpa [threshold] using bounded
    have power_le : Real.rpow x exponent ≤ Real.rpow threshold exponent :=
      Real.rpow_le_rpow hx x_le_threshold hexponent_pos.le
    calc
      -c * x + z * Real.rpow x exponent ≤ z * Real.rpow x exponent := by
        have : 0 ≤ c * x := mul_nonneg hc.le hx
        linarith
      _ ≤ z * Real.rpow threshold exponent :=
        mul_le_mul_of_nonneg_left power_le hz
      _ = D := rfl

/-- A single common-onset comparison for the three normalized coefficients
in source (55).  Exact coefficient sequences only need to establish their
limits; all eventual sign and margin choices are made together here. -/
theorem eventually_normalizedCoefficient_tuple
    {residualCoeff vectorCoeff distanceCoeff : ℕ → ℝ}
    {C1 C2 C3 : ℝ}
    (residual_limit : Tendsto residualCoeff atTop (𝓝 C1))
    (vector_limit : Tendsto vectorCoeff atTop (𝓝 C2))
    (distance_limit : Tendsto distanceCoeff atTop (𝓝 C3))
    (hC1 : C1 < 0) (hC2 : C2 < 0) (hC3 : 0 < C3) :
    ∀ᶠ n : ℕ in atTop,
      residualCoeff n < C1 / 2 ∧ vectorCoeff n < 0 ∧
        distanceCoeff n < 2 * C3 := by
  have residual_eventually : ∀ᶠ n : ℕ in atTop,
      residualCoeff n < C1 / 2 :=
    (tendsto_order.1 residual_limit).2 (C1 / 2) (by linarith)
  have vector_eventually : ∀ᶠ n : ℕ in atTop, vectorCoeff n < 0 :=
    (tendsto_order.1 vector_limit).2 0 hC2
  have distance_eventually : ∀ᶠ n : ℕ in atTop,
      distanceCoeff n < 2 * C3 :=
    (tendsto_order.1 distance_limit).2 (2 * C3) (by linarith)
  filter_upwards [residual_eventually, vector_eventually, distance_eventually]
    with n hresidual hvector hdistance
  exact ⟨hresidual, hvector, hdistance⟩

/-- Reciprocal native time `z=1/(n+1)` used to normalize all coefficients in
weighted Lemma 6 on one chart. -/
def growthOnlyCoefficientZ (n : ℕ) : ℝ :=
  (((n + 1 : ℕ) : ℝ))⁻¹

def growthOnlyCoefficientU (n : ℕ) : ℝ :=
  1 - growthOnlyCoefficientZ n

def growthOnlyCoefficientMomentum (alpha : ℝ) (n : ℕ) : ℝ :=
  (1 + alpha * growthOnlyCoefficientZ n)⁻¹

def growthOnlyCoefficientDistance
    (alpha lam : ℝ) (n : ℕ) : ℝ :=
  2 * lam * (lam + 1 - alpha) +
    alpha ^ 2 * lam * growthOnlyCoefficientZ n /
      (1 + alpha * growthOnlyCoefficientZ n)

def growthOnlyCoefficientKinetic
    (alpha lam : ℝ) (n : ℕ) : ℝ :=
  alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) +
    alpha ^ 2 *
      (growthOnlyCoefficientZ n * (lam - 2) -
        2 * alpha * growthOnlyCoefficientZ n ^ 2) /
      (1 + alpha * growthOnlyCoefficientZ n) ^ 2

/-- The raw kinetic coefficient normalized by `(n+1)^r`.  Its limit exists
but its sign is deliberately not used. -/
def growthOnlyNormalizedKineticCoefficient
    (alpha lam r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (growthOnlyCoefficientU n) r *
      growthOnlyCoefficientKinetic alpha lam n +
    r * lam * growthOnlyCoefficientMomentum alpha n ^ 2

def growthOnlyNormalizedResidualCoefficient
    (lam r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (growthOnlyCoefficientU n) r *
      ((2 - lam) * growthOnlyCoefficientU n + growthOnlyCoefficientZ n) + r

/-- Post-(115) normalized coefficient of the energy-vector square. -/
def growthOnlyNormalizedVectorCoefficient
    (alpha lam r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (growthOnlyCoefficientU n) r *
        growthOnlyCoefficientDistance alpha lam n /
          (lam * growthOnlyCoefficientMomentum alpha n) + r +
    2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
      growthOnlyCoefficientZ n /
        growthOnlyCoefficientMomentum alpha n ^ 2

/-- Post-(115) normalized coefficient of the projection distance square. -/
def growthOnlyNormalizedDistanceCoefficient
    (alpha lam xi r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (growthOnlyCoefficientU n) r *
        (-lam * growthOnlyCoefficientDistance alpha lam n /
          growthOnlyCoefficientMomentum alpha n) +
    r * Real.rpow (growthOnlyCoefficientU n) (r - 1) * xi +
    2 * lam ^ 2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
      growthOnlyCoefficientZ n /
        growthOnlyCoefficientMomentum alpha n ^ 2

theorem growthOnlyCoefficientU_eq_ratio (n : ℕ) :
    growthOnlyCoefficientU n =
      (n : ℝ) / (((n + 1 : ℕ) : ℝ)) := by
  have next_ne : (((n + 1 : ℕ) : ℝ)) ≠ 0 := by positivity
  unfold growthOnlyCoefficientU growthOnlyCoefficientZ
  field_simp [next_ne]
  push_cast
  ring

theorem growthOnlyCoefficientMomentum_eq_shiftedMomentum
    {alpha : ℝ} (halpha : 0 < alpha) (n : ℕ) :
    growthOnlyCoefficientMomentum alpha n =
      shiftedMomentum alpha (n + 1) := by
  have next_ne : (((n + 1 : ℕ) : ℝ)) ≠ 0 := by positivity
  have denominator_ne : ((n + 1 : ℕ) : ℝ) + alpha ≠ 0 := by positivity
  unfold growthOnlyCoefficientMomentum growthOnlyCoefficientZ shiftedMomentum
  field_simp [next_ne, denominator_ne]

theorem natCast_rpow_eq_succ_mul_coefficientU
    {r : ℝ} {n : ℕ} (hn : 1 ≤ n) :
    Real.rpow (n : ℝ) r =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r *
        Real.rpow (growthOnlyCoefficientU n) r := by
  have hn_pos : 0 < (n : ℝ) := by exact_mod_cast hn
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have u_pos : 0 < growthOnlyCoefficientU n := by
    rw [growthOnlyCoefficientU_eq_ratio]
    positivity
  have product_eq :
      (((n + 1 : ℕ) : ℝ)) * growthOnlyCoefficientU n = (n : ℝ) := by
    rw [growthOnlyCoefficientU_eq_ratio]
    field_simp [ne_of_gt next_pos]
  rw [← product_eq]
  simpa only [Real.rpow_eq_pow] using Real.mul_rpow next_pos.le u_pos.le

theorem succ_natCast_rpow_add_one
    {r : ℝ} (n : ℕ) :
    Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r * (((n + 1 : ℕ) : ℝ)) := by
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  simpa only [Real.rpow_eq_pow, Real.rpow_one] using
    Real.rpow_add next_pos r 1

theorem succ_natCast_rpow_sub_one_mul
    {r : ℝ} (n : ℕ) :
    Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) * (((n + 1 : ℕ) : ℝ)) =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r := by
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have add_power := Real.rpow_add next_pos (r - 1) 1
  simpa only [Real.rpow_eq_pow, Real.rpow_one, sub_add_cancel] using
    add_power.symm

/-- All normalized post-kinetic-elimination coefficients have the exact
source leading constants.  The proof uses the single chart `z=1/(n+1)`;
the absolute kinetic envelope contributes only `O(z)`, so no kinetic sign is
assumed. -/
theorem growthOnly_normalizedCoefficient_limits
    {alpha lam xi r : ℝ} (hlam : lam ≠ 0)
    (hxi : xi = lam * (lam + 1 - alpha)) :
    Tendsto (growthOnlyNormalizedResidualCoefficient lam r) atTop
        (𝓝 (2 - lam + r)) ∧
      Tendsto (growthOnlyNormalizedVectorCoefficient alpha lam r) atTop
        (𝓝 (2 * (lam + 1 - alpha) + r)) ∧
      Tendsto (growthOnlyNormalizedDistanceCoefficient alpha lam xi r) atTop
        (𝓝 (lam * (lam + 1 - alpha) * (r - 2 * lam))) := by
  have z_punctured := shiftedReciprocal_tendsto_puncturedZero 1
  have z_zero : Tendsto growthOnlyCoefficientZ atTop (𝓝 0) := by
    have full := z_punctured.mono_right inf_le_left
    change Tendsto (fun n : ℕ => (((n + 1 : ℕ) : ℝ))⁻¹) atTop (𝓝 0)
    simpa only [Nat.cast_add, Nat.cast_one] using full
  have u_one : Tendsto growthOnlyCoefficientU atTop (𝓝 1) := by
    change Tendsto (fun n : ℕ => 1 - growthOnlyCoefficientZ n) atTop (𝓝 1)
    simpa using tendsto_const_nhds.sub z_zero
  have denominator_one : Tendsto
      (fun n : ℕ => 1 + alpha * growthOnlyCoefficientZ n) atTop (𝓝 1) := by
    simpa using tendsto_const_nhds.add (tendsto_const_nhds.mul z_zero)
  have momentum_one : Tendsto (growthOnlyCoefficientMomentum alpha) atTop
      (𝓝 1) := by
    change Tendsto (fun n : ℕ =>
      (1 + alpha * growthOnlyCoefficientZ n)⁻¹) atTop (𝓝 1)
    simpa using denominator_one.inv₀ one_ne_zero
  have u_rpow_one (q : ℝ) : Tendsto
      (fun n : ℕ => Real.rpow (growthOnlyCoefficientU n) q) atTop (𝓝 1) := by
    change Tendsto
      ((fun x : ℝ => Real.rpow x q) ∘ growthOnlyCoefficientU) atTop (𝓝 1)
    simpa only [Real.rpow_eq_pow, Function.comp_def, Real.one_rpow] using
      (Real.continuousAt_rpow_const 1 q (Or.inl one_ne_zero)).tendsto.comp u_one
  have distance_limit : Tendsto (growthOnlyCoefficientDistance alpha lam)
      atTop (𝓝 (2 * lam * (lam + 1 - alpha))) := by
    have numerator_zero : Tendsto
        (fun n : ℕ => alpha ^ 2 * lam * growthOnlyCoefficientZ n)
        atTop (𝓝 0) := by
      simpa using tendsto_const_nhds.mul z_zero
    have ratio_zero := numerator_zero.div denominator_one one_ne_zero
    change Tendsto (fun n : ℕ =>
      2 * lam * (lam + 1 - alpha) +
        alpha ^ 2 * lam * growthOnlyCoefficientZ n /
          (1 + alpha * growthOnlyCoefficientZ n)) atTop
      (𝓝 (2 * lam * (lam + 1 - alpha)))
    simpa using tendsto_const_nhds.add ratio_zero
  have kinetic_limit : Tendsto (growthOnlyCoefficientKinetic alpha lam)
      atTop (𝓝 (alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1))) := by
    have z_sq_zero : Tendsto (fun n : ℕ => growthOnlyCoefficientZ n ^ 2)
        atTop (𝓝 0) := by simpa using z_zero.pow 2
    have numerator_zero : Tendsto
        (fun n : ℕ => alpha ^ 2 *
          (growthOnlyCoefficientZ n * (lam - 2) -
            2 * alpha * growthOnlyCoefficientZ n ^ 2)) atTop (𝓝 0) := by
      have inner_zero : Tendsto
          (fun n : ℕ => growthOnlyCoefficientZ n * (lam - 2) -
            2 * alpha * growthOnlyCoefficientZ n ^ 2) atTop (𝓝 0) := by
        simpa using (z_zero.mul tendsto_const_nhds).sub
          (tendsto_const_nhds.mul z_sq_zero)
      simpa using tendsto_const_nhds.mul inner_zero
    have denominator_sq_one : Tendsto
        (fun n : ℕ => (1 + alpha * growthOnlyCoefficientZ n) ^ 2)
        atTop (𝓝 1) := by simpa using denominator_one.pow 2
    have ratio_zero := numerator_zero.div denominator_sq_one one_ne_zero
    change Tendsto (fun n : ℕ =>
      alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) +
        alpha ^ 2 *
          (growthOnlyCoefficientZ n * (lam - 2) -
            2 * alpha * growthOnlyCoefficientZ n ^ 2) /
          (1 + alpha * growthOnlyCoefficientZ n) ^ 2) atTop
      (𝓝 (alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1)))
    simpa using tendsto_const_nhds.add ratio_zero
  have normalized_kinetic_limit : Tendsto
      (growthOnlyNormalizedKineticCoefficient alpha lam r) atTop
      (𝓝 (alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) + r * lam)) := by
    have first := (u_rpow_one r).mul kinetic_limit
    have rlam_limit : Tendsto (fun _ : ℕ => r * lam) atTop (𝓝 (r * lam)) :=
      tendsto_const_nhds
    have second := rlam_limit.mul (momentum_one.pow 2)
    change Tendsto (fun n : ℕ =>
      Real.rpow (growthOnlyCoefficientU n) r *
          growthOnlyCoefficientKinetic alpha lam n +
        r * lam * growthOnlyCoefficientMomentum alpha n ^ 2) atTop
      (𝓝 (alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) + r * lam))
    simpa using first.add second
  have kinetic_abs_limit : Tendsto
      (fun n : ℕ => |growthOnlyNormalizedKineticCoefficient alpha lam r n|)
      atTop
      (𝓝 |alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) + r * lam|) := by
    simpa [Real.norm_eq_abs] using normalized_kinetic_limit.norm
  have momentum_sq_one := momentum_one.pow 2
  have vector_correction_zero : Tendsto
      (fun n : ℕ =>
        2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
          growthOnlyCoefficientZ n /
            growthOnlyCoefficientMomentum alpha n ^ 2) atTop (𝓝 0) := by
    have two_limit : Tendsto (fun _ : ℕ => (2 : ℝ)) atTop (𝓝 2) :=
      tendsto_const_nhds
    have numerator_zero := (two_limit.mul kinetic_abs_limit).mul z_zero
    change Tendsto
      ((fun n : ℕ =>
        2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
          growthOnlyCoefficientZ n) /
        fun n : ℕ => growthOnlyCoefficientMomentum alpha n ^ 2)
      atTop (𝓝 0)
    simpa using
      numerator_zero.div momentum_sq_one (by norm_num : (1 : ℝ) ^ 2 ≠ 0)
  have distance_correction_zero : Tendsto
      (fun n : ℕ =>
        2 * lam ^ 2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
          growthOnlyCoefficientZ n /
            growthOnlyCoefficientMomentum alpha n ^ 2) atTop (𝓝 0) := by
    have coefficient_limit : Tendsto (fun _ : ℕ => 2 * lam ^ 2) atTop
        (𝓝 (2 * lam ^ 2)) := tendsto_const_nhds
    have numerator_zero := (coefficient_limit.mul kinetic_abs_limit).mul z_zero
    change Tendsto
      ((fun n : ℕ =>
        2 * lam ^ 2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
          growthOnlyCoefficientZ n) /
        fun n : ℕ => growthOnlyCoefficientMomentum alpha n ^ 2)
      atTop (𝓝 0)
    simpa using
      numerator_zero.div momentum_sq_one (by norm_num : (1 : ℝ) ^ 2 ≠ 0)
  have residual_limit : Tendsto
      (growthOnlyNormalizedResidualCoefficient lam r) atTop
      (𝓝 (2 - lam + r)) := by
    have inner_limit : Tendsto
        (fun n : ℕ => (2 - lam) * growthOnlyCoefficientU n +
          growthOnlyCoefficientZ n) atTop (𝓝 (2 - lam)) := by
      simpa using (tendsto_const_nhds.mul u_one).add z_zero
    have product_limit := (u_rpow_one r).mul inner_limit
    change Tendsto (fun n : ℕ =>
      Real.rpow (growthOnlyCoefficientU n) r *
          ((2 - lam) * growthOnlyCoefficientU n + growthOnlyCoefficientZ n) + r)
        atTop (𝓝 (2 - lam + r))
    simpa using product_limit.add tendsto_const_nhds
  have vector_raw_limit : Tendsto
      (fun n : ℕ => Real.rpow (growthOnlyCoefficientU n) r *
          growthOnlyCoefficientDistance alpha lam n /
            (lam * growthOnlyCoefficientMomentum alpha n) + r) atTop
      (𝓝 (2 * (lam + 1 - alpha) + r)) := by
    have numerator_limit := (u_rpow_one r).mul distance_limit
    have lam_limit : Tendsto (fun _ : ℕ => lam) atTop (𝓝 lam) :=
      tendsto_const_nhds
    have denominator_limit := lam_limit.mul momentum_one
    have ratio_limit := numerator_limit.div denominator_limit
      (mul_ne_zero hlam one_ne_zero)
    have ratio_limit' : Tendsto
        (fun n : ℕ => Real.rpow (growthOnlyCoefficientU n) r *
          growthOnlyCoefficientDistance alpha lam n /
            (lam * growthOnlyCoefficientMomentum alpha n)) atTop
        (𝓝 (2 * (lam + 1 - alpha))) := by
      convert ratio_limit using 1
      · ext n
        rfl
      · congr 1
        field_simp [hlam]
    have r_limit : Tendsto (fun _ : ℕ => r) atTop (𝓝 r) := tendsto_const_nhds
    simpa using ratio_limit'.add r_limit
  have distance_raw_limit : Tendsto
      (fun n : ℕ => Real.rpow (growthOnlyCoefficientU n) r *
          (-lam * growthOnlyCoefficientDistance alpha lam n /
            growthOnlyCoefficientMomentum alpha n) +
        r * Real.rpow (growthOnlyCoefficientU n) (r - 1) * xi) atTop
      (𝓝 (lam * (lam + 1 - alpha) * (r - 2 * lam))) := by
    have neg_lam_limit : Tendsto (fun _ : ℕ => -lam) atTop (𝓝 (-lam)) :=
      tendsto_const_nhds
    have first_limit := (u_rpow_one r).mul
      ((neg_lam_limit.mul distance_limit).div momentum_one one_ne_zero)
    have r_limit : Tendsto (fun _ : ℕ => r) atTop (𝓝 r) := tendsto_const_nhds
    have xi_limit : Tendsto (fun _ : ℕ => xi) atTop (𝓝 xi) := tendsto_const_nhds
    have second_limit := (r_limit.mul (u_rpow_one (r - 1))).mul xi_limit
    have first_limit' : Tendsto
        (fun n : ℕ => Real.rpow (growthOnlyCoefficientU n) r *
          (-lam * growthOnlyCoefficientDistance alpha lam n /
            growthOnlyCoefficientMomentum alpha n)) atTop
        (𝓝 (-2 * lam ^ 2 * (lam + 1 - alpha))) := by
      convert first_limit using 1
      · ext n
        simp only [Pi.div_apply]
      · congr 1
        ring
    convert first_limit'.add second_limit using 1 <;> rw [hxi] <;> ring
  refine ⟨residual_limit, ?_, ?_⟩
  · change Tendsto (fun n : ℕ =>
      Real.rpow (growthOnlyCoefficientU n) r *
            growthOnlyCoefficientDistance alpha lam n /
              (lam * growthOnlyCoefficientMomentum alpha n) + r +
          2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
            growthOnlyCoefficientZ n /
              growthOnlyCoefficientMomentum alpha n ^ 2) atTop
        (𝓝 (2 * (lam + 1 - alpha) + r))
    have combined := vector_raw_limit.add vector_correction_zero
    rw [add_zero] at combined
    exact combined
  · change Tendsto (fun n : ℕ =>
      Real.rpow (growthOnlyCoefficientU n) r *
            (-lam * growthOnlyCoefficientDistance alpha lam n /
              growthOnlyCoefficientMomentum alpha n) +
          r * Real.rpow (growthOnlyCoefficientU n) (r - 1) * xi +
          2 * lam ^ 2 * |growthOnlyNormalizedKineticCoefficient alpha lam r n| *
            growthOnlyCoefficientZ n /
              growthOnlyCoefficientMomentum alpha n ^ 2) atTop
        (𝓝 (lam * (lam + 1 - alpha) * (r - 2 * lam)))
    have combined := distance_raw_limit.add distance_correction_zero
    rw [add_zero] at combined
    exact combined

/-- Source (102), packaged as the scalar expansion of `b_n`. -/
def growthOnlyEnergyVectorExpansion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  let r := (n : ℝ) * shiftedMomentum alpha n
  lam ^ 2 * growthOnlyDistanceSq objective is_minimizer orbit n +
    lam * r * (growthOnlyDistanceSq objective is_minimizer orbit n -
      growthOnlyDistanceSq objective is_minimizer orbit (n - 1)) +
    r * (r + lam) * growthOnlyIncrementSq orbit n -
    lam * r * growthOnlyProjectionIncrementSq objective is_minimizer orbit n +
    2 * lam * r * inner ℝ
      (shiftedOrbit orbit (n - 1) -
        growthOnlyProjection objective is_minimizer orbit (n - 1))
      (growthOnlyProjection objective is_minimizer orbit n -
        growthOnlyProjection objective is_minimizer orbit (n - 1))

/-- The exact signed projection-valued Lyapunov energy (source (44)--(45)).
It is intentionally not asserted nonnegative because `xi < 0` at the rate
parameters. -/
def growthOnlyEnergy
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam xi alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  (n : ℝ) ^ 2 * growthOnlyResidual objective minimizer orbit s n +
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
    xi * growthOnlyDistanceSq objective is_minimizer orbit n +
    lam * (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
      growthOnlyIncrementSq orbit n

/-- Source weighted energy `J_n = n^r E_n`. -/
def growthOnlyWeightedEnergy
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (r lam xi alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  Real.rpow (n : ℝ) r *
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n

/-- The nonnegative part of the signed energy, separated so the weighted
finite-difference estimate can treat `xi*h_n ≤ 0` in the opposite direction. -/
def growthOnlyEnergyPositivePart
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  (n : ℝ) ^ 2 * growthOnlyResidual objective minimizer orbit s n +
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 +
    lam * (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
      growthOnlyIncrementSq orbit n

theorem growthOnlyEnergy_eq_positivePart_add_distance
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam xi alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n =
      growthOnlyEnergyPositivePart lam alpha s objective minimizer is_minimizer orbit n +
        xi * growthOnlyDistanceSq objective is_minimizer orbit n := by
  unfold growthOnlyEnergy growthOnlyEnergyPositivePart
  ring

theorem growthOnlyEnergyPositivePart_nonneg
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} {lam alpha s : ℝ}
    {objective : C11Objective E L} {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (hs : 0 ≤ s) (hlam : 0 ≤ lam) (orbit : ℕ → E) (n : ℕ) :
    0 ≤ growthOnlyEnergyPositivePart lam alpha s objective minimizer
      is_minimizer orbit n := by
  have residual_nonneg :
      0 ≤ growthOnlyResidual objective minimizer orbit s n := by
    unfold growthOnlyResidual
    exact mul_nonneg (mul_nonneg (by positivity) hs)
      (sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit n)))
  unfold growthOnlyEnergyPositivePart
  have residual_term_nonneg :
      0 ≤ (n : ℝ) ^ 2 * growthOnlyResidual objective minimizer orbit s n :=
    mul_nonneg (sq_nonneg _) residual_nonneg
  have vector_term_nonneg :
      0 ≤ ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 :=
    sq_nonneg _
  have kinetic_term_nonneg :
      0 ≤ lam * (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
        growthOnlyIncrementSq orbit n := by
    exact mul_nonneg
      (mul_nonneg (mul_nonneg hlam (Nat.cast_nonneg n)) (sq_nonneg _))
      (sq_nonneg _)
  exact add_nonneg (add_nonneg residual_term_nonneg vector_term_nonneg)
    kinetic_term_nonneg

/-- Exact source (112), before any finite-difference estimate for `n^r`. -/
theorem growthOnlyWeightedEnergy_increment
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (r lam xi alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    growthOnlyWeightedEnergy r lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyWeightedEnergy r lam xi alpha s objective minimizer is_minimizer orbit n =
      Real.rpow (n : ℝ) r *
        (growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
          growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n) +
      (Real.rpow (((n + 1 : ℕ) : ℝ)) r - Real.rpow (n : ℝ) r) *
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) := by
  unfold growthOnlyWeightedEnergy
  ring

/-- The exact two-sided real-power successor estimate used in source (113).
The positive-index premise avoids the derivative boundary at zero. -/
theorem natCast_rpow_succ_sub_bounds
    {r : ℝ} (hr : 1 ≤ r) {n : ℕ} (hn : 1 ≤ n) :
    r * Real.rpow (n : ℝ) (r - 1) ≤
        Real.rpow (((n + 1 : ℕ) : ℝ)) r - Real.rpow (n : ℝ) r ∧
      Real.rpow (((n + 1 : ℕ) : ℝ)) r - Real.rpow (n : ℝ) r ≤
        r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) := by
  have hn_pos : 0 < (n : ℝ) := by exact_mod_cast hn
  have hnext_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have hlt : (n : ℝ) < (((n + 1 : ℕ) : ℝ)) := by
    exact_mod_cast (show n < n + 1 by omega)
  have derivative_n := Real.hasDerivAt_rpow_const (x := (n : ℝ)) (p := r)
    (Or.inl hn_pos.ne')
  have derivative_next := Real.hasDerivAt_rpow_const
    (x := (((n + 1 : ℕ) : ℝ))) (p := r) (Or.inl hnext_pos.ne')
  have lower := (convexOn_rpow hr).le_slope_of_hasDerivAt
    hn_pos.le hnext_pos.le hlt derivative_n
  have upper := (convexOn_rpow hr).slope_le_deriv
    hn_pos.le hnext_pos.le hlt derivative_next.differentiableAt
  rw [slope_def_field] at lower upper
  rw [derivative_next.deriv] at upper
  have gap_eq : (((n + 1 : ℕ) : ℝ)) - (n : ℝ) = 1 := by
    push_cast
    ring
  rw [gap_eq, div_one] at lower upper
  exact ⟨lower, upper⟩

/-- Sign-safe weighted increment mechanism behind source (113). The upper
finite-difference bound is applied to the nonnegative energy part, while the
lower bound is applied to the nonpositive signed-distance part. -/
theorem signedWeightedIncrement_le
    {r Ecur Enext bound positivePart distanceCoeff distance : ℝ}
    {n : ℕ} (hr : 1 ≤ r) (hn : 1 ≤ n)
    (increment_le : Enext - Ecur ≤ bound)
    (energy_split : Enext = positivePart + distanceCoeff * distance)
    (positivePart_nonneg : 0 ≤ positivePart)
    (distance_nonneg : 0 ≤ distance) (distanceCoeff_nonpos : distanceCoeff ≤ 0) :
    Real.rpow (((n + 1 : ℕ) : ℝ)) r * Enext -
        Real.rpow (n : ℝ) r * Ecur ≤
      Real.rpow (n : ℝ) r * bound +
      r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) * positivePart +
      r * Real.rpow (n : ℝ) (r - 1) * (distanceCoeff * distance) := by
  have weight_nonneg : 0 ≤ Real.rpow (n : ℝ) r :=
    Real.rpow_nonneg (Nat.cast_nonneg n) _
  have weighted_increment :=
    mul_le_mul_of_nonneg_left increment_le weight_nonneg
  rcases natCast_rpow_succ_sub_bounds hr hn with ⟨difference_lower, difference_upper⟩
  let difference := Real.rpow (((n + 1 : ℕ) : ℝ)) r - Real.rpow (n : ℝ) r
  have positive_weighted :
      difference * positivePart ≤
        (r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1)) * positivePart :=
    mul_le_mul_of_nonneg_right difference_upper positivePart_nonneg
  have signed_distance_nonpos : distanceCoeff * distance ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg distanceCoeff_nonpos distance_nonneg
  have distance_weighted :
      difference * (distanceCoeff * distance) ≤
        (r * Real.rpow (n : ℝ) (r - 1)) * (distanceCoeff * distance) :=
    mul_le_mul_of_nonpos_right difference_lower signed_distance_nonpos
  dsimp [difference] at positive_weighted distance_weighted
  calc
    Real.rpow (((n + 1 : ℕ) : ℝ)) r * Enext -
          Real.rpow (n : ℝ) r * Ecur =
        Real.rpow (n : ℝ) r * (Enext - Ecur) +
          difference * Enext := by
            dsimp [difference]
            ring
    _ ≤ Real.rpow (n : ℝ) r * bound +
        r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) * positivePart +
        r * Real.rpow (n : ℝ) (r - 1) * (distanceCoeff * distance) := by
      rw [energy_split]
      nlinarith

/-- Power `r = 1 + 4/(p-2)` used to weight the signed energy. -/
def growthOnlyLyapunovPower (p : ℝ) : ℝ :=
  1 + 4 / (p - 2)

/-- Source parameter `lambda = alpha - 1 - r`. -/
def growthOnlyLambda (alpha p : ℝ) : ℝ :=
  alpha - 1 - growthOnlyLyapunovPower p

/-- Exact sign gate supplied by the frozen damping threshold. -/
theorem growthOnly_coefficient_signs
    {alpha p : ℝ} (hp : 2 < p) (hdamping : 5 + 8 / (p - 2) < alpha) :
    let r := growthOnlyLyapunovPower p
    let lam := growthOnlyLambda alpha p
    let xi := lam * (lam + 1 - alpha)
    0 < r ∧ 0 < lam ∧ lam ≤ alpha - 1 ∧ xi < 0 ∧
      2 - lam + r < 0 ∧ 2 * (lam + 1 - alpha) + r < 0 ∧
      0 < lam * (lam + 1 - alpha) * (r - 2 * lam) := by
  let t := 4 / (p - 2)
  have denominator_positive : 0 < p - 2 := by linarith
  have ht : 0 < t := div_pos (by norm_num) denominator_positive
  have damping_t : 5 + 2 * t < alpha := by
    dsimp [t]
    convert hdamping using 1 <;> ring
  let r := growthOnlyLyapunovPower p
  let lam := growthOnlyLambda alpha p
  let xi := lam * (lam + 1 - alpha)
  have r_eq : r = 1 + t := by rfl
  have lam_eq : lam = alpha - 2 - t := by
    dsimp [lam, growthOnlyLambda, growthOnlyLyapunovPower, t]
    ring
  have hr : 0 < r := by rw [r_eq]; linarith
  have hlam : 0 < lam := by rw [lam_eq]; linarith
  have hlam_upper : lam ≤ alpha - 1 := by rw [lam_eq]; linarith
  have balance : lam + 1 - alpha = -r := by rw [lam_eq, r_eq]; ring
  have leading_negative : 2 - lam + r < 0 := by rw [lam_eq, r_eq]; linarith
  have distance_negative : 2 * (lam + 1 - alpha) + r < 0 := by
    rw [balance]
    linarith
  have final_factor : 0 < 2 * lam - r := by rw [lam_eq, r_eq]; linarith
  have cubic_positive : 0 < lam * (lam + 1 - alpha) * (r - 2 * lam) := by
    rw [balance]
    nlinarith [mul_pos (mul_pos hlam hr) final_factor]
  dsimp only
  exact ⟨hr, hlam, hlam_upper,
    by rw [balance]; exact mul_neg_of_pos_of_neg hlam (neg_neg_of_pos hr),
    leading_negative, distance_negative, cubic_positive⟩

/-- The exact damping threshold chooses one onset at which all three
post-(115) normalized coefficients have the margins used in source (55). -/
theorem eventually_growthOnly_normalizedCoefficient_bounds
    {alpha p : ℝ} (hp : 2 < p)
    (hdamping : 5 + 8 / (p - 2) < alpha) :
    let r := growthOnlyLyapunovPower p
    let lam := growthOnlyLambda alpha p
    let xi := lam * (lam + 1 - alpha)
    ∀ᶠ n : ℕ in atTop,
      growthOnlyNormalizedResidualCoefficient lam r n <
          (2 - lam + r) / 2 ∧
        growthOnlyNormalizedVectorCoefficient alpha lam r n < 0 ∧
        growthOnlyNormalizedDistanceCoefficient alpha lam xi r n <
          2 * (lam * (lam + 1 - alpha) * (r - 2 * lam)) := by
  dsimp only
  rcases growthOnly_coefficient_signs hp hdamping with
    ⟨_hr, hlam, _hlam_upper, _hxi, hC1, hC2, hC3⟩
  rcases growthOnly_normalizedCoefficient_limits (alpha := alpha)
      (lam := growthOnlyLambda alpha p)
      (xi := growthOnlyLambda alpha p *
        (growthOnlyLambda alpha p + 1 - alpha))
      (r := growthOnlyLyapunovPower p) hlam.ne' rfl with
    ⟨residual_limit, vector_limit, distance_limit⟩
  exact eventually_normalizedCoefficient_tuple residual_limit vector_limit
    distance_limit hC1 hC2 hC3

/-- Exact source coefficient `B4(n)` after
`xi = lambda * (lambda + 1 - alpha)`.  This is the rational form needed for
the eventual coefficient comparison in Lemma 6. -/
theorem growthOnly_distanceCoefficient_eq_source
    {alpha lam : ℝ} (halpha : 3 < alpha) (n : ℕ) :
    lam * (n : ℝ) -
        lam * (lam + ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) -
        lam * (lam + 1 - alpha) =
      -2 * lam * (lam + 1 - alpha) -
        alpha ^ 2 * lam / (((n + 1 : ℕ) : ℝ) + alpha) := by
  have denominator_positive : 0 < ((n + 1 : ℕ) : ℝ) + alpha := by
    positivity
  unfold shiftedMomentum
  field_simp [ne_of_gt denominator_positive]
  push_cast
  ring

/-- The exact source `B3(n)` kinetic coefficient, with the denominator forced
by the recurrence algebra.  The published display has `n+1-alpha`; the exact
momentum `k=(n+1)^2/(n+1+alpha)` gives the positive denominator
`(n+1+alpha)^2`. -/
theorem growthOnly_incrementCoefficient_eq_source
    {alpha lam : ℝ} (halpha : 0 < alpha) (hlam : lam ≠ 0) (n : ℕ) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    let distanceCoeff :=
      lam * (lam + kNext) + lam * (lam + 1 - alpha) - lam * (n : ℝ)
    let incrementCoeff := kNext * (kNext + lam) +
      lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
    incrementCoeff - distanceCoeff * (kNext + lam) / lam =
      alpha * (lam + 2) - (2 * lam ^ 2 + 2 * lam + 1) +
        alpha ^ 2 *
          ((n : ℝ) * (lam - 2) + lam - 2 - 2 * alpha) /
            ((((n + 1 : ℕ) : ℝ) + alpha) ^ 2) := by
  dsimp only
  have denominator_pos : 0 < ((n + 1 : ℕ) : ℝ) + alpha := by
    positivity
  unfold shiftedMomentum
  field_simp [hlam, ne_of_gt denominator_pos]
  push_cast
  ring

/-- The factored Lemma-5 distance coefficient is exactly the reciprocal-chart
coefficient used by the tuple limit theorem. -/
theorem growthOnly_distanceCoefficient_eq_chart
    {alpha lam : ℝ} (halpha : 0 < alpha) (n : ℕ) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    lam * (lam + kNext) + lam * (lam + 1 - alpha) - lam * (n : ℝ) =
      growthOnlyCoefficientDistance alpha lam n := by
  dsimp only
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have denominator_pos : 0 < ((n + 1 : ℕ) : ℝ) + alpha := by positivity
  unfold shiftedMomentum growthOnlyCoefficientDistance growthOnlyCoefficientZ
  field_simp [ne_of_gt next_pos, ne_of_gt denominator_pos]
  push_cast
  ring

/-- The factored Lemma-5 kinetic coefficient is exactly the corrected
reciprocal-chart coefficient. -/
theorem growthOnly_incrementCoefficient_eq_chart
    {alpha lam : ℝ} (halpha : 0 < alpha) (hlam : lam ≠ 0) (n : ℕ) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    let distanceCoeff :=
      lam * (lam + kNext) + lam * (lam + 1 - alpha) - lam * (n : ℝ)
    let incrementCoeff := kNext * (kNext + lam) +
      lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
    incrementCoeff - distanceCoeff * (kNext + lam) / lam =
      growthOnlyCoefficientKinetic alpha lam n := by
  dsimp only
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have denominator_pos : 0 < ((n + 1 : ℕ) : ℝ) + alpha := by positivity
  unfold shiftedMomentum growthOnlyCoefficientKinetic growthOnlyCoefficientZ
  field_simp [hlam, ne_of_gt next_pos, ne_of_gt denominator_pos]
  push_cast
  ring

def growthOnlyWeightedResidualCoefficient
    (lam r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (n : ℝ) r * ((2 - lam) * (n : ℝ) + 1) +
    r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
      (((n + 1 : ℕ) : ℝ)) ^ 2

def growthOnlyWeightedKineticCoefficient
    (alpha lam r : ℝ) (n : ℕ) : ℝ :=
  let aNext := shiftedMomentum alpha (n + 1)
  let kNext := ((n + 1 : ℕ) : ℝ) * aNext
  let distanceCoeff :=
    lam * (lam + kNext) + lam * (lam + 1 - alpha) - lam * (n : ℝ)
  let incrementCoeff := kNext * (kNext + lam) +
    lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
  Real.rpow (n : ℝ) r *
      (incrementCoeff - distanceCoeff * (kNext + lam) / lam) +
    r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
      lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2

def growthOnlyWeightedVectorCoefficient
    (alpha lam r : ℝ) (n : ℕ) : ℝ :=
  Real.rpow (n : ℝ) r * growthOnlyCoefficientDistance alpha lam n /
      (lam * (((n + 1 : ℕ) : ℝ) *
        growthOnlyCoefficientMomentum alpha n)) +
    r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) +
    2 * abs (growthOnlyWeightedKineticCoefficient alpha lam r n) /
      ((((n + 1 : ℕ) : ℝ) * growthOnlyCoefficientMomentum alpha n) ^ 2)

def growthOnlyWeightedDistanceCoefficient
    (alpha lam xi r : ℝ) (n : ℕ) : ℝ :=
  -Real.rpow (n : ℝ) r * lam * growthOnlyCoefficientDistance alpha lam n /
      (((n + 1 : ℕ) : ℝ) * growthOnlyCoefficientMomentum alpha n) +
    r * Real.rpow (n : ℝ) (r - 1) * xi +
    2 * lam ^ 2 * abs (growthOnlyWeightedKineticCoefficient alpha lam r n) /
      ((((n + 1 : ℕ) : ℝ) * growthOnlyCoefficientMomentum alpha n) ^ 2)

theorem growthOnlyWeightedResidualCoefficient_eq_normalized
    {lam r : ℝ} {n : ℕ} (hn : 1 ≤ n) :
    growthOnlyWeightedResidualCoefficient lam r n =
      Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) *
        growthOnlyNormalizedResidualCoefficient lam r n := by
  have next_ne : (((n + 1 : ℕ) : ℝ)) ≠ 0 := by positivity
  have factor := natCast_rpow_eq_succ_mul_coefficientU (r := r) hn
  have next_power := succ_natCast_rpow_add_one (r := r) n
  have lower_power := succ_natCast_rpow_sub_one_mul (r := r) n
  have lower_scaled :
      r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
          (((n + 1 : ℕ) : ℝ)) ^ 2 =
        r * Real.rpow (((n + 1 : ℕ) : ℝ)) r *
          (((n + 1 : ℕ) : ℝ)) := by
    calc
      r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
            (((n + 1 : ℕ) : ℝ)) ^ 2 =
          r * (Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
            (((n + 1 : ℕ) : ℝ))) * (((n + 1 : ℕ) : ℝ)) := by ring
      _ = r * Real.rpow (((n + 1 : ℕ) : ℝ)) r *
          (((n + 1 : ℕ) : ℝ)) := by rw [lower_power]
  unfold growthOnlyWeightedResidualCoefficient
    growthOnlyNormalizedResidualCoefficient growthOnlyCoefficientZ
  rw [factor, next_power]
  rw [lower_scaled]
  simp_rw [growthOnlyCoefficientU_eq_ratio]
  field_simp [next_ne]

theorem growthOnlyWeightedKineticCoefficient_eq_normalized
    {alpha lam r : ℝ} (halpha : 0 < alpha) (hlam : lam ≠ 0)
    {n : ℕ} (hn : 1 ≤ n) :
    growthOnlyWeightedKineticCoefficient alpha lam r n =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r *
        growthOnlyNormalizedKineticCoefficient alpha lam r n := by
  have factor := natCast_rpow_eq_succ_mul_coefficientU (r := r) hn
  have lower_power := succ_natCast_rpow_sub_one_mul (r := r) n
  have kinetic_chart := growthOnly_incrementCoefficient_eq_chart
    halpha hlam n
  have momentum_chart :=
    growthOnlyCoefficientMomentum_eq_shiftedMomentum halpha n
  unfold growthOnlyWeightedKineticCoefficient
  dsimp only
  rw [factor, kinetic_chart, ← momentum_chart]
  unfold growthOnlyNormalizedKineticCoefficient
  rw [← lower_power]
  ring

theorem growthOnlyWeightedVectorCoefficient_eq_normalized
    {alpha lam r : ℝ} (halpha : 0 < alpha) (hlam : lam ≠ 0)
    {n : ℕ} (hn : 1 ≤ n) :
    growthOnlyWeightedVectorCoefficient alpha lam r n =
      Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
        growthOnlyNormalizedVectorCoefficient alpha lam r n := by
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have momentum_pos : 0 < growthOnlyCoefficientMomentum alpha n := by
    rw [growthOnlyCoefficientMomentum_eq_shiftedMomentum halpha n]
    unfold shiftedMomentum
    positivity
  have factor := natCast_rpow_eq_succ_mul_coefficientU (r := r) hn
  have lower_power := succ_natCast_rpow_sub_one_mul (r := r) n
  have kinetic_chart := growthOnlyWeightedKineticCoefficient_eq_normalized
    (r := r) halpha hlam hn
  have power_nonneg : 0 ≤ Real.rpow (((n + 1 : ℕ) : ℝ)) r :=
    Real.rpow_nonneg next_pos.le r
  have abs_power : |Real.rpow (((n + 1 : ℕ) : ℝ)) r| =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r := abs_of_nonneg power_nonneg
  unfold growthOnlyWeightedVectorCoefficient
    growthOnlyNormalizedVectorCoefficient
  rw [factor, kinetic_chart]
  rw [abs_mul, abs_power]
  rw [← lower_power]
  unfold growthOnlyCoefficientZ
  field_simp [hlam, ne_of_gt next_pos, ne_of_gt momentum_pos]

theorem growthOnlyWeightedDistanceCoefficient_eq_normalized
    {alpha lam xi r : ℝ} (halpha : 0 < alpha) (hlam : lam ≠ 0)
    {n : ℕ} (hn : 1 ≤ n) :
    growthOnlyWeightedDistanceCoefficient alpha lam xi r n =
      Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
        growthOnlyNormalizedDistanceCoefficient alpha lam xi r n := by
  have next_pos : 0 < (((n + 1 : ℕ) : ℝ)) := by positivity
  have momentum_pos : 0 < growthOnlyCoefficientMomentum alpha n := by
    rw [growthOnlyCoefficientMomentum_eq_shiftedMomentum halpha n]
    unfold shiftedMomentum
    positivity
  have factor := natCast_rpow_eq_succ_mul_coefficientU (r := r) hn
  have factor_previous :=
    natCast_rpow_eq_succ_mul_coefficientU (r := r - 1) hn
  have lower_power := succ_natCast_rpow_sub_one_mul (r := r) n
  have kinetic_chart := growthOnlyWeightedKineticCoefficient_eq_normalized
    (r := r) halpha hlam hn
  have power_nonneg : 0 ≤ Real.rpow (((n + 1 : ℕ) : ℝ)) r :=
    Real.rpow_nonneg next_pos.le r
  have abs_power : |Real.rpow (((n + 1 : ℕ) : ℝ)) r| =
      Real.rpow (((n + 1 : ℕ) : ℝ)) r := abs_of_nonneg power_nonneg
  unfold growthOnlyWeightedDistanceCoefficient
    growthOnlyNormalizedDistanceCoefficient
  rw [factor, factor_previous, kinetic_chart]
  rw [abs_mul, abs_power]
  rw [← lower_power]
  unfold growthOnlyCoefficientZ
  field_simp [ne_of_gt next_pos, ne_of_gt momentum_pos]

/-- The exact source coefficient `B4(n)` is eventually positive.  This is the
first coefficient-sign return needed to discard the projection-motion term in
weighted Lemma 6. -/
theorem eventually_growthOnly_distanceCoefficient_pos
    {alpha lam r : ℝ} (halpha : 3 < alpha) (hlam : 0 < lam) (hr : 0 < r)
    (balance : lam + 1 - alpha = -r) :
    ∀ᶠ n : ℕ in atTop,
      0 < lam * (n : ℝ) -
        lam * (lam + ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) -
        lam * (lam + 1 - alpha) := by
  obtain ⟨N, hN⟩ := exists_nat_gt (alpha ^ 2 / r)
  filter_upwards [eventually_ge_atTop N] with n hn
  rw [growthOnly_distanceCoefficient_eq_source halpha n, balance]
  have hN_real : (N : ℝ) ≤ (n : ℝ) := by
    exact_mod_cast hn
  have denominator_positive : 0 < ((n + 1 : ℕ) : ℝ) + alpha := by
    positivity
  have square_lt_Nr : alpha ^ 2 < (N : ℝ) * r := by
    exact (div_lt_iff₀ hr).mp hN
  have square_lt_denominator_r :
      alpha ^ 2 < (((n + 1 : ℕ) : ℝ) + alpha) * r := by
    have N_lt_denominator :
        (N : ℝ) < ((n + 1 : ℕ) : ℝ) + alpha := by
      push_cast
      linarith
    nlinarith [mul_lt_mul_of_pos_right N_lt_denominator hr]
  have ratio_lt : alpha ^ 2 / (((n + 1 : ℕ) : ℝ) + alpha) < r :=
    (div_lt_iff₀ denominator_positive).2 (by
      simpa [mul_comm] using square_lt_denominator_r)
  have scaled_ratio_lt :
      alpha ^ 2 * lam / (((n + 1 : ℕ) : ℝ) + alpha) < lam * r := by
    calc
      alpha ^ 2 * lam / (((n + 1 : ℕ) : ℝ) + alpha) =
          lam * (alpha ^ 2 / (((n + 1 : ℕ) : ℝ) + alpha)) := by ring
      _ < lam * r := mul_lt_mul_of_pos_left ratio_lt hlam
  nlinarith

theorem growthOnlyEnergyVector_sq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 =
      lam ^ 2 * growthOnlyDistanceSq objective is_minimizer orbit n +
      ((n : ℝ) * shiftedMomentum alpha n) ^ 2 *
        growthOnlyIncrementSq orbit n +
      2 * lam * ((n : ℝ) * shiftedMomentum alpha n) *
        inner ℝ
          (shiftedOrbit orbit n -
            growthOnlyProjection objective is_minimizer orbit n)
          (shiftedOrbit orbit n - shiftedOrbit orbit (n - 1)) := by
  unfold growthOnlyEnergyVector growthOnlyDistanceSq growthOnlyIncrementSq
  rw [norm_smul_add_smul_sq]
  ring

theorem growthOnlyEnergyVector_sq_eq_expansion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 =
      growthOnlyEnergyVectorExpansion lam alpha objective is_minimizer orbit n := by
  simpa [growthOnlyEnergyVector, growthOnlyEnergyVectorExpansion,
    growthOnlyDistanceSq, growthOnlyIncrementSq,
    growthOnlyProjectionIncrementSq] using
    projectionEnergyVector_sq_rewrite lam
      ((n : ℝ) * shiftedMomentum alpha n)
      (shiftedOrbit orbit (n - 1)) (shiftedOrbit orbit n)
      (growthOnlyProjection objective is_minimizer orbit (n - 1))
      (growthOnlyProjection objective is_minimizer orbit n)

theorem growthOnlyEnergyVector_sq_difference_eq_expansion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
        ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2 =
      growthOnlyEnergyVectorExpansion lam alpha objective is_minimizer orbit (n + 1) -
        growthOnlyEnergyVectorExpansion lam alpha objective is_minimizer orbit n := by
  rw [growthOnlyEnergyVector_sq_eq_expansion,
    growthOnlyEnergyVector_sq_eq_expansion]

/-- Exact pre-inequality increment of the 2024 energy.  This is the algebraic
entry point for source Lemma 5; the two Lemma-3 inequalities are applied only
after this identity. -/
theorem growthOnlyEnergy_increment
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam xi alpha s : ℝ)
    (objective : C11Objective E L) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) :
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n =
      ((n + 1 : ℕ) : ℝ) ^ 2 *
          growthOnlyResidual objective minimizer orbit s (n + 1) -
        (n : ℝ) ^ 2 * growthOnlyResidual objective minimizer orbit s n +
      (‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
        ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2) +
      xi * (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
        growthOnlyDistanceSq objective is_minimizer orbit n) +
      lam * (((n + 1 : ℕ) : ℝ) * (shiftedMomentum alpha (n + 1)) ^ 2 *
          growthOnlyIncrementSq orbit (n + 1) -
        (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n) := by
  unfold growthOnlyEnergy
  ring

/-- Source (42) on the exact shifted recurrence. -/
theorem C11Objective.growthOnlyResidual_difference_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (minimizer : E) (orbit : ℕ → E)
    (follows : NAGCD alpha s objective.gradient orbit) (n : ℕ) :
    growthOnlyResidual objective minimizer orbit s (n + 1) -
        growthOnlyResidual objective minimizer orbit s n ≤
      (shiftedMomentum alpha n) ^ 2 * growthOnlyIncrementSq orbit n -
        growthOnlyIncrementSq orbit (n + 1) := by
  let xPrev := shiftedOrbit orbit (n - 1)
  let xCur := shiftedOrbit orbit n
  let query := xCur + shiftedMomentum alpha n • (xCur - xPrev)
  let xNext := shiftedOrbit orbit (n + 1)
  have step : xNext = query - s • objective.gradient query := by
    simpa [xPrev, xCur, query, xNext] using follows.shifted_recurrence n
  have descent := objective.gradientStep_descent_reduced hL hs hstepL
    xCur query xNext step
  have query_gap : query - xCur =
      shiftedMomentum alpha n • (xCur - xPrev) := by
    dsimp [query]
    module
  rw [query_gap, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs] at descent
  dsimp [growthOnlyResidual, growthOnlyIncrementSq, xPrev, xCur, xNext] at *
  nlinarith

/-- Fully expanded source (43) for the shifted orbit and its chosen nearest
minimizers. -/
theorem C11Objective.growthOnlyResidual_projection_expanded_le
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    growthOnlyResidual objective minimizer orbit s (n + 1) ≤
      (1 + shiftedMomentum alpha n) *
          growthOnlyDistanceSq objective is_minimizer orbit n +
      ((shiftedMomentum alpha n) ^ 2 + shiftedMomentum alpha n) *
          growthOnlyIncrementSq orbit n -
      shiftedMomentum alpha n *
          growthOnlyDistanceSq objective is_minimizer orbit (n - 1) -
      growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
      growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
      shiftedMomentum alpha n *
          growthOnlyProjectionIncrementSq objective is_minimizer orbit n +
      2 * shiftedMomentum alpha n * inner ℝ
        (shiftedOrbit orbit (n - 1) -
          growthOnlyProjection objective is_minimizer orbit (n - 1))
        (growthOnlyProjection objective is_minimizer orbit n -
          growthOnlyProjection objective is_minimizer orbit (n - 1)) -
      2 * inner ℝ
        (shiftedOrbit orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit (n + 1))
        (growthOnlyProjection objective is_minimizer orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit n) := by
  let xPrev := shiftedOrbit orbit (n - 1)
  let xCur := shiftedOrbit orbit n
  let xNext := shiftedOrbit orbit (n + 1)
  let pPrev := growthOnlyProjection objective is_minimizer orbit (n - 1)
  let pCur := growthOnlyProjection objective is_minimizer orbit n
  let pNext := growthOnlyProjection objective is_minimizer orbit (n + 1)
  let query := xCur + shiftedMomentum alpha n • (xCur - xPrev)
  have step : xNext = query - s • objective.gradient query := by
    simpa [xPrev, xCur, query, xNext] using follows.shifted_recurrence n
  have p_value : objective.value pCur = objective.value pNext := by
    exact (globalMinimizerSet_value_eq objective is_minimizer
      (nearestGlobalMinimizer_mem objective is_minimizer xCur)).trans
      (globalMinimizerSet_value_eq objective is_minimizer
        (nearestGlobalMinimizer_mem objective is_minimizer xNext)).symm
  have descent := (objective.growthOnly_descent_inequalities hL hs hstepL
    (shiftedMomentum alpha n) xPrev xCur query xNext pPrev pCur pNext
    (by rfl) step p_value).2
  have pNext_value : objective.value pNext = objective.value minimizer :=
    globalMinimizerSet_value_eq objective is_minimizer
      (nearestGlobalMinimizer_mem objective is_minimizer xNext)
  rw [pNext_value] at descent
  simpa [growthOnlyResidual, growthOnlyDistanceSq, growthOnlyIncrementSq,
    growthOnlyProjectionIncrementSq, xPrev, xCur, xNext, pPrev, pCur, pNext]
    using descent

/-- The right side of source (43), packaged for the energy combination. -/
def growthOnlyProjectionDescentRHS
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ) : ℝ :=
  (1 + shiftedMomentum alpha n) *
      growthOnlyDistanceSq objective is_minimizer orbit n +
    ((shiftedMomentum alpha n) ^ 2 + shiftedMomentum alpha n) *
      growthOnlyIncrementSq orbit n -
    shiftedMomentum alpha n *
      growthOnlyDistanceSq objective is_minimizer orbit (n - 1) -
    growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
    growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
    shiftedMomentum alpha n *
      growthOnlyProjectionIncrementSq objective is_minimizer orbit n +
    2 * shiftedMomentum alpha n * inner ℝ
      (shiftedOrbit orbit (n - 1) -
        growthOnlyProjection objective is_minimizer orbit (n - 1))
      (growthOnlyProjection objective is_minimizer orbit n -
        growthOnlyProjection objective is_minimizer orbit (n - 1)) -
    2 * inner ℝ
      (shiftedOrbit orbit (n + 1) -
        growthOnlyProjection objective is_minimizer orbit (n + 1))
      (growthOnlyProjection objective is_minimizer orbit (n + 1) -
        growthOnlyProjection objective is_minimizer orbit n)

theorem C11Objective.growthOnlyResidual_projection_le_packaged
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    growthOnlyResidual objective minimizer orbit s (n + 1) ≤
      growthOnlyProjectionDescentRHS alpha objective is_minimizer orbit n := by
  simpa [growthOnlyProjectionDescentRHS] using
    objective.growthOnlyResidual_projection_expanded_le hL hs hstepL
      minimizer is_minimizer orbit follows n

/-- Source (104)--(106) before expanding the difference of the two `b`
terms. This is the first inequality in the proof of the signed energy
increment and uses only source (42). -/
theorem C11Objective.growthOnlyEnergy_increment_le_raw
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (lam xi : ℝ) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      (2 * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      (n : ℝ) ^ 2 * ((shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n - growthOnlyIncrementSq orbit (n + 1)) +
      (‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
        ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2) +
      xi * (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
        growthOnlyDistanceSq objective is_minimizer orbit n) +
      lam * (((n + 1 : ℕ) : ℝ) * (shiftedMomentum alpha (n + 1)) ^ 2 *
          growthOnlyIncrementSq orbit (n + 1) -
        (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n) := by
  rw [growthOnlyEnergy_increment]
  have descent := objective.growthOnlyResidual_difference_le hL hs hstepL
    minimizer orbit follows n
  have scaled := mul_le_mul_of_nonneg_left descent (sq_nonneg (n : ℝ))
  push_cast
  nlinarith

/-- Source (106)+(107): add the nonnegative slack of projection descent to
the raw energy bound. The displayed form is designed for the subsequent ring
normalization to Lemma 5 coefficients. -/
theorem C11Objective.growthOnlyEnergy_increment_le_after_projection
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (lam xi : ℝ) (hlam : 0 ≤ lam) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      (2 * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      (n : ℝ) ^ 2 * ((shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n - growthOnlyIncrementSq orbit (n + 1)) +
      (‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
        ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit n‖ ^ 2) +
      xi * (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
        growthOnlyDistanceSq objective is_minimizer orbit n) +
      lam * (((n + 1 : ℕ) : ℝ) * (shiftedMomentum alpha (n + 1)) ^ 2 *
          growthOnlyIncrementSq orbit (n + 1) -
        (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n) +
      lam * (n : ℝ) *
        (growthOnlyProjectionDescentRHS alpha objective is_minimizer orbit n -
          growthOnlyResidual objective minimizer orbit s (n + 1)) := by
  have raw := objective.growthOnlyEnergy_increment_le_raw hL hs hstepL
    lam xi minimizer is_minimizer orbit follows n
  have projection := objective.growthOnlyResidual_projection_le_packaged
    hL hs hstepL minimizer is_minimizer orbit follows n
  have multiplier_nonneg : 0 ≤ lam * (n : ℝ) := mul_nonneg hlam (Nat.cast_nonneg n)
  have slack_nonneg :
      0 ≤ lam * (n : ℝ) *
        (growthOnlyProjectionDescentRHS alpha objective is_minimizer orbit n -
          growthOnlyResidual objective minimizer orbit s (n + 1)) :=
    mul_nonneg multiplier_nonneg (sub_nonneg.mpr projection)
  linarith

/-- Source (108): the projection-descent combination after exact ring
normalization. Only the next increment, one distance difference, and the
favorable forward projection terms remain. -/
theorem C11Objective.growthOnlyEnergy_increment_le_normalized
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (lam xi : ℝ) (hlam : 0 ≤ lam) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    let pCur := growthOnlyProjection objective is_minimizer orbit n
    let pNext := growthOnlyProjection objective is_minimizer orbit (n + 1)
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      ((2 - lam) * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      (kNext * (kNext + lam) +
          lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2) *
        growthOnlyIncrementSq orbit (n + 1) +
      (lam * (lam + kNext) + xi - lam * (n : ℝ)) *
        (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
          growthOnlyDistanceSq objective is_minimizer orbit n) -
      lam * (kNext + (n : ℝ)) *
        growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) +
      2 * lam * kNext * inner ℝ
        (shiftedOrbit orbit n - pCur) (pNext - pCur) -
      2 * lam * (n : ℝ) * inner ℝ
        (shiftedOrbit orbit (n + 1) - pNext) (pNext - pCur) := by
  dsimp only
  have combined := objective.growthOnlyEnergy_increment_le_after_projection
    hL hs hstepL lam xi hlam minimizer is_minimizer orbit follows n
  rw [growthOnlyEnergyVector_sq_difference_eq_expansion] at combined
  unfold growthOnlyProjectionDescentRHS growthOnlyEnergyVectorExpansion at combined
  simp only [Nat.add_sub_cancel] at combined
  convert combined using 1 <;> ring

/-- Source (109): all remaining projection-motion terms are nonpositive and
may be discarded. -/
theorem C11Objective.growthOnlyEnergy_increment_le_noProjection
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (halpha : 0 < alpha) (lam xi : ℝ) (hlam : 0 ≤ lam) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      ((2 - lam) * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      (kNext * (kNext + lam) +
          lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2) *
        growthOnlyIncrementSq orbit (n + 1) +
      (lam * (lam + kNext) + xi - lam * (n : ℝ)) *
        (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
          growthOnlyDistanceSq objective is_minimizer orbit n) := by
  dsimp only
  have normalized := objective.growthOnlyEnergy_increment_le_normalized
    hL hs hstepL lam xi hlam minimizer is_minimizer orbit follows n
  dsimp only at normalized
  have denominator_nonneg :
      0 ≤ (((n + 1 : ℕ) : ℝ) + alpha) := by
    positivity
  have aNext_nonneg : 0 ≤ shiftedMomentum alpha (n + 1) := by
    unfold shiftedMomentum
    exact div_nonneg (Nat.cast_nonneg _) denominator_nonneg
  have kNext_nonneg :
      0 ≤ ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) :=
    mul_nonneg (Nat.cast_nonneg _) aNext_nonneg
  have gamma_nonneg :
      0 ≤ growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) :=
    sq_nonneg _
  have current_cross_nonpos :=
    growthOnlyProjection_forward_inner_nonpos objective is_minimizer orbit n
  have next_cross_nonneg :=
    (nearestGlobalMinimizer_motion_signs objective is_minimizer
      (shiftedOrbit orbit n) (shiftedOrbit orbit (n + 1))).1
  have gamma_term_nonpos :
      -lam * (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) + (n : ℝ)) *
          growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) ≤ 0 := by
    have coefficient_nonpos :
        -lam * (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) +
          (n : ℝ)) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr hlam)
        (add_nonneg kNext_nonneg (Nat.cast_nonneg n))
    exact mul_nonpos_of_nonpos_of_nonneg coefficient_nonpos gamma_nonneg
  have current_term_nonpos :
      2 * lam * (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) *
        inner ℝ
          (shiftedOrbit orbit n -
            growthOnlyProjection objective is_minimizer orbit n)
          (growthOnlyProjection objective is_minimizer orbit (n + 1) -
            growthOnlyProjection objective is_minimizer orbit n) ≤ 0 := by
    exact mul_nonpos_of_nonneg_of_nonpos
      (mul_nonneg (mul_nonneg (by positivity) hlam) kNext_nonneg)
      current_cross_nonpos
  have next_term_nonpos :
      -2 * lam * (n : ℝ) * inner ℝ
        (shiftedOrbit orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit (n + 1))
        (growthOnlyProjection objective is_minimizer orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit n) ≤ 0 := by
    have coefficient_nonneg : 0 ≤ 2 * lam * (n : ℝ) := by positivity
    have coefficient_nonpos : -2 * lam * (n : ℝ) ≤ 0 := by
      nlinarith
    exact mul_nonpos_of_nonpos_of_nonneg coefficient_nonpos next_cross_nonneg
  linarith

/-- Source (110): solve the next instance of (102) for the consecutive
distance difference. -/
theorem growthOnlyDistanceSq_sub_succ
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (lam alpha : ℝ)
    (objective : C11Objective E L) {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (n : ℕ)
    (hlam : lam ≠ 0)
    (hkNext : ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) ≠ 0) :
    let kNext := ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)
    let pCur := growthOnlyProjection objective is_minimizer orbit n
    let pNext := growthOnlyProjection objective is_minimizer orbit (n + 1)
    growthOnlyDistanceSq objective is_minimizer orbit n -
        growthOnlyDistanceSq objective is_minimizer orbit (n + 1) =
      -‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 /
          (lam * kNext) +
      lam / kNext * growthOnlyDistanceSq objective is_minimizer orbit (n + 1) +
      (kNext + lam) / lam * growthOnlyIncrementSq orbit (n + 1) -
      growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) +
      2 * inner ℝ (shiftedOrbit orbit n - pCur) (pNext - pCur) := by
  dsimp only
  have expansion := growthOnlyEnergyVector_sq_eq_expansion lam alpha objective
    is_minimizer orbit (n + 1)
  unfold growthOnlyEnergyVectorExpansion at expansion
  simp only [Nat.add_sub_cancel] at expansion
  have hproduct :
      lam * (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) ≠ 0 :=
    mul_ne_zero hlam hkNext
  have haNext : shiftedMomentum alpha (n + 1) ≠ 0 := by
    intro ha
    apply hkNext
    rw [ha, mul_zero]
  have hnNext : ((n + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  field_simp [hlam, hkNext, hproduct, haNext, hnNext]
  nlinarith

/-- Source (111), equivalently Lemma 5 before expanding its rational
coefficient names. The coefficients are derived from exact momentum algebra,
so the paper's printed `n+1-alpha` denominator is never trusted. -/
theorem C11Objective.growthOnlyEnergy_increment_le_lemma5
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (halpha : 0 < alpha) (lam xi : ℝ) (hlam : 0 < lam) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ)
    (hkNext : ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) ≠ 0) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    let distanceCoeff := lam * (lam + kNext) + xi - lam * (n : ℝ)
    let incrementCoeff := kNext * (kNext + lam) +
      lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
    let pCur := growthOnlyProjection objective is_minimizer orbit n
    let pNext := growthOnlyProjection objective is_minimizer orbit (n + 1)
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      ((2 - lam) * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      distanceCoeff / (lam * kNext) *
          ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
      lam * distanceCoeff / kNext *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) +
      (incrementCoeff - distanceCoeff * (kNext + lam) / lam) *
          growthOnlyIncrementSq orbit (n + 1) +
      distanceCoeff *
        (growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
          2 * inner ℝ (shiftedOrbit orbit n - pCur) (pNext - pCur)) := by
  dsimp only
  have bound := objective.growthOnlyEnergy_increment_le_noProjection
    hL hs hstepL halpha lam xi hlam.le minimizer is_minimizer orbit follows n
  dsimp only at bound
  have distance := growthOnlyDistanceSq_sub_succ lam alpha objective
    is_minimizer orbit n hlam.ne' hkNext
  dsimp only at distance
  have reverse_distance :
      growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
          growthOnlyDistanceSq objective is_minimizer orbit n =
        -(-‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 /
              (lam * (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1))) +
          lam / (((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) *
              growthOnlyDistanceSq objective is_minimizer orbit (n + 1) +
          ((((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) + lam) / lam *
              growthOnlyIncrementSq orbit (n + 1) -
          growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) +
          2 * inner ℝ
            (shiftedOrbit orbit n -
              growthOnlyProjection objective is_minimizer orbit n)
            (growthOnlyProjection objective is_minimizer orbit (n + 1) -
              growthOnlyProjection objective is_minimizer orbit n)) := by
    linarith
  rw [reverse_distance] at bound
  convert bound using 1 <;> ring

/-- Source (113), specialized to the exact factored Lemma-5 coefficients.
The upper weight difference multiplies only the nonnegative part of the next
energy; the negative `xi * h` term uses the lower difference bound. -/
theorem C11Objective.growthOnlyWeightedEnergy_increment_le_lemma5
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (r lam xi : ℝ) (hr : 1 ≤ r) (halpha : 0 < alpha) (hlam : 0 < lam)
    (hxi : xi ≤ 0) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) (hn : 1 ≤ n)
    (hkNext : ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) ≠ 0) :
    let aNext := shiftedMomentum alpha (n + 1)
    let kNext := ((n + 1 : ℕ) : ℝ) * aNext
    let distanceCoeff := lam * (lam + kNext) + xi - lam * (n : ℝ)
    let incrementCoeff := kNext * (kNext + lam) +
      lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
    let pCur := growthOnlyProjection objective is_minimizer orbit n
    let pNext := growthOnlyProjection objective is_minimizer orbit (n + 1)
    growthOnlyWeightedEnergy r lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyWeightedEnergy r lam xi alpha s objective minimizer is_minimizer orbit n ≤
      Real.rpow (n : ℝ) r *
        (((2 - lam) * (n : ℝ) + 1) *
            growthOnlyResidual objective minimizer orbit s (n + 1) +
          distanceCoeff / (lam * kNext) *
            ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 -
          lam * distanceCoeff / kNext *
            growthOnlyDistanceSq objective is_minimizer orbit (n + 1) +
          (incrementCoeff - distanceCoeff * (kNext + lam) / lam) *
            growthOnlyIncrementSq orbit (n + 1) +
          distanceCoeff *
            (growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
              2 * inner ℝ (shiftedOrbit orbit n - pCur) (pNext - pCur))) +
      r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
        growthOnlyEnergyPositivePart lam alpha s objective minimizer
          is_minimizer orbit (n + 1) +
      r * Real.rpow (n : ℝ) (r - 1) *
        (xi * growthOnlyDistanceSq objective is_minimizer orbit (n + 1)) := by
  dsimp only
  have increment := objective.growthOnlyEnergy_increment_le_lemma5
    hL hs hstepL halpha lam xi hlam minimizer is_minimizer orbit follows n hkNext
  dsimp only at increment
  have energy_split := growthOnlyEnergy_eq_positivePart_add_distance
    lam xi alpha s objective minimizer is_minimizer orbit (n + 1)
  have positive_part_nonneg :
      0 ≤ growthOnlyEnergyPositivePart lam alpha s objective minimizer
        is_minimizer orbit (n + 1) :=
    growthOnlyEnergyPositivePart_nonneg (alpha := alpha)
      is_minimizer hs hlam.le orbit (n + 1)
  have distance_nonneg :
      0 ≤ growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
    unfold growthOnlyDistanceSq
    positivity
  have weighted := signedWeightedIncrement_le hr hn increment energy_split
    positive_part_nonneg distance_nonneg hxi
  unfold growthOnlyWeightedEnergy
  exact weighted

/-- Exact post-(115) form of weighted Lemma 6.  The kinetic term is absorbed
once into the vector and distance coefficients, and the favorable projection
bracket is discarded only under its exact eventual sign. -/
theorem C11Objective.growthOnlyWeightedEnergy_increment_le_postKinetic
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (r lam xi : ℝ) (hr : 1 ≤ r) (halpha : 0 < alpha) (hlam : 0 < lam)
    (hxi_nonpos : xi ≤ 0) (hxi : xi = lam * (lam + 1 - alpha)) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) (hn : 1 ≤ n)
    (hkNext : ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) ≠ 0)
    (hdistanceCoeff :
      lam * (lam + ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) +
          xi - lam * (n : ℝ) < 0) :
    growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
          is_minimizer orbit (n + 1) -
        growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
          is_minimizer orbit n ≤
      growthOnlyWeightedResidualCoefficient lam r n *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
        growthOnlyWeightedVectorCoefficient alpha lam r n *
          ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2 +
        growthOnlyWeightedDistanceCoefficient alpha lam xi r n *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
  subst xi
  have weighted := objective.growthOnlyWeightedEnergy_increment_le_lemma5
    hL hs hstepL r lam (lam * (lam + 1 - alpha)) hr halpha hlam hxi_nonpos minimizer is_minimizer
    orbit follows n hn hkNext
  dsimp only at weighted
  unfold growthOnlyEnergyPositivePart at weighted
  let aNext := shiftedMomentum alpha (n + 1)
  let kNext := ((n + 1 : ℕ) : ℝ) * aNext
  let distanceCoeff := lam * (lam + kNext) + lam * (lam + 1 - alpha) - lam * (n : ℝ)
  let incrementCoeff := kNext * (kNext + lam) +
    lam * ((n + 1 : ℕ) : ℝ) * aNext ^ 2 - (n : ℝ) ^ 2
  let vectorSq :=
    ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit (n + 1)‖ ^ 2
  let distanceSq := growthOnlyDistanceSq objective is_minimizer orbit (n + 1)
  let incrementSq := growthOnlyIncrementSq orbit (n + 1)
  let residual := growthOnlyResidual objective minimizer orbit s (n + 1)
  let bracket :=
    growthOnlyProjectionIncrementSq objective is_minimizer orbit (n + 1) -
      2 * inner ℝ
        (shiftedOrbit orbit n - growthOnlyProjection objective is_minimizer orbit n)
        (growthOnlyProjection objective is_minimizer orbit (n + 1) -
          growthOnlyProjection objective is_minimizer orbit n)
  let vectorCoeff := Real.rpow (n : ℝ) r * distanceCoeff / (lam * kNext) +
    r * Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1)
  let distanceSqCoeff :=
    -Real.rpow (n : ℝ) r * lam * distanceCoeff / kNext +
      r * Real.rpow (n : ℝ) (r - 1) * (lam * (lam + 1 - alpha))
  let kineticCoeff := growthOnlyWeightedKineticCoefficient alpha lam r n
  have regrouped :
      growthOnlyWeightedEnergy r lam (lam * (lam + 1 - alpha)) alpha s objective minimizer
            is_minimizer orbit (n + 1) -
          growthOnlyWeightedEnergy r lam (lam * (lam + 1 - alpha)) alpha s objective minimizer
            is_minimizer orbit n ≤
        growthOnlyWeightedResidualCoefficient lam r n * residual +
          vectorCoeff * vectorSq + distanceSqCoeff * distanceSq +
          kineticCoeff * incrementSq +
          Real.rpow (n : ℝ) r * distanceCoeff * bracket := by
    calc
      _ ≤ _ := weighted
      _ = _ := by
        dsimp [aNext, kNext, distanceCoeff, incrementCoeff, vectorSq,
          distanceSq, incrementSq, residual, bracket, vectorCoeff,
          distanceSqCoeff, kineticCoeff, growthOnlyWeightedResidualCoefficient,
          growthOnlyWeightedKineticCoefficient]
        ring
  have increment_nonneg : 0 ≤ incrementSq := by
    dsimp [incrementSq, growthOnlyIncrementSq]
    positivity
  have vector_nonneg : 0 ≤ vectorSq := by dsimp [vectorSq]; positivity
  have distance_nonneg : 0 ≤ distanceSq := by
    dsimp [distanceSq, growthOnlyDistanceSq]
    positivity
  have scale_pos : 0 < kNext ^ 2 := by
    dsimp [kNext]
    exact sq_pos_of_ne_zero hkNext
  have bridge : incrementSq ≤ 2 / (kNext ^ 2) * vectorSq +
      (2 * lam ^ 2) / (kNext ^ 2) * distanceSq := by
    dsimp [incrementSq, vectorSq, distanceSq, kNext]
    exact growthOnlyIncrementSq_le_energyVector lam alpha objective
      is_minimizer orbit (n + 1) hkNext
  have eliminated := eliminate_nonnegative_kinetic_term
    (A := growthOnlyWeightedResidualCoefficient lam r n * residual)
    (B := vectorCoeff) (H := distanceSqCoeff) (D := kineticCoeff)
    (U := |kineticCoeff|) (scale := kNext ^ 2) (lam := lam)
    increment_nonneg vector_nonneg distance_nonneg scale_pos
    (le_abs_self kineticCoeff) (abs_nonneg kineticCoeff) bridge
  have bracket_nonneg : 0 ≤ bracket := by
    dsimp [bracket]
    exact growthOnlyProjection_bracket_nonneg objective is_minimizer orbit n
  have distanceCoeff_neg : distanceCoeff < 0 := by
    simpa [distanceCoeff, kNext, aNext] using hdistanceCoeff
  have projection_nonpos :
      Real.rpow (n : ℝ) r * distanceCoeff * bracket ≤ 0 := by
    exact mul_nonpos_of_nonpos_of_nonneg
      (mul_nonpos_of_nonneg_of_nonpos (Real.rpow_nonneg (Nat.cast_nonneg n) r)
        distanceCoeff_neg.le) bracket_nonneg
  have post_bound :
      growthOnlyWeightedEnergy r lam (lam * (lam + 1 - alpha)) alpha s objective minimizer
            is_minimizer orbit (n + 1) -
          growthOnlyWeightedEnergy r lam (lam * (lam + 1 - alpha)) alpha s objective minimizer
            is_minimizer orbit n ≤
        growthOnlyWeightedResidualCoefficient lam r n * residual +
          (vectorCoeff + 2 * |kineticCoeff| / (kNext ^ 2)) * vectorSq +
          (distanceSqCoeff + 2 * lam ^ 2 * |kineticCoeff| / (kNext ^ 2)) *
            distanceSq := by
    linarith
  have distanceCoeff_chart :
      distanceCoeff = growthOnlyCoefficientDistance alpha lam n := by
    dsimp [distanceCoeff, kNext, aNext]
    exact growthOnly_distanceCoefficient_eq_chart (lam := lam) halpha n
  have momentum_chart :=
    growthOnlyCoefficientMomentum_eq_shiftedMomentum halpha n
  simpa [residual, vectorSq, distanceSq, vectorCoeff, distanceSqCoeff,
    kineticCoeff, kNext, aNext, distanceCoeff,
    growthOnlyWeightedVectorCoefficient, growthOnlyWeightedDistanceCoefficient,
    distanceCoeff_chart, momentum_chart] using post_bound

/-- The raw source increment with both `b` terms rewritten through (102).
This exposes exactly the distance, increment, projection-motion, and residual
terms that the second Lemma-3 inequality combines in source (107). -/
theorem C11Objective.growthOnlyEnergy_increment_le_expansion
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (lam xi : ℝ) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit)
    (n : ℕ) :
    growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit n ≤
      (2 * (n : ℝ) + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
      (n : ℝ) ^ 2 * ((shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n - growthOnlyIncrementSq orbit (n + 1)) +
      (growthOnlyEnergyVectorExpansion lam alpha objective is_minimizer orbit (n + 1) -
        growthOnlyEnergyVectorExpansion lam alpha objective is_minimizer orbit n) +
      xi * (growthOnlyDistanceSq objective is_minimizer orbit (n + 1) -
        growthOnlyDistanceSq objective is_minimizer orbit n) +
      lam * (((n + 1 : ℕ) : ℝ) * (shiftedMomentum alpha (n + 1)) ^ 2 *
          growthOnlyIncrementSq orbit (n + 1) -
        (n : ℝ) * (shiftedMomentum alpha n) ^ 2 *
          growthOnlyIncrementSq orbit n) := by
  have raw := objective.growthOnlyEnergy_increment_le_raw hL hs hstepL
    lam xi minimizer is_minimizer orbit follows n
  rw [growthOnlyEnergyVector_sq_difference_eq_expansion] at raw
  exact raw

end NAGPointwiseRates


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/GrowthOnlyWeighted.lean <==
import NAGConvergence.GrowthOnly

open Filter Set Topology

namespace NAGPointwiseRates

/-! This ordered layer consumes the complete coefficient/absorption trunk and
returns the source two-term weighted recurrence. -/

/-- Source (57): after the common coefficient onset, the signed weighted
energy increment has only the leading residual and distance terms. -/
theorem C11Objective.eventually_growthOnlyWeightedEnergy_increment_le_twoTerms
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L alpha s p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 ≤ s) (hstepL : s * L ≤ 1)
    (hp : 2 < p) (hdamping : 5 + 8 / (p - 2) < alpha)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit) :
    let r := growthOnlyLyapunovPower p
    let lam := growthOnlyLambda alpha p
    let xi := lam * (lam + 1 - alpha)
    ∀ᶠ n : ℕ in atTop,
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
            is_minimizer orbit (n + 1) -
          growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
            is_minimizer orbit n ≤
        ((2 - lam + r) / 2) *
            Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) *
              growthOnlyResidual objective minimizer orbit s (n + 1) +
          (2 * (lam * (lam + 1 - alpha) * (r - 2 * lam))) *
            Real.rpow (((n + 1 : ℕ) : ℝ)) (r - 1) *
              growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
  dsimp only
  rcases growthOnly_coefficient_signs hp hdamping with
    ⟨hr, hlam, _hlam_upper, hxi, _hC1, _hC2, _hC3⟩
  have denominator_pos : 0 < p - 2 := by linarith
  have hr1 : 1 ≤ growthOnlyLyapunovPower p := by
    unfold growthOnlyLyapunovPower
    have : 0 < 4 / (p - 2) := div_pos (by norm_num) denominator_pos
    linarith
  have fraction_nonneg : 0 ≤ 8 / (p - 2) :=
    (div_pos (by norm_num) denominator_pos).le
  have halpha : 0 < alpha := by linarith
  have halpha3 : 3 < alpha := by linarith
  have balance :
      growthOnlyLambda alpha p + 1 - alpha =
        -growthOnlyLyapunovPower p := by
    unfold growthOnlyLambda growthOnlyLyapunovPower
    ring
  have coefficient_bounds :=
    eventually_growthOnly_normalizedCoefficient_bounds hp hdamping
  have distance_sign := eventually_growthOnly_distanceCoefficient_pos
    halpha3 hlam hr balance
  filter_upwards [coefficient_bounds, distance_sign, eventually_ge_atTop 1]
      with n hcoeff hB4 hn
  rcases hcoeff with ⟨hresidual, hvector, hdistanceNorm⟩
  have momentum_pos : 0 < shiftedMomentum alpha (n + 1) := by
    unfold shiftedMomentum
    positivity
  have kNext_pos :
      0 < ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1) := by
    positivity
  have distanceCoeff_neg :
      growthOnlyLambda alpha p *
            (growthOnlyLambda alpha p +
              ((n + 1 : ℕ) : ℝ) * shiftedMomentum alpha (n + 1)) +
          growthOnlyLambda alpha p *
            (growthOnlyLambda alpha p + 1 - alpha) -
          growthOnlyLambda alpha p * (n : ℝ) < 0 := by
    linarith [hB4]
  have post := objective.growthOnlyWeightedEnergy_increment_le_postKinetic
    hL hs hstepL (growthOnlyLyapunovPower p) (growthOnlyLambda alpha p)
    (growthOnlyLambda alpha p * (growthOnlyLambda alpha p + 1 - alpha))
    hr1 halpha hlam hxi.le rfl minimizer is_minimizer orbit follows n hn
    kNext_pos.ne' distanceCoeff_neg
  rw [growthOnlyWeightedResidualCoefficient_eq_normalized hn,
    growthOnlyWeightedVectorCoefficient_eq_normalized halpha hlam.ne' hn,
    growthOnlyWeightedDistanceCoefficient_eq_normalized halpha hlam.ne' hn] at post
  have residual_nonneg :
      0 ≤ growthOnlyResidual objective minimizer orbit s (n + 1) := by
    unfold growthOnlyResidual
    exact mul_nonneg (mul_nonneg (by positivity) hs)
      (sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit (n + 1))))
  have vectorSq_nonneg :
      0 ≤ ‖growthOnlyEnergyVector (growthOnlyLambda alpha p) alpha objective
        is_minimizer orbit (n + 1)‖ ^ 2 := sq_nonneg _
  have distanceSq_nonneg :
      0 ≤ growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
    unfold growthOnlyDistanceSq
    positivity
  have next_residual_scale_nonneg :
      0 ≤ Real.rpow (((n + 1 : ℕ) : ℝ))
        (growthOnlyLyapunovPower p + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) :=
    mul_nonneg (Real.rpow_nonneg (by positivity) _) residual_nonneg
  have next_lower_scale_nonneg :
      0 ≤ Real.rpow (((n + 1 : ℕ) : ℝ))
        (growthOnlyLyapunovPower p - 1) := Real.rpow_nonneg (by positivity) _
  have residual_term :
      Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p + 1) *
          growthOnlyNormalizedResidualCoefficient (growthOnlyLambda alpha p)
            (growthOnlyLyapunovPower p) n *
          growthOnlyResidual objective minimizer orbit s (n + 1) ≤
        ((2 - growthOnlyLambda alpha p + growthOnlyLyapunovPower p) / 2) *
          Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) := by
    calc
      _ = growthOnlyNormalizedResidualCoefficient (growthOnlyLambda alpha p)
            (growthOnlyLyapunovPower p) n *
          (Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p + 1) *
            growthOnlyResidual objective minimizer orbit s (n + 1)) := by ring
      _ ≤ ((2 - growthOnlyLambda alpha p + growthOnlyLyapunovPower p) / 2) *
          (Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p + 1) *
            growthOnlyResidual objective minimizer orbit s (n + 1)) :=
        mul_le_mul_of_nonneg_right hresidual.le next_residual_scale_nonneg
      _ = _ := by ring
  have vector_term_nonpos :
      Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p - 1) *
          growthOnlyNormalizedVectorCoefficient alpha
            (growthOnlyLambda alpha p) (growthOnlyLyapunovPower p) n *
          ‖growthOnlyEnergyVector (growthOnlyLambda alpha p) alpha objective
            is_minimizer orbit (n + 1)‖ ^ 2 ≤ 0 := by
    exact mul_nonpos_of_nonpos_of_nonneg
      (mul_nonpos_of_nonneg_of_nonpos next_lower_scale_nonneg hvector.le)
      vectorSq_nonneg
  have distance_term :
      Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p - 1) *
          growthOnlyNormalizedDistanceCoefficient alpha
            (growthOnlyLambda alpha p)
            (growthOnlyLambda alpha p * (growthOnlyLambda alpha p + 1 - alpha))
            (growthOnlyLyapunovPower p) n *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) ≤
        (2 * (growthOnlyLambda alpha p *
          (growthOnlyLambda alpha p + 1 - alpha) *
          (growthOnlyLyapunovPower p - 2 * growthOnlyLambda alpha p))) *
          Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p - 1) *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
    calc
      _ = growthOnlyNormalizedDistanceCoefficient alpha
            (growthOnlyLambda alpha p)
            (growthOnlyLambda alpha p * (growthOnlyLambda alpha p + 1 - alpha))
            (growthOnlyLyapunovPower p) n *
          (Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p - 1) *
            growthOnlyDistanceSq objective is_minimizer orbit (n + 1)) := by ring
      _ ≤ (2 * (growthOnlyLambda alpha p *
            (growthOnlyLambda alpha p + 1 - alpha) *
            (growthOnlyLyapunovPower p - 2 * growthOnlyLambda alpha p))) *
          (Real.rpow (((n + 1 : ℕ) : ℝ)) (growthOnlyLyapunovPower p - 1) *
            growthOnlyDistanceSq objective is_minimizer orbit (n + 1)) :=
        mul_le_mul_of_nonneg_right hdistanceNorm.le
          (mul_nonneg next_lower_scale_nonneg distanceSq_nonneg)
      _ = _ := by ring
  linarith

/-- A local Hölder lower bound, expressed in the source residual
normalization, controls the squared distance to the minimizer set. -/
theorem growthOnlyDistanceSq_le_residual_rpow
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L p K s : ℝ} {objective : C11Objective E L}
    {minimizer : E} (is_minimizer : IsGlobalMin objective.value minimizer)
    {orbit : ℕ → E} {n : ℕ} (hp : 2 < p) (hK : 0 < K)
    (growth : K * Real.rpow
        (Metric.infDist (shiftedOrbit orbit n) (globalMinimizerSet objective)) p ≤
      growthOnlyResidual objective minimizer orbit s n) :
    growthOnlyDistanceSq objective is_minimizer orbit n ≤
      Real.rpow (growthOnlyResidual objective minimizer orbit s n / K) (2 / p) := by
  let distance := Metric.infDist (shiftedOrbit orbit n)
    (globalMinimizerSet objective)
  have hp_pos : 0 < p := by linarith
  have hdistance : 0 ≤ distance := Metric.infDist_nonneg
  have growth_div : Real.rpow distance p ≤
      growthOnlyResidual objective minimizer orbit s n / K := by
    apply (le_div_iff₀ hK).2
    simpa [distance, mul_comm] using growth
  have powered := Real.rpow_le_rpow (Real.rpow_nonneg hdistance p) growth_div
    (by positivity : 0 ≤ 2 / p)
  have left_identity :
      Real.rpow (Real.rpow distance p) (2 / p) = distance ^ 2 := by
    calc
      Real.rpow (Real.rpow distance p) (2 / p) =
          Real.rpow distance (p * (2 / p)) :=
        (Real.rpow_mul hdistance p (2 / p)).symm
      _ = Real.rpow distance (2 : ℝ) := by
        congr 1
        field_simp [hp_pos.ne']
      _ = distance ^ 2 := Real.rpow_natCast distance 2
  rw [growthOnlyDistanceSq_eq_infDist_sq]
  change distance ^ 2 ≤ _
  rw [← left_identity]
  exact powered

/-- The eventual local growth inequality aligned with the exact shifted
residual and projection distance used by the 2024 energy. -/
theorem HolderGrowth.eventually_growthOnlyDistanceSq_le_residual_rpow
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L alpha s p : ℝ} {objective : C11Objective E L}
    (growth : HolderGrowth objective p) (hL : 0 ≤ L) (hs : 0 < s)
    (hstepL : s * L ≤ 1) (hp : 2 < p) (halpha : 3 ≤ alpha)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ n : ℕ in atTop,
      growthOnlyDistanceSq objective is_minimizer orbit (n + 1) ≤
        Real.rpow
          (growthOnlyResidual objective minimizer orbit s (n + 1) / K)
          (2 / p) := by
  rcases growth.eventually_baseline hL hs hstepL halpha minimizer is_minimizer
    orbit follows with ⟨K, hK, eventually_growth⟩
  let scaledK := 2 * s * K
  have hscaledK : 0 < scaledK := by
    dsimp [scaledK]
    positivity
  refine ⟨scaledK, hscaledK, ?_⟩
  filter_upwards [eventually_growth] with n growth_n
  have scaled_growth :
      scaledK * Real.rpow
          (Metric.infDist (shiftedOrbit orbit (n + 1))
            (globalMinimizerSet objective)) p ≤
        growthOnlyResidual objective minimizer orbit s (n + 1) := by
    have multiplied := mul_le_mul_of_nonneg_left growth_n (by positivity : 0 ≤ 2 * s)
    simpa [scaledK, growthOnlyResidual, mul_assoc] using multiplied
  exact growthOnlyDistanceSq_le_residual_rpow is_minimizer hp hscaledK scaled_growth

/-- Under the source exponent identity, the distance term in (57) is a
sublinear power of the single scaled residual variable. -/
theorem growthOnly_scaledDistanceTerm_le
    {p r K B time residual distanceSq : ℝ}
    (hp : 2 < p) (hK : 0 < K) (hB : 0 ≤ B) (htime : 0 < time)
    (hresidual : 0 ≤ residual)
    (hdistance : distanceSq ≤ Real.rpow (residual / K) (2 / p))
    (hexponent : r - 1 = (r + 1) * (2 / p)) :
    B * Real.rpow time (r - 1) * distanceSq ≤
      (B / Real.rpow K (2 / p)) *
        Real.rpow (Real.rpow time (r + 1) * residual) (2 / p) := by
  have timePower_nonneg : 0 ≤ Real.rpow time (r - 1) :=
    Real.rpow_nonneg htime.le _
  have first := mul_le_mul_of_nonneg_left hdistance
    (mul_nonneg hB timePower_nonneg)
  calc
    B * Real.rpow time (r - 1) * distanceSq ≤
        B * Real.rpow time (r - 1) * Real.rpow (residual / K) (2 / p) := first
    _ = (B / Real.rpow K (2 / p)) *
        Real.rpow (Real.rpow time (r + 1) * residual) (2 / p) := by
      have Kpower_pos : 0 < Real.rpow K (2 / p) :=
        Real.rpow_pos_of_pos hK _
      have time_identity :
          Real.rpow time (r - 1) =
            Real.rpow (Real.rpow time (r + 1)) (2 / p) := by
        rw [hexponent]
        exact Real.rpow_mul htime.le (r + 1) (2 / p)
      have quotient_power :
          Real.rpow (residual / K) (2 / p) =
            Real.rpow residual (2 / p) / Real.rpow K (2 / p) :=
        Real.div_rpow hresidual hK.le (2 / p)
      have product_power :
          Real.rpow (Real.rpow time (r + 1) * residual) (2 / p) =
            Real.rpow (Real.rpow time (r + 1)) (2 / p) *
              Real.rpow residual (2 / p) :=
        Real.mul_rpow (Real.rpow_nonneg htime.le _) hresidual
      rw [time_identity, quotient_power, product_power]
      field_simp [Kpower_pos.ne']

/-- Source (58): Hölder growth turns (57) into a uniformly bounded
one-step increment for the signed weighted energy. -/
theorem C11Objective.exists_growthOnlyWeightedEnergy_increment_bound
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L alpha s p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1)
    (hp : 2 < p) (hdamping : 5 + 8 / (p - 2) < alpha)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (growth : HolderGrowth objective p)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit) :
    let r := growthOnlyLyapunovPower p
    let lam := growthOnlyLambda alpha p
    let xi := lam * (lam + 1 - alpha)
    ∃ D : ℝ, 0 ≤ D ∧ ∀ᶠ n : ℕ in atTop,
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
            is_minimizer orbit (n + 1) -
          growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
            is_minimizer orbit n ≤ D := by
  dsimp only
  rcases growthOnly_coefficient_signs hp hdamping with
    ⟨_hr, _hlam, _hlam_upper, _hxi, hC1, _hC2, hC3⟩
  have halpha : 3 ≤ alpha := by
    have denominator_pos : 0 < p - 2 := by linarith
    have fraction_pos : 0 < 8 / (p - 2) := div_pos (by norm_num) denominator_pos
    linarith
  rcases growth.eventually_growthOnlyDistanceSq_le_residual_rpow
      hL hs hstepL hp halpha minimizer is_minimizer orbit follows with
    ⟨K, hK, eventually_distance⟩
  let c := -(2 - growthOnlyLambda alpha p + growthOnlyLyapunovPower p) / 2
  let B := 2 * (growthOnlyLambda alpha p *
    (growthOnlyLambda alpha p + 1 - alpha) *
    (growthOnlyLyapunovPower p - 2 * growthOnlyLambda alpha p))
  let q := 2 / p
  let z := B / Real.rpow K q
  have hc : 0 < c := by dsimp [c]; linarith
  have hB : 0 ≤ B := by dsimp [B]; positivity
  have hq_pos : 0 < q := by dsimp [q]; positivity
  have hq_lt : q < 1 := by
    dsimp [q]
    apply (div_lt_one (by linarith : 0 < p)).2
    linarith
  have hz : 0 ≤ z := by
    dsimp [z]
    exact div_nonneg hB (Real.rpow_nonneg hK.le _)
  rcases negLinear_add_sublinear_boundedAbove hc hz hq_pos hq_lt with
    ⟨D, hD, scalar_bound⟩
  refine ⟨D, hD, ?_⟩
  have recurrence := objective.eventually_growthOnlyWeightedEnergy_increment_le_twoTerms
    hL hs.le hstepL hp hdamping minimizer is_minimizer orbit follows
  have exponent_identity :
      growthOnlyLyapunovPower p - 1 =
        (growthOnlyLyapunovPower p + 1) * (2 / p) := by
    unfold growthOnlyLyapunovPower
    have hp_ne : p ≠ 0 := by linarith
    have hp2_ne : p - 2 ≠ 0 := by linarith
    field_simp [hp_ne, hp2_ne]
    ring
  filter_upwards [recurrence, eventually_distance] with n increment_n distance_n
  let time : ℝ := ((n + 1 : ℕ) : ℝ)
  let residual := growthOnlyResidual objective minimizer orbit s (n + 1)
  let x := Real.rpow time (growthOnlyLyapunovPower p + 1) * residual
  have htime : 0 < time := by dsimp [time]; positivity
  have hresidual : 0 ≤ residual := by
    dsimp [residual, growthOnlyResidual]
    exact mul_nonneg (mul_nonneg (by positivity) hs.le)
      (sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit (n + 1))))
  have hx : 0 ≤ x := mul_nonneg (Real.rpow_nonneg htime.le _) hresidual
  have distance_term := growthOnly_scaledDistanceTerm_le hp hK hB htime
    hresidual distance_n exponent_identity
  have scalar := scalar_bound x hx
  change B * Real.rpow time (growthOnlyLyapunovPower p - 1) *
      growthOnlyDistanceSq objective is_minimizer orbit (n + 1) ≤
    z * Real.rpow x q at distance_term
  change -c * x + z * Real.rpow x q ≤ D at scalar
  change
    growthOnlyWeightedEnergy (growthOnlyLyapunovPower p)
          (growthOnlyLambda alpha p)
          (growthOnlyLambda alpha p * (growthOnlyLambda alpha p + 1 - alpha))
          alpha s objective minimizer is_minimizer orbit (n + 1) -
        growthOnlyWeightedEnergy (growthOnlyLyapunovPower p)
          (growthOnlyLambda alpha p)
          (growthOnlyLambda alpha p * (growthOnlyLambda alpha p + 1 - alpha))
          alpha s objective minimizer is_minimizer orbit n ≤ D
  calc
    _ ≤ ((2 - growthOnlyLambda alpha p + growthOnlyLyapunovPower p) / 2) * x +
        B * Real.rpow time (growthOnlyLyapunovPower p - 1) *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
      convert increment_n using 1 <;> dsimp [time, residual, x, B] <;> ring
    _ = -c * x + B * Real.rpow time (growthOnlyLyapunovPower p - 1) *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) := by
      dsimp [c]
      ring
    _ ≤ -c * x + z * Real.rpow x q := by linarith
    _ ≤ D := scalar

/-- After dividing by one positive time factor, the signed weighted energy
dominates exactly the residual-minus-distance expression in source (60). -/
theorem growthOnly_scaledResidualDistance_le_weightedEnergy_div
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L r lam xi alpha s : ℝ}
    {objective : C11Objective E L} {minimizer : E}
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (hs : 0 ≤ s) (hlam : 0 ≤ lam) (orbit : ℕ → E) (n : ℕ) :
    let time : ℝ := ((n + 1 : ℕ) : ℝ)
    Real.rpow time (r + 1) *
          growthOnlyResidual objective minimizer orbit s (n + 1) +
        xi * Real.rpow time (r - 1) *
          growthOnlyDistanceSq objective is_minimizer orbit (n + 1) ≤
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
          is_minimizer orbit (n + 1) / time := by
  dsimp only
  let time : ℝ := ((n + 1 : ℕ) : ℝ)
  let residual := growthOnlyResidual objective minimizer orbit s (n + 1)
  let distanceSq := growthOnlyDistanceSq objective is_minimizer orbit (n + 1)
  have htime : 0 < time := by dsimp [time]; positivity
  have hresidual : 0 ≤ residual := by
    dsimp [residual, growthOnlyResidual]
    exact mul_nonneg (mul_nonneg (by positivity) hs)
      (sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit (n + 1))))
  have positivePart_lower :
      time ^ 2 * residual ≤
        growthOnlyEnergyPositivePart lam alpha s objective minimizer
          is_minimizer orbit (n + 1) := by
    unfold growthOnlyEnergyPositivePart
    dsimp [time, residual]
    have vector_nonneg :
        0 ≤ ‖growthOnlyEnergyVector lam alpha objective is_minimizer orbit
          (n + 1)‖ ^ 2 := sq_nonneg _
    have kinetic_nonneg :
        0 ≤ lam * (((n + 1 : ℕ) : ℝ)) *
          shiftedMomentum alpha (n + 1) ^ 2 *
            growthOnlyIncrementSq orbit (n + 1) := by
      exact mul_nonneg
        (mul_nonneg (mul_nonneg hlam (Nat.cast_nonneg (n + 1))) (sq_nonneg _))
        (by unfold growthOnlyIncrementSq; positivity)
    linarith
  have energy_lower :
      time ^ 2 * residual + xi * distanceSq ≤
        growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit
          (n + 1) := by
    rw [growthOnlyEnergy_eq_positivePart_add_distance]
    dsimp [distanceSq]
    linarith
  have weighted_lower :
      Real.rpow time r * (time ^ 2 * residual + xi * distanceSq) ≤
        growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
          is_minimizer orbit (n + 1) := by
    rw [show growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
        is_minimizer orbit (n + 1) = Real.rpow time r *
          growthOnlyEnergy lam xi alpha s objective minimizer is_minimizer orbit
            (n + 1) by rfl]
    exact mul_le_mul_of_nonneg_left energy_lower (Real.rpow_nonneg htime.le _)
  have divided := (div_le_div_iff_of_pos_right htime).2 weighted_lower
  have sub_one := succ_natCast_rpow_sub_one_mul (r := r) n
  have add_one := succ_natCast_rpow_add_one (r := r) n
  change
    Real.rpow time (r + 1) * residual +
        xi * Real.rpow time (r - 1) * distanceSq ≤
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
        is_minimizer orbit (n + 1) / time
  calc
    _ = (Real.rpow time r * (time ^ 2 * residual + xi * distanceSq)) / time := by
      apply (eq_div_iff htime.ne').2
      have sub_one_time : Real.rpow time (r - 1) * time = Real.rpow time r := by
        simpa [time] using sub_one
      have add_one_time : Real.rpow time (r + 1) = Real.rpow time r * time := by
        simpa [time] using add_one
      calc
        (Real.rpow time (r + 1) * residual +
            xi * Real.rpow time (r - 1) * distanceSq) * time =
            (Real.rpow time (r + 1) * time) * residual +
              xi * (Real.rpow time (r - 1) * time) * distanceSq := by ring
        _ = ((Real.rpow time r * time) * time) * residual +
              xi * Real.rpow time r * distanceSq := by
          rw [sub_one_time, add_one_time]
        _ = Real.rpow time r * (time ^ 2 * residual + xi * distanceSq) := by ring
    _ ≤ _ := divided

/-- A one-sided eventual increment bound gives an eventual linear upper bound,
without any sign assumption on the initial value of the sequence.  This is the
finite telescoping step used between source (58) and (59). -/
theorem eventually_le_linear_of_eventually_increment_le
    (sequence : ℕ → ℝ) {incrementBound : ℝ} (hbound : 0 ≤ incrementBound)
    (increment : ∀ᶠ n : ℕ in atTop,
      sequence (n + 1) - sequence n ≤ incrementBound) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ᶠ n : ℕ in atTop, sequence n ≤ C * (n : ℝ) := by
  rcases (eventually_atTop.1 increment) with ⟨start, hstart⟩
  have finite_telescope : ∀ steps : ℕ,
      sequence (start + steps) ≤
        sequence start + (steps : ℝ) * incrementBound := by
    intro steps
    induction steps with
    | zero => simp
    | succ steps ih =>
        have next_increment := hstart (start + steps) (Nat.le_add_right start steps)
        push_cast
        rw [show start + (steps + 1) = start + steps + 1 by omega]
        linarith
  let C := incrementBound + |sequence start|
  have hC : 0 ≤ C := by
    dsimp [C]
    positivity
  refine ⟨C, hC, ?_⟩
  filter_upwards [eventually_ge_atTop start, eventually_ge_atTop 1]
      with n hn_start hn_one
  have telescope := finite_telescope (n - start)
  rw [Nat.add_sub_of_le hn_start] at telescope
  have steps_le : ((n - start : ℕ) : ℝ) ≤ (n : ℝ) := by
    exact_mod_cast Nat.sub_le n start
  have one_le : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn_one
  have initial_le : sequence start ≤ |sequence start| := le_abs_self _
  dsimp [C]
  nlinarith [mul_nonneg hbound (Nat.cast_nonneg (n - start)),
    mul_le_mul_of_nonneg_right steps_le hbound,
    mul_le_mul_of_nonneg_left one_le (abs_nonneg (sequence start))]

/-- Source (59): the bounded increment from (58) telescopes to linear growth
of the signed weighted energy. -/
theorem C11Objective.exists_growthOnlyWeightedEnergy_linear_bound
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L alpha s p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1)
    (hp : 2 < p) (hdamping : 5 + 8 / (p - 2) < alpha)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (growth : HolderGrowth objective p)
    (orbit : ℕ → E) (follows : NAGCD alpha s objective.gradient orbit) :
    let r := growthOnlyLyapunovPower p
    let lam := growthOnlyLambda alpha p
    let xi := lam * (lam + 1 - alpha)
    ∃ C : ℝ, 0 ≤ C ∧ ∀ᶠ n : ℕ in atTop,
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
        is_minimizer orbit n ≤ C * (n : ℝ) := by
  dsimp only
  rcases objective.exists_growthOnlyWeightedEnergy_increment_bound hL hs hstepL
      hp hdamping minimizer is_minimizer growth orbit follows with
    ⟨D, hD, increment⟩
  exact eventually_le_linear_of_eventually_increment_le _ hD increment

/-- The registered 2024 growth-only upper boundary.  This consumes the exact
projection-valued energy, source (57)--(61), and returns through both orbit
shifts to the frozen natural-index rate. -/
theorem sharpPowerBoundary_growthOnly
    {d : ℕ} (hd : 0 < d) (alpha L s p : ℝ)
    (halpha : 3 < alpha) (hL : 0 < L) (hs : 0 < s) (hsL : s < 1 / L)
    (hp : 2 < p) (hdamping : 5 + 8 / (p - 2) < alpha)
    (objective : C11Objective (ModelSpace d) L) (minimizer : ModelSpace d)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (growth : HolderGrowth objective p)
    (orbit : ℕ → ModelSpace d) (follows : NAGCD alpha s objective.gradient orbit) :
    EventualPowerRate p objective minimizer orbit := by
  have hstepL : s * L ≤ 1 := by
    have strict := (lt_div_iff₀ hL).1 hsL
    linarith
  rcases growthOnly_coefficient_signs hp hdamping with
    ⟨_hr, hlam, _hlam_upper, hxi, _hC1, _hC2, _hC3⟩
  rcases objective.exists_growthOnlyWeightedEnergy_linear_bound hL.le hs hstepL
      hp hdamping minimizer is_minimizer growth orbit follows with
    ⟨C, hC, eventually_linear⟩
  have halpha_weak : 3 ≤ alpha := halpha.le
  rcases growth.eventually_growthOnlyDistanceSq_le_residual_rpow
      hL.le hs hstepL hp halpha_weak minimizer is_minimizer orbit follows with
    ⟨K, hK, eventually_distance⟩
  let r := growthOnlyLyapunovPower p
  let lam := growthOnlyLambda alpha p
  let xi := lam * (lam + 1 - alpha)
  let q := 2 / p
  let z := (-xi) / Real.rpow K q
  let M := 2 * max C (Real.rpow (2 * z) (1 / (1 - q)))
  have hq_pos : 0 < q := by dsimp [q]; positivity
  have hq_lt : q < 1 := by
    dsimp [q]
    apply (div_lt_one (by linarith : 0 < p)).2
    linarith
  have hxi_local : xi < 0 := by simpa [xi, lam] using hxi
  have hz : 0 ≤ z := by
    dsimp [z]
    exact div_nonneg (neg_nonneg.mpr hxi_local.le)
      (Real.rpow_nonneg hK.le _)
  have hM : 0 ≤ M := by
    dsimp [M]
    exact mul_nonneg (by norm_num)
      (hC.trans (le_max_left _ _))
  have shift : Tendsto (fun n : ℕ => n + 1) atTop atTop := by
    rw [Filter.tendsto_atTop]
    intro b
    exact Filter.eventually_atTop.2 ⟨b, fun n hn => by omega⟩
  have eventually_linear_succ := shift.eventually eventually_linear
  have eventually_scaled : ∀ᶠ n : ℕ in atTop,
      Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) *
        growthOnlyResidual objective minimizer orbit s (n + 1) ≤ M := by
    filter_upwards [eventually_linear_succ, eventually_distance]
        with n linear_n distance_n
    let time : ℝ := ((n + 1 : ℕ) : ℝ)
    let residual := growthOnlyResidual objective minimizer orbit s (n + 1)
    let distanceSq := growthOnlyDistanceSq objective is_minimizer orbit (n + 1)
    let x := Real.rpow time (r + 1) * residual
    have htime : 0 < time := by dsimp [time]; positivity
    have hresidual : 0 ≤ residual := by
      dsimp [residual, growthOnlyResidual]
      exact mul_nonneg (mul_nonneg (by positivity) hs.le)
        (sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit (n + 1))))
    have hx : 0 ≤ x := mul_nonneg (Real.rpow_nonneg htime.le _) hresidual
    have exponent_identity : r - 1 = (r + 1) * (2 / p) := by
      dsimp [r, growthOnlyLyapunovPower]
      have hp_ne : p ≠ 0 := by linarith
      have hp2_ne : p - 2 ≠ 0 := by linarith
      field_simp [hp_ne, hp2_ne]
      ring
    have distance_scaled := growthOnly_scaledDistanceTerm_le hp hK
      (by norm_num : 0 ≤ (1 : ℝ)) htime hresidual distance_n exponent_identity
    have distance_scaled' : Real.rpow time (r - 1) * distanceSq ≤
        (1 / Real.rpow K (2 / p)) * Real.rpow x (2 / p) := by
      simpa only [one_mul] using distance_scaled
    have energy_lower := growthOnly_scaledResidualDistance_le_weightedEnergy_div
      (r := r) (lam := lam) (xi := xi) (alpha := alpha) (s := s)
      (objective := objective) is_minimizer hs.le hlam.le orbit n
    change x + xi * Real.rpow time (r - 1) * distanceSq ≤
      growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
        is_minimizer orbit (n + 1) / time at energy_lower
    have linear_div :
        growthOnlyWeightedEnergy r lam xi alpha s objective minimizer
            is_minimizer orbit (n + 1) / time ≤ C := by
      apply (div_le_iff₀ htime).2
      simpa [time, r, lam, xi, mul_comm] using linear_n
    have signed_upper : x + xi * Real.rpow time (r - 1) * distanceSq ≤ C :=
      energy_lower.trans linear_div
    have neg_distance_upper :
        (-xi) * (Real.rpow time (r - 1) * distanceSq) ≤
          z * Real.rpow x q := by
      have multiplied := mul_le_mul_of_nonneg_left distance_scaled'
        (neg_nonneg.mpr hxi_local.le)
      calc
        _ ≤ (-xi) * ((1 / Real.rpow K (2 / p)) * Real.rpow x (2 / p)) :=
          multiplied
        _ = z * Real.rpow x q := by dsimp [z, q]; ring
    have self_bound : x ≤ C + z * Real.rpow x q := by
      linarith
    have bounded := sublinear_self_bound hx hC hz hq_pos hq_lt self_bound
    simpa [M, time, residual, x] using bounded
  have twice_shifted_rate :
      EventualPowerRate p objective minimizer (shiftedOrbit (shiftedOrbit orbit)) := by
    refine ⟨M / (2 * s), div_nonneg hM (by positivity), ?_⟩
    filter_upwards [eventually_scaled, eventually_ge_atTop 1]
        with n scaled_n hn
    have hn_real : 0 < (n : ℝ) := by exact_mod_cast hn
    have weight_pos := powerRateWeight_pos (p := p) hn
    have exponent_eq : r + 1 = powerRateExponent p := by
      dsimp [r, growthOnlyLyapunovPower, powerRateExponent]
      have hp2_ne : p - 2 ≠ 0 := by linarith
      field_simp [hp2_ne]
      ring
    have base_le : (n : ℝ) ≤ ((n + 1 : ℕ) : ℝ) := by
      exact_mod_cast Nat.le_succ n
    have weight_le : powerRateWeight p n ≤
        Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) := by
      rw [exponent_eq]
      exact Real.rpow_le_rpow (Nat.cast_nonneg n) base_le
        (powerRateExponent_pos hp).le
    have gap_nonneg :
        0 ≤ objective.value (shiftedOrbit orbit (n + 1)) -
          objective.value minimizer :=
      sub_nonneg.mpr (is_minimizer (shiftedOrbit orbit (n + 1)))
    have weighted_gap_le :
        powerRateWeight p n *
            (2 * s * (objective.value (shiftedOrbit orbit (n + 1)) -
              objective.value minimizer)) ≤ M := by
      calc
        _ ≤ Real.rpow (((n + 1 : ℕ) : ℝ)) (r + 1) *
            (2 * s * (objective.value (shiftedOrbit orbit (n + 1)) -
              objective.value minimizer)) := by
          exact mul_le_mul_of_nonneg_right weight_le
            (mul_nonneg (by positivity) gap_nonneg)
        _ ≤ M := by
          simpa [growthOnlyResidual, mul_assoc] using scaled_n
    have gap_le_constant :
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
          (M / (2 * s)) / powerRateWeight p n := by
      apply (le_div_iff₀ weight_pos).2
      apply (le_div_iff₀ (by positivity : 0 < 2 * s)).2
      nlinarith [weighted_gap_le]
    simpa [shiftedOrbit, Function.comp_apply] using gap_le_constant
  exact EventualPowerRate.of_shifted hp
    (EventualPowerRate.of_shifted hp twice_shifted_rate)

end NAGPointwiseRates


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/PowerSums.lean <==
import NAGConvergence.Core

noncomputable section

open Filter Set Topology

namespace NAGPointwiseRates

/-- The source flatness-growth energy along the exactly shifted orbit. -/
def flatGrowthEnergy
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E]
    {L : ℝ} (objective : C11Objective E L) (minimizer : E)
    (orbit : ℕ → E) (s b beta : ℝ) (n : ℕ) : ℝ :=
  upperEnergy (2 / (beta - 2)) beta
    ((2 / (beta - 2)) * (2 / (beta - 2) + 1 - b)) s
    (nativeTime b n)
    (objective.value (shiftedOrbit orbit n) - objective.value minimizer)
    (shiftedOrbit orbit (n - 1)) (shiftedOrbit orbit n) minimizer

/-- The retained distance forcing in the affine flatness-growth recurrence. -/
def flatGrowthForcing
    {E : Type*} [NormedAddCommGroup E]
    (minimizer : E) (orbit : ℕ → E) (s b beta : ℝ) (n : ℕ) : ℝ :=
  flatGrowthBound beta b * (2 * (2 / (beta - 2)) * (b - 1)) /
      (2 * s * nativeTime b n ^ 2) *
    ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2

/-- The exact one-index source recurrence converted to the affine interface. -/
theorem FlatGrowthRecurrenceAt.to_affine
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s b beta : ℝ} {objective : C11Objective E L}
    {minimizer : E} {orbit : ℕ → E} {n : ℕ}
    (hs : 0 < s) (is_minimizer : IsGlobalMin objective.value minimizer)
    (recurrence : FlatGrowthRecurrenceAt objective minimizer orbit s b beta n) :
    flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
      affineDecayFactor (4 / (beta - 2)) (2 * flatGrowthBound beta b)
          (nativeTime b n) *
        flatGrowthEnergy objective minimizer orbit s b beta n +
      flatGrowthForcing minimizer orbit s b beta n := by
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  have residual_nonnegative :
      0 ≤ objective.value (shiftedOrbit orbit n) - objective.value minimizer := by
    linarith [is_minimizer (shiftedOrbit orbit n)]
  have converted := flatGrowth_scaled_recurrence_to_affine s (4 / (beta - 2))
    (flatGrowthBound beta b) (nativeTime b n)
    (flatGrowthEnergy objective minimizer orbit s b beta n)
    (flatGrowthEnergy objective minimizer orbit s b beta (n + 1))
    (objective.value (shiftedOrbit orbit n) - objective.value minimizer)
    (‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2)
    (2 * (2 / (beta - 2)) * (b - 1)) hs bound_nonnegative
    residual_nonnegative recurrence
  simpa [flatGrowthEnergy, flatGrowthForcing, FlatGrowthRecurrenceAt,
    affineDecayFactor, Nat.add_sub_cancel] using converted

def nativeTimePowerSum (b exponent : ℝ) (start steps : ℕ) : ℝ :=
  ∑ i ∈ Finset.range steps, Real.rpow (nativeTime b (start + i)) exponent

/-- Eventual native-time residual power on the shifted orbit.  This is the
inductive proposition consumed by the finite Part-3 bootstrap. -/
def NativeResidualRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L : ℝ} (b mu : ℝ) (objective : C11Objective E L)
    (minimizer : E) (orbit : ℕ → E) : Prop :=
  ∃ C : ℝ, 0 ≤ C ∧ ∀ᶠ n : ℕ in atTop,
    objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
      C * Real.rpow (nativeTime b (n + 1)) (-mu)

theorem nativeTime_add_index (b : ℝ) (start i : ℕ) :
    nativeTime b (start + i) = nativeTime b start + (i : ℝ) := by
  simp [nativeTime]
  ring

/-- Moving a nonpositive native-time power forward by one index costs at most
the fixed factor `2^mu`. -/
theorem nativeTime_rpow_succ_le_two_mul
    {b mu : ℝ} (hb : 1 ≤ b) (hmu : 0 ≤ mu) (n : ℕ) :
    Real.rpow (nativeTime b (n + 1)) (-mu) ≤
      Real.rpow 2 mu * Real.rpow (nativeTime b (n + 2)) (-mu) := by
  let first := nativeTime b (n + 1)
  let second := nativeTime b (n + 2)
  have first_one : 1 ≤ first := by
    dsimp [first]
    rw [nativeTime_succ]
    have hn : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have first_positive : 0 < first := lt_of_lt_of_le (by norm_num) first_one
  have second_positive : 0 < second := by
    dsimp [second]
    unfold nativeTime
    have hn : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    push_cast
    linarith
  have second_le : second ≤ 2 * first := by
    have second_eq : second = first + 1 := by
      dsimp [first, second]
      rw [show n + 2 = (n + 1) + 1 by omega, nativeTime_add_one]
    rw [second_eq]
    linarith
  have powered : Real.rpow second mu ≤
      Real.rpow 2 mu * Real.rpow first mu := by
    calc
      Real.rpow second mu ≤ Real.rpow (2 * first) mu :=
        Real.rpow_le_rpow second_positive.le second_le hmu
      _ = Real.rpow 2 mu * Real.rpow first mu :=
        Real.mul_rpow (by norm_num) first_positive.le
  change Real.rpow first (-mu) ≤
    Real.rpow 2 mu * Real.rpow second (-mu)
  have first_neg : Real.rpow first (-mu) = (Real.rpow first mu)⁻¹ :=
    Real.rpow_neg first_positive.le mu
  have second_neg : Real.rpow second (-mu) = (Real.rpow second mu)⁻¹ :=
    Real.rpow_neg second_positive.le mu
  rw [first_neg, second_neg]
  have quotient : 1 / Real.rpow first mu ≤
      Real.rpow 2 mu / Real.rpow second mu :=
    (div_le_div_iff₀
      (Real.rpow_pos_of_pos first_positive mu)
      (Real.rpow_pos_of_pos second_positive mu)).2
        (by simpa [mul_comm] using powered)
  simpa only [one_div, div_eq_mul_inv, one_mul] using quotient

theorem real_rpow_neg_one_eq_inv (x : ℝ) :
    Real.rpow x (-1) = x⁻¹ := by
  exact Real.rpow_neg_one x

theorem real_rpow_def_of_pos_eq {x : ℝ} (hx : 0 < x) (exponent : ℝ) :
    Real.rpow x exponent = Real.exp (Real.log x * exponent) := by
  exact Real.rpow_def_of_pos hx exponent

theorem real_rpow_add_eq {x left right : ℝ} (hx : 0 < x) :
    Real.rpow x (left + right) =
      Real.rpow x left * Real.rpow x right := by
  exact Real.rpow_add hx left right

/-- An abstract finite-bootstrap principle.  If every non-goal estimate can
be improved by at least one exponent unit, and stronger exponents imply weaker
ones, only finitely many reinjections are needed.  This is the goal-aware
replacement for the overstrong termination sentence after source (4.54). -/
theorem finite_unit_ascent
    (P : ℝ → Prop) (goal start : ℝ)
    (downward : ∀ {strong weak : ℝ}, weak ≤ strong → P strong → P weak)
    (improve : ∀ mu : ℝ, start ≤ mu → P mu → mu < goal →
      P goal ∨ ∃ next : ℝ, P next ∧ mu + 1 ≤ next)
    (initial : P start) :
    P goal := by
  obtain ⟨steps, steps_large⟩ := exists_nat_gt (goal - start)
  have goal_le : goal ≤ start + (steps : ℝ) := by linarith
  have ascend : ∀ remaining : ℕ, ∀ mu : ℝ, start ≤ mu →
      goal ≤ mu + (remaining : ℝ) → P mu → P goal := by
    intro remaining
    induction remaining with
    | zero =>
        intro mu hstart hgoal hmu
        apply downward (strong := mu) (weak := goal) ?_ hmu
        simpa using hgoal
    | succ remaining induction_hypothesis =>
        intro mu hstart hgoal hmu
        by_cases reached : goal ≤ mu
        · exact downward reached hmu
        · rcases improve mu hstart hmu (lt_of_not_ge reached) with
            goal_now | ⟨next, hnext, next_ge⟩
          · exact goal_now
          · apply induction_hypothesis next (by linarith) ?_ hnext
            rw [Nat.cast_succ] at hgoal
            linarith
  exact ascend steps start le_rfl goal_le initial

/-- Energy exponent produced by one Part-3 reinjection.  At equality the
logarithmic power sum is weakened by exactly one native-time power. -/
def bootstrapEnergyExponent (p decay mu : ℝ) : ℝ :=
  if decay = 1 + 2 * mu / p then 2 * mu / p
  else min decay (1 + 2 * mu / p)

/-- Goal-aware residual exponent after one reinjection. -/
def bootstrapStep (p decay mu : ℝ) : ℝ :=
  min (powerRateExponent p) (bootstrapEnergyExponent p decay mu + 2)

theorem bootstrapEnergyExponent_of_lt
    {p decay mu : ℝ} (h : decay < 1 + 2 * mu / p) :
    bootstrapEnergyExponent p decay mu = decay := by
  rw [bootstrapEnergyExponent, if_neg (ne_of_lt h)]
  exact min_eq_left h.le

theorem bootstrapEnergyExponent_of_gt
    {p decay mu : ℝ} (h : 1 + 2 * mu / p < decay) :
    bootstrapEnergyExponent p decay mu = 1 + 2 * mu / p := by
  rw [bootstrapEnergyExponent, if_neg (Ne.symm (ne_of_lt h))]
  exact min_eq_right h.le

theorem bootstrapEnergyExponent_of_eq
    {p decay mu : ℝ} (h : decay = 1 + 2 * mu / p) :
    bootstrapEnergyExponent p decay mu = 2 * mu / p := by
  simp [bootstrapEnergyExponent, h]

theorem powerRateExponent_eq_four_div_add_two
    {p : ℝ} (hp : 2 < p) :
    powerRateExponent p = 4 / (p - 2) + 2 := by
  rw [powerRateExponent]
  field_simp [ne_of_gt (sub_pos.mpr hp)]
  ring

/-- If the recurrence product decays faster than the injected forcing and the
flatness decay is at least the sharp residual threshold, one step closes. -/
theorem bootstrapStep_eq_goal_of_decay_lt
    {p decay mu : ℝ} (hp : 2 < p)
    (hsharp : 4 / (p - 2) ≤ decay)
    (h : decay < 1 + 2 * mu / p) :
    bootstrapStep p decay mu = powerRateExponent p := by
  rw [bootstrapStep, bootstrapEnergyExponent_of_lt h, min_eq_left]
  rw [powerRateExponent_eq_four_div_add_two hp]
  linarith

theorem bootstrapStep_of_decay_gt
    {p decay mu : ℝ} (h : 1 + 2 * mu / p < decay) :
    bootstrapStep p decay mu =
      min (powerRateExponent p) (3 + 2 * mu / p) := by
  rw [bootstrapStep, bootstrapEnergyExponent_of_gt h]
  congr 1
  ring

theorem bootstrapStep_of_decay_eq
    {p decay mu : ℝ} (h : decay = 1 + 2 * mu / p) :
    bootstrapStep p decay mu =
      min (powerRateExponent p) (2 + 2 * mu / p) := by
  rw [bootstrapStep, bootstrapEnergyExponent_of_eq h]
  congr 1
  ring

/-- Away from resonance, every nonterminal affine update gains more than one
exponent unit. -/
theorem affineBootstrap_update_gt_add_one
    {p mu : ℝ} (hp : 2 < p) (hmu : mu < powerRateExponent p) :
    mu + 1 < 3 + 2 * mu / p := by
  have hp_pos : 0 < p := by linarith
  rw [powerRateExponent] at hmu
  have denominator_positive : 0 < p - 2 := by linarith
  have scaled := (lt_div_iff₀ denominator_positive).1 hmu
  have residual_gain : mu - 2 < 2 * mu / p := by
    rw [show 2 * mu / p = (2 * mu) / p by ring]
    apply (lt_div_iff₀ hp_pos).2
    nlinarith
  linarith

/-- Two eventual native-time powers package to the weaker exponent, with the
sum of their nonnegative constants. -/
theorem nativeResidualRate_of_eventually_two_powers
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L b left right leftConstant rightConstant : ℝ}
    {objective : C11Objective E L} {minimizer : E} {orbit : ℕ → E}
    (hb : 1 ≤ b) (hleftConstant : 0 ≤ leftConstant)
    (hrightConstant : 0 ≤ rightConstant)
    (eventual_bound : ∀ᶠ n : ℕ in atTop,
      objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
        leftConstant * Real.rpow (nativeTime b (n + 1)) (-left) +
          rightConstant * Real.rpow (nativeTime b (n + 1)) (-right)) :
    NativeResidualRate b (min left right) objective minimizer orbit := by
  refine ⟨leftConstant + rightConstant, add_nonneg hleftConstant hrightConstant, ?_⟩
  filter_upwards [eventual_bound] with n bound_n
  have time_ge_one : 1 ≤ nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    have hn : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have left_power_le :
      Real.rpow (nativeTime b (n + 1)) (-left) ≤
        Real.rpow (nativeTime b (n + 1)) (-(min left right)) :=
    Real.rpow_le_rpow_of_exponent_le time_ge_one (neg_le_neg (min_le_left _ _))
  have right_power_le :
      Real.rpow (nativeTime b (n + 1)) (-right) ≤
        Real.rpow (nativeTime b (n + 1)) (-(min left right)) :=
    Real.rpow_le_rpow_of_exponent_le time_ge_one (neg_le_neg (min_le_right _ _))
  calc
    objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
        leftConstant * Real.rpow (nativeTime b (n + 1)) (-left) +
          rightConstant * Real.rpow (nativeTime b (n + 1)) (-right) := bound_n
    _ ≤ leftConstant * Real.rpow (nativeTime b (n + 1)) (-(min left right)) +
          rightConstant * Real.rpow (nativeTime b (n + 1)) (-(min left right)) := by
      gcongr
    _ = (leftConstant + rightConstant) *
        Real.rpow (nativeTime b (n + 1)) (-(min left right)) := by ring

theorem NativeResidualRate.mono
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L b strong weak : ℝ}
    {objective : C11Objective E L} {minimizer : E} {orbit : ℕ → E}
    (hb : 1 ≤ b) (h : weak ≤ strong)
    (rate : NativeResidualRate b strong objective minimizer orbit) :
    NativeResidualRate b weak objective minimizer orbit := by
  rcases rate with ⟨C, hC, eventually_rate⟩
  refine ⟨C, hC, ?_⟩
  filter_upwards [eventually_rate] with n rate_n
  have time_ge_one : 1 ≤ nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    have hn : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have power_le :
      Real.rpow (nativeTime b (n + 1)) (-strong) ≤
        Real.rpow (nativeTime b (n + 1)) (-weak) :=
    Real.rpow_le_rpow_of_exponent_le time_ge_one (neg_le_neg h)
  exact rate_n.trans (mul_le_mul_of_nonneg_left power_le hC)

/-- At resonance, every nonterminal exponent moves strictly upward before the
next summable step. -/
theorem resonantBootstrap_update_gt
    {p mu : ℝ} (hp : 2 < p) (hmu : mu < powerRateExponent p) :
    mu < 2 + 2 * mu / p := by
  have hp_pos : 0 < p := by linarith
  rw [powerRateExponent] at hmu
  have denominator_positive : 0 < p - 2 := by linarith
  have scaled := (lt_div_iff₀ denominator_positive).1 hmu
  have rewritten : 2 + 2 * mu / p = (2 * p + 2 * mu) / p := by
    field_simp [hp_pos.ne']
  rw [rewritten]
  apply (lt_div_iff₀ hp_pos).2
  nlinarith

/-- The scalar sublinear absorption lemma used in source (4.40)--(4.41). -/
theorem sublinear_self_bound
    {u C z alpha : ℝ} (hu : 0 ≤ u) (hC : 0 ≤ C) (hz : 0 ≤ z)
    (halpha_pos : 0 < alpha) (halpha_lt : alpha < 1)
    (bound : u ≤ C + z * Real.rpow u alpha) :
    u ≤ 2 * max C (Real.rpow (2 * z) (1 / (1 - alpha))) := by
  by_cases small : u ≤ 2 * C
  · calc
      u ≤ 2 * C := small
      _ ≤ 2 * max C (Real.rpow (2 * z) (1 / (1 - alpha))) := by
        gcongr
        exact le_max_left _ _
  · have twoC_lt_u : 2 * C < u := lt_of_not_ge small
    have hu_pos : 0 < u := by linarith
    have C_lt_half : C < u / 2 := by linarith
    have half_lt : u / 2 < z * Real.rpow u alpha := by linarith
    have rpow_u_pos : 0 < Real.rpow u alpha :=
      Real.rpow_pos_of_pos hu_pos alpha
    have hz_pos : 0 < z := by
      by_contra not_positive
      have z_eq_zero : z = 0 := le_antisymm (le_of_not_gt not_positive) hz
      simp [z_eq_zero] at half_lt
      linarith
    have quotient_lt : u / Real.rpow u alpha < 2 * z := by
      apply (div_lt_iff₀ rpow_u_pos).2
      nlinarith
    have quotient_eq :
        u / Real.rpow u alpha = Real.rpow u (1 - alpha) := by
      calc
        u / Real.rpow u alpha =
            Real.rpow u 1 / Real.rpow u alpha :=
          congrArg (fun v : ℝ => v / Real.rpow u alpha) (Real.rpow_one u).symm
        _ = Real.rpow u (1 - alpha) :=
          (Real.rpow_sub hu_pos 1 alpha).symm
    rw [quotient_eq] at quotient_lt
    have reciprocal_pos : 0 < 1 / (1 - alpha) := by positivity
    have powered := Real.rpow_lt_rpow
      (Real.rpow_nonneg hu_pos.le (1 - alpha)) quotient_lt reciprocal_pos
    have left_power :
        Real.rpow (Real.rpow u (1 - alpha)) (1 / (1 - alpha)) = u := by
      calc
        Real.rpow (Real.rpow u (1 - alpha)) (1 / (1 - alpha)) =
            Real.rpow u ((1 - alpha) * (1 / (1 - alpha))) :=
          (Real.rpow_mul hu_pos.le (1 - alpha) (1 / (1 - alpha))).symm
        _ = Real.rpow u 1 := by
          congr 1
          have one_sub_ne : 1 - alpha ≠ 0 := by linarith
          field_simp [one_sub_ne]
        _ = u := Real.rpow_one u
    have u_lt_threshold :
        u < Real.rpow (2 * z) (1 / (1 - alpha)) := by
      calc
        u = Real.rpow (Real.rpow u (1 - alpha)) (1 / (1 - alpha)) :=
          left_power.symm
        _ < Real.rpow (2 * z) (1 / (1 - alpha)) := powered
    have threshold_nonnegative :
        0 ≤ Real.rpow (2 * z) (1 / (1 - alpha)) :=
      Real.rpow_nonneg (by positivity) _
    calc
      u ≤ Real.rpow (2 * z) (1 / (1 - alpha)) := u_lt_threshold.le
      _ ≤ 2 * max C (Real.rpow (2 * z) (1 / (1 - alpha))) := by
        have threshold_le : Real.rpow (2 * z) (1 / (1 - alpha)) ≤
            max C (Real.rpow (2 * z) (1 / (1 - alpha))) := le_max_right _ _
        have max_nonnegative :
            0 ≤ max C (Real.rpow (2 * z) (1 / (1 - alpha))) :=
          hC.trans (le_max_left _ _)
        linarith

/-- Absorb a sublinear self-power after an arbitrary positive scaling. -/
theorem scaled_sublinear_self_bound
    {u C z alpha scale : ℝ} (hu : 0 ≤ u) (hC : 0 ≤ C) (hz : 0 ≤ z)
    (hscale : 0 < scale) (halpha_pos : 0 < alpha) (halpha_lt : alpha < 1)
    (bound : scale * u ≤ C + z * Real.rpow u alpha) :
    scale * u ≤ 2 * max C
      (Real.rpow (2 * (z / Real.rpow scale alpha)) (1 / (1 - alpha))) := by
  let g := scale * u
  have hg : 0 ≤ g := mul_nonneg hscale.le hu
  have scalePower_pos : 0 < Real.rpow scale alpha :=
    Real.rpow_pos_of_pos hscale alpha
  have u_eq : u = g / scale := by
    dsimp [g]
    field_simp [hscale.ne']
  have power_eq : Real.rpow u alpha =
      Real.rpow g alpha / Real.rpow scale alpha := by
    rw [u_eq]
    exact Real.div_rpow hg hscale.le alpha
  have transformed :
      g ≤ C + (z / Real.rpow scale alpha) * Real.rpow g alpha := by
    calc
      g ≤ C + z * Real.rpow u alpha := by simpa [g] using bound
      _ = C + (z / Real.rpow scale alpha) * Real.rpow g alpha := by
        rw [power_eq]
        field_simp [scalePower_pos.ne']
  exact sublinear_self_bound hg hC (div_nonneg hz scalePower_pos.le)
    halpha_pos halpha_lt transformed

/-- Source (4.40)--(4.41): a pure `t⁻ᵐ` energy bound and (4.39) give
the exact scaled residual bound before simplifying its time exponent. -/
theorem residual_scaled_bound_of_energy_decay
    {p m K A C time residual energy : ℝ}
    (hp : 2 < p) (hm : 0 ≤ m) (hK : 0 < K) (hA : 0 ≤ A) (hC : 0 ≤ C)
    (htime : 0 < time) (hresidual : 0 ≤ residual)
    (basic : time ^ 2 * residual ≤
      energy + A * Real.rpow (residual / K) (2 / p))
    (energy_decay : energy ≤ C * Real.rpow time (-m)) :
    Real.rpow time (m + 2) * residual ≤
      2 * max C (Real.rpow
        (2 * ((A * Real.rpow time m / Real.rpow K (2 / p)) /
          Real.rpow (Real.rpow time (m + 2)) (2 / p)))
        (1 / (1 - 2 / p))) := by
  have alpha_pos : 0 < 2 / p := by positivity
  have alpha_lt : 2 / p < 1 := by
    apply (div_lt_one (by linarith : 0 < p)).2
    linarith
  have timePower_pos : 0 < Real.rpow time m :=
    Real.rpow_pos_of_pos htime m
  have scale_pos : 0 < Real.rpow time (m + 2) :=
    Real.rpow_pos_of_pos htime (m + 2)
  have KPower_pos : 0 < Real.rpow K (2 / p) :=
    Real.rpow_pos_of_pos hK (2 / p)
  have residual_div_nonnegative : 0 ≤ residual / K := div_nonneg hresidual hK.le
  have residualPower_eq :
      Real.rpow (residual / K) (2 / p) =
        Real.rpow residual (2 / p) / Real.rpow K (2 / p) :=
    Real.div_rpow hresidual hK.le (2 / p)
  have scaledEnergy : Real.rpow time m * energy ≤ C := by
    have multiplied := mul_le_mul_of_nonneg_left energy_decay timePower_pos.le
    have cancelPower :
        Real.rpow time m * Real.rpow time (-m) = 1 := by
      rw [← real_rpow_add_eq htime]
      simp
    calc
      Real.rpow time m * energy ≤
          Real.rpow time m * (C * Real.rpow time (-m)) := multiplied
      _ = C * (Real.rpow time m * Real.rpow time (-m)) := by ring
      _ = C := by rw [cancelPower, mul_one]
  have scaledBasic :
      Real.rpow time (m + 2) * residual ≤
        C + (A * Real.rpow time m / Real.rpow K (2 / p)) *
          Real.rpow residual (2 / p) := by
    have multiplied := mul_le_mul_of_nonneg_left basic timePower_pos.le
    have leftPower : Real.rpow time m * time ^ 2 =
        Real.rpow time (m + 2) := by
      rw [show time ^ 2 = Real.rpow time (2 : ℝ) by
        exact (Real.rpow_natCast time 2).symm, ← real_rpow_add_eq htime]
    rw [residualPower_eq] at multiplied
    have multiplied' :
        Real.rpow time (m + 2) * residual ≤
          Real.rpow time m * energy + Real.rpow time m *
            (A * (Real.rpow residual (2 / p) / Real.rpow K (2 / p))) := by
      calc
        Real.rpow time (m + 2) * residual =
            Real.rpow time m * (time ^ 2 * residual) := by
          rw [← leftPower]
          ring
        _ ≤ Real.rpow time m *
            (energy + A * (Real.rpow residual (2 / p) / Real.rpow K (2 / p))) :=
          multiplied
        _ = Real.rpow time m * energy + Real.rpow time m *
            (A * (Real.rpow residual (2 / p) / Real.rpow K (2 / p))) := by ring
    calc
      Real.rpow time (m + 2) * residual ≤
          Real.rpow time m * energy +
            Real.rpow time m * (A *
              (Real.rpow residual (2 / p) / Real.rpow K (2 / p))) := multiplied'
      _ ≤ C + (A * Real.rpow time m / Real.rpow K (2 / p)) *
          Real.rpow residual (2 / p) := by
        have nonlinear_eq :
            Real.rpow time m * (A *
              (Real.rpow residual (2 / p) / Real.rpow K (2 / p))) =
              (A * Real.rpow time m / Real.rpow K (2 / p)) *
                Real.rpow residual (2 / p) := by
          field_simp [KPower_pos.ne']
        rw [nonlinear_eq]
        gcongr
  exact scaled_sublinear_self_bound hresidual hC
    (div_nonneg (mul_nonneg hA timePower_pos.le) KPower_pos.le)
    scale_pos alpha_pos alpha_lt scaledBasic

/-- The time-dependent term in (4.41) has exactly the source exponent
`m - 4/(p-2)` after sublinear absorption. -/
theorem residual_absorption_coefficient_eq
    {p m K A time : ℝ} (hp : 2 < p) (hK : 0 < K) (hA : 0 ≤ A)
    (htime : 0 < time) :
    Real.rpow
        (2 * ((A * Real.rpow time m / Real.rpow K (2 / p)) /
          Real.rpow (Real.rpow time (m + 2)) (2 / p)))
        (1 / (1 - 2 / p)) =
      Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p)) *
        Real.rpow time (m - 4 / (p - 2)) := by
  have KPower_pos : 0 < Real.rpow K (2 / p) :=
    Real.rpow_pos_of_pos hK (2 / p)
  have innerTimePower_pos : 0 < Real.rpow time (m + 2) :=
    Real.rpow_pos_of_pos htime (m + 2)
  have nestedTimePower_pos :
      0 < Real.rpow (Real.rpow time (m + 2)) (2 / p) :=
    Real.rpow_pos_of_pos innerTimePower_pos (2 / p)
  have innerTimePower :
      Real.rpow (Real.rpow time (m + 2)) (2 / p) =
        Real.rpow time ((m + 2) * (2 / p)) := by
    exact (Real.rpow_mul htime.le (m + 2) (2 / p)).symm
  have timeQuotient :
      Real.rpow time m / Real.rpow time ((m + 2) * (2 / p)) =
        Real.rpow time (m - (m + 2) * (2 / p)) := by
    exact (Real.rpow_sub htime m ((m + 2) * (2 / p))).symm
  have base_eq :
      2 * ((A * Real.rpow time m / Real.rpow K (2 / p)) /
          Real.rpow (Real.rpow time (m + 2)) (2 / p)) =
        (2 * A / Real.rpow K (2 / p)) *
          Real.rpow time (m - (m + 2) * (2 / p)) := by
    rw [innerTimePower, ← timeQuotient]
    field_simp [KPower_pos.ne', nestedTimePower_pos.ne']
  rw [base_eq]
  have constant_nonnegative : 0 ≤ 2 * A / Real.rpow K (2 / p) := by
    positivity
  have timeTerm_nonnegative :
      0 ≤ Real.rpow time (m - (m + 2) * (2 / p)) :=
    Real.rpow_nonneg htime.le _
  have productPower :
      Real.rpow ((2 * A / Real.rpow K (2 / p)) *
          Real.rpow time (m - (m + 2) * (2 / p))) (1 / (1 - 2 / p)) =
        Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p)) *
          Real.rpow (Real.rpow time (m - (m + 2) * (2 / p)))
            (1 / (1 - 2 / p)) :=
    Real.mul_rpow constant_nonnegative timeTerm_nonnegative
  rw [productPower]
  have timeNested :
      Real.rpow (Real.rpow time (m - (m + 2) * (2 / p)))
          (1 / (1 - 2 / p)) =
        Real.rpow time ((m - (m + 2) * (2 / p)) *
          (1 / (1 - 2 / p))) := by
    exact (Real.rpow_mul htime.le (m - (m + 2) * (2 / p))
      (1 / (1 - 2 / p))).symm
  rw [timeNested]
  have exponent_identity :
      (m - (m + 2) * (2 / p)) * (1 / (1 - 2 / p)) =
        m - 4 / (p - 2) := by
    have p_ne : p ≠ 0 := by linarith
    have p_sub_two_ne : p - 2 ≠ 0 := by linarith
    field_simp [p_ne, p_sub_two_ne]
    ring
  rw [exponent_identity]

/-- Source (4.42) in a case-free two-power form. The first term remembers the
energy exponent; the second already has the sharp residual exponent. -/
theorem residual_le_two_powers_of_energy_decay
    {p m K A C time residual energy : ℝ}
    (hp : 2 < p) (hm : 0 ≤ m) (hK : 0 < K) (hA : 0 ≤ A) (hC : 0 ≤ C)
    (htime : 0 < time) (hresidual : 0 ≤ residual)
    (basic : time ^ 2 * residual ≤
      energy + A * Real.rpow (residual / K) (2 / p))
    (energy_decay : energy ≤ C * Real.rpow time (-m)) :
    residual ≤
      2 * C * Real.rpow time (-m - 2) +
        2 * Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p)) *
          Real.rpow time (-(2 * p / (p - 2))) := by
  let D := Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p))
  have hD : 0 ≤ D := by
    dsimp [D]
    apply Real.rpow_nonneg
    positivity
  have scale_pos : 0 < Real.rpow time (m + 2) :=
    Real.rpow_pos_of_pos htime _
  have scaled := residual_scaled_bound_of_energy_decay hp hm hK hA hC htime
    hresidual basic energy_decay
  rw [residual_absorption_coefficient_eq hp hK hA htime] at scaled
  have max_le : max C (D * Real.rpow time (m - 4 / (p - 2))) ≤
      C + D * Real.rpow time (m - 4 / (p - 2)) := by
    apply max_le
    · exact le_add_of_nonneg_right (mul_nonneg hD (Real.rpow_nonneg htime.le _))
    · exact le_add_of_nonneg_left hC
  have scaled' :
      Real.rpow time (m + 2) * residual ≤
        2 * (C + D * Real.rpow time (m - 4 / (p - 2))) := by
    dsimp [D] at max_le scaled ⊢
    exact scaled.trans (mul_le_mul_of_nonneg_left max_le (by norm_num))
  have divided : residual ≤
      (2 * (C + D * Real.rpow time (m - 4 / (p - 2)))) /
        Real.rpow time (m + 2) := by
    apply (le_div_iff₀ scale_pos).2
    simpa only [mul_comm] using scaled'
  have firstQuotient :
      1 / Real.rpow time (m + 2) = Real.rpow time (-m - 2) := by
    have negativePower := Real.rpow_neg htime.le (m + 2)
    calc
      1 / Real.rpow time (m + 2) = (Real.rpow time (m + 2))⁻¹ := one_div _
      _ = Real.rpow time (-(m + 2)) := negativePower.symm
      _ = Real.rpow time (-m - 2) := by ring_nf
  have secondQuotient :
      Real.rpow time (m - 4 / (p - 2)) / Real.rpow time (m + 2) =
        Real.rpow time (-(2 * p / (p - 2))) := by
    calc
      Real.rpow time (m - 4 / (p - 2)) / Real.rpow time (m + 2) =
          Real.rpow time ((m - 4 / (p - 2)) - (m + 2)) :=
        (Real.rpow_sub htime (m - 4 / (p - 2)) (m + 2)).symm
      _ = Real.rpow time (-(2 * p / (p - 2))) := by
        congr 1
        have p_sub_two_ne : p - 2 ≠ 0 := by linarith
        field_simp [p_sub_two_ne]
        ring
  calc
    residual ≤
        (2 * (C + D * Real.rpow time (m - 4 / (p - 2)))) /
          Real.rpow time (m + 2) := divided
    _ = 2 * C * Real.rpow time (-m - 2) +
        2 * D * Real.rpow time (-(2 * p / (p - 2))) := by
      rw [← secondQuotient, ← firstQuotient]
      ring
    _ = 2 * C * Real.rpow time (-m - 2) +
        2 * Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p)) *
          Real.rpow time (-(2 * p / (p - 2))) := by rfl

/-- Exact finite sum representation of the recursive forcing convolution.
Each forcing term is propagated by the product of all later affine factors. -/
theorem recurrenceConvolution_eq_sum_products
    (factor forcing : ℕ → ℝ) (start : ℕ) :
    ∀ steps,
      recurrenceConvolution factor forcing start steps =
        ∑ i ∈ Finset.range steps,
          recurrenceProduct factor (start + i + 1) (steps - (i + 1)) *
            forcing (start + i) := by
  intro steps
  induction steps with
  | zero => simp [recurrenceConvolution]
  | succ steps inductionHypothesis =>
      rw [recurrenceConvolution, inductionHypothesis, Finset.sum_range_succ,
        Finset.mul_sum]
      congr 1
      · apply Finset.sum_congr rfl
        intro i hi
        have hi_lt : i < steps := Finset.mem_range.mp hi
        have length_succ : steps + 1 - (i + 1) = (steps - (i + 1)) + 1 := by
          omega
        rw [length_succ, recurrenceProduct]
        have factor_index : start + i + 1 + (steps - (i + 1)) = start + steps := by
          omega
        rw [factor_index]
        ring
      · simp [recurrenceProduct]

/-- The exponential form of the affine-product estimate rewritten as the
explicit power ratio needed in the forcing convolution. -/
theorem affineDecay_recurrenceProduct_upper_rpow
    {b decay correction : ℝ} (hb : 1 ≤ b)
    (hdecay : 0 < decay) (hcorrection : 0 ≤ correction)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * decay ≤ nativeTime b start)
    (hcorrection_start : 2 * correction ≤ decay * nativeTime b start) :
    ∀ steps,
      recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          start steps ≤
        Real.exp (∑' i : ℕ,
          (correction + 2 * decay ^ 2 + decay) /
            nativeTime b (start + i) ^ 2) *
          Real.rpow (nativeTime b start) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay) := by
  intro steps
  have upper := (affineDecay_recurrenceProduct_bounds hb hdecay hcorrection hstart
    hdecay_start hcorrection_start steps).2
  have start_positive : 0 < nativeTime b start := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    linarith
  have endpoint_positive : 0 < nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  calc
    recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          start steps ≤
        Real.exp (∑' i : ℕ,
          (correction + 2 * decay ^ 2 + decay) /
            nativeTime b (start + i) ^ 2) *
          Real.exp (decay *
            (Real.log (nativeTime b start) -
              Real.log (nativeTime b (start + steps)))) := upper
    _ = Real.exp (∑' i : ℕ,
          (correction + 2 * decay ^ 2 + decay) /
            nativeTime b (start + i) ^ 2) *
          Real.rpow (nativeTime b start) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay) := by
      rw [mul_assoc]
      congr 1
      rw [real_rpow_def_of_pos_eq start_positive,
        real_rpow_def_of_pos_eq endpoint_positive, ← Real.exp_add]
      congr 1
      ring

/-- One uniform constant controls every later-starting affine subproduct.
The one-step discrepancy between the forcing time and the subproduct's first
time costs only the fixed factor `2 ^ decay`. -/
theorem affineDecay_recurrenceProduct_shifted_upper_rpow
    {b decay correction : ℝ} (hb : 1 ≤ b)
    (hdecay : 0 < decay) (hcorrection : 0 ≤ correction)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * decay ≤ nativeTime b start)
    (hcorrection_start : 2 * correction ≤ decay * nativeTime b start) :
    ∀ i steps, i < steps →
      recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          (start + i + 1) (steps - (i + 1)) ≤
        (Real.exp (∑' k : ℕ,
            (correction + 2 * decay ^ 2 + decay) /
              nativeTime b (start + k) ^ 2) * Real.rpow 2 decay) *
          Real.rpow (nativeTime b (start + i)) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay) := by
  let coefficient := correction + 2 * decay ^ 2 + decay
  let error := fun k : ℕ => coefficient / nativeTime b (start + k) ^ 2
  have coefficient_nonnegative : 0 ≤ coefficient := by
    dsimp [coefficient]
    positivity
  have error_nonnegative : ∀ k, 0 ≤ error k := by
    intro k
    dsimp [error]
    positivity
  have error_summable : Summable error := by
    have base := summable_nativeTime_inv_sq_from hb hstart
    have scaled := base.mul_left coefficient
    simpa [error, div_eq_mul_inv] using scaled
  intro i steps hi
  have substart_ge : start ≤ start + i + 1 := by omega
  have substart_pos : 1 ≤ start + i + 1 := hstart.trans substart_ge
  have time_mono : nativeTime b start ≤ nativeTime b (start + i + 1) := by
    unfold nativeTime
    push_cast
    linarith
  have sub_decay_threshold :
      2 * decay ≤ nativeTime b (start + i + 1) :=
    hdecay_start.trans time_mono
  have sub_correction_threshold :
      2 * correction ≤ decay * nativeTime b (start + i + 1) := by
    exact hcorrection_start.trans
      (mul_le_mul_of_nonneg_left time_mono hdecay.le)
  have upper := affineDecay_recurrenceProduct_upper_rpow hb hdecay hcorrection
    substart_pos sub_decay_threshold sub_correction_threshold (steps - (i + 1))
  have split := error_summable.sum_add_tsum_nat_add (i + 1)
  have finite_nonnegative :
      0 ≤ ∑ k ∈ Finset.range (i + 1), error k :=
    Finset.sum_nonneg fun k _ => error_nonnegative k
  have tail_le :
      (∑' k : ℕ, error (k + (i + 1))) ≤ ∑' k : ℕ, error k := by
    linarith
  have shifted_error_le :
      (∑' k : ℕ, coefficient /
          nativeTime b (start + i + 1 + k) ^ 2) ≤
        ∑' k : ℕ, coefficient / nativeTime b (start + k) ^ 2 := by
    simpa [error, Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using tail_le
  have previous_time_positive : 0 < nativeTime b (start + i) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have substart_time_le :
      nativeTime b (start + i + 1) ≤ 2 * nativeTime b (start + i) := by
    rw [show start + i + 1 = (start + i) + 1 by omega, nativeTime_add_one]
    have previous_time_one : 1 ≤ nativeTime b (start + i) := by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      push_cast
      linarith
    linarith
  have numerator_power_le :
      Real.rpow (nativeTime b (start + i + 1)) decay ≤
        Real.rpow 2 decay * Real.rpow (nativeTime b (start + i)) decay := by
    have powered := Real.rpow_le_rpow
      (show 0 ≤ nativeTime b (start + i + 1) by
        unfold nativeTime
        push_cast
        linarith)
      substart_time_le hdecay.le
    calc
      Real.rpow (nativeTime b (start + i + 1)) decay ≤
          Real.rpow (2 * nativeTime b (start + i)) decay := powered
      _ = Real.rpow 2 decay * Real.rpow (nativeTime b (start + i)) decay := by
        exact Real.mul_rpow (by norm_num) previous_time_positive.le
  have exponential_le :
      Real.exp (∑' k : ℕ, coefficient /
          nativeTime b (start + i + 1 + k) ^ 2) ≤
        Real.exp (∑' k : ℕ, coefficient /
          nativeTime b (start + k) ^ 2) :=
    Real.exp_le_exp.mpr shifted_error_le
  have endpoint_eq :
      start + i + 1 + (steps - (i + 1)) = start + steps := by omega
  rw [endpoint_eq] at upper
  dsimp [coefficient] at upper ⊢
  have endpoint_power_nonnegative :
      0 ≤ Real.rpow (nativeTime b (start + steps)) (-decay) :=
    Real.rpow_nonneg (by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      push_cast
      linarith) _
  calc
    recurrenceProduct
          (fun n => affineDecayFactor decay correction (nativeTime b n))
          (start + i + 1) (steps - (i + 1)) ≤
        Real.exp (∑' k : ℕ, coefficient /
            nativeTime b (start + i + 1 + k) ^ 2) *
          Real.rpow (nativeTime b (start + i + 1)) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay) := upper
    _ ≤ (Real.exp (∑' k : ℕ, coefficient /
            nativeTime b (start + k) ^ 2) * Real.rpow 2 decay) *
          Real.rpow (nativeTime b (start + i)) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay) := by
      apply mul_le_mul_of_nonneg_right _ endpoint_power_nonnegative
      calc
        Real.exp (∑' k : ℕ, coefficient /
              nativeTime b (start + i + 1 + k) ^ 2) *
            Real.rpow (nativeTime b (start + i + 1)) decay ≤
          Real.exp (∑' k : ℕ, coefficient /
              nativeTime b (start + k) ^ 2) *
            (Real.rpow 2 decay *
              Real.rpow (nativeTime b (start + i)) decay) :=
          mul_le_mul exponential_le numerator_power_le
            (Real.rpow_nonneg (by
              unfold nativeTime
              have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
              push_cast
              linarith) _)
            (Real.exp_pos _).le
        _ = (Real.exp (∑' k : ℕ, coefficient /
              nativeTime b (start + k) ^ 2) * Real.rpow 2 decay) *
            Real.rpow (nativeTime b (start + i)) decay := by ring

/-- Local power growth and a baseline `time² * residual` bound turn squared
distance into the precise forcing power `time ^ (-4 / p)`. -/
theorem distance_sq_le_rpow_of_growth_and_weightedResidual
    {p K residualBound time distance residual : ℝ}
    (hp : 2 < p) (hK : 0 < K) (hresidualBound : 0 ≤ residualBound)
    (htime : 0 < time) (hdistance : 0 ≤ distance)
    (growth : K * Real.rpow distance p ≤ residual)
    (weightedResidual : time ^ 2 * residual ≤ residualBound) :
    distance ^ 2 ≤
      Real.rpow (residualBound / K) (2 / p) *
        Real.rpow time (-4 / p) := by
  have hp_pos : 0 < p := by linarith
  have residual_le : residual ≤ residualBound / time ^ 2 := by
    apply (le_div_iff₀ (sq_pos_of_pos htime)).2
    simpa [mul_comm] using weightedResidual
  have growth_div : Real.rpow distance p ≤ residual / K := by
    apply (le_div_iff₀ hK).2
    simpa [mul_comm] using growth
  have scaled_residual_le :
      residual / K ≤ (residualBound / time ^ 2) / K :=
    div_le_div_of_nonneg_right residual_le hK.le
  have scaled_identity :
      (residualBound / time ^ 2) / K =
        (residualBound / K) * Real.rpow time (-2) := by
    have negative_power := Real.rpow_neg htime.le (2 : ℝ)
    have negative_power_sq :
        Real.rpow time (-2) = (time ^ 2)⁻¹ := by
      exact negative_power.trans
        (congrArg Inv.inv (Real.rpow_natCast time 2))
    calc
      (residualBound / time ^ 2) / K =
          (residualBound / K) * (time ^ 2)⁻¹ := by
        field_simp [hK.ne', htime.ne']
      _ = (residualBound / K) * Real.rpow time (-2) := by
        exact congrArg (fun z => (residualBound / K) * z) negative_power_sq.symm
  have base_le :
      Real.rpow distance p ≤
        (residualBound / K) * Real.rpow time (-2) := by
    rw [← scaled_identity]
    exact growth_div.trans scaled_residual_le
  have exponent_nonnegative : 0 ≤ 2 / p := by positivity
  have powered := Real.rpow_le_rpow
    (Real.rpow_nonneg hdistance p) base_le exponent_nonnegative
  have left_identity :
      Real.rpow (Real.rpow distance p) (2 / p) = distance ^ 2 := by
    calc
      Real.rpow (Real.rpow distance p) (2 / p) =
          Real.rpow distance (p * (2 / p)) :=
        (Real.rpow_mul hdistance p (2 / p)).symm
      _ = Real.rpow distance (2 : ℝ) := by
        congr 1
        field_simp [hp_pos.ne']
      _ = distance ^ 2 := Real.rpow_natCast distance 2
  have quotient_nonnegative : 0 ≤ residualBound / K :=
    div_nonneg hresidualBound hK.le
  have right_identity :
      Real.rpow ((residualBound / K) * Real.rpow time (-2)) (2 / p) =
        Real.rpow (residualBound / K) (2 / p) *
          Real.rpow time (-4 / p) := by
    calc
      Real.rpow ((residualBound / K) * Real.rpow time (-2)) (2 / p) =
          Real.rpow (residualBound / K) (2 / p) *
            Real.rpow (Real.rpow time (-2)) (2 / p) :=
        Real.mul_rpow quotient_nonnegative (Real.rpow_nonneg htime.le _)
      _ = Real.rpow (residualBound / K) (2 / p) *
            Real.rpow time ((-2) * (2 / p)) := by
        have inner_identity :
            Real.rpow (Real.rpow time (-2)) (2 / p) =
              Real.rpow time ((-2) * (2 / p)) :=
          (Real.rpow_mul htime.le (-2) (2 / p)).symm
        rw [inner_identity]
      _ = Real.rpow (residualBound / K) (2 / p) *
            Real.rpow time (-4 / p) := by
        have exponent_identity : (-2 : ℝ) * (2 / p) = -4 / p := by
          rw [div_eq_mul_inv]
          ring
        rw [exponent_identity]
  change Real.rpow (Real.rpow distance p) (2 / p) ≤
    Real.rpow ((residualBound / K) * Real.rpow time (-2)) (2 / p) at powered
  calc
    distance ^ 2 = Real.rpow (Real.rpow distance p) (2 / p) := left_identity.symm
    _ ≤ Real.rpow ((residualBound / K) * Real.rpow time (-2)) (2 / p) := powered
    _ = Real.rpow (residualBound / K) (2 / p) *
        Real.rpow time (-4 / p) := right_identity

/-- A residual power estimate and local `p`-growth return the squared-distance
power used at every reinjection step of source Part 3.  Unlike the baseline
specialization above, the residual exponent is arbitrary. -/
theorem distance_sq_le_rpow_of_growth_and_residual_power
    {p K residualConstant time distance residual mu : ℝ}
    (hp : 2 < p) (hK : 0 < K) (hresidualConstant : 0 ≤ residualConstant)
    (htime : 0 < time) (hdistance : 0 ≤ distance)
    (growth : K * Real.rpow distance p ≤ residual)
    (residual_bound : residual ≤
      residualConstant * Real.rpow time (-mu)) :
    distance ^ 2 ≤
      Real.rpow (residualConstant / K) (2 / p) *
        Real.rpow time (-2 * mu / p) := by
  have hp_pos : 0 < p := by linarith
  have growth_div : Real.rpow distance p ≤ residual / K := by
    apply (le_div_iff₀ hK).2
    simpa [mul_comm] using growth
  have residual_div : residual / K ≤
      (residualConstant * Real.rpow time (-mu)) / K :=
    div_le_div_of_nonneg_right residual_bound hK.le
  have base_le : Real.rpow distance p ≤
      (residualConstant / K) * Real.rpow time (-mu) := by
    calc
      Real.rpow distance p ≤ residual / K := growth_div
      _ ≤ (residualConstant * Real.rpow time (-mu)) / K := residual_div
      _ = (residualConstant / K) * Real.rpow time (-mu) := by
        field_simp [hK.ne']
  have exponent_nonnegative : 0 ≤ 2 / p := by positivity
  have powered := Real.rpow_le_rpow
    (Real.rpow_nonneg hdistance p) base_le exponent_nonnegative
  have left_identity :
      Real.rpow (Real.rpow distance p) (2 / p) = distance ^ 2 := by
    calc
      Real.rpow (Real.rpow distance p) (2 / p) =
          Real.rpow distance (p * (2 / p)) :=
        (Real.rpow_mul hdistance p (2 / p)).symm
      _ = Real.rpow distance (2 : ℝ) := by
        congr 1
        field_simp [hp_pos.ne']
      _ = distance ^ 2 := Real.rpow_natCast distance 2
  have quotient_nonnegative : 0 ≤ residualConstant / K :=
    div_nonneg hresidualConstant hK.le
  have right_identity :
      Real.rpow
          ((residualConstant / K) * Real.rpow time (-mu)) (2 / p) =
        Real.rpow (residualConstant / K) (2 / p) *
          Real.rpow time (-2 * mu / p) := by
    calc
      Real.rpow ((residualConstant / K) * Real.rpow time (-mu)) (2 / p) =
          Real.rpow (residualConstant / K) (2 / p) *
            Real.rpow (Real.rpow time (-mu)) (2 / p) :=
        Real.mul_rpow quotient_nonnegative (Real.rpow_nonneg htime.le _)
      _ = Real.rpow (residualConstant / K) (2 / p) *
            Real.rpow time ((-mu) * (2 / p)) := by
        have inner_identity :
            Real.rpow (Real.rpow time (-mu)) (2 / p) =
              Real.rpow time ((-mu) * (2 / p)) :=
          (Real.rpow_mul htime.le (-mu) (2 / p)).symm
        rw [inner_identity]
      _ = Real.rpow (residualConstant / K) (2 / p) *
            Real.rpow time (-2 * mu / p) := by
        congr 1
        ring
  change Real.rpow (Real.rpow distance p) (2 / p) ≤
    Real.rpow ((residualConstant / K) * Real.rpow time (-mu)) (2 / p) at powered
  calc
    distance ^ 2 = Real.rpow (Real.rpow distance p) (2 / p) := left_identity.symm
    _ ≤ Real.rpow
        ((residualConstant / K) * Real.rpow time (-mu)) (2 / p) := powered
    _ = Real.rpow (residualConstant / K) (2 / p) *
        Real.rpow time (-2 * mu / p) := right_identity

/-- The baseline Lyapunov estimate is the initial `mu = 2` member of the
native residual bootstrap, with no equal-initialization premise. -/
theorem C11Objective.nativeResidualRate_two
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s b : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    NativeResidualRate b 2 objective minimizer orbit := by
  rcases objective.baselineResidual_bddAbove hL hs hstepL hb minimizer
    is_minimizer orbit follows with ⟨rawConstant, weighted_le⟩
  let residualConstant := max rawConstant 0
  have residualConstant_nonnegative : 0 ≤ residualConstant := le_max_right _ _
  refine ⟨residualConstant, residualConstant_nonnegative,
    Filter.Eventually.of_forall ?_⟩
  intro n
  have time_positive : 0 < nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    positivity
  have weighted_bound :
      nativeTime b (n + 1) ^ 2 *
          (objective.value (shiftedOrbit orbit (n + 1)) -
            objective.value minimizer) ≤ residualConstant :=
    (weighted_le ⟨n, rfl⟩).trans (le_max_left _ _)
  have divided :
      objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
        residualConstant / nativeTime b (n + 1) ^ 2 := by
    apply (le_div_iff₀ (sq_pos_of_pos time_positive)).2
    simpa [mul_comm] using weighted_bound
  have negative_power_sq :
      Real.rpow (nativeTime b (n + 1)) (-2) =
        (nativeTime b (n + 1) ^ 2)⁻¹ := by
    exact (Real.rpow_neg time_positive.le (2 : ℝ)).trans
      (congrArg Inv.inv (Real.rpow_natCast (nativeTime b (n + 1)) 2))
  change objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
    residualConstant * Real.rpow (nativeTime b (n + 1)) (-(2 : ℝ))
  rw [negative_power_sq]
  simpa [div_eq_mul_inv] using divided

/-- One Part-3 residual rate, combined with local `p`-growth, gives the exact
aligned distance power for the next recurrence index. -/
theorem C11Objective.eventually_flatGrowthDistance_of_nativeResidualRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hp : 2 < p) (hmu : 0 < mu) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ distanceConstant : ℝ, 0 ≤ distanceConstant ∧ ∀ᶠ n : ℕ in atTop,
      ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 ≤
        distanceConstant *
          Real.rpow (nativeTime b (n + 2)) (-2 * mu / p) := by
  rcases rate with ⟨residualConstant, residualConstant_nonnegative,
    eventually_rate⟩
  rcases growth.eventually_baseline hL hs hstepL hb is_minimizer unique_minimizer
    orbit follows with ⟨K, hK, eventually_growth⟩
  let rawDistanceConstant := Real.rpow (residualConstant / K) (2 / p)
  let shiftConstant := Real.rpow 2 (2 * mu / p)
  let distanceConstant := rawDistanceConstant * shiftConstant
  have rawDistanceConstant_nonnegative : 0 ≤ rawDistanceConstant := by
    dsimp [rawDistanceConstant]
    positivity
  have shiftConstant_nonnegative : 0 ≤ shiftConstant := by
    dsimp [shiftConstant]
    positivity
  have distanceConstant_nonnegative : 0 ≤ distanceConstant :=
    mul_nonneg rawDistanceConstant_nonnegative shiftConstant_nonnegative
  refine ⟨distanceConstant, distanceConstant_nonnegative, ?_⟩
  filter_upwards [eventually_rate, eventually_growth] with n rate_n growth_n
  have time_positive : 0 < nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    positivity
  have distance_bound := distance_sq_le_rpow_of_growth_and_residual_power
    hp hK residualConstant_nonnegative time_positive
    (norm_nonneg (shiftedOrbit orbit (n + 1) - minimizer)) growth_n rate_n
  have shifted_power := nativeTime_rpow_succ_le_two_mul
    (le_trans (by norm_num) hb) (by positivity : 0 ≤ 2 * mu / p) n
  calc
    ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 ≤
        rawDistanceConstant *
          Real.rpow (nativeTime b (n + 1)) (-2 * mu / p) := by
      simpa [rawDistanceConstant] using distance_bound
    _ ≤ rawDistanceConstant *
        (shiftConstant * Real.rpow (nativeTime b (n + 2)) (-2 * mu / p)) :=
      mul_le_mul_of_nonneg_left (by
        have exponent_eq : -(2 * mu / p) = -2 * mu / p := by ring
        simpa only [shiftConstant, exponent_eq] using shifted_power)
      rawDistanceConstant_nonnegative
    _ = distanceConstant *
        Real.rpow (nativeTime b (n + 2)) (-2 * mu / p) := by
      simp only [distanceConstant]
      ring

def flatGrowthForcingConstant (s b beta distanceConstant : ℝ) : ℝ :=
  flatGrowthBound beta b * (2 * (2 / (beta - 2)) * (b - 1)) /
      (2 * s) * distanceConstant

theorem flatGrowthForcing_nonnegative
    {E : Type*} [NormedAddCommGroup E]
    {s b beta : ℝ} (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    (minimizer : E) (orbit : ℕ → E) {n : ℕ}
    (htime : 0 < nativeTime b n) :
    0 ≤ flatGrowthForcing minimizer orbit s b beta n := by
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  unfold flatGrowthForcing
  positivity

/-- A squared-distance power estimate gives the exact source forcing exponent
`-2 - 4/p`. -/
theorem flatGrowthForcing_le_nativeTime_rpow
    {E : Type*} [NormedAddCommGroup E]
    {s b beta p distanceConstant : ℝ}
    (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    (minimizer : E) (orbit : ℕ → E) {n : ℕ}
    (htime : 0 < nativeTime b n)
    (distance_bound : ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
      distanceConstant * Real.rpow (nativeTime b n) (-4 / p)) :
    flatGrowthForcing minimizer orbit s b beta n ≤
      flatGrowthForcingConstant s b beta distanceConstant *
        Real.rpow (nativeTime b n) (-2 - 4 / p) := by
  let coefficient := flatGrowthBound beta b *
    (2 * (2 / (beta - 2)) * (b - 1)) / (2 * s)
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  have coefficient_nonnegative : 0 ≤ coefficient := by
    dsimp [coefficient]
    positivity
  have negative_power_sq :
      Real.rpow (nativeTime b n) (-2) = (nativeTime b n ^ 2)⁻¹ := by
    have negative_power := Real.rpow_neg htime.le (2 : ℝ)
    exact negative_power.trans
      (congrArg Inv.inv (Real.rpow_natCast (nativeTime b n) 2))
  have forcing_identity :
      flatGrowthForcing minimizer orbit s b beta n =
        coefficient * Real.rpow (nativeTime b n) (-2) *
          ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 := by
    unfold flatGrowthForcing
    rw [negative_power_sq]
    dsimp [coefficient]
    field_simp [hs.ne', htime.ne']
  rw [forcing_identity]
  calc
    coefficient * Real.rpow (nativeTime b n) (-2) *
          ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        coefficient * Real.rpow (nativeTime b n) (-2) *
          (distanceConstant * Real.rpow (nativeTime b n) (-4 / p)) :=
      mul_le_mul_of_nonneg_left distance_bound
        (mul_nonneg coefficient_nonnegative
          (Real.rpow_nonneg htime.le _))
    _ = flatGrowthForcingConstant s b beta distanceConstant *
        Real.rpow (nativeTime b n) (-2 - 4 / p) := by
      rw [show (-2 - 4 / p : ℝ) = (-2) + (-4 / p) by ring,
        real_rpow_add_eq htime]
      simp only [flatGrowthForcingConstant]
      ring

/-- Arbitrary-exponent version of the forcing estimate.  This is the exact
reinjection interface for source Part 3: a distance power `time^delta`
produces forcing power `time^(-2+delta)`. -/
theorem flatGrowthForcing_le_nativeTime_rpow_of_exponent
    {E : Type*} [NormedAddCommGroup E]
    {s b beta distanceExponent distanceConstant : ℝ}
    (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    (minimizer : E) (orbit : ℕ → E) {n : ℕ}
    (htime : 0 < nativeTime b n)
    (distance_bound : ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
      distanceConstant * Real.rpow (nativeTime b n) distanceExponent) :
    flatGrowthForcing minimizer orbit s b beta n ≤
      flatGrowthForcingConstant s b beta distanceConstant *
        Real.rpow (nativeTime b n) (-2 + distanceExponent) := by
  let coefficient := flatGrowthBound beta b *
    (2 * (2 / (beta - 2)) * (b - 1)) / (2 * s)
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  have coefficient_nonnegative : 0 ≤ coefficient := by
    dsimp [coefficient]
    positivity
  have negative_power_sq :
      Real.rpow (nativeTime b n) (-2) = (nativeTime b n ^ 2)⁻¹ := by
    have negative_power := Real.rpow_neg htime.le (2 : ℝ)
    exact negative_power.trans
      (congrArg Inv.inv (Real.rpow_natCast (nativeTime b n) 2))
  have forcing_identity :
      flatGrowthForcing minimizer orbit s b beta n =
        coefficient * Real.rpow (nativeTime b n) (-2) *
          ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 := by
    unfold flatGrowthForcing
    rw [negative_power_sq]
    dsimp [coefficient]
    field_simp [hs.ne', htime.ne']
  rw [forcing_identity]
  calc
    coefficient * Real.rpow (nativeTime b n) (-2) *
          ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        coefficient * Real.rpow (nativeTime b n) (-2) *
          (distanceConstant *
            Real.rpow (nativeTime b n) distanceExponent) :=
      mul_le_mul_of_nonneg_left distance_bound
        (mul_nonneg coefficient_nonnegative
          (Real.rpow_nonneg htime.le _))
    _ = flatGrowthForcingConstant s b beta distanceConstant *
        Real.rpow (nativeTime b n) (-2 + distanceExponent) := by
      rw [real_rpow_add_eq htime]
      simp only [flatGrowthForcingConstant]
      ring

/-- Baseline residual control and eventual local growth give exactly the
distance power required by the forcing term, already aligned with the next
native time used by that term. -/
theorem C11Objective.eventually_flatGrowthDistance
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hp : 2 < p) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ distanceConstant : ℝ, 0 ≤ distanceConstant ∧ ∀ᶠ n : ℕ in atTop,
      ‖shiftedOrbit orbit (n + 1) - minimizer‖ ^ 2 ≤
        distanceConstant * Real.rpow (nativeTime b (n + 2)) (-4 / p) := by
  rcases objective.baselineResidual_bddAbove hL hs hstepL hb minimizer is_minimizer
    orbit follows with ⟨rawBound, weighted_le⟩
  rcases growth.eventually_baseline hL hs hstepL hb is_minimizer unique_minimizer
    orbit follows with ⟨K, hK, eventually_growth⟩
  let residualBound := max rawBound 0
  let distanceConstant := Real.rpow ((4 * residualBound) / K) (2 / p)
  have residualBound_nonnegative : 0 ≤ residualBound := le_max_right _ _
  have distanceConstant_nonnegative : 0 ≤ distanceConstant :=
    Real.rpow_nonneg (by positivity) _
  refine ⟨distanceConstant, distanceConstant_nonnegative, ?_⟩
  filter_upwards [eventually_growth] with n growth_n
  let residual := objective.value (shiftedOrbit orbit (n + 1)) -
    objective.value minimizer
  have residual_nonnegative : 0 ≤ residual := by
    dsimp [residual]
    linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
  have current_weighted :
      nativeTime b (n + 1) ^ 2 * residual ≤ residualBound := by
    exact (weighted_le ⟨n, rfl⟩).trans (le_max_left _ _)
  have current_time_one : 1 ≤ nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    have n_nonnegative : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have next_time_eq : nativeTime b (n + 2) = nativeTime b (n + 1) + 1 := by
    rw [show n + 2 = (n + 1) + 1 by omega, nativeTime_add_one]
  have time_square_le :
      nativeTime b (n + 2) ^ 2 ≤ 4 * nativeTime b (n + 1) ^ 2 := by
    rw [next_time_eq]
    nlinarith [sq_nonneg (nativeTime b (n + 1) - 1)]
  have next_weighted :
      nativeTime b (n + 2) ^ 2 * residual ≤ 4 * residualBound := by
    have scaled_time := mul_le_mul_of_nonneg_right time_square_le residual_nonnegative
    nlinarith
  have distance_bound := distance_sq_le_rpow_of_growth_and_weightedResidual
    hp hK (mul_nonneg (by norm_num) residualBound_nonnegative)
    (by rw [next_time_eq]; linarith)
    (norm_nonneg (shiftedOrbit orbit (n + 1) - minimizer)) growth_n next_weighted
  simpa [distanceConstant, residual] using distance_bound

/-- The two local geometric hypotheses are synchronized on the exact source
index: Lemma 4.3 and its `t⁻²⁻⁴ᐟᵖ` forcing hold together eventually. -/
theorem C11Objective.eventually_flatGrowthRecurrence_and_forcing
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ distanceConstant : ℝ, 0 ≤ distanceConstant ∧ ∀ᶠ n : ℕ in atTop,
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta (n + 2) ∧
        0 ≤ flatGrowthForcing minimizer orbit s b beta (n + 2) ∧
        flatGrowthForcing minimizer orbit s b beta (n + 2) ≤
          flatGrowthForcingConstant s b beta distanceConstant *
            Real.rpow (nativeTime b (n + 2)) (-2 - 4 / p) := by
  rcases objective.eventually_flatGrowthDistance hL hs hstepL hb hp minimizer
    is_minimizer unique_minimizer growth orbit follows with
    ⟨distanceConstant, distanceConstant_nonnegative, eventually_distance⟩
  have eventually_recurrence := flatness.eventually_flatGrowthRecurrence
    hL hs hstepL hb hbeta hthreshold is_minimizer unique_minimizer orbit follows
  refine ⟨distanceConstant, distanceConstant_nonnegative, ?_⟩
  filter_upwards [eventually_recurrence, eventually_distance] with n recurrence_n distance_n
  have time_positive : 0 < nativeTime b (n + 2) := by
    unfold nativeTime
    have n_nonnegative : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    push_cast
    linarith
  refine ⟨recurrence_n,
    flatGrowthForcing_nonnegative hs (le_trans (by norm_num) hb) hbeta
      minimizer orbit time_positive, ?_⟩
  apply flatGrowthForcing_le_nativeTime_rpow hs (le_trans (by norm_num) hb) hbeta
    minimizer orbit time_positive
  have index_eq : n + 2 - 1 = n + 1 := by omega
  rw [index_eq]
  exact distance_n

/-- A pointwise product bound and a pointwise forcing bound reduce the exact
finite recurrence convolution to one native-time power sum. -/
theorem recurrenceConvolution_le_nativeTimePowerSum
    {b decay forcingExponent productConstant forcingConstant : ℝ}
    (hb : 1 ≤ b) (hproductConstant : 0 ≤ productConstant)
    {factor forcing : ℕ → ℝ} {start steps : ℕ} (hstart : 1 ≤ start)
    (product_bound : ∀ i, i < steps →
      recurrenceProduct factor (start + i + 1) (steps - (i + 1)) ≤
        productConstant * Real.rpow (nativeTime b (start + i)) decay *
          Real.rpow (nativeTime b (start + steps)) (-decay))
    (forcing_nonnegative : ∀ i, i < steps → 0 ≤ forcing (start + i))
    (forcing_bound : ∀ i, i < steps →
      forcing (start + i) ≤
        forcingConstant *
          Real.rpow (nativeTime b (start + i)) forcingExponent) :
    recurrenceConvolution factor forcing start steps ≤
      (productConstant * forcingConstant *
          Real.rpow (nativeTime b (start + steps)) (-decay)) *
        nativeTimePowerSum b (decay + forcingExponent) start steps := by
  rw [recurrenceConvolution_eq_sum_products]
  calc
    ∑ i ∈ Finset.range steps,
        recurrenceProduct factor (start + i + 1) (steps - (i + 1)) *
          forcing (start + i) ≤
      ∑ i ∈ Finset.range steps,
        (productConstant * forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-decay)) *
          Real.rpow (nativeTime b (start + i))
            (decay + forcingExponent) := by
      apply Finset.sum_le_sum
      intro i hi
      have hi_lt : i < steps := Finset.mem_range.mp hi
      have time_positive : 0 < nativeTime b (start + i) := by
        unfold nativeTime
        have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
        push_cast
        linarith
      have endpoint_nonnegative :
          0 ≤ Real.rpow (nativeTime b (start + steps)) (-decay) := by
        apply Real.rpow_nonneg
        unfold nativeTime
        have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
        push_cast
        linarith
      have product_rhs_nonnegative :
          0 ≤ productConstant * Real.rpow (nativeTime b (start + i)) decay *
            Real.rpow (nativeTime b (start + steps)) (-decay) := by
        exact mul_nonneg
          (mul_nonneg hproductConstant
            (Real.rpow_nonneg time_positive.le _)) endpoint_nonnegative
      calc
        recurrenceProduct factor (start + i + 1) (steps - (i + 1)) *
              forcing (start + i) ≤
            (productConstant * Real.rpow (nativeTime b (start + i)) decay *
                Real.rpow (nativeTime b (start + steps)) (-decay)) *
              forcing (start + i) :=
          mul_le_mul_of_nonneg_right (product_bound i hi_lt)
            (forcing_nonnegative i hi_lt)
        _ ≤ (productConstant * Real.rpow (nativeTime b (start + i)) decay *
                Real.rpow (nativeTime b (start + steps)) (-decay)) *
              (forcingConstant *
                Real.rpow (nativeTime b (start + i)) forcingExponent) :=
          mul_le_mul_of_nonneg_left (forcing_bound i hi_lt)
            product_rhs_nonnegative
        _ = (productConstant * forcingConstant *
                Real.rpow (nativeTime b (start + steps)) (-decay)) *
              Real.rpow (nativeTime b (start + i))
                (decay + forcingExponent) := by
          rw [real_rpow_add_eq time_positive]
          ring
    _ = (productConstant * forcingConstant *
          Real.rpow (nativeTime b (start + steps)) (-decay)) *
        nativeTimePowerSum b (decay + forcingExponent) start steps := by
      simp [nativeTimePowerSum, Finset.mul_sum]

/-- Exact finite Part-1 energy estimate after an eventual flatness-growth
onset. The initial energy is replaced by its nonnegative part because this
energy has no global sign. -/
theorem flatGrowthEnergy_le_nativeTimePowerSum
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s b beta forcingExponent forcingConstant : ℝ}
    {objective : C11Objective E L} {minimizer : E} {orbit : ℕ → E}
    (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * (4 / (beta - 2)) ≤ nativeTime b start)
    (hcorrection_start : 4 * flatGrowthBound beta b ≤
      (4 / (beta - 2)) * nativeTime b start)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (recurrence : ∀ n, start ≤ n →
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta n)
    (forcing_nonnegative : ∀ n, start ≤ n →
      0 ≤ flatGrowthForcing minimizer orbit s b beta n)
    (forcing_bound : ∀ n, start ≤ n →
      flatGrowthForcing minimizer orbit s b beta n ≤
        forcingConstant * Real.rpow (nativeTime b n) forcingExponent) :
    ∀ steps,
      flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        (Real.exp (∑' k : ℕ,
            (2 * flatGrowthBound beta b +
                2 * (4 / (beta - 2)) ^ 2 + 4 / (beta - 2)) /
              nativeTime b (start + k) ^ 2) *
            Real.rpow (nativeTime b start) (4 / (beta - 2)) *
            max (flatGrowthEnergy objective minimizer orbit s b beta start) 0) *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
        ((Real.exp (∑' k : ℕ,
            (2 * flatGrowthBound beta b +
                2 * (4 / (beta - 2)) ^ 2 + 4 / (beta - 2)) /
              nativeTime b (start + k) ^ 2) *
              Real.rpow 2 (4 / (beta - 2))) * forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
          nativeTimePowerSum b
            (4 / (beta - 2) + forcingExponent) start steps := by
  let decay := 4 / (beta - 2)
  let correction := 2 * flatGrowthBound beta b
  let factor := fun n : ℕ => affineDecayFactor decay correction (nativeTime b n)
  let forcing := fun n : ℕ => flatGrowthForcing minimizer orbit s b beta n
  let energy := fun n : ℕ => flatGrowthEnergy objective minimizer orbit s b beta n
  have decay_positive : 0 < decay := by
    dsimp [decay]
    positivity
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  have correction_nonnegative : 0 ≤ correction := by
    dsimp [correction]
    positivity
  have time_mono : ∀ n, start ≤ n → nativeTime b start ≤ nativeTime b n := by
    intro n hn
    have cast_order : (start : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    unfold nativeTime
    linarith
  have time_positive : ∀ n, start ≤ n → 0 < nativeTime b n := by
    intro n hn
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    have index_real : (start : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    unfold nativeTime
    linarith
  have decay_le_start : decay ≤ nativeTime b start := by
    linarith [decay_positive]
  have factor_nonnegative : ∀ n, start ≤ n → 0 ≤ factor n := by
    intro n hn
    have decay_le_time := decay_le_start.trans (time_mono n hn)
    simpa [factor, correction, affineDecayFactor] using
      flatGrowth_factor_nonnegative decay (flatGrowthBound beta b)
        (nativeTime b n) bound_nonnegative (time_positive n hn) decay_le_time
  have affine_recursion : ∀ n, start ≤ n →
      energy (n + 1) ≤ factor n * energy n + forcing n := by
    intro n hn
    simpa [energy, factor, forcing, decay, correction] using
      (recurrence n hn).to_affine hs is_minimizer
  intro steps
  have unrolled := affine_recursion_le_product_add_convolution_from
    energy factor forcing start factor_nonnegative affine_recursion steps
  have product_nonnegative : 0 ≤ recurrenceProduct factor start steps :=
    recurrenceProduct_nonneg factor start factor_nonnegative steps
  have correction_threshold : 2 * correction ≤ decay * nativeTime b start := by
    dsimp [decay, correction]
    convert hcorrection_start using 1 <;> ring
  have product_upper := affineDecay_recurrenceProduct_upper_rpow hb decay_positive
    correction_nonnegative hstart (by simpa [decay] using hdecay_start)
    correction_threshold steps
  have initial_bound :
      recurrenceProduct factor start steps * energy start ≤
        (Real.exp (∑' k : ℕ,
            (correction + 2 * decay ^ 2 + decay) /
              nativeTime b (start + k) ^ 2) *
            Real.rpow (nativeTime b start) decay * max (energy start) 0) *
          Real.rpow (nativeTime b (start + steps)) (-decay) := by
    calc
      recurrenceProduct factor start steps * energy start ≤
          recurrenceProduct factor start steps * max (energy start) 0 :=
        mul_le_mul_of_nonneg_left (le_max_left _ _) product_nonnegative
      _ ≤ (Real.exp (∑' k : ℕ,
              (correction + 2 * decay ^ 2 + decay) /
                nativeTime b (start + k) ^ 2) *
              Real.rpow (nativeTime b start) decay *
              Real.rpow (nativeTime b (start + steps)) (-decay)) *
            max (energy start) 0 :=
        mul_le_mul_of_nonneg_right (by simpa [factor] using product_upper)
          (le_max_right _ _)
      _ = (Real.exp (∑' k : ℕ,
              (correction + 2 * decay ^ 2 + decay) /
                nativeTime b (start + k) ^ 2) *
              Real.rpow (nativeTime b start) decay * max (energy start) 0) *
            Real.rpow (nativeTime b (start + steps)) (-decay) := by ring
  have convolution_bound := recurrenceConvolution_le_nativeTimePowerSum
    (b := b) (decay := decay) (forcingExponent := forcingExponent)
    (productConstant := Real.exp (∑' k : ℕ,
      (correction + 2 * decay ^ 2 + decay) /
        nativeTime b (start + k) ^ 2) * Real.rpow 2 decay)
    (forcingConstant := forcingConstant) hb
    (mul_nonneg (Real.exp_pos _).le (Real.rpow_nonneg (by norm_num) _)) hstart
    (fun i hi => by
      simpa [factor] using
        affineDecay_recurrenceProduct_shifted_upper_rpow hb decay_positive
          correction_nonnegative hstart (by simpa [decay] using hdecay_start)
          correction_threshold i steps hi)
    (fun i hi => by
      exact forcing_nonnegative (start + i) (Nat.le_add_right _ _))
    (fun i hi => by
      exact forcing_bound (start + i) (Nat.le_add_right _ _))
  have combined := unrolled.trans (add_le_add initial_bound convolution_bound)
  simpa [energy, factor, forcing, decay, correction] using combined

/-- Objective specialization of the finite convolution: a pointwise distance
power bound produces finite nonnegative constants and the exact source sum
exponent `4/(β-2) - 2 - 4/p`. -/
theorem flatGrowthEnergy_powerSum_of_distance
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s b beta p distanceConstant : ℝ}
    {objective : C11Objective E L} {minimizer : E} {orbit : ℕ → E}
    (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    (hdistanceConstant : 0 ≤ distanceConstant)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * (4 / (beta - 2)) ≤ nativeTime b start)
    (hcorrection_start : 4 * flatGrowthBound beta b ≤
      (4 / (beta - 2)) * nativeTime b start)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (recurrence : ∀ n, start ≤ n →
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta n)
    (distance_bound : ∀ n, start ≤ n →
      ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        distanceConstant * Real.rpow (nativeTime b n) (-4 / p)) :
    ∃ initialConstant convolutionConstant : ℝ,
      0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              nativeTimePowerSum b
                (4 / (beta - 2) - 2 - 4 / p) start steps := by
  let errorTotal := ∑' k : ℕ,
    (2 * flatGrowthBound beta b +
        2 * (4 / (beta - 2)) ^ 2 + 4 / (beta - 2)) /
      nativeTime b (start + k) ^ 2
  let initialConstant := Real.exp errorTotal *
    Real.rpow (nativeTime b start) (4 / (beta - 2)) *
    max (flatGrowthEnergy objective minimizer orbit s b beta start) 0
  let convolutionConstant :=
    (Real.exp errorTotal * Real.rpow 2 (4 / (beta - 2))) *
      flatGrowthForcingConstant s b beta distanceConstant
  have bound_nonnegative : 0 ≤ flatGrowthBound beta b := by
    exact (sq_nonneg ((beta + 2) / (beta - 2))).trans (le_max_left _ _)
  have forcingConstant_nonnegative :
      0 ≤ flatGrowthForcingConstant s b beta distanceConstant := by
    unfold flatGrowthForcingConstant
    positivity
  have start_time_nonnegative : 0 ≤ nativeTime b start := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    linarith
  have initialConstant_nonnegative : 0 ≤ initialConstant := by
    dsimp [initialConstant]
    exact mul_nonneg
      (mul_nonneg (Real.exp_pos _).le (Real.rpow_nonneg start_time_nonnegative _))
      (le_max_right _ _)
  have convolutionConstant_nonnegative : 0 ≤ convolutionConstant := by
    dsimp [convolutionConstant]
    exact mul_nonneg
      (mul_nonneg (Real.exp_pos _).le (Real.rpow_nonneg (by norm_num) _))
      forcingConstant_nonnegative
  refine ⟨initialConstant, convolutionConstant, initialConstant_nonnegative,
    convolutionConstant_nonnegative, ?_⟩
  intro steps
  have time_positive : ∀ n, start ≤ n → 0 < nativeTime b n := by
    intro n hn
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    have index_real : (start : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    unfold nativeTime
    linarith
  have energy_bound := flatGrowthEnergy_le_nativeTimePowerSum
    (forcingExponent := -2 - 4 / p)
    (forcingConstant := flatGrowthForcingConstant s b beta distanceConstant)
    hs hb hbeta hstart hdecay_start hcorrection_start is_minimizer recurrence
    (fun n hn => flatGrowthForcing_nonnegative hs hb hbeta minimizer orbit
      (time_positive n hn))
    (fun n hn => flatGrowthForcing_le_nativeTime_rpow hs hb hbeta minimizer orbit
      (time_positive n hn) (distance_bound n hn)) steps
  simpa [initialConstant, convolutionConstant, errorTotal, sub_eq_add_neg,
    add_assoc] using energy_bound

/-- Part-3 specialization of the exact finite convolution.  A residual power
`mu` has squared-distance exponent `-2*mu/p`, hence the source power sum has
exponent `4/(beta-2) - 2 - 2*mu/p`. -/
theorem flatGrowthEnergy_powerSum_of_residualExponent
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L s b beta p mu distanceConstant : ℝ}
    {objective : C11Objective E L} {minimizer : E} {orbit : ℕ → E}
    (hs : 0 < s) (hb : 1 ≤ b) (hbeta : 2 < beta)
    (hp : 0 < p) (hmu : 0 < mu)
    (hdistanceConstant : 0 ≤ distanceConstant)
    {start : ℕ} (hstart : 1 ≤ start)
    (hdecay_start : 2 * (4 / (beta - 2)) ≤ nativeTime b start)
    (hcorrection_start : 4 * flatGrowthBound beta b ≤
      (4 / (beta - 2)) * nativeTime b start)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (recurrence : ∀ n, start ≤ n →
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta n)
    (distance_bound : ∀ n, start ≤ n →
      ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        distanceConstant *
          Real.rpow (nativeTime b n) (-2 * mu / p)) :
    ∃ initialConstant convolutionConstant : ℝ,
      0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              nativeTimePowerSum b
                (4 / (beta - 2) - 2 - 2 * mu / p) start steps := by
  let effectiveP := 2 * p / mu
  have effectiveP_positive : 0 < effectiveP := by
    dsimp [effectiveP]
    positivity
  have distance_exponent : -4 / effectiveP = -2 * mu / p := by
    dsimp [effectiveP]
    field_simp [hp.ne', hmu.ne']
    <;> ring
  have sum_exponent :
      4 / (beta - 2) - 2 - 4 / effectiveP =
        4 / (beta - 2) - 2 - 2 * mu / p := by
    have positive_distance_exponent : 4 / effectiveP = 2 * mu / p := by
      dsimp [effectiveP]
      field_simp [hp.ne', hmu.ne']
      <;> ring
    rw [positive_distance_exponent]
  have returned := flatGrowthEnergy_powerSum_of_distance
    (p := effectiveP) hs hb hbeta hdistanceConstant hstart hdecay_start
    hcorrection_start is_minimizer recurrence (fun n hn => by
      simpa only [distance_exponent] using distance_bound n hn)
  simpa only [sum_exponent] using returned

/-- Under the frozen local hypotheses, a finite onset exists after which the
exact Part-1 energy/power-sum estimate holds with nonnegative constants. -/
theorem C11Objective.exists_flatGrowthEnergy_powerSum
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ initialConstant convolutionConstant : ℝ,
      1 ≤ start ∧ 0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              nativeTimePowerSum b
                (4 / (beta - 2) - 2 - 4 / p) start steps := by
  rcases objective.eventually_flatGrowthDistance hL hs hstepL hb hp minimizer
    is_minimizer unique_minimizer growth orbit follows with
    ⟨distanceConstant, distanceConstant_nonnegative, eventually_distance⟩
  have eventually_recurrence := flatness.eventually_flatGrowthRecurrence
    hL hs hstepL hb hbeta hthreshold is_minimizer unique_minimizer orbit follows
  rcases Filter.eventually_atTop.1 eventually_distance with ⟨distanceStart, distance_after⟩
  rcases Filter.eventually_atTop.1 eventually_recurrence with
    ⟨recurrenceStart, recurrence_after⟩
  let decay := 4 / (beta - 2)
  let thresholdTime := max (2 * decay)
    (4 * flatGrowthBound beta b / decay)
  have decay_positive : 0 < decay := by
    dsimp [decay]
    positivity
  obtain ⟨thresholdIndex, thresholdIndex_large⟩ :=
    exists_nat_gt (thresholdTime - b + 1)
  let start := max (max (distanceStart + 2) (recurrenceStart + 2))
    (max thresholdIndex 1)
  have hstart : 1 ≤ start := by
    dsimp [start]
    omega
  have thresholdIndex_le : thresholdIndex ≤ start := by
    dsimp [start]
    omega
  have start_time_ge_threshold : thresholdTime ≤ nativeTime b start := by
    have thresholdIndex_cast : (thresholdIndex : ℝ) ≤ (start : ℝ) := by
      exact_mod_cast thresholdIndex_le
    dsimp [thresholdTime] at thresholdIndex_large ⊢
    unfold nativeTime
    linarith
  have hdecay_start : 2 * (4 / (beta - 2)) ≤ nativeTime b start := by
    change 2 * decay ≤ nativeTime b start
    exact (le_max_left _ _).trans start_time_ge_threshold
  have hcorrection_start : 4 * flatGrowthBound beta b ≤
      (4 / (beta - 2)) * nativeTime b start := by
    change 4 * flatGrowthBound beta b ≤ decay * nativeTime b start
    have ratio_le : 4 * flatGrowthBound beta b / decay ≤ nativeTime b start :=
      (le_max_right _ _).trans start_time_ge_threshold
    have multiplied := (div_le_iff₀ decay_positive).1 ratio_le
    simpa [mul_comm] using multiplied
  have recurrence_from : ∀ n, start ≤ n →
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta n := by
    intro n hn
    let m := n - 2
    have start_ge : recurrenceStart + 2 ≤ start := by
      dsimp [start]
      omega
    have m_ge : recurrenceStart ≤ m := by
      dsimp [m]
      omega
    have index_eq : m + 2 = n := by
      dsimp [m]
      omega
    rw [← index_eq]
    exact recurrence_after m m_ge
  have distance_from : ∀ n, start ≤ n →
      ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        distanceConstant * Real.rpow (nativeTime b n) (-4 / p) := by
    intro n hn
    let m := n - 2
    have start_ge : distanceStart + 2 ≤ start := by
      dsimp [start]
      omega
    have m_ge : distanceStart ≤ m := by
      dsimp [m]
      omega
    have index_eq : m + 2 = n := by
      dsimp [m]
      omega
    have predecessor_eq : m + 1 = n - 1 := by omega
    have bound := distance_after m m_ge
    rw [index_eq] at bound
    simpa only [predecessor_eq] using bound
  rcases flatGrowthEnergy_powerSum_of_distance hs (le_trans (by norm_num) hb)
    hbeta distanceConstant_nonnegative hstart hdecay_start hcorrection_start
    is_minimizer recurrence_from distance_from with
    ⟨initialConstant, convolutionConstant, initial_nonnegative,
      convolution_nonnegative, energy_bound⟩
  exact ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
    convolution_nonnegative, energy_bound⟩

/-- Exact Part-3 reinjection: an available native residual exponent `mu`
produces the finite energy convolution with forcing exponent `-2-2*mu/p`. -/
theorem C11Objective.exists_flatGrowthEnergy_powerSum_of_nativeResidualRate
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu) (minimizer : E)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ initialConstant convolutionConstant : ℝ,
      1 ≤ start ∧ 0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              nativeTimePowerSum b
                (4 / (beta - 2) - 2 - 2 * mu / p) start steps := by
  rcases objective.eventually_flatGrowthDistance_of_nativeResidualRate
    hL hs hstepL hb hp hmu minimizer is_minimizer unique_minimizer growth orbit
    follows rate with
    ⟨distanceConstant, distanceConstant_nonnegative, eventually_distance⟩
  have eventually_recurrence := flatness.eventually_flatGrowthRecurrence
    hL hs hstepL hb hbeta hthreshold is_minimizer unique_minimizer orbit follows
  rcases Filter.eventually_atTop.1 eventually_distance with
    ⟨distanceStart, distance_after⟩
  rcases Filter.eventually_atTop.1 eventually_recurrence with
    ⟨recurrenceStart, recurrence_after⟩
  let decay := 4 / (beta - 2)
  let thresholdTime := max (2 * decay)
    (4 * flatGrowthBound beta b / decay)
  have decay_positive : 0 < decay := by
    dsimp [decay]
    positivity
  obtain ⟨thresholdIndex, thresholdIndex_large⟩ :=
    exists_nat_gt (thresholdTime - b + 1)
  let start := max (max (distanceStart + 2) (recurrenceStart + 2))
    (max thresholdIndex 1)
  have hstart : 1 ≤ start := by
    dsimp [start]
    omega
  have thresholdIndex_le : thresholdIndex ≤ start := by
    dsimp [start]
    omega
  have start_time_ge_threshold : thresholdTime ≤ nativeTime b start := by
    have thresholdIndex_cast : (thresholdIndex : ℝ) ≤ (start : ℝ) := by
      exact_mod_cast thresholdIndex_le
    dsimp [thresholdTime] at thresholdIndex_large ⊢
    unfold nativeTime
    linarith
  have hdecay_start : 2 * (4 / (beta - 2)) ≤ nativeTime b start := by
    change 2 * decay ≤ nativeTime b start
    exact (le_max_left _ _).trans start_time_ge_threshold
  have hcorrection_start : 4 * flatGrowthBound beta b ≤
      (4 / (beta - 2)) * nativeTime b start := by
    change 4 * flatGrowthBound beta b ≤ decay * nativeTime b start
    have ratio_le : 4 * flatGrowthBound beta b / decay ≤ nativeTime b start :=
      (le_max_right _ _).trans start_time_ge_threshold
    have multiplied := (div_le_iff₀ decay_positive).1 ratio_le
    simpa [mul_comm] using multiplied
  have recurrence_from : ∀ n, start ≤ n →
      FlatGrowthRecurrenceAt objective minimizer orbit s b beta n := by
    intro n hn
    let m := n - 2
    have start_ge : recurrenceStart + 2 ≤ start := by
      dsimp [start]
      omega
    have m_ge : recurrenceStart ≤ m := by
      dsimp [m]
      omega
    have index_eq : m + 2 = n := by
      dsimp [m]
      omega
    rw [← index_eq]
    exact recurrence_after m m_ge
  have distance_from : ∀ n, start ≤ n →
      ‖shiftedOrbit orbit (n - 1) - minimizer‖ ^ 2 ≤
        distanceConstant * Real.rpow (nativeTime b n) (-2 * mu / p) := by
    intro n hn
    let m := n - 2
    have start_ge : distanceStart + 2 ≤ start := by
      dsimp [start]
      omega
    have m_ge : distanceStart ≤ m := by
      dsimp [m]
      omega
    have index_eq : m + 2 = n := by
      dsimp [m]
      omega
    have predecessor_eq : m + 1 = n - 1 := by omega
    have bound := distance_after m m_ge
    rw [index_eq] at bound
    simpa only [predecessor_eq] using bound
  rcases flatGrowthEnergy_powerSum_of_residualExponent hs
    (le_trans (by norm_num) hb) hbeta (by linarith : 0 < p) hmu
    distanceConstant_nonnegative hstart hdecay_start hcorrection_start
    is_minimizer recurrence_from distance_from with
    ⟨initialConstant, convolutionConstant, initial_nonnegative,
      convolution_nonnegative, energy_bound⟩
  exact ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
    convolution_nonnegative, energy_bound⟩

theorem nativeTimePowerSum_bounded_of_lt_neg_one
    {b exponent : ℝ} (hb : 1 ≤ b) (hexponent : exponent < -1)
    {start : ℕ} (hstart : 1 ≤ start) :
    ∃ bound : ℝ, 0 ≤ bound ∧ ∀ steps,
      nativeTimePowerSum b exponent start steps ≤ bound := by
  have pseries : Summable (fun i : ℕ => ((i + 1 : ℕ) : ℝ) ^ exponent) := by
    exact (summable_nat_add_iff 1).2 (Real.summable_nat_rpow.2 hexponent)
  let bound := ∑' i : ℕ, ((i + 1 : ℕ) : ℝ) ^ exponent
  refine ⟨bound, tsum_nonneg fun i =>
    Real.rpow_nonneg (by positivity : 0 ≤ (((i + 1 : ℕ) : ℝ))) _, ?_⟩
  intro steps
  have term_bound : ∀ i : ℕ,
      Real.rpow (nativeTime b (start + i)) exponent ≤
        Real.rpow (((i + 1 : ℕ) : ℝ)) exponent := by
    intro i
    have lower_positive : 0 < (((i + 1 : ℕ) : ℝ)) := by positivity
    have lower_le_time : (((i + 1 : ℕ) : ℝ)) ≤ nativeTime b (start + i) := by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      push_cast
      linarith
    exact Real.rpow_le_rpow_of_nonpos lower_positive lower_le_time (by linarith)
  calc
    nativeTimePowerSum b exponent start steps ≤
        ∑ i ∈ Finset.range steps, Real.rpow (((i + 1 : ℕ) : ℝ)) exponent := by
      apply Finset.sum_le_sum
      intro i hi
      exact term_bound i
    _ ≤ bound := by
      exact pseries.sum_le_tsum (Finset.range steps)
        (fun i hi => Real.rpow_nonneg
          (by positivity : 0 ≤ (((i + 1 : ℕ) : ℝ))) _)

theorem nativeTimePowerSum_le_power_of_neg_one_lt
    {b exponent : ℝ} (hb : 1 ≤ b) (hexponent : -1 < exponent)
    {start : ℕ} (hstart : 1 ≤ start) :
    ∀ steps,
      nativeTimePowerSum b exponent start steps ≤
        (1 + 1 / (exponent + 1)) *
          Real.rpow (nativeTime b (start + steps)) (exponent + 1) := by
  intro steps
  have start_positive : 0 < nativeTime b start := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    linarith
  have endpoint_positive : 0 < nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  by_cases exponent_nonnegative : 0 ≤ exponent
  · have time_monotone : ∀ i ∈ Finset.range steps,
        nativeTime b (start + i) ≤ nativeTime b (start + steps) := by
      intro i hi
      have index_le : i ≤ steps := Nat.le_of_lt (Finset.mem_range.mp hi)
      have cast_le : (i : ℝ) ≤ (steps : ℝ) := by exact_mod_cast index_le
      unfold nativeTime
      push_cast
      linarith
    have sum_bound : nativeTimePowerSum b exponent start steps ≤
        (steps : ℝ) * Real.rpow (nativeTime b (start + steps)) exponent := by
      calc
        nativeTimePowerSum b exponent start steps ≤
            ∑ i ∈ Finset.range steps,
              Real.rpow (nativeTime b (start + steps)) exponent := by
          apply Finset.sum_le_sum
          intro i hi
          have time_nonnegative : 0 ≤ nativeTime b (start + i) := by
            unfold nativeTime
            have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
            push_cast
            linarith
          exact Real.rpow_le_rpow
            time_nonnegative
            (time_monotone i hi) exponent_nonnegative
        _ = (steps : ℝ) * Real.rpow (nativeTime b (start + steps)) exponent := by
          simp
    have steps_le_endpoint : (steps : ℝ) ≤ nativeTime b (start + steps) := by
      unfold nativeTime
      have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
      push_cast
      linarith
    have product_bound :
        (steps : ℝ) * Real.rpow (nativeTime b (start + steps)) exponent ≤
          Real.rpow (nativeTime b (start + steps)) (exponent + 1) := by
      calc
        (steps : ℝ) * Real.rpow (nativeTime b (start + steps)) exponent ≤
            nativeTime b (start + steps) *
              Real.rpow (nativeTime b (start + steps)) exponent :=
          mul_le_mul_of_nonneg_right steps_le_endpoint
            (Real.rpow_nonneg endpoint_positive.le _)
        _ = Real.rpow (nativeTime b (start + steps)) exponent *
              nativeTime b (start + steps) := by ring
        _ = Real.rpow (nativeTime b (start + steps)) (exponent + 1) :=
          (Real.rpow_add_one endpoint_positive.ne' exponent).symm
    have coefficient_ge_one : 1 ≤ 1 + 1 / (exponent + 1) := by
      have denominator_positive : 0 < exponent + 1 := by linarith
      have inverse_nonnegative : 0 ≤ 1 / (exponent + 1) := by positivity
      linarith
    exact sum_bound.trans <| product_bound.trans <|
      (le_mul_of_one_le_left (Real.rpow_nonneg endpoint_positive.le _) coefficient_ge_one)
  · have exponent_negative : exponent < 0 := lt_of_not_ge exponent_nonnegative
    cases steps with
    | zero =>
        have coefficient_nonnegative : 0 ≤ 1 + 1 / (exponent + 1) := by
          have denominator_positive : 0 < exponent + 1 := by linarith
          positivity
        exact mul_nonneg coefficient_nonnegative
          (Real.rpow_nonneg endpoint_positive.le _)
    | succ steps =>
        let x0 := nativeTime b start
        let endpoint := nativeTime b (start + (steps + 1))
        have interval_positive : Set.Icc x0 (x0 + (steps : ℝ)) ⊆ Set.Ioi 0 := by
          intro x hx
          exact lt_of_lt_of_le start_positive hx.1
        have anti : AntitoneOn (fun x : ℝ => Real.rpow x exponent)
            (Set.Icc x0 (x0 + (steps : ℝ))) :=
          (Real.antitoneOn_rpow_Ioi_of_exponent_nonpos exponent_negative.le).mono
            interval_positive
        have tail_bound := anti.sum_le_integral
        have integral_value :
            (∫ x in x0..x0 + (steps : ℝ), Real.rpow x exponent) =
              (Real.rpow (x0 + (steps : ℝ)) (exponent + 1) -
                Real.rpow x0 (exponent + 1)) / (exponent + 1) := by
          exact integral_rpow (Or.inl hexponent)
        rw [integral_value] at tail_bound
        have sum_decomposition :
            nativeTimePowerSum b exponent start (steps + 1) =
              Real.rpow x0 exponent +
                ∑ i ∈ Finset.range steps,
                  Real.rpow (x0 + ((i + 1 : ℕ) : ℝ)) exponent := by
          rw [nativeTimePowerSum, Finset.sum_range_succ']
          simp only [nativeTime_add_index, add_zero]
          ring
        rw [sum_decomposition]
        have endpoint_eq : endpoint = x0 + (steps + 1 : ℕ) := by
          dsimp [endpoint, x0]
          rw [nativeTime_add_index]
        have integral_endpoint_le : x0 + (steps : ℝ) ≤ endpoint := by
          rw [endpoint_eq]
          push_cast
          linarith
        have power_integral_endpoint_le :
            Real.rpow (x0 + (steps : ℝ)) (exponent + 1) ≤
              Real.rpow endpoint (exponent + 1) := by
          exact Real.rpow_le_rpow (by positivity) integral_endpoint_le (by linarith)
        have start_power_le_one : Real.rpow x0 exponent ≤ 1 := by
          rw [← Real.one_rpow exponent]
          exact Real.rpow_le_rpow_of_nonpos (by positivity) (by
            dsimp [x0]
            unfold nativeTime
            have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
            linarith) exponent_negative.le
        have one_le_endpoint_power :
            1 ≤ Real.rpow endpoint (exponent + 1) := by
          have endpoint_ge_one : 1 ≤ endpoint := by
            rw [endpoint_eq]
            have x0_ge_one : 1 ≤ x0 := by
              dsimp [x0]
              unfold nativeTime
              have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
              linarith
            have steps_nonnegative : (0 : ℝ) ≤ (steps + 1 : ℕ) := by positivity
            linarith
          simpa using Real.rpow_le_rpow (show (0 : ℝ) ≤ 1 by norm_num)
            endpoint_ge_one (show 0 ≤ exponent + 1 by linarith)
        have quotient_bound :
            (Real.rpow (x0 + (steps : ℝ)) (exponent + 1) -
                Real.rpow x0 (exponent + 1)) / (exponent + 1) ≤
              (1 / (exponent + 1)) * Real.rpow endpoint (exponent + 1) := by
          have denominator_positive : 0 < exponent + 1 := by linarith
          have numerator_bound :
              Real.rpow (x0 + (steps : ℝ)) (exponent + 1) -
                  Real.rpow x0 (exponent + 1) ≤
                Real.rpow endpoint (exponent + 1) := by
            have start_power_nonnegative :
                0 ≤ Real.rpow x0 (exponent + 1) := by
              apply Real.rpow_nonneg
              dsimp [x0]
              exact start_positive.le
            linarith
          rw [div_eq_mul_inv, one_div]
          calc
            (Real.rpow (x0 + (steps : ℝ)) (exponent + 1) -
                Real.rpow x0 (exponent + 1)) * (exponent + 1)⁻¹ ≤
                Real.rpow endpoint (exponent + 1) * (exponent + 1)⁻¹ :=
              mul_le_mul_of_nonneg_right numerator_bound
                (inv_nonneg.mpr denominator_positive.le)
            _ = (exponent + 1)⁻¹ * Real.rpow endpoint (exponent + 1) := by ring
        calc
          Real.rpow x0 exponent +
                ∑ i ∈ Finset.range steps,
                  Real.rpow (x0 + ((i + 1 : ℕ) : ℝ)) exponent ≤
              Real.rpow x0 exponent +
                (Real.rpow (x0 + (steps : ℝ)) (exponent + 1) -
                  Real.rpow x0 (exponent + 1)) / (exponent + 1) :=
            by gcongr
          _ ≤ Real.rpow endpoint (exponent + 1) +
                (1 / (exponent + 1)) * Real.rpow endpoint (exponent + 1) :=
            add_le_add (start_power_le_one.trans one_le_endpoint_power) quotient_bound
          _ = (1 + 1 / (exponent + 1)) *
                Real.rpow (nativeTime b (start + (steps + 1))) (exponent + 1) := by
            dsimp [endpoint]
            ring

theorem nativeTimePowerSum_le_log_of_eq_neg_one
    {b : ℝ} (hb : 1 ≤ b) {start : ℕ} (hstart : 1 ≤ start) :
    ∀ steps,
      nativeTimePowerSum b (-1) start steps ≤
        1 + Real.log (nativeTime b (start + steps)) := by
  intro steps
  have start_positive : 0 < nativeTime b start := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    linarith
  cases steps with
  | zero =>
      simp only [nativeTimePowerSum, Finset.range_zero, Finset.sum_empty]
      have log_nonnegative : 0 ≤ Real.log (nativeTime b start) :=
        Real.log_nonneg (by
          unfold nativeTime
          have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
          linarith)
      simpa only [Nat.add_zero] using add_nonneg zero_le_one log_nonnegative
  | succ steps =>
      let x0 := nativeTime b start
      let endpoint := nativeTime b (start + (steps + 1))
      have interval_positive : Set.Icc x0 (x0 + (steps : ℝ)) ⊆ Set.Ioi 0 := by
        intro x hx
        exact lt_of_lt_of_le start_positive hx.1
      have anti : AntitoneOn (fun x : ℝ => x⁻¹)
          (Set.Icc x0 (x0 + (steps : ℝ))) :=
        (inv_antitoneOn_Icc_right start_positive).mono (by
          intro x hx
          exact ⟨hx.1, le_trans hx.2 (le_add_of_nonneg_right (by positivity))⟩)
      have tail_bound := anti.sum_le_integral
      have integral_value :
          (∫ x in x0..x0 + (steps : ℝ), x⁻¹) =
            Real.log (x0 + (steps : ℝ)) - Real.log x0 := by
        have zero_not_mem : (0 : ℝ) ∉ Set.uIcc x0 (x0 + (steps : ℝ)) := by
          rw [Set.uIcc_of_le (le_add_of_nonneg_right
            (show (0 : ℝ) ≤ (steps : ℝ) by positivity))]
          intro hx
          linarith [hx.1]
        rw [integral_inv zero_not_mem,
          Real.log_div (by positivity) (by positivity)]
      rw [integral_value] at tail_bound
      have tail_bound_rpow :
          ∑ i ∈ Finset.range steps,
              Real.rpow (x0 + ((i + 1 : ℕ) : ℝ)) (-1) ≤
            Real.log (x0 + (steps : ℝ)) - Real.log x0 := by
        simpa only [real_rpow_neg_one_eq_inv] using tail_bound
      have sum_decomposition :
          nativeTimePowerSum b (-1) start (steps + 1) =
            Real.rpow x0 (-1) + ∑ i ∈ Finset.range steps,
              Real.rpow (x0 + ((i + 1 : ℕ) : ℝ)) (-1) := by
        rw [nativeTimePowerSum, Finset.sum_range_succ']
        simp only [nativeTime_add_index]
        dsimp [x0]
        ring
      rw [sum_decomposition]
      have endpoint_eq : endpoint = x0 + (steps + 1 : ℕ) := by
        dsimp [endpoint, x0]
        rw [nativeTime_add_index]
      have log_integral_endpoint_le :
          Real.log (x0 + (steps : ℝ)) ≤ Real.log endpoint := by
        apply Real.log_le_log
        · positivity
        · rw [endpoint_eq]
          push_cast
          linarith
      have inv_start_le_one : x0⁻¹ ≤ 1 := by
        have x0_ge_one : 1 ≤ x0 := by
          dsimp [x0]
          unfold nativeTime
          have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
          linarith
        exact (inv_le_one₀ start_positive).2 x0_ge_one
      have log_start_nonnegative : 0 ≤ Real.log x0 := Real.log_nonneg (by
        change 1 ≤ nativeTime b start
        unfold nativeTime
        have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
        linarith)
      calc
        Real.rpow x0 (-1) + ∑ i ∈ Finset.range steps,
            Real.rpow (x0 + ((i + 1 : ℕ) : ℝ)) (-1) ≤
            Real.rpow x0 (-1) +
              (Real.log (x0 + (steps : ℝ)) - Real.log x0) := by
          gcongr
        _ = x0⁻¹ + (Real.log (x0 + (steps : ℝ)) - Real.log x0) := by
          rw [real_rpow_neg_one_eq_inv]
        _ ≤ 1 + Real.log endpoint := by linarith
        _ = 1 + Real.log (nativeTime b (start + (steps + 1))) := by rfl

/-- The summable forcing regime in source (4.36): when
`4/(β-2) < 1 + 4/p`, the energy keeps the homogeneous decay exponent. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_decay_lt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_lt : 4 / (beta - 2) < 1 + 4 / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
  rcases objective.exists_flatGrowthEnergy_powerSum hL hs hstepL hb hbeta
    hthreshold hp minimizer is_minimizer unique_minimizer flatness growth orbit follows with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  have exponent_lt : 4 / (beta - 2) - 2 - 4 / p < -1 := by linarith
  rcases nativeTimePowerSum_bounded_of_lt_neg_one
    (le_trans (by norm_num) hb) exponent_lt hstart with
    ⟨sumBound, sumBound_nonnegative, sum_le⟩
  let energyConstant := initialConstant + convolutionConstant * sumBound
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  have time_power_nonnegative :
      0 ≤ Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
    apply Real.rpow_nonneg
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 4 / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            sumBound := by
      gcongr
      exact sum_le steps
    _ = energyConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
      dsimp [energyConstant]
      ring

/-- Part-3 summable case for an arbitrary available residual exponent. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_lt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_lt : 4 / (beta - 2) < 1 + 2 * mu / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
  rcases objective.exists_flatGrowthEnergy_powerSum_of_nativeResidualRate
    hL hs hstepL hb hbeta hthreshold hp hmu minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  have exponent_lt : 4 / (beta - 2) - 2 - 2 * mu / p < -1 := by
    linarith
  rcases nativeTimePowerSum_bounded_of_lt_neg_one
    (le_trans (by norm_num) hb) exponent_lt hstart with
    ⟨sumBound, sumBound_nonnegative, sum_le⟩
  let energyConstant := initialConstant + convolutionConstant * sumBound
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  have time_power_nonnegative :
      0 ≤ Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
    apply Real.rpow_nonneg
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 2 * mu / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            sumBound := by
      gcongr
      exact sum_le steps
    _ = energyConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) := by
      dsimp [energyConstant]
      ring

/-- Part-3 polynomial case for an arbitrary available residual exponent. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_gt : 1 + 2 * mu / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ homogeneousConstant forcingConstant : ℝ,
      1 ≤ start ∧ 0 ≤ homogeneousConstant ∧ 0 ≤ forcingConstant ∧
        ∀ steps,
          flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
            homogeneousConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
              forcingConstant *
                Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
  rcases objective.exists_flatGrowthEnergy_powerSum_of_nativeResidualRate
    hL hs hstepL hb hbeta hthreshold hp hmu minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  let exponent := 4 / (beta - 2) - 2 - 2 * mu / p
  have exponent_gt : -1 < exponent := by
    dsimp [exponent]
    linarith
  let sumCoefficient := 1 + 1 / (exponent + 1)
  have sumCoefficient_nonnegative : 0 ≤ sumCoefficient := by
    dsimp [sumCoefficient]
    have exponent_one_positive : 0 < exponent + 1 := by linarith
    positivity
  let forcingConstant := convolutionConstant * sumCoefficient
  have forcingConstant_nonnegative : 0 ≤ forcingConstant := by
    dsimp [forcingConstant]
    positivity
  refine ⟨start, initialConstant, forcingConstant, hstart, initial_nonnegative,
    forcingConstant_nonnegative, ?_⟩
  intro steps
  have time_positive : 0 < nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have sum_le := nativeTimePowerSum_le_power_of_neg_one_lt
    (le_trans (by norm_num) hb) exponent_gt hstart steps
  have convolution_scale :
      (convolutionConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
        (sumCoefficient *
          Real.rpow (nativeTime b (start + steps)) (exponent + 1)) =
        forcingConstant *
          Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
    have power_identity :
        Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1) =
          Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
      rw [← real_rpow_add_eq time_positive]
      congr 1
      dsimp [exponent]
      ring
    dsimp [forcingConstant]
    calc
      (convolutionConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
          (sumCoefficient *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1)) =
        (convolutionConstant * sumCoefficient) *
          (Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1)) := by ring
      _ = (convolutionConstant * sumCoefficient) *
          Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
        rw [power_identity]
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 2 * mu / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            (sumCoefficient *
              Real.rpow (nativeTime b (start + steps)) (exponent + 1)) := by
      dsimp [sumCoefficient, exponent] at sum_le ⊢
      gcongr
    _ = initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
      rw [convolution_scale]

/-- The polynomial forcing regime in source (4.36): when
`1 + 4/p < 4/(β-2)`, the convolution contributes the exact
`t^(-1-4/p)` energy scale. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_decay_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_gt : 1 + 4 / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ homogeneousConstant forcingConstant : ℝ,
      1 ≤ start ∧ 0 ≤ homogeneousConstant ∧ 0 ≤ forcingConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          homogeneousConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            forcingConstant *
              Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
  rcases objective.exists_flatGrowthEnergy_powerSum hL hs hstepL hb hbeta
    hthreshold hp minimizer is_minimizer unique_minimizer flatness growth orbit follows with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  let exponent := 4 / (beta - 2) - 2 - 4 / p
  have exponent_gt : -1 < exponent := by
    dsimp [exponent]
    linarith
  let sumCoefficient := 1 + 1 / (exponent + 1)
  have sumCoefficient_nonnegative : 0 ≤ sumCoefficient := by
    dsimp [sumCoefficient]
    have exponent_one_positive : 0 < exponent + 1 := by linarith
    positivity
  let forcingConstant := convolutionConstant * sumCoefficient
  have forcingConstant_nonnegative : 0 ≤ forcingConstant := by
    dsimp [forcingConstant]
    positivity
  refine ⟨start, initialConstant, forcingConstant, hstart, initial_nonnegative,
    forcingConstant_nonnegative, ?_⟩
  intro steps
  have time_positive : 0 < nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have sum_le := nativeTimePowerSum_le_power_of_neg_one_lt
    (le_trans (by norm_num) hb) exponent_gt hstart steps
  have convolution_scale :
      (convolutionConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
        (sumCoefficient *
          Real.rpow (nativeTime b (start + steps)) (exponent + 1)) =
        forcingConstant *
          Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
    have power_identity :
        Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1) =
          Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
      rw [← real_rpow_add_eq time_positive]
      congr 1
      dsimp [exponent]
      ring
    dsimp [forcingConstant]
    calc
      (convolutionConstant *
          Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
          (sumCoefficient *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1)) =
        (convolutionConstant * sumCoefficient) *
          (Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) *
            Real.rpow (nativeTime b (start + steps)) (exponent + 1)) := by ring
      _ = (convolutionConstant * sumCoefficient) *
          Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
        rw [power_identity]
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 4 / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            (sumCoefficient *
              Real.rpow (nativeTime b (start + steps)) (exponent + 1)) := by
      dsimp [sumCoefficient, exponent] at sum_le ⊢
      gcongr
    _ = initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
      rw [convolution_scale]

/-- The resonant forcing regime in source (4.36): at
`4/(β-2) = 1 + 4/p`, the logarithmic factor is retained exactly. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_decay_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_eq : 4 / (beta - 2) = 1 + 4 / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ initialConstant convolutionConstant : ℝ,
      1 ≤ start ∧ 0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              (1 + Real.log (nativeTime b (start + steps))) := by
  rcases objective.exists_flatGrowthEnergy_powerSum hL hs hstepL hb hbeta
    hthreshold hp minimizer is_minimizer unique_minimizer flatness growth orbit follows with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  have exponent_eq : 4 / (beta - 2) - 2 - 4 / p = -1 := by
    rw [hdecay_eq]
    ring
  have sum_le_raw := nativeTimePowerSum_le_log_of_eq_neg_one
    (le_trans (by norm_num) hb) hstart
  have sum_le : ∀ steps,
      nativeTimePowerSum b (4 / (beta - 2) - 2 - 4 / p) start steps ≤
        1 + Real.log (nativeTime b (start + steps)) := by
    simpa [exponent_eq] using sum_le_raw
  refine ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
    convolution_nonnegative, ?_⟩
  intro steps
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 4 / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            (1 + Real.log (nativeTime b (start + steps))) := by
      have coefficient_nonnegative :
          0 ≤ convolutionConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) :=
        mul_nonneg convolution_nonnegative (Real.rpow_nonneg (by
          unfold nativeTime
          have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
          push_cast
          linarith) _)
      have scaled := mul_le_mul_of_nonneg_left (sum_le steps)
        coefficient_nonnegative
      linarith

/-- Part-3 resonant case for an arbitrary residual exponent; the logarithm
is retained exactly at this boundary. -/
theorem C11Objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_eq : 4 / (beta - 2) = 1 + 2 * mu / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ initialConstant convolutionConstant : ℝ,
      1 ≤ start ∧ 0 ≤ initialConstant ∧ 0 ≤ convolutionConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          initialConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
            (convolutionConstant *
                Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
              (1 + Real.log (nativeTime b (start + steps))) := by
  rcases objective.exists_flatGrowthEnergy_powerSum_of_nativeResidualRate
    hL hs hstepL hb hbeta hthreshold hp hmu minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_sum_bound⟩
  have exponent_eq : 4 / (beta - 2) - 2 - 2 * mu / p = -1 := by
    rw [hdecay_eq]
    ring
  have sum_le_raw := nativeTimePowerSum_le_log_of_eq_neg_one
    (le_trans (by norm_num) hb) hstart
  have sum_le : ∀ steps,
      nativeTimePowerSum b (4 / (beta - 2) - 2 - 2 * mu / p) start steps ≤
        1 + Real.log (nativeTime b (start + steps)) := by
    simpa [exponent_eq] using sum_le_raw
  refine ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
    convolution_nonnegative, ?_⟩
  intro steps
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            nativeTimePowerSum b
              (4 / (beta - 2) - 2 - 2 * mu / p) start steps :=
      energy_sum_bound steps
    _ ≤ initialConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          (convolutionConstant *
              Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2)))) *
            (1 + Real.log (nativeTime b (start + steps))) := by
      have coefficient_nonnegative :
          0 ≤ convolutionConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) :=
        mul_nonneg convolution_nonnegative (Real.rpow_nonneg (by
          unfold nativeTime
          have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
          push_cast
          linarith) _)
      have scaled := mul_le_mul_of_nonneg_left (sum_le steps)
        coefficient_nonnegative
      linarith

/-- The polynomial Part-1 regime packages to the single pure energy power
needed by Part 2. -/
theorem C11Objective.exists_flatGrowthEnergy_pureDecay_of_decay_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_gt : 1 + 4 / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant * Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
  rcases objective.exists_flatGrowthEnergy_decay_of_decay_gt hL hs hstepL hb
    hbeta hthreshold hp hdecay_gt minimizer is_minimizer unique_minimizer flatness
    growth orbit follows with
    ⟨start, homogeneousConstant, forcingConstant, hstart, homogeneous_nonnegative,
      forcing_nonnegative, energy_bound⟩
  let energyConstant := homogeneousConstant + forcingConstant
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  have time_ge_one : 1 ≤ nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have exponent_le : -(4 / (beta - 2)) ≤ -1 - 4 / p := by linarith
  have homogeneousPower_le :
      Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) ≤
        Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) :=
    Real.rpow_le_rpow_of_exponent_le time_ge_one exponent_le
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        homogeneousConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) :=
      energy_bound steps
    _ ≤ homogeneousConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
      gcongr
    _ = energyConstant *
        Real.rpow (nativeTime b (start + steps)) (-1 - 4 / p) := by
      dsimp [energyConstant]
      ring

/-- The resonant logarithmic Part-1 regime weakens by one power to the pure
energy rate used by Part 2, retaining the exact logarithm until this step. -/
theorem C11Objective.exists_flatGrowthEnergy_pureDecay_of_decay_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_eq : 4 / (beta - 2) = 1 + 4 / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant * Real.rpow (nativeTime b (start + steps)) (-4 / p) := by
  rcases objective.exists_flatGrowthEnergy_decay_of_decay_eq hL hs hstepL hb
    hbeta hthreshold hp hdecay_eq minimizer is_minimizer unique_minimizer flatness
    growth orbit follows with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_bound⟩
  let energyConstant := initialConstant + 2 * convolutionConstant
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  let time := nativeTime b (start + steps)
  have time_ge_one : 1 ≤ time := by
    dsimp [time]
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have time_positive : 0 < time := lt_of_lt_of_le (by norm_num) time_ge_one
  have log_factor_le : 1 + Real.log time ≤ 2 * time := by
    linarith [Real.log_le_self (by linarith : 0 ≤ time)]
  have homogeneousPower_le :
      Real.rpow time (-(4 / (beta - 2))) ≤ Real.rpow time (-4 / p) := by
    apply Real.rpow_le_rpow_of_exponent_le time_ge_one
    rw [hdecay_eq]
    rw [show -4 / p = -(4 / p) by ring]
    linarith
  have resonantPower_identity :
      Real.rpow time (-(4 / (beta - 2))) * time = Real.rpow time (-4 / p) := by
    calc
      Real.rpow time (-(4 / (beta - 2))) * time =
          Real.rpow time (-(4 / (beta - 2))) * Real.rpow time 1 := by
        exact congrArg (fun v : ℝ =>
          Real.rpow time (-(4 / (beta - 2))) * v) (Real.rpow_one time).symm
      _ = Real.rpow time (-(4 / (beta - 2)) + 1) :=
        (real_rpow_add_eq time_positive).symm
      _ = Real.rpow time (-4 / p) := by
        congr 1
        rw [hdecay_eq]
        ring
  have log_term_le :
      (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (1 + Real.log time) ≤
        2 * convolutionConstant * Real.rpow time (-4 / p) := by
    have coefficient_nonnegative :
        0 ≤ convolutionConstant * Real.rpow time (-(4 / (beta - 2))) :=
      mul_nonneg convolution_nonnegative (Real.rpow_nonneg time_positive.le _)
    have scaled := mul_le_mul_of_nonneg_left log_factor_le coefficient_nonnegative
    calc
      (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (1 + Real.log time) ≤
        (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (2 * time) := scaled
      _ = 2 * convolutionConstant * Real.rpow time (-4 / p) := by
        rw [← resonantPower_identity]
        ring
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant * Real.rpow time (-(4 / (beta - 2))) +
          (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
            (1 + Real.log time) := by
      simpa [time] using energy_bound steps
    _ ≤ initialConstant * Real.rpow time (-4 / p) +
        2 * convolutionConstant * Real.rpow time (-4 / p) := by
      gcongr
    _ = energyConstant * Real.rpow time (-4 / p) := by
      dsimp [energyConstant]
      ring

/-- The arbitrary-exponent polynomial case packages to its single forcing
energy power before Part 2 is applied. -/
theorem C11Objective.exists_flatGrowthEnergy_pureDecay_of_nativeResidualRate_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_gt : 1 + 2 * mu / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
  rcases objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_gt
    hL hs hstepL hb hbeta hthreshold hp hmu hdecay_gt minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, homogeneousConstant, forcingConstant, hstart,
      homogeneous_nonnegative, forcing_nonnegative, energy_bound⟩
  let energyConstant := homogeneousConstant + forcingConstant
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  have time_ge_one : 1 ≤ nativeTime b (start + steps) := by
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have exponent_le : -(4 / (beta - 2)) ≤ -1 - 2 * mu / p := by
    linarith
  have homogeneousPower_le :
      Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) ≤
        Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) :=
    Real.rpow_le_rpow_of_exponent_le time_ge_one exponent_le
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        homogeneousConstant *
            Real.rpow (nativeTime b (start + steps)) (-(4 / (beta - 2))) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) :=
      energy_bound steps
    _ ≤ homogeneousConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) +
          forcingConstant *
            Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
      gcongr
    _ = energyConstant *
        Real.rpow (nativeTime b (start + steps)) (-1 - 2 * mu / p) := by
      dsimp [energyConstant]
      ring

/-- The arbitrary-exponent resonant logarithm weakens by exactly one power,
producing energy exponent `2*mu/p`. -/
theorem C11Objective.exists_flatGrowthEnergy_pureDecay_of_nativeResidualRate_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_eq : 4 / (beta - 2) = 1 + 2 * mu / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    ∃ start : ℕ, ∃ energyConstant : ℝ,
      1 ≤ start ∧ 0 ≤ energyConstant ∧ ∀ steps,
        flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
          energyConstant *
            Real.rpow (nativeTime b (start + steps)) (-2 * mu / p) := by
  rcases objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_eq
    hL hs hstepL hb hbeta hthreshold hp hmu hdecay_eq minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, initialConstant, convolutionConstant, hstart, initial_nonnegative,
      convolution_nonnegative, energy_bound⟩
  let energyConstant := initialConstant + 2 * convolutionConstant
  have energyConstant_nonnegative : 0 ≤ energyConstant := by
    dsimp [energyConstant]
    positivity
  refine ⟨start, energyConstant, hstart, energyConstant_nonnegative, ?_⟩
  intro steps
  let time := nativeTime b (start + steps)
  have time_ge_one : 1 ≤ time := by
    dsimp [time]
    unfold nativeTime
    have start_real : (1 : ℝ) ≤ (start : ℝ) := by exact_mod_cast hstart
    push_cast
    linarith
  have time_positive : 0 < time := lt_of_lt_of_le (by norm_num) time_ge_one
  have log_factor_le : 1 + Real.log time ≤ 2 * time := by
    linarith [Real.log_le_self (by linarith : 0 ≤ time)]
  have homogeneousPower_le :
      Real.rpow time (-(4 / (beta - 2))) ≤
        Real.rpow time (-2 * mu / p) := by
    apply Real.rpow_le_rpow_of_exponent_le time_ge_one
    rw [hdecay_eq]
    ring_nf
    linarith
  have resonantPower_identity :
      Real.rpow time (-(4 / (beta - 2))) * time =
        Real.rpow time (-2 * mu / p) := by
    calc
      Real.rpow time (-(4 / (beta - 2))) * time =
          Real.rpow time (-(4 / (beta - 2))) * Real.rpow time 1 := by
        exact congrArg (fun v : ℝ =>
          Real.rpow time (-(4 / (beta - 2))) * v) (Real.rpow_one time).symm
      _ = Real.rpow time (-(4 / (beta - 2)) + 1) :=
        (real_rpow_add_eq time_positive).symm
      _ = Real.rpow time (-2 * mu / p) := by
        congr 1
        rw [hdecay_eq]
        ring
  have log_term_le :
      (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (1 + Real.log time) ≤
        2 * convolutionConstant * Real.rpow time (-2 * mu / p) := by
    have coefficient_nonnegative :
        0 ≤ convolutionConstant * Real.rpow time (-(4 / (beta - 2))) :=
      mul_nonneg convolution_nonnegative (Real.rpow_nonneg time_positive.le _)
    have scaled := mul_le_mul_of_nonneg_left log_factor_le coefficient_nonnegative
    calc
      (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (1 + Real.log time) ≤
        (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
          (2 * time) := scaled
      _ = 2 * convolutionConstant * Real.rpow time (-2 * mu / p) := by
        rw [← resonantPower_identity]
        ring
  calc
    flatGrowthEnergy objective minimizer orbit s b beta (start + steps) ≤
        initialConstant * Real.rpow time (-(4 / (beta - 2))) +
          (convolutionConstant * Real.rpow time (-(4 / (beta - 2)))) *
            (1 + Real.log time) := by
      simpa [time] using energy_bound steps
    _ ≤ initialConstant * Real.rpow time (-2 * mu / p) +
        2 * convolutionConstant * Real.rpow time (-2 * mu / p) := by
      gcongr
    _ = energyConstant * Real.rpow time (-2 * mu / p) := by
      dsimp [energyConstant]
      ring

/-- Source (4.39), with the kinetic coefficient activated eventually and local
growth converted to the sublinear residual power. -/
theorem C11Objective.eventually_flatGrowth_residual_inequality
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hp : 2 < p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ K : ℝ, 0 < K ∧ ∀ᶠ n : ℕ in atTop,
      nativeTime b (n + 1) ^ 2 *
          (objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer) ≤
        flatGrowthEnergy objective minimizer orbit s b beta (n + 1) +
          ((2 / (beta - 2)) * (b - 1) / s) *
            Real.rpow
              ((objective.value (shiftedOrbit orbit (n + 1)) -
                objective.value minimizer) / K) (2 / p) := by
  rcases growth.eventually_baseline hL hs hstepL hb is_minimizer unique_minimizer
    orbit follows with ⟨K, hK, eventually_growth⟩
  refine ⟨K, hK, ?_⟩
  let lam := 2 / (beta - 2)
  have hlam : 0 ≤ lam := by dsimp [lam]; positivity
  have distanceCoefficient_nonnegative : 0 ≤ lam * (b - 1) / s := by
    exact div_nonneg (mul_nonneg hlam (sub_nonneg.mpr (by linarith))) hs.le
  obtain ⟨N, hN⟩ : ∃ N : ℕ, 4 * lam * (b - 1) ≤ (N : ℝ) ^ 2 := by
    obtain ⟨N, hN⟩ := exists_nat_ge (Real.sqrt (4 * lam * (b - 1)))
    refine ⟨N, ?_⟩
    have argument_nonnegative : 0 ≤ 4 * lam * (b - 1) := by
      exact mul_nonneg (mul_nonneg (by norm_num) hlam) (sub_nonneg.mpr (by linarith))
    calc
      4 * lam * (b - 1) = (Real.sqrt (4 * lam * (b - 1))) ^ 2 := by
        rw [Real.sq_sqrt argument_nonnegative]
      _ ≤ (N : ℝ) ^ 2 := by
        nlinarith [Real.sqrt_nonneg (4 * lam * (b - 1))]
  filter_upwards [eventually_growth, eventually_ge_atTop N] with n growth_n hn
  let residual := objective.value (shiftedOrbit orbit (n + 1)) -
    objective.value minimizer
  let distance := ‖shiftedOrbit orbit (n + 1) - minimizer‖
  have residual_nonnegative : 0 ≤ residual := by
    dsimp [residual]
    linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
  have distance_nonnegative : 0 ≤ distance := by
    dsimp [distance]
    positivity
  have time_positive : 0 < nativeTime b (n + 1) := by
    unfold nativeTime
    have n_nonnegative : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    push_cast
    linarith
  have time_ge_index : (N : ℝ) ≤ nativeTime b (n + 1) := by
    unfold nativeTime
    have cast_hn : (N : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    push_cast
    linarith
  have kineticCoefficient_nonnegative :
      0 ≤ nativeTime b (n + 1) ^ 2 / 2 - 2 * lam * (b - 1) := by
    have index_sq_le : (N : ℝ) ^ 2 ≤ nativeTime b (n + 1) ^ 2 := by
      nlinarith [sq_nonneg ((N : ℝ) - nativeTime b (n + 1))]
    linarith
  have kinetic := upperEnergy_residual_kinetic_le lam beta b s
    (nativeTime b (n + 1)) residual (shiftedOrbit orbit n)
    (shiftedOrbit orbit (n + 1)) minimizer hs hlam (by linarith) (by linarith)
    time_positive.le residual_nonnegative
  have dropped :
      2 * s * nativeTime b (n + 1) ^ 2 * residual ≤
        2 * s * flatGrowthEnergy objective minimizer orbit s b beta (n + 1) +
          2 * lam * (b - 1) * distance ^ 2 := by
    have increment_nonnegative :
        0 ≤ ‖shiftedOrbit orbit (n + 1) - shiftedOrbit orbit n‖ ^ 2 := sq_nonneg _
    dsimp [flatGrowthEnergy, residual, distance, lam] at kinetic ⊢
    nlinarith
  have distance_bound := distance_sq_le_rpow_of_growth_and_weightedResidual
    hp hK residual_nonnegative (by norm_num : (0 : ℝ) < 1)
    distance_nonnegative growth_n (show (1 : ℝ) ^ 2 * residual ≤ residual by simp)
  have scaled_distance :
      lam * (b - 1) / s * distance ^ 2 ≤
        lam * (b - 1) / s * Real.rpow (residual / K) (2 / p) := by
    simpa using mul_le_mul_of_nonneg_left distance_bound
      distanceCoefficient_nonnegative
  have divided :
      nativeTime b (n + 1) ^ 2 * residual ≤
        flatGrowthEnergy objective minimizer orbit s b beta (n + 1) +
          lam * (b - 1) / s * distance ^ 2 := by
    calc
      nativeTime b (n + 1) ^ 2 * residual ≤
          (2 * s * flatGrowthEnergy objective minimizer orbit s b beta (n + 1) +
            2 * lam * (b - 1) * distance ^ 2) / (2 * s) := by
        apply (le_div_iff₀ (show 0 < 2 * s by positivity)).2
        simpa only [mul_assoc, mul_comm, mul_left_comm] using dropped
      _ = flatGrowthEnergy objective minimizer orbit s b beta (n + 1) +
          lam * (b - 1) / s * distance ^ 2 := by
        field_simp [hs.ne']
  dsimp [residual, distance, lam] at divided scaled_distance ⊢
  linarith

/-- Objective-level consumption of (4.39)--(4.42) for any eventual pure
power bound on the flatness-growth energy. -/
theorem C11Objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p m C : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hp : 2 < p) (hm : 0 ≤ m) (hC : 0 ≤ C)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (energy_decay : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        C * Real.rpow (nativeTime b (n + 1)) (-m)) :
    ∃ sharpConstant : ℝ, 0 ≤ sharpConstant ∧ ∀ᶠ n : ℕ in atTop,
      objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
        2 * C * Real.rpow (nativeTime b (n + 1)) (-m - 2) +
          sharpConstant * Real.rpow (nativeTime b (n + 1))
            (-(2 * p / (p - 2))) := by
  rcases objective.eventually_flatGrowth_residual_inequality hL hs hstepL hb
    hbeta hp minimizer is_minimizer unique_minimizer growth orbit follows with
    ⟨K, hK, eventually_basic⟩
  let A := (2 / (beta - 2)) * (b - 1) / s
  have hA : 0 ≤ A := by
    dsimp [A]
    exact div_nonneg
      (mul_nonneg (by positivity) (sub_nonneg.mpr (by linarith))) hs.le
  let sharpConstant :=
    2 * Real.rpow (2 * A / Real.rpow K (2 / p)) (1 / (1 - 2 / p))
  have sharpConstant_nonnegative : 0 ≤ sharpConstant := by
    dsimp [sharpConstant]
    positivity
  refine ⟨sharpConstant, sharpConstant_nonnegative, ?_⟩
  filter_upwards [eventually_basic, energy_decay] with n basic_n energy_n
  let residual := objective.value (shiftedOrbit orbit (n + 1)) -
    objective.value minimizer
  have residual_nonnegative : 0 ≤ residual := by
    dsimp [residual]
    linarith [is_minimizer (shiftedOrbit orbit (n + 1))]
  have time_positive : 0 < nativeTime b (n + 1) := by
    unfold nativeTime
    have n_nonnegative : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    push_cast
    linarith
  have returned := residual_le_two_powers_of_energy_decay hp hm hK hA hC
    time_positive residual_nonnegative basic_n energy_n
  simpa [residual, A, sharpConstant] using returned

/-- Part 2 consumed in the summable-forcing regime: the Part-1 energy rate
returns a homogeneous residual power plus the sharp residual power. -/
theorem C11Objective.exists_flatGrowthResidual_twoPowers_of_decay_lt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_lt : 4 / (beta - 2) < 1 + 4 / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ energyConstant sharpConstant : ℝ,
      0 ≤ energyConstant ∧ 0 ≤ sharpConstant ∧ ∀ᶠ n : ℕ in atTop,
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
          2 * energyConstant * Real.rpow (nativeTime b (n + 1))
              (-4 / (beta - 2) - 2) +
            sharpConstant * Real.rpow (nativeTime b (n + 1))
              (-(2 * p / (p - 2))) := by
  rcases objective.exists_flatGrowthEnergy_decay_of_decay_lt hL hs hstepL hb
    hbeta hthreshold hp hdecay_lt minimizer is_minimizer unique_minimizer flatness
    growth orbit follows with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1))
          (-(4 / (beta - 2))) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    simpa only [index_eq] using tail
  have decay_nonnegative : 0 ≤ 4 / (beta - 2) := by positivity
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative minimizer
    is_minimizer unique_minimizer growth orbit follows eventual_energy with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  refine ⟨energyConstant, sharpConstant, energyConstant_nonnegative,
    sharpConstant_nonnegative, ?_⟩
  have exponent_eq : -(4 / (beta - 2)) - 2 = -4 / (beta - 2) - 2 := by ring
  simpa only [exponent_eq] using eventually_residual

/-- Part 2 consumed in the polynomial-forcing regime. -/
theorem C11Objective.exists_flatGrowthResidual_twoPowers_of_decay_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_gt : 1 + 4 / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ energyConstant sharpConstant : ℝ,
      0 ≤ energyConstant ∧ 0 ≤ sharpConstant ∧ ∀ᶠ n : ℕ in atTop,
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
          2 * energyConstant * Real.rpow (nativeTime b (n + 1))
              (-1 - 4 / p - 2) +
            sharpConstant * Real.rpow (nativeTime b (n + 1))
              (-(2 * p / (p - 2))) := by
  rcases objective.exists_flatGrowthEnergy_pureDecay_of_decay_gt hL hs hstepL hb
    hbeta hthreshold hp hdecay_gt minimizer is_minimizer unique_minimizer flatness
    growth orbit follows with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1)) (-(1 + 4 / p)) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    have exponent_eq : -1 - 4 / p = -(1 + 4 / p) := by ring
    simpa only [index_eq, exponent_eq] using tail
  have decay_nonnegative : 0 ≤ 1 + 4 / p := by positivity
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative minimizer
    is_minimizer unique_minimizer growth orbit follows eventual_energy with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  refine ⟨energyConstant, sharpConstant, energyConstant_nonnegative,
    sharpConstant_nonnegative, ?_⟩
  have exponent_eq : -(1 + 4 / p) - 2 = -1 - 4 / p - 2 := by ring
  simpa only [exponent_eq] using eventually_residual

/-- Part 2 consumed at resonance after the explicit logarithm-to-power
weakening. -/
theorem C11Objective.exists_flatGrowthResidual_twoPowers_of_decay_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hdecay_eq : 4 / (beta - 2) = 1 + 4 / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    ∃ energyConstant sharpConstant : ℝ,
      0 ≤ energyConstant ∧ 0 ≤ sharpConstant ∧ ∀ᶠ n : ℕ in atTop,
        objective.value (shiftedOrbit orbit (n + 1)) - objective.value minimizer ≤
          2 * energyConstant * Real.rpow (nativeTime b (n + 1)) (-4 / p - 2) +
            sharpConstant * Real.rpow (nativeTime b (n + 1))
              (-(2 * p / (p - 2))) := by
  rcases objective.exists_flatGrowthEnergy_pureDecay_of_decay_eq hL hs hstepL hb
    hbeta hthreshold hp hdecay_eq minimizer is_minimizer unique_minimizer flatness
    growth orbit follows with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1)) (-4 / p) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    simpa only [index_eq] using tail
  have decay_nonnegative : 0 ≤ 4 / p := by positivity
  have eventual_energy' : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1)) (-(4 / p)) := by
    have exponent_eq : -4 / p = -(4 / p) := by ring
    simpa only [exponent_eq] using eventual_energy
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative minimizer
    is_minimizer unique_minimizer growth orbit follows eventual_energy' with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  refine ⟨energyConstant, sharpConstant, energyConstant_nonnegative,
    sharpConstant_nonnegative, ?_⟩
  have exponent_eq : -(4 / p) - 2 = -4 / p - 2 := by ring
  simpa only [exponent_eq] using eventually_residual

/-- One arbitrary-exponent reinjection closes immediately in the summable
case once flatness supplies the sharp lower threshold on the product decay. -/
theorem C11Objective.nativeResidualRate_goal_of_decay_lt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hsharp : 4 / (p - 2) ≤ 4 / (beta - 2))
    (hdecay_lt : 4 / (beta - 2) < 1 + 2 * mu / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    NativeResidualRate b (powerRateExponent p) objective minimizer orbit := by
  rcases objective.exists_flatGrowthEnergy_decay_of_nativeResidualRate_lt
    hL hs hstepL hb hbeta hthreshold hp hmu hdecay_lt minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1))
          (-(4 / (beta - 2))) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    simpa only [index_eq] using tail
  have decay_nonnegative : 0 ≤ 4 / (beta - 2) := by positivity
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative
    minimizer is_minimizer unique_minimizer growth orbit follows eventual_energy with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  have packaged := nativeResidualRate_of_eventually_two_powers
    (objective := objective) (minimizer := minimizer) (orbit := orbit)
    (b := b) (left := 4 / (beta - 2) + 2)
    (right := powerRateExponent p) (leftConstant := 2 * energyConstant)
    (rightConstant := sharpConstant) (le_trans (by norm_num) hb)
    (mul_nonneg (by norm_num) energyConstant_nonnegative)
    sharpConstant_nonnegative (by
      have exponent_left : -(4 / (beta - 2) + 2) =
          -(4 / (beta - 2)) - 2 := by ring
      simpa only [exponent_left, powerRateExponent] using eventually_residual)
  have goal_le : powerRateExponent p ≤ 4 / (beta - 2) + 2 := by
    rw [powerRateExponent_eq_four_div_add_two hp]
    linarith
  simpa only [min_eq_right goal_le] using packaged

/-- One arbitrary-exponent reinjection in the polynomial case realizes the
exact goal-aware affine bootstrap step. -/
theorem C11Objective.nativeResidualRate_step_of_decay_gt
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_gt : 1 + 2 * mu / p < 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    NativeResidualRate b (bootstrapStep p (4 / (beta - 2)) mu)
      objective minimizer orbit := by
  rcases objective.exists_flatGrowthEnergy_pureDecay_of_nativeResidualRate_gt
    hL hs hstepL hb hbeta hthreshold hp hmu hdecay_gt minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1))
          (-(1 + 2 * mu / p)) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    have exponent_eq : -1 - 2 * mu / p = -(1 + 2 * mu / p) := by ring
    simpa only [index_eq, exponent_eq] using tail
  have decay_nonnegative : 0 ≤ 1 + 2 * mu / p := by positivity
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative
    minimizer is_minimizer unique_minimizer growth orbit follows eventual_energy with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  have packaged := nativeResidualRate_of_eventually_two_powers
    (objective := objective) (minimizer := minimizer) (orbit := orbit)
    (b := b) (left := 3 + 2 * mu / p) (right := powerRateExponent p)
    (leftConstant := 2 * energyConstant) (rightConstant := sharpConstant)
    (le_trans (by norm_num) hb) (mul_nonneg (by norm_num) energyConstant_nonnegative)
    sharpConstant_nonnegative (by
      have exponent_left : -(3 + 2 * mu / p) =
          -(1 + 2 * mu / p) - 2 := by ring
      simpa only [exponent_left, powerRateExponent] using eventually_residual)
  rw [bootstrapStep_of_decay_gt hdecay_gt]
  simpa only [min_comm] using packaged

/-- One resonant reinjection realizes the logarithmic bootstrap step, after
the exact one-power weakening and no earlier loss. -/
theorem C11Objective.nativeResidualRate_step_of_decay_eq
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p mu : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hmu : 0 < mu)
    (hdecay_eq : 4 / (beta - 2) = 1 + 2 * mu / p)
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit)
    (rate : NativeResidualRate b mu objective minimizer orbit) :
    NativeResidualRate b (bootstrapStep p (4 / (beta - 2)) mu)
      objective minimizer orbit := by
  rcases objective.exists_flatGrowthEnergy_pureDecay_of_nativeResidualRate_eq
    hL hs hstepL hb hbeta hthreshold hp hmu hdecay_eq minimizer is_minimizer
    unique_minimizer flatness growth orbit follows rate with
    ⟨start, energyConstant, hstart, energyConstant_nonnegative, energy_tail⟩
  have eventual_energy : ∀ᶠ n : ℕ in atTop,
      flatGrowthEnergy objective minimizer orbit s b beta (n + 1) ≤
        energyConstant * Real.rpow (nativeTime b (n + 1))
          (-(2 * mu / p)) := by
    filter_upwards [eventually_ge_atTop start] with n hn
    have tail := energy_tail (n + 1 - start)
    have index_eq : start + (n + 1 - start) = n + 1 := by omega
    have exponent_eq : -2 * mu / p = -(2 * mu / p) := by ring
    simpa only [index_eq, exponent_eq] using tail
  have decay_nonnegative : 0 ≤ 2 * mu / p := by positivity
  rcases objective.eventually_residual_two_powers_of_flatGrowthEnergy_decay
    hL hs hstepL hb hbeta hp decay_nonnegative energyConstant_nonnegative
    minimizer is_minimizer unique_minimizer growth orbit follows eventual_energy with
    ⟨sharpConstant, sharpConstant_nonnegative, eventually_residual⟩
  have packaged := nativeResidualRate_of_eventually_two_powers
    (objective := objective) (minimizer := minimizer) (orbit := orbit)
    (b := b) (left := 2 + 2 * mu / p) (right := powerRateExponent p)
    (leftConstant := 2 * energyConstant) (rightConstant := sharpConstant)
    (le_trans (by norm_num) hb) (mul_nonneg (by norm_num) energyConstant_nonnegative)
    sharpConstant_nonnegative (by
      have exponent_left : -(2 + 2 * mu / p) =
          -(2 * mu / p) - 2 := by ring
      simpa only [exponent_left, powerRateExponent] using eventually_residual)
  rw [bootstrapStep_of_decay_eq hdecay_eq]
  simpa only [min_comm] using packaged

/-- Goal-aware finite consumption of all three Part-3 regimes. -/
theorem C11Objective.nativeResidualRate_goal
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] [FiniteDimensional ℝ E]
    {L s b beta p : ℝ} (objective : C11Objective E L)
    (hL : 0 ≤ L) (hs : 0 < s) (hstepL : s * L ≤ 1) (hb : 3 ≤ b)
    (hbeta : 2 < beta) (hthreshold : (beta + 2) / (beta - 2) ≤ b)
    (hp : 2 < p) (hsharp : 4 / (p - 2) ≤ 4 / (beta - 2))
    (minimizer : E) (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer beta)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → E) (follows : NAGCD b s objective.gradient orbit) :
    NativeResidualRate b (powerRateExponent p) objective minimizer orbit := by
  let P := fun exponent : ℝ =>
    NativeResidualRate b exponent objective minimizer orbit
  have initial : P 2 :=
    objective.nativeResidualRate_two hL hs hstepL hb minimizer is_minimizer
      orbit follows
  refine finite_unit_ascent P (powerRateExponent p) 2 ?_ ?_ initial
  · intro strong weak hweak rate
    exact rate.mono (le_trans (by norm_num) hb) hweak
  · intro current hcurrent_lower currentRate current_lt_goal
    dsimp [P] at currentRate ⊢
    have current_positive : 0 < current := lt_of_lt_of_le (by norm_num) hcurrent_lower
    rcases lt_trichotomy (4 / (beta - 2)) (1 + 2 * current / p) with
      decay_lt | decay_eq | decay_gt
    · left
      exact objective.nativeResidualRate_goal_of_decay_lt
        hL hs hstepL hb hbeta hthreshold hp current_positive hsharp decay_lt
        minimizer is_minimizer unique_minimizer flatness growth orbit follows currentRate
    · have stepped := objective.nativeResidualRate_step_of_decay_eq
        hL hs hstepL hb hbeta hthreshold hp current_positive decay_eq minimizer
        is_minimizer unique_minimizer flatness growth orbit follows currentRate
      rw [bootstrapStep_of_decay_eq decay_eq] at stepped
      let next := 2 + 2 * current / p
      change NativeResidualRate b (min (powerRateExponent p) next)
        objective minimizer orbit at stepped
      by_cases closes : powerRateExponent p ≤ next
      · left
        simpa only [min_eq_left closes] using stepped
      · have next_lt_goal : next < powerRateExponent p := lt_of_not_ge closes
        have rate_next : NativeResidualRate b next objective minimizer orbit := by
          simpa only [min_eq_right next_lt_goal.le] using stepped
        have current_lt_next := resonantBootstrap_update_gt hp current_lt_goal
        have coefficient_positive : 0 < 2 / p := by positivity
        have multiplied := mul_lt_mul_of_pos_left current_lt_next coefficient_positive
        have next_decay_lt :
            4 / (beta - 2) < 1 + 2 * next / p := by
          rw [decay_eq]
          dsimp [next] at multiplied ⊢
          ring_nf at multiplied ⊢
          linarith
        left
        exact objective.nativeResidualRate_goal_of_decay_lt
          hL hs hstepL hb hbeta hthreshold hp (by
            dsimp [next]
            positivity) hsharp next_decay_lt minimizer is_minimizer
          unique_minimizer flatness growth orbit follows rate_next
    · have stepped := objective.nativeResidualRate_step_of_decay_gt
        hL hs hstepL hb hbeta hthreshold hp current_positive decay_gt minimizer
        is_minimizer unique_minimizer flatness growth orbit follows currentRate
      rw [bootstrapStep_of_decay_gt decay_gt] at stepped
      let next := 3 + 2 * current / p
      change NativeResidualRate b (min (powerRateExponent p) next)
        objective minimizer orbit at stepped
      by_cases closes : powerRateExponent p ≤ next
      · left
        simpa only [min_eq_left closes] using stepped
      · have next_lt_goal : next < powerRateExponent p := lt_of_not_ge closes
        right
        refine ⟨next, ?_, (affineBootstrap_update_gt_add_one hp current_lt_goal).le⟩
        simpa only [min_eq_right next_lt_goal.le] using stepped

/-- A sharp native-time bound controls the twice-shifted source orbit in the
frozen natural-index normalization. -/
theorem NativeResidualRate.to_eventualPowerRate_doubleShift
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [CompleteSpace E] {L b p : ℝ} {objective : C11Objective E L}
    {minimizer : E} {orbit : ℕ → E}
    (hb : 0 ≤ b) (hp : 2 < p)
    (rate : NativeResidualRate b (powerRateExponent p) objective minimizer orbit) :
    EventualPowerRate p objective minimizer
      (shiftedOrbit (shiftedOrbit orbit)) := by
  rcases rate with ⟨C, hC, eventually_rate⟩
  refine ⟨C, hC, ?_⟩
  filter_upwards [eventually_ge_atTop 1, eventually_rate] with n hn rate_n
  have n_positive : 0 < (n : ℝ) := by exact_mod_cast hn
  have time_positive : 0 < nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    have hn_nonnegative : (0 : ℝ) ≤ (n : ℝ) := Nat.cast_nonneg n
    linarith
  have n_le_time : (n : ℝ) ≤ nativeTime b (n + 1) := by
    rw [nativeTime_succ]
    linarith
  have exponent_nonpositive : -(powerRateExponent p) ≤ 0 :=
    neg_nonpos.mpr (powerRateExponent_pos hp).le
  have power_le :
      Real.rpow (nativeTime b (n + 1)) (-(powerRateExponent p)) ≤
        Real.rpow (n : ℝ) (-(powerRateExponent p)) :=
    Real.rpow_le_rpow_of_nonpos n_positive n_le_time exponent_nonpositive
  have negative_power :
      Real.rpow (n : ℝ) (-(powerRateExponent p)) =
        (Real.rpow (n : ℝ) (powerRateExponent p))⁻¹ :=
    Real.rpow_neg n_positive.le (powerRateExponent p)
  have source_bound :
      objective.value (shiftedOrbit (shiftedOrbit orbit) n) -
          objective.value minimizer ≤
        C * Real.rpow (n : ℝ) (-(powerRateExponent p)) := by
    have shifted_eq : shiftedOrbit (shiftedOrbit orbit) n =
        shiftedOrbit orbit (n + 1) := by
      simp [shiftedOrbit]
    rw [shifted_eq]
    exact rate_n.trans (mul_le_mul_of_nonneg_left power_le hC)
  rw [negative_power] at source_bound
  simpa [powerRateWeight, div_eq_mul_inv] using source_bound

/-- The registered 2021 sharp flatness-growth upper theorem. -/
theorem sharpPowerBoundary_flatnessGrowth
    {d : ℕ} (hd : 0 < d) (α L s p β : ℝ)
    (hα : 3 < α) (hL : 0 < L) (hs : 0 < s) (hsL : s < 1 / L)
    (hp : 2 * (α + 1) / (α - 1) ≤ p)
    (hβlower : 2 * (α + 1) / (α - 1) ≤ β) (hβupper : β ≤ p)
    (objective : C11Objective (ModelSpace d) L) (minimizer : ModelSpace d)
    (is_minimizer : IsGlobalMin objective.value minimizer)
    (unique_minimizer : ∀ x, IsGlobalMin objective.value x → x = minimizer)
    (flatness : LocalFlatness objective minimizer β)
    (growth : LocalGrowth objective minimizer p)
    (orbit : ℕ → ModelSpace d) (follows : NAGCD α s objective.gradient orbit) :
    EventualPowerRate p objective minimizer orbit := by
  have alpha_denominator_positive : 0 < α - 1 := by linarith
  have threshold_gt_two : 2 < 2 * (α + 1) / (α - 1) := by
    apply (lt_div_iff₀ alpha_denominator_positive).2
    nlinarith
  have hbeta : 2 < β := lt_of_lt_of_le threshold_gt_two hβlower
  have hp_two : 2 < p := lt_of_lt_of_le threshold_gt_two hp
  have hstepL : s * L ≤ 1 := by
    have strict := (lt_div_iff₀ hL).1 hsL
    linarith
  have hthreshold : (β + 2) / (β - 2) ≤ α := by
    have multiplied := (div_le_iff₀ alpha_denominator_positive).1 hβlower
    apply (div_le_iff₀ (sub_pos.mpr hbeta)).2
    nlinarith
  have hsharp : 4 / (p - 2) ≤ 4 / (β - 2) := by
    apply (div_le_div_iff₀ (sub_pos.mpr hp_two) (sub_pos.mpr hbeta)).2
    nlinarith
  have native_goal := objective.nativeResidualRate_goal
    hL.le hs hstepL hα.le hbeta hthreshold hp_two hsharp minimizer is_minimizer
    unique_minimizer flatness growth orbit follows
  have twice_shifted := native_goal.to_eventualPowerRate_doubleShift
    (le_trans (by norm_num) hα.le) hp_two
  have once_shifted : EventualPowerRate p objective minimizer (shiftedOrbit orbit) :=
    EventualPowerRate.of_shifted hp_two twice_shifted
  exact EventualPowerRate.of_shifted hp_two once_shifted

end NAGPointwiseRates


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/PrescribedRadius.lean <==
import NAGConvergence.Scaling

/-!
# No universal gain with a prescribed initial radius

The scalar dilation preserves the original smoothness budget and exact CD
recurrence. The separable embedding retains the same scalar errors in every
positive finite dimension.
-/

noncomputable section

namespace NAGPointwiseRates

/-- Every prescribed positive scalar initialization admits one fixed, normalized,
even hard loss with the same `α`, `L`, `s`, and proposed gain. -/
theorem nagCD_noPointwiseUniversalGain_dimOne_prescribedRadius
    (α L s : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (G : Gain) (R : ℝ) (hR : 0 < R) :
    (∃ hard : HardInstance ℝ α L s G,
      hard.minimizer = 0 ∧ hard.objective.value 0 = 0 ∧
        Function.Even hard.objective.value ∧ hard.orbit 0 = R ∧ hard.orbit 1 = R) ∧
      ¬PointwiseUniversalGain ℝ α L s G := by
  obtain ⟨original, hmin, hzero, heven, hpositive⟩ :=
    nagCD_noPointwiseUniversalGain_dimOne_normalized α L s hα hL hs hsL G
  let δ := R / original.orbit 1
  have hδ : 0 < δ := div_pos hR hpositive
  let hard := rescaleHardInstance original δ hδ
  have initial_one : hard.orbit 1 = R := by
    change (R / original.orbit 1) * original.orbit 1 = R
    exact div_mul_cancel₀ R (ne_of_gt hpositive)
  refine ⟨⟨hard, ?_, ?_, ?_, hard.initialization.trans initial_one, initial_one⟩,
    hard.not_pointwiseUniversalGain⟩
  · simp [hard, hmin]
  · simp [hard, hzero]
  · intro x
    simp only [hard, rescaleHardInstance_value, neg_div, heven.eq]

@[simp]
theorem separableLift_zero {d : ℕ} (hd : 0 < d) :
    separableLift hd 0 = 0 := by
  apply PiLp.ext
  intro i
  simp

/-- The one-coordinate lift is an isometry from the scalar line. -/
theorem separableLift_norm {d : ℕ} (hd : 0 < d) (x : ℝ) :
    ‖separableLift hd x‖ = ‖x‖ := by
  have squares := separableLift_norm_sq hd x
  nlinarith [norm_nonneg (separableLift hd x), norm_nonneg x]

/-- The embedding's orbit is exactly the lift of the same scalar orbit. -/
theorem SeparableEmbeddingWitness.orbit_eq_lift
    {d : ℕ} {hd : 0 < d} {α L s : ℝ} {G : Gain}
    {scalar : HardInstance ℝ α L s G}
    (witness : SeparableEmbeddingWitness d hd α L s G scalar) (n : ℕ) :
    witness.hard.orbit n = separableLift hd (scalar.orbit n) := by
  apply PiLp.ext
  intro i
  exact witness.orbit_eq n i

/-- The embedding restricts to the original scalar potential on its axis. -/
theorem SeparableEmbeddingWitness.value_lift
    {d : ℕ} {hd : 0 < d} {α L s : ℝ} {G : Gain}
    {scalar : HardInstance ℝ α L s G}
    (witness : SeparableEmbeddingWitness d hd α L s G scalar) (x : ℝ) :
    witness.hard.objective.value (separableLift hd x) = scalar.objective.value x := by
  have value_formula : witness.hard.objective.value = separableValue hd scalar.objective := by
    funext z
    simpa [separableValue, separableCoordinate] using witness.value_eq z
  rw [value_formula]
  exact separableValue_lift hd scalar.objective x

/-- Normalization, prescribed radius, and all scalar objective errors survive the
separable embedding; the witness still exposes the full value and orbit formulas. -/
theorem SeparableEmbeddingWitness.prescribedRadius
    {d : ℕ} {hd : 0 < d} {α L s : ℝ} {G : Gain}
    {scalar : HardInstance ℝ α L s G}
    (witness : SeparableEmbeddingWitness d hd α L s G scalar)
    {R : ℝ} (hR : 0 < R) (hmin : scalar.minimizer = 0)
    (hzero : scalar.objective.value 0 = 0) (heven : Function.Even scalar.objective.value)
    (hinitial : scalar.orbit 1 = R) :
    witness.hard.minimizer = 0 ∧ witness.hard.objective.value 0 = 0 ∧
      Function.Even witness.hard.objective.value ∧
      witness.hard.orbit 0 = separableLift hd R ∧
      witness.hard.orbit 1 = separableLift hd R ∧
      ‖witness.hard.orbit 1 - witness.hard.minimizer‖ = R ∧
      ∀ n, witness.hard.objective.value (witness.hard.orbit n) -
          witness.hard.objective.value witness.hard.minimizer =
        scalar.objective.value (scalar.orbit n) - scalar.objective.value scalar.minimizer := by
  have embedded_min : witness.hard.minimizer = 0 := by
    apply PiLp.ext
    intro i
    simp [witness.minimizer_eq, hmin]
  have embedded_zero : witness.hard.objective.value 0 = 0 := by
    simpa [hzero] using witness.value_lift 0
  have embedded_even : Function.Even witness.hard.objective.value := by
    intro z
    rw [witness.value_eq, witness.value_eq]
    simp only [PiLp.neg_apply, heven.eq, neg_sq]
  have initial_one : witness.hard.orbit 1 = separableLift hd R := by
    rw [witness.orbit_eq_lift, hinitial]
  refine ⟨embedded_min, embedded_zero, embedded_even,
    witness.hard.initialization.trans initial_one, initial_one, ?_, ?_⟩
  · rw [initial_one, embedded_min, sub_zero, separableLift_norm,
      Real.norm_of_nonneg hR.le]
  · intro n
    rw [witness.orbit_eq_lift, witness.value_lift, embedded_min, embedded_zero,
      hmin, hzero]

/-- The fixed-loss no-gain theorem with arbitrary positive initial radius in each
positive finite dimension, retaining zero minimum, evenness, and the explicit axis. -/
theorem nagCD_noPointwiseUniversalGain_prescribedRadius
    (d : ℕ) (hd : 0 < d) (α L s : ℝ) (hα : 3 < α) (hL : 0 < L)
    (hs : 0 < s) (hsL : s < 1 / L) (G : Gain) (R : ℝ) (hR : 0 < R) :
    (∃ hard : HardInstance (ModelSpace d) α L s G,
      hard.minimizer = 0 ∧ hard.objective.value 0 = 0 ∧
        Function.Even hard.objective.value ∧
        hard.orbit 0 = separableLift hd R ∧ hard.orbit 1 = separableLift hd R ∧
        ‖hard.orbit 1 - hard.minimizer‖ = R) ∧
      ¬PointwiseUniversalGain (ModelSpace d) α L s G := by
  obtain ⟨⟨scalar, hmin, hzero, heven, _, hinitial⟩, _⟩ :=
    nagCD_noPointwiseUniversalGain_dimOne_prescribedRadius α L s hα hL hs hsL G R hR
  let witness : SeparableEmbeddingWitness d hd α L s G scalar :=
    Classical.choice (separableEmbedding_preservesOrbit hd scalar)
  obtain ⟨embedded_min, embedded_zero, embedded_even, initial_zero, initial_one,
      initial_radius, _⟩ :=
    witness.prescribedRadius hR hmin hzero heven hinitial
  exact ⟨⟨witness.hard, embedded_min, embedded_zero, embedded_even, initial_zero,
    initial_one, initial_radius⟩, witness.hard.not_pointwiseUniversalGain⟩

end NAGPointwiseRates

end


==> anc/nag_cd_rate_nonimprovability/NAGConvergence/Scaling.lean <==
import NAGConvergence.Core

/-!
# Positive spatial scaling of scalar no-gain witnesses

The transformation `Fδ(x) = δ² F(x / δ)` keeps the same gradient Lipschitz
constant and CD step, while multiplying the orbit and its initial distance
by `δ` and every objective residual by `δ²`.
-/

noncomputable section

open Set

namespace NAGPointwiseRates

/-- Positive spatial scaling preserves a scalar objective's smoothness budget. -/
noncomputable def rescaleObjective {L : ℝ} (objective : C11Objective ℝ L)
    (δ : ℝ) (hδ : 0 < δ) : C11Objective ℝ L where
  value x := δ ^ 2 * objective.value (x / δ)
  gradient x := δ * objective.gradient (x / δ)
  convex_value := by
    refine ⟨convex_univ, ?_⟩
    intro x hx y hy a b ha hb hab
    have original := objective.convex_value.2 (Set.mem_univ (x / δ))
      (Set.mem_univ (y / δ)) ha hb hab
    simp only [smul_eq_mul] at original ⊢
    have affine : (a * x + b * y) / δ = a * (x / δ) + b * (y / δ) := by ring
    rw [affine]
    calc
      δ ^ 2 * objective.value (a * (x / δ) + b * (y / δ))
          ≤ δ ^ 2 * (a * objective.value (x / δ) + b * objective.value (y / δ)) :=
        mul_le_mul_of_nonneg_left original (sq_nonneg δ)
      _ = a * (δ ^ 2 * objective.value (x / δ)) +
          b * (δ ^ 2 * objective.value (y / δ)) := by ring
  hasGradient_value x := by
    have derivative := ((objective.hasGradient_value (x / δ)).hasDerivAt'.comp x
      ((hasDerivAt_id x).div_const δ)).const_mul (δ ^ 2)
    have coefficient : δ ^ 2 * (objective.gradient (x / δ) * (1 / δ)) =
        δ * objective.gradient (x / δ) := by
      field_simp
    rw [coefficient] at derivative
    exact derivative.hasGradientAt'
  lipschitz_gradient x y := by
    rw [← mul_sub, norm_mul, Real.norm_eq_abs, abs_of_pos hδ]
    calc
      δ * ‖objective.gradient (x / δ) - objective.gradient (y / δ)‖
          ≤ δ * (L * ‖x / δ - y / δ‖) :=
        mul_le_mul_of_nonneg_left (objective.lipschitz_gradient (x / δ) (y / δ)) hδ.le
      _ = L * ‖x - y‖ := by
        rw [← sub_div, norm_div, Real.norm_of_nonneg hδ.le]
        field_simp
  has_minimizer := by
    obtain ⟨x, hx⟩ := objective.has_minimizer
    refine ⟨δ * x, ?_⟩
    intro y
    dsimp
    rw [mul_div_cancel_left₀ x (ne_of_gt hδ)]
    exact mul_le_mul_of_nonneg_left (hx (y / δ)) (sq_nonneg δ)

@[simp] theorem rescaleObjective_value {L : ℝ} (objective : C11Objective ℝ L)
    (δ : ℝ) (hδ : 0 < δ) (x : ℝ) :
    (rescaleObjective objective δ hδ).value x = δ ^ 2 * objective.value (x / δ) := rfl

@[simp] theorem rescaleObjective_gradient {L : ℝ} (objective : C11Objective ℝ L)
    (δ : ℝ) (hδ : 0 < δ) (x : ℝ) :
    (rescaleObjective objective δ hδ).gradient x = δ * objective.gradient (x / δ) := rfl

/-- Scalar hard instances can be dilated without changing `α`, `L`, `s`, or `G`. -/
noncomputable def rescaleHardInstance {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) :
    HardInstance ℝ α L s G where
  objective := rescaleObjective hard.objective δ hδ
  minimizer := δ * hard.minimizer
  is_minimizer := by
    intro y
    simp only [rescaleObjective_value, mul_div_cancel_left₀ _ (ne_of_gt hδ)]
    exact mul_le_mul_of_nonneg_left (hard.is_minimizer (y / δ)) (sq_nonneg δ)
  unique_minimizer := by
    intro x hx
    have original : IsGlobalMin hard.objective.value (x / δ) := by
      intro y
      have bound := hx (δ * y)
      simp only [rescaleObjective_value, mul_div_cancel_left₀ _ (ne_of_gt hδ)] at bound
      exact (mul_le_mul_iff_right₀ (sq_pos_of_pos hδ)).mp (by simpa only [mul_comm] using bound)
    have eq := hard.unique_minimizer (x / δ) original
    calc
      x = δ * (x / δ) := by field_simp
      _ = δ * hard.minimizer := by rw [eq]
  coercive := by
    intro B
    obtain ⟨R, hR, hbound⟩ := hard.coercive (B / δ ^ 2)
    refine ⟨δ * R, mul_nonneg hδ.le hR, ?_⟩
    intro x hx
    have large : R ≤ ‖x / δ‖ := by
      rw [norm_div, Real.norm_of_nonneg hδ.le]
      exact (le_div_iff₀ hδ).mpr (by simpa only [mul_comm] using hx)
    have bound := (div_le_iff₀ (sq_pos_of_pos hδ)).mp (hbound (x / δ) large)
    simpa only [rescaleObjective_value, mul_comm] using bound
  orbit n := δ * hard.orbit n
  initialization := by rw [hard.initialization]
  follows_nagCD := by
    intro n hn
    have original := hard.follows_nagCD n hn
    simp only [smul_eq_mul] at original ⊢
    have query : (δ * hard.orbit n +
        momentum α n * (δ * hard.orbit n - δ * hard.orbit (n - 1))) / δ =
        hard.orbit n + momentum α n * (hard.orbit n - hard.orbit (n - 1)) := by
      field_simp
    simp only [rescaleObjective_gradient, query]
    rw [original]
    ring
  weightedResidual_unbounded := by
    intro bounded
    apply hard.weightedResidual_unbounded
    obtain ⟨B, hB⟩ := bounded
    refine ⟨B / δ ^ 2, ?_⟩
    intro z hz
    obtain ⟨n, rfl⟩ := hz
    have bound := hB (Set.mem_range_self n)
    have residual_eq : weightedResidual G (rescaleObjective hard.objective δ hδ)
        (δ * hard.minimizer) (fun n => δ * hard.orbit n) n =
        δ ^ 2 * weightedResidual G hard.objective hard.minimizer hard.orbit n := by
      simp only [weightedResidual, rescaleObjective_value,
        mul_div_cancel_left₀ _ (ne_of_gt hδ)]
      ring
    rw [residual_eq] at bound
    exact (le_div_iff₀ (sq_pos_of_pos hδ)).mpr (by simpa only [mul_comm] using bound)

@[simp] theorem rescaleHardInstance_value {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) (x : ℝ) :
    (rescaleHardInstance hard δ hδ).objective.value x =
      δ ^ 2 * hard.objective.value (x / δ) := rfl

@[simp] theorem rescaleHardInstance_gradient {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) (x : ℝ) :
    (rescaleHardInstance hard δ hδ).objective.gradient x =
      δ * hard.objective.gradient (x / δ) := rfl

@[simp] theorem rescaleHardInstance_minimizer {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) :
    (rescaleHardInstance hard δ hδ).minimizer = δ * hard.minimizer := rfl

@[simp] theorem rescaleHardInstance_orbit {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) (n : ℕ) :
    (rescaleHardInstance hard δ hδ).orbit n = δ * hard.orbit n := rfl

/-- Every weighted residual is multiplied by the same positive constant. -/
theorem rescaleHardInstance_weightedResidual {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) (n : ℕ) :
    weightedResidual G (rescaleHardInstance hard δ hδ).objective
      (rescaleHardInstance hard δ hδ).minimizer (rescaleHardInstance hard δ hδ).orbit n =
      δ ^ 2 * weightedResidual G hard.objective hard.minimizer hard.orbit n := by
  simp only [weightedResidual, rescaleHardInstance_value, rescaleHardInstance_minimizer,
    rescaleHardInstance_orbit, mul_div_cancel_left₀ _ (ne_of_gt hδ)]
  ring

/-- Distances from the minimizer scale by `δ`. -/
theorem rescaleHardInstance_norm_sub_minimizer {α L s : ℝ} {G : Gain}
    (hard : HardInstance ℝ α L s G) (δ : ℝ) (hδ : 0 < δ) (n : ℕ) :
    ‖(rescaleHardInstance hard δ hδ).orbit n - (rescaleHardInstance hard δ hδ).minimizer‖ =
      δ * ‖hard.orbit n - hard.minimizer‖ := by
  rw [rescaleHardInstance_orbit, rescaleHardInstance_minimizer, ← mul_sub,
    norm_mul, Real.norm_eq_abs, abs_of_pos hδ]

end NAGPointwiseRates

end


==> anc/nag_cd_rate_nonimprovability/README.md <==
# NAG-CD rate non-improvability

This Lean 4 package contains the proved dependency closure for the NAG-CD
pointwise convergence-rate conclusions. Its scope is limited to the baseline
no-universal-gain theorem and the sharp power-growth boundaries. Algorithm
compiler and adaptive-localization results are outside this package.

## Main results

- `NAGPointwiseRates.nagCD_noPointwiseUniversalGain_dimOne` constructs a fixed
  one-dimensional hard instance for every divergent nondecreasing gain.
- `NAGPointwiseRates.separableEmbedding_preservesOrbit` lifts the hard orbit to
  every fixed positive dimension.
- `NAGPointwiseRates.nagCD_noPointwiseUniversalGain` rules out a universal
  divergent multiplicative improvement over the baseline pointwise scale.
- `NAGPointwiseRates.nagCD_noPointwiseUniversalGain_dimOne_prescribedRadius`
  constructs a scalar instance for every prescribed `R > 0`, with minimizer
  zero and `orbit 0 = orbit 1 = R`.
- `NAGPointwiseRates.nagCD_noPointwiseUniversalGain_prescribedRadius`
  gives the corresponding instance in every fixed positive dimension,
  preserving the initial distance `R`.
- `NAGPointwiseRates.sharpPowerBoundary_flatnessGrowth` proves the power rate
  under local flatness and unique-minimizer growth.
- `NAGPointwiseRates.sharpPowerBoundary_growthOnly` proves the corresponding
  rate under the stated strict damping condition and Holder growth.
- `NAGPointwiseRates.sharpPowerBoundary_noFurtherGain` provides fixed-dimensional
  witnesses excluding any further divergent gain in those power regimes.

All public lower-bound witness structures explicitly include the standard
initialization `orbit 0 = orbit 1`. The recurrence predicate itself starts at
index one and remains separate from this initialization condition.
`NAGPointwiseRates.pointwiseUniversalGain_iff_standard` formally proves that
the original universal-gain predicate is equivalent to the version quantifying
only over standard-initialized orbits.

The prescribed-radius results use positive spatial scaling:
`Fδ(x) = δ² F(x / δ)` and `xδ(n) = δ x(n)`. The scaling preserves the
gradient Lipschitz bound and the CD parameters, and multiplies each objective
error by `δ²`, preserving the unbounded gain-weighted residual. The original
public no-gain declarations remain available.

The endpoint `p = 2` is intentionally not classified.

## Layout

- `NAGConvergence/Core.lean`: objective model, recurrence, inverse orbit,
  interpolation, constant-gradient block estimate, and baseline hard instance.
- `NAGConvergence/Scaling.lean`: positive spatial scaling of scalar objectives
  and hard instances, with the same smoothness and CD parameters.
- `NAGConvergence/PrescribedRadius.lean`: scalar and finite-dimensional
  no-gain instances with an arbitrary positive initial distance.
- `NAGConvergence/PowerSums.lean`: flatness-growth upper-rate argument.
- `NAGConvergence/GrowthOnly.lean` and `GrowthOnlyWeighted.lean`: projection
  and weighted-energy argument without uniqueness.
- `NAGConvergence/ExactPowerTail.lean` and `EndpointWitness.lean`: scalar exact
  asymptotics and endpoint-flatness witness.
- `NAGConvergence/FixedDimensionalWitness.lean`: fixed-dimensional power witness
  and final no-further-gain theorem.
- `NAGConvergence.lean`, `All.lean`: aggregate imports.
- `AxiomAudit.lean`: kernel axiom reports for the public theorem surface.

## Build

```bash
lake exe cache get
lake build
lake env lean AxiomAudit.lean
```

The package pins Lean 4 and mathlib to version `v4.32.0`.


==> anc/nag_cd_rate_nonimprovability/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "«nag-cd-rate-nonimprovability»",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/nag_cd_rate_nonimprovability/lakefile.toml <==
name = "nag-cd-rate-nonimprovability"
version = "0.1.0"
keywords = ["mathematics", "formal-verification", "optimization"]
defaultTargets = ["NAGConvergence", "All", "AxiomAudit"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.32.0"

[[lean_lib]]
name = "NAGConvergence"

[[lean_lib]]
name = "All"

[[lean_lib]]
name = "AxiomAudit"



==> anc/nag_cd_rate_nonimprovability/lean-toolchain <==
leanprover/lean4:v4.32.0


